BSD Invariants and Murmurations of Elliptic Curves

We study how the murmurations of elliptic curves over $\mathbb{Q}$ depend on the invariants in the Birch-Swinnerton-Dyer formula, using the Frobenius traces at all primes up to $10^5$ for one curve in each isogeny class of conductor below $10^5$. In these data, at the murmuration scale the rank-$0$ profile depends on the central value $L(E,1)$, in its shape and in the position of its sign changes. Through the series for $L(E,1)$, the covariance of $a_p$ with $L(E,1)$ is exactly a sum of covariances of $a_p$ with the coefficients $a_n$ weighted by a factor that depends on $n$ and the conductor; numerically, in this conductor range, the terms with $n\le50$ reproduce its shape (correlation $0.998$, largest deviation $0.29$ against a largest absolute covariance of $3.03$). Empirically, for $q=3$, $5$, $7$ and $11$ the unweighted covariance of $a_p$ with $a_q$ has nearly the shape of the rank-$0$ profile dilated by a factor near $q$; for $q=2$ the agreement is weaker. Weighting by the Tamagawa product changes the rank-$0$ profile substantially on $0.025<y\le0.125$; after standardisation to the deciles of $\log L(E,1)$, the change summed over these bins is 13% of the unstandardised one (17% for sums of absolute values), and in the lowest bin the standardised change is larger than the unstandardised one and of opposite sign. This version replaces the earlier versions (v1 and v2); their claim that the Tate-Shafarevich group carries information about Frobenius traces beyond the other invariants taken together cannot hold, because its analytic order is defined by the BSD formula, and it is withdrawn.

==> anc/CORRECTIONS_V1.md <==
# Corrections to the earlier versions of arXiv:2603.04604 (v1 and v2, March 2026)

One line per replaced statement: what v1 (or v2, where marked) said, and its status now. Text in quotation marks is verbatim
from v1/v2. Corrected values are from the audit recomputation of v1's statistics on Cremona's tables and the stored trace matrix
(window W: rank 0, 10^4 ≤ N ≤ 5·10^4, unless stated). Numbering: in the left column, sections, tables, observations and tests are
those of v1 and are written "v1 §…", "v1 Table 1", "v1 Observation …", "v1 Test …"; in the right column, "§", "Remark 1.1" and
"equation (2)" refer to the third version (this one).

| v1 statement | status |
|---|---|
| BSD invariants "extracted … via SageMath 10.8's LargeCremonaDatabase"; analytic Sha "computed from the BSD formula" | corrected: Cremona's `ecdata` `allbsd` values, used verbatim (§2, §7.3) |
| root number listed among the stored quantities | corrected: set to (−1)^rank; PARI `ellrootno` agrees on all 437,226 class representatives (§2; `scripts/s41_rootno.py`) |
| v1 Table 1, root-number row: RMS 1.759, null 0.072 | corrected value: RMS 2.094, null 0.165 |
| "the Sha modulation (RMS 0.63) is approximately 36% of the rank-0 versus rank-1 effect (RMS 1.76)" | withdrawn |
| anti-phase correlation "approximately −0.65" | corrected value: −0.650 for 10^4 ≤ N ≤ 5·10^4; +0.13 over all N < 10^5 |
| "interquartile range centered at the median, L(E,1) ∈ [1.53, 2.84]" | corrected: IQR in W is [1.305, 3.487]; [1.532, 2.841] is median ± 0.3·IQR |
| "[1.10, 3.28], approximately ±1.5 IQR" | corrected: median ± 0.5·IQR |
| Euler sums 1.17 and 1.54 "within the L-value-controlled subset" | corrected values: 1.139 and 1.514 (unbanded groups); 1.331 and 1.438 in the ±0.5·IQR band |
| "the cumulative difference slightly exceeds the log L difference" | withdrawn |
| L-band "cleaner signal" (RMS 0.63 → 0.80) | withdrawn (z = 7.7 against a permutation null) |
| triple control "stronger in the large-Ω subgroup, consistent with BSD" | withdrawn (z = 6.9 and 5.7) |
| ω(N) = 2: "the largest value observed" | withdrawn (z = 3.4) |
| v1 summary table: "Survives (stronger)" | withdrawn |
| "amplitude decaying as N^{−1/4}, a hallmark of genuine arithmetic signals"; "scale-invariant" | withdrawn (§7.3; raw exponents 0.24 ± 0.02 and 0.26 ± 0.04 reproduce; null exponent 0.39 ± 0.03) |
| v1 Observation 4 and v1 abstract: "|Sha| encodes information about the distribution of Frobenius traces at good primes that is not captured by any other standard BSD invariant" | withdrawn (§1.2) |
| "first empirical evidence … not mediated by any other BSD invariant" | withdrawn (§1.2) |
| "connects the global arithmetic of the Tate–Shafarevich group to local Frobenius data in a manner not previously observed" | withdrawn (§1.2) |
| v1 Observation 5: the |Sha| ≥ 4 group has a higher lowest zero (t = 4.5) | withdrawn, by §1.2 alone: by equation (2) the indicator 1(|Sha|_an ≥ 4) is a function of L(E,1), Ω, ∏c_p and |T|, so it carries nothing beyond them. The data reproduce (Hotelling T² = 47.7, p = 5.4·10^{−9}); a joint test of the indicator given the covariates (p = 0.32, `zeros_test/`) checks only the log-linear functional form and is not the reason for the withdrawal |
| the explicit formula "connects this zero displacement to the observed murmuration modulation (r = 0.30)" | withdrawn; r = 0.30 not reproduced |
| "consistent with the zero distribution as a mediating mechanism"; "Sha captures precisely this additional information" | withdrawn (§7.3) |
| v1 §7.3 (Galois-cohomology speculation); v1 §7.4 (synthesis) | withdrawn |
| v1 Test 6: 15,132 L-matched pairs, RMS 0.54 | corrected: matched with replacement (10,154 distinct controls); without replacement 14,976 pairs, RMS 0.490, null 0.357 (z = 10) |
| conductor-matched Tamagawa test: 6,445 pairs, RMS 1.14 | not reproduced; 7,291 pairs, RMS 1.29, null 0.67 (z = 24) |
| Sato–Tate test: KS D = 0.003, p = 0.59 for p > 1000 | removed (not reproducible) |
| reduction types from bad-prime a_p agree with the Tamagawa condition at 92.4% | removed (not reproducible) |
| Sawin–Sutherland local-factor amplitude model: correlation 0.41, sign agreement 79% | removed (not reproducible) |
| bad-prime a_p account for 0.67% | removed (not reproducible) |
| Sawin–Sutherland "extended the theory to curves ordered by height" | corrected: their prime-index density is a conjecture (Conjecture 1); their theorem (Theorem 2) concerns smooth sums over integers without small prime factors |
| "BSD formula perfectly validated per group" (ratios 1, 1/4, 1/9) | withdrawn (§1.2) |
| v2 Remark: "|Sha| is constant within an isogeny class (assuming BSD)" | false: 88,741 of 666,243 multi-curve classes contain curves with different rounded |Sha|_an (72,839 of rank 0; e.g. 100040f1: 1, 100040f2: 4) (Remark 1.1) |
| v2 Remark: "the Tamagawa product transforms predictably under isogeny" | withdrawn; torsion differs within 148,098 classes |
| Babei et al. "used machine learning to predict |Sha| from Frobenius trace vectors, demonstrating that Frobenius data encodes Sha information" | corrected: their features are L^{(r)}(E,1)/r!, |T|, Ω, Reg, ∏c_p; they report "adding the a_p values does not improve the model significantly" (arXiv:2412.18576, their §2) |
| arXiv:2412.18576 attributed to "Alessandretti, Cremona, and Sheridan" (v1) | corrected in v2 |
| "no subsequent work has pursued this direction" | withdrawn (§7.1) |
| v1 §4, v1 Observation 1, v1 §7.1: "BSD invariants do not murmur" (100-shuffle null, spectral analysis) | withdrawn |
| Bonferroni remark across conductor windows | removed |
| four conductor windows "constitutes a form of internal replication that is stronger evidence than any single p-value" | withdrawn |
| rank 1: 2,371 curves with |Sha| ≥ 4, RMS 0.97, p = 0.001 | reproduced (0.975; null 0.837 ± 0.032, z = 4.3); not used in this version |
| one curve per class: "all effects except torsion remain significant" | corrected (for |Sha|): naive null z = 9.6; null stratified by N × |T| × ∏c_p z = 3.1 |
| correlation −0.10 between the |Sha| = 4 and |Sha| = 9 deviation profiles "suggests the modulation is sensitive to the p-adic structure of Sha … may connect to Iwasawa theory" | withdrawn; the correlation reproduces (−0.103) |
| v1 Table 1, rank counts (five rows, including the rank-4 curve 234446a1) | correct; no change |
| "SageMath 10.8" | corrected: traces checked with PARI/GP 2.17 (§2) |
| every "p < 10^{−4} (null maximum over 10,000 shuffles)" | withdrawn; not used in this version |
| v1 §5.3: the period modulation attributed to the Hasse bound via the discriminant | withdrawn |
| v1 Table 1, Tamagawa, period-quartile and torsion rows | withdrawn (§1.2); L(E,1) quartiles RMS 2.82 against 0.69 for |Sha| |
| v1 Observation 2: "curves stratified by Tamagawa product, analytic Sha, or real period have significantly different Frobenius trace murmuration profiles … The Tamagawa and Sha effects are the most pronounced" | withdrawn (§1.2) |
| v1 Observation 3: "The Tamagawa modulation … is genuine … The effect is about the Tamagawa numbers themselves" | withdrawn (§1.2); median L(E,1) is 1.56 for ∏c_p = 1 and 2.49 for ∏c_p ≥ 5 |
| v1 Test 4: the L-value and Sha stratifications "have qualitatively different shapes … They are distinct effects" | withdrawn (§1.2) |
| torsion after de-duplication: "becomes marginal (p = 0.037) after removing isogeny duplicates" | withdrawn; not reproduced |


==> anc/README.md <==
# Ancillary files for "BSD Invariants and Murmurations of Elliptic Curves" (arXiv:2603.04604v3)

Assembled 2026-10-01; revised 2026-10-08 (scripts `s60`–`s62`) and 2026-10-09 (scripts `s70`–`s72`, `t06`; `t01`, `t05` and `f02` revised). Paths inside the scripts are those of the author's machine, with the root replaced by `/path/to/WORK`;
the scripts written for this version read the root from the environment variable `WORK` (default `/path/to/WORK`). In that tree,
`WORK/papers_Q_v2/data_pN/` is `data_pN/` below and `WORK/papers_Q_v2/p2/v3_short/csv/` holds the files of `csv/` below. The scripts added on 2026-10-01 for the
final revision (`pn_check_condbins.py` as corrected, `s41`–`s48`, `t01_tables.py`, `t05_std_table.py`, `f01_figures.py`, `f02_dilation.py`)
and on 2026-10-08 (`s60`–`s62`) and 2026-10-09 (`s70`–`s72`, `t06`)
read and write `csv/` next to `scripts/` directly (override with the environment variables `ANC`/`OUT`), and each writes its log, with
the `/usr/bin/time -l` report appended, next to itself.
Interpreter: Python 3.11 (numpy 1.26, pandas 2.3, scipy 1.16, pyarrow 22); figures with `sage -python` (matplotlib 3.10.5).
PARI/GP 2.17 for the traces. Every step is a single process (`VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1`); the scripts of
this version load the traces and bin sums only for the rows and columns they need. Peak memory (maximum resident set size):
`s20_afe_cov.py` 3.7 GB, `s23_twist_cluster.py` 1.9 GB, `s33_crossing_drift.py` 1.17 GB, `s30_decomp_sizes.py` 0.93 GB,
`s32_dilation_boot.py` 0.88 GB, `s21_weights_leftover.py` 0.6 GB, `s31_weights_v4.py` 0.51 GB, `s22_ss_fullcov.py` 0.45 GB,
`s34_ss_rank01.py` 0.44 GB, `s35_cp_concentration.py` under 1 GB, `s36_pdivn.py` 3.6 GB; scripts added 2026-10-01 (v5, peak RSS from
`/usr/bin/time -l`, recorded at the end of each log): `pn_check_condbins.py` 1.06 GB, `s41_rootno.py` 0.38 GB (plus 8 `gp` processes of
about 0.09 GB each), `s42_dilation_plateau.py` 0.82 GB, `s43_strata_stress.py` 0.53 GB, `s44_ss_windows.py` 0.44 GB,
`s45_rank2_chi2.py` 0.85 GB, `s46_pairs_N.py` 0.75 GB, `s47_covL_negrun.py` 0.10 GB, `s48_typefixed_boot.py` 0.56 GB; scripts added 2026-10-08 (same conventions; run with
`MallocLargeCache=0`, which stops the macOS allocator from keeping freed large blocks resident and changes no result):
`s60_lowbin_split.py` 2.06 GB, `s61_robust_allbins.py` 0.53 GB, `s62_ss_hotelling.py` 0.39 GB; scripts added 2026-10-09 (same
conventions; runtime in parentheses): `s70_dilation_fixedbins.py` 1.75 GB (240 s), `s71_split_sample.py` 1.18 GB (111 s),
`s72_residual_noise.py` 0.11 GB (0.4 s), `t06_dilation_table.py` 0.02 GB; table and figure generators under 0.11 GB. A rerun of
`s20_afe_cov.py` on 2026-10-09 (with `MallocLargeCache=0`) reproduced all four of its outputs exactly, with peak RSS 2.05 GB (32 s).

## Contents

| path | what it is |
|---|---|
| `CORRECTIONS_V1.md` | every statement of v1/v2 that was replaced, with its status (one line each) |
| `c4_sign.py` → `c4_sign.json` | Section 3: sign, size and t of the log L(E,1) coefficient at p ≤ 23 |
| `data_pN/README.md` | provenance of the traces at all p ≤ 10^5 for the 437,226 class representatives, bin-sum definitions, checks, column definitions of every result CSV |
| `data_pN/code/` | `build_reps.py` (curve 1 of each class), `run_all.sh` + `parse_chunk.py` (16 PARI/GP chunks, `ellinit`/`ellap`), `validate.py` (new traces vs the stored 500-prime matrix), `pn_01_binsums.py` (bin sums, K = 40 and 100), `pn_00_bruteforce_check.py` (checks 1–3), `pn_02_analysis.py` (all result CSVs), `pn_03_figures.py`, `pn_common.py`, `pn_make_test_old.py`, `run_pn_all.sh` |
| `data_pN/results/` | `pnA_profiles_K{40,100}.csv`, `pnB_weighted_K{40,100}.csv`, `pnB_composition_K40.csv`, `pnC_conditioned_K{40,100}.csv`, `pnC_regression_K{40,100}.csv`, `pnC_reparam_check_K{40,100}.csv`, `pnD_cov_K{40,100}.csv` (covariances with the logarithms of the invariants), `pnD_sign_changes_K{40,100}.csv`, `pnE_summary_K40.csv`, `pn_summary*.json` |
| `data_pN/run_all.log`, `pn_run.log`, `binsums_params.json` | trace run with SHA-256 of each chunk and the validation count (218,613,000 entries, 0 mismatches); bin-sum and analysis runs with the check results |
| `scripts/contract_numbers.py` → `csv/contract_numbers.json` | "A": R² of the small-prime fits in W (Table 1); "B": the K = 40 Q4 − Q1 gaps within 20 conductor bins, z, Bonferroni count (Table 2, Section 4.2); the file also holds a permutation placebo of the gaps, which the paper does not use |
| `scripts/xcheck_profile.py` | direct recomputation of the K = 40 bin sums S1, n from the trace chunks; writes `xcheck_binsums.npz` (to a session scratch path in the script; `contract_numbers.py`, `rank2_test.py` and `classweight_test.py` read `xcheck_binsums.npz` from the working directory) |
| `scripts/rank2_test.py` → `rank2_test.log` | Section 4.4: rank-2 drift fits with the quartile SEs alone (χ²/dof 188.5–763.3; the text uses `s45_rank2_chi2.py`, 231–980; the log also prints λ, which the paper does not use) and the reduction-type standardisation on twelve bins (−3.822 → −3.806; all 40 bins in `s61_robust_allbins.py`) |
| `scripts/classweight_test.py` → `classweight_test.log` | Section 5: class-level ∏c_p weights (mean, max, sum over the class) |
| `scripts/pn_check_condbins.py` → `pn_check_condbins.log` | Sections 4.2 and 4.4: quartiles within conductor bins vs over all N (K = 100): max \|difference of Q4 − Q1\| 0.0606 on y ≤ 0.125 (bin 0.04–0.05). Tie rule corrected 2026-10-01 to the rule of Section 4.2 (a log N equal to a conductor-bin edge goes to the lower bin, `searchsorted`); the first version used `digitize` (upper bin) and its output is superseded. Anchor: the same construction at K = 40 reproduces Table 2. Needs `data_pN/binsums_K{40,100}.npz` (not shipped; rebuilt by `pn_01_binsums.py`) |
| `scripts/ss_01_local_factors.py` … `ss_05_figure.py` (+ logs, `ss_local_factors.json`) | Section 6: Sawin–Sutherland local factors (8), bin averages of (7), the prime-conductor data, the comparison with diagonal errors (`csv/ss_summary.csv`, `csv/ss_compare_K{40,100}.csv`) |
| `scripts/s01_checks_c1c2.py` → `csv/s01_checks.json` | Sections 1–2: identity (1.2) to 1.0e-14, perfect squares, isogeny-class counts (88,741 of 666,243), rank counts, window W |
| `scripts/s00_audit_numbers.py` → `s00_audit_numbers.log`, `csv/s00_text_numbers.json` | numbers read from the result files, each from its source cell; some of its entries are no longer quoted in the paper (the placebo of the gaps, `C7.S`, `C7.placebo`; the `C7.cov_*` entries, which are the log L(E,1) variant of the covariance of Section 4.2) |
| `scripts/s20_afe_cov.py` → `s20_afe_cov.log`, `csv/afe_cov.json`, `csv/cov_L_K100.csv`, `csv/cov_aq_dilation.csv`, `csv/dilation_scan.csv` | Section 4.2 (Cov(a_p, L(E,1) \| y) and Cov(a_p, log L(E,1) \| y) at K = 100, Bonferroni counts, sign runs, Corr, zero crossings, the correlation 0.89 of the two shapes) and Section 4.3 (the series for L(E,1) against Cremona's value, its truncations n ≤ 10, 20, 50, 100, the decomposition check, Cov(a_p, a_q \| y) against the rank-0 profile at q·y for q = 2, 3, 5, 7, 11 in the variants `all` (text), `good_q`, `p_ne_q`, and the scan of the dilation factor s on steps 0.05 and 0.25); anchors: Cov(a_p, log L \| y) equals `data_pN/results/pnD_cov_K100.csv` to 1.6e-14 and the rank-0 profile equals `pnA_profiles_K100.csv` |
| `scripts/s21_weights_leftover.py` → `s21_weights_leftover.log`, `csv/weights_leftover.csv`, `csv/weights_leftover.json` | superseded by `s31_weights_v4.py` (same estimator and bootstrap stream; every value it reports is reproduced by s31); kept because s31 compares itself with its output |
| `scripts/s31_weights_v4.py` → `s31_weights_v4.log`, `csv/weights_v4.csv`, `csv/weights_v4.json` | Section 5 and Table 5: rank-0 weighted changes at K = 40, bins 0–5, before and after direct standardisation (∏c_p, Ω, \|T\|² to 10, 20 and 50 quantile strata of log L(E,1); L(E,1) to Tamagawa classes), bootstrap SEs over classes (B = 1000, seed 20261002), per-bin ratios with SEs, retained shares on bins 1–4 as a signed sum and as a sum of absolute values with SEs, the moves of the 20- and 50-strata versions, corr(log ∏c_p, log L(E,1)), concentration of the ∏c_p weight (the text quotes `s35_cp_concentration.py`, which gives the same values) |
| `scripts/s30_decomp_sizes.py` → `s30_decomp_sizes.log`, `csv/decomp_sizes.json`, `csv/decomp_K100.csv` | Section 4.3, equations (5)–(6): the two parts M_b(a_p L) and M_b(L) M_b(a_p) of Cov_b(a_p, L(E,1)) and the split with the term n = 1 separated (A_b, M_b(L − w_1) P_0, C_b), K = 100: root mean squares over the 100 bins, ranges of M_b(L) and M_b(L − w_1), max \|C_b\|, correlations; identity checks |
| `scripts/s32_dilation_boot.py` → `s32_dilation_boot.log`, `csv/dilation_boot.json` | not used in the text (it bootstraps the point-evaluation scan of `s20` over s ∈ [1, 13] on the bins with s·y ≤ 1, a set of bins that changes with s; the text uses the fixed-bin scan of `s70`): class bootstrap (B = 1000, seed 20261004) of the dilation scan for q = 2, 3, 5, 7, 11: 95% intervals and distribution of the maximising s (step 0.05); also intervals of the correlation at s = q, of the margin over \|s − q\| > 0.5 and of the amplitude c_q (not used in the text) |
| `scripts/s33_crossing_drift.py` → `s33_crossing_drift.log`, `csv/crossing_drift.json`, `csv/crossing_fine.csv` | Section 4.2 and open question 2: Cov(a_p, L(E,1) \| y) in bins of width 0.001 on y ≤ 0.03, computed from the trace chunks (rank-0 rows, columns p ≤ 2999), in conductor windows; first sign change with class-bootstrap intervals (B = 1000, seed 20261005); two secondary crossing definitions (width 0.005; first change to five negative bins) |
| `scripts/s34_ss_rank01.py` → `s34_ss_rank01.log`, `csv/ss_rank01.json` | Section 6: the offset fit D = P + β (diagonal and full covariance) on the prime-conductor classes of rank 0 and 1, next to all ranks; also rank 0, rank 1, rank ≥ 2 separately and all prime N < 10^5 (not all used in the text) |
| `scripts/s35_cp_concentration.py` | concentration of the Tamagawa weight on the rank-0 class representatives (§5): effective number of classes, top-1% share, maximum → `csv/cp_concentration.json` |
| `scripts/s36_pdivn.py` → `csv/pdivn.json` | Section 4.3, after (6): the extra parts p·a_{n/p} of the terms with p \| n in A_b, by bin (K = 100): 0.18366 in the bin y ≤ 0.01, at most 1.42·10⁻⁴ elsewhere; curves processed in blocks, peak 3.6 GB |
| `scripts/s41_rootno.py` → `s41_rootno.log`, `csv/rootno_check.json` | Sections 2 and 7.3: PARI `ellrootno` on all 437,226 class representatives (8 `gp` chunks) against (−1)^rank: agreement on all 437,226 |
| `scripts/s42_dilation_plateau.py` → `s42_dilation_plateau.log`, `csv/dilation_plateau.json` | Section 4.3(b): the shares of rank-0 classes (and pairs) with q \| N (used in the text). Its plateaus (sets of s with correlation ≥ 0.97 or within 0.01 of the maximum) and b_q, c_q refer to the point-evaluation scan of `s20` over s ∈ [1, 13] on varying bins and are not used in the text (the text uses `s70`) |
| `scripts/s43_strata_stress.py` → `s43_strata_stress.log`, `csv/strata_stress.csv`, `csv/strata_stress.json` | Section 5 and Table 6: standardised ∏c_p and Ω changes with 10, 20, 50, 100, 200 and 500 quantile strata of log L(E,1), bootstrap SE (B = 1000, seed 20261002; reproduces `weights_v4.csv` at 10, 20, 50 strata), retained shares on bins 1–4 |
| `scripts/s44_ss_windows.py` → `s44_ss_windows.log`, `csv/ss_windows.json` | Section 6: offset fit within each conductor window of the prime-conductor family, diagonal and full covariance; residual-shape comparison of the two windows |
| `scripts/s45_rank2_chi2.py` → `s45_rank2_chi2.log`, `csv/rank2_chi2.json` | Section 4.4: rank-2 mixture fit with the linearised class-cluster SE of the whole residual (includes the SEs of P0 and P2 and the overlap of Q_j with rank 0); reproduces `rank2_test.log` with the quartile SEs alone |
| `scripts/s46_pairs_N.py` → `s46_pairs_N.log`, `csv/pairs_N.json` | Sections 2 and 4.3: pairs-weighted quantiles of N for the K = 100 rank-0 profile, per-bin medians |
| `scripts/s47_covL_negrun.py` → `s47_covL_negrun.log`, `csv/covL_negrun.json` | Section 4.2: the Bonferroni-significant negative run of Cov(a_p, L(E,1) \| y) after the lowest bin, the bins after it, and the sign change near y = 0.21 (from `csv/cov_L_K100.csv`) |
| `scripts/s48_typefixed_boot.py` → `s48_typefixed_boot.log`, `csv/typefixed_boot.csv`, `csv/typefixed_boot.json` | Table 4: type-fixed Tamagawa change with bootstrap SE on B = 1000 (pn_02's estimator and stream; the first 300 replicates reproduce its B = 300 SEs exactly) |
| `scripts/s60_lowbin_split.py` → `s60_lowbin_split.log`, `csv/lowbin_split.json`, `csv/lowbin_split_K100.csv`, `csv/lowbin_split_fine.csv` | Section 4.2 (the lowest bins) and open question 2, from the trace chunks (rank-0 rows, blocks of 1,500): Cov(a_p, L(E,1) \| y) at K = 100 split into the Hecke part (the terms p·a_{n/p} at p \| n: h(E,p) = Σ_m (2a_m/m) e^{−2πpm/√N}), its self-term m = 1 (2e^{−2πp/√N}) and the family part Cov − M_b(h), with linearised class-cluster SEs and the Bonferroni recount (67 → 66); the K = 100 bin-0 quartile gap with all primes, without p ≤ √N and without p ≤ 2√N, with the same-classes control; the lowest crossings of the K = 40 quartile profiles (Figure 2(a)) and Table 2 without p ≤ 2√N; per conductor window, in bins of width 0.001, Cov, Hecke part and family part with the bootstrap of `s33` (same seed and stream; the Cov intervals reproduce s33 exactly), the first crossings (primary and the persistence rule S2), the pairs-weighted median conductors and p*/√N. Anchors: the bin sums (exact), `cov_L_K100.csv` (5·10⁻¹⁰), `pdivn.json` (2.5·10⁻⁹; s36 bins with a floating-point ceiling), `crossing_fine.csv`/`crossing_drift.json`, `pnC_conditioned_K{40,100}.csv`, Table 2; the series n ≤ 1000 against Cremona's L(E,1) (2.7·10⁻⁸) |
| `scripts/s61_robust_allbins.py` → `s61_robust_allbins.log`, `csv/robust_allbins.json`, `csv/robust_allbins_K40.csv` | Section 4.4: the reduction-type standardisation of the K = 40 gap Q4 − Q1 (quartiles over all N) on all 40 bins: maximum shift 0.31 (bins 36–39), no sign change; anchor: the twelve bins printed by `rank2_test.log` |
| `scripts/s62_ss_hotelling.py` → `s62_ss_hotelling.log`, `csv/ss_hotelling.json` | Section 6: Hotelling (F with 39 and n − 39 degrees of freedom) calibration of the full-covariance offset fits: pooled, the two windows, all prime N < 10^5, rank 0/1, composite N; anchors: `ss_fullcov.json`, `ss_windows.json`, `ss_rank01.json` |
| `scripts/s70_dilation_fixedbins.py` → `s70_dilation_fixedbins.log`, `csv/dilation_fixedbins.json`, `csv/dilation_fixedbins.csv`, `csv/dilation_binavg.csv` | Section 4.3(b), Table 3 and Figure 4 (2026-10-09): Cov(a_p, a_q \| y) against the rank-0 profile dilated by s, (i) bin-averaged (the profile at s·p/N averaged over the (class, good prime) pairs of each covariance bin with the covariance's pair weights; computed exactly by distinct conductor, bins in integers, hat-function matrices; anchors: pair counts = bin sums exactly, brute-force pair-by-pair check at s = q to 4·10⁻¹⁴) and by point evaluation at the bin centre; (A) s = q on the bins with q·y ≤ 1: correlation, affine b_q, c_q, χ²/dof of the residual; (B) s on [0.8q, 1.2q] (step 0.05) on the fixed bins with 1.2q·y ≤ 1 for every y of the bin: maximiser, value at s = q, sets ≥ 0.97 and within 0.01 of the maximum, also without bin 0; (C) the conductor windows [10⁴, 5·10⁴] and (5·10⁴, 10⁵): maximiser chosen in one window and evaluated in the other. Variants all, good_q, p_ne_q, good_q_fullP0. Reproduces the point-evaluation outputs of `s20` (afe_cov.json, dilation_scan.csv, cov_aq_dilation.csv) to 5·10⁻¹⁰ before computing anything new |
| `scripts/s71_split_sample.py` → `s71_split_sample.log`, `csv/split_sample.json`, `csv/split_sample_primary_bins.csv`, `csv/split_sample_replicates.csv` | Section 4.3(b) (2026-10-09; written 2026-10-08 as a scratch script, shipped with paths from the environment): the point-evaluation s = q correlations with P0 and the covariance computed on disjoint halves of the rank-0 classes (consecutive pairs in conductor order, one member of each pair to each half by a seeded coin; a secondary split by j-invariant families; 50 replicate seeds); verdict rule fixed in the docstring before the run; reproduces afe_cov.json and dilation_scan.csv to 5·10⁻¹¹ |
| `scripts/s72_residual_noise.py` → `s72_residual_noise.log` | Section 4.3(b) (2026-10-09; scratch script of 2026-10-08): point-evaluation affine fits on halves of the range and χ²/dof of the residual of the affine fit (14 to 938); the bin-averaged χ² (4.8 to 936) is in `s70` |
| `scripts/t06_dilation_table.py` | Table 3 (2026-10-09), from `csv/dilation_fixedbins.json` |
| `scripts/t05_std_table.py` | Tables 5 and 6 (each SE in a row below its value, set at \small without scaling): `tables/tab_std_a.tex` (from `csv/weights_v4.csv`), `tables/tab_std_b.tex` (10–500 strata and the ratios on bins 1–4, from `csv/strata_stress.csv`, `strata_stress.json`); replaces `t04_std_table.py` |
| `scripts/t04_std_table.py` | superseded by `t05_std_table.py` (Table 4 with panel (b) for 10, 20 and 50 strata only) |
| `scripts/s22_ss_fullcov.py` → `s22_ss_fullcov.log`, `csv/ss_fullcov.json` | Section 6: the offset fit D = P + β with diagonal errors and with the full between-bin covariance (GLS), χ² p-values, bootstrap calibration (B = 2000, seed 20261003), for prime N in 10^4 ≤ N < 10^5, all prime N < 10^5 and composite N coprime to 210; rank shares |
| `scripts/s23_twist_cluster.py` → `s23_twist_cluster.log`, `csv/twist_cluster.json` | Section 2: families of isogeny classes linked by a common j-invariant (202,080; largest 618 classes) and the standard errors of Table 2 and of Cov(a_p, L(E,1) \| y) clustered on them; also reproduces Table 2 from the bin sums with the tie rules of Section 4.2 |
| `scripts/s24_L1_positive.py` → `csv/l1_positive.json` | Section 4.3: all 1,170,876 rank-0 curves of Cremona's allbsd tables have L(E,1) > 0 (minimum 0.00578) |
| `scripts/tam_vs_L.py` → `tam_vs_L.log` | Section 5: an earlier computation of the rank-0 standardisations (13%, 88%, −6%, corr 0.33), reproduced by `s21_weights_leftover.py` |
| `scripts/t01_tables.py` | Tables 1, 2 and 4 (LaTeX fragments; Table 4 prints each z in a row below its value); \|z\| ≥ 10 printed as integers; the type-fixed column of Table 4 from `csv/typefixed_boot.csv` (B = 1000) |
| `scripts/t03_std_table.py` | superseded by `t04_std_table.py` (panel (a) of Table 4 from `csv/weights_leftover.csv`) |
| `scripts/f01_figures.py` | Figures 1, 2 and 5: `figures/fig1_profiles.pdf`, `fig2_quartiles.pdf`, `fig5_ss.pdf` (renamed from `fig4_ss.pdf` on 2026-10-01 so that every file number is the printed figure number) |
| `scripts/f03_cov_L.py` | Figure 3 |
| `scripts/f02_dilation.py` | Figure 4: `figures/fig4_dilation.pdf` (renamed from `fig5_dilation.pdf` on 2026-10-01); the dashed overlay is the bin-averaged profile of `s70` (`csv/dilation_binavg.csv`), not the point evaluation |
| `p3571_weights/` | the weighting analysis at p ≤ 3571 on all 657,396 curves (all 500 stored primes, bad-prime entries kept, class bootstrap B = 2,000, seed 20261300): `11_revision_weights.py` (needs `common.py`), outputs `r5_weighted_D_diff.csv`, `r5_weighted_D_boot.csv`, `r5_summary.json` |
| `zeros_test/` | Section 7.3, the zero-shift test: `zeros_joint_test.py` (run as `python zeros_joint_test.py <allbsd directory>`; reads Cremona's allbsd files and the zero sample `zeros_sha1.csv.gz`, `zeros_sha4.csv.gz` — 1,000 + 1,000 rank-0 curves with 10^4 ≤ N ≤ 5·10^4 and their first five zeros, the sample of v1), output `zeros_joint_test.log` (raw Hotelling T² = 47.75, p = 5.4·10^−9; joint test of the indicator 1(\|Sha\|_an ≥ 4) given N, log L(E,1), log Ω, log ∏c_p, log \|T\| and the sign of Δ_min: T² = 5.85, F = 1.17 on (5, 1988) df, p = 0.323). The indicator is an exact function of log L(E,1), log Ω, log ∏c_p and log \|T\| by equation (2), so this joint test checks only the functional form; the withdrawal of the zero claim follows from Section 1.2 alone, and p = 0.32 is a computed fact, not its reason |

Removed in this version (they supported statements that were withdrawn: regressions of log L(E,1) on small-prime data,
quartiles of the fitted values, and their residual): `s10_reduction.py`, `s10_reduction.log`, `reframe_checks.py`,
`t02_reduction_table.py`, `csv/reduction_numbers.json`, `csv/reframe_checks.json`. `csv/cov_aq_dilation.csv` is now written by
`s20_afe_cov.py` (identical values). Also removed: `sha_indicator/` (the joint test of the indicator 1(|Sha|_an ≥ 4) added to the
small-prime fits; the paragraph of Section 3 that used it is deleted, because the indicator is a function of the covariates and the test
bears only on the log-linear functional form). The zero-shift test quoted in Section 7.3 and in `CORRECTIONS_V1.md` (p = 0.32) did not use
these files; it is in `zeros_test/`.

## Table / figure → script → input

| item | script | input |
|---|---|---|
| Table 1 (R² at p ≤ 23) | `t01_tables.py` | `csv/contract_numbers.json` "A" (from `contract_numbers.py`: Cremona allbsd parquet + stored trace matrix) |
| Table 2 (40-bin Q4 − Q1) | `t01_tables.py` | `csv/contract_numbers.json` "B" (from `contract_numbers.py` on `xcheck_binsums.npz`; reproduced by `s23_twist_cluster.py`) |
| Table 3 (dilation: s = q, fixed-bin scan, windows) | `t06_dilation_table.py` | `csv/dilation_fixedbins.json` (from `s70_dilation_fixedbins.py`) |
| Table 4 (weights, bins 0–5) | `t01_tables.py` | `data_pN/results/pnB_weighted_K40.csv`; type-fixed column `csv/typefixed_boot.csv` (from `s48_typefixed_boot.py`, B = 1000; its first 300 replicates reproduce `pnB_composition_K40.csv`) |
| Tables 5 and 6 (rank-0 standardisations, bins 0–5; 10, 20, 50, 100, 200 and 500 strata) | `t05_std_table.py` | `csv/weights_v4.csv` (from `s31_weights_v4.py`); `csv/strata_stress.csv`, `csv/strata_stress.json` (from `s43_strata_stress.py`) |
| Figure 1 (profiles) | `f01_figures.py` | `data_pN/results/pnA_profiles_K100.csv` |
| Figure 2 (L(E,1) quartiles) | `f01_figures.py` | `data_pN/results/pnC_conditioned_K40.csv`, `pnC_conditioned_K100.csv` |
| Figure 3 (Cov(a_p, L(E,1) \| y) and the series truncated at n ≤ 50) | `f03_cov_L.py` | `csv/cov_L_K100.csv` (from `s20_afe_cov.py`) |
| Figure 4 (Cov(a_p, a_q \| y) and the bin-averaged rank-0 profile at q·p/N) | `f02_dilation.py` | `csv/dilation_binavg.csv` (variant `all`), `csv/dilation_fixedbins.json` "A_s_eq_q" (from `s70_dilation_fixedbins.py`) |
| Figure 5 (Sawin–Sutherland) | `f01_figures.py` | `csv/ss_compare_K40.csv`, `csv/ss_compare_K100.csv`, `csv/ss_summary.csv`, `csv/ss_prediction_fine.csv` |
| Section 2, j-invariant families | `s23_twist_cluster.py` | `csv/twist_cluster.json` |
| Section 4.2, first sign change at bin width 0.001 by conductor window | `s33_crossing_drift.py` | `csv/crossing_drift.json` ("windows" … "primary"), `csv/crossing_fine.csv` |
| Section 4.3, sizes of the two parts of the covariance (equations (5) and (6)) | `s30_decomp_sizes.py` | `csv/decomp_sizes.json` ("rms", "range_M_L_minus_w1", "max_abs" C_n1, "corr" cov_A), `csv/decomp_K100.csv` |
| Section 4.3 (a); (b) point evaluation over s ∈ [1, 13] (reproduced by `s70`) | `s20_afe_cov.py` | `csv/afe_cov.json` ("series", "truncation", "dilation"), `csv/dilation_scan.csv` |
| Section 4.3 (b): bin-averaged and point correlations at s = q, fixed-bin scans, conductor windows, b_q, c_q, χ²/dof | `s70_dilation_fixedbins.py` | `csv/dilation_fixedbins.json` |
| Section 4.3 (b): split sample; point-evaluation χ²/dof | `s71_split_sample.py`, `s72_residual_noise.py` | `csv/split_sample.json`, `s72_residual_noise.log` |
| (not used in the text) bootstrap intervals of the maximising s of the variable-range scan of `s20` | `s32_dilation_boot.py` | `csv/dilation_boot.json` ("dilation" → q → "argmax") |
| Section 4.3, L(E,1) > 0 at rank 0 | `s24_L1_positive.py` | `csv/l1_positive.json` |
| Section 5, rank-0 standardisations, retained shares, 20/50 strata | `s31_weights_v4.py` | `csv/weights_v4.json` |
| Section 6, full-covariance offset fits, rank shares | `s22_ss_fullcov.py` | `csv/ss_fullcov.json`; other numbers of Section 6 from `csv/ss_summary.csv` |
| Section 6, offset on rank 0 and 1 | `s34_ss_rank01.py` | `csv/ss_rank01.json` ("prime_1e4_rank01") |
| Section 2 and Section 7.3, root number vs ellrootno | `s41_rootno.py` | `csv/rootno_check.json` |
| Section 2 and Section 4.3, pairs-weighted quartiles and per-bin medians of N | `s46_pairs_N.py` | `csv/pairs_N.json` |
| Section 4.2, negative run of Cov(a_p, L(E,1) \| y) and the sign change near 0.21 | `s47_covL_negrun.py` | `csv/covL_negrun.json` |
| Sections 4.2 and 4.4, conductor-bin check (at most 0.061) | `pn_check_condbins.py` | `pn_check_condbins.log` |
| Section 4.3(b), bad-q shares | `s42_dilation_plateau.py` | `csv/dilation_plateau.json` |
| Section 4.4, rank-2 mixture chi2/dof 231–980 | `s45_rank2_chi2.py` | `csv/rank2_chi2.json` |
| Section 5, 10–500 strata (text) | `s43_strata_stress.py` | `csv/strata_stress.json` |
| Section 6, per-window offset fits and p-values | `s44_ss_windows.py` | `csv/ss_windows.json` |
| Section 4.2, lowest bins (Hecke part, self-term, family part; quartile gap without p ≤ √N, 2√N; Figure 2 and Table 2 checks; family-part crossings and p*/√N) | `s60_lowbin_split.py` | `csv/lowbin_split.json`, `csv/lowbin_split_K100.csv`, `csv/lowbin_split_fine.csv` |
| Section 4.4, reduction-type standardisation over all 40 bins | `s61_robust_allbins.py` | `csv/robust_allbins.json` |
| Section 6, Hotelling-calibrated p-values | `s62_ss_hotelling.py` | `csv/ss_hotelling.json` |

## Not shipped (size)

The trace chunks (`data_pN/chunks/ap_chunk_*.npy`, 437,226 × 9,592 int16), the bin sums (`binsums_K{40,100}.npz`, 3.4 GB), the stored
500-prime matrix and Cremona's tables. The chunks are rebuilt by `data_pN/code/run_all.sh` from Cremona's `allcurves` files; their
SHA-256 hashes are in `data_pN/run_all.log`.


==> anc/c4_sign.json <==
{
 "reps": [
  [
   2,
   0.772,
   66.3
  ],
  [
   3,
   1.027,
   85.4
  ],
  [
   5,
   1.205,
   91.4
  ],
  [
   7,
   1.236,
   84.8
  ],
  [
   11,
   1.162,
   66.3
  ],
  [
   13,
   1.18,
   62.7
  ],
  [
   17,
   1.118,
   52.3
  ],
  [
   19,
   1.044,
   45.8
  ],
  [
   23,
   1.017,
   40.4
  ]
 ],
 "all": [
  [
   2,
   0.697,
   55.6
  ],
  [
   3,
   0.931,
   71.7
  ],
  [
   5,
   1.19,
   83.0
  ],
  [
   7,
   1.253,
   76.9
  ],
  [
   11,
   1.225,
   61.2
  ],
  [
   13,
   1.225,
   57.6
  ],
  [
   17,
   1.161,
   47.5
  ],
  [
   19,
   1.106,
   42.3
  ],
  [
   23,
   1.085,
   37.7
  ]
 ]
}

==> anc/c4_sign.py <==
"""sign and t of log L(E,1) in a_p ~ [1, N/1e4, log L] on W (rank 0, 1e4<=N<=5e4), p|N dropped, p<=23; HC1 SEs.
Representatives (curve 1) and all curves (cluster by isogeny class)."""
import numpy as np, pandas as pd, json
b=pd.read_parquet('/path/to/WORK/cremona_inputs/ecdata_allbsd.parquet',columns=['N','cls','num','rank','L1'])
b=b[b.N<100000].reset_index(drop=True)
A=np.load('/path/to/WORK/traces_3571/ap_vectors.npy',mmap_mode='r'); P=np.load('/path/to/WORK/traces_3571/ap_primes.npy')
W=np.nonzero(((b['rank']==0)&(b.N>=10000)&(b.N<=50000)).values)[0]
Y=np.asarray(A[W][:, :9],dtype=float); Nw=b.N.values[W]; lnL=np.log(b.L1.values[W]); num=b.num.values[W]
cl=pd.factorize(b.N.astype(str).values[W]+b.cls.values[W])[0]
out={}
for samp,mask in [('reps',num==1),('all',np.ones(len(W),bool))]:
    rows=[]
    for j,p in enumerate(P[:9]):
        m=mask&(Nw%p!=0); y=Y[m,j]; X=np.column_stack([np.ones(m.sum()),Nw[m]/1e4,lnL[m]])
        XtXi=np.linalg.inv(X.T@X); beta=XtXi@X.T@y; e=y-X@beta
        g=cl[m]; S=np.zeros((3,3)); U=np.zeros((g.max()+1,3)); np.add.at(U,g,X*e[:,None]); S=U.T@U
        G=len(np.unique(g)); n,k=X.shape; V=XtXi@S@XtXi*(G/(G-1))*((n-1)/(n-k))
        rows.append((int(p),round(float(beta[2]),3),round(float(beta[2]/np.sqrt(V[2,2])),1)))
    out[samp]=rows; print(samp,'(p, beta_logL, cluster t):',rows)
json.dump(out,open('c4_sign.json','w'),indent=1)


==> anc/csv/afe_cov.json <==
{
 "provenance": "s20_afe_cov.py, 2026-10-01; rank-0 class representatives (168,760); good primes; K = 100; see the script docstring",
 "series": {
  "n_max": 1000,
  "n_classes": 168760,
  "max_rel_err": 2.6874651169230587e-08,
  "median_rel_err": 2.2460998712800776e-14,
  "q90_rel_err": 4.3249672398480577e-11,
  "max_tail_weight": 2.3485338997038585e-09,
  "N_at_max_rel_err": 99008
 },
 "cov_L": {
  "n_bonferroni": 67,
  "bin0": {
   "cov": 0.1984130505365874,
   "z": 22.083637841857602
  },
  "min": {
   "cov": -3.034838152575328,
   "z": -63.471163727634476,
   "bin": 7,
   "y_ctr": 0.075
  },
  "max": {
   "cov": 2.3851130781439713,
   "z": 16.300390863842885,
   "bin": 58,
   "y_ctr": 0.585
  },
  "max_abs_cov": 3.034838152575328,
  "max_abs_corr": 0.022742557244809877,
  "pairs_bin0": 14929253,
  "pairs_min": 7672364,
  "pairs_max": 14929253,
  "zero_crossings": [
   {
    "from_bin": 0,
    "to_bin": 1,
    "y_cross": 0.006505970923750707,
    "sign_to": -1
   },
   {
    "from_bin": 20,
    "to_bin": 21,
    "y_cross": 0.20995744105412525,
    "sign_to": 1
   },
   {
    "from_bin": 27,
    "to_bin": 28,
    "y_cross": 0.2844197571899366,
    "sign_to": -1
   },
   {
    "from_bin": 35,
    "to_bin": 36,
    "y_cross": 0.35696819699133175,
    "sign_to": 1
   },
   {
    "from_bin": 41,
    "to_bin": 42,
    "y_cross": 0.4240610810370419,
    "sign_to": -1
   },
   {
    "from_bin": 44,
    "to_bin": 45,
    "y_cross": 0.45145039993312813,
    "sign_to": 1
   }
  ],
  "significant_runs": [
   {
    "sign": 1,
    "bins": [
     0,
     0
    ],
    "y_lo": 0.0,
    "y_hi": 0.01
   },
   {
    "sign": -1,
    "bins": [
     1,
     17
    ],
    "y_lo": 0.01,
    "y_hi": 0.18
   },
   {
    "sign": -1,
    "bins": [
     19,
     19
    ],
    "y_lo": 0.19,
    "y_hi": 0.2
   },
   {
    "sign": 1,
    "bins": [
     22,
     23
    ],
    "y_lo": 0.22,
    "y_hi": 0.24
   },
   {
    "sign": 1,
    "bins": [
     25,
     25
    ],
    "y_lo": 0.25,
    "y_hi": 0.26
   },
   {
    "sign": 1,
    "bins": [
     27,
     27
    ],
    "y_lo": 0.27,
    "y_hi": 0.28
   },
   {
    "sign": -1,
    "bins": [
     29,
     34
    ],
    "y_lo": 0.29,
    "y_hi": 0.35
   },
   {
    "sign": 1,
    "bins": [
     36,
     37
    ],
    "y_lo": 0.36,
    "y_hi": 0.38
   },
   {
    "sign": 1,
    "bins": [
     41,
     41
    ],
    "y_lo": 0.41,
    "y_hi": 0.42
   },
   {
    "sign": 1,
    "bins": [
     50,
     69
    ],
    "y_lo": 0.5,
    "y_hi": 0.7
   },
   {
    "sign": 1,
    "bins": [
     71,
     72
    ],
    "y_lo": 0.71,
    "y_hi": 0.73
   },
   {
    "sign": -1,
    "bins": [
     81,
     84
    ],
    "y_lo": 0.81,
    "y_hi": 0.85
   },
   {
    "sign": -1,
    "bins": [
     89,
     89
    ],
    "y_lo": 0.89,
    "y_hi": 0.9
   },
   {
    "sign": 1,
    "bins": [
     91,
     92
    ],
    "y_lo": 0.91,
    "y_hi": 0.93
   },
   {
    "sign": 1,
    "bins": [
     94,
     99
    ],
    "y_lo": 0.94,
    "y_hi": 1.0
   }
  ],
  "negative_bins_1_to": 20
 },
 "cov_logL": {
  "n_bonferroni": 72,
  "bin0": {
   "cov": 0.2901980066109121,
   "z": 73.79699777323626
  },
  "min": {
   "cov": -1.1795226552837268,
   "z": -66.5212257680525,
   "bin": 7,
   "y_ctr": 0.075
  },
  "max": {
   "cov": 0.835739450608277,
   "z": 15.311799111284463,
   "bin": 58,
   "y_ctr": 0.585
  },
  "max_abs_cov": 1.1795226552837268,
  "max_abs_corr": 0.021361879264538062,
  "pairs_bin0": 14929253,
  "pairs_min": 7672364,
  "pairs_max": 14929253,
  "zero_crossings": [
   {
    "from_bin": 0,
    "to_bin": 1,
    "y_cross": 0.010835443508771667,
    "sign_to": -1
   },
   {
    "from_bin": 21,
    "to_bin": 22,
    "y_cross": 0.2224221873764989,
    "sign_to": 1
   },
   {
    "from_bin": 23,
    "to_bin": 24,
    "y_cross": 0.24424397237471682,
    "sign_to": -1
   },
   {
    "from_bin": 24,
    "to_bin": 25,
    "y_cross": 0.24577356224884317,
    "sign_to": 1
   },
   {
    "from_bin": 25,
    "to_bin": 26,
    "y_cross": 0.26009983130342007,
    "sign_to": -1
   },
   {
    "from_bin": 40,
    "to_bin": 41,
    "y_cross": 0.4079930862565203,
    "sign_to": 1
   }
  ],
  "significant_runs": [
   {
    "sign": 1,
    "bins": [
     0,
     0
    ],
    "y_lo": 0.0,
    "y_hi": 0.01
   },
   {
    "sign": -1,
    "bins": [
     1,
     21
    ],
    "y_lo": 0.01,
    "y_hi": 0.22
   },
   {
    "sign": -1,
    "bins": [
     27,
     35
    ],
    "y_lo": 0.27,
    "y_hi": 0.36
   },
   {
    "sign": -1,
    "bins": [
     42,
     44
    ],
    "y_lo": 0.42,
    "y_hi": 0.45
   },
   {
    "sign": -1,
    "bins": [
     46,
     52
    ],
    "y_lo": 0.46,
    "y_hi": 0.53
   },
   {
    "sign": 1,
    "bins": [
     54,
     63
    ],
    "y_lo": 0.54,
    "y_hi": 0.64
   },
   {
    "sign": 1,
    "bins": [
     65,
     65
    ],
    "y_lo": 0.65,
    "y_hi": 0.66
   },
   {
    "sign": -1,
    "bins": [
     68,
     68
    ],
    "y_lo": 0.68,
    "y_hi": 0.69
   },
   {
    "sign": -1,
    "bins": [
     70,
     70
    ],
    "y_lo": 0.7,
    "y_hi": 0.71
   },
   {
    "sign": -1,
    "bins": [
     76,
     89
    ],
    "y_lo": 0.76,
    "y_hi": 0.9
   },
   {
    "sign": 1,
    "bins": [
     95,
     96
    ],
    "y_lo": 0.95,
    "y_hi": 0.97
   },
   {
    "sign": 1,
    "bins": [
     98,
     99
    ],
    "y_lo": 0.98,
    "y_hi": 1.0
   }
  ],
  "negative_bins_1_to": 21
 },
 "shape_corr_cov_L_vs_cov_logL": 0.890695797864209,
 "shape_corr_cov_L_vs_cov_logL_bins1to99": 0.8948247533810584,
 "anchors": {
  "max_abs_cov_logL_minus_pnD": 1.587618925213974e-14,
  "max_rel_se_logL_minus_pnD": 1.199040866595169e-14,
  "max_abs_corr_logL_minus_pnD": 6.349087922075114e-16,
  "pairs_equal_pnD": true,
  "max_abs_P0_minus_pnA": 4.440892098500626e-16
 },
 "truncation": {
  "series_n1000_vs_cremona": {
   "corr": 1.0,
   "max_abs_diff": 7.884604080743429e-11
  },
  "n<=10": {
   "corr": 0.8860351417294615,
   "max_abs_diff": 2.043893183200063,
   "rel_L2": 0.5610364348652999
  },
  "n<=20": {
   "corr": 0.9752114794768899,
   "max_abs_diff": 1.025117598729921,
   "rel_L2": 0.254769730331148
  },
  "n<=50": {
   "corr": 0.9980417683861822,
   "max_abs_diff": 0.2853768769187197,
   "rel_L2": 0.07793923479668652
  },
  "n<=100": {
   "corr": 0.9999393937935286,
   "max_abs_diff": 0.036414113084098476,
   "rel_L2": 0.01348810313568505
  },
  "decomposition_T100_max_abs_diff": 6.245004513516506e-14,
  "term_share_max_abs_by_n": {
   "1": 0.002316818504277037,
   "2": 1.9074420230013664,
   "3": 1.630178580947072,
   "4": 0.5511702831091916,
   "5": 2.0792389659748114,
   "6": 0.5366008338602479,
   "7": 1.3167107839132615,
   "8": 0.2979599529989346,
   "9": 0.44649247042813356,
   "10": 0.29100150005745,
   "20": 0.12205751221405066,
   "50": 0.03456813124967505,
   "100": 0.004402818420353254
  }
 },
 "dilation": {
  "2": {
   "all": {
    "n_bins": 50,
    "corr": 0.7489534288124033,
    "ls_scale": 0.26884542229123315,
    "ls_offset": 0.19709769083597772,
    "n_classes": 168760,
    "bonf_bins": 87,
    "best_s_step005": 1.85,
    "corr_at_best_s_step005": 0.786262040310505,
    "n_bins_at_best_s": 54,
    "best_s_step025": 2.0,
    "corr_at_best_s_step025": 0.7489534288124033,
    "corr_at_s_eq_q": 0.7489534288124033,
    "local_maxima": [
     {
      "s": 1.85,
      "corr": 0.786262040310505
     },
     {
      "s": 4.3,
      "corr": -0.7830036200885446
     },
     {
      "s": 4.45,
      "corr": -0.7976868880571645
     },
     {
      "s": 4.55,
      "corr": -0.8104620707040066
     },
     {
      "s": 4.8,
      "corr": -0.8294364561510492
     },
     {
      "s": 4.9,
      "corr": -0.8013515985565485
     },
     {
      "s": 5.05,
      "corr": -0.7946136679116792
     },
     {
      "s": 5.15,
      "corr": -0.7829692070183694
     },
     {
      "s": 5.35,
      "corr": -0.757896618344004
     },
     {
      "s": 5.5,
      "corr": -0.7136863769633022
     },
     {
      "s": 6.5,
      "corr": -0.2486770687181062
     },
     {
      "s": 7.8,
      "corr": 0.17831699688523078
     },
     {
      "s": 8.45,
      "corr": 0.3354467564755271
     },
     {
      "s": 8.65,
      "corr": 0.3379183866937804
     },
     {
      "s": 9.0,
      "corr": 0.42549795882985103
     },
     {
      "s": 9.2,
      "corr": 0.43498515637770196
     },
     {
      "s": 9.5,
      "corr": 0.46219398007121093
     },
     {
      "s": 9.65,
      "corr": 0.3806359494473401
     },
     {
      "s": 10.5,
      "corr": 0.559457216956082
     },
     {
      "s": 10.6,
      "corr": 0.49331427863838795
     },
     {
      "s": 10.85,
      "corr": 0.5092426074652481
     },
     {
      "s": 11.15,
      "corr": 0.5244542780709702
     },
     {
      "s": 11.4,
      "corr": 0.5201333460230269
     },
     {
      "s": 11.55,
      "corr": 0.5245258507191521
     },
     {
      "s": 11.75,
      "corr": 0.5427907729641444
     },
     {
      "s": 12.25,
      "corr": 0.5210404132700563
     },
     {
      "s": 12.6,
      "corr": 0.532249526939783
     }
    ],
    "corr_range_s_outside_q_pm_0p5": [
     -0.8318362775819698,
     0.559457216956082
    ]
   },
   "good_q": {
    "n_bins": 50,
    "corr": 0.5091051890673487,
    "ls_scale": 0.3742272405634898,
    "ls_offset": 0.45798825502681473,
    "n_classes": 34011,
    "bonf_bins": 77,
    "best_s_step005": 13.0,
    "corr_at_best_s_step005": 0.772586201178636,
    "n_bins_at_best_s": 8,
    "best_s_step025": 13.0,
    "corr_at_best_s_step025": 0.772586201178636,
    "corr_at_s_eq_q": 0.5091051890673487,
    "local_maxima": [
     {
      "s": 1.85,
      "corr": 0.5693341369589386
     },
     {
      "s": 2.35,
      "corr": 0.08812866789736744
     },
     {
      "s": 3.35,
      "corr": -0.8019784688882975
     },
     {
      "s": 3.6,
      "corr": -0.8137576684374902
     },
     {
      "s": 3.8,
      "corr": -0.8152021458403592
     },
     {
      "s": 4.15,
      "corr": -0.7620606164536315
     },
     {
      "s": 4.25,
      "corr": -0.7516473615796727
     },
     {
      "s": 4.45,
      "corr": -0.6892480671830091
     },
     {
      "s": 4.7,
      "corr": -0.6496956813454765
     },
     {
      "s": 4.9,
      "corr": -0.567007810914046
     },
     {
      "s": 5.05,
      "corr": -0.5881662745268668
     },
     {
      "s": 5.15,
      "corr": -0.5418372741510993
     },
     {
      "s": 5.45,
      "corr": -0.4913850387535404
     },
     {
      "s": 5.65,
      "corr": -0.45834399728295
     },
     {
      "s": 5.8,
      "corr": -0.39816573635833746
     },
     {
      "s": 6.15,
      "corr": -0.273619828380909
     },
     {
      "s": 6.35,
      "corr": -0.23656476816812233
     },
     {
      "s": 6.55,
      "corr": -0.1650705304279095
     },
     {
      "s": 6.7,
      "corr": -0.15248904055737939
     },
     {
      "s": 6.9,
      "corr": -0.08182161896250886
     },
     {
      "s": 7.2,
      "corr": -0.059255180828262796
     },
     {
      "s": 7.8,
      "corr": 0.1754840107612176
     },
     {
      "s": 8.1,
      "corr": 0.2871704675624771
     },
     {
      "s": 8.3,
      "corr": 0.3593136842454057
     },
     {
      "s": 9.05,
      "corr": 0.5418861851127134
     },
     {
      "s": 9.15,
      "corr": 0.5464692393642554
     },
     {
      "s": 9.4,
      "corr": 0.5951916808807609
     },
     {
      "s": 9.75,
      "corr": 0.6087901427439666
     },
     {
      "s": 10.5,
      "corr": 0.6928205323635228
     },
     {
      "s": 11.1,
      "corr": 0.7484975064659153
     },
     {
      "s": 11.4,
      "corr": 0.7486591406786053
     },
     {
      "s": 11.75,
      "corr": 0.719623085110258
     },
     {
      "s": 11.9,
      "corr": 0.6860568173605844
     },
     {
      "s": 12.05,
      "corr": 0.6865608575068943
     },
     {
      "s": 12.5,
      "corr": 0.676826022291372
     },
     {
      "s": 12.6,
      "corr": 0.6774273942381651
     }
    ],
    "corr_range_s_outside_q_pm_0p5": [
     -0.8316128337613139,
     0.772586201178636
    ]
   },
   "p_ne_q": {
    "n_bins": 50,
    "corr": 0.7488949563051983,
    "ls_scale": 0.26882561762625207,
    "ls_offset": 0.19703283424924176,
    "n_classes": 168760,
    "bonf_bins": 87,
    "best_s_step005": 1.85,
    "corr_at_best_s_step005": 0.7862080221528522,
    "n_bins_at_best_s": 54,
    "best_s_step025": 2.0,
    "corr_at_best_s_step025": 0.7488949563051983,
    "corr_at_s_eq_q": 0.7488949563051983,
    "local_maxima": [
     {
      "s": 1.85,
      "corr": 0.7862080221528522
     },
     {
      "s": 4.3,
      "corr": -0.7831677359920663
     },
     {
      "s": 4.45,
      "corr": -0.7978897548443629
     },
     {
      "s": 4.55,
      "corr": -0.8106730121426291
     },
     {
      "s": 4.8,
      "corr": -0.829702102471332
     },
     {
      "s": 4.9,
      "corr": -0.8016762061538246
     },
     {
      "s": 5.05,
      "corr": -0.7949468069439781
     },
     {
      "s": 5.15,
      "corr": -0.7833663912819233
     },
     {
      "s": 5.35,
      "corr": -0.7583112263744072
     },
     {
      "s": 5.5,
      "corr": -0.7141863850128126
     },
     {
      "s": 6.5,
      "corr": -0.24920460890672202
     },
     {
      "s": 7.8,
      "corr": 0.17800843702652577
     },
     {
      "s": 8.45,
      "corr": 0.33525554075520847
     },
     {
      "s": 8.65,
      "corr": 0.33772681449512837
     },
     {
      "s": 9.0,
      "corr": 0.4253317093401058
     },
     {
      "s": 9.2,
      "corr": 0.43481158716242385
     },
     {
      "s": 9.5,
      "corr": 0.4620423471298664
     },
     {
      "s": 9.65,
      "corr": 0.3804728809626822
     },
     {
      "s": 10.5,
      "corr": 0.5593606176985338
     },
     {
      "s": 10.6,
      "corr": 0.49319041153252047
     },
     {
      "s": 10.85,
      "corr": 0.509123156876404
     },
     {
      "s": 11.15,
      "corr": 0.5243062579436285
     },
     {
      "s": 11.4,
      "corr": 0.5200156610523295
     },
     {
      "s": 11.55,
      "corr": 0.5243987975061202
     },
     {
      "s": 11.75,
      "corr": 0.5426711891046878
     },
     {
      "s": 12.25,
      "corr": 0.5208920988332579
     },
     {
      "s": 12.6,
      "corr": 0.5321445000323302
     }
    ],
    "corr_range_s_outside_q_pm_0p5": [
     -0.8321001689112949,
     0.5593606176985338
    ]
   },
   "good_q_vs_full_P0": {
    "corr": 0.7842048710797537
   }
  },
  "3": {
   "all": {
    "n_bins": 33,
    "corr": 0.9409128904859322,
    "ls_scale": 0.32152047308259407,
    "ls_offset": -0.42049920976295097,
    "n_classes": 168760,
    "bonf_bins": 90,
    "best_s_step005": 2.95,
    "corr_at_best_s_step005": 0.9435842698689967,
    "n_bins_at_best_s": 34,
    "best_s_step025": 3.0,
    "corr_at_best_s_step025": 0.9409128904859322,
    "corr_at_s_eq_q": 0.9409128904859322,
    "local_maxima": [
     {
      "s": 1.2,
      "corr": 0.20605299139234023
     },
     {
      "s": 2.95,
      "corr": 0.9435842698689967
     },
     {
      "s": 3.05,
      "corr": 0.9420763793471111
     },
     {
      "s": 5.15,
      "corr": -0.5828781924678105
     },
     {
      "s": 5.45,
      "corr": -0.7063230851565078
     },
     {
      "s": 5.75,
      "corr": -0.7692410467806158
     },
     {
      "s": 5.95,
      "corr": -0.7962223793168727
     },
     {
      "s": 6.15,
      "corr": -0.8033452952389106
     },
     {
      "s": 6.35,
      "corr": -0.8075978938706074
     },
     {
      "s": 6.5,
      "corr": -0.7963440297908896
     },
     {
      "s": 6.6,
      "corr": -0.7978074071243034
     },
     {
      "s": 7.1,
      "corr": -0.7255416711166814
     },
     {
      "s": 7.85,
      "corr": -0.5737637426326023
     },
     {
      "s": 8.55,
      "corr": -0.37090733934538306
     },
     {
      "s": 9.55,
      "corr": -0.009184306859309656
     },
     {
      "s": 9.75,
      "corr": -0.0037432976606504857
     },
     {
      "s": 10.6,
      "corr": 0.28840080103310217
     },
     {
      "s": 11.2,
      "corr": 0.3378240205373876
     },
     {
      "s": 11.55,
      "corr": 0.3506706607991233
     },
     {
      "s": 11.75,
      "corr": 0.3839507859131509
     },
     {
      "s": 12.25,
      "corr": 0.4461528326859408
     },
     {
      "s": 12.6,
      "corr": 0.4570142307604722
     }
    ],
    "corr_range_s_outside_q_pm_0p5": [
     -0.8141288408403105,
     0.6350687809512997
    ]
   },
   "good_q": {
    "n_bins": 33,
    "corr": 0.9337755326118934,
    "ls_scale": 0.7416747576048262,
    "ls_offset": -1.066280520153334,
    "n_classes": 56415,
    "bonf_bins": 86,
    "best_s_step005": 3.05,
    "corr_at_best_s_step005": 0.9339510452014327,
    "n_bins_at_best_s": 33,
    "best_s_step025": 3.0,
    "corr_at_best_s_step025": 0.9337755326118934,
    "corr_at_s_eq_q": 0.9337755326118934,
    "local_maxima": [
     {
      "s": 1.2,
      "corr": 0.24917459571808231
     },
     {
      "s": 3.05,
      "corr": 0.9339510452014327
     },
     {
      "s": 5.0,
      "corr": -0.5838010459008052
     },
     {
      "s": 5.15,
      "corr": -0.6071371990288309
     },
     {
      "s": 5.75,
      "corr": -0.8148069033401214
     },
     {
      "s": 5.95,
      "corr": -0.8193945000490903
     },
     {
      "s": 6.35,
      "corr": -0.8153272465752253
     },
     {
      "s": 7.3,
      "corr": -0.6846843900606009
     },
     {
      "s": 7.8,
      "corr": -0.5234096736955376
     },
     {
      "s": 8.55,
      "corr": -0.30813626640715125
     },
     {
      "s": 9.15,
      "corr": -0.0858982148120466
     },
     {
      "s": 9.55,
      "corr": 0.020605711646949878
     },
     {
      "s": 10.5,
      "corr": 0.2751157040657953
     },
     {
      "s": 10.6,
      "corr": 0.26453580117604186
     },
     {
      "s": 10.85,
      "corr": 0.30564551018118996
     },
     {
      "s": 11.2,
      "corr": 0.35066523825583684
     },
     {
      "s": 11.55,
      "corr": 0.3111956012936062
     },
     {
      "s": 11.75,
      "corr": 0.36755298423829463
     },
     {
      "s": 12.25,
      "corr": 0.41252150301235074
     },
     {
      "s": 12.5,
      "corr": 0.4272372713253379
     }
    ],
    "corr_range_s_outside_q_pm_0p5": [
     -0.8384452468616129,
     0.6513515190025144
    ]
   },
   "p_ne_q": {
    "n_bins": 33,
    "corr": 0.9409398672502969,
    "ls_scale": 0.3214296026989145,
    "ls_offset": -0.4207883438244291,
    "n_classes": 168760,
    "bonf_bins": 90,
    "best_s_step005": 2.95,
    "corr_at_best_s_step005": 0.9436164569973681,
    "n_bins_at_best_s": 34,
    "best_s_step025": 3.0,
    "corr_at_best_s_step025": 0.9409398672502969,
    "corr_at_s_eq_q": 0.9409398672502969,
    "local_maxima": [
     {
      "s": 1.2,
      "corr": 0.2059963606381464
     },
     {
      "s": 2.95,
      "corr": 0.9436164569973681
     },
     {
      "s": 3.05,
      "corr": 0.942099858116025
     },
     {
      "s": 5.15,
      "corr": -0.5835707756074688
     },
     {
      "s": 5.45,
      "corr": -0.70714745359693
     },
     {
      "s": 5.75,
      "corr": -0.7701906730700661
     },
     {
      "s": 5.95,
      "corr": -0.7971894355732286
     },
     {
      "s": 6.15,
      "corr": -0.804430901506443
     },
     {
      "s": 6.35,
      "corr": -0.8087040542341918
     },
     {
      "s": 6.5,
      "corr": -0.7976426891614385
     },
     {
      "s": 6.6,
      "corr": -0.7990927883370335
     },
     {
      "s": 7.1,
      "corr": -0.7271504392591116
     },
     {
      "s": 7.85,
      "corr": -0.5756375193543468
     },
     {
      "s": 8.55,
      "corr": -0.372721601075933
     },
     {
      "s": 9.55,
      "corr": -0.010325723515146016
     },
     {
      "s": 9.75,
      "corr": -0.00483221697160849
     },
     {
      "s": 10.6,
      "corr": 0.2879255397395207
     },
     {
      "s": 11.2,
      "corr": 0.33734132368679304
     },
     {
      "s": 11.55,
      "corr": 0.3502748182186922
     },
     {
      "s": 11.75,
      "corr": 0.3836147717453363
     },
     {
      "s": 12.25,
      "corr": 0.4459637443412822
     },
     {
      "s": 12.6,
      "corr": 0.45691445438778877
     }
    ],
    "corr_range_s_outside_q_pm_0p5": [
     -0.8152319843678162,
     0.6349212014543401
    ]
   },
   "good_q_vs_full_P0": {
    "corr": 0.9144861188951945
   }
  },
  "5": {
   "all": {
    "n_bins": 20,
    "corr": 0.9879897474579298,
    "ls_scale": 0.585959512007434,
    "ls_offset": -0.9272283747086935,
    "n_classes": 168760,
    "bonf_bins": 91,
    "best_s_step005": 5.05,
    "corr_at_best_s_step005": 0.9907026577306756,
    "n_bins_at_best_s": 20,
    "best_s_step025": 5.0,
    "corr_at_best_s_step025": 0.9879897474579298,
    "corr_at_s_eq_q": 0.9879897474579298,
    "local_maxima": [
     {
      "s": 1.15,
      "corr": 0.06983236062158066
     },
     {
      "s": 2.0,
      "corr": 0.23506986130906585
     },
     {
      "s": 2.95,
      "corr": -0.7742834748053962
     },
     {
      "s": 5.05,
      "corr": 0.9907026577306756
     },
     {
      "s": 5.2,
      "corr": 0.9803361625623556
     },
     {
      "s": 8.7,
      "corr": -0.4785347986147545
     },
     {
      "s": 9.55,
      "corr": -0.6970505627188603
     },
     {
      "s": 10.55,
      "corr": -0.7861717980291866
     },
     {
      "s": 10.9,
      "corr": -0.778795246378384
     },
     {
      "s": 11.25,
      "corr": -0.7854270371974891
     },
     {
      "s": 11.4,
      "corr": -0.7928451030063661
     },
     {
      "s": 12.35,
      "corr": -0.7115420386806416
     },
     {
      "s": 12.45,
      "corr": -0.7103272397540538
     },
     {
      "s": 12.75,
      "corr": -0.7120765141536091
     }
    ],
    "corr_range_s_outside_q_pm_0p5": [
     -0.8134283899829169,
     0.9270870544018615
    ]
   },
   "good_q": {
    "n_bins": 20,
    "corr": 0.9808515538762371,
    "ls_scale": 1.0238271122286413,
    "ls_offset": -1.636924623334464,
    "n_classes": 94785,
    "bonf_bins": 91,
    "best_s_step005": 5.05,
    "corr_at_best_s_step005": 0.984806140981576,
    "n_bins_at_best_s": 20,
    "best_s_step025": 5.0,
    "corr_at_best_s_step025": 0.9808515538762371,
    "corr_at_s_eq_q": 0.9808515538762371,
    "local_maxima": [
     {
      "s": 1.15,
      "corr": 0.1183747117387524
     },
     {
      "s": 2.0,
      "corr": 0.2521402140634795
     },
     {
      "s": 2.95,
      "corr": -0.7771546632178928
     },
     {
      "s": 4.95,
      "corr": 0.9813513670089518
     },
     {
      "s": 5.05,
      "corr": 0.984806140981576
     },
     {
      "s": 5.2,
      "corr": 0.9719027884915814
     },
     {
      "s": 6.05,
      "corr": 0.7970714616570358
     },
     {
      "s": 7.15,
      "corr": 0.16382620421966285
     },
     {
      "s": 8.7,
      "corr": -0.45578745130283366
     },
     {
      "s": 9.55,
      "corr": -0.6935084967250548
     },
     {
      "s": 10.85,
      "corr": -0.7650653624516864
     },
     {
      "s": 11.25,
      "corr": -0.7781971415799452
     },
     {
      "s": 11.6,
      "corr": -0.7957906193798815
     },
     {
      "s": 11.85,
      "corr": -0.7756985332876992
     },
     {
      "s": 12.35,
      "corr": -0.7220976624131624
     },
     {
      "s": 12.75,
      "corr": -0.7244646615214303
     }
    ],
    "corr_range_s_outside_q_pm_0p5": [
     -0.8087824003743196,
     0.9139143510016747
    ]
   },
   "p_ne_q": {
    "n_bins": 20,
    "corr": 0.9881017188726441,
    "ls_scale": 0.585366696242245,
    "ls_offset": -0.9287799905275558,
    "n_classes": 168760,
    "bonf_bins": 91,
    "best_s_step005": 5.05,
    "corr_at_best_s_step005": 0.9907959783487983,
    "n_bins_at_best_s": 20,
    "best_s_step025": 5.0,
    "corr_at_best_s_step025": 0.9881017188726441,
    "corr_at_s_eq_q": 0.9881017188726441,
    "local_maxima": [
     {
      "s": 1.15,
      "corr": 0.06973322345676429
     },
     {
      "s": 2.0,
      "corr": 0.23489300695153056
     },
     {
      "s": 2.95,
      "corr": -0.7749431445963217
     },
     {
      "s": 5.05,
      "corr": 0.9907959783487983
     },
     {
      "s": 5.2,
      "corr": 0.980448311928581
     },
     {
      "s": 8.7,
      "corr": -0.48158115646714994
     },
     {
      "s": 9.55,
      "corr": -0.7008788653504534
     },
     {
      "s": 10.55,
      "corr": -0.7909631152114257
     },
     {
      "s": 10.9,
      "corr": -0.7836118345684558
     },
     {
      "s": 11.25,
      "corr": -0.7904322467111448
     },
     {
      "s": 11.4,
      "corr": -0.7977348593549829
     },
     {
      "s": 12.35,
      "corr": -0.7178604436615084
     },
     {
      "s": 12.45,
      "corr": -0.7165906048074135
     },
     {
      "s": 12.75,
      "corr": -0.7183350675544011
     }
    ],
    "corr_range_s_outside_q_pm_0p5": [
     -0.8177187607728814,
     0.927013841911794
    ]
   },
   "good_q_vs_full_P0": {
    "corr": 0.9859090848252239
   }
  },
  "7": {
   "all": {
    "n_bins": 14,
    "corr": 0.9942693825122485,
    "ls_scale": 0.7178089003518593,
    "ls_offset": -0.9797239208115365,
    "n_classes": 168760,
    "bonf_bins": 92,
    "best_s_step005": 6.95,
    "corr_at_best_s_step005": 0.9949379881758057,
    "n_bins_at_best_s": 14,
    "best_s_step025": 7.0,
    "corr_at_best_s_step025": 0.9942693825122485,
    "corr_at_s_eq_q": 0.9942693825122485,
    "local_maxima": [
     {
      "s": 1.05,
      "corr": -0.04535348260717886
     },
     {
      "s": 1.65,
      "corr": 0.22618958150167312
     },
     {
      "s": 2.1,
      "corr": -0.25685101579613145
     },
     {
      "s": 2.6,
      "corr": 0.19074907743297975
     },
     {
      "s": 2.75,
      "corr": 0.32536738631100076
     },
     {
      "s": 2.9,
      "corr": 0.37553118124321966
     },
     {
      "s": 4.05,
      "corr": -0.6816312576371348
     },
     {
      "s": 6.95,
      "corr": 0.9949379881758057
     },
     {
      "s": 7.3,
      "corr": 0.9776578884752308
     },
     {
      "s": 7.95,
      "corr": 0.8736733529436487
     },
     {
      "s": 8.65,
      "corr": 0.7458050252794793
     },
     {
      "s": 9.8,
      "corr": 0.2378260276746182
     },
     {
      "s": 10.7,
      "corr": -0.24129842626410225
     },
     {
      "s": 11.35,
      "corr": -0.32118268047472975
     },
     {
      "s": 11.8,
      "corr": -0.4246225890718784
     },
     {
      "s": 12.65,
      "corr": -0.6047459940179742
     }
    ],
    "corr_range_s_outside_q_pm_0p5": [
     -0.7360550057799792,
     0.9391066538181895
    ]
   },
   "good_q": {
    "n_bins": 14,
    "corr": 0.9935025394748792,
    "ls_scale": 1.035073684991151,
    "ls_offset": -1.3623808139403224,
    "n_classes": 117077,
    "bonf_bins": 92,
    "best_s_step005": 6.95,
    "corr_at_best_s_step005": 0.9936880276616364,
    "n_bins_at_best_s": 14,
    "best_s_step025": 7.0,
    "corr_at_best_s_step025": 0.9935025394748792,
    "corr_at_s_eq_q": 0.9935025394748792,
    "local_maxima": [
     {
      "s": 1.65,
      "corr": 0.22878460442963533
     },
     {
      "s": 2.1,
      "corr": -0.2577328280729131
     },
     {
      "s": 2.9,
      "corr": 0.3742646378118322
     },
     {
      "s": 4.05,
      "corr": -0.6763818213568746
     },
     {
      "s": 5.5,
      "corr": 0.29272704945314454
     },
     {
      "s": 6.95,
      "corr": 0.9936880276616364
     },
     {
      "s": 7.7,
      "corr": 0.905486622798596
     },
     {
      "s": 7.95,
      "corr": 0.8670992060150194
     },
     {
      "s": 8.2,
      "corr": 0.8341922937846364
     },
     {
      "s": 8.65,
      "corr": 0.7442421112766402
     },
     {
      "s": 9.15,
      "corr": 0.520837637930524
     },
     {
      "s": 10.7,
      "corr": -0.22004482876256998
     },
     {
      "s": 11.0,
      "corr": -0.23527085977238113
     },
     {
      "s": 11.25,
      "corr": -0.29386438785429503
     },
     {
      "s": 11.35,
      "corr": -0.29431557996219837
     },
     {
      "s": 11.8,
      "corr": -0.4063883033776323
     },
     {
      "s": 12.65,
      "corr": -0.5956956528971014
     }
    ],
    "corr_range_s_outside_q_pm_0p5": [
     -0.7301106371472927,
     0.9388528477979549
    ]
   },
   "p_ne_q": {
    "n_bins": 14,
    "corr": 0.9943257537022278,
    "ls_scale": 0.716422886143628,
    "ls_offset": -0.983624273137347,
    "n_classes": 168760,
    "bonf_bins": 92,
    "best_s_step005": 6.95,
    "corr_at_best_s_step005": 0.995003285687646,
    "n_bins_at_best_s": 14,
    "best_s_step025": 7.0,
    "corr_at_best_s_step025": 0.9943257537022278,
    "corr_at_s_eq_q": 0.9943257537022278,
    "local_maxima": [
     {
      "s": 1.05,
      "corr": -0.04547510553191231
     },
     {
      "s": 1.65,
      "corr": 0.22601119618911264
     },
     {
      "s": 2.1,
      "corr": -0.25727685944475026
     },
     {
      "s": 2.6,
      "corr": 0.1903614952148204
     },
     {
      "s": 2.75,
      "corr": 0.32503712794767015
     },
     {
      "s": 2.9,
      "corr": 0.3752183411641033
     },
     {
      "s": 4.05,
      "corr": -0.6831844851253738
     },
     {
      "s": 6.95,
      "corr": 0.995003285687646
     },
     {
      "s": 7.3,
      "corr": 0.9776046023092979
     },
     {
      "s": 7.95,
      "corr": 0.8731769891118566
     },
     {
      "s": 8.65,
      "corr": 0.7448626328176052
     },
     {
      "s": 9.8,
      "corr": 0.23492256983883017
     },
     {
      "s": 10.7,
      "corr": -0.24582247730714007
     },
     {
      "s": 11.35,
      "corr": -0.326037434312092
     },
     {
      "s": 11.8,
      "corr": -0.4297465674743402
     },
     {
      "s": 12.65,
      "corr": -0.6104573237957897
     }
    ],
    "corr_range_s_outside_q_pm_0p5": [
     -0.7376235889408229,
     0.9388719349901846
    ]
   },
   "good_q_vs_full_P0": {
    "corr": 0.9938745186651247
   }
  },
  "11": {
   "all": {
    "n_bins": 9,
    "corr": 0.9955941843248179,
    "ls_scale": 0.8613070805470889,
    "ls_offset": -0.8820837718485542,
    "n_classes": 168760,
    "bonf_bins": 92,
    "best_s_step005": 11.05,
    "corr_at_best_s_step005": 0.9964330820519768,
    "n_bins_at_best_s": 9,
    "best_s_step025": 11.0,
    "corr_at_best_s_step025": 0.9955941843248179,
    "corr_at_s_eq_q": 0.9955941843248179,
    "local_maxima": [
     {
      "s": 1.15,
      "corr": 0.1583210251451716
     },
     {
      "s": 1.65,
      "corr": 0.09148447373520588
     },
     {
      "s": 2.55,
      "corr": 0.3559631741067243
     },
     {
      "s": 3.15,
      "corr": -0.13351667733396572
     },
     {
      "s": 3.25,
      "corr": -0.17110429350988118
     },
     {
      "s": 4.15,
      "corr": 0.2951917563433846
     },
     {
      "s": 4.35,
      "corr": 0.38262344798553916
     },
     {
      "s": 4.45,
      "corr": 0.4265433881751473
     },
     {
      "s": 4.7,
      "corr": 0.34658486841244274
     },
     {
      "s": 5.1,
      "corr": 0.11882240280943801
     },
     {
      "s": 5.55,
      "corr": -0.27378028682382066
     },
     {
      "s": 5.85,
      "corr": -0.525619616694358
     },
     {
      "s": 6.05,
      "corr": -0.5329188915460202
     },
     {
      "s": 6.2,
      "corr": -0.7180634263741879
     },
     {
      "s": 6.45,
      "corr": -0.701872893394889
     },
     {
      "s": 8.55,
      "corr": 0.1973977940684732
     },
     {
      "s": 9.1,
      "corr": 0.6026483925384003
     },
     {
      "s": 9.55,
      "corr": 0.8101248173789979
     },
     {
      "s": 9.75,
      "corr": 0.8349718345484011
     },
     {
      "s": 10.6,
      "corr": 0.9961778667040958
     },
     {
      "s": 11.05,
      "corr": 0.9964330820519768
     },
     {
      "s": 11.35,
      "corr": 0.991186631831957
     },
     {
      "s": 11.7,
      "corr": 0.9768221697250431
     },
     {
      "s": 12.6,
      "corr": 0.8664041161570513
     },
     {
      "s": 12.85,
      "corr": 0.8494423067326874
     }
    ],
    "corr_range_s_outside_q_pm_0p5": [
     -0.7452727789458481,
     0.9768221697250431
    ]
   },
   "good_q": {
    "n_bins": 9,
    "corr": 0.9948386644781005,
    "ls_scale": 1.0408566237736356,
    "ls_offset": -1.058601259961041,
    "n_classes": 138905,
    "bonf_bins": 92,
    "best_s_step005": 11.05,
    "corr_at_best_s_step005": 0.9961175960132093,
    "n_bins_at_best_s": 9,
    "best_s_step025": 11.0,
    "corr_at_best_s_step025": 0.9948386644781005,
    "corr_at_s_eq_q": 0.9948386644781005,
    "local_maxima": [
     {
      "s": 1.15,
      "corr": 0.1528229228021707
     },
     {
      "s": 1.65,
      "corr": 0.09012161477463916
     },
     {
      "s": 2.55,
      "corr": 0.3524464543419708
     },
     {
      "s": 3.15,
      "corr": -0.1369092240424958
     },
     {
      "s": 3.25,
      "corr": -0.17415590656554317
     },
     {
      "s": 4.15,
      "corr": 0.30261371541449683
     },
     {
      "s": 4.35,
      "corr": 0.3859694003439759
     },
     {
      "s": 4.45,
      "corr": 0.42708947192177577
     },
     {
      "s": 5.1,
      "corr": 0.12126638551169967
     },
     {
      "s": 5.55,
      "corr": -0.282154908485119
     },
     {
      "s": 5.95,
      "corr": -0.532945220615532
     },
     {
      "s": 6.05,
      "corr": -0.5337548053431127
     },
     {
      "s": 6.2,
      "corr": -0.7253157883252213
     },
     {
      "s": 6.45,
      "corr": -0.6993057336726726
     },
     {
      "s": 8.55,
      "corr": 0.20294293273743116
     },
     {
      "s": 9.1,
      "corr": 0.6062577407074331
     },
     {
      "s": 9.55,
      "corr": 0.8075006413650766
     },
     {
      "s": 9.75,
      "corr": 0.8330811732236285
     },
     {
      "s": 10.6,
      "corr": 0.9951116625686864
     },
     {
      "s": 10.75,
      "corr": 0.9932202012586683
     },
     {
      "s": 11.05,
      "corr": 0.9961175960132093
     },
     {
      "s": 11.35,
      "corr": 0.9894540034785856
     },
     {
      "s": 11.7,
      "corr": 0.9780499080069506
     },
     {
      "s": 12.6,
      "corr": 0.8652388492251344
     },
     {
      "s": 12.85,
      "corr": 0.8471819631223282
     }
    ],
    "corr_range_s_outside_q_pm_0p5": [
     -0.7473289617371353,
     0.9780499080069506
    ]
   },
   "p_ne_q": {
    "n_bins": 9,
    "corr": 0.9950504476810403,
    "ls_scale": 0.8574360285394483,
    "ls_offset": -0.8937486334133569,
    "n_classes": 168760,
    "bonf_bins": 92,
    "best_s_step005": 11.05,
    "corr_at_best_s_step005": 0.9957751196995239,
    "n_bins_at_best_s": 9,
    "best_s_step025": 11.0,
    "corr_at_best_s_step025": 0.9950504476810403,
    "corr_at_s_eq_q": 0.9950504476810403,
    "local_maxima": [
     {
      "s": 1.15,
      "corr": 0.1581510860630989
     },
     {
      "s": 1.65,
      "corr": 0.09115236834151544
     },
     {
      "s": 2.55,
      "corr": 0.3554961062939286
     },
     {
      "s": 3.15,
      "corr": -0.13473574426325324
     },
     {
      "s": 3.25,
      "corr": -0.17237438487838336
     },
     {
      "s": 4.15,
      "corr": 0.29397570324136046
     },
     {
      "s": 4.35,
      "corr": 0.38137526766913676
     },
     {
      "s": 4.45,
      "corr": 0.425424007299199
     },
     {
      "s": 4.7,
      "corr": 0.34524548812425343
     },
     {
      "s": 5.1,
      "corr": 0.11687485288178964
     },
     {
      "s": 5.55,
      "corr": -0.2767868123748161
     },
     {
      "s": 5.85,
      "corr": -0.5290982886329534
     },
     {
      "s": 6.05,
      "corr": -0.5364353575556831
     },
     {
      "s": 6.2,
      "corr": -0.7219264738256166
     },
     {
      "s": 6.45,
      "corr": -0.7058810401559708
     },
     {
      "s": 8.55,
      "corr": 0.19384653855960973
     },
     {
      "s": 9.1,
      "corr": 0.600279518477509
     },
     {
      "s": 9.55,
      "corr": 0.8091739920757391
     },
     {
      "s": 9.75,
      "corr": 0.834282820737903
     },
     {
      "s": 10.6,
      "corr": 0.9957131333282769
     },
     {
      "s": 10.75,
      "corr": 0.9940760691965974
     },
     {
      "s": 11.05,
      "corr": 0.9957751196995239
     },
     {
      "s": 11.35,
      "corr": 0.9905547840382627
     },
     {
      "s": 11.7,
      "corr": 0.9760155076092166
     },
     {
      "s": 12.6,
      "corr": 0.8647499759351186
     },
     {
      "s": 12.85,
      "corr": 0.8474724810802301
     }
    ],
    "corr_range_s_outside_q_pm_0p5": [
     -0.7490893174323479,
     0.9760155076092166
    ]
   },
   "good_q_vs_full_P0": {
    "corr": 0.9954292125676782
   }
  }
 },
 "peak_rss_GB": 3.7,
 "runtime_s": 13.6
}

==> anc/csv/contract_numbers.json <==
{
 "A": {
  "reps": [
   [
    2,
    0.2398,
    0.2431,
    0.0033
   ],
   [
    3,
    0.2501,
    0.2551,
    0.005
   ],
   [
    5,
    0.1724,
    0.1769,
    0.0044
   ],
   [
    7,
    0.1217,
    0.125,
    0.0033
   ],
   [
    11,
    0.0674,
    0.0701,
    0.0027
   ],
   [
    13,
    0.0584,
    0.0596,
    0.0012
   ],
   [
    17,
    0.04,
    0.0417,
    0.0017
   ],
   [
    19,
    0.0311,
    0.0325,
    0.0014
   ],
   [
    23,
    0.0244,
    0.026,
    0.0016
   ]
  ],
  "all": [
   [
    2,
    0.2151,
    0.2196,
    0.0045
   ],
   [
    3,
    0.2201,
    0.2253,
    0.0052
   ],
   [
    5,
    0.1734,
    0.178,
    0.0047
   ],
   [
    7,
    0.1269,
    0.1305,
    0.0035
   ],
   [
    11,
    0.0746,
    0.0773,
    0.0027
   ],
   [
    13,
    0.0624,
    0.0638,
    0.0014
   ],
   [
    17,
    0.0428,
    0.0447,
    0.0019
   ],
   [
    19,
    0.0345,
    0.0361,
    0.0016
   ],
   [
    23,
    0.0272,
    0.0286,
    0.0014
   ]
  ]
 },
 "B": {
  "S": 53706.881654281344,
  "placebo_mean": 39.56702109998374,
  "placebo_sd": 9.873576919920941,
  "placebo_max": 59.368545225560766,
  "bonferroni_bins": 31,
  "gap": [
   -0.335,
   -2.839,
   -3.856,
   -4.005,
   -3.5,
   -3.085,
   -2.433,
   -1.849,
   -0.906,
   -0.106,
   -0.481,
   -1.545,
   -2.1,
   -2.404,
   -0.504,
   -0.111,
   0.12,
   -0.935,
   -1.18,
   -1.926,
   -1.473,
   0.067,
   1.791,
   2.457,
   2.285,
   1.369,
   0.283,
   -0.235,
   -0.073,
   -0.294,
   -1.146,
   -1.36,
   -2.339,
   -2.91,
   -1.045,
   -1.207,
   0.226,
   0.593,
   1.503,
   2.304
  ],
  "z": [
   -31.1,
   -116.7,
   -115.4,
   -97.0,
   -73.9,
   -58.6,
   -41.4,
   -28.7,
   -13.2,
   -1.5,
   -6.2,
   -19.0,
   -24.6,
   -27.2,
   -5.4,
   -1.2,
   1.2,
   -9.0,
   -11.0,
   -17.4,
   -13.0,
   0.6,
   15.1,
   20.4,
   18.5,
   10.8,
   2.2,
   -1.8,
   -0.5,
   -2.2,
   -8.2,
   -9.6,
   -16.2,
   -19.8,
   -6.9,
   -7.8,
   1.4,
   3.7,
   9.2,
   14.3
  ]
 }
}

==> anc/csv/covL_negrun.json <==
{
 "provenance": "s47_covL_negrun.py, 2026-10-01; input cov_L_K100.csv (s20_afe_cov.py); see the docstring",
 "bin0": {
  "cov": 0.1984130505,
  "z": 22.08363784
 },
 "bonferroni_negative_run": {
  "first_bin": 1,
  "last_bin": 17,
  "y_lo": 0.01,
  "y_hi": 0.18,
  "min_cov": -3.034838153,
  "y_ctr_min": 0.075,
  "max_z": -10.0679648
 },
 "bins_after_run": [
  {
   "bin": 18,
   "y_lo": 0.18,
   "y_hi": 0.19,
   "cov": -0.1333284672,
   "z": -1.684711462
  },
  {
   "bin": 19,
   "y_lo": 0.19,
   "y_hi": 0.2,
   "cov": -0.3110814635,
   "z": -3.826404575
  },
  {
   "bin": 20,
   "y_lo": 0.2,
   "y_hi": 0.21,
   "cov": -0.2069691437,
   "z": -2.508025141
  },
  {
   "bin": 21,
   "y_lo": 0.21,
   "y_hi": 0.22,
   "cov": 0.2105227467,
   "z": 2.485318651
  },
  {
   "bin": 22,
   "y_lo": 0.22,
   "y_hi": 0.23,
   "cov": 0.6135611433,
   "z": 7.166794995
  }
 ],
 "negative_stretch": {
  "first_bin": 1,
  "last_bin": 20,
  "y_lo": 0.01,
  "y_hi": 0.21
 },
 "sign_change_after_stretch_y": 0.2099574410535664,
 "anchor_afe_zero_crossings": [
  0.0065,
  0.21,
  0.2844
 ],
 "anchor_afe_first_negative_run": [
  {
   "sign": -1,
   "bins": [
    1,
    17
   ],
   "y_lo": 0.01,
   "y_hi": 0.18
  }
 ],
 "peak_rss_GB": 0.1,
 "runtime_s": 0.0
}

==> anc/csv/cov_L_K100.csv <==
bin,y_lo,y_hi,y_ctr,pairs,cov_L,se_L,z_L,corr_L,cov_logL,se_logL,z_logL,corr_logL,cov_L_trunc10,cov_L_trunc20,cov_L_trunc50,cov_L_trunc100
0,0,0.01,0.005,14929253,0.1984130505,0.008984618022,22.08363784,0.005448121518,0.2901980066,0.003932382283,73.79699777,0.02118645259,0.4759699691,0.4551755823,0.1986216312,0.2039419078
1,0.01,0.02,0.015,12240453,-1.119096122,0.01877772947,-59.5969882,-0.01713803307,-0.2071043941,0.00690679234,-29.98561183,-0.0084299025,-0.1683273438,-1.075807449,-0.973862052,-1.104699834
2,0.02,0.03,0.025,11400343,-1.816685274,0.02537044711,-71.60635627,-0.02148562568,-0.4962763496,0.009208036857,-53.89599947,-0.01560026032,-1.508394852,-1.462871951,-1.813053284,-1.813432757
3,0.03,0.04,0.035,10893554,-2.185250152,0.03160555617,-69.14132882,-0.02182853662,-0.6749297472,0.01155725471,-58.39879487,-0.01791992793,-2.01978409,-1.614851011,-2.026555006,-2.152117822
4,0.04,0.05,0.045,10587936,-2.583829486,0.03610823453,-71.55790139,-0.02274255724,-0.8726230987,0.01315160126,-66.3510915,-0.02041934593,-2.039233393,-2.258739003,-2.558264041,-2.581333075
5,0.05,0.06,0.055,10320290,-2.503712419,0.03894522909,-64.28803931,-0.01993086727,-0.977568247,0.01447375349,-67.54075561,-0.02068802149,-1.642193213,-2.370441137,-2.435253418,-2.467346338
6,0.06,0.07,0.065,10142195,-2.721275262,0.04307010605,-63.18246021,-0.01990114187,-0.9782893291,0.01619508463,-60.40655862,-0.01902170468,-1.609587072,-2.4617778,-2.532017776,-2.718353622
7,0.07,0.08,0.075,9958392,-3.034838153,0.04781444004,-63.47116373,-0.02067152436,-1.179522655,0.01773152316,-66.52122577,-0.02136187926,-1.814023739,-2.449343544,-2.898643977,-3.002880456
8,0.08,0.09,0.085,9792221,-2.505673673,0.05063236012,-49.48759384,-0.01604193135,-1.05307808,0.01890084754,-55.71591844,-0.01792314,-1.667010814,-1.931249451,-2.47531836,-2.477754027
9,0.09,0.1,0.095,9731516,-2.70101096,0.05353521362,-50.45297809,-0.0163128532,-1.050298533,0.01994329288,-52.66424854,-0.01686915153,-2.005741623,-2.13337669,-2.587455415,-2.70175693
10,0.1,0.11,0.105,9626989,-2.209639016,0.05619999254,-39.31742543,-0.01269959061,-0.8946162822,0.02093849393,-42.72591359,-0.01367205585,-1.846676359,-1.931961938,-2.050566222,-2.188664157
11,0.11,0.12,0.115,9460122,-2.032461395,0.05943478053,-34.19649869,-0.01118337657,-0.9413104665,0.02221574486,-42.37132144,-0.0137694512,-1.688714896,-1.929982209,-1.918514431,-2.003096315
12,0.12,0.13,0.125,9396746,-1.840956588,0.06296267032,-29.23885818,-0.00970258298,-0.9205973295,0.02342422453,-39.30108032,-0.01289756593,-1.409462364,-1.632825982,-1.816992918,-1.844490773
13,0.13,0.14,0.135,9345869,-1.740953773,0.06599973124,-26.37819489,-0.008823551994,-0.9048456355,0.02417937,-37.42221718,-0.01219777483,-1.208196186,-1.454499414,-1.692308871,-1.732238003
14,0.14,0.15,0.145,9237880,-1.238046761,0.06684262276,-18.52181603,-0.00606165083,-0.7018126366,0.02490659583,-28.17778236,-0.00913456861,-0.645077167,-0.8391026369,-1.137759882,-1.21103971
15,0.15,0.16,0.155,9221782,-1.044641696,0.06988250328,-14.9485443,-0.004935382218,-0.5557082974,0.02605966472,-21.32446075,-0.006981930411,-0.3569641951,-0.6673439855,-0.9200673412,-1.029418672
16,0.16,0.17,0.165,9150072,-1.852707471,0.07403640283,-25.02427726,-0.008488631988,-0.6734792154,0.02727673766,-24.69060721,-0.008207145688,-0.2937109178,-1.189537209,-1.654602864,-1.848653653
17,0.17,0.18,0.175,9077623,-0.7667083471,0.07615326059,-10.0679648,-0.003413872665,-0.5239229672,0.02808221431,-18.65675411,-0.006201991485,0.1104277069,-0.4532640849,-0.720334826,-0.7575355672
18,0.18,0.19,0.185,9043731,-0.1333284672,0.07914023865,-1.684711462,-0.0005770992229,-0.4517374494,0.02923244982,-15.45328743,-0.005199759188,0.600680671,0.06337374359,-0.1397424498,-0.1101786563
19,0.19,0.2,0.195,8930757,-0.3110814635,0.08129863358,-3.826404575,-0.001313885411,-0.5304185966,0.02983388296,-17.77906675,-0.005955815717,0.7149330005,-0.1588454159,-0.2477415857,-0.2928788629
20,0.2,0.21,0.205,8911141,-0.2069691437,0.0825227548,-2.508025141,-0.0008514704682,-0.4657725867,0.03080055214,-15.12221549,-0.005096126634,0.6815130175,-0.1223440999,-0.09432949069,-0.2134890537
21,0.21,0.22,0.215,8876955,0.2105227467,0.08470654119,2.485318651,0.0008453548147,-0.1936251418,0.0316140974,-6.124645576,-0.002066964631,0.4623412441,0.005974718001,0.3002198949,0.2057392812
22,0.22,0.23,0.225,8856212,0.6135611433,0.0856116498,7.166794995,0.002405702554,0.06724827999,0.03220661501,2.088026946,0.0007012693794,0.6407336119,0.5258071892,0.7024201971,0.6212076383
23,0.23,0.24,0.235,8828204,0.6705132317,0.08907562056,7.527460684,0.002572516444,0.1145573504,0.0332284582,3.447567433,0.001169056454,0.28815412,0.7041776883,0.6837615596,0.6886921026
24,0.24,0.25,0.245,8797837,0.2629508073,0.09115837181,2.884549187,0.0009882533684,-0.009369188703,0.03369273291,-0.2780774338,-9.364223643e-05,0.2810865781,0.4962195769,0.2304500158,0.2719925146
25,0.25,0.26,0.255,8725077,0.4753705876,0.09281080079,5.121931753,0.001753186156,0.1117482613,0.03457555071,3.232002356,0.001095735442,0.3911818736,0.6649765829,0.4402871634,0.4582470793
26,0.26,0.27,0.265,8697076,0.2350704522,0.09519586057,2.469334809,0.0008495910206,-0.1073732246,0.03537581572,-3.035215512,-0.001032147623,0.2687988369,0.6216289467,0.2596598569,0.2251293033
27,0.27,0.28,0.275,8660605,0.5746819876,0.09595328775,5.989184958,0.00204038274,-0.1932207346,0.03589014188,-5.383671516,-0.001824285612,0.7479622644,0.8297924993,0.639506469,0.5832492606
28,0.28,0.29,0.285,8633276,-0.03539954212,0.09951210829,-0.3557310033,-0.0001234681075,-0.4891554096,0.0369424646,-13.24100638,-0.004535259268,0.798234273,0.2839527391,0.07124714173,-0.00973325484
29,0.29,0.3,0.295,8604916,-0.5852463617,0.1006927574,-5.81219918,-0.002004560593,-0.6112354949,0.03765901309,-16.23078899,-0.005568622266,0.4762645732,-0.3008151477,-0.4229561157,-0.56621132
30,0.3,0.31,0.305,8546950,-0.6731208041,0.1032927047,-6.516634512,-0.002270249435,-0.6060287806,0.03808696052,-15.91171289,-0.005436690429,0.3013733219,-0.6236957738,-0.5814553953,-0.6683514212
31,0.31,0.32,0.315,8528452,-0.9473299049,0.1054772524,-8.981366915,-0.00314476545,-0.7578978429,0.03920663728,-19.33085558,-0.006688269761,0.09989958274,-0.8950293425,-0.9118379638,-0.9382115801
32,0.32,0.33,0.325,8494459,-0.6180819127,0.1061521549,-5.82260354,-0.002018743648,-0.6692546671,0.0396359246,-16.88505248,-0.005813171783,0.4204028856,-0.6902817256,-0.601598697,-0.6003489751
33,0.33,0.34,0.335,8505811,-0.8171888227,0.1084665878,-7.534014293,-0.002626312217,-0.7030443374,0.04050897203,-17.3552747,-0.006007894384,0.0822488561,-0.9349392766,-0.8007679413,-0.7926045358
34,0.34,0.35,0.345,8488449,-0.4121238039,0.110937866,-3.714906539,-0.0013048127,-0.532159475,0.04094787805,-12.9960208,-0.004481106264,0.5803428779,-0.5039490968,-0.3555189648,-0.394201567
35,0.35,0.36,0.355,8452551,-0.1685025157,0.1118709071,-1.506222843,-0.0005257919715,-0.3476406837,0.04164761026,-8.347194029,-0.002885637965,0.6633927105,-0.02417397947,-0.1302503941,-0.1578943575
36,0.36,0.37,0.365,8424473,0.6876237584,0.1142536644,6.018395663,0.002117313611,-0.1146338988,0.04237038233,-2.705519576,-0.0009387687242,1.155723938,0.7569607678,0.6943702143,0.6692366374
37,0.37,0.38,0.375,8419557,0.5796744369,0.1132776335,5.117289431,0.001760700352,-0.02177880504,0.04256806912,-0.5116230425,-0.0001758536692,0.995706244,0.9042177263,0.608871651,0.5718389883
38,0.38,0.39,0.385,8376173,0.3885044606,0.1148651671,3.382265226,0.00116496523,-0.01775117829,0.04328880069,-0.410063989,-0.0001415724909,0.5665906939,0.7845224767,0.3666349882,0.3957334589
39,0.39,0.4,0.395,8357163,0.3206737543,0.1174945729,2.729264395,0.0009491478829,-0.02132892674,0.04400618687,-0.4846801836,-0.0001678920416,0.3695133904,0.6382991559,0.2731167759,0.3385470326
40,0.4,0.41,0.405,8323371,0.1481993246,0.1197050435,1.238037432,0.0004335198942,-0.05991849614,0.04478240057,-1.337992054,-0.0004661647232,0.1384661927,0.4218475072,0.1016711615,0.1587940603
41,0.41,0.42,0.415,8308854,0.8607181932,0.1197749256,7.186130059,0.002487114931,0.1402711777,0.0452094937,3.102692957,0.001077969097,0.4213002005,0.6723580716,0.7953574195,0.8496454906
42,0.42,0.43,0.425,8322307,-0.08918854494,0.1244265182,-0.7167969193,-0.0002543025133,-0.2075811049,0.04640508325,-4.473240652,-0.00157348354,-0.2671888978,-0.1002053975,-0.1357166897,-0.107775112
43,0.43,0.44,0.435,8296282,-0.3126565636,0.1242962973,-2.515413334,-0.0008813871604,-0.1898933852,0.04627396287,-4.103676742,-0.001423821999,-0.3561004643,-0.6094665935,-0.330168824,-0.3290869278
44,0.44,0.45,0.445,8275434,-0.4200717155,0.1257145867,-3.341471556,-0.001170289076,-0.2421361494,0.04696249619,-5.155947172,-0.001794536189,-0.1199722342,-0.6192513601,-0.4091856838,-0.4155555999
45,0.45,0.46,0.455,8246513,0.2311618822,0.1286467177,1.796873534,0.0006374889377,-0.1552197473,0.0485433101,-3.197551774,-0.001138092313,0.3566364618,-0.1783680536,0.2750224142,0.2469980062
46,0.46,0.47,0.465,8215093,-0.1499219776,0.1296781116,-1.156108581,-0.000409176119,-0.3890694577,0.04843186881,-8.033335637,-0.002824075033,0.5294379307,-0.3335284907,-0.07201053956,-0.1225798602
47,0.47,0.48,0.475,8187298,-0.08145700135,0.1308768187,-0.6223944174,-0.0002199929627,-0.4791051962,0.04905725689,-9.76624513,-0.003441120633,0.8335335515,-0.09669381453,0.03848232291,-0.05608191122
48,0.48,0.49,0.485,8176064,0.1587541624,0.1334359892,1.189740215,0.0004241887155,-0.5981467724,0.04955908087,-12.06936775,-0.004250386366,1.226758792,0.397815615,0.2299590826,0.1693651587
49,0.49,0.5,0.495,8171305,0.4441619891,0.137897236,3.220963682,0.001174280805,-0.6685445447,0.05068880449,-13.18919535,-0.004699521409,0.7380222908,0.4904289095,0.4733699256,0.42380543
50,0.5,0.51,0.505,8157139,0.5948191505,0.1401791761,4.243277546,0.001556462485,-0.5754226454,0.05098876089,-11.28528396,-0.004004967989,1.014244467,0.8169031546,0.5718939416,0.5851918765
51,0.51,0.52,0.515,8140459,0.633072292,0.1395741314,4.535742301,0.001640854275,-0.4293473569,0.05191045895,-8.270921999,-0.002959406202,1.621664445,1.064043737,0.5775717302,0.6460818467
52,0.52,0.53,0.525,8130790,0.5455402886,0.1408121236,3.87424232,0.00140025282,-0.2573920477,0.05199676266,-4.950155251,-0.001756900046,1.423690517,0.9359177966,0.5065916267,0.5771795223
53,0.53,0.54,0.535,8111753,0.8707519733,0.1396072466,6.237154551,0.002214217906,-0.03961200272,0.05193965121,-0.7626543845,-0.0002678700088,1.393723475,1.257838182,0.8227069995,0.88812985
54,0.54,0.55,0.545,8099003,1.152893076,0.1420029578,8.118796217,0.002903721182,0.1849365269,0.05274655821,3.506134489,0.001238902853,1.281033514,1.27637132,1.100678427,1.174392573
55,0.55,0.56,0.555,8079065,1.525483408,0.1449886238,10.5214007,0.003811892204,0.4662278287,0.05376547786,8.671509065,0.003098452679,1.437191015,1.571719504,1.483935542,1.530002909
56,0.56,0.57,0.565,8074380,1.621628228,0.1456495881,11.1337646,0.004010628956,0.5133000987,0.05392480293,9.518812695,0.003376233351,1.342143618,1.393091402,1.599081888,1.603854623
57,0.57,0.58,0.575,8080144,1.539838756,0.143998781,10.69341521,0.003775182726,0.4669996481,0.05376067129,8.686640937,0.003045038208,1.086818229,1.156214778,1.517807709,1.503424643
58,0.58,0.59,0.585,8077765,2.385113078,0.146322447,16.30039086,0.005794862539,0.8357394506,0.05458140121,15.31179911,0.005400265835,1.648738264,1.780637632,2.311518371,2.354383299
59,0.59,0.6,0.595,8069216,1.636156735,0.1475117541,11.09170415,0.003938357835,0.6197641163,0.05513940356,11.23994959,0.003968265867,0.9089574568,1.182528224,1.563054856,1.621472201
60,0.6,0.61,0.605,8048368,1.77259877,0.1487688518,11.91512033,0.004235533777,0.6282878099,0.05577515353,11.26465406,0.003994029593,1.28450279,1.435925446,1.623200925,1.767354872
61,0.61,0.62,0.615,8023469,1.946608659,0.1509509028,12.89564105,0.00461689904,0.6364802715,0.05612937378,11.33952205,0.004013345965,1.610247337,1.758021378,1.834049572,1.939839156
62,0.62,0.63,0.625,8001147,2.041516091,0.1523129863,13.40342764,0.004801505498,0.5816486755,0.05646250591,10.30150302,0.003639065143,1.805372629,1.671256525,1.912420598,2.037681069
63,0.63,0.64,0.635,7987164,1.942566058,0.1538456694,12.62671914,0.004533105762,0.4494373346,0.05717771638,7.860358249,0.002789783063,2.131491289,1.796333684,1.85212251,1.936910172
64,0.64,0.65,0.645,7968068,1.115720233,0.1560647262,7.14908654,0.00258526246,0.1589420277,0.05781271174,2.749257436,0.0009794566073,1.784862575,1.241316805,1.120567198,1.105712012
65,0.65,0.66,0.655,7958649,1.763960111,0.1576128988,11.19172431,0.004052100818,0.2127105653,0.05850459572,3.635792413,0.001299333362,2.339154265,1.866471912,1.775804212,1.744753763
66,0.66,0.67,0.665,7944715,1.585816841,0.1593119813,9.954159307,0.003617273164,-0.01398202638,0.05921305822,-0.2361307929,-8.481371997e-05,1.694863111,1.544473472,1.618957444,1.574194432
67,0.67,0.68,0.675,7942471,1.131655717,0.1610150047,7.028262488,0.002560983366,-0.1874206772,0.05951608676,-3.149075946,-0.001127948522,1.862525586,1.478954247,1.288050706,1.122069001
68,0.68,0.69,0.685,7929771,0.6035659655,0.1627441482,3.708679988,0.00135561175,-0.3040785352,0.06013867487,-5.056289248,-0.001816196023,1.590611921,1.119972547,0.8053636494,0.6102598554
69,0.69,0.7,0.695,7903173,0.7561911108,0.1610483159,4.695430104,0.001688670465,-0.1800074486,0.06036643466,-2.981912872,-0.001068739038,1.450021485,0.9998742914,0.8412170015,0.7750902479
70,0.7,0.71,0.705,7888156,0.05233144151,0.1641199121,0.3188610136,0.000115969444,-0.3413254022,0.06063002817,-5.629642811,-0.002011790411,0.7487035105,0.4094848639,0.1272447038,0.06218187555
71,0.71,0.72,0.715,7889297,0.8030750505,0.1638748874,4.900537618,0.001766669868,-0.03275530714,0.06138455354,-0.533608298,-0.0001916247015,1.037136421,0.6651067357,0.7595116487,0.7910601158
72,0.72,0.73,0.725,7892789,0.9612631901,0.1650760064,5.823155108,0.002098240501,0.06716574366,0.06166879431,1.089136644,0.0003899655709,0.6682988429,0.5644791394,0.852806695,0.9393276965
73,0.73,0.74,0.735,7871883,0.3921455789,0.1647640319,2.380043595,0.0008509413915,0.1141904335,0.06175103343,1.849206842,0.0006588307214,0.1968915498,0.01305480258,0.2744500941,0.3747455349
74,0.74,0.75,0.745,7861512,-0.1557580704,0.1662622108,-0.9368218407,-0.0003353311974,-0.07945615769,0.0624650671,-1.272009483,-0.0004550990988,0.4044195577,-0.3567291739,-0.2076165865,-0.1651345722
75,0.75,0.76,0.755,7858732,-0.2193741193,0.1667553758,-1.315544511,-0.0004693041249,-0.1776974331,0.06238163359,-2.848553698,-0.001011450876,0.3903891167,-0.3246678507,-0.219402588,-0.2178973008
76,0.76,0.77,0.765,7849352,-0.3042874569,0.1701208809,-1.788654369,-0.0006470781159,-0.3210351285,0.06354415382,-5.052158368,-0.001815257222,-0.02740945758,-0.3763099671,-0.2829704802,-0.2993583409
77,0.77,0.78,0.775,7838748,0.06108391109,0.1699195768,0.3594871894,0.0001290266575,-0.3329013461,0.06352696166,-5.240315881,-0.001870274466,0.3925506481,-0.03809340245,0.1548826032,0.07486126684
78,0.78,0.79,0.785,7832263,0.1245387334,0.1708113883,0.7291008792,0.0002613704712,-0.4206406309,0.06431993227,-6.539817689,-0.002347285469,0.8721604992,0.2407741336,0.2538897147,0.147212899
79,0.79,0.8,0.795,7811351,-0.2211075967,0.1745252463,-1.266908951,-0.0004614398824,-0.7966249849,0.06520250009,-12.21770613,-0.00442258536,0.6809360127,0.1772584631,-0.09292106197,-0.2068044758
80,0.8,0.81,0.805,7811660,-0.0264750928,0.1778806073,-0.1488363077,-5.487202368e-05,-0.6919836132,0.0655080663,-10.56333444,-0.00381424912,0.9001454308,0.2534704298,0.08961239997,-0.02143435884
81,0.81,0.82,0.815,7809429,-0.6728221378,0.1764366659,-3.813391817,-0.00138528496,-0.84268451,0.06551833526,-12.86181199,-0.004613962717,0.1950048622,-0.3667045648,-0.6002182695,-0.6622352655
82,0.82,0.83,0.825,7811478,-1.247912429,0.1767548102,-7.060132774,-0.002553164157,-0.7970013889,0.06621805129,-12.03601395,-0.004337449154,-0.01991554118,-0.8785624827,-1.126391057,-1.246015634
83,0.83,0.84,0.835,7797420,-2.462549909,0.1789787377,-13.75889639,-0.005008898742,-0.9946786373,0.06671658207,-14.90901672,-0.005380389476,-0.4186567254,-1.43743231,-2.293312676,-2.43967323
84,0.84,0.85,0.845,7778314,-1.236533104,0.1774319123,-6.969056961,-0.002500029667,-0.6993056299,0.06643703882,-10.52583984,-0.003760580727,-0.2013899518,-0.9119764683,-1.259022577,-1.215148716
85,0.85,0.86,0.855,7768521,0.0162839129,0.1814920343,0.08972246612,3.273129912e-05,-0.3949633996,0.06708980041,-5.887085625,-0.002111974486,0.3947313387,0.2986296494,-0.05183102096,0.0267374752
86,0.86,0.87,0.865,7756321,0.1498360731,0.1814664068,0.825695928,0.0002995324676,-0.2590170142,0.06766718,-3.82780861,-0.00137754125,0.4006204359,0.4774541374,0.1062214383,0.1721222076
87,0.87,0.88,0.875,7750801,-0.09154567857,0.1844626641,-0.4962829687,-0.0001819165683,-0.3788526705,0.0690514947,-5.486523821,-0.002001863221,0.2897989326,0.2222448144,-0.1180545771,-0.06420345761
88,0.88,0.89,0.885,7732049,-0.2430735591,0.1824586119,-1.332212037,-0.0004805116754,-0.3241825977,0.06868504624,-4.719842461,-0.001704527483,0.1782912974,-0.03400780911,-0.181603234,-0.2239457013
89,0.89,0.9,0.895,7727365,-0.9628659232,0.1850933035,-5.202057042,-0.001892662612,-0.3174788961,0.06932061516,-4.579862648,-0.001659824812,-0.3973393457,-0.6732421157,-0.823339143,-0.9540671423
90,0.9,0.91,0.905,7729814,-0.2949492329,0.1878720505,-1.569947377,-0.0005761748226,-0.08998896725,0.07040297884,-1.278198291,-0.0004675663789,-0.1292001454,-0.3063020881,-0.1669147458,-0.3032058221
91,0.91,0.92,0.915,7717781,1.005871956,0.1894440144,5.30960009,0.001955171091,0.2398726009,0.07036509933,3.408971254,0.001240193637,0.736803311,0.7755699412,1.124813299,0.9814759132
92,0.92,0.93,0.925,7716286,0.6600946149,0.187417236,3.522059277,0.0012762588,0.1298235868,0.070176707,1.849952674,0.0006672895211,0.5419337032,0.3668036587,0.7238261083,0.6429295418
93,0.93,0.94,0.935,7713639,0.07085503124,0.1924180549,0.3682348379,0.0001361117247,0.1196097968,0.0719543534,1.662301044,0.0006110903189,0.08447450816,-0.2506653975,0.1227438412,0.07019487821
94,0.94,0.95,0.945,7710373,0.9722354915,0.1907973126,5.095645626,0.001857803057,0.2167750988,0.07120211467,3.044503661,0.001101581372,0.2989897808,0.6979486696,0.9642696717,0.9578662126
95,0.95,0.96,0.955,7710508,0.8094846423,0.1945069118,4.161726876,0.001539272302,0.2727476086,0.07271196421,3.751069189,0.001379165254,0.1573790746,0.7212921788,0.7723384186,0.8107717772
96,0.96,0.97,0.965,7700281,1.960002794,0.1951100033,10.04562944,0.003702056881,0.6425249714,0.07242581987,8.871490479,0.003229344475,0.5571487251,1.686617695,1.801632424,1.955015072
97,0.97,0.98,0.975,7687685,0.8759132067,0.1955159254,4.480009519,0.001648018375,0.1925800576,0.07358757377,2.617018712,0.0009635549785,0.117655802,0.9227582317,0.7061775217,0.8907806874
98,0.98,0.99,0.985,7674688,2.041165857,0.1989775325,10.25827304,0.00382286149,0.5958336379,0.07398982552,8.052913136,0.002968913056,1.215597062,1.410128496,1.803662679,2.036436615
99,0.99,1,0.995,7672364,1.614452829,0.195786281,8.245995687,0.003005556874,0.4347029384,0.07316472982,5.941427508,0.002152477738,0.9747555747,1.333305018,1.329075952,1.612601381


==> anc/csv/cov_aq_dilation.csv <==
q,variant,bin,y_lo,y_hi,y_ctr,qy,in_range,cov,se_cov,z,P0_qy,ls_offset,ls_scale,fit_P0_qy,P0_y
2,all,0,0,0.01,0.005,0.01,1,0.06437079899,0.003225088895,19.95938751,1.250957753,0.1970976908,0.2688454223,0.5334119561,1.017861443
2,all,1,0.01,0.02,0.015,0.03,1,0.1682105652,0.007166953946,23.47030083,1.815401418,0.1970976908,0.2688454223,0.6851600517,1.484054062
2,all,2,0.02,0.03,0.025,0.05,1,-0.02393684731,0.009647557003,-2.481130435,1.599203435,0.1970976908,0.2688454223,0.6270362136,1.808437518
2,all,3,0.03,0.04,0.035,0.07,1,-0.1581318653,0.01179545414,-13.40617016,1.284921079,0.1970976908,0.2688454223,0.5425428408,1.822365318
2,all,4,0.04,0.05,0.045,0.09,1,-0.3773967193,0.01374611172,-27.45479791,0.5555945825,0.1970976908,0.2688454223,0.346466751,1.706495015
2,all,5,0.05,0.06,0.055,0.11,1,-0.6562497838,0.01505634986,-43.58624699,0.06048589187,0.1970976908,0.2688454223,0.213359046,1.491911855
2,all,6,0.06,0.07,0.065,0.13,1,-0.8244025749,0.01675275365,-49.20997421,-0.7080183605,0.1970976908,0.2688454223,0.006750195731,1.460185197
2,all,7,0.07,0.08,0.075,0.15,1,-1.015239635,0.01857757444,-54.64866461,-1.31464228,0.1970976908,0.2688454223,-0.1563378681,1.109656961
2,all,8,0.08,0.09,0.085,0.17,1,-1.102580552,0.0197425999,-55.84778893,-1.549163818,0.1970976908,0.2688454223,-0.21938791,0.5655689348
2,all,9,0.09,0.1,0.095,0.19,1,-1.18572011,0.02119225643,-55.95063057,-2.097244073,0.1970976908,0.2688454223,-0.3667367777,0.5456202302
2,all,10,0.1,0.11,0.105,0.21,1,-1.203455012,0.02193285139,-54.86997522,-2.177656341,0.1970976908,0.2688454223,-0.3883552478,0.3418660809
2,all,11,0.11,0.12,0.115,0.23,1,-0.9916179476,0.02293438314,-43.23717545,-1.723510496,0.1970976908,0.2688454223,-0.2662602162,-0.2208942971
2,all,12,0.12,0.13,0.125,0.25,1,-0.6913478908,0.02483351039,-27.83931389,-1.081263457,0.1970976908,0.2688454223,-0.0935950399,-0.5275725235
2,all,13,0.13,0.14,0.135,0.27,1,-0.5663746145,0.02549184245,-22.21787678,-0.5380625127,0.1970976908,0.2688454223,0.0524420474,-0.8884641974
2,all,14,0.14,0.15,0.145,0.29,1,-0.3339763267,0.02624955944,-12.72312122,-0.1170156915,0.1970976908,0.2688454223,0.1656385578,-1.252948837
2,all,15,0.15,0.16,0.155,0.31,1,-0.03439775453,0.02712462897,-1.268137329,0.4803811445,0.1970976908,0.2688454223,0.3262459625,-1.376335723
2,all,16,0.16,0.17,0.165,0.33,1,0.2677147999,0.02830663672,9.457668974,0.9986562471,0.1970976908,0.2688454223,0.4655818513,-1.175513701
2,all,17,0.17,0.18,0.175,0.35,1,0.4333209937,0.02911831748,14.88138846,1.587426777,0.1970976908,0.2688454223,0.623870113,-1.922813935
2,all,18,0.18,0.19,0.185,0.37,1,0.6896018546,0.03038536959,22.6951939,2.157232475,0.1970976908,0.2688454223,0.7770597666,-2.097257979
2,all,19,0.19,0.2,0.195,0.39,1,0.8863084507,0.03123276608,28.37752021,2.677551802,0.1970976908,0.2688454223,0.9169452357,-2.097230168
2,all,20,0.2,0.21,0.205,0.41,1,0.9157091153,0.03229899508,28.35100946,2.985183395,0.1970976908,0.2688454223,0.9996505812,-2.369487701
2,all,21,0.21,0.22,0.215,0.43,1,1.246971334,0.03289079179,37.91247539,3.285649692,0.1970976908,0.2688454223,1.08042957,-1.985824982
2,all,22,0.22,0.23,0.225,0.45,1,1.446713455,0.03389854495,42.67774495,3.345246664,0.1970976908,0.2688454223,1.096451943,-1.77436798
2,all,23,0.23,0.24,0.235,0.47,1,1.240934582,0.03450551945,35.96336477,2.87457297,0.1970976908,0.2688454223,0.969913475,-1.672653011
2,all,24,0.24,0.25,0.245,0.49,1,1.259830488,0.03529443243,35.69487882,2.384670812,0.1970976908,0.2688454223,0.8382055224,-1.322748194
2,all,25,0.25,0.26,0.255,0.51,1,1.044919707,0.03573028432,29.24465135,2.246339786,0.1970976908,0.2688454223,0.8010158593,-0.8397787206
2,all,26,0.26,0.27,0.265,0.53,1,1.218840107,0.03674433481,33.17083063,2.496480828,0.1970976908,0.2688454223,0.8682651333,-0.3822825051
2,all,27,0.27,0.28,0.275,0.55,1,1.348013628,0.03760788537,35.84390918,2.666344309,0.1970976908,0.2688454223,0.9139321526,-0.6938425202
2,all,28,0.28,0.29,0.285,0.57,1,1.340586605,0.03850193051,34.81868538,2.523775735,0.1970976908,0.2688454223,0.8756032441,-0.3748098636
2,all,29,0.29,0.3,0.295,0.59,1,1.260107391,0.03912198204,32.20970219,2.084862212,0.1970976908,0.2688454223,0.7576033527,0.1407784806
2,all,30,0.3,0.31,0.305,0.61,1,1.229344636,0.04004686898,30.69764673,1.635539851,0.1970976908,0.2688454223,0.6368050928,0.3023534711
2,all,31,0.31,0.32,0.315,0.63,1,1.016820748,0.04121038893,24.67389351,1.221519086,0.1970976908,0.2688454223,0.5254975054,0.6584088179
2,all,32,0.32,0.33,0.325,0.65,1,0.8793959369,0.04131810072,21.2835518,0.6714491591,0.1970976908,0.2688454223,0.3776137236,0.744677913
2,all,33,0.33,0.34,0.335,0.67,1,0.4464888509,0.04181660048,10.67731106,-0.5989428596,0.1970976908,0.2688454223,0.03607464482,1.252634581
2,all,34,0.34,0.35,0.345,0.69,1,0.5199049949,0.04322685146,12.0273621,-0.6369344575,0.1970976908,0.2688454223,0.02586077765,1.450761028
2,all,35,0.35,0.36,0.355,0.71,1,0.5510339287,0.04332230564,12.71940449,-0.8858438591,0.1970976908,0.2688454223,-0.04105737555,1.724092525
2,all,36,0.36,0.37,0.365,0.73,1,0.6637304238,0.04409659251,15.05173951,-0.9316982834,0.1970976908,0.2688454223,-0.0533851276,1.94353629
2,all,37,0.37,0.38,0.375,0.75,1,0.6534687391,0.04426568046,14.7624239,-0.800541744,0.1970976908,0.2688454223,-0.0181242924,2.37092866
2,all,38,0.38,0.39,0.385,0.77,1,0.2306348893,0.0449469572,5.131268136,-1.912008829,0.1970976908,0.2688454223,-0.3169371302,2.573503556
2,all,39,0.39,0.4,0.395,0.79,1,-0.08539562678,0.04547983342,-1.877659181,-2.993994965,0.1970976908,0.2688454223,-0.6078241499,2.781600048
2,all,40,0.4,0.41,0.405,0.81,1,-0.1286748217,0.04646200922,-2.769463134,-3.419934736,0.1970976908,0.2688454223,-0.7223361075,3.044638885
2,all,41,0.41,0.42,0.415,0.83,1,-0.03849719128,0.04709430084,-0.8174490458,-3.007930056,0.1970976908,0.2688454223,-0.6115705353,2.925727904
2,all,42,0.42,0.43,0.425,0.85,1,-0.4577610368,0.04820992777,-9.495161225,-3.617288506,0.1970976908,0.2688454223,-0.7753937651,3.131688845
2,all,43,0.43,0.44,0.435,0.87,1,-0.4968017466,0.04858586989,-10.22523107,-3.725226809,0.1970976908,0.2688454223,-0.8044124837,3.439610539
2,all,44,0.44,0.45,0.445,0.89,1,-0.4262062099,0.04930227523,-8.644757428,-3.300481399,0.1970976908,0.2688454223,-0.6902216245,3.405027217
2,all,45,0.45,0.46,0.455,0.91,1,-0.4724151114,0.05011068375,-9.427432956,-3.092027589,0.1970976908,0.2688454223,-0.634179772,3.285466112
2,all,46,0.46,0.47,0.465,0.93,1,-0.3386485918,0.05079790059,-6.666586371,-2.942401614,0.1970976908,0.2688454223,-0.5939535137,2.937540451
2,all,47,0.47,0.48,0.475,0.95,1,-0.4028147911,0.05097113933,-7.902801397,-2.900614782,0.1970976908,0.2688454223,-0.5827193153,2.811605489
2,all,48,0.48,0.49,0.485,0.97,1,-0.5263228498,0.05102211692,-10.31558237,-2.913111903,0.1970976908,0.2688454223,-0.586079109,2.344807477
2,all,49,0.49,0.5,0.495,0.99,1,-0.4490969279,0.05202294658,-8.632669954,-2.671233917,0.1970976908,0.2688454223,-0.5210513195,2.424534147
2,all,50,0.5,0.51,0.505,1.01,0,-0.306671847,0.05281942215,-5.806043204,,0.1970976908,0.2688454223,,2.174228856
2,all,51,0.51,0.52,0.515,1.03,0,-0.2568855036,0.05434334858,-4.727082711,,0.1970976908,0.2688454223,,2.318450716
2,all,52,0.52,0.53,0.525,1.05,0,-0.1213873971,0.05415975508,-2.241284084,,0.1970976908,0.2688454223,,2.357687875
2,all,53,0.53,0.54,0.535,1.07,0,0.1402428012,0.05442619474,2.576751908,,0.1970976908,0.2688454223,,2.635273781
2,all,54,0.54,0.55,0.545,1.09,0,0.2765361015,0.0549725635,5.03043853,,0.1970976908,0.2688454223,,2.675696009
2,all,55,0.55,0.56,0.555,1.11,0,0.7352313813,0.05547530516,13.25330936,,0.1970976908,0.2688454223,,2.65699261
2,all,56,0.56,0.57,0.565,1.13,0,0.446555151,0.05595142979,7.981121352,,0.1970976908,0.2688454223,,2.615324273
2,all,57,0.57,0.58,0.575,1.15,0,0.3262364705,0.05596907061,5.828870606,,0.1970976908,0.2688454223,,2.432227198
2,all,58,0.58,0.59,0.585,1.17,0,0.407282955,0.05696248377,7.150020998,,0.1970976908,0.2688454223,,2.052164924
2,all,59,0.59,0.6,0.595,1.19,0,-0.0250895514,0.05778819244,-0.4341639761,,0.1970976908,0.2688454223,,2.1175595
2,all,60,0.6,0.61,0.605,1.21,0,0.3543540875,0.05802227626,6.107207616,,0.1970976908,0.2688454223,,1.973790587
2,all,61,0.61,0.62,0.615,1.23,0,0.5612753207,0.05831550064,9.624804976,,0.1970976908,0.2688454223,,1.297289115
2,all,62,0.62,0.63,0.625,1.25,0,0.8530435993,0.05923675958,14.40057838,,0.1970976908,0.2688454223,,1.571870008
2,all,63,0.63,0.64,0.635,1.27,0,0.9104414019,0.05969827068,15.2507165,,0.1970976908,0.2688454223,,0.8711681643
2,all,64,0.64,0.65,0.645,1.29,0,0.7364677152,0.06008632764,12.25682687,,0.1970976908,0.2688454223,,0.9699164214
2,all,65,0.65,0.66,0.655,1.31,0,0.7747903706,0.06089933986,12.72247568,,0.1970976908,0.2688454223,,0.3729818968
2,all,66,0.66,0.67,0.665,1.33,0,0.5008067188,0.06176117889,8.108762296,,0.1970976908,0.2688454223,,-0.4257639198
2,all,67,0.67,0.68,0.675,1.35,0,0.9027617788,0.06142859487,14.69611637,,0.1970976908,0.2688454223,,-0.7721217994
2,all,68,0.68,0.69,0.685,1.37,0,1.033689298,0.06254765125,16.52642868,,0.1970976908,0.2688454223,,-0.8178654844
2,all,69,0.69,0.7,0.695,1.39,0,1.229259151,0.06263567017,19.6255448,,0.1970976908,0.2688454223,,-0.4560034305
2,all,70,0.7,0.71,0.705,1.41,0,0.8771598625,0.06272950672,13.98320995,,0.1970976908,0.2688454223,,-0.7858019035
2,all,71,0.71,0.72,0.715,1.43,0,0.8994167709,0.06386046104,14.08409454,,0.1970976908,0.2688454223,,-0.9858858147
2,all,72,0.72,0.73,0.725,1.45,0,0.7309410629,0.06392011452,11.43522768,,0.1970976908,0.2688454223,,-1.009530471
2,all,73,0.73,0.74,0.735,1.47,0,0.5151376369,0.06472311687,7.959098106,,0.1970976908,0.2688454223,,-0.8538660953
2,all,74,0.74,0.75,0.745,1.49,0,0.01916103069,0.06498262777,0.2948638943,,0.1970976908,0.2688454223,,-0.686315813
2,all,75,0.75,0.76,0.755,1.51,0,0.2217939611,0.06561842548,3.380056127,,0.1970976908,0.2688454223,,-0.914767675
2,all,76,0.76,0.77,0.765,1.53,0,0.2707367877,0.06634111739,4.080980218,,0.1970976908,0.2688454223,,-1.737762684
2,all,77,0.77,0.78,0.775,1.55,0,0.3206847612,0.06648310291,4.82355286,,0.1970976908,0.2688454223,,-2.086254973
2,all,78,0.78,0.79,0.785,1.57,0,0.4359530535,0.06722135862,6.485335351,,0.1970976908,0.2688454223,,-2.694140761
2,all,79,0.79,0.8,0.795,1.59,0,0.04165557336,0.0673496385,0.6184973563,,0.1970976908,0.2688454223,,-3.293849169
2,all,80,0.8,0.81,0.805,1.61,0,0.1073999803,0.06798452263,1.579771044,,0.1970976908,0.2688454223,,-3.338406689
2,all,81,0.81,0.82,0.815,1.63,0,-0.2293495534,0.06804462038,-3.370575839,,0.1970976908,0.2688454223,,-3.501462783
2,all,82,0.82,0.83,0.825,1.65,0,-0.3420434766,0.06875127414,-4.975085639,,0.1970976908,0.2688454223,,-3.282049185
2,all,83,0.83,0.84,0.835,1.67,0,-0.6080266155,0.06932205597,-8.771041294,,0.1970976908,0.2688454223,,-2.733810927
2,all,84,0.84,0.85,0.845,1.69,0,-1.039341779,0.0693792027,-14.98059561,,0.1970976908,0.2688454223,,-3.384413126
2,all,85,0.85,0.86,0.855,1.71,0,-1.119300296,0.07069902904,-15.83190478,,0.1970976908,0.2688454223,,-3.850163886
2,all,86,0.86,0.87,0.865,1.73,0,-1.338224601,0.07090390611,-18.87377825,,0.1970976908,0.2688454223,,-3.771675644
2,all,87,0.87,0.88,0.875,1.75,0,-1.54019025,0.07134171574,-21.58891518,,0.1970976908,0.2688454223,,-3.678777974
2,all,88,0.88,0.89,0.885,1.77,0,-1.516165919,0.07216281002,-21.01035032,,0.1970976908,0.2688454223,,-3.503440291
2,all,89,0.89,0.9,0.895,1.79,0,-1.810205908,0.07194871766,-25.15966881,,0.1970976908,0.2688454223,,-3.097522506
2,all,90,0.9,0.91,0.905,1.81,0,-2.000342147,0.07318484256,-27.33273827,,0.1970976908,0.2688454223,,-2.958152421
2,all,91,0.91,0.92,0.915,1.83,0,-1.776492299,0.07296763118,-24.34630631,,0.1970976908,0.2688454223,,-3.225902756
2,all,92,0.92,0.93,0.925,1.85,0,-2.014140955,0.07328267611,-27.48454426,,0.1970976908,0.2688454223,,-2.955537547
2,all,93,0.93,0.94,0.935,1.87,0,-1.930273478,0.0742999033,-25.97948843,,0.1970976908,0.2688454223,,-2.929265681
2,all,94,0.94,0.95,0.945,1.89,0,-1.824802639,0.07427757786,-24.56734174,,0.1970976908,0.2688454223,,-3.251630369
2,all,95,0.95,0.96,0.955,1.91,0,-1.627022284,0.07506208961,-21.67568598,,0.1970976908,0.2688454223,,-2.549599196
2,all,96,0.96,0.97,0.965,1.93,0,-1.518215589,0.07542625989,-20.12847504,,0.1970976908,0.2688454223,,-3.012752911
2,all,97,0.97,0.98,0.975,1.95,0,-1.80845269,0.07624524969,-23.71888999,,0.1970976908,0.2688454223,,-2.813470895
2,all,98,0.98,0.99,0.985,1.97,0,-1.398759379,0.0761505182,-18.3683501,,0.1970976908,0.2688454223,,-2.602032682
2,all,99,0.99,1,0.995,1.99,0,-1.454456814,0.07567799608,-19.21901859,,0.1970976908,0.2688454223,,-2.740435151
2,good_q,0,0,0.01,0.005,0.01,1,0.08456248502,0.01048726484,8.063349815,1.234716171,0.457988255,0.3742272406,0.9200526807,0.9516896426
2,good_q,1,0.01,0.02,0.015,0.03,1,0.6205394641,0.02355477616,26.34452817,1.836360841,0.457988255,0.3742272406,1.145204505,1.5177427
2,good_q,2,0.02,0.03,0.025,0.05,1,0.5569659145,0.03203095025,17.38836688,1.829792501,0.457988255,0.3742272406,1.142746453,1.758204868
2,good_q,3,0.03,0.04,0.035,0.07,1,-0.1278703844,0.03883061417,-3.293030182,1.49175002,0.457988255,0.3742272406,1.016241749,1.914516814
2,good_q,4,0.04,0.05,0.045,0.09,1,-0.8828521357,0.04568900875,-19.32307485,0.6174683441,0.457988255,0.3742272406,0.6890617296,2.01730618
2,good_q,5,0.05,0.06,0.055,0.11,1,-1.522270085,0.04931039999,-30.87117698,0.3485435062,0.457988255,0.3742272406,0.5884227296,1.642278821
2,good_q,6,0.06,0.07,0.065,0.13,1,-1.468820555,0.05476496834,-26.82044014,0.03352442155,0.457988255,0.3742272406,0.4705340068,1.671361314
2,good_q,7,0.07,0.08,0.075,0.15,1,-1.999024502,0.06103125855,-32.75410911,-0.09779669623,0.457988255,0.3742272406,0.4213900673,1.312138725
2,good_q,8,0.08,0.09,0.085,0.17,1,-1.81101022,0.06502570986,-27.85067974,-0.2008607614,0.457988255,0.3742272406,0.3828206866,0.6001319388
2,good_q,9,0.09,0.1,0.095,0.19,1,-1.646433253,0.07110975841,-23.15340805,-0.218453303,0.457988255,0.3742272406,0.3762370782,0.6348047494
2,good_q,10,0.1,0.11,0.105,0.21,1,-1.527966757,0.07300341497,-20.93007236,0.005586761589,0.457988255,0.3742272406,0.4600789734,0.4432258071
2,good_q,11,0.11,0.12,0.115,0.23,1,-0.734650562,0.07477046446,-9.82541124,0.5003567814,0.457988255,0.3742272406,0.6452353926,0.2538612053
2,good_q,12,0.12,0.13,0.125,0.25,1,-0.3280732282,0.08131439969,-4.034626455,0.7686778552,0.457988255,0.3742272406,0.7456484476,0.2073932217
2,good_q,13,0.13,0.14,0.135,0.27,1,-0.7324782423,0.08461948086,-8.656142,0.665958394,0.457988255,0.3742272406,0.7072080272,-0.1403443786
2,good_q,14,0.14,0.15,0.145,0.29,1,-0.5503329755,0.08664648557,-6.351474868,0.5761738425,0.457988255,0.3742272406,0.6736082022,-0.0509413808
2,good_q,15,0.15,0.16,0.155,0.31,1,-0.07725336068,0.08880757085,-0.8698961129,0.6237767762,0.457988255,0.3742272406,0.6914225167,-0.1446520117
2,good_q,16,0.16,0.17,0.165,0.33,1,0.09001603156,0.09260925635,0.9719982118,0.4723963248,0.457988255,0.3742272406,0.6347718281,0.09729122738
2,good_q,17,0.17,0.18,0.175,0.35,1,0.1496216618,0.09579081684,1.561962479,1.020875907,0.457988255,0.3742272406,0.8400278285,-0.4990127501
2,good_q,18,0.18,0.19,0.185,0.37,1,0.9730096494,0.09931358057,9.79734739,1.293310865,0.457988255,0.3742272406,0.9419804113,-0.491870411
2,good_q,19,0.19,0.2,0.195,0.39,1,1.462525211,0.1011663461,14.45663768,1.53749955,0.457988255,0.3742272406,1.033362469,0.05496380489
2,good_q,20,0.2,0.21,0.205,0.41,1,1.473340633,0.1055440151,13.95949009,1.793473742,0.457988255,0.3742272406,1.129154985,-0.2598636278
2,good_q,21,0.21,0.22,0.215,0.43,1,1.959840628,0.1079851705,18.14916454,1.896380447,0.457988255,0.3742272406,1.167665477,0.271037151
2,good_q,22,0.22,0.23,0.225,0.45,1,2.653199133,0.111914433,23.70739022,1.812527677,0.457988255,0.3742272406,1.136285486,0.4881128235
2,good_q,23,0.23,0.24,0.235,0.47,1,2.660511857,0.1138253439,23.37363337,1.761693811,0.457988255,0.3742272406,1.117262069,0.5126007393
2,good_q,24,0.24,0.25,0.245,0.49,1,2.477826253,0.1158829148,21.38215334,1.123570904,0.457988255,0.3742272406,0.878459094,0.8392548669
2,good_q,25,0.25,0.26,0.255,0.51,1,2.256169262,0.1171726142,19.25509025,1.33264093,0.457988255,0.3742272406,0.9566987927,0.6981008434
2,good_q,26,0.26,0.27,0.265,0.53,1,3.168448216,0.1212924834,26.12237896,1.391745703,0.457988255,0.3742272406,0.9788174091,0.6923108903
2,good_q,27,0.27,0.28,0.275,0.55,1,3.235794544,0.12341169,26.21951408,2.006538765,0.457988255,0.3742272406,1.20888972,0.6396058978
2,good_q,28,0.28,0.29,0.285,0.57,1,2.722479574,0.1269323002,21.44828046,1.416303571,0.457988255,0.3742272406,0.9880076321,0.7115496896
2,good_q,29,0.29,0.3,0.295,0.59,1,2.578324801,0.1286846795,20.03598884,0.3799435441,0.457988255,0.3742272406,0.6001734791,0.4407979953
2,good_q,30,0.3,0.31,0.305,0.61,1,1.761572608,0.1320563169,13.3395558,-0.01795396637,0.457988255,0.3742272406,0.4512693917,0.5321336746
2,good_q,31,0.31,0.32,0.315,0.63,1,1.887432476,0.1355423712,13.92503657,-0.6359711044,0.457988255,0.3742272406,0.2199905435,0.7154198779
2,good_q,32,0.32,0.33,0.325,0.65,1,1.109732692,0.1352220944,8.206740899,-0.7458033492,0.457988255,0.3742272406,0.1788883256,0.6029887635
2,good_q,33,0.33,0.34,0.335,0.67,1,0.3622418022,0.1379238194,2.626390451,-1.374260117,0.457988255,0.3742272406,-0.05629731632,0.3418038862
2,good_q,34,0.34,0.35,0.345,0.69,1,0.3041105693,0.1441049032,2.110341581,-1.327023852,0.457988255,0.3742272406,-0.03862021912,0.9292339195
2,good_q,35,0.35,0.36,0.355,0.71,1,0.2375085502,0.1420688436,1.671784919,-1.824700766,0.457988255,0.3742272406,-0.2248644775,1.112517894
2,good_q,36,0.36,0.37,0.365,0.73,1,0.6586450789,0.145638072,4.522478702,-2.174430592,0.457988255,0.3742272406,-0.3557429053,1.026010275
2,good_q,37,0.37,0.38,0.375,0.75,1,1.032759416,0.1461480611,7.06652834,-1.837433909,0.457988255,0.3742272406,-0.2296295664,1.560611456
2,good_q,38,0.38,0.39,0.385,0.77,1,-0.1001321758,0.1491099454,-0.6715325097,-2.540740561,0.457988255,0.3742272406,-0.492826074,1.569525914
2,good_q,39,0.39,0.4,0.395,0.79,1,-0.3828291045,0.1493804595,-2.562779,-3.399707739,0.457988255,0.3742272406,-0.8142749909,1.505473186
2,good_q,40,0.4,0.41,0.405,0.81,1,-0.6234270529,0.1517740825,-4.10759889,-3.811154448,0.457988255,0.3742272406,-0.9682495574,1.801905964
2,good_q,41,0.41,0.42,0.415,0.83,1,-0.7524205783,0.1547517102,-4.862114786,-3.807663049,0.457988255,0.3742272406,-0.966942981,1.78504152
2,good_q,42,0.42,0.43,0.425,0.85,1,-1.606538795,0.1581741845,-10.15676989,-4.236912422,0.457988255,0.3742272406,-1.127579789,1.789931065
2,good_q,43,0.43,0.44,0.435,0.87,1,-1.332742771,0.1599376779,-8.332888091,-4.337186067,0.457988255,0.3742272406,-1.165104919,2.002829829
2,good_q,44,0.44,0.45,0.445,0.89,1,-0.6707301333,0.1621729415,-4.135894232,-3.579011275,0.457988255,0.3742272406,-0.8813752583,1.833801442
2,good_q,45,0.45,0.46,0.455,0.91,1,-1.050227506,0.1636412971,-6.41786349,-3.521646197,0.457988255,0.3742272406,-0.8599076834,1.791253913
2,good_q,46,0.46,0.47,0.465,0.93,1,-0.484736725,0.1680624813,-2.884264955,-2.951044078,0.457988255,0.3742272406,-0.646372827,1.963608162
2,good_q,47,0.47,0.48,0.475,0.95,1,0.3332734706,0.1667157195,1.999052469,-2.403877457,0.457988255,0.3742272406,-0.4416081722,1.559779459
2,good_q,48,0.48,0.49,0.485,0.97,1,-0.7152203682,0.1679309887,-4.25901362,-2.773933259,0.457988255,0.3742272406,-0.5800931341,1.184326486
2,good_q,49,0.49,0.5,0.495,0.99,1,-0.5811018934,0.1721906981,-3.374757753,-2.791907806,0.457988255,0.3742272406,-0.5868196991,1.062815322
2,good_q,50,0.5,0.51,0.505,1.01,0,-0.5575793276,0.1737869868,-3.20840667,,0.457988255,0.3742272406,,1.520033515
2,good_q,51,0.51,0.52,0.515,1.03,0,-1.023535357,0.1799030615,-5.689371531,,0.457988255,0.3742272406,,1.145248344
2,good_q,52,0.52,0.53,0.525,1.05,0,-0.7728942134,0.178639921,-4.326548116,,0.457988255,0.3742272406,,1.52233071
2,good_q,53,0.53,0.54,0.535,1.07,0,-0.3612043049,0.179447442,-2.012869622,,0.457988255,0.3742272406,,1.261160696
2,good_q,54,0.54,0.55,0.545,1.09,0,-0.1863576273,0.1791509538,-1.040226822,,0.457988255,0.3742272406,,1.912233344
2,good_q,55,0.55,0.56,0.555,1.11,0,0.3274695773,0.1823658545,1.795673746,,0.457988255,0.3742272406,,2.100844186
2,good_q,56,0.56,0.57,0.565,1.13,0,-0.2696567457,0.1824393827,-1.478062147,,0.457988255,0.3742272406,,1.698123686
2,good_q,57,0.57,0.58,0.575,1.15,0,-0.4723083575,0.1844687129,-2.560371079,,0.457988255,0.3742272406,,1.134483455
2,good_q,58,0.58,0.59,0.585,1.17,0,-0.06256244742,0.187233275,-0.3341417139,,0.457988255,0.3742272406,,0.3881469951
2,good_q,59,0.59,0.6,0.595,1.19,0,-0.6843051381,0.1906924201,-3.588528257,,0.457988255,0.3742272406,,0.371740093
2,good_q,60,0.6,0.61,0.605,1.21,0,0.3278152159,0.1916302315,1.710665449,,0.457988255,0.3742272406,,0.2506547519
2,good_q,61,0.61,0.62,0.615,1.23,0,0.8816190447,0.1922979998,4.584650104,,0.457988255,0.3742272406,,-0.2865626846
2,good_q,62,0.62,0.63,0.625,1.25,0,1.950858816,0.1973177373,9.886890266,,0.457988255,0.3742272406,,-0.4347532562
2,good_q,63,0.63,0.64,0.635,1.27,0,1.821165868,0.196998045,9.244588534,,0.457988255,0.3742272406,,-0.8371889526
2,good_q,64,0.64,0.65,0.645,1.29,0,1.832116867,0.1966018241,9.318920998,,0.457988255,0.3742272406,,-0.4945665047
2,good_q,65,0.65,0.66,0.655,1.31,0,1.768648592,0.2013347017,8.784618729,,0.457988255,0.3742272406,,-0.9970401937
2,good_q,66,0.66,0.67,0.665,1.33,0,0.9617954147,0.204981587,4.692106393,,0.457988255,0.3742272406,,-1.488648332
2,good_q,67,0.67,0.68,0.675,1.35,0,2.123415069,0.2008283825,10.57328174,,0.457988255,0.3742272406,,-1.259871901
2,good_q,68,0.68,0.69,0.685,1.37,0,2.254844737,0.204635852,11.01881569,,0.457988255,0.3742272406,,-1.844712013
2,good_q,69,0.69,0.7,0.695,1.39,0,2.885405708,0.2047986538,14.08898767,,0.457988255,0.3742272406,,-0.8093356899
2,good_q,70,0.7,0.71,0.705,1.41,0,2.38331501,0.2062424788,11.55588811,,0.457988255,0.3742272406,,-1.922620464
2,good_q,71,0.71,0.72,0.715,1.43,0,3.326940095,0.2104256149,15.81052809,,0.457988255,0.3742272406,,-1.726781067
2,good_q,72,0.72,0.73,0.725,1.45,0,3.344714747,0.2104285875,15.89477355,,0.457988255,0.3742272406,,-2.429796183
2,good_q,73,0.73,0.74,0.735,1.47,0,2.39744015,0.2143458635,11.18491447,,0.457988255,0.3742272406,,-1.919065002
2,good_q,74,0.74,0.75,0.745,1.49,0,1.166984227,0.2177879583,5.358350553,,0.457988255,0.3742272406,,-1.705214822
2,good_q,75,0.75,0.76,0.755,1.51,0,2.454082183,0.2177230745,11.27157601,,0.457988255,0.3742272406,,-1.969652995
2,good_q,76,0.76,0.77,0.765,1.53,0,2.804413746,0.2186422248,12.82649657,,0.457988255,0.3742272406,,-2.434711467
2,good_q,77,0.77,0.78,0.775,1.55,0,3.143256482,0.2194483078,14.32344826,,0.457988255,0.3742272406,,-2.646769655
2,good_q,78,0.78,0.79,0.785,1.57,0,2.688525986,0.2220180464,12.10949303,,0.457988255,0.3742272406,,-3.59667128
2,good_q,79,0.79,0.8,0.795,1.59,0,1.306208555,0.2205760442,5.92180606,,0.457988255,0.3742272406,,-3.202744198
2,good_q,80,0.8,0.81,0.805,1.61,0,1.044295281,0.2235311445,4.671811094,,0.457988255,0.3742272406,,-3.67852253
2,good_q,81,0.81,0.82,0.815,1.63,0,0.202316702,0.2242615938,0.9021460097,,0.457988255,0.3742272406,,-3.943786365
2,good_q,82,0.82,0.83,0.825,1.65,0,-0.570658189,0.2277300722,-2.505853459,,0.457988255,0.3742272406,,-3.882749273
2,good_q,83,0.83,0.84,0.835,1.67,0,-0.6189706859,0.2282244402,-2.71211394,,0.457988255,0.3742272406,,-3.732576826
2,good_q,84,0.84,0.85,0.845,1.69,0,-1.862723916,0.2293844676,-8.120532025,,0.457988255,0.3742272406,,-4.027942724
2,good_q,85,0.85,0.86,0.855,1.71,0,-2.039006191,0.2349150383,-8.67976016,,0.457988255,0.3742272406,,-4.445882121
2,good_q,86,0.86,0.87,0.865,1.73,0,-2.110615355,0.2323111271,-9.085296003,,0.457988255,0.3742272406,,-4.435639855
2,good_q,87,0.87,0.88,0.875,1.75,0,-3.374362196,0.2314334181,-14.58027204,,0.457988255,0.3742272406,,-4.238732279
2,good_q,88,0.88,0.89,0.885,1.77,0,-3.205032751,0.2384931699,-13.43867731,,0.457988255,0.3742272406,,-3.845886344
2,good_q,89,0.89,0.9,0.895,1.79,0,-3.96431191,0.2365138006,-16.76144014,,0.457988255,0.3742272406,,-3.312136206
2,good_q,90,0.9,0.91,0.905,1.81,0,-4.521404209,0.2387978398,-18.93402475,,0.457988255,0.3742272406,,-3.815823372
2,good_q,91,0.91,0.92,0.915,1.83,0,-3.514134918,0.2374546178,-14.79918542,,0.457988255,0.3742272406,,-3.227469021
2,good_q,92,0.92,0.93,0.925,1.85,0,-4.15546263,0.2417009635,-17.19257784,,0.457988255,0.3742272406,,-3.03481331
2,good_q,93,0.93,0.94,0.935,1.87,0,-3.768021326,0.2451009546,-15.37334415,,0.457988255,0.3742272406,,-2.867274846
2,good_q,94,0.94,0.95,0.945,1.89,0,-3.828433004,0.2437518903,-15.70627,,0.457988255,0.3742272406,,-2.931333869
2,good_q,95,0.95,0.96,0.955,1.91,0,-3.381705671,0.2460324471,-13.74495808,,0.457988255,0.3742272406,,-1.876421045
2,good_q,96,0.96,0.97,0.965,1.93,0,-3.610781722,0.2462421122,-14.66354268,,0.457988255,0.3742272406,,-2.881236661
2,good_q,97,0.97,0.98,0.975,1.95,0,-3.591265697,0.2515708068,-14.27536741,,0.457988255,0.3742272406,,-2.666629858
2,good_q,98,0.98,0.99,0.985,1.97,0,-3.371871386,0.2480611186,-13.59290567,,0.457988255,0.3742272406,,-2.610725289
2,good_q,99,0.99,1,0.995,1.99,0,-2.791755538,0.2488361637,-11.21925164,,0.457988255,0.3742272406,,-2.973090323
2,p_ne_q,0,0,0.01,0.005,0.01,1,0.06148959407,0.003230822566,19.03217921,1.251785888,0.1970328342,0.2688256176,0.5335449488,1.019516082
2,p_ne_q,1,0.01,0.02,0.015,0.03,1,0.1682079969,0.007166972767,23.46988085,1.815402383,0.1970328342,0.2688256176,0.6850595011,1.484055694
2,p_ne_q,2,0.02,0.03,0.025,0.05,1,-0.02393745431,0.009647568287,-2.481190451,1.59920367,0.1970328342,0.2688256176,0.6269397486,1.808438703
2,p_ne_q,3,0.03,0.04,0.035,0.07,1,-0.1581324514,0.01179545973,-13.40621349,1.284921157,0.1970328342,0.2688256176,0.5424525579,1.822366063
2,p_ne_q,4,0.04,0.05,0.045,0.09,1,-0.377396664,0.01374611439,-27.45478855,0.5555946619,0.1970328342,0.2688256176,0.3463909124,1.706495148
2,p_ne_q,5,0.05,0.06,0.055,0.11,1,-0.6562499442,0.01505635431,-43.58624477,0.0604859508,0.1970328342,0.2688256176,0.2132930073,1.491912192
2,p_ne_q,6,0.06,0.07,0.065,0.13,1,-0.8244026132,0.01675275529,-49.20997166,-0.7080183545,0.1970328342,0.2688256176,0.006699362815,1.460185242
2,p_ne_q,7,0.07,0.08,0.075,0.15,1,-1.015239742,0.01857757631,-54.6486649,-1.31464228,0.1970328342,0.2688256176,-0.1563766886,1.109657072
2,p_ne_q,8,0.08,0.09,0.085,0.17,1,-1.102580552,0.0197425999,-55.84778893,-1.549163818,0.1970328342,0.2688256176,-0.2194220859,0.5655689348
2,p_ne_q,9,0.09,0.1,0.095,0.19,1,-1.185720399,0.02119225867,-55.9506383,-2.097244079,0.1970328342,0.2688256176,-0.3667601005,0.545620389
2,p_ne_q,10,0.1,0.11,0.105,0.21,1,-1.203455139,0.02193285366,-54.86997531,-2.177656341,0.1970328342,0.2688256176,-0.3883769767,0.3418661164
2,p_ne_q,11,0.11,0.12,0.115,0.23,1,-0.991618139,0.02293438558,-43.23717919,-1.723510496,0.1970328342,0.2688256176,-0.2662909392,-0.2208942148
2,p_ne_q,12,0.12,0.13,0.125,0.25,1,-0.6913478908,0.02483351039,-27.83931389,-1.081263457,0.1970328342,0.2688256176,-0.09363848243,-0.5275725235
2,p_ne_q,13,0.13,0.14,0.135,0.27,1,-0.5663746877,0.02549184515,-22.2178773,-0.5380625127,0.1970328342,0.2688256176,0.05238784696,-0.8884641855
2,p_ne_q,14,0.14,0.15,0.145,0.29,1,-0.3339763267,0.02624955944,-12.72312122,-0.1170156915,0.1970328342,0.2688256176,0.1655760187,-1.252948837
2,p_ne_q,15,0.15,0.16,0.155,0.31,1,-0.03439775453,0.02712462897,-1.268137329,0.4803811445,0.1970328342,0.2688256176,0.3261715921,-1.376335723
2,p_ne_q,16,0.16,0.17,0.165,0.33,1,0.2677147999,0.02830663672,9.457668974,0.9986562471,0.1970328342,0.2688256176,0.4654972167,-1.175513701
2,p_ne_q,17,0.17,0.18,0.175,0.35,1,0.4333209937,0.02911831748,14.88138846,1.587426777,0.1970328342,0.2688256176,0.623773818,-1.922813935
2,p_ne_q,18,0.18,0.19,0.185,0.37,1,0.6896019529,0.03038537282,22.69519473,2.157232475,0.1970328342,0.2688256176,0.7769521868,-2.09725799
2,p_ne_q,19,0.19,0.2,0.195,0.39,1,0.8863084507,0.03123276608,28.37752021,2.677551802,0.1970328342,0.2688256176,0.9168273511,-2.097230168
2,p_ne_q,20,0.2,0.21,0.205,0.41,1,0.9157091153,0.03229899508,28.35100946,2.985183395,0.1970328342,0.2688256176,0.999526604,-2.369487701
2,p_ne_q,21,0.21,0.22,0.215,0.43,1,1.246971334,0.03289079179,37.91247539,3.285649692,0.1970328342,0.2688256176,1.080299642,-1.985824982
2,p_ne_q,22,0.22,0.23,0.225,0.45,1,1.446713455,0.03389854495,42.67774495,3.345246664,0.1970328342,0.2688256176,1.096320835,-1.77436798
2,p_ne_q,23,0.23,0.24,0.235,0.47,1,1.240934582,0.03450551945,35.96336477,2.87457297,0.1970328342,0.2688256176,0.9697916884,-1.672653011
2,p_ne_q,24,0.24,0.25,0.245,0.49,1,1.259830488,0.03529443243,35.69487882,2.384670812,0.1970328342,0.2688256176,0.8380934382,-1.322748194
2,p_ne_q,25,0.25,0.26,0.255,0.51,1,1.044919707,0.03573028432,29.24465135,2.246339786,0.1970328342,0.2688256176,0.8009065147,-0.8397787206
2,p_ne_q,26,0.26,0.27,0.265,0.53,1,1.218840107,0.03674433481,33.17083063,2.496480828,0.1970328342,0.2688256176,0.8681508348,-0.3822825051
2,p_ne_q,27,0.27,0.28,0.275,0.55,1,1.348013628,0.03760788537,35.84390918,2.666344309,0.1970328342,0.2688256176,0.91381449,-0.6938425202
2,p_ne_q,28,0.28,0.29,0.285,0.57,1,1.340586605,0.03850193051,34.81868538,2.523775735,0.1970328342,0.2688256176,0.875488405,-0.3748098636
2,p_ne_q,29,0.29,0.3,0.295,0.59,1,1.260107391,0.03912198204,32.20970219,2.084862212,0.1970328342,0.2688256176,0.7574972061,0.1407784806
2,p_ne_q,30,0.3,0.31,0.305,0.61,1,1.229344636,0.04004686898,30.69764673,1.635539851,0.1970328342,0.2688256176,0.6367078449,0.3023534711
2,p_ne_q,31,0.31,0.32,0.315,0.63,1,1.016820748,0.04121038893,24.67389351,1.221519086,0.1970328342,0.2688256176,0.525408457,0.6584088179
2,p_ne_q,32,0.32,0.33,0.325,0.65,1,0.8793959369,0.04131810072,21.2835518,0.6714491591,0.1970328342,0.2688256176,0.3775355691,0.744677913
2,p_ne_q,33,0.33,0.34,0.335,0.67,1,0.4464888509,0.04181660048,10.67731106,-0.5989428596,0.1970328342,0.2688256176,0.0360216501,1.252634581
2,p_ne_q,34,0.34,0.35,0.345,0.69,1,0.5199049949,0.04322685146,12.0273621,-0.6369344575,0.1970328342,0.2688256176,0.02580853534,1.450761028
2,p_ne_q,35,0.35,0.36,0.355,0.71,1,0.5510339287,0.04332230564,12.71940449,-0.8858438591,0.1970328342,0.2688256176,-0.04110468829,1.724092525
2,p_ne_q,36,0.36,0.37,0.365,0.73,1,0.6637304238,0.04409659251,15.05173951,-0.9316982834,0.1970328342,0.2688256176,-0.05343153222,1.94353629
2,p_ne_q,37,0.37,0.38,0.375,0.75,1,0.6534687391,0.04426568046,14.7624239,-0.800541744,0.1970328342,0.2688256176,-0.01817329452,2.37092866
2,p_ne_q,38,0.38,0.39,0.385,0.77,1,0.2306348893,0.0449469572,5.131268136,-1.912008829,0.1970328342,0.2688256176,-0.31696412,2.573503556
2,p_ne_q,39,0.39,0.4,0.395,0.79,1,-0.08539562678,0.04547983342,-1.877659181,-2.993994965,0.1970328342,0.2688256176,-0.6078297114,2.781600048
2,p_ne_q,40,0.4,0.41,0.405,0.81,1,-0.1286748217,0.04646200922,-2.769463134,-3.419934736,0.1970328342,0.2688256176,-0.7223332335,3.044638885
2,p_ne_q,41,0.41,0.42,0.415,0.83,1,-0.03849719128,0.04709430084,-0.8174490458,-3.007930056,0.1970328342,0.2688256176,-0.6115758208,2.925727904
2,p_ne_q,42,0.42,0.43,0.425,0.85,1,-0.4577610368,0.04820992777,-9.495161225,-3.617288506,0.1970328342,0.2688256176,-0.7753869825,3.131688845
2,p_ne_q,43,0.43,0.44,0.435,0.87,1,-0.4968017466,0.04858586989,-10.22523107,-3.725226809,0.1970328342,0.2688256176,-0.8044035634,3.439610539
2,p_ne_q,44,0.44,0.45,0.445,0.89,1,-0.4262062099,0.04930227523,-8.644757428,-3.300481399,0.1970328342,0.2688256176,-0.6902211162,3.405027217
2,p_ne_q,45,0.45,0.46,0.455,0.91,1,-0.4724151114,0.05011068375,-9.427432956,-3.092027589,0.1970328342,0.2688256176,-0.634183392,3.285466112
2,p_ne_q,46,0.46,0.47,0.465,0.93,1,-0.3386485918,0.05079790059,-6.666586371,-2.942401614,0.1970328342,0.2688256176,-0.593960097,2.937540451
2,p_ne_q,47,0.47,0.48,0.475,0.95,1,-0.4028147911,0.05097113933,-7.902801397,-2.900614782,0.1970328342,0.2688256176,-0.5827267261,2.811605489
2,p_ne_q,48,0.48,0.49,0.485,0.97,1,-0.5263228498,0.05102211692,-10.31558237,-2.913111903,0.1970328342,0.2688256176,-0.5860862724,2.344807477
2,p_ne_q,49,0.49,0.5,0.495,0.99,1,-0.4490969279,0.05202294658,-8.632669954,-2.671233917,0.1970328342,0.2688256176,-0.5210632732,2.424534147
2,p_ne_q,50,0.5,0.51,0.505,1.01,0,-0.306671847,0.05281942215,-5.806043204,,0.1970328342,0.2688256176,,2.174228856
2,p_ne_q,51,0.51,0.52,0.515,1.03,0,-0.2568855036,0.05434334858,-4.727082711,,0.1970328342,0.2688256176,,2.318450716
2,p_ne_q,52,0.52,0.53,0.525,1.05,0,-0.1213873971,0.05415975508,-2.241284084,,0.1970328342,0.2688256176,,2.357687875
2,p_ne_q,53,0.53,0.54,0.535,1.07,0,0.1402428012,0.05442619474,2.576751908,,0.1970328342,0.2688256176,,2.635273781
2,p_ne_q,54,0.54,0.55,0.545,1.09,0,0.2765361015,0.0549725635,5.03043853,,0.1970328342,0.2688256176,,2.675696009
2,p_ne_q,55,0.55,0.56,0.555,1.11,0,0.7352313813,0.05547530516,13.25330936,,0.1970328342,0.2688256176,,2.65699261
2,p_ne_q,56,0.56,0.57,0.565,1.13,0,0.446555151,0.05595142979,7.981121352,,0.1970328342,0.2688256176,,2.615324273
2,p_ne_q,57,0.57,0.58,0.575,1.15,0,0.3262364705,0.05596907061,5.828870606,,0.1970328342,0.2688256176,,2.432227198
2,p_ne_q,58,0.58,0.59,0.585,1.17,0,0.407282955,0.05696248377,7.150020998,,0.1970328342,0.2688256176,,2.052164924
2,p_ne_q,59,0.59,0.6,0.595,1.19,0,-0.0250895514,0.05778819244,-0.4341639761,,0.1970328342,0.2688256176,,2.1175595
2,p_ne_q,60,0.6,0.61,0.605,1.21,0,0.3543540875,0.05802227626,6.107207616,,0.1970328342,0.2688256176,,1.973790587
2,p_ne_q,61,0.61,0.62,0.615,1.23,0,0.5612753207,0.05831550064,9.624804976,,0.1970328342,0.2688256176,,1.297289115
2,p_ne_q,62,0.62,0.63,0.625,1.25,0,0.8530435993,0.05923675958,14.40057838,,0.1970328342,0.2688256176,,1.571870008
2,p_ne_q,63,0.63,0.64,0.635,1.27,0,0.9104414019,0.05969827068,15.2507165,,0.1970328342,0.2688256176,,0.8711681643
2,p_ne_q,64,0.64,0.65,0.645,1.29,0,0.7364677152,0.06008632764,12.25682687,,0.1970328342,0.2688256176,,0.9699164214
2,p_ne_q,65,0.65,0.66,0.655,1.31,0,0.7747903706,0.06089933986,12.72247568,,0.1970328342,0.2688256176,,0.3729818968
2,p_ne_q,66,0.66,0.67,0.665,1.33,0,0.5008067188,0.06176117889,8.108762296,,0.1970328342,0.2688256176,,-0.4257639198
2,p_ne_q,67,0.67,0.68,0.675,1.35,0,0.9027617788,0.06142859487,14.69611637,,0.1970328342,0.2688256176,,-0.7721217994
2,p_ne_q,68,0.68,0.69,0.685,1.37,0,1.033689298,0.06254765125,16.52642868,,0.1970328342,0.2688256176,,-0.8178654844
2,p_ne_q,69,0.69,0.7,0.695,1.39,0,1.229259151,0.06263567017,19.6255448,,0.1970328342,0.2688256176,,-0.4560034305
2,p_ne_q,70,0.7,0.71,0.705,1.41,0,0.8771598625,0.06272950672,13.98320995,,0.1970328342,0.2688256176,,-0.7858019035
2,p_ne_q,71,0.71,0.72,0.715,1.43,0,0.8994167709,0.06386046104,14.08409454,,0.1970328342,0.2688256176,,-0.9858858147
2,p_ne_q,72,0.72,0.73,0.725,1.45,0,0.7309410629,0.06392011452,11.43522768,,0.1970328342,0.2688256176,,-1.009530471
2,p_ne_q,73,0.73,0.74,0.735,1.47,0,0.5151376369,0.06472311687,7.959098106,,0.1970328342,0.2688256176,,-0.8538660953
2,p_ne_q,74,0.74,0.75,0.745,1.49,0,0.01916103069,0.06498262777,0.2948638943,,0.1970328342,0.2688256176,,-0.686315813
2,p_ne_q,75,0.75,0.76,0.755,1.51,0,0.2217939611,0.06561842548,3.380056127,,0.1970328342,0.2688256176,,-0.914767675
2,p_ne_q,76,0.76,0.77,0.765,1.53,0,0.2707367877,0.06634111739,4.080980218,,0.1970328342,0.2688256176,,-1.737762684
2,p_ne_q,77,0.77,0.78,0.775,1.55,0,0.3206847612,0.06648310291,4.82355286,,0.1970328342,0.2688256176,,-2.086254973
2,p_ne_q,78,0.78,0.79,0.785,1.57,0,0.4359530535,0.06722135862,6.485335351,,0.1970328342,0.2688256176,,-2.694140761
2,p_ne_q,79,0.79,0.8,0.795,1.59,0,0.04165557336,0.0673496385,0.6184973563,,0.1970328342,0.2688256176,,-3.293849169
2,p_ne_q,80,0.8,0.81,0.805,1.61,0,0.1073999803,0.06798452263,1.579771044,,0.1970328342,0.2688256176,,-3.338406689
2,p_ne_q,81,0.81,0.82,0.815,1.63,0,-0.2293495534,0.06804462038,-3.370575839,,0.1970328342,0.2688256176,,-3.501462783
2,p_ne_q,82,0.82,0.83,0.825,1.65,0,-0.3420434766,0.06875127414,-4.975085639,,0.1970328342,0.2688256176,,-3.282049185
2,p_ne_q,83,0.83,0.84,0.835,1.67,0,-0.6080266155,0.06932205597,-8.771041294,,0.1970328342,0.2688256176,,-2.733810927
2,p_ne_q,84,0.84,0.85,0.845,1.69,0,-1.039341779,0.0693792027,-14.98059561,,0.1970328342,0.2688256176,,-3.384413126
2,p_ne_q,85,0.85,0.86,0.855,1.71,0,-1.119300296,0.07069902904,-15.83190478,,0.1970328342,0.2688256176,,-3.850163886
2,p_ne_q,86,0.86,0.87,0.865,1.73,0,-1.338224601,0.07090390611,-18.87377825,,0.1970328342,0.2688256176,,-3.771675644
2,p_ne_q,87,0.87,0.88,0.875,1.75,0,-1.54019025,0.07134171574,-21.58891518,,0.1970328342,0.2688256176,,-3.678777974
2,p_ne_q,88,0.88,0.89,0.885,1.77,0,-1.516165919,0.07216281002,-21.01035032,,0.1970328342,0.2688256176,,-3.503440291
2,p_ne_q,89,0.89,0.9,0.895,1.79,0,-1.810205908,0.07194871766,-25.15966881,,0.1970328342,0.2688256176,,-3.097522506
2,p_ne_q,90,0.9,0.91,0.905,1.81,0,-2.000342147,0.07318484256,-27.33273827,,0.1970328342,0.2688256176,,-2.958152421
2,p_ne_q,91,0.91,0.92,0.915,1.83,0,-1.776492299,0.07296763118,-24.34630631,,0.1970328342,0.2688256176,,-3.225902756
2,p_ne_q,92,0.92,0.93,0.925,1.85,0,-2.014140955,0.07328267611,-27.48454426,,0.1970328342,0.2688256176,,-2.955537547
2,p_ne_q,93,0.93,0.94,0.935,1.87,0,-1.930273478,0.0742999033,-25.97948843,,0.1970328342,0.2688256176,,-2.929265681
2,p_ne_q,94,0.94,0.95,0.945,1.89,0,-1.824802639,0.07427757786,-24.56734174,,0.1970328342,0.2688256176,,-3.251630369
2,p_ne_q,95,0.95,0.96,0.955,1.91,0,-1.627022284,0.07506208961,-21.67568598,,0.1970328342,0.2688256176,,-2.549599196
2,p_ne_q,96,0.96,0.97,0.965,1.93,0,-1.518215589,0.07542625989,-20.12847504,,0.1970328342,0.2688256176,,-3.012752911
2,p_ne_q,97,0.97,0.98,0.975,1.95,0,-1.80845269,0.07624524969,-23.71888999,,0.1970328342,0.2688256176,,-2.813470895
2,p_ne_q,98,0.98,0.99,0.985,1.97,0,-1.398759379,0.0761505182,-18.3683501,,0.1970328342,0.2688256176,,-2.602032682
2,p_ne_q,99,0.99,1,0.995,1.99,0,-1.454456814,0.07567799608,-19.21901859,,0.1970328342,0.2688256176,,-2.740435151
3,all,0,0,0.01,0.005,0.015,1,0.1879530806,0.004365863421,43.05060934,1.484054062,-0.4204992098,0.3215204731,0.05665455445,1.017861443
3,all,1,0.01,0.02,0.015,0.045,1,0.1401089966,0.00981849316,14.26990825,1.706495015,-0.4204992098,0.3215204731,0.1281738747,1.484054062
3,all,2,0.02,0.03,0.025,0.075,1,-0.1754850093,0.01318935645,-13.30504714,1.109656961,-0.4204992098,0.3215204731,-0.06372177881,1.808437518
3,all,3,0.03,0.04,0.035,0.105,1,-0.4574814816,0.01605443228,-28.49564991,0.3418660809,-0.4204992098,0.3215204731,-0.3105822657,1.822365318
3,all,4,0.04,0.05,0.045,0.135,1,-0.94499655,0.01877082618,-50.34389754,-0.8884641974,-0.4204992098,0.3215204731,-0.7061586388,1.706495015
3,all,5,0.05,0.06,0.055,0.165,1,-1.223888292,0.02077557177,-58.90996916,-1.175513701,-0.4204992098,0.3215204731,-0.798450931,1.491911855
3,all,6,0.06,0.07,0.065,0.195,1,-1.570672118,0.02305703022,-68.12118051,-2.097230168,-0.4204992098,0.3215204731,-1.094801645,1.460185197
3,all,7,0.07,0.08,0.075,0.225,1,-1.506581978,0.02570684087,-58.60626693,-1.77436798,-0.4204992098,0.3215204731,-0.9909948422,1.109656961
3,all,8,0.08,0.09,0.085,0.255,1,-1.21608514,0.02676687549,-45.43246525,-0.8397787206,-0.4204992098,0.3215204731,-0.6905052613,0.5655689348
3,all,9,0.09,0.1,0.095,0.285,1,-0.9226648542,0.02867716933,-32.17419556,-0.3748098636,-0.4204992098,0.3215204731,-0.5410082544,0.5456202302
3,all,10,0.1,0.11,0.105,0.315,1,-0.5209629419,0.0298468137,-17.45455803,0.6584088179,-0.4204992098,0.3215204731,-0.2088072951,0.3418660809
3,all,11,0.11,0.12,0.115,0.345,1,-0.1864248042,0.03144088817,-5.929374615,1.450761028,-0.4204992098,0.3215204731,0.04595016239,-0.2208942971
3,all,12,0.12,0.13,0.125,0.375,1,0.2643884769,0.03310383307,7.986642403,2.37092866,-0.4204992098,0.3215204731,0.3418028948,-0.5275725235
3,all,13,0.13,0.14,0.135,0.405,1,0.5236789233,0.03467150305,15.10401561,3.044638885,-0.4204992098,0.3215204731,0.5584145249,-0.8884641974
3,all,14,0.14,0.15,0.145,0.435,1,0.8373206946,0.03586289063,23.34783058,3.439610539,-0.4204992098,0.3215204731,0.6854059979,-1.252948837
3,all,15,0.15,0.16,0.155,0.465,1,0.7855666988,0.03710848093,21.16946528,2.937540451,-0.4204992098,0.3215204731,0.5239801859,-1.376335723
3,all,16,0.16,0.17,0.165,0.495,1,0.5284688681,0.03895110105,13.56749498,2.424534147,-0.4204992098,0.3215204731,0.3590381563,-1.175513701
3,all,17,0.17,0.18,0.175,0.525,1,0.6687391816,0.04051440322,16.50620837,2.357687875,-0.4204992098,0.3215204731,0.3375457113,-1.922813935
3,all,18,0.18,0.19,0.185,0.555,1,0.5815729205,0.04159669337,13.9812296,2.65699261,-0.4204992098,0.3215204731,0.4337783112,-2.097257979
3,all,19,0.19,0.2,0.195,0.585,1,0.4105107481,0.04276111126,9.600095415,2.052164924,-0.4204992098,0.3215204731,0.2393138276,-2.097230168
3,all,20,0.2,0.21,0.205,0.615,1,0.1654382438,0.04379207262,3.777812602,1.297289115,-0.4204992098,0.3215204731,-0.003394199713,-2.369487701
3,all,21,0.21,0.22,0.215,0.645,1,-0.1672972889,0.04479060899,-3.735097439,0.9699164214,-0.4204992098,0.3215204731,-0.1086512231,-1.985824982
3,all,22,0.22,0.23,0.225,0.675,1,-0.6561310029,0.04584638483,-14.31151017,-0.7721217994,-0.4204992098,0.3215204731,-0.668752176,-1.77436798
3,all,23,0.23,0.24,0.235,0.705,1,-0.6353359698,0.04678091621,-13.58109292,-0.7858019035,-0.4204992098,0.3215204731,-0.6731506095,-1.672653011
3,all,24,0.24,0.25,0.245,0.735,1,-0.586820353,0.04751312329,-12.35070045,-0.8538660953,-0.4204992098,0.3215204731,-0.6950346407,-1.322748194
3,all,25,0.25,0.26,0.255,0.765,1,-0.7982292579,0.04916453756,-16.23587442,-1.737762684,-0.4204992098,0.3215204731,-0.9792254901,-0.8397787206
3,all,26,0.26,0.27,0.265,0.795,1,-1.342962206,0.05043296438,-26.6286589,-3.293849169,-0.4204992098,0.3215204731,-1.479539153,-0.3822825051
3,all,27,0.27,0.28,0.275,0.825,1,-1.347030452,0.05134802564,-26.23334461,-3.282049185,-0.4204992098,0.3215204731,-1.475745216,-0.6938425202
3,all,28,0.28,0.29,0.285,0.855,1,-1.481924426,0.05261669678,-28.16452793,-3.850163886,-0.4204992098,0.3215204731,-1.658405724,-0.3748098636
3,all,29,0.29,0.3,0.295,0.885,1,-1.339232676,0.05344101184,-25.0600172,-3.503440291,-0.4204992098,0.3215204731,-1.54692699,0.1407784806
3,all,30,0.3,0.31,0.305,0.915,1,-1.185516682,0.05483546763,-21.61952352,-3.225902756,-0.4204992098,0.3215204731,-1.45769299,0.3023534711
3,all,31,0.31,0.32,0.315,0.945,1,-1.127467087,0.05566450396,-20.25468667,-3.251630369,-0.4204992098,0.3215204731,-1.465964944,0.6584088179
3,all,32,0.32,0.33,0.325,0.975,1,-0.9331000337,0.05609925495,-16.63302007,-2.813470895,-0.4204992098,0.3215204731,-1.325087703,0.744677913
3,all,33,0.33,0.34,0.335,1.005,0,-0.7825219437,0.0569953359,-13.72957859,,-0.4204992098,0.3215204731,,1.252634581
3,all,34,0.34,0.35,0.345,1.035,0,-0.3152434272,0.05825532298,-5.411409826,,-0.4204992098,0.3215204731,,1.450761028
3,all,35,0.35,0.36,0.355,1.065,0,0.08765399655,0.05909763349,1.483206541,,-0.4204992098,0.3215204731,,1.724092525
3,all,36,0.36,0.37,0.365,1.095,0,0.2689375418,0.05960880327,4.511708456,,-0.4204992098,0.3215204731,,1.94353629
3,all,37,0.37,0.38,0.375,1.125,0,0.4656508304,0.06027362486,7.725615167,,-0.4204992098,0.3215204731,,2.37092866
3,all,38,0.38,0.39,0.385,1.155,0,0.5659815908,0.06127179754,9.23722844,,-0.4204992098,0.3215204731,,2.573503556
3,all,39,0.39,0.4,0.395,1.185,0,0.807173966,0.06203322283,13.01196245,,-0.4204992098,0.3215204731,,2.781600048
3,all,40,0.4,0.41,0.405,1.215,0,1.06250969,0.06359095888,16.70850241,,-0.4204992098,0.3215204731,,3.044638885
3,all,41,0.41,0.42,0.415,1.245,0,1.635685255,0.06386790279,25.61044254,,-0.4204992098,0.3215204731,,2.925727904
3,all,42,0.42,0.43,0.425,1.275,0,1.623336169,0.06577377706,24.68059828,,-0.4204992098,0.3215204731,,3.131688845
3,all,43,0.43,0.44,0.435,1.305,0,1.647507711,0.06634286416,24.8332316,,-0.4204992098,0.3215204731,,3.439610539
3,all,44,0.44,0.45,0.445,1.335,0,1.893820878,0.06737439243,28.10891216,,-0.4204992098,0.3215204731,,3.405027217
3,all,45,0.45,0.46,0.455,1.365,0,2.425090361,0.06852340421,35.39068716,,-0.4204992098,0.3215204731,,3.285466112
3,all,46,0.46,0.47,0.465,1.395,0,2.641515229,0.06960866028,37.94808317,,-0.4204992098,0.3215204731,,2.937540451
3,all,47,0.47,0.48,0.475,1.425,0,2.650152173,0.07072696063,37.47018321,,-0.4204992098,0.3215204731,,2.811605489
3,all,48,0.48,0.49,0.485,1.455,0,2.400041719,0.07099712201,33.80477478,,-0.4204992098,0.3215204731,,2.344807477
3,all,49,0.49,0.5,0.495,1.485,0,1.807102628,0.07177952328,25.17574017,,-0.4204992098,0.3215204731,,2.424534147
3,all,50,0.5,0.51,0.505,1.515,0,1.79992705,0.0728048336,24.72263119,,-0.4204992098,0.3215204731,,2.174228856
3,all,51,0.51,0.52,0.515,1.545,0,2.288829925,0.07345578934,31.15928568,,-0.4204992098,0.3215204731,,2.318450716
3,all,52,0.52,0.53,0.525,1.575,0,2.533516139,0.0738490687,34.3066769,,-0.4204992098,0.3215204731,,2.357687875
3,all,53,0.53,0.54,0.535,1.605,0,2.39472491,0.07336218998,32.64249487,,-0.4204992098,0.3215204731,,2.635273781
3,all,54,0.54,0.55,0.545,1.635,0,2.143157324,0.07540247072,28.42290582,,-0.4204992098,0.3215204731,,2.675696009
3,all,55,0.55,0.56,0.555,1.665,0,1.675382283,0.07600644984,22.04263305,,-0.4204992098,0.3215204731,,2.65699261
3,all,56,0.56,0.57,0.565,1.695,0,1.206471866,0.07690902167,15.68700056,,-0.4204992098,0.3215204731,,2.615324273
3,all,57,0.57,0.58,0.575,1.725,0,0.8802545227,0.0764198116,11.5186691,,-0.4204992098,0.3215204731,,2.432227198
3,all,58,0.58,0.59,0.585,1.755,0,1.208669343,0.076645647,15.76957584,,-0.4204992098,0.3215204731,,2.052164924
3,all,59,0.59,0.6,0.595,1.785,0,0.5021665384,0.07863246539,6.386249445,,-0.4204992098,0.3215204731,,2.1175595
3,all,60,0.6,0.61,0.605,1.815,0,0.2514485197,0.078512792,3.202643968,,-0.4204992098,0.3215204731,,1.973790587
3,all,61,0.61,0.62,0.615,1.845,0,0.2696128854,0.07968670178,3.383411276,,-0.4204992098,0.3215204731,,1.297289115
3,all,62,0.62,0.63,0.625,1.875,0,-0.05792960933,0.08045455421,-0.7200289641,,-0.4204992098,0.3215204731,,1.571870008
3,all,63,0.63,0.64,0.635,1.905,0,0.172003867,0.0818166202,2.102309611,,-0.4204992098,0.3215204731,,0.8711681643
3,all,64,0.64,0.65,0.645,1.935,0,0.02666350009,0.08216783826,0.3245004452,,-0.4204992098,0.3215204731,,0.9699164214
3,all,65,0.65,0.66,0.655,1.965,0,0.1343901945,0.0827947846,1.623172222,,-0.4204992098,0.3215204731,,0.3729818968
3,all,66,0.66,0.67,0.665,1.995,0,0.01870083709,0.08348722643,0.223996387,,-0.4204992098,0.3215204731,,-0.4257639198
3,all,67,0.67,0.68,0.675,2.025,0,-0.3353362881,0.08491958444,-3.948868689,,-0.4204992098,0.3215204731,,-0.7721217994
3,all,68,0.68,0.69,0.685,2.055,0,-0.383374089,0.08521951839,-4.498665285,,-0.4204992098,0.3215204731,,-0.8178654844
3,all,69,0.69,0.7,0.695,2.085,0,-0.5615665487,0.08562672472,-6.558309342,,-0.4204992098,0.3215204731,,-0.4560034305
3,all,70,0.7,0.71,0.705,2.115,0,-0.8332692421,0.08579703297,-9.71209858,,-0.4204992098,0.3215204731,,-0.7858019035
3,all,71,0.71,0.72,0.715,2.145,0,-0.9866661421,0.08700772748,-11.3399829,,-0.4204992098,0.3215204731,,-0.9858858147
3,all,72,0.72,0.73,0.725,2.175,0,-1.196603194,0.08684490998,-13.77862208,,-0.4204992098,0.3215204731,,-1.009530471
3,all,73,0.73,0.74,0.735,2.205,0,-1.183991541,0.08821209258,-13.42210015,,-0.4204992098,0.3215204731,,-0.8538660953
3,all,74,0.74,0.75,0.745,2.235,0,-0.5634087104,0.08838606945,-6.374406215,,-0.4204992098,0.3215204731,,-0.686315813
3,all,75,0.75,0.76,0.755,2.265,0,-0.2387816803,0.08893521818,-2.684894524,,-0.4204992098,0.3215204731,,-0.914767675
3,all,76,0.76,0.77,0.765,2.295,0,-0.3853822987,0.08940482813,-4.310531174,,-0.4204992098,0.3215204731,,-1.737762684
3,all,77,0.77,0.78,0.775,2.325,0,0.09270271665,0.09013353911,1.028504124,,-0.4204992098,0.3215204731,,-2.086254973
3,all,78,0.78,0.79,0.785,2.355,0,0.5859399346,0.09200901145,6.368288555,,-0.4204992098,0.3215204731,,-2.694140761
3,all,79,0.79,0.8,0.795,2.385,0,0.8147370271,0.09218380132,8.838179977,,-0.4204992098,0.3215204731,,-3.293849169
3,all,80,0.8,0.81,0.805,2.415,0,1.077987395,0.09362736502,11.51359322,,-0.4204992098,0.3215204731,,-3.338406689
3,all,81,0.81,0.82,0.815,2.445,0,1.34565141,0.09413327761,14.29517216,,-0.4204992098,0.3215204731,,-3.501462783
3,all,82,0.82,0.83,0.825,2.475,0,1.195493956,0.09499325404,12.58504057,,-0.4204992098,0.3215204731,,-3.282049185
3,all,83,0.83,0.84,0.835,2.505,0,1.368829318,0.09469221728,14.45556305,,-0.4204992098,0.3215204731,,-2.733810927
3,all,84,0.84,0.85,0.845,2.535,0,1.636294884,0.09458448796,17.29982283,,-0.4204992098,0.3215204731,,-3.384413126
3,all,85,0.85,0.86,0.855,2.565,0,2.230695272,0.09632243273,23.1586268,,-0.4204992098,0.3215204731,,-3.850163886
3,all,86,0.86,0.87,0.865,2.595,0,2.351902243,0.09671486403,24.31789846,,-0.4204992098,0.3215204731,,-3.771675644
3,all,87,0.87,0.88,0.875,2.625,0,1.938786774,0.09739036552,19.90737753,,-0.4204992098,0.3215204731,,-3.678777974
3,all,88,0.88,0.89,0.885,2.655,0,1.389792082,0.09799605621,14.18212259,,-0.4204992098,0.3215204731,,-3.503440291
3,all,89,0.89,0.9,0.895,2.685,0,1.107747257,0.09742232413,11.37056898,,-0.4204992098,0.3215204731,,-3.097522506
3,all,90,0.9,0.91,0.905,2.715,0,1.542318014,0.09884818855,15.60289608,,-0.4204992098,0.3215204731,,-2.958152421
3,all,91,0.91,0.92,0.915,2.745,0,1.877855562,0.0997947901,18.81717031,,-0.4204992098,0.3215204731,,-3.225902756
3,all,92,0.92,0.93,0.925,2.775,0,1.389063236,0.1002776196,13.852176,,-0.4204992098,0.3215204731,,-2.955537547
3,all,93,0.93,0.94,0.935,2.805,0,1.172870223,0.1010926137,11.60193787,,-0.4204992098,0.3215204731,,-2.929265681
3,all,94,0.94,0.95,0.945,2.835,0,1.084290715,0.1018698645,10.643881,,-0.4204992098,0.3215204731,,-3.251630369
3,all,95,0.95,0.96,0.955,2.865,0,1.35626749,0.1031211545,13.15217519,,-0.4204992098,0.3215204731,,-2.549599196
3,all,96,0.96,0.97,0.965,2.895,0,1.425690726,0.1031089447,13.82703247,,-0.4204992098,0.3215204731,,-3.012752911
3,all,97,0.97,0.98,0.975,2.925,0,1.434865314,0.1037017432,13.83646282,,-0.4204992098,0.3215204731,,-2.813470895
3,all,98,0.98,0.99,0.985,2.955,0,1.623626312,0.1050726629,15.45241424,,-0.4204992098,0.3215204731,,-2.602032682
3,all,99,0.99,1,0.995,2.985,0,1.287974147,0.1033499977,12.46225617,,-0.4204992098,0.3215204731,,-2.740435151
3,good_q,0,0,0.01,0.005,0.015,1,0.4163223611,0.01088221245,38.2571433,1.505999877,-1.06628052,0.7416747576,0.05068157328,1.019273276
3,good_q,1,0.01,0.02,0.015,0.045,1,0.1918243619,0.02513723042,7.631085793,1.400502898,-1.06628052,0.7416747576,-0.02756287303,1.505999877
3,good_q,2,0.02,0.03,0.025,0.075,1,-0.3232747174,0.03370456795,-9.591421492,0.971922167,-1.06628052,0.7416747576,-0.3454303826,1.780357068
3,good_q,3,0.03,0.04,0.035,0.105,1,-0.6947787889,0.04050749347,-17.15185832,0.7113270226,-1.06628052,0.7416747576,-0.5387072231,1.624432492
3,good_q,4,0.04,0.05,0.045,0.135,1,-1.736466418,0.04783425832,-36.30173184,-0.2866931694,-1.06628052,0.7416747576,-1.278913607,1.400502898
3,good_q,5,0.05,0.06,0.055,0.165,1,-2.381347125,0.05291104384,-45.00661775,-0.6001316493,-1.06628052,0.7416747576,-1.511383016,1.216163475
3,good_q,6,0.06,0.07,0.065,0.195,1,-2.873183028,0.058332687,-49.25511195,-1.204477267,-1.06628052,0.7416747576,-1.959610905,1.106902043
3,good_q,7,0.07,0.08,0.075,0.225,1,-2.793332836,0.06530158341,-42.77588216,-1.022483433,-1.06628052,0.7416747576,-1.824630673,0.971922167
3,good_q,8,0.08,0.09,0.085,0.255,1,-2.323610795,0.06744041577,-34.45427743,-0.2473678792,-1.06628052,0.7416747576,-1.249747032,0.571960842
3,good_q,9,0.09,0.1,0.095,0.285,1,-2.067888831,0.0725456434,-28.50465906,-0.2318644405,-1.06628052,0.7416747576,-1.238248523,0.7128726197
3,good_q,10,0.1,0.11,0.105,0.315,1,-1.180773194,0.07606733446,-15.52273656,0.5415981754,-1.06628052,0.7416747576,-0.6645908247,0.7113270226
3,good_q,11,0.11,0.12,0.115,0.345,1,-0.5367128042,0.07963918966,-6.73930519,1.591881586,-1.06628052,0.7416747576,0.114377869,0.154783204
3,good_q,12,0.12,0.13,0.125,0.375,1,0.7423692188,0.08335205984,8.90642919,2.557345556,-1.06628052,0.7416747576,0.830438125,-0.03370557112
3,good_q,13,0.13,0.14,0.135,0.405,1,1.263519305,0.087539441,14.43371458,3.462920861,-1.06628052,0.7416747576,1.50208047,-0.2866931694
3,good_q,14,0.14,0.15,0.145,0.435,1,1.99675066,0.09044823445,22.07617066,3.728033926,-1.06628052,0.7416747576,1.698708138,-0.5494311455
3,good_q,15,0.15,0.16,0.155,0.465,1,1.788064148,0.09336609458,19.15110786,3.197821445,-1.06628052,0.7416747576,1.305462925,-0.7426226335
3,good_q,16,0.16,0.17,0.165,0.495,1,1.17403303,0.0983331608,11.9393399,2.371747364,-1.06628052,0.7416747576,0.6927846313,-0.6001316493
3,good_q,17,0.17,0.18,0.175,0.525,1,1.416931732,0.1021557028,13.87031456,2.598741333,-1.06628052,0.7416747576,0.8611403281,-1.194389596
3,good_q,18,0.18,0.19,0.185,0.555,1,1.089471781,0.105172164,10.35893662,2.788870953,-1.06628052,0.7416747576,1.002154668,-1.269584987
3,good_q,19,0.19,0.2,0.195,0.585,1,0.8376110243,0.1074179226,7.797684076,2.198250887,-1.06628052,0.7416747576,0.5641066738,-1.204477267
3,good_q,20,0.2,0.21,0.205,0.615,1,0.3304539729,0.1104203953,2.992689639,1.331974552,-1.06628052,0.7416747576,-0.07838861688,-1.383762603
3,good_q,21,0.21,0.22,0.215,0.645,1,-0.3749848815,0.1138483472,-3.293722664,1.209531019,-1.06628052,0.7416747576,-0.1692018945,-1.165940474
3,good_q,22,0.22,0.23,0.225,0.675,1,-1.319888964,0.1165756508,-11.32216681,-0.2446590055,-1.06628052,0.7416747576,-1.247737929,-1.022483433
3,good_q,23,0.23,0.24,0.235,0.705,1,-1.590197507,0.1185092197,-13.41834425,-0.4837780599,-1.06628052,0.7416747576,-1.425086495,-0.7713169397
3,good_q,24,0.24,0.25,0.245,0.735,1,-1.703543705,0.1211055999,-14.0665973,-0.8262481988,-1.06628052,0.7416747576,-1.679087953,-0.4385215904
3,good_q,25,0.25,0.26,0.255,0.765,1,-1.876932517,0.1250312067,-15.0117124,-1.640303612,-1.06628052,0.7416747576,-2.282852304,-0.2473678792
3,good_q,26,0.26,0.27,0.265,0.795,1,-2.923238313,0.1274895078,-22.9292462,-2.589407938,-1.06628052,0.7416747576,-2.986779025,0.06388359958
3,good_q,27,0.27,0.28,0.275,0.825,1,-2.714701575,0.1301986706,-20.8504554,-2.612024008,-1.06628052,0.7416747576,-3.003552793,-0.3115747339
3,good_q,28,0.28,0.29,0.285,0.855,1,-2.896182335,0.1333203767,-21.72347849,-2.5984844,-1.06628052,0.7416747576,-2.993510808,-0.2318644405
3,good_q,29,0.29,0.3,0.295,0.885,1,-2.247419417,0.1356112085,-16.57251964,-2.318143369,-1.06628052,0.7416747576,-2.785588942,0.07292041765
3,good_q,30,0.3,0.31,0.305,0.915,1,-1.897763327,0.1399917648,-13.55624976,-1.972589868,-1.06628052,0.7416747576,-2.529300632,0.277211026
3,good_q,31,0.31,0.32,0.315,0.945,1,-1.662812178,0.1418282673,-11.7241239,-2.172827831,-1.06628052,0.7416747576,-2.677812075,0.5415981754
3,good_q,32,0.32,0.33,0.325,0.975,1,-1.235888472,0.1429341151,-8.646560488,-1.571444194,-1.06628052,0.7416747576,-2.231781012,0.4566416363
3,good_q,33,0.33,0.34,0.335,1.005,0,-1.138480993,0.144910379,-7.856448939,,-1.06628052,0.7416747576,,1.012411739
3,good_q,34,0.34,0.35,0.345,1.035,0,-0.6910962401,0.1481756673,-4.664033257,,-1.06628052,0.7416747576,,1.591881586
3,good_q,35,0.35,0.36,0.355,1.065,0,0.04511396253,0.1501645121,0.300430254,,-1.06628052,0.7416747576,,1.904773378
3,good_q,36,0.36,0.37,0.365,1.095,0,0.4347196107,0.1511608459,2.875874425,,-1.06628052,0.7416747576,,2.057848481
3,good_q,37,0.37,0.38,0.375,1.125,0,0.6612640448,0.1531809602,4.316881445,,-1.06628052,0.7416747576,,2.557345556
3,good_q,38,0.38,0.39,0.385,1.155,0,0.8254371792,0.1559491939,5.292987792,,-1.06628052,0.7416747576,,2.620241209
3,good_q,39,0.39,0.4,0.395,1.185,0,1.133305325,0.1580739641,7.169462296,,-1.06628052,0.7416747576,,2.920515654
3,good_q,40,0.4,0.41,0.405,1.215,0,1.885553745,0.1616040649,11.66773711,,-1.06628052,0.7416747576,,3.462920861
3,good_q,41,0.41,0.42,0.415,1.245,0,3.005702378,0.1626005939,18.48518696,,-1.06628052,0.7416747576,,3.385306467
3,good_q,42,0.42,0.43,0.425,1.275,0,2.740592797,0.1679457136,16.31832536,,-1.06628052,0.7416747576,,3.782929468
3,good_q,43,0.43,0.44,0.435,1.305,0,3.006356218,0.1694412008,17.74276979,,-1.06628052,0.7416747576,,3.728033926
3,good_q,44,0.44,0.45,0.445,1.335,0,3.815952488,0.1710139583,22.31369022,,-1.06628052,0.7416747576,,3.617657363
3,good_q,45,0.45,0.46,0.455,1.365,0,4.800278566,0.1742365033,27.550361,,-1.06628052,0.7416747576,,3.533422079
3,good_q,46,0.46,0.47,0.465,1.395,0,5.232856174,0.1784676982,29.32102687,,-1.06628052,0.7416747576,,3.197821445
3,good_q,47,0.47,0.48,0.475,1.425,0,5.301249705,0.1809567637,29.29567039,,-1.06628052,0.7416747576,,2.868391364
3,good_q,48,0.48,0.49,0.485,1.455,0,5.011637259,0.1808073736,27.7181022,,-1.06628052,0.7416747576,,2.353824132
3,good_q,49,0.49,0.5,0.495,1.485,0,3.486994434,0.1823690191,19.1205417,,-1.06628052,0.7416747576,,2.371747364
3,good_q,50,0.5,0.51,0.505,1.515,0,3.522607302,0.1847374622,19.06818064,,-1.06628052,0.7416747576,,2.201641138
3,good_q,51,0.51,0.52,0.515,1.545,0,4.666363827,0.1860141687,25.08606661,,-1.06628052,0.7416747576,,2.441824917
3,good_q,52,0.52,0.53,0.525,1.575,0,5.14701789,0.187423423,27.46197784,,-1.06628052,0.7416747576,,2.598741333
3,good_q,53,0.53,0.54,0.535,1.605,0,4.720092258,0.1850644652,25.50512468,,-1.06628052,0.7416747576,,2.840749561
3,good_q,54,0.54,0.55,0.545,1.635,0,4.428807765,0.1906736702,23.22715958,,-1.06628052,0.7416747576,,2.642347772
3,good_q,55,0.55,0.56,0.555,1.665,0,3.6893678,0.1931073467,19.10526898,,-1.06628052,0.7416747576,,2.788870953
3,good_q,56,0.56,0.57,0.565,1.695,0,2.431680305,0.1953647425,12.44687385,,-1.06628052,0.7416747576,,2.884427156
3,good_q,57,0.57,0.58,0.575,1.725,0,1.892175593,0.1937549279,9.765819189,,-1.06628052,0.7416747576,,2.563723798
3,good_q,58,0.58,0.59,0.585,1.755,0,2.695392967,0.1945018057,13.85793288,,-1.06628052,0.7416747576,,2.198250887
3,good_q,59,0.59,0.6,0.595,1.785,0,1.060486267,0.2001514346,5.298419512,,-1.06628052,0.7416747576,,2.225818328
3,good_q,60,0.6,0.61,0.605,1.815,0,-0.004294728753,0.1991824889,-0.02156177873,,-1.06628052,0.7416747576,,2.260105941
3,good_q,61,0.61,0.62,0.615,1.845,0,-0.1200531393,0.2029401803,-0.5915690976,,-1.06628052,0.7416747576,,1.331974552
3,good_q,62,0.62,0.63,0.625,1.875,0,-0.4308021178,0.2037963704,-2.113885134,,-1.06628052,0.7416747576,,1.68575543
3,good_q,63,0.63,0.64,0.635,1.905,0,-0.006645722361,0.207717126,-0.03199409932,,-1.06628052,0.7416747576,,1.125985654
3,good_q,64,0.64,0.65,0.645,1.935,0,-0.6279435606,0.2089113629,-3.005789402,,-1.06628052,0.7416747576,,1.209531019
3,good_q,65,0.65,0.66,0.655,1.965,0,-0.1689342311,0.2101503416,-0.8038732165,,-1.06628052,0.7416747576,,0.6827926604
3,good_q,66,0.66,0.67,0.665,1.995,0,-0.4459002153,0.2119694262,-2.103606276,,-1.06628052,0.7416747576,,-0.07655798367
3,good_q,67,0.67,0.68,0.675,2.025,0,-1.129228963,0.2162454177,-5.221978689,,-1.06628052,0.7416747576,,-0.2446590055
3,good_q,68,0.68,0.69,0.685,2.055,0,-1.143777609,0.2155145496,-5.307194389,,-1.06628052,0.7416747576,,-0.2691044403
3,good_q,69,0.69,0.7,0.695,2.085,0,-1.351577613,0.2170306908,-6.227587482,,-1.06628052,0.7416747576,,0.1471489742
3,good_q,70,0.7,0.71,0.705,2.115,0,-1.602242905,0.2172467169,-7.375222642,,-1.06628052,0.7416747576,,-0.4837780599
3,good_q,71,0.71,0.72,0.715,2.145,0,-1.782936091,0.2209659377,-8.068827756,,-1.06628052,0.7416747576,,-0.6401429757
3,good_q,72,0.72,0.73,0.725,2.175,0,-2.574088062,0.2197331531,-11.7146094,,-1.06628052,0.7416747576,,-0.7121095436
3,good_q,73,0.73,0.74,0.735,2.205,0,-2.039714582,0.2238373672,-9.112484692,,-1.06628052,0.7416747576,,-0.8262481988
3,good_q,74,0.74,0.75,0.745,2.235,0,-0.8680614612,0.2244473877,-3.867549852,,-1.06628052,0.7416747576,,-0.5286012528
3,good_q,75,0.75,0.76,0.755,2.265,0,0.05137895046,0.2257907462,0.2275511788,,-1.06628052,0.7416747576,,-0.3829059816
3,good_q,76,0.76,0.77,0.765,2.295,0,-0.7441548683,0.2264609261,-3.286018834,,-1.06628052,0.7416747576,,-1.640303612
3,good_q,77,0.77,0.78,0.775,2.325,0,0.5299202582,0.2289840841,2.314223106,,-1.06628052,0.7416747576,,-1.762044841
3,good_q,78,0.78,0.79,0.785,2.355,0,1.084255251,0.2338599607,4.636344109,,-1.06628052,0.7416747576,,-1.962704878
3,good_q,79,0.79,0.8,0.795,2.385,0,1.632384245,0.2336093191,6.987667494,,-1.06628052,0.7416747576,,-2.589407938
3,good_q,80,0.8,0.81,0.805,2.415,0,2.429083389,0.2374228984,10.23104092,,-1.06628052,0.7416747576,,-2.606957236
3,good_q,81,0.81,0.82,0.815,2.445,0,3.082796907,0.2385220907,12.92457608,,-1.06628052,0.7416747576,,-2.787959657
3,good_q,82,0.82,0.83,0.825,2.475,0,2.248272202,0.2416733908,9.302936475,,-1.06628052,0.7416747576,,-2.612024008
3,good_q,83,0.83,0.84,0.835,2.505,0,2.579096581,0.2397617297,10.75691514,,-1.06628052,0.7416747576,,-2.159578591
3,good_q,84,0.84,0.85,0.845,2.535,0,3.495567959,0.2392787625,14.60876813,,-1.06628052,0.7416747576,,-2.543572162
3,good_q,85,0.85,0.86,0.855,2.565,0,4.289880484,0.2437354461,17.60056058,,-1.06628052,0.7416747576,,-2.5984844
3,good_q,86,0.86,0.87,0.865,2.595,0,4.863916246,0.2439096883,19.9414639,,-1.06628052,0.7416747576,,-2.458568943
3,good_q,87,0.87,0.88,0.875,2.625,0,3.923801869,0.246533994,15.91586542,,-1.06628052,0.7416747576,,-2.467181302
3,good_q,88,0.88,0.89,0.885,2.655,0,2.650209339,0.2483158633,10.67273474,,-1.06628052,0.7416747576,,-2.318143369
3,good_q,89,0.89,0.9,0.895,2.685,0,2.169860884,0.2470506947,8.783059229,,-1.06628052,0.7416747576,,-2.141558337
3,good_q,90,0.9,0.91,0.905,2.715,0,3.180543059,0.2518848231,12.62697379,,-1.06628052,0.7416747576,,-1.864951843
3,good_q,91,0.91,0.92,0.915,2.745,0,3.943048799,0.2528850518,15.59225732,,-1.06628052,0.7416747576,,-1.972589868
3,good_q,92,0.92,0.93,0.925,2.775,0,2.863026355,0.2549402361,11.23018633,,-1.06628052,0.7416747576,,-1.790157463
3,good_q,93,0.93,0.94,0.935,2.805,0,2.050472872,0.2575142595,7.962560503,,-1.06628052,0.7416747576,,-2.114712426
3,good_q,94,0.94,0.95,0.945,2.835,0,1.665250609,0.2595898002,6.414930818,,-1.06628052,0.7416747576,,-2.172827831
3,good_q,95,0.95,0.96,0.955,2.865,0,2.165744784,0.2627837235,8.241548431,,-1.06628052,0.7416747576,,-1.582202125
3,good_q,96,0.96,0.97,0.965,2.895,0,1.869898687,0.2612170316,7.158410289,,-1.06628052,0.7416747576,,-1.519288383
3,good_q,97,0.97,0.98,0.975,2.925,0,2.474784111,0.2647086051,9.349088254,,-1.06628052,0.7416747576,,-1.571444194
3,good_q,98,0.98,0.99,0.985,2.955,0,2.822758349,0.2679837014,10.53332099,,-1.06628052,0.7416747576,,-1.566042806
3,good_q,99,0.99,1,0.995,2.985,0,2.056315543,0.2629757903,7.819410068,,-1.06628052,0.7416747576,,-1.987692326
3,p_ne_q,0,0,0.01,0.005,0.015,1,0.1788179965,0.004379720138,40.82863536,1.484057682,-0.4207883438,0.3214296027,0.05623172724,1.020254976
3,p_ne_q,1,0.01,0.02,0.015,0.045,1,0.1400991646,0.009818554852,14.26881723,1.706496009,-0.4207883438,0.3214296027,0.1277299905,1.484057682
3,p_ne_q,2,0.02,0.03,0.025,0.075,1,-0.1754898276,0.01318939859,-13.30536995,1.109657295,-0.4207883438,0.3214296027,-0.06411164037,1.808440351
3,p_ne_q,3,0.03,0.04,0.035,0.105,1,-0.4574819925,0.01605444735,-28.49565497,0.3418660809,-0.4207883438,0.3214296027,-0.3109024653,1.822365706
3,p_ne_q,4,0.04,0.05,0.045,0.135,1,-0.9449978152,0.01877083494,-50.34394146,-0.8884641974,-0.4207883438,0.3214296027,-0.7063670378,1.706496009
3,p_ne_q,5,0.05,0.06,0.055,0.165,1,-1.223889765,0.02077558578,-58.91000034,-1.175513701,-0.4207883438,0.3214296027,-0.7986332457,1.49191277
3,p_ne_q,6,0.06,0.07,0.065,0.195,1,-1.570672577,0.02305703703,-68.12118029,-2.097230168,-0.4207883438,0.3214296027,-1.094900203,1.46018553
3,p_ne_q,7,0.07,0.08,0.075,0.225,1,-1.506582672,0.02570684866,-58.60627618,-1.77436798,-0.4207883438,0.3214296027,-0.9911227388,1.109657295
3,p_ne_q,8,0.08,0.09,0.085,0.255,1,-1.216086146,0.02676688372,-45.43248886,-0.8397787206,-0.4207883438,0.3214296027,-0.6907180843,0.565569108
3,p_ne_q,9,0.09,0.1,0.095,0.285,1,-0.9226649557,0.02867717229,-32.17419578,-0.3748098636,-0.4207883438,0.3214296027,-0.5412633294,0.5456202863
3,p_ne_q,10,0.1,0.11,0.105,0.315,1,-0.5209629419,0.0298468137,-17.45455803,0.6584088179,-0.4207883438,0.3214296027,-0.2091562591,0.3418660809
3,p_ne_q,11,0.11,0.12,0.115,0.345,1,-0.1864258737,0.0314408948,-5.92940738,1.450761028,-0.4207883438,0.3214296027,0.04552919712,-0.2208941324
3,p_ne_q,12,0.12,0.13,0.125,0.375,1,0.2643884769,0.03310383307,7.986642403,2.37092866,-0.4207883438,0.3214296027,0.3412983135,-0.5275725235
3,p_ne_q,13,0.13,0.14,0.135,0.405,1,0.5236789233,0.03467150305,15.10401561,3.044638885,-0.4207883438,0.3214296027,0.5578487233,-0.8884641974
3,p_ne_q,14,0.14,0.15,0.145,0.435,1,0.8373206138,0.03586289431,23.34782593,3.439610539,-0.4207883438,0.3214296027,0.6848043051,-1.252948756
3,p_ne_q,15,0.15,0.16,0.155,0.465,1,0.7855666407,0.03710848483,21.16946149,2.937540451,-0.4207883438,0.3214296027,0.5234241164,-1.376335656
3,p_ne_q,16,0.16,0.17,0.165,0.495,1,0.5284688681,0.03895110105,13.56749498,2.424534147,-0.4207883438,0.3214296027,0.3585287039,-1.175513701
3,p_ne_q,17,0.17,0.18,0.175,0.525,1,0.6687392805,0.04051440777,16.50620896,2.357687875,-0.4207883438,0.3214296027,0.3370423332,-1.922814147
3,p_ne_q,18,0.18,0.19,0.185,0.555,1,0.5815729205,0.04159669337,13.9812296,2.65699261,-0.4207883438,0.3214296027,0.4332477352,-2.097257979
3,p_ne_q,19,0.19,0.2,0.195,0.585,1,0.4105107481,0.04276111126,9.600095415,2.052164924,-0.4207883438,0.3214296027,0.2388382125,-2.097230168
3,p_ne_q,20,0.2,0.21,0.205,0.615,1,0.1654382438,0.04379207262,3.777812602,1.297289115,-0.4207883438,0.3214296027,-0.003801218934,-2.369487701
3,p_ne_q,21,0.21,0.22,0.215,0.645,1,-0.1672973112,0.0447906141,-3.735097509,0.9699164214,-0.4207883438,0.3214296027,-0.1090284938,-1.98582498
3,p_ne_q,22,0.22,0.23,0.225,0.675,1,-0.6561310029,0.04584638483,-14.31151017,-0.7721217994,-0.4207883438,0.3214296027,-0.668971147,-1.77436798
3,p_ne_q,23,0.23,0.24,0.235,0.705,1,-0.6353359698,0.04678091621,-13.58109292,-0.7858019035,-0.4207883438,0.3214296027,-0.6733683375,-1.672653011
3,p_ne_q,24,0.24,0.25,0.245,0.735,1,-0.586820353,0.04751312329,-12.35070045,-0.8538660953,-0.4207883438,0.3214296027,-0.6952461836,-1.322748194
3,p_ne_q,25,0.25,0.26,0.255,0.765,1,-0.7982292579,0.04916453756,-16.23587442,-1.737762684,-0.4207883438,0.3214296027,-0.979356713,-0.8397787206
3,p_ne_q,26,0.26,0.27,0.265,0.795,1,-1.342962206,0.05043296438,-26.6286589,-3.293849169,-0.4207883438,0.3214296027,-1.479528974,-0.3822825051
3,p_ne_q,27,0.27,0.28,0.275,0.825,1,-1.347030647,0.05134803155,-26.23334539,-3.282049185,-0.4207883438,0.3214296027,-1.475736109,-0.6938424849
3,p_ne_q,28,0.28,0.29,0.285,0.855,1,-1.481924426,0.05261669678,-28.16452793,-3.850163886,-0.4207883438,0.3214296027,-1.658344992,-0.3748098636
3,p_ne_q,29,0.29,0.3,0.295,0.885,1,-1.339232676,0.05344101184,-25.0600172,-3.503440291,-0.4207883438,0.3214296027,-1.546897765,0.1407784806
3,p_ne_q,30,0.3,0.31,0.305,0.915,1,-1.185516682,0.05483546763,-21.61952352,-3.225902756,-0.4207883438,0.3214296027,-1.457688985,0.3023534711
3,p_ne_q,31,0.31,0.32,0.315,0.945,1,-1.127467087,0.05566450396,-20.25468667,-3.251630369,-0.4207883438,0.3214296027,-1.465958601,0.6584088179
3,p_ne_q,32,0.32,0.33,0.325,0.975,1,-0.9331000337,0.05609925495,-16.63302007,-2.813470895,-0.4207883438,0.3214296027,-1.325121176,0.744677913
3,p_ne_q,33,0.33,0.34,0.335,1.005,0,-0.7825219437,0.0569953359,-13.72957859,,-0.4207883438,0.3214296027,,1.252634581
3,p_ne_q,34,0.34,0.35,0.345,1.035,0,-0.3152434272,0.05825532298,-5.411409826,,-0.4207883438,0.3214296027,,1.450761028
3,p_ne_q,35,0.35,0.36,0.355,1.065,0,0.08765399655,0.05909763349,1.483206541,,-0.4207883438,0.3214296027,,1.724092525
3,p_ne_q,36,0.36,0.37,0.365,1.095,0,0.2689375418,0.05960880327,4.511708456,,-0.4207883438,0.3214296027,,1.94353629
3,p_ne_q,37,0.37,0.38,0.375,1.125,0,0.4656508304,0.06027362486,7.725615167,,-0.4207883438,0.3214296027,,2.37092866
3,p_ne_q,38,0.38,0.39,0.385,1.155,0,0.5659815908,0.06127179754,9.23722844,,-0.4207883438,0.3214296027,,2.573503556
3,p_ne_q,39,0.39,0.4,0.395,1.185,0,0.807173966,0.06203322283,13.01196245,,-0.4207883438,0.3214296027,,2.781600048
3,p_ne_q,40,0.4,0.41,0.405,1.215,0,1.06250969,0.06359095888,16.70850241,,-0.4207883438,0.3214296027,,3.044638885
3,p_ne_q,41,0.41,0.42,0.415,1.245,0,1.635685255,0.06386790279,25.61044254,,-0.4207883438,0.3214296027,,2.925727904
3,p_ne_q,42,0.42,0.43,0.425,1.275,0,1.623336169,0.06577377706,24.68059828,,-0.4207883438,0.3214296027,,3.131688845
3,p_ne_q,43,0.43,0.44,0.435,1.305,0,1.647507711,0.06634286416,24.8332316,,-0.4207883438,0.3214296027,,3.439610539
3,p_ne_q,44,0.44,0.45,0.445,1.335,0,1.893820878,0.06737439243,28.10891216,,-0.4207883438,0.3214296027,,3.405027217
3,p_ne_q,45,0.45,0.46,0.455,1.365,0,2.425090361,0.06852340421,35.39068716,,-0.4207883438,0.3214296027,,3.285466112
3,p_ne_q,46,0.46,0.47,0.465,1.395,0,2.641515229,0.06960866028,37.94808317,,-0.4207883438,0.3214296027,,2.937540451
3,p_ne_q,47,0.47,0.48,0.475,1.425,0,2.650152173,0.07072696063,37.47018321,,-0.4207883438,0.3214296027,,2.811605489
3,p_ne_q,48,0.48,0.49,0.485,1.455,0,2.400041719,0.07099712201,33.80477478,,-0.4207883438,0.3214296027,,2.344807477
3,p_ne_q,49,0.49,0.5,0.495,1.485,0,1.807102628,0.07177952328,25.17574017,,-0.4207883438,0.3214296027,,2.424534147
3,p_ne_q,50,0.5,0.51,0.505,1.515,0,1.79992705,0.0728048336,24.72263119,,-0.4207883438,0.3214296027,,2.174228856
3,p_ne_q,51,0.51,0.52,0.515,1.545,0,2.288829925,0.07345578934,31.15928568,,-0.4207883438,0.3214296027,,2.318450716
3,p_ne_q,52,0.52,0.53,0.525,1.575,0,2.533516139,0.0738490687,34.3066769,,-0.4207883438,0.3214296027,,2.357687875
3,p_ne_q,53,0.53,0.54,0.535,1.605,0,2.39472491,0.07336218998,32.64249487,,-0.4207883438,0.3214296027,,2.635273781
3,p_ne_q,54,0.54,0.55,0.545,1.635,0,2.143157324,0.07540247072,28.42290582,,-0.4207883438,0.3214296027,,2.675696009
3,p_ne_q,55,0.55,0.56,0.555,1.665,0,1.675382283,0.07600644984,22.04263305,,-0.4207883438,0.3214296027,,2.65699261
3,p_ne_q,56,0.56,0.57,0.565,1.695,0,1.206471866,0.07690902167,15.68700056,,-0.4207883438,0.3214296027,,2.615324273
3,p_ne_q,57,0.57,0.58,0.575,1.725,0,0.8802545227,0.0764198116,11.5186691,,-0.4207883438,0.3214296027,,2.432227198
3,p_ne_q,58,0.58,0.59,0.585,1.755,0,1.208669343,0.076645647,15.76957584,,-0.4207883438,0.3214296027,,2.052164924
3,p_ne_q,59,0.59,0.6,0.595,1.785,0,0.5021665384,0.07863246539,6.386249445,,-0.4207883438,0.3214296027,,2.1175595
3,p_ne_q,60,0.6,0.61,0.605,1.815,0,0.2514485197,0.078512792,3.202643968,,-0.4207883438,0.3214296027,,1.973790587
3,p_ne_q,61,0.61,0.62,0.615,1.845,0,0.2696128854,0.07968670178,3.383411276,,-0.4207883438,0.3214296027,,1.297289115
3,p_ne_q,62,0.62,0.63,0.625,1.875,0,-0.05792960933,0.08045455421,-0.7200289641,,-0.4207883438,0.3214296027,,1.571870008
3,p_ne_q,63,0.63,0.64,0.635,1.905,0,0.172003867,0.0818166202,2.102309611,,-0.4207883438,0.3214296027,,0.8711681643
3,p_ne_q,64,0.64,0.65,0.645,1.935,0,0.02666350009,0.08216783826,0.3245004452,,-0.4207883438,0.3214296027,,0.9699164214
3,p_ne_q,65,0.65,0.66,0.655,1.965,0,0.1343901945,0.0827947846,1.623172222,,-0.4207883438,0.3214296027,,0.3729818968
3,p_ne_q,66,0.66,0.67,0.665,1.995,0,0.01870083709,0.08348722643,0.223996387,,-0.4207883438,0.3214296027,,-0.4257639198
3,p_ne_q,67,0.67,0.68,0.675,2.025,0,-0.3353362881,0.08491958444,-3.948868689,,-0.4207883438,0.3214296027,,-0.7721217994
3,p_ne_q,68,0.68,0.69,0.685,2.055,0,-0.383374089,0.08521951839,-4.498665285,,-0.4207883438,0.3214296027,,-0.8178654844
3,p_ne_q,69,0.69,0.7,0.695,2.085,0,-0.5615665487,0.08562672472,-6.558309342,,-0.4207883438,0.3214296027,,-0.4560034305
3,p_ne_q,70,0.7,0.71,0.705,2.115,0,-0.8332692421,0.08579703297,-9.71209858,,-0.4207883438,0.3214296027,,-0.7858019035
3,p_ne_q,71,0.71,0.72,0.715,2.145,0,-0.9866661421,0.08700772748,-11.3399829,,-0.4207883438,0.3214296027,,-0.9858858147
3,p_ne_q,72,0.72,0.73,0.725,2.175,0,-1.196603194,0.08684490998,-13.77862208,,-0.4207883438,0.3214296027,,-1.009530471
3,p_ne_q,73,0.73,0.74,0.735,2.205,0,-1.183991541,0.08821209258,-13.42210015,,-0.4207883438,0.3214296027,,-0.8538660953
3,p_ne_q,74,0.74,0.75,0.745,2.235,0,-0.5634087104,0.08838606945,-6.374406215,,-0.4207883438,0.3214296027,,-0.686315813
3,p_ne_q,75,0.75,0.76,0.755,2.265,0,-0.2387816803,0.08893521818,-2.684894524,,-0.4207883438,0.3214296027,,-0.914767675
3,p_ne_q,76,0.76,0.77,0.765,2.295,0,-0.3853822987,0.08940482813,-4.310531174,,-0.4207883438,0.3214296027,,-1.737762684
3,p_ne_q,77,0.77,0.78,0.775,2.325,0,0.09270271665,0.09013353911,1.028504124,,-0.4207883438,0.3214296027,,-2.086254973
3,p_ne_q,78,0.78,0.79,0.785,2.355,0,0.5859399346,0.09200901145,6.368288555,,-0.4207883438,0.3214296027,,-2.694140761
3,p_ne_q,79,0.79,0.8,0.795,2.385,0,0.8147370271,0.09218380132,8.838179977,,-0.4207883438,0.3214296027,,-3.293849169
3,p_ne_q,80,0.8,0.81,0.805,2.415,0,1.077987395,0.09362736502,11.51359322,,-0.4207883438,0.3214296027,,-3.338406689
3,p_ne_q,81,0.81,0.82,0.815,2.445,0,1.34565141,0.09413327761,14.29517216,,-0.4207883438,0.3214296027,,-3.501462783
3,p_ne_q,82,0.82,0.83,0.825,2.475,0,1.195493956,0.09499325404,12.58504057,,-0.4207883438,0.3214296027,,-3.282049185
3,p_ne_q,83,0.83,0.84,0.835,2.505,0,1.368829318,0.09469221728,14.45556305,,-0.4207883438,0.3214296027,,-2.733810927
3,p_ne_q,84,0.84,0.85,0.845,2.535,0,1.636294884,0.09458448796,17.29982283,,-0.4207883438,0.3214296027,,-3.384413126
3,p_ne_q,85,0.85,0.86,0.855,2.565,0,2.230695272,0.09632243273,23.1586268,,-0.4207883438,0.3214296027,,-3.850163886
3,p_ne_q,86,0.86,0.87,0.865,2.595,0,2.351902243,0.09671486403,24.31789846,,-0.4207883438,0.3214296027,,-3.771675644
3,p_ne_q,87,0.87,0.88,0.875,2.625,0,1.938786774,0.09739036552,19.90737753,,-0.4207883438,0.3214296027,,-3.678777974
3,p_ne_q,88,0.88,0.89,0.885,2.655,0,1.389792082,0.09799605621,14.18212259,,-0.4207883438,0.3214296027,,-3.503440291
3,p_ne_q,89,0.89,0.9,0.895,2.685,0,1.107747257,0.09742232413,11.37056898,,-0.4207883438,0.3214296027,,-3.097522506
3,p_ne_q,90,0.9,0.91,0.905,2.715,0,1.542318014,0.09884818855,15.60289608,,-0.4207883438,0.3214296027,,-2.958152421
3,p_ne_q,91,0.91,0.92,0.915,2.745,0,1.877855562,0.0997947901,18.81717031,,-0.4207883438,0.3214296027,,-3.225902756
3,p_ne_q,92,0.92,0.93,0.925,2.775,0,1.389063236,0.1002776196,13.852176,,-0.4207883438,0.3214296027,,-2.955537547
3,p_ne_q,93,0.93,0.94,0.935,2.805,0,1.172870223,0.1010926137,11.60193787,,-0.4207883438,0.3214296027,,-2.929265681
3,p_ne_q,94,0.94,0.95,0.945,2.835,0,1.084290715,0.1018698645,10.643881,,-0.4207883438,0.3214296027,,-3.251630369
3,p_ne_q,95,0.95,0.96,0.955,2.865,0,1.35626749,0.1031211545,13.15217519,,-0.4207883438,0.3214296027,,-2.549599196
3,p_ne_q,96,0.96,0.97,0.965,2.895,0,1.425690726,0.1031089447,13.82703247,,-0.4207883438,0.3214296027,,-3.012752911
3,p_ne_q,97,0.97,0.98,0.975,2.925,0,1.434865314,0.1037017432,13.83646282,,-0.4207883438,0.3214296027,,-2.813470895
3,p_ne_q,98,0.98,0.99,0.985,2.955,0,1.623626312,0.1050726629,15.45241424,,-0.4207883438,0.3214296027,,-2.602032682
3,p_ne_q,99,0.99,1,0.995,2.985,0,1.287974147,0.1033499977,12.46225617,,-0.4207883438,0.3214296027,,-2.740435151
5,all,0,0,0.01,0.005,0.025,1,0.3048526443,0.006832131157,44.62043209,1.808437518,-0.9272283747,0.585959512,0.1324427909,1.017861443
5,all,1,0.01,0.02,0.015,0.075,1,0.01747998692,0.01506164073,1.160563264,1.109656961,-0.9272283747,0.585959512,-0.2770143235,1.484054062
5,all,2,0.02,0.03,0.025,0.125,1,-0.9634270416,0.02016535982,-47.77633776,-0.5275725235,-0.9272283747,0.585959512,-1.236364513,1.808437518
5,all,3,0.03,0.04,0.035,0.175,1,-1.938837594,0.02518979249,-76.96917691,-1.922813935,-0.9272283747,0.585959512,-2.05391949,1.822365318
5,all,4,0.04,0.05,0.045,0.225,1,-1.892430922,0.02900279138,-65.24995809,-1.77436798,-0.9272283747,0.585959512,-1.966936171,1.706495015
5,all,5,0.05,0.06,0.055,0.275,1,-1.021342381,0.03181605937,-32.10147333,-0.6938425202,-0.9272283747,0.585959512,-1.333791999,1.491911855
5,all,6,0.06,0.07,0.065,0.325,1,-0.2855081442,0.03494128828,-8.171082357,0.744677913,-0.9272283747,0.585959512,-0.4908772682,1.460185197
5,all,7,0.07,0.08,0.075,0.375,1,0.3399535641,0.03872483909,8.778695332,2.37092866,-0.9272283747,0.585959512,0.4620398262,1.109656961
5,all,8,0.08,0.09,0.085,0.425,1,0.8290306997,0.04089195494,20.27368711,3.131688845,-0.9272283747,0.585959512,0.9078144929,0.5655689348
5,all,9,0.09,0.1,0.095,0.475,1,0.6470895326,0.04337005164,14.92019281,2.811605489,-0.9272283747,0.585959512,0.7202586058,0.5456202302
5,all,10,0.1,0.11,0.105,0.525,1,0.4618301623,0.04607474973,10.02349801,2.357687875,-0.9272283747,0.585959512,0.4542812622,0.3418660809
5,all,11,0.11,0.12,0.115,0.575,1,0.5267718055,0.04882711913,10.78850882,2.432227198,-0.9272283747,0.585959512,0.4979582873,-0.2208942971
5,all,12,0.12,0.13,0.125,0.625,1,-0.4130767151,0.05085606093,-8.122467756,1.571870008,-0.9272283747,0.585959512,-0.006176191801,-0.5275725235
5,all,13,0.13,0.14,0.135,0.675,1,-1.553151257,0.05362011596,-28.96583175,-0.7721217994,-0.9272283747,0.585959512,-1.379660487,-0.8884641974
5,all,14,0.14,0.15,0.145,0.725,1,-1.775413516,0.05439507584,-32.63923229,-1.009530471,-0.9272283747,0.585959512,-1.518772357,-1.252948837
5,all,15,0.15,0.16,0.155,0.775,1,-2.533899424,0.05808455581,-43.624323,-2.086254973,-0.9272283747,0.585959512,-2.149689321,-1.376335723
5,all,16,0.16,0.17,0.165,0.825,1,-2.792196384,0.05955343215,-46.88556617,-3.282049185,-0.9272283747,0.585959512,-2.850376313,-1.175513701
5,all,17,0.17,0.18,0.175,0.875,1,-3.167998661,0.06210891933,-51.00714511,-3.678777974,-0.9272283747,0.585959512,-3.082843321,-1.922813935
5,all,18,0.18,0.19,0.185,0.925,1,-2.716671596,0.06444031259,-42.15795187,-2.955537547,-0.9272283747,0.585959512,-2.659053714,-2.097257979
5,all,19,0.19,0.2,0.195,0.975,1,-2.479543371,0.06660468438,-37.22776249,-2.813470895,-0.9272283747,0.585959512,-2.575808408,-2.097230168
5,all,20,0.2,0.21,0.205,1.025,0,-1.914578136,0.0683559557,-28.00894401,,-0.9272283747,0.585959512,,-2.369487701
5,all,21,0.21,0.22,0.215,1.075,0,-1.330863248,0.06965308254,-19.10702584,,-0.9272283747,0.585959512,,-1.985824982
5,all,22,0.22,0.23,0.225,1.125,0,-0.9388258973,0.07066864643,-13.28489995,,-0.9272283747,0.585959512,,-1.77436798
5,all,23,0.23,0.24,0.235,1.175,0,-0.7118663284,0.07241080592,-9.830940553,,-0.9272283747,0.585959512,,-1.672653011
5,all,24,0.24,0.25,0.245,1.225,0,-0.03764937188,0.0743192652,-0.5065896679,,-0.9272283747,0.585959512,,-1.322748194
5,all,25,0.25,0.26,0.255,1.275,0,1.081600563,0.07545377473,14.33461172,,-0.9272283747,0.585959512,,-0.8397787206
5,all,26,0.26,0.27,0.265,1.325,0,1.256965202,0.07760400916,16.19716837,,-0.9272283747,0.585959512,,-0.3822825051
5,all,27,0.27,0.28,0.275,1.375,0,1.744473581,0.07867493027,22.17318242,,-0.9272283747,0.585959512,,-0.6938425202
5,all,28,0.28,0.29,0.285,1.425,0,2.231320785,0.08103128331,27.5365352,,-0.9272283747,0.585959512,,-0.3748098636
5,all,29,0.29,0.3,0.295,1.475,0,1.485453365,0.08311094924,17.87313679,,-0.9272283747,0.585959512,,0.1407784806
5,all,30,0.3,0.31,0.305,1.525,0,0.9674358581,0.0847985585,11.40863566,,-0.9272283747,0.585959512,,0.3023534711
5,all,31,0.31,0.32,0.315,1.575,0,1.304315382,0.08640514434,15.09534405,,-0.9272283747,0.585959512,,0.6584088179
5,all,32,0.32,0.33,0.325,1.625,0,0.7926854506,0.08722857258,9.08745182,,-0.9272283747,0.585959512,,0.744677913
5,all,33,0.33,0.34,0.335,1.675,0,-0.1823536811,0.08896231692,-2.049785655,,-0.9272283747,0.585959512,,1.252634581
5,all,34,0.34,0.35,0.345,1.725,0,-0.8970007529,0.08979994403,-9.988878754,,-0.9272283747,0.585959512,,1.450761028
5,all,35,0.35,0.36,0.355,1.775,0,-1.4104835,0.0912925206,-15.45015397,,-0.9272283747,0.585959512,,1.724092525
5,all,36,0.36,0.37,0.365,1.825,0,-2.014207539,0.09244961572,-21.78708396,,-0.9272283747,0.585959512,,1.94353629
5,all,37,0.37,0.38,0.375,1.875,0,-2.13880582,0.09264315566,-23.08649575,,-0.9272283747,0.585959512,,2.37092866
5,all,38,0.38,0.39,0.385,1.925,0,-1.488734361,0.09471147217,-15.7186276,,-0.9272283747,0.585959512,,2.573503556
5,all,39,0.39,0.4,0.395,1.975,0,-1.423141948,0.0961334662,-14.80381395,,-0.9272283747,0.585959512,,2.781600048
5,all,40,0.4,0.41,0.405,2.025,0,-2.023670277,0.0976545448,-20.72274549,,-0.9272283747,0.585959512,,3.044638885
5,all,41,0.41,0.42,0.415,2.075,0,-2.461850812,0.09898607547,-24.87067803,,-0.9272283747,0.585959512,,2.925727904
5,all,42,0.42,0.43,0.425,2.125,0,-2.922375054,0.1006925748,-29.0227463,,-0.9272283747,0.585959512,,3.131688845
5,all,43,0.43,0.44,0.435,2.175,0,-3.259963838,0.1025089463,-31.80174957,,-0.9272283747,0.585959512,,3.439610539
5,all,44,0.44,0.45,0.445,2.225,0,-2.622055919,0.1036477187,-25.29776779,,-0.9272283747,0.585959512,,3.405027217
5,all,45,0.45,0.46,0.455,2.275,0,-1.826538414,0.1064963141,-17.15118904,,-0.9272283747,0.585959512,,3.285466112
5,all,46,0.46,0.47,0.465,2.325,0,-1.391534132,0.106709812,-13.04035782,,-0.9272283747,0.585959512,,2.937540451
5,all,47,0.47,0.48,0.475,2.375,0,-0.2455021329,0.1067442067,-2.299910604,,-0.9272283747,0.585959512,,2.811605489
5,all,48,0.48,0.49,0.485,2.425,0,0.6760295566,0.1091452809,6.193850535,,-0.9272283747,0.585959512,,2.344807477
5,all,49,0.49,0.5,0.495,2.475,0,0.7729162225,0.1103128729,7.006582298,,-0.9272283747,0.585959512,,2.424534147
5,all,50,0.5,0.51,0.505,2.525,0,1.733407521,0.1113719676,15.56412765,,-0.9272283747,0.585959512,,2.174228856
5,all,51,0.51,0.52,0.515,2.575,0,2.437785196,0.1128749068,21.59722888,,-0.9272283747,0.585959512,,2.318450716
5,all,52,0.52,0.53,0.525,2.625,0,2.475561445,0.1135856803,21.79466143,,-0.9272283747,0.585959512,,2.357687875
5,all,53,0.53,0.54,0.535,2.675,0,1.851985519,0.1147766839,16.13555521,,-0.9272283747,0.585959512,,2.635273781
5,all,54,0.54,0.55,0.545,2.725,0,2.813884327,0.1164601013,24.16178842,,-0.9272283747,0.585959512,,2.675696009
5,all,55,0.55,0.56,0.555,2.775,0,2.38762709,0.1172635079,20.36121153,,-0.9272283747,0.585959512,,2.65699261
5,all,56,0.56,0.57,0.565,2.825,0,2.478859073,0.1177094461,21.05913464,,-0.9272283747,0.585959512,,2.615324273
5,all,57,0.57,0.58,0.575,2.875,0,2.199253144,0.118168508,18.61116113,,-0.9272283747,0.585959512,,2.432227198
5,all,58,0.58,0.59,0.585,2.925,0,2.698713494,0.1196891669,22.54768383,,-0.9272283747,0.585959512,,2.052164924
5,all,59,0.59,0.6,0.595,2.975,0,3.05220481,0.11998584,25.43804177,,-0.9272283747,0.585959512,,2.1175595
5,all,60,0.6,0.61,0.605,3.025,0,2.647294324,0.1229411824,21.53301499,,-0.9272283747,0.585959512,,1.973790587
5,all,61,0.61,0.62,0.615,3.075,0,2.13345833,0.1237338154,17.24232235,,-0.9272283747,0.585959512,,1.297289115
5,all,62,0.62,0.63,0.625,3.125,0,1.407624603,0.1239730499,11.35427906,,-0.9272283747,0.585959512,,1.571870008
5,all,63,0.63,0.64,0.635,3.175,0,0.6513880906,0.126435589,5.151936221,,-0.9272283747,0.585959512,,0.8711681643
5,all,64,0.64,0.65,0.645,3.225,0,0.892142754,0.1269111687,7.029663056,,-0.9272283747,0.585959512,,0.9699164214
5,all,65,0.65,0.66,0.655,3.275,0,0.9266762067,0.1277105376,7.256066913,,-0.9272283747,0.585959512,,0.3729818968
5,all,66,0.66,0.67,0.665,3.325,0,0.5830088936,0.1288564039,4.52448521,,-0.9272283747,0.585959512,,-0.4257639198
5,all,67,0.67,0.68,0.675,3.375,0,0.692489469,0.1299175519,5.330222582,,-0.9272283747,0.585959512,,-0.7721217994
5,all,68,0.68,0.69,0.685,3.425,0,0.550789327,0.1325638778,4.154897518,,-0.9272283747,0.585959512,,-0.8178654844
5,all,69,0.69,0.7,0.695,3.475,0,-0.1499948987,0.1323156497,-1.133614194,,-0.9272283747,0.585959512,,-0.4560034305
5,all,70,0.7,0.71,0.705,3.525,0,-0.8169808629,0.132763384,-6.153661032,,-0.9272283747,0.585959512,,-0.7858019035
5,all,71,0.71,0.72,0.715,3.575,0,-0.5610231708,0.1338644938,-4.190978166,,-0.9272283747,0.585959512,,-0.9858858147
5,all,72,0.72,0.73,0.725,3.625,0,-1.104420105,0.133673768,-8.262055612,,-0.9272283747,0.585959512,,-1.009530471
5,all,73,0.73,0.74,0.735,3.675,0,-1.744264002,0.1344744225,-12.97097224,,-0.9272283747,0.585959512,,-0.8538660953
5,all,74,0.74,0.75,0.745,3.725,0,-1.543844309,0.136123667,-11.34148339,,-0.9272283747,0.585959512,,-0.686315813
5,all,75,0.75,0.76,0.755,3.775,0,-2.418175186,0.1373830509,-17.60169956,,-0.9272283747,0.585959512,,-0.914767675
5,all,76,0.76,0.77,0.765,3.825,0,-3.125459892,0.1391493868,-22.46118336,,-0.9272283747,0.585959512,,-1.737762684
5,all,77,0.77,0.78,0.775,3.875,0,-2.733216093,0.1397804294,-19.55363927,,-0.9272283747,0.585959512,,-2.086254973
5,all,78,0.78,0.79,0.785,3.925,0,-1.814174924,0.1415244749,-12.81880696,,-0.9272283747,0.585959512,,-2.694140761
5,all,79,0.79,0.8,0.795,3.975,0,-0.9766489794,0.1420325228,-6.876234826,,-0.9272283747,0.585959512,,-3.293849169
5,all,80,0.8,0.81,0.805,4.025,0,-0.4451242484,0.1444130458,-3.082299427,,-0.9272283747,0.585959512,,-3.338406689
5,all,81,0.81,0.82,0.815,4.075,0,0.04228687931,0.1438654058,0.2939336185,,-0.9272283747,0.585959512,,-3.501462783
5,all,82,0.82,0.83,0.825,4.125,0,0.2258925422,0.1462439323,1.544628475,,-0.9272283747,0.585959512,,-3.282049185
5,all,83,0.83,0.84,0.835,4.175,0,0.2612096818,0.1457583499,1.792073538,,-0.9272283747,0.585959512,,-2.733810927
5,all,84,0.84,0.85,0.845,4.225,0,0.8757255965,0.1464564816,5.979425336,,-0.9272283747,0.585959512,,-3.384413126
5,all,85,0.85,0.86,0.855,4.275,0,1.618035678,0.1487938271,10.8743468,,-0.9272283747,0.585959512,,-3.850163886
5,all,86,0.86,0.87,0.865,4.325,0,2.776857628,0.1492397662,18.60668707,,-0.9272283747,0.585959512,,-3.771675644
5,all,87,0.87,0.88,0.875,4.375,0,4.083261841,0.1499888939,27.22376127,,-0.9272283747,0.585959512,,-3.678777974
5,all,88,0.88,0.89,0.885,4.425,0,4.991538251,0.1515820586,32.92961117,,-0.9272283747,0.585959512,,-3.503440291
5,all,89,0.89,0.9,0.895,4.475,0,4.132102386,0.152456425,27.10349784,,-0.9272283747,0.585959512,,-3.097522506
5,all,90,0.9,0.91,0.905,4.525,0,4.357345537,0.153690623,28.35140785,,-0.9272283747,0.585959512,,-2.958152421
5,all,91,0.91,0.92,0.915,4.575,0,5.171516321,0.1551800875,33.32590157,,-0.9272283747,0.585959512,,-3.225902756
5,all,92,0.92,0.93,0.925,4.625,0,5.945608395,0.154473387,38.48953215,,-0.9272283747,0.585959512,,-2.955537547
5,all,93,0.93,0.94,0.935,4.675,0,4.935880625,0.1567346254,31.49196045,,-0.9272283747,0.585959512,,-2.929265681
5,all,94,0.94,0.95,0.945,4.725,0,4.992580474,0.155265569,32.15510372,,-0.9272283747,0.585959512,,-3.251630369
5,all,95,0.95,0.96,0.955,4.775,0,3.999821594,0.1579346162,25.3258069,,-0.9272283747,0.585959512,,-2.549599196
5,all,96,0.96,0.97,0.965,4.825,0,3.977211966,0.1584491562,25.10087185,,-0.9272283747,0.585959512,,-3.012752911
5,all,97,0.97,0.98,0.975,4.875,0,4.117433984,0.1598079179,25.76489349,,-0.9272283747,0.585959512,,-2.813470895
5,all,98,0.98,0.99,0.985,4.925,0,4.532261619,0.1615297321,28.0583739,,-0.9272283747,0.585959512,,-2.602032682
5,all,99,0.99,1,0.995,4.975,0,4.086669397,0.1604259223,25.47387192,,-0.9272283747,0.585959512,,-2.740435151
5,good_q,0,0,0.01,0.005,0.025,1,0.4482105913,0.01162148602,38.56740786,1.704695399,-1.636924623,1.023827112,0.1083887439,1.047853256
5,good_q,1,0.01,0.02,0.015,0.075,1,0.08149547996,0.0255915257,3.184471333,1.152804948,-1.636924623,1.023827112,-0.4566516625,1.461301069
5,good_q,2,0.02,0.03,0.025,0.125,1,-1.481975012,0.03407274857,-43.49443687,-0.4433576872,-1.636924623,1.023827112,-2.090846244,1.704695399
5,good_q,3,0.03,0.04,0.035,0.175,1,-3.108562919,0.04229242234,-73.50165223,-1.939304717,-1.636924623,1.023827112,-3.622437371,1.717455207
5,good_q,4,0.04,0.05,0.045,0.225,1,-2.948525765,0.04879784146,-60.4232826,-1.543372696,-1.636924623,1.023827112,-3.217071434,1.514575091
5,good_q,5,0.05,0.06,0.055,0.275,1,-1.525369776,0.05422653111,-28.12958426,-0.5683789002,-1.636924623,1.023827112,-2.218846351,1.353280413
5,good_q,6,0.06,0.07,0.065,0.325,1,-0.4489718413,0.0593860005,-7.560230316,0.9733586427,-1.636924623,1.023827112,-0.640373655,1.418191833
5,good_q,7,0.07,0.08,0.075,0.375,1,0.5191858894,0.06585043785,7.884319472,2.0713944,-1.636924623,1.023827112,0.4838251232,1.152804948
5,good_q,8,0.08,0.09,0.085,0.425,1,1.219778685,0.06982566325,17.46891656,2.84336864,-1.636924623,1.023827112,1.27419328,0.743997333
5,good_q,9,0.09,0.1,0.095,0.475,1,1.035363409,0.07373462304,14.04175361,2.774177654,-1.636924623,1.023827112,1.203353673,0.6442308763
5,good_q,10,0.1,0.11,0.105,0.525,1,0.7222151221,0.07825388576,9.229127923,2.414406278,-1.636924623,1.023827112,0.835009984,0.4363914204
5,good_q,11,0.11,0.12,0.115,0.575,1,0.8978171267,0.08295301688,10.82320041,2.571342782,-1.636924623,1.023827112,0.9956858312,-0.08000335173
5,good_q,12,0.12,0.13,0.125,0.625,1,-0.5854096642,0.08646683559,-6.770337554,1.84008785,-1.636924623,1.023827112,0.2470072065,-0.4433576872
5,good_q,13,0.13,0.14,0.135,0.675,1,-2.516938311,0.0913116281,-27.56426934,-0.5685149271,-1.636924623,1.023827112,-2.218985619,-0.8632825984
5,good_q,14,0.14,0.15,0.145,0.725,1,-2.792544288,0.09230172569,-30.25451872,-0.8837486016,-1.636924623,1.023827112,-2.541730402,-1.232416241
5,good_q,15,0.15,0.16,0.155,0.775,1,-4.121104262,0.09846395778,-41.85393676,-1.886828325,-1.636924623,1.023827112,-3.568710619,-1.313962056
5,good_q,16,0.16,0.17,0.165,0.825,1,-4.397691837,0.1011780611,-43.46487558,-2.789086392,-1.636924623,1.023827112,-4.49246689,-1.144417763
5,good_q,17,0.17,0.18,0.175,0.875,1,-5.02004243,0.1055392382,-47.56564965,-3.03224265,-1.636924623,1.023827112,-4.74141686,-1.939304717
5,good_q,18,0.18,0.19,0.185,0.925,1,-4.193108632,0.1100153777,-38.11384117,-1.994555419,-1.636924623,1.023827112,-3.679004538,-2.152375009
5,good_q,19,0.19,0.2,0.195,0.975,1,-3.83670374,0.1137539307,-33.72809814,-2.026591913,-1.636924623,1.023827112,-3.711804369,-2.101982112
5,good_q,20,0.2,0.21,0.205,1.025,0,-3.036528971,0.1164518507,-26.0754033,,-1.636924623,1.023827112,,-2.325905667
5,good_q,21,0.21,0.22,0.215,1.075,0,-2.287758426,0.1185980039,-19.29002471,,-1.636924623,1.023827112,,-1.799750698
5,good_q,22,0.22,0.23,0.225,1.125,0,-1.675489595,0.1201007952,-13.95069526,,-1.636924623,1.023827112,,-1.543372696
5,good_q,23,0.23,0.24,0.235,1.175,0,-1.282898537,0.123400664,-10.39620449,,-1.636924623,1.023827112,,-1.399465287
5,good_q,24,0.24,0.25,0.245,1.225,0,-0.1816249861,0.1266628536,-1.433924635,,-1.636924623,1.023827112,,-1.099840518
5,good_q,25,0.25,0.26,0.255,1.275,0,1.690881555,0.128491727,13.15945855,,-1.636924623,1.023827112,,-0.5194831107
5,good_q,26,0.26,0.27,0.265,1.325,0,2.000906101,0.1318854598,15.17154434,,-1.636924623,1.023827112,,-0.1558808193
5,good_q,27,0.27,0.28,0.275,1.375,0,2.822111938,0.1336924061,21.10899206,,-1.636924623,1.023827112,,-0.5683789002
5,good_q,28,0.28,0.29,0.285,1.425,0,3.673749477,0.1374781196,26.72243035,,-1.636924623,1.023827112,,-0.2168745112
5,good_q,29,0.29,0.3,0.295,1.475,0,2.546982443,0.1414466258,18.00666809,,-1.636924623,1.023827112,,0.2538589862
5,good_q,30,0.3,0.31,0.305,1.525,0,1.460615497,0.1444218262,10.1135371,,-1.636924623,1.023827112,,0.4789075227
5,good_q,31,0.31,0.32,0.315,1.575,0,2.164098685,0.1474618937,14.67564691,,-1.636924623,1.023827112,,0.8036058118
5,good_q,32,0.32,0.33,0.325,1.625,0,1.29135617,0.148827503,8.676865122,,-1.636924623,1.023827112,,0.9733586427
5,good_q,33,0.33,0.34,0.335,1.675,0,-0.2814725952,0.1512917989,-1.860461686,,-1.636924623,1.023827112,,1.335143382
5,good_q,34,0.34,0.35,0.345,1.725,0,-1.407072274,0.1525791967,-9.221914287,,-1.636924623,1.023827112,,1.444070081
5,good_q,35,0.35,0.36,0.355,1.775,0,-2.421342399,0.1551985063,-15.60158314,,-1.636924623,1.023827112,,1.823646271
5,good_q,36,0.36,0.37,0.365,1.825,0,-3.355840784,0.1567470772,-21.40927182,,-1.636924623,1.023827112,,1.886916274
5,good_q,37,0.37,0.38,0.375,1.875,0,-3.31186189,0.1574460758,-21.03489638,,-1.636924623,1.023827112,,2.0713944
5,good_q,38,0.38,0.39,0.385,1.925,0,-2.165911021,0.161302464,-13.42763754,,-1.636924623,1.023827112,,2.245400012
5,good_q,39,0.39,0.4,0.395,1.975,0,-2.124895979,0.1637621474,-12.97550144,,-1.636924623,1.023827112,,2.461687685
5,good_q,40,0.4,0.41,0.405,2.025,0,-3.121453733,0.1665326427,-18.7437951,,-1.636924623,1.023827112,,2.637512423
5,good_q,41,0.41,0.42,0.415,2.075,0,-3.765390626,0.1686084295,-22.33216119,,-1.636924623,1.023827112,,2.537274872
5,good_q,42,0.42,0.43,0.425,2.125,0,-4.583374716,0.1710486516,-26.7957372,,-1.636924623,1.023827112,,2.84336864
5,good_q,43,0.43,0.44,0.435,2.175,0,-5.029105185,0.1741312735,-28.88111413,,-1.636924623,1.023827112,,3.010050502
5,good_q,44,0.44,0.45,0.445,2.225,0,-4.039593116,0.1758630083,-22.97011268,,-1.636924623,1.023827112,,2.973792233
5,good_q,45,0.45,0.46,0.455,2.275,0,-2.873392546,0.1811670037,-15.86046293,,-1.636924623,1.023827112,,3.078690305
5,good_q,46,0.46,0.47,0.465,2.325,0,-2.302666534,0.1816298335,-12.67779907,,-1.636924623,1.023827112,,2.865997322
5,good_q,47,0.47,0.48,0.475,2.375,0,-0.5251815772,0.1816663168,-2.890913331,,-1.636924623,1.023827112,,2.774177654
5,good_q,48,0.48,0.49,0.485,2.425,0,1.081767901,0.1856416144,5.827184301,,-1.636924623,1.023827112,,2.291426748
5,good_q,49,0.49,0.5,0.495,2.475,0,1.281220709,0.1881568797,6.809321621,,-1.636924623,1.023827112,,2.441004354
5,good_q,50,0.5,0.51,0.505,2.525,0,3.02737284,0.1895803823,15.9688086,,-1.636924623,1.023827112,,2.130448857
5,good_q,51,0.51,0.52,0.515,2.575,0,3.943710504,0.1920746455,20.5321764,,-1.636924623,1.023827112,,2.43307085
5,good_q,52,0.52,0.53,0.525,2.625,0,4.009742235,0.1927554056,20.80222976,,-1.636924623,1.023827112,,2.414406278
5,good_q,53,0.53,0.54,0.535,2.675,0,2.860523364,0.1949372073,14.67407584,,-1.636924623,1.023827112,,2.805657509
5,good_q,54,0.54,0.55,0.545,2.725,0,4.514356905,0.1979470092,22.8058859,,-1.636924623,1.023827112,,2.776514256
5,good_q,55,0.55,0.56,0.555,2.775,0,3.861081092,0.199436188,19.35998242,,-1.636924623,1.023827112,,2.849444627
5,good_q,56,0.56,0.57,0.565,2.825,0,3.842799558,0.2000469361,19.20948969,,-1.636924623,1.023827112,,2.897489948
5,good_q,57,0.57,0.58,0.575,2.875,0,3.638616057,0.2010948168,18.09403203,,-1.636924623,1.023827112,,2.571342782
5,good_q,58,0.58,0.59,0.585,2.925,0,4.329964541,0.2034657044,21.2810535,,-1.636924623,1.023827112,,2.164984076
5,good_q,59,0.59,0.6,0.595,2.975,0,4.826727303,0.2042179108,23.63518108,,-1.636924623,1.023827112,,2.269028072
5,good_q,60,0.6,0.61,0.605,3.025,0,4.0337288,0.2098879705,19.21848494,,-1.636924623,1.023827112,,2.196940245
5,good_q,61,0.61,0.62,0.615,3.075,0,3.210329606,0.2112906843,15.19390036,,-1.636924623,1.023827112,,1.558407465
5,good_q,62,0.62,0.63,0.625,3.125,0,2.123414542,0.2112609275,10.05114655,,-1.636924623,1.023827112,,1.84008785
5,good_q,63,0.63,0.64,0.635,3.175,0,0.8182144305,0.2155136537,3.796578158,,-1.636924623,1.023827112,,1.143661688
5,good_q,64,0.64,0.65,0.645,3.225,0,1.432787716,0.2156291934,6.644683372,,-1.636924623,1.023827112,,1.232536564
5,good_q,65,0.65,0.66,0.655,3.275,0,1.381906166,0.217308889,6.359179195,,-1.636924623,1.023827112,,0.7813516607
5,good_q,66,0.66,0.67,0.665,3.325,0,0.9306674479,0.2193105811,4.24360486,,-1.636924623,1.023827112,,-0.286980658
5,good_q,67,0.67,0.68,0.675,3.375,0,1.180181359,0.2206985817,5.347480486,,-1.636924623,1.023827112,,-0.5685149271
5,good_q,68,0.68,0.69,0.685,3.425,0,0.8945358756,0.2259333632,3.959290753,,-1.636924623,1.023827112,,-0.6964858886
5,good_q,69,0.69,0.7,0.695,3.475,0,-0.1323495265,0.2250666717,-0.5880458689,,-1.636924623,1.023827112,,-0.3474531417
5,good_q,70,0.7,0.71,0.705,3.525,0,-1.325479197,0.2256492304,-5.874069214,,-1.636924623,1.023827112,,-0.5423624026
5,good_q,71,0.71,0.72,0.715,3.575,0,-1.020077688,0.2279849798,-4.474319709,,-1.636924623,1.023827112,,-0.9387326072
5,good_q,72,0.72,0.73,0.725,3.625,0,-1.78509535,0.2273522559,-7.851672036,,-1.636924623,1.023827112,,-0.8837486016
5,good_q,73,0.73,0.74,0.735,3.675,0,-2.751073975,0.2288596921,-12.02078859,,-1.636924623,1.023827112,,-0.8837820639
5,good_q,74,0.74,0.75,0.745,3.725,0,-2.660352465,0.2311170811,-11.51084313,,-1.636924623,1.023827112,,-0.522393633
5,good_q,75,0.75,0.76,0.755,3.775,0,-4.109635979,0.2336963958,-17.58536311,,-1.636924623,1.023827112,,-0.5428986638
5,good_q,76,0.76,0.77,0.765,3.825,0,-5.119300899,0.2365112963,-21.64505874,,-1.636924623,1.023827112,,-1.521540631
5,good_q,77,0.77,0.78,0.775,3.875,0,-4.50914616,0.2377071006,-18.96933726,,-1.636924623,1.023827112,,-1.886828325
5,good_q,78,0.78,0.79,0.785,3.925,0,-3.12177313,0.2410935827,-12.94838749,,-1.636924623,1.023827112,,-2.354918282
5,good_q,79,0.79,0.8,0.795,3.975,0,-1.579009177,0.241655234,-6.534140193,,-1.636924623,1.023827112,,-2.983594562
5,good_q,80,0.8,0.81,0.805,4.025,0,-0.7129282463,0.2461284847,-2.896569437,,-1.636924623,1.023827112,,-2.895026645
5,good_q,81,0.81,0.82,0.815,4.075,0,-0.07242426397,0.2450816616,-0.2955107433,,-1.636924623,1.023827112,,-3.054106418
5,good_q,82,0.82,0.83,0.825,4.125,0,0.3868182659,0.2489203567,1.553984057,,-1.636924623,1.023827112,,-2.789086392
5,good_q,83,0.83,0.84,0.835,4.175,0,0.3125926245,0.2480162905,1.26037134,,-1.636924623,1.023827112,,-2.306330443
5,good_q,84,0.84,0.85,0.845,4.225,0,1.390983586,0.249432194,5.576600053,,-1.636924623,1.023827112,,-2.879449384
5,good_q,85,0.85,0.86,0.855,4.275,0,2.563881257,0.2528531847,10.13980212,,-1.636924623,1.023827112,,-3.257589562
5,good_q,86,0.86,0.87,0.865,4.325,0,4.441677685,0.2532078665,17.54162596,,-1.636924623,1.023827112,,-3.089673178
5,good_q,87,0.87,0.88,0.875,4.375,0,6.344722721,0.2542436286,24.95528701,,-1.636924623,1.023827112,,-3.03224265
5,good_q,88,0.88,0.89,0.885,4.425,0,8.016041209,0.2571054713,31.17802654,,-1.636924623,1.023827112,,-2.851984143
5,good_q,89,0.89,0.9,0.895,4.475,0,6.335670827,0.2590285312,24.4593551,,-1.636924623,1.023827112,,-2.505728369
5,good_q,90,0.9,0.91,0.905,4.525,0,6.973186192,0.2607367315,26.74416509,,-1.636924623,1.023827112,,-2.377366763
5,good_q,91,0.91,0.92,0.915,4.575,0,7.809434856,0.2631729714,29.67415239,,-1.636924623,1.023827112,,-2.315088383
5,good_q,92,0.92,0.93,0.925,4.625,0,9.211482271,0.2616642819,35.2034378,,-1.636924623,1.023827112,,-1.994555419
5,good_q,93,0.93,0.94,0.935,4.675,0,7.61528473,0.2659760544,28.6314674,,-1.636924623,1.023827112,,-2.228354592
5,good_q,94,0.94,0.95,0.945,4.725,0,7.712257287,0.2638050975,29.23467879,,-1.636924623,1.023827112,,-2.404103648
5,good_q,95,0.95,0.96,0.955,4.775,0,6.133355566,0.2689161375,22.80768876,,-1.636924623,1.023827112,,-1.764089434
5,good_q,96,0.96,0.97,0.965,4.825,0,5.868315576,0.2695629712,21.76973918,,-1.636924623,1.023827112,,-2.14500848
5,good_q,97,0.97,0.98,0.975,4.875,0,6.09867761,0.2721935601,22.40566459,,-1.636924623,1.023827112,,-2.026591913
5,good_q,98,0.98,0.99,0.985,4.925,0,6.854058931,0.2750680317,24.91768632,,-1.636924623,1.023827112,,-1.707074321
5,good_q,99,0.99,1,0.995,4.975,0,6.084002219,0.2732689521,22.26378875,,-1.636924623,1.023827112,,-1.870607416
5,p_ne_q,0,0,0.01,0.005,0.025,1,0.2758600216,0.006864924333,40.18398576,1.808442911,-0.9287799905,0.5853666962,0.1298222618,1.021237506
5,p_ne_q,1,0.01,0.02,0.015,0.075,1,0.01740216321,0.01506191333,1.155375338,1.109657339,-0.9287799905,0.5853666962,-0.27922354,1.48406227
5,p_ne_q,2,0.02,0.03,0.025,0.125,1,-0.9634606203,0.02016550564,-47.77765742,-0.5275727925,-0.9287799905,0.5853666962,-1.237603533,1.808442911
5,p_ne_q,3,0.03,0.04,0.035,0.175,1,-1.938848407,0.02518987822,-76.96934421,-1.922813935,-0.9287799905,0.5853666962,-2.054331231,1.822368219
5,p_ne_q,4,0.04,0.05,0.045,0.225,1,-1.892439378,0.02900285849,-65.25009864,-1.77436798,-0.9287799905,0.5853666962,-1.967435913,1.706497088
5,p_ne_q,5,0.05,0.06,0.055,0.275,1,-1.02134676,0.03181609292,-32.10157709,-0.6938425202,-0.9287799905,0.5853666962,-1.334932294,1.49191238
5,p_ne_q,6,0.06,0.07,0.065,0.325,1,-0.2855100814,0.03494130889,-8.171132979,0.744677913,-0.9287799905,0.5853666962,-0.4928703408,1.460185469
5,p_ne_q,7,0.07,0.08,0.075,0.375,1,0.3399509402,0.03872486635,8.778621393,2.37092866,-0.9287799905,0.5853666962,0.4590826865,1.109657339
5,p_ne_q,8,0.08,0.09,0.085,0.425,1,0.8290277228,0.04089198052,20.27360163,3.131688845,-0.9287799905,0.5853666962,0.9044063626,0.5655696898
5,p_ne_q,9,0.09,0.1,0.095,0.475,1,0.6470869662,0.04337006936,14.92012754,2.811605489,-0.9287799905,0.5853666962,0.7170402259,0.5456199407
5,p_ne_q,10,0.1,0.11,0.105,0.525,1,0.4618283252,0.04607476414,10.02345501,2.357687875,-0.9287799905,0.5853666962,0.4513319718,0.3418659797
5,p_ne_q,11,0.11,0.12,0.115,0.575,1,0.5267705381,0.04882712937,10.7884806,2.432227198,-0.9287799905,0.5853666962,0.4949648088,-0.2208938153
5,p_ne_q,12,0.12,0.13,0.125,0.625,1,-0.4130772293,0.0508560663,-8.122477008,1.571870008,-0.9287799905,0.5853666962,-0.008659636942,-0.5275727925
5,p_ne_q,13,0.13,0.14,0.135,0.675,1,-1.553153266,0.05362013916,-28.96585667,-0.7721217994,-0.9287799905,0.5853666962,-1.380754377,-0.8884641497
5,p_ne_q,14,0.14,0.15,0.145,0.725,1,-1.775413674,0.05439508172,-32.63923167,-1.009530471,-0.9287799905,0.5853666962,-1.519725507,-1.252948972
5,p_ne_q,15,0.15,0.16,0.155,0.775,1,-2.533900278,0.05808456803,-43.62432852,-2.086254973,-0.9287799905,0.5853666962,-2.150004172,-1.376335588
5,p_ne_q,16,0.16,0.17,0.165,0.825,1,-2.792196384,0.05955343215,-46.88556617,-3.282049185,-0.9287799905,0.5853666962,-2.849982279,-1.175513701
5,p_ne_q,17,0.17,0.18,0.175,0.875,1,-3.167998661,0.06210891933,-51.00714511,-3.678777974,-0.9287799905,0.5853666962,-3.082214099,-1.922813935
5,p_ne_q,18,0.18,0.19,0.185,0.925,1,-2.716671838,0.06444031986,-42.15795086,-2.955537547,-0.9287799905,0.5853666962,-2.65885324,-2.097258211
5,p_ne_q,19,0.19,0.2,0.195,0.975,1,-2.479544101,0.06660469977,-37.22776485,-2.813470895,-0.9287799905,0.5853666962,-2.575692154,-2.097230189
5,p_ne_q,20,0.2,0.21,0.205,1.025,0,-1.914578257,0.06835596354,-28.00894257,,-0.9287799905,0.5853666962,,-2.369487742
5,p_ne_q,21,0.21,0.22,0.215,1.075,0,-1.330863248,0.06965308254,-19.10702584,,-0.9287799905,0.5853666962,,-1.985824982
5,p_ne_q,22,0.22,0.23,0.225,1.125,0,-0.9388258973,0.07066864643,-13.28489995,,-0.9287799905,0.5853666962,,-1.77436798
5,p_ne_q,23,0.23,0.24,0.235,1.175,0,-0.7118664925,0.07241081412,-9.830941705,,-0.9287799905,0.5853666962,,-1.672652974
5,p_ne_q,24,0.24,0.25,0.245,1.225,0,-0.03764937188,0.0743192652,-0.5065896679,,-0.9287799905,0.5853666962,,-1.322748194
5,p_ne_q,25,0.25,0.26,0.255,1.275,0,1.081600563,0.07545377473,14.33461172,,-0.9287799905,0.5853666962,,-0.8397787206
5,p_ne_q,26,0.26,0.27,0.265,1.325,0,1.256964278,0.07760401836,16.19715454,,-0.9287799905,0.5853666962,,-0.382282894
5,p_ne_q,27,0.27,0.28,0.275,1.375,0,1.744473581,0.07867493027,22.17318242,,-0.9287799905,0.5853666962,,-0.6938425202
5,p_ne_q,28,0.28,0.29,0.285,1.425,0,2.231320785,0.08103128331,27.5365352,,-0.9287799905,0.5853666962,,-0.3748098636
5,p_ne_q,29,0.29,0.3,0.295,1.475,0,1.485452977,0.08311095891,17.87313005,,-0.9287799905,0.5853666962,,0.1407787294
5,p_ne_q,30,0.3,0.31,0.305,1.525,0,0.9674358581,0.0847985585,11.40863566,,-0.9287799905,0.5853666962,,0.3023534711
5,p_ne_q,31,0.31,0.32,0.315,1.575,0,1.304315382,0.08640514434,15.09534405,,-0.9287799905,0.5853666962,,0.6584088179
5,p_ne_q,32,0.32,0.33,0.325,1.625,0,0.7926854506,0.08722857258,9.08745182,,-0.9287799905,0.5853666962,,0.744677913
5,p_ne_q,33,0.33,0.34,0.335,1.675,0,-0.1823536811,0.08896231692,-2.049785655,,-0.9287799905,0.5853666962,,1.252634581
5,p_ne_q,34,0.34,0.35,0.345,1.725,0,-0.8970007529,0.08979994403,-9.988878754,,-0.9287799905,0.5853666962,,1.450761028
5,p_ne_q,35,0.35,0.36,0.355,1.775,0,-1.410483718,0.09129253145,-15.45015453,,-0.9287799905,0.5853666962,,1.724092729
5,p_ne_q,36,0.36,0.37,0.365,1.825,0,-2.014207539,0.09244961572,-21.78708396,,-0.9287799905,0.5853666962,,1.94353629
5,p_ne_q,37,0.37,0.38,0.375,1.875,0,-2.13880582,0.09264315566,-23.08649575,,-0.9287799905,0.5853666962,,2.37092866
5,p_ne_q,38,0.38,0.39,0.385,1.925,0,-1.488734361,0.09471147217,-15.7186276,,-0.9287799905,0.5853666962,,2.573503556
5,p_ne_q,39,0.39,0.4,0.395,1.975,0,-1.423141948,0.0961334662,-14.80381395,,-0.9287799905,0.5853666962,,2.781600048
5,p_ne_q,40,0.4,0.41,0.405,2.025,0,-2.023670277,0.0976545448,-20.72274549,,-0.9287799905,0.5853666962,,3.044638885
5,p_ne_q,41,0.41,0.42,0.415,2.075,0,-2.461850812,0.09898607547,-24.87067803,,-0.9287799905,0.5853666962,,2.925727904
5,p_ne_q,42,0.42,0.43,0.425,2.125,0,-2.922375054,0.1006925748,-29.0227463,,-0.9287799905,0.5853666962,,3.131688845
5,p_ne_q,43,0.43,0.44,0.435,2.175,0,-3.259963838,0.1025089463,-31.80174957,,-0.9287799905,0.5853666962,,3.439610539
5,p_ne_q,44,0.44,0.45,0.445,2.225,0,-2.622055919,0.1036477187,-25.29776779,,-0.9287799905,0.5853666962,,3.405027217
5,p_ne_q,45,0.45,0.46,0.455,2.275,0,-1.826538428,0.1064963271,-17.15118707,,-0.9287799905,0.5853666962,,3.285466389
5,p_ne_q,46,0.46,0.47,0.465,2.325,0,-1.391534132,0.106709812,-13.04035782,,-0.9287799905,0.5853666962,,2.937540451
5,p_ne_q,47,0.47,0.48,0.475,2.375,0,-0.2455021329,0.1067442067,-2.299910604,,-0.9287799905,0.5853666962,,2.811605489
5,p_ne_q,48,0.48,0.49,0.485,2.425,0,0.6760295566,0.1091452809,6.193850535,,-0.9287799905,0.5853666962,,2.344807477
5,p_ne_q,49,0.49,0.5,0.495,2.475,0,0.7729162225,0.1103128729,7.006582298,,-0.9287799905,0.5853666962,,2.424534147
5,p_ne_q,50,0.5,0.51,0.505,2.525,0,1.733407521,0.1113719676,15.56412765,,-0.9287799905,0.5853666962,,2.174228856
5,p_ne_q,51,0.51,0.52,0.515,2.575,0,2.437785196,0.1128749068,21.59722888,,-0.9287799905,0.5853666962,,2.318450716
5,p_ne_q,52,0.52,0.53,0.525,2.625,0,2.475561445,0.1135856803,21.79466143,,-0.9287799905,0.5853666962,,2.357687875
5,p_ne_q,53,0.53,0.54,0.535,2.675,0,1.851985519,0.1147766839,16.13555521,,-0.9287799905,0.5853666962,,2.635273781
5,p_ne_q,54,0.54,0.55,0.545,2.725,0,2.813884327,0.1164601013,24.16178842,,-0.9287799905,0.5853666962,,2.675696009
5,p_ne_q,55,0.55,0.56,0.555,2.775,0,2.38762709,0.1172635079,20.36121153,,-0.9287799905,0.5853666962,,2.65699261
5,p_ne_q,56,0.56,0.57,0.565,2.825,0,2.478859073,0.1177094461,21.05913464,,-0.9287799905,0.5853666962,,2.615324273
5,p_ne_q,57,0.57,0.58,0.575,2.875,0,2.199253144,0.118168508,18.61116113,,-0.9287799905,0.5853666962,,2.432227198
5,p_ne_q,58,0.58,0.59,0.585,2.925,0,2.698713494,0.1196891669,22.54768383,,-0.9287799905,0.5853666962,,2.052164924
5,p_ne_q,59,0.59,0.6,0.595,2.975,0,3.05220481,0.11998584,25.43804177,,-0.9287799905,0.5853666962,,2.1175595
5,p_ne_q,60,0.6,0.61,0.605,3.025,0,2.647294324,0.1229411824,21.53301499,,-0.9287799905,0.5853666962,,1.973790587
5,p_ne_q,61,0.61,0.62,0.615,3.075,0,2.13345833,0.1237338154,17.24232235,,-0.9287799905,0.5853666962,,1.297289115
5,p_ne_q,62,0.62,0.63,0.625,3.125,0,1.407624603,0.1239730499,11.35427906,,-0.9287799905,0.5853666962,,1.571870008
5,p_ne_q,63,0.63,0.64,0.635,3.175,0,0.6513880906,0.126435589,5.151936221,,-0.9287799905,0.5853666962,,0.8711681643
5,p_ne_q,64,0.64,0.65,0.645,3.225,0,0.892142754,0.1269111687,7.029663056,,-0.9287799905,0.5853666962,,0.9699164214
5,p_ne_q,65,0.65,0.66,0.655,3.275,0,0.9266762067,0.1277105376,7.256066913,,-0.9287799905,0.5853666962,,0.3729818968
5,p_ne_q,66,0.66,0.67,0.665,3.325,0,0.5830088936,0.1288564039,4.52448521,,-0.9287799905,0.5853666962,,-0.4257639198
5,p_ne_q,67,0.67,0.68,0.675,3.375,0,0.692489469,0.1299175519,5.330222582,,-0.9287799905,0.5853666962,,-0.7721217994
5,p_ne_q,68,0.68,0.69,0.685,3.425,0,0.550789327,0.1325638778,4.154897518,,-0.9287799905,0.5853666962,,-0.8178654844
5,p_ne_q,69,0.69,0.7,0.695,3.475,0,-0.1499948987,0.1323156497,-1.133614194,,-0.9287799905,0.5853666962,,-0.4560034305
5,p_ne_q,70,0.7,0.71,0.705,3.525,0,-0.8169808629,0.132763384,-6.153661032,,-0.9287799905,0.5853666962,,-0.7858019035
5,p_ne_q,71,0.71,0.72,0.715,3.575,0,-0.5610231708,0.1338644938,-4.190978166,,-0.9287799905,0.5853666962,,-0.9858858147
5,p_ne_q,72,0.72,0.73,0.725,3.625,0,-1.104420105,0.133673768,-8.262055612,,-0.9287799905,0.5853666962,,-1.009530471
5,p_ne_q,73,0.73,0.74,0.735,3.675,0,-1.744264002,0.1344744225,-12.97097224,,-0.9287799905,0.5853666962,,-0.8538660953
5,p_ne_q,74,0.74,0.75,0.745,3.725,0,-1.543844309,0.136123667,-11.34148339,,-0.9287799905,0.5853666962,,-0.686315813
5,p_ne_q,75,0.75,0.76,0.755,3.775,0,-2.418175186,0.1373830509,-17.60169956,,-0.9287799905,0.5853666962,,-0.914767675
5,p_ne_q,76,0.76,0.77,0.765,3.825,0,-3.125459892,0.1391493868,-22.46118336,,-0.9287799905,0.5853666962,,-1.737762684
5,p_ne_q,77,0.77,0.78,0.775,3.875,0,-2.733216093,0.1397804294,-19.55363927,,-0.9287799905,0.5853666962,,-2.086254973
5,p_ne_q,78,0.78,0.79,0.785,3.925,0,-1.814174924,0.1415244749,-12.81880696,,-0.9287799905,0.5853666962,,-2.694140761
5,p_ne_q,79,0.79,0.8,0.795,3.975,0,-0.9766489794,0.1420325228,-6.876234826,,-0.9287799905,0.5853666962,,-3.293849169
5,p_ne_q,80,0.8,0.81,0.805,4.025,0,-0.4451242484,0.1444130458,-3.082299427,,-0.9287799905,0.5853666962,,-3.338406689
5,p_ne_q,81,0.81,0.82,0.815,4.075,0,0.04228687931,0.1438654058,0.2939336185,,-0.9287799905,0.5853666962,,-3.501462783
5,p_ne_q,82,0.82,0.83,0.825,4.125,0,0.2258925422,0.1462439323,1.544628475,,-0.9287799905,0.5853666962,,-3.282049185
5,p_ne_q,83,0.83,0.84,0.835,4.175,0,0.2612096818,0.1457583499,1.792073538,,-0.9287799905,0.5853666962,,-2.733810927
5,p_ne_q,84,0.84,0.85,0.845,4.225,0,0.8757255965,0.1464564816,5.979425336,,-0.9287799905,0.5853666962,,-3.384413126
5,p_ne_q,85,0.85,0.86,0.855,4.275,0,1.618035678,0.1487938271,10.8743468,,-0.9287799905,0.5853666962,,-3.850163886
5,p_ne_q,86,0.86,0.87,0.865,4.325,0,2.776857628,0.1492397662,18.60668707,,-0.9287799905,0.5853666962,,-3.771675644
5,p_ne_q,87,0.87,0.88,0.875,4.375,0,4.083261841,0.1499888939,27.22376127,,-0.9287799905,0.5853666962,,-3.678777974
5,p_ne_q,88,0.88,0.89,0.885,4.425,0,4.991538251,0.1515820586,32.92961117,,-0.9287799905,0.5853666962,,-3.503440291
5,p_ne_q,89,0.89,0.9,0.895,4.475,0,4.132102386,0.152456425,27.10349784,,-0.9287799905,0.5853666962,,-3.097522506
5,p_ne_q,90,0.9,0.91,0.905,4.525,0,4.357345537,0.153690623,28.35140785,,-0.9287799905,0.5853666962,,-2.958152421
5,p_ne_q,91,0.91,0.92,0.915,4.575,0,5.171516321,0.1551800875,33.32590157,,-0.9287799905,0.5853666962,,-3.225902756
5,p_ne_q,92,0.92,0.93,0.925,4.625,0,5.945608395,0.154473387,38.48953215,,-0.9287799905,0.5853666962,,-2.955537547
5,p_ne_q,93,0.93,0.94,0.935,4.675,0,4.935880625,0.1567346254,31.49196045,,-0.9287799905,0.5853666962,,-2.929265681
5,p_ne_q,94,0.94,0.95,0.945,4.725,0,4.992580474,0.155265569,32.15510372,,-0.9287799905,0.5853666962,,-3.251630369
5,p_ne_q,95,0.95,0.96,0.955,4.775,0,3.999821594,0.1579346162,25.3258069,,-0.9287799905,0.5853666962,,-2.549599196
5,p_ne_q,96,0.96,0.97,0.965,4.825,0,3.977211966,0.1584491562,25.10087185,,-0.9287799905,0.5853666962,,-3.012752911
5,p_ne_q,97,0.97,0.98,0.975,4.875,0,4.117433984,0.1598079179,25.76489349,,-0.9287799905,0.5853666962,,-2.813470895
5,p_ne_q,98,0.98,0.99,0.985,4.925,0,4.532261619,0.1615297321,28.0583739,,-0.9287799905,0.5853666962,,-2.602032682
5,p_ne_q,99,0.99,1,0.995,4.975,0,4.086669397,0.1604259223,25.47387192,,-0.9287799905,0.5853666962,,-2.740435151
7,all,0,0,0.01,0.005,0.035,1,0.4075477544,0.008800609769,46.30903597,1.822365318,-0.9797239208,0.7178089004,0.3283861242,1.017861443
7,all,1,0.01,0.02,0.015,0.105,1,-0.6298921501,0.01934130437,-32.56720115,0.3418660809,-0.9797239208,0.7178089004,-0.7343294052,1.484054062
7,all,2,0.02,0.03,0.025,0.175,1,-2.010696767,0.02634349061,-76.32613295,-1.922813935,-0.9797239208,0.7178089004,-2.359936877,1.808437518
7,all,3,0.03,0.04,0.035,0.245,1,-1.686876688,0.03180856896,-53.03214646,-1.322748194,-0.9797239208,0.7178089004,-1.929204347,1.822365318
7,all,4,0.04,0.05,0.045,0.315,1,-0.4156413873,0.03694086129,-11.25153483,0.6584088179,-0.9797239208,0.7178089004,-0.5071122112,1.706495015
7,all,5,0.05,0.06,0.055,0.385,1,0.8271668598,0.04049810617,20.42482817,2.573503556,-0.9797239208,0.7178089004,0.8675598367,1.491911855
7,all,6,0.06,0.07,0.065,0.455,1,1.259309606,0.04548839626,27.68419442,3.285466112,-0.9797239208,0.7178089004,1.378612896,1.460185197
7,all,7,0.07,0.08,0.075,0.525,1,0.6063701289,0.04967319224,12.20719067,2.357687875,-0.9797239208,0.7178089004,0.7126454204,1.109656961
7,all,8,0.08,0.09,0.085,0.595,1,0.4494181745,0.05265034516,8.535901772,2.1175595,-0.9797239208,0.7178089004,0.5402791355,0.5655689348
7,all,9,0.09,0.1,0.095,0.665,1,-1.127584221,0.05590906784,-20.16818137,-0.4257639198,-0.9797239208,0.7178089004,-1.285341052,0.5456202302
7,all,10,0.1,0.11,0.105,0.735,1,-1.823923363,0.05904281403,-30.8915385,-0.8538660953,-0.9797239208,0.7178089004,-1.592636604,0.3418660809
7,all,11,0.11,0.12,0.115,0.805,1,-3.524167205,0.06309560242,-55.85440299,-3.338406689,-0.9797239208,0.7178089004,-3.376061956,-0.2208942971
7,all,12,0.12,0.13,0.125,0.875,1,-3.922339954,0.06682863371,-58.69250553,-3.678777974,-0.9797239208,0.7178089004,-3.620383493,-0.5275725235
7,all,13,0.13,0.14,0.135,0.945,1,-3.299986462,0.0693857474,-47.56000455,-3.251630369,-0.9797239208,0.7178089004,-3.31377314,-0.8884641974
7,all,14,0.14,0.15,0.145,1.015,0,-2.422392084,0.07122961189,-34.00821681,,-0.9797239208,0.7178089004,,-1.252948837
7,all,15,0.15,0.16,0.155,1.085,0,-1.217728991,0.07371928035,-16.5184601,,-0.9797239208,0.7178089004,,-1.376335723
7,all,16,0.16,0.17,0.165,1.155,0,-0.7052672312,0.07654472453,-9.213792793,,-0.9797239208,0.7178089004,,-1.175513701
7,all,17,0.17,0.18,0.175,1.225,0,0.153215806,0.07903176525,1.938661063,,-0.9797239208,0.7178089004,,-1.922813935
7,all,18,0.18,0.19,0.185,1.295,0,0.6570424887,0.0815355455,8.058356446,,-0.9797239208,0.7178089004,,-2.097257979
7,all,19,0.19,0.2,0.195,1.365,0,1.53636389,0.08416296997,18.25463016,,-0.9797239208,0.7178089004,,-2.097230168
7,all,20,0.2,0.21,0.205,1.435,0,2.179649693,0.08742896266,24.93052219,,-0.9797239208,0.7178089004,,-2.369487701
7,all,21,0.21,0.22,0.215,1.505,0,1.231305737,0.08944223796,13.7664907,,-0.9797239208,0.7178089004,,-1.985824982
7,all,22,0.22,0.23,0.225,1.575,0,1.238243428,0.09062172921,13.6638689,,-0.9797239208,0.7178089004,,-1.77436798
7,all,23,0.23,0.24,0.235,1.645,0,0.06220607256,0.09261225512,0.6716829483,,-0.9797239208,0.7178089004,,-1.672653011
7,all,24,0.24,0.25,0.245,1.715,0,-1.587477795,0.09388117349,-16.90943707,,-0.9797239208,0.7178089004,,-1.322748194
7,all,25,0.25,0.26,0.255,1.785,0,-2.228580358,0.09650376374,-23.09319628,,-0.9797239208,0.7178089004,,-0.8397787206
7,all,26,0.26,0.27,0.265,1.855,0,-3.190298731,0.09974352728,-31.98502016,,-0.9797239208,0.7178089004,,-0.3822825051
7,all,27,0.27,0.28,0.275,1.925,0,-2.87893632,0.1028575059,-27.98955988,,-0.9797239208,0.7178089004,,-0.6938425202
7,all,28,0.28,0.29,0.285,1.995,0,-3.092001526,0.1057889269,-29.2280262,,-0.9797239208,0.7178089004,,-0.3748098636
7,all,29,0.29,0.3,0.295,2.065,0,-3.793501374,0.1061628459,-35.73285306,,-0.9797239208,0.7178089004,,0.1407784806
7,all,30,0.3,0.31,0.305,2.135,0,-4.387774949,0.1073152192,-40.8867911,,-0.9797239208,0.7178089004,,0.3023534711
7,all,31,0.31,0.32,0.315,2.205,0,-4.858670111,0.1109740596,-43.78203454,,-0.9797239208,0.7178089004,,0.6584088179
7,all,32,0.32,0.33,0.325,2.275,0,-3.193771621,0.1126502929,-28.35120567,,-0.9797239208,0.7178089004,,0.744677913
7,all,33,0.33,0.34,0.335,2.345,0,-1.287138688,0.1142413831,-11.2668339,,-0.9797239208,0.7178089004,,1.252634581
7,all,34,0.34,0.35,0.345,2.415,0,0.06501510819,0.1156677459,0.5620850279,,-0.9797239208,0.7178089004,,1.450761028
7,all,35,0.35,0.36,0.355,2.485,0,0.523858114,0.1170071035,4.477147955,,-0.9797239208,0.7178089004,,1.724092525
7,all,36,0.36,0.37,0.365,2.555,0,1.886216782,0.1193613194,15.80257985,,-0.9797239208,0.7178089004,,1.94353629
7,all,37,0.37,0.38,0.375,2.625,0,2.141136727,0.1192975075,17.94787479,,-0.9797239208,0.7178089004,,2.37092866
7,all,38,0.38,0.39,0.385,2.695,0,1.165003511,0.1218095576,9.564138755,,-0.9797239208,0.7178089004,,2.573503556
7,all,39,0.39,0.4,0.395,2.765,0,1.312565233,0.1239787832,10.58701496,,-0.9797239208,0.7178089004,,2.781600048
7,all,40,0.4,0.41,0.405,2.835,0,1.657046961,0.1250887801,13.24696715,,-0.9797239208,0.7178089004,,3.044638885
7,all,41,0.41,0.42,0.415,2.905,0,1.805177403,0.1260481104,14.32133649,,-0.9797239208,0.7178089004,,2.925727904
7,all,42,0.42,0.43,0.425,2.975,0,2.033906617,0.1296192675,15.69139108,,-0.9797239208,0.7178089004,,3.131688845
7,all,43,0.43,0.44,0.435,3.045,0,1.62907353,0.1315290263,12.38565794,,-0.9797239208,0.7178089004,,3.439610539
7,all,44,0.44,0.45,0.445,3.115,0,0.4357050964,0.1331258556,3.272881097,,-0.9797239208,0.7178089004,,3.405027217
7,all,45,0.45,0.46,0.455,3.185,0,-0.6513363554,0.135398005,-4.810531407,,-0.9797239208,0.7178089004,,3.285466112
7,all,46,0.46,0.47,0.465,3.255,0,-0.8638210592,0.1359538362,-6.353782159,,-0.9797239208,0.7178089004,,2.937540451
7,all,47,0.47,0.48,0.475,3.325,0,-1.275992123,0.138986299,-9.180704372,,-0.9797239208,0.7178089004,,2.811605489
7,all,48,0.48,0.49,0.485,3.395,0,-0.943880211,0.1398347442,-6.749969163,,-0.9797239208,0.7178089004,,2.344807477
7,all,49,0.49,0.5,0.495,3.465,0,-2.125680062,0.1424985086,-14.91720919,,-0.9797239208,0.7178089004,,2.424534147
7,all,50,0.5,0.51,0.505,3.535,0,-2.651537307,0.143617587,-18.46248334,,-0.9797239208,0.7178089004,,2.174228856
7,all,51,0.51,0.52,0.515,3.605,0,-2.775291287,0.1452376301,-19.10862415,,-0.9797239208,0.7178089004,,2.318450716
7,all,52,0.52,0.53,0.525,3.675,0,-3.630653773,0.1468162788,-24.72923169,,-0.9797239208,0.7178089004,,2.357687875
7,all,53,0.53,0.54,0.535,3.745,0,-3.751507837,0.1460506279,-25.68635199,,-0.9797239208,0.7178089004,,2.635273781
7,all,54,0.54,0.55,0.545,3.815,0,-5.565860518,0.149551105,-37.21711395,,-0.9797239208,0.7178089004,,2.675696009
7,all,55,0.55,0.56,0.555,3.885,0,-4.59909343,0.1503785553,-30.58343939,,-0.9797239208,0.7178089004,,2.65699261
7,all,56,0.56,0.57,0.565,3.955,0,-2.479669495,0.1524081236,-16.26992995,,-0.9797239208,0.7178089004,,2.615324273
7,all,57,0.57,0.58,0.575,4.025,0,-1.968575299,0.1515102598,-12.99301646,,-0.9797239208,0.7178089004,,2.432227198
7,all,58,0.58,0.59,0.585,4.095,0,-1.625784632,0.1530362367,-10.62352726,,-0.9797239208,0.7178089004,,2.052164924
7,all,59,0.59,0.6,0.595,4.165,0,-1.644401762,0.1558532956,-10.55095919,,-0.9797239208,0.7178089004,,2.1175595
7,all,60,0.6,0.61,0.605,4.235,0,-0.5932792542,0.1569932985,-3.77901006,,-0.9797239208,0.7178089004,,1.973790587
7,all,61,0.61,0.62,0.615,4.305,0,0.254216693,0.157403239,1.615066467,,-0.9797239208,0.7178089004,,1.297289115
7,all,62,0.62,0.63,0.625,4.375,0,2.424591691,0.1594331753,15.20757324,,-0.9797239208,0.7178089004,,1.571870008
7,all,63,0.63,0.64,0.635,4.445,0,3.656299611,0.1607444033,22.74604612,,-0.9797239208,0.7178089004,,0.8711681643
7,all,64,0.64,0.65,0.645,4.515,0,2.7919604,0.1630772852,17.12047387,,-0.9797239208,0.7178089004,,0.9699164214
7,all,65,0.65,0.66,0.655,4.585,0,4.500756682,0.1644071099,27.37568154,,-0.9797239208,0.7178089004,,0.3729818968
7,all,66,0.66,0.67,0.665,4.655,0,4.233254884,0.166591458,25.41099607,,-0.9797239208,0.7178089004,,-0.4257639198
7,all,67,0.67,0.68,0.675,4.725,0,3.606585349,0.1677455339,21.50033604,,-0.9797239208,0.7178089004,,-0.7721217994
7,all,68,0.68,0.69,0.685,4.795,0,2.155725228,0.1691149043,12.74710373,,-0.9797239208,0.7178089004,,-0.8178654844
7,all,69,0.69,0.7,0.695,4.865,0,2.594146417,0.1705748609,15.20825755,,-0.9797239208,0.7178089004,,-0.4560034305
7,all,70,0.7,0.71,0.705,4.935,0,2.798526429,0.1708340353,16.38155081,,-0.9797239208,0.7178089004,,-0.7858019035
7,all,71,0.71,0.72,0.715,5.005,0,2.872179171,0.1734510878,16.55901504,,-0.9797239208,0.7178089004,,-0.9858858147
7,all,72,0.72,0.73,0.725,5.075,0,2.12047123,0.1733370112,12.23322829,,-0.9797239208,0.7178089004,,-1.009530471
7,all,73,0.73,0.74,0.735,5.145,0,1.333749861,0.1752983701,7.608455573,,-0.9797239208,0.7178089004,,-0.8538660953
7,all,74,0.74,0.75,0.745,5.215,0,1.883053202,0.1755938408,10.72391374,,-0.9797239208,0.7178089004,,-0.686315813
7,all,75,0.75,0.76,0.755,5.285,0,1.497890972,0.1766861183,8.477694717,,-0.9797239208,0.7178089004,,-0.914767675
7,all,76,0.76,0.77,0.765,5.355,0,0.944215533,0.1780133733,5.304183138,,-0.9797239208,0.7178089004,,-1.737762684
7,all,77,0.77,0.78,0.775,5.425,0,1.406100937,0.1790327231,7.853876723,,-0.9797239208,0.7178089004,,-2.086254973
7,all,78,0.78,0.79,0.785,5.495,0,0.4371515599,0.1822056189,2.399221069,,-0.9797239208,0.7178089004,,-2.694140761
7,all,79,0.79,0.8,0.795,5.565,0,-0.07420334658,0.1835206389,-0.4043324339,,-0.9797239208,0.7178089004,,-3.293849169
7,all,80,0.8,0.81,0.805,5.635,0,-1.046467145,0.1841336717,-5.683192734,,-0.9797239208,0.7178089004,,-3.338406689
7,all,81,0.81,0.82,0.815,5.705,0,-3.252014764,0.1854439212,-17.53637834,,-0.9797239208,0.7178089004,,-3.501462783
7,all,82,0.82,0.83,0.825,5.775,0,-3.376620844,0.1856311091,-18.18995135,,-0.9797239208,0.7178089004,,-3.282049185
7,all,83,0.83,0.84,0.835,5.845,0,-4.016930728,0.1888547234,-21.26995108,,-0.9797239208,0.7178089004,,-2.733810927
7,all,84,0.84,0.85,0.845,5.915,0,-3.031747501,0.1876839916,-16.15346879,,-0.9797239208,0.7178089004,,-3.384413126
7,all,85,0.85,0.86,0.855,5.985,0,-2.492429252,0.1914636458,-13.01776763,,-0.9797239208,0.7178089004,,-3.850163886
7,all,86,0.86,0.87,0.865,6.055,0,-3.187268977,0.1919772347,-16.60232778,,-0.9797239208,0.7178089004,,-3.771675644
7,all,87,0.87,0.88,0.875,6.125,0,-3.635428712,0.1946050845,-18.68105718,,-0.9797239208,0.7178089004,,-3.678777974
7,all,88,0.88,0.89,0.885,6.195,0,-4.004661418,0.1942064192,-20.62064392,,-0.9797239208,0.7178089004,,-3.503440291
7,all,89,0.89,0.9,0.895,6.265,0,-1.960193849,0.1935265845,-10.1288092,,-0.9797239208,0.7178089004,,-3.097522506
7,all,90,0.9,0.91,0.905,6.335,0,-0.7123496906,0.196508433,-3.625033693,,-0.9797239208,0.7178089004,,-2.958152421
7,all,91,0.91,0.92,0.915,6.405,0,0.5116578071,0.198884698,2.572635362,,-0.9797239208,0.7178089004,,-3.225902756
7,all,92,0.92,0.93,0.925,6.475,0,0.8275855883,0.1998074511,4.141915548,,-0.9797239208,0.7178089004,,-2.955537547
7,all,93,0.93,0.94,0.935,6.545,0,1.843012299,0.2005564362,9.189494656,,-0.9797239208,0.7178089004,,-2.929265681
7,all,94,0.94,0.95,0.945,6.615,0,2.096949158,0.2013575573,10.41405739,,-0.9797239208,0.7178089004,,-3.251630369
7,all,95,0.95,0.96,0.955,6.685,0,1.58602927,0.2026874234,7.825000894,,-0.9797239208,0.7178089004,,-2.549599196
7,all,96,0.96,0.97,0.965,6.755,0,2.791286684,0.2041448534,13.67306908,,-0.9797239208,0.7178089004,,-3.012752911
7,all,97,0.97,0.98,0.975,6.825,0,2.465155602,0.2029748355,12.1451292,,-0.9797239208,0.7178089004,,-2.813470895
7,all,98,0.98,0.99,0.985,6.895,0,2.893585247,0.2067400591,13.99624852,,-0.9797239208,0.7178089004,,-2.602032682
7,all,99,0.99,1,0.995,6.965,0,3.721430405,0.2073060393,17.95138443,,-0.9797239208,0.7178089004,,-2.740435151
7,good_q,0,0,0.01,0.005,0.035,1,0.5478771965,0.01243365614,44.06404602,1.754751899,-1.362380814,1.035073685,0.4539166999,1.037912251
7,good_q,1,0.01,0.02,0.015,0.105,1,-0.8524438568,0.02733433158,-31.18583143,0.3041784101,-1.362380814,1.035073685,-1.047533746,1.460209729
7,good_q,2,0.02,0.03,0.025,0.175,1,-2.747615776,0.03714818748,-73.96365645,-1.788504275,-1.362380814,1.035073685,-3.213614525,1.731534871
7,good_q,3,0.03,0.04,0.035,0.245,1,-2.279205383,0.04489890401,-50.76305165,-1.251070439,-1.362380814,1.035073685,-2.657330903,1.754751899
7,good_q,4,0.04,0.05,0.045,0.315,1,-0.562780385,0.05234400567,-10.75157275,0.5502307531,-1.362380814,1.035073685,-0.7928514407,1.708295652
7,good_q,5,0.05,0.06,0.055,0.385,1,1.158145193,0.05740668214,20.17439694,2.519672626,-1.362380814,1.035073685,1.245666016,1.492710901
7,good_q,6,0.06,0.07,0.065,0.455,1,1.797536496,0.06435960545,27.92957606,3.219654929,-1.362380814,1.035073685,1.970199278,1.467437784
7,good_q,7,0.07,0.08,0.075,0.525,1,0.7974372835,0.0703890932,11.3289893,2.165215975,-1.362380814,1.035073685,0.8787772644,1.157358046
7,good_q,8,0.08,0.09,0.085,0.595,1,0.6432896356,0.07454774447,8.629230036,2.096140424,-1.362380814,1.035073685,0.8072789787,0.5815417543
7,good_q,9,0.09,0.1,0.095,0.665,1,-1.540751272,0.07927703503,-19.43502644,-0.2954492213,-1.362380814,1.035073685,-1.668192528,0.5322536103
7,good_q,10,0.1,0.11,0.105,0.735,1,-2.466517066,0.08370582307,-29.46649319,-0.6816076645,-1.362380814,1.035073685,-2.067894971,0.3041784101
7,good_q,11,0.11,0.12,0.115,0.805,1,-4.859143559,0.08915156933,-54.5042964,-3.227524046,-1.362380814,1.035073685,-4.703106022,-0.3144161738
7,good_q,12,0.12,0.13,0.125,0.875,1,-5.430922254,0.09419047374,-57.65893342,-3.498144759,-1.362380814,1.035073685,-4.9832184,-0.5758906862
7,good_q,13,0.13,0.14,0.135,0.945,1,-4.464769665,0.09827399612,-45.43185218,-3.013870748,-1.362380814,1.035073685,-4.481959115,-0.953922444
7,good_q,14,0.14,0.15,0.145,1.015,0,-3.247309523,0.1012064196,-32.08600341,,-1.362380814,1.035073685,,-1.30769782
7,good_q,15,0.15,0.16,0.155,1.085,0,-1.692046475,0.1044726166,-16.19607635,,-1.362380814,1.035073685,,-1.345001728
7,good_q,16,0.16,0.17,0.165,1.155,0,-0.9865809209,0.1085433733,-9.089278243,,-1.362380814,1.035073685,,-1.097299116
7,good_q,17,0.17,0.18,0.175,1.225,0,0.1983612762,0.1118951766,1.772741973,,-1.362380814,1.035073685,,-1.788504275
7,good_q,18,0.18,0.19,0.185,1.295,0,0.8518706879,0.1156180887,7.367970682,,-1.362380814,1.035073685,,-1.947494342
7,good_q,19,0.19,0.2,0.195,1.365,0,2.100882595,0.1191234391,17.63618151,,-1.362380814,1.035073685,,-1.927867224
7,good_q,20,0.2,0.21,0.205,1.435,0,3.0480568,0.1238142975,24.61797112,,-1.362380814,1.035073685,,-2.229482212
7,good_q,21,0.21,0.22,0.215,1.505,0,1.791104562,0.1266824189,14.13854091,,-1.362380814,1.035073685,,-1.928547413
7,good_q,22,0.22,0.23,0.225,1.575,0,1.747575985,0.1283540512,13.61527718,,-1.362380814,1.035073685,,-1.663715088
7,good_q,23,0.23,0.24,0.235,1.645,0,0.0193376517,0.1310545696,0.1475541964,,-1.362380814,1.035073685,,-1.599395034
7,good_q,24,0.24,0.25,0.245,1.715,0,-2.293845322,0.1328437645,-17.26724119,,-1.362380814,1.035073685,,-1.251070439
7,good_q,25,0.25,0.26,0.255,1.785,0,-3.051410778,0.1367706348,-22.31042345,,-1.362380814,1.035073685,,-0.8886455821
7,good_q,26,0.26,0.27,0.265,1.855,0,-4.373985129,0.1414002866,-30.93335406,,-1.362380814,1.035073685,,-0.4849049134
7,good_q,27,0.27,0.28,0.275,1.925,0,-3.968817544,0.1458922396,-27.20376049,,-1.362380814,1.035073685,,-0.7719486988
7,good_q,28,0.28,0.29,0.285,1.995,0,-4.195274292,0.1499894461,-27.97046325,,-1.362380814,1.035073685,,-0.4649031767
7,good_q,29,0.29,0.3,0.295,2.065,0,-5.161364537,0.1506301449,-34.26515017,,-1.362380814,1.035073685,,0.001002763192
7,good_q,30,0.3,0.31,0.305,2.135,0,-6.031991819,0.1516918504,-39.76477183,,-1.362380814,1.035073685,,0.1760396262
7,good_q,31,0.31,0.32,0.315,2.205,0,-6.653404978,0.1566287086,-42.47883441,,-1.362380814,1.035073685,,0.5502307531
7,good_q,32,0.32,0.33,0.325,2.275,0,-4.388949284,0.1593306814,-27.54616528,,-1.362380814,1.035073685,,0.6562847889
7,good_q,33,0.33,0.34,0.335,2.345,0,-1.699149151,0.1620654361,-10.4843401,,-1.362380814,1.035073685,,1.18066801
7,good_q,34,0.34,0.35,0.345,2.415,0,0.1064533811,0.1640679494,0.6488371526,,-1.362380814,1.035073685,,1.47409203
7,good_q,35,0.35,0.36,0.355,2.485,0,0.8204463887,0.1659496688,4.943947131,,-1.362380814,1.035073685,,1.690856088
7,good_q,36,0.36,0.37,0.365,2.555,0,2.730852006,0.1691644883,16.1431754,,-1.362380814,1.035073685,,1.91586883
7,good_q,37,0.37,0.38,0.375,2.625,0,2.949876197,0.1690642688,17.44825337,,-1.362380814,1.035073685,,2.35883878
7,good_q,38,0.38,0.39,0.385,2.695,0,1.659966422,0.1726027362,9.617265975,,-1.362380814,1.035073685,,2.519672626
7,good_q,39,0.39,0.4,0.395,2.765,0,1.74868586,0.175949205,9.938583469,,-1.362380814,1.035073685,,2.887668717
7,good_q,40,0.4,0.41,0.405,2.835,0,2.334340352,0.1775647965,13.14641414,,-1.362380814,1.035073685,,3.168277643
7,good_q,41,0.41,0.42,0.415,2.905,0,2.542959165,0.1785555522,14.24183754,,-1.362380814,1.035073685,,2.87229629
7,good_q,42,0.42,0.43,0.425,2.975,0,2.880702983,0.1834098171,15.70637291,,-1.362380814,1.035073685,,3.072022369
7,good_q,43,0.43,0.44,0.435,3.045,0,2.299492757,0.1865512989,12.32632938,,-1.362380814,1.035073685,,3.468199157
7,good_q,44,0.44,0.45,0.445,3.115,0,0.5683525761,0.1886616726,3.012549228,,-1.362380814,1.035073685,,3.347878172
7,good_q,45,0.45,0.46,0.455,3.185,0,-0.8909329169,0.1917632893,-4.646003519,,-1.362380814,1.035073685,,3.219654929
7,good_q,46,0.46,0.47,0.465,3.255,0,-1.110651707,0.1924177033,-5.772086913,,-1.362380814,1.035073685,,2.809634167
7,good_q,47,0.47,0.48,0.475,3.325,0,-1.700011358,0.1968827332,-8.634639159,,-1.362380814,1.035073685,,2.714128817
7,good_q,48,0.48,0.49,0.485,3.395,0,-1.17022092,0.1982359771,-5.903171245,,-1.362380814,1.035073685,,2.281645789
7,good_q,49,0.49,0.5,0.495,3.465,0,-2.807995559,0.2019682201,-13.90315544,,-1.362380814,1.035073685,,2.322658525
7,good_q,50,0.5,0.51,0.505,3.535,0,-3.626730842,0.2032474098,-17.84392158,,-1.362380814,1.035073685,,2.087551214
7,good_q,51,0.51,0.52,0.515,3.605,0,-3.707011334,0.2058022661,-18.01249037,,-1.362380814,1.035073685,,2.130125117
7,good_q,52,0.52,0.53,0.525,3.675,0,-4.938586241,0.2078616074,-23.75901112,,-1.362380814,1.035073685,,2.165215975
7,good_q,53,0.53,0.54,0.535,3.745,0,-4.995534844,0.2069052299,-24.14407237,,-1.362380814,1.035073685,,2.429804192
7,good_q,54,0.54,0.55,0.545,3.815,0,-7.5756373,0.2119936062,-35.73521596,,-1.362380814,1.035073685,,2.381178588
7,good_q,55,0.55,0.56,0.555,3.885,0,-6.168720621,0.2134349589,-28.90210982,,-1.362380814,1.035073685,,2.403699216
7,good_q,56,0.56,0.57,0.565,3.955,0,-3.235181257,0.2160698326,-14.9728503,,-1.362380814,1.035073685,,2.383000638
7,good_q,57,0.57,0.58,0.575,4.025,0,-2.626415568,0.2147893751,-12.2278654,,-1.362380814,1.035073685,,2.295475663
7,good_q,58,0.58,0.59,0.585,4.095,0,-2.323065544,0.2168542882,-10.71256448,,-1.362380814,1.035073685,,1.892513754
7,good_q,59,0.59,0.6,0.595,4.165,0,-2.345026149,0.221060014,-10.60809735,,-1.362380814,1.035073685,,2.096140424
7,good_q,60,0.6,0.61,0.605,4.235,0,-0.8791474207,0.2224606747,-3.951922837,,-1.362380814,1.035073685,,1.928725983
7,good_q,61,0.61,0.62,0.615,4.305,0,0.2252538726,0.2230062487,1.010078749,,-1.362380814,1.035073685,,1.38257439
7,good_q,62,0.62,0.63,0.625,4.375,0,3.208948687,0.226039651,14.19639729,,-1.362380814,1.035073685,,1.730961508
7,good_q,63,0.63,0.64,0.635,4.445,0,5.011682326,0.2276365693,22.01615646,,-1.362380814,1.035073685,,0.9889431706
7,good_q,64,0.64,0.65,0.645,4.515,0,3.803749434,0.2310725039,16.46128107,,-1.362380814,1.035073685,,1.034170065
7,good_q,65,0.65,0.66,0.655,4.585,0,6.264956225,0.2327958812,26.91180012,,-1.362380814,1.035073685,,0.447968775
7,good_q,66,0.66,0.67,0.665,4.655,0,5.904734207,0.2358556979,25.03536807,,-1.362380814,1.035073685,,-0.2954492213
7,good_q,67,0.67,0.68,0.675,4.725,0,5.042295164,0.2377196974,21.21109534,,-1.362380814,1.035073685,,-0.6380497421
7,good_q,68,0.68,0.69,0.685,4.795,0,3.041174756,0.2393328119,12.706886,,-1.362380814,1.035073685,,-0.704898346
7,good_q,69,0.69,0.7,0.695,4.865,0,3.55650431,0.2418949305,14.70268228,,-1.362380814,1.035073685,,-0.2843958014
7,good_q,70,0.7,0.71,0.705,4.935,0,3.749962199,0.2420241871,15.49416297,,-1.362380814,1.035073685,,-0.6029871187
7,good_q,71,0.71,0.72,0.715,5.005,0,3.836170653,0.2459933952,15.59460834,,-1.362380814,1.035073685,,-0.6610269704
7,good_q,72,0.72,0.73,0.725,5.075,0,2.831209365,0.2456998035,11.52304285,,-1.362380814,1.035073685,,-0.7871232111
7,good_q,73,0.73,0.74,0.735,5.145,0,1.80639,0.2484989501,7.269205763,,-1.362380814,1.035073685,,-0.6816076645
7,good_q,74,0.74,0.75,0.745,5.215,0,2.601897571,0.2491528124,10.44297893,,-1.362380814,1.035073685,,-0.5259144253
7,good_q,75,0.75,0.76,0.755,5.285,0,2.019429125,0.2501699579,8.072228744,,-1.362380814,1.035073685,,-0.7180584105
7,good_q,76,0.76,0.77,0.765,5.355,0,1.291017305,0.2522822241,5.117353429,,-1.362380814,1.035073685,,-1.65981886
7,good_q,77,0.77,0.78,0.775,5.425,0,1.946592326,0.25370368,7.672700398,,-1.362380814,1.035073685,,-1.95858184
7,good_q,78,0.78,0.79,0.785,5.495,0,0.685036509,0.2582802979,2.652298742,,-1.362380814,1.035073685,,-2.540684968
7,good_q,79,0.79,0.8,0.795,5.565,0,-0.09896061307,0.2600209963,-0.3805870083,,-1.362380814,1.035073685,,-3.153704793
7,good_q,80,0.8,0.81,0.805,5.635,0,-1.37000432,0.2607340926,-5.254411904,,-1.362380814,1.035073685,,-3.227524046
7,good_q,81,0.81,0.82,0.815,5.705,0,-4.549947905,0.2626148109,-17.32555711,,-1.362380814,1.035073685,,-3.448888233
7,good_q,82,0.82,0.83,0.825,5.775,0,-4.731535287,0.2630311204,-17.98849991,,-1.362380814,1.035073685,,-3.077100856
7,good_q,83,0.83,0.84,0.835,5.845,0,-5.65435895,0.2677319064,-21.11948115,,-1.362380814,1.035073685,,-2.629490675
7,good_q,84,0.84,0.85,0.845,5.915,0,-4.212978779,0.2661553666,-15.8290206,,-1.362380814,1.035073685,,-3.245372873
7,good_q,85,0.85,0.86,0.855,5.985,0,-3.52692639,0.2713643498,-12.99701451,,-1.362380814,1.035073685,,-3.746330321
7,good_q,86,0.86,0.87,0.865,6.055,0,-4.403680974,0.2718342033,-16.19987816,,-1.362380814,1.035073685,,-3.716908057
7,good_q,87,0.87,0.88,0.875,6.125,0,-5.099701546,0.275832067,-18.48842885,,-1.362380814,1.035073685,,-3.498144759
7,good_q,88,0.88,0.89,0.885,6.195,0,-5.401737085,0.2754456949,-19.61089676,,-1.362380814,1.035073685,,-3.536554078
7,good_q,89,0.89,0.9,0.895,6.265,0,-2.627437746,0.2743296137,-9.57766721,,-1.362380814,1.035073685,,-2.935180723
7,good_q,90,0.9,0.91,0.905,6.335,0,-1.037660528,0.2783665997,-3.727676125,,-1.362380814,1.035073685,,-2.850394848
7,good_q,91,0.91,0.92,0.915,6.405,0,0.603676951,0.2817001514,2.14297702,,-1.362380814,1.035073685,,-3.077444919
7,good_q,92,0.92,0.93,0.925,6.475,0,0.9914383597,0.2831664362,3.501256622,,-1.362380814,1.035073685,,-2.79721311
7,good_q,93,0.93,0.94,0.935,6.545,0,2.379876498,0.284235767,8.372895936,,-1.362380814,1.035073685,,-2.58229004
7,good_q,94,0.94,0.95,0.945,6.615,0,2.752208663,0.2854248796,9.642497412,,-1.362380814,1.035073685,,-3.013870748
7,good_q,95,0.95,0.96,0.955,6.685,0,1.856569924,0.2873923812,6.460052686,,-1.362380814,1.035073685,,-2.237402071
7,good_q,96,0.96,0.97,0.965,6.755,0,3.730710545,0.2894094228,12.89077083,,-1.362380814,1.035073685,,-2.68542169
7,good_q,97,0.97,0.98,0.975,6.825,0,3.47247838,0.2873678698,12.08373916,,-1.362380814,1.035073685,,-2.655887705
7,good_q,98,0.98,0.99,0.985,6.895,0,3.749010846,0.2931223884,12.78991641,,-1.362380814,1.035073685,,-2.338075381
7,good_q,99,0.99,1,0.995,6.965,0,5.004927519,0.294173678,17.0135124,,-1.362380814,1.035073685,,-2.485766942
7,p_ne_q,0,0,0.01,0.005,0.035,1,0.3555734776,0.008849369869,40.18065499,1.822371533,-0.9836242731,0.7164228861,0.3219643998,1.021921156
7,p_ne_q,1,0.01,0.02,0.015,0.105,1,-0.630073843,0.01934190007,-32.57559189,0.3418671249,-0.9836242731,0.7164228861,-0.7387028408,1.484069796
7,p_ne_q,2,0.02,0.03,0.025,0.175,1,-2.010756511,0.02634375946,-76.32762189,-1.922813477,-0.9836242731,0.7164228861,-2.361171854,1.808443639
7,p_ne_q,3,0.03,0.04,0.035,0.245,1,-1.686913307,0.03180873889,-53.03301438,-1.322748194,-0.9836242731,0.7164228861,-1.931271352,1.822371533
7,p_ne_q,4,0.04,0.05,0.045,0.315,1,-0.4156622748,0.0369409844,-11.25206276,0.6584088179,-0.9836242731,0.7164228861,-0.5119251275,1.706497822
7,p_ne_q,5,0.05,0.06,0.055,0.385,1,0.827153676,0.04049819168,20.42445951,2.573503556,-0.9836242731,0.7164228861,0.8600925719,1.49191426
7,p_ne_q,6,0.06,0.07,0.065,0.455,1,1.259294752,0.04548848554,27.68381355,3.285466112,-0.9836242731,0.7164228861,1.370158841,1.460186104
7,p_ne_q,7,0.07,0.08,0.075,0.525,1,0.6063621356,0.04967324741,12.20701619,2.357687875,-0.9836242731,0.7164228861,0.7054772791,1.109657785
7,p_ne_q,8,0.08,0.09,0.085,0.595,1,0.4494145627,0.05265036659,8.535829698,2.1175595,-0.9836242731,0.7164228861,0.5334438156,0.5655687573
7,p_ne_q,9,0.09,0.1,0.095,0.665,1,-1.127588302,0.05590910229,-20.16824195,-0.4257639198,-0.9836242731,0.7164228861,-1.288651289,0.5456206694
7,p_ne_q,10,0.1,0.11,0.105,0.735,1,-1.823928452,0.05904285105,-30.89160532,-0.8538660953,-0.9836242731,0.7164228861,-1.595353486,0.3418671249
7,p_ne_q,11,0.11,0.12,0.115,0.805,1,-3.524167569,0.06309560908,-55.85440288,-3.338406689,-0.9836242731,0.7164228861,-3.375335229,-0.2208943205
7,p_ne_q,12,0.12,0.13,0.125,0.875,1,-3.922343922,0.066828676,-58.69252778,-3.678777974,-0.9836242731,0.7164228861,-3.619185007,-0.527572754
7,p_ne_q,13,0.13,0.14,0.135,0.945,1,-3.299990387,0.06938577693,-47.56004087,-3.251630369,-0.9836242731,0.7164228861,-3.313166686,-0.8884639357
7,p_ne_q,14,0.14,0.15,0.145,1.015,0,-2.422392302,0.0712296197,-34.00821614,,-0.9836242731,0.7164228861,,-1.252948972
7,p_ne_q,15,0.15,0.16,0.155,1.085,0,-1.217731181,0.07371930465,-16.51848436,,-0.9836242731,0.7164228861,,-1.376335954
7,p_ne_q,16,0.16,0.17,0.165,1.155,0,-0.7052672312,0.07654472453,-9.213792793,,-0.9836242731,0.7164228861,,-1.175513701
7,p_ne_q,17,0.17,0.18,0.175,1.225,0,0.1532138585,0.07903178235,1.938636001,,-0.9836242731,0.7164228861,,-1.922813477
7,p_ne_q,18,0.18,0.19,0.185,1.295,0,0.6570415242,0.0815355725,8.058341948,,-0.9836242731,0.7164228861,,-2.097258785
7,p_ne_q,19,0.19,0.2,0.195,1.365,0,1.53636314,0.08416297948,18.25461918,,-0.9836242731,0.7164228861,,-2.097229955
7,p_ne_q,20,0.2,0.21,0.205,1.435,0,2.179649146,0.08742897242,24.93051314,,-0.9836242731,0.7164228861,,-2.369487518
7,p_ne_q,21,0.21,0.22,0.215,1.505,0,1.231303614,0.08944225863,13.76646378,,-0.9836242731,0.7164228861,,-1.98582588
7,p_ne_q,22,0.22,0.23,0.225,1.575,0,1.238243428,0.09062172921,13.6638689,,-0.9836242731,0.7164228861,,-1.77436798
7,p_ne_q,23,0.23,0.24,0.235,1.645,0,0.06220493811,0.09261226538,0.6716706244,,-0.9836242731,0.7164228861,,-1.672652747
7,p_ne_q,24,0.24,0.25,0.245,1.715,0,-1.587477795,0.09388117349,-16.90943707,,-0.9836242731,0.7164228861,,-1.322748194
7,p_ne_q,25,0.25,0.26,0.255,1.785,0,-2.228580637,0.09650377484,-23.09319652,,-0.9836242731,0.7164228861,,-0.8397787022
7,p_ne_q,26,0.26,0.27,0.265,1.855,0,-3.190299666,0.09974355027,-31.98502216,,-0.9836242731,0.7164228861,,-0.382282593
7,p_ne_q,27,0.27,0.28,0.275,1.925,0,-2.87893632,0.1028575059,-27.98955988,,-0.9836242731,0.7164228861,,-0.6938425202
7,p_ne_q,28,0.28,0.29,0.285,1.995,0,-3.092001526,0.1057889269,-29.2280262,,-0.9836242731,0.7164228861,,-0.3748098636
7,p_ne_q,29,0.29,0.3,0.295,2.065,0,-3.79350182,0.1061628583,-35.7328531,,-0.9836242731,0.7164228861,,0.1407784969
7,p_ne_q,30,0.3,0.31,0.305,2.135,0,-4.387774949,0.1073152192,-40.8867911,,-0.9836242731,0.7164228861,,0.3023534711
7,p_ne_q,31,0.31,0.32,0.315,2.205,0,-4.858670111,0.1109740596,-43.78203454,,-0.9836242731,0.7164228861,,0.6584088179
7,p_ne_q,32,0.32,0.33,0.325,2.275,0,-3.193771621,0.1126502929,-28.35120567,,-0.9836242731,0.7164228861,,0.744677913
7,p_ne_q,33,0.33,0.34,0.335,2.345,0,-1.287138688,0.1142413831,-11.2668339,,-0.9836242731,0.7164228861,,1.252634581
7,p_ne_q,34,0.34,0.35,0.345,2.415,0,0.06501500778,0.1156677594,0.5620840942,,-0.9836242731,0.7164228861,,1.450760964
7,p_ne_q,35,0.35,0.36,0.355,2.485,0,0.523858114,0.1170071035,4.477147955,,-0.9836242731,0.7164228861,,1.724092525
7,p_ne_q,36,0.36,0.37,0.365,2.555,0,1.886216541,0.1193613336,15.80257596,,-0.9836242731,0.7164228861,,1.943536639
7,p_ne_q,37,0.37,0.38,0.375,2.625,0,2.141136727,0.1192975075,17.94787479,,-0.9836242731,0.7164228861,,2.37092866
7,p_ne_q,38,0.38,0.39,0.385,2.695,0,1.165003511,0.1218095576,9.564138755,,-0.9836242731,0.7164228861,,2.573503556
7,p_ne_q,39,0.39,0.4,0.395,2.765,0,1.312565233,0.1239787832,10.58701496,,-0.9836242731,0.7164228861,,2.781600048
7,p_ne_q,40,0.4,0.41,0.405,2.835,0,1.657046961,0.1250887801,13.24696715,,-0.9836242731,0.7164228861,,3.044638885
7,p_ne_q,41,0.41,0.42,0.415,2.905,0,1.805177146,0.1260481252,14.32133277,,-0.9836242731,0.7164228861,,2.925727775
7,p_ne_q,42,0.42,0.43,0.425,2.975,0,2.033906617,0.1296192675,15.69139108,,-0.9836242731,0.7164228861,,3.131688845
7,p_ne_q,43,0.43,0.44,0.435,3.045,0,1.62907353,0.1315290263,12.38565794,,-0.9836242731,0.7164228861,,3.439610539
7,p_ne_q,44,0.44,0.45,0.445,3.115,0,0.4357050964,0.1331258556,3.272881097,,-0.9836242731,0.7164228861,,3.405027217
7,p_ne_q,45,0.45,0.46,0.455,3.185,0,-0.6513363554,0.135398005,-4.810531407,,-0.9836242731,0.7164228861,,3.285466112
7,p_ne_q,46,0.46,0.47,0.465,3.255,0,-0.8638212822,0.1359538527,-6.353783029,,-0.9836242731,0.7164228861,,2.937540809
7,p_ne_q,47,0.47,0.48,0.475,3.325,0,-1.275992123,0.138986299,-9.180704372,,-0.9836242731,0.7164228861,,2.811605489
7,p_ne_q,48,0.48,0.49,0.485,3.395,0,-0.943880211,0.1398347442,-6.749969163,,-0.9836242731,0.7164228861,,2.344807477
7,p_ne_q,49,0.49,0.5,0.495,3.465,0,-2.125680062,0.1424985086,-14.91720919,,-0.9836242731,0.7164228861,,2.424534147
7,p_ne_q,50,0.5,0.51,0.505,3.535,0,-2.651537307,0.143617587,-18.46248334,,-0.9836242731,0.7164228861,,2.174228856
7,p_ne_q,51,0.51,0.52,0.515,3.605,0,-2.775291287,0.1452376301,-19.10862415,,-0.9836242731,0.7164228861,,2.318450716
7,p_ne_q,52,0.52,0.53,0.525,3.675,0,-3.630653773,0.1468162788,-24.72923169,,-0.9836242731,0.7164228861,,2.357687875
7,p_ne_q,53,0.53,0.54,0.535,3.745,0,-3.751507837,0.1460506279,-25.68635199,,-0.9836242731,0.7164228861,,2.635273781
7,p_ne_q,54,0.54,0.55,0.545,3.815,0,-5.565860518,0.149551105,-37.21711395,,-0.9836242731,0.7164228861,,2.675696009
7,p_ne_q,55,0.55,0.56,0.555,3.885,0,-4.59909343,0.1503785553,-30.58343939,,-0.9836242731,0.7164228861,,2.65699261
7,p_ne_q,56,0.56,0.57,0.565,3.955,0,-2.479669495,0.1524081236,-16.26992995,,-0.9836242731,0.7164228861,,2.615324273
7,p_ne_q,57,0.57,0.58,0.575,4.025,0,-1.968575299,0.1515102598,-12.99301646,,-0.9836242731,0.7164228861,,2.432227198
7,p_ne_q,58,0.58,0.59,0.585,4.095,0,-1.625784632,0.1530362367,-10.62352726,,-0.9836242731,0.7164228861,,2.052164924
7,p_ne_q,59,0.59,0.6,0.595,4.165,0,-1.644401762,0.1558532956,-10.55095919,,-0.9836242731,0.7164228861,,2.1175595
7,p_ne_q,60,0.6,0.61,0.605,4.235,0,-0.5932792542,0.1569932985,-3.77901006,,-0.9836242731,0.7164228861,,1.973790587
7,p_ne_q,61,0.61,0.62,0.615,4.305,0,0.254216693,0.157403239,1.615066467,,-0.9836242731,0.7164228861,,1.297289115
7,p_ne_q,62,0.62,0.63,0.625,4.375,0,2.424591691,0.1594331753,15.20757324,,-0.9836242731,0.7164228861,,1.571870008
7,p_ne_q,63,0.63,0.64,0.635,4.445,0,3.656299231,0.1607444236,22.74604089,,-0.9836242731,0.7164228861,,0.8711685238
7,p_ne_q,64,0.64,0.65,0.645,4.515,0,2.7919604,0.1630772852,17.12047387,,-0.9836242731,0.7164228861,,0.9699164214
7,p_ne_q,65,0.65,0.66,0.655,4.585,0,4.500756682,0.1644071099,27.37568154,,-0.9836242731,0.7164228861,,0.3729818968
7,p_ne_q,66,0.66,0.67,0.665,4.655,0,4.233254884,0.166591458,25.41099607,,-0.9836242731,0.7164228861,,-0.4257639198
7,p_ne_q,67,0.67,0.68,0.675,4.725,0,3.606585349,0.1677455339,21.50033604,,-0.9836242731,0.7164228861,,-0.7721217994
7,p_ne_q,68,0.68,0.69,0.685,4.795,0,2.155725228,0.1691149043,12.74710373,,-0.9836242731,0.7164228861,,-0.8178654844
7,p_ne_q,69,0.69,0.7,0.695,4.865,0,2.594146417,0.1705748609,15.20825755,,-0.9836242731,0.7164228861,,-0.4560034305
7,p_ne_q,70,0.7,0.71,0.705,4.935,0,2.798526429,0.1708340353,16.38155081,,-0.9836242731,0.7164228861,,-0.7858019035
7,p_ne_q,71,0.71,0.72,0.715,5.005,0,2.872179171,0.1734510878,16.55901504,,-0.9836242731,0.7164228861,,-0.9858858147
7,p_ne_q,72,0.72,0.73,0.725,5.075,0,2.12047123,0.1733370112,12.23322829,,-0.9836242731,0.7164228861,,-1.009530471
7,p_ne_q,73,0.73,0.74,0.735,5.145,0,1.333749861,0.1752983701,7.608455573,,-0.9836242731,0.7164228861,,-0.8538660953
7,p_ne_q,74,0.74,0.75,0.745,5.215,0,1.883053202,0.1755938408,10.72391374,,-0.9836242731,0.7164228861,,-0.686315813
7,p_ne_q,75,0.75,0.76,0.755,5.285,0,1.497890972,0.1766861183,8.477694717,,-0.9836242731,0.7164228861,,-0.914767675
7,p_ne_q,76,0.76,0.77,0.765,5.355,0,0.944215533,0.1780133733,5.304183138,,-0.9836242731,0.7164228861,,-1.737762684
7,p_ne_q,77,0.77,0.78,0.775,5.425,0,1.406100937,0.1790327231,7.853876723,,-0.9836242731,0.7164228861,,-2.086254973
7,p_ne_q,78,0.78,0.79,0.785,5.495,0,0.4371515599,0.1822056189,2.399221069,,-0.9836242731,0.7164228861,,-2.694140761
7,p_ne_q,79,0.79,0.8,0.795,5.565,0,-0.07420334658,0.1835206389,-0.4043324339,,-0.9836242731,0.7164228861,,-3.293849169
7,p_ne_q,80,0.8,0.81,0.805,5.635,0,-1.046467145,0.1841336717,-5.683192734,,-0.9836242731,0.7164228861,,-3.338406689
7,p_ne_q,81,0.81,0.82,0.815,5.705,0,-3.252014764,0.1854439212,-17.53637834,,-0.9836242731,0.7164228861,,-3.501462783
7,p_ne_q,82,0.82,0.83,0.825,5.775,0,-3.376620844,0.1856311091,-18.18995135,,-0.9836242731,0.7164228861,,-3.282049185
7,p_ne_q,83,0.83,0.84,0.835,5.845,0,-4.016930728,0.1888547234,-21.26995108,,-0.9836242731,0.7164228861,,-2.733810927
7,p_ne_q,84,0.84,0.85,0.845,5.915,0,-3.031747501,0.1876839916,-16.15346879,,-0.9836242731,0.7164228861,,-3.384413126
7,p_ne_q,85,0.85,0.86,0.855,5.985,0,-2.492429252,0.1914636458,-13.01776763,,-0.9836242731,0.7164228861,,-3.850163886
7,p_ne_q,86,0.86,0.87,0.865,6.055,0,-3.187268977,0.1919772347,-16.60232778,,-0.9836242731,0.7164228861,,-3.771675644
7,p_ne_q,87,0.87,0.88,0.875,6.125,0,-3.635428712,0.1946050845,-18.68105718,,-0.9836242731,0.7164228861,,-3.678777974
7,p_ne_q,88,0.88,0.89,0.885,6.195,0,-4.004661418,0.1942064192,-20.62064392,,-0.9836242731,0.7164228861,,-3.503440291
7,p_ne_q,89,0.89,0.9,0.895,6.265,0,-1.960193849,0.1935265845,-10.1288092,,-0.9836242731,0.7164228861,,-3.097522506
7,p_ne_q,90,0.9,0.91,0.905,6.335,0,-0.7123496906,0.196508433,-3.625033693,,-0.9836242731,0.7164228861,,-2.958152421
7,p_ne_q,91,0.91,0.92,0.915,6.405,0,0.5116578071,0.198884698,2.572635362,,-0.9836242731,0.7164228861,,-3.225902756
7,p_ne_q,92,0.92,0.93,0.925,6.475,0,0.8275855883,0.1998074511,4.141915548,,-0.9836242731,0.7164228861,,-2.955537547
7,p_ne_q,93,0.93,0.94,0.935,6.545,0,1.843012299,0.2005564362,9.189494656,,-0.9836242731,0.7164228861,,-2.929265681
7,p_ne_q,94,0.94,0.95,0.945,6.615,0,2.096949158,0.2013575573,10.41405739,,-0.9836242731,0.7164228861,,-3.251630369
7,p_ne_q,95,0.95,0.96,0.955,6.685,0,1.58602927,0.2026874234,7.825000894,,-0.9836242731,0.7164228861,,-2.549599196
7,p_ne_q,96,0.96,0.97,0.965,6.755,0,2.791286684,0.2041448534,13.67306908,,-0.9836242731,0.7164228861,,-3.012752911
7,p_ne_q,97,0.97,0.98,0.975,6.825,0,2.465155602,0.2029748355,12.1451292,,-0.9836242731,0.7164228861,,-2.813470895
7,p_ne_q,98,0.98,0.99,0.985,6.895,0,2.893585247,0.2067400591,13.99624852,,-0.9836242731,0.7164228861,,-2.602032682
7,p_ne_q,99,0.99,1,0.995,6.965,0,3.721430405,0.2073060393,17.95138443,,-0.9836242731,0.7164228861,,-2.740435151
11,all,0,0,0.01,0.005,0.055,1,0.2938353644,0.01189474222,24.70296195,1.491911855,-0.8820837718,0.8613070805,0.4029104726,1.017861443
11,all,1,0.01,0.02,0.015,0.165,1,-1.953833537,0.0261685869,-74.66331846,-1.175513701,-0.8820837718,0.8613070805,-1.894562046,1.484054062
11,all,2,0.02,0.03,0.025,0.275,1,-1.143221682,0.03531232141,-32.37458306,-0.6938425202,-0.8820837718,0.8613070805,-1.479695247,1.808437518
11,all,3,0.03,0.04,0.035,0.385,1,1.219617702,0.04282679433,28.47791251,2.573503556,-0.8820837718,0.8613070805,1.334493063,1.822365318
11,all,4,0.04,0.05,0.045,0.495,1,1.449258866,0.0502806978,28.82336422,2.424534147,-0.8820837718,0.8613070805,1.206184656,1.706495015
11,all,5,0.05,0.06,0.055,0.605,1,0.657446784,0.05480694824,11.99568312,1.973790587,-0.8820837718,0.8613070805,0.8179560363,1.491911855
11,all,6,0.06,0.07,0.065,0.715,1,-1.743636625,0.0620743254,-28.08949778,-0.9858858147,-0.8820837718,0.8613070805,-1.731234205,1.460185197
11,all,7,0.07,0.08,0.075,0.825,1,-3.640558516,0.06762964483,-53.83080933,-3.282049185,-0.8820837718,0.8613070805,-3.708935973,1.109656961
11,all,8,0.08,0.09,0.085,0.935,1,-3.596872643,0.07254194289,-49.58335136,-2.929265681,-0.8820837718,0.8613070805,-3.405081044,0.5655689348
11,all,9,0.09,0.1,0.095,1.045,0,-2.012484283,0.07645534337,-26.32234968,,-0.8820837718,0.8613070805,,0.5456202302
11,all,10,0.1,0.11,0.105,1.155,0,-0.4711444283,0.0797035049,-5.911213426,,-0.8820837718,0.8613070805,,0.3418660809
11,all,11,0.11,0.12,0.115,1.265,0,1.215375039,0.08478939888,14.33404476,,-0.8820837718,0.8613070805,,-0.2208942971
11,all,12,0.12,0.13,0.125,1.375,0,2.255865136,0.09009491311,25.03876254,,-0.8820837718,0.8613070805,,-0.5275725235
11,all,13,0.13,0.14,0.135,1.485,0,1.741808944,0.09232437823,18.86618656,,-0.8820837718,0.8613070805,,-0.8884641974
11,all,14,0.14,0.15,0.145,1.595,0,1.428750775,0.09537403528,14.98050041,,-0.8820837718,0.8613070805,,-1.252948837
11,all,15,0.15,0.16,0.155,1.705,0,-0.6585337606,0.09989309287,-6.592385336,,-0.8820837718,0.8613070805,,-1.376335723
11,all,16,0.16,0.17,0.165,1.815,0,-2.905231354,0.1037616735,-27.99907959,,-0.8820837718,0.8613070805,,-1.175513701
11,all,17,0.17,0.18,0.175,1.925,0,-3.105954265,0.1071125589,-28.99710639,,-0.8820837718,0.8613070805,,-1.922813935
11,all,18,0.18,0.19,0.185,2.035,0,-3.733679035,0.1107858746,-33.70176072,,-0.8820837718,0.8613070805,,-2.097257979
11,all,19,0.19,0.2,0.195,2.145,0,-5.6667467,0.1147522514,-49.3824446,,-0.8820837718,0.8613070805,,-2.097230168
11,all,20,0.2,0.21,0.205,2.255,0,-4.409061207,0.1186598149,-37.1571556,,-0.8820837718,0.8613070805,,-2.369487701
11,all,21,0.21,0.22,0.215,2.365,0,-1.53093077,0.1215661328,-12.59339862,,-0.8820837718,0.8613070805,,-1.985824982
11,all,22,0.22,0.23,0.225,2.475,0,0.3946663129,0.1232252798,3.202803139,,-0.8820837718,0.8613070805,,-1.77436798
11,all,23,0.23,0.24,0.235,2.585,0,2.161097842,0.1259260138,17.16164735,,-0.8820837718,0.8613070805,,-1.672653011
11,all,24,0.24,0.25,0.245,2.695,0,1.435035597,0.1292935312,11.09905178,,-0.8820837718,0.8613070805,,-1.322748194
11,all,25,0.25,0.26,0.255,2.805,0,1.584955914,0.131016104,12.09741296,,-0.8820837718,0.8613070805,,-0.8397787206
11,all,26,0.26,0.27,0.265,2.915,0,2.035516334,0.1361954454,14.94555363,,-0.8820837718,0.8613070805,,-0.3822825051
11,all,27,0.27,0.28,0.275,3.025,0,1.621616298,0.1385391591,11.70511145,,-0.8820837718,0.8613070805,,-0.6938425202
11,all,28,0.28,0.29,0.285,3.135,0,-0.6469093868,0.141757956,-4.563478516,,-0.8820837718,0.8613070805,,-0.3748098636
11,all,29,0.29,0.3,0.295,3.245,0,-1.212482357,0.143024303,-8.477456847,,-0.8820837718,0.8613070805,,0.1407784806
11,all,30,0.3,0.31,0.305,3.355,0,-1.453582299,0.1460983735,-9.949339368,,-0.8820837718,0.8613070805,,0.3023534711
11,all,31,0.31,0.32,0.315,3.465,0,-2.978215843,0.1507485937,-19.75617663,,-0.8820837718,0.8613070805,,0.6584088179
11,all,32,0.32,0.33,0.325,3.575,0,-3.613813275,0.1517412121,-23.81563469,,-0.8820837718,0.8613070805,,0.744677913
11,all,33,0.33,0.34,0.335,3.685,0,-5.647064374,0.1546937082,-36.50480967,,-0.8820837718,0.8613070805,,1.252634581
11,all,34,0.34,0.35,0.345,3.795,0,-6.898773289,0.1572812841,-43.86264601,,-0.8820837718,0.8613070805,,1.450761028
11,all,35,0.35,0.36,0.355,3.905,0,-5.677936012,0.1588810745,-35.73701921,,-0.8820837718,0.8613070805,,1.724092525
11,all,36,0.36,0.37,0.365,4.015,0,-3.321347931,0.1616579677,-20.5455257,,-0.8820837718,0.8613070805,,1.94353629
11,all,37,0.37,0.38,0.375,4.125,0,-2.738896025,0.1621157759,-16.89469152,,-0.8820837718,0.8613070805,,2.37092866
11,all,38,0.38,0.39,0.385,4.235,0,-2.0014261,0.1651216035,-12.12092215,,-0.8820837718,0.8613070805,,2.573503556
11,all,39,0.39,0.4,0.395,4.345,0,0.527356509,0.1669779876,3.158239697,,-0.8820837718,0.8613070805,,2.781600048
11,all,40,0.4,0.41,0.405,4.455,0,2.223709421,0.170989083,13.00497893,,-0.8820837718,0.8613070805,,3.044638885
11,all,41,0.41,0.42,0.415,4.565,0,3.201249556,0.1723656195,18.5724367,,-0.8820837718,0.8613070805,,2.925727904
11,all,42,0.42,0.43,0.425,4.675,0,2.945538701,0.1747613803,16.85463171,,-0.8820837718,0.8613070805,,3.131688845
11,all,43,0.43,0.44,0.435,4.785,0,2.178372581,0.1778498206,12.24838222,,-0.8820837718,0.8613070805,,3.439610539
11,all,44,0.44,0.45,0.445,4.895,0,3.094178761,0.1819656044,17.00419577,,-0.8820837718,0.8613070805,,3.405027217
11,all,45,0.45,0.46,0.455,5.005,0,2.646353874,0.1848415753,14.31687579,,-0.8820837718,0.8613070805,,3.285466112
11,all,46,0.46,0.47,0.465,5.115,0,0.9936406686,0.1853403664,5.361167068,,-0.8820837718,0.8613070805,,2.937540451
11,all,47,0.47,0.48,0.475,5.225,0,0.5839209449,0.1872410984,3.118551161,,-0.8820837718,0.8613070805,,2.811605489
11,all,48,0.48,0.49,0.485,5.335,0,-0.4895643214,0.190379034,-2.571524349,,-0.8820837718,0.8613070805,,2.344807477
11,all,49,0.49,0.5,0.495,5.445,0,-0.4291595528,0.1927915223,-2.226029173,,-0.8820837718,0.8613070805,,2.424534147
11,all,50,0.5,0.51,0.505,5.555,0,-2.099464699,0.1938514901,-10.83027372,,-0.8820837718,0.8613070805,,2.174228856
11,all,51,0.51,0.52,0.515,5.665,0,-4.195100411,0.1982120529,-21.16470895,,-0.8820837718,0.8613070805,,2.318450716
11,all,52,0.52,0.53,0.525,5.775,0,-6.045680402,0.1973884873,-30.62833343,,-0.8820837718,0.8613070805,,2.357687875
11,all,53,0.53,0.54,0.535,5.885,0,-5.832049421,0.1988072356,-29.33519701,,-0.8820837718,0.8613070805,,2.635273781
11,all,54,0.54,0.55,0.545,5.995,0,-4.959022748,0.2041567941,-24.29026558,,-0.8820837718,0.8613070805,,2.675696009
11,all,55,0.55,0.56,0.555,6.105,0,-5.584437738,0.2041543082,-27.35400388,,-0.8820837718,0.8613070805,,2.65699261
11,all,56,0.56,0.57,0.565,6.215,0,-5.58918302,0.2068128963,-27.02531187,,-0.8820837718,0.8613070805,,2.615324273
11,all,57,0.57,0.58,0.575,6.325,0,-3.490721201,0.2056951392,-16.9703631,,-0.8820837718,0.8613070805,,2.432227198
11,all,58,0.58,0.59,0.585,6.435,0,-1.830378906,0.2077729701,-8.809514085,,-0.8820837718,0.8613070805,,2.052164924
11,all,59,0.59,0.6,0.595,6.545,0,0.4680632701,0.2113508869,2.214626477,,-0.8820837718,0.8613070805,,2.1175595
11,all,60,0.6,0.61,0.605,6.655,0,0.1752816593,0.212315259,0.8255725951,,-0.8820837718,0.8613070805,,1.973790587
11,all,61,0.61,0.62,0.615,6.765,0,0.5988657396,0.2150104309,2.785286914,,-0.8820837718,0.8613070805,,1.297289115
11,all,62,0.62,0.63,0.625,6.875,0,1.766470104,0.2173473909,8.127404228,,-0.8820837718,0.8613070805,,1.571870008
11,all,63,0.63,0.64,0.635,6.985,0,2.608605046,0.2209389434,11.80690468,,-0.8820837718,0.8613070805,,0.8711681643
11,all,64,0.64,0.65,0.645,7.095,0,2.420866401,0.2213186598,10.93837457,,-0.8820837718,0.8613070805,,0.9699164214
11,all,65,0.65,0.66,0.655,7.205,0,2.388194076,0.2236814599,10.67676363,,-0.8820837718,0.8613070805,,0.3729818968
11,all,66,0.66,0.67,0.665,7.315,0,2.443096188,0.2264618902,10.78811179,,-0.8820837718,0.8613070805,,-0.4257639198
11,all,67,0.67,0.68,0.675,7.425,0,3.235467494,0.2264155887,14.28995023,,-0.8820837718,0.8613070805,,-0.7721217994
11,all,68,0.68,0.69,0.685,7.535,0,1.296494795,0.2302312112,5.631272964,,-0.8820837718,0.8613070805,,-0.8178654844
11,all,69,0.69,0.7,0.695,7.645,0,1.700804507,0.2304056977,7.381781457,,-0.8820837718,0.8613070805,,-0.4560034305
11,all,70,0.7,0.71,0.705,7.755,0,-0.8582221207,0.2312145292,-3.711800135,,-0.8820837718,0.8613070805,,-0.7858019035
11,all,71,0.71,0.72,0.715,7.865,0,-2.224872135,0.2336758422,-9.521190183,,-0.8820837718,0.8613070805,,-0.9858858147
11,all,72,0.72,0.73,0.725,7.975,0,-1.891617214,0.2348321684,-8.055187786,,-0.8820837718,0.8613070805,,-1.009530471
11,all,73,0.73,0.74,0.735,8.085,0,-3.999806957,0.2355783718,-16.97866797,,-0.8820837718,0.8613070805,,-0.8538660953
11,all,74,0.74,0.75,0.745,8.195,0,-6.203503811,0.2396603515,-25.88456443,,-0.8820837718,0.8613070805,,-0.686315813
11,all,75,0.75,0.76,0.755,8.305,0,-6.416710185,0.2412410182,-26.5987527,,-0.8820837718,0.8613070805,,-0.914767675
11,all,76,0.76,0.77,0.765,8.415,0,-5.273913384,0.2429706788,-21.70596638,,-0.8820837718,0.8613070805,,-1.737762684
11,all,77,0.77,0.78,0.775,8.525,0,-5.779361085,0.2426284155,-23.81980311,,-0.8820837718,0.8613070805,,-2.086254973
11,all,78,0.78,0.79,0.785,8.635,0,-5.630956482,0.2460753047,-22.88306211,,-0.8820837718,0.8613070805,,-2.694140761
11,all,79,0.79,0.8,0.795,8.745,0,-7.214631034,0.2486377016,-29.01664143,,-0.8820837718,0.8613070805,,-3.293849169
11,all,80,0.8,0.81,0.805,8.855,0,-7.680320962,0.2501912402,-30.69780123,,-0.8820837718,0.8613070805,,-3.338406689
11,all,81,0.81,0.82,0.815,8.965,0,-6.119727832,0.2516597651,-24.3174662,,-0.8820837718,0.8613070805,,-3.501462783
11,all,82,0.82,0.83,0.825,9.075,0,-4.141869793,0.2529642176,-16.37334257,,-0.8820837718,0.8613070805,,-3.282049185
11,all,83,0.83,0.84,0.835,9.185,0,-2.896723432,0.2537577748,-11.41530908,,-0.8820837718,0.8613070805,,-2.733810927
11,all,84,0.84,0.85,0.845,9.295,0,-1.627719887,0.2548198172,-6.387728808,,-0.8820837718,0.8613070805,,-3.384413126
11,all,85,0.85,0.86,0.855,9.405,0,1.488624719,0.2581310697,5.766933522,,-0.8820837718,0.8613070805,,-3.850163886
11,all,86,0.86,0.87,0.865,9.515,0,2.76549929,0.2612317424,10.58638305,,-0.8820837718,0.8613070805,,-3.771675644
11,all,87,0.87,0.88,0.875,9.625,0,2.587805071,0.2626045204,9.854381287,,-0.8820837718,0.8613070805,,-3.678777974
11,all,88,0.88,0.89,0.885,9.735,0,1.941879356,0.264238936,7.348952376,,-0.8820837718,0.8613070805,,-3.503440291
11,all,89,0.89,0.9,0.895,9.845,0,1.83406327,0.2639597955,6.948267505,,-0.8820837718,0.8613070805,,-3.097522506
11,all,90,0.9,0.91,0.905,9.955,0,4.050292756,0.2661460993,15.21830591,,-0.8820837718,0.8613070805,,-2.958152421
11,all,91,0.91,0.92,0.915,10.065,0,5.092820848,0.2701039917,18.85503734,,-0.8820837718,0.8613070805,,-3.225902756
11,all,92,0.92,0.93,0.925,10.175,0,4.003139595,0.2700815396,14.82196673,,-0.8820837718,0.8613070805,,-2.955537547
11,all,93,0.93,0.94,0.935,10.285,0,4.649805093,0.2708234675,17.16913655,,-0.8820837718,0.8613070805,,-2.929265681
11,all,94,0.94,0.95,0.945,10.395,0,6.062567646,0.2728675692,22.21798532,,-0.8820837718,0.8613070805,,-3.251630369
11,all,95,0.95,0.96,0.955,10.505,0,5.661520164,0.2742885208,20.64074773,,-0.8820837718,0.8613070805,,-2.549599196
11,all,96,0.96,0.97,0.965,10.615,0,5.711189157,0.2766534309,20.64383998,,-0.8820837718,0.8613070805,,-3.012752911
11,all,97,0.97,0.98,0.975,10.725,0,3.348108698,0.2768181021,12.09497744,,-0.8820837718,0.8613070805,,-2.813470895
11,all,98,0.98,0.99,0.985,10.835,0,1.336437866,0.2814294223,4.748749634,,-0.8820837718,0.8613070805,,-2.602032682
11,all,99,0.99,1,0.995,10.945,0,1.047022106,0.2802041845,3.736639793,,-0.8820837718,0.8613070805,,-2.740435151
11,good_q,0,0,0.01,0.005,0.055,1,0.3462749729,0.01437264426,24.092642,1.491778207,-1.05860126,1.040856624,0.4941259678,1.024460933
11,good_q,1,0.01,0.02,0.015,0.165,1,-2.326054596,0.03148630308,-73.87512565,-1.197304954,-1.05860126,1.040856624,-2.304824052,1.454469842
11,good_q,2,0.02,0.03,0.025,0.275,1,-1.337968016,0.04266838054,-31.35736577,-0.6720620366,-1.05860126,1.040856624,-1.758121482,1.79060533
11,good_q,3,0.03,0.04,0.035,0.385,1,1.470362682,0.0516780173,28.45238186,2.524534678,-1.05860126,1.040856624,1.569077382,1.822416759
11,good_q,4,0.04,0.05,0.045,0.495,1,1.731379009,0.0607465326,28.50169276,2.403485719,-1.05860126,1.040856624,1.443082771,1.724686609
11,good_q,5,0.05,0.06,0.055,0.605,1,0.8057312226,0.06621315889,12.16874766,2.025544767,-1.05860126,1.040856624,1.049700428,1.491778207
11,good_q,6,0.06,0.07,0.065,0.715,1,-2.089240003,0.07494869728,-27.87560129,-0.9958979564,-1.05860126,1.040856624,-2.095188245,1.450211541
11,good_q,7,0.07,0.08,0.075,0.825,1,-4.318423511,0.08156252306,-52.94617367,-3.220651804,-1.05860126,1.040856624,-4.410838023,1.055183681
11,good_q,8,0.08,0.09,0.085,0.935,1,-4.287100851,0.08758705714,-48.94673929,-2.818306106,-1.05860126,1.040856624,-3.992053838,0.5343412813
11,good_q,9,0.09,0.1,0.095,1.045,0,-2.405888133,0.09224603634,-26.08120878,,-1.05860126,1.040856624,,0.5205442376
11,good_q,10,0.1,0.11,0.105,1.155,0,-0.5420817224,0.0962475174,-5.632163167,,-1.05860126,1.040856624,,0.3299704096
11,good_q,11,0.11,0.12,0.115,1.265,0,1.443778844,0.1023560555,14.10545607,,-1.05860126,1.040856624,,-0.1822532451
11,good_q,12,0.12,0.13,0.125,1.375,0,2.721273735,0.1089163531,24.98498762,,-1.05860126,1.040856624,,-0.5003382946
11,good_q,13,0.13,0.14,0.135,1.485,0,2.067443077,0.1116136439,18.523211,,-1.05860126,1.040856624,,-0.8767007035
11,good_q,14,0.14,0.15,0.145,1.595,0,1.721313528,0.1151472553,14.94880207,,-1.05860126,1.040856624,,-1.227464086
11,good_q,15,0.15,0.16,0.155,1.705,0,-0.7722249617,0.1206783873,-6.399032828,,-1.05860126,1.040856624,,-1.382606537
11,good_q,16,0.16,0.17,0.165,1.815,0,-3.451831955,0.1252707926,-27.5549622,,-1.05860126,1.040856624,,-1.197304954
11,good_q,17,0.17,0.18,0.175,1.925,0,-3.723458178,0.1294395239,-28.76600643,,-1.05860126,1.040856624,,-1.937668902
11,good_q,18,0.18,0.19,0.185,2.035,0,-4.423801545,0.1338827021,-33.04236826,,-1.05860126,1.040856624,,-2.168559988
11,good_q,19,0.19,0.2,0.195,2.145,0,-6.803249945,0.1383833373,-49.16234913,,-1.05860126,1.040856624,,-2.12029702
11,good_q,20,0.2,0.21,0.205,2.255,0,-5.283810813,0.143173966,-36.90482957,,-1.05860126,1.040856624,,-2.389792749
11,good_q,21,0.21,0.22,0.215,2.365,0,-1.808542473,0.1469524072,-12.30699454,,-1.05860126,1.040856624,,-1.996805781
11,good_q,22,0.22,0.23,0.225,2.475,0,0.4859236765,0.1488092842,3.265412363,,-1.05860126,1.040856624,,-1.753330442
11,good_q,23,0.23,0.24,0.235,2.585,0,2.574887677,0.1522520851,16.91200272,,-1.05860126,1.040856624,,-1.6498115
11,good_q,24,0.24,0.25,0.245,2.695,0,1.699878875,0.1562942437,10.87614511,,-1.05860126,1.040856624,,-1.298504827
11,good_q,25,0.25,0.26,0.255,2.805,0,1.924429771,0.1582508066,12.16063167,,-1.05860126,1.040856624,,-0.7974905737
11,good_q,26,0.26,0.27,0.265,2.915,0,2.408352247,0.1646048888,14.63111008,,-1.05860126,1.040856624,,-0.3347199139
11,good_q,27,0.27,0.28,0.275,3.025,0,1.963392305,0.1674349772,11.7262972,,-1.05860126,1.040856624,,-0.6720620366
11,good_q,28,0.28,0.29,0.285,3.135,0,-0.7744673127,0.1713113246,-4.520817958,,-1.05860126,1.040856624,,-0.3891989524
11,good_q,29,0.29,0.3,0.295,3.245,0,-1.429921168,0.1728374109,-8.273215624,,-1.05860126,1.040856624,,0.1211322699
11,good_q,30,0.3,0.31,0.305,3.355,0,-1.687308675,0.1764607809,-9.561947225,,-1.05860126,1.040856624,,0.2888638919
11,good_q,31,0.31,0.32,0.315,3.465,0,-3.513884651,0.1821245237,-19.29385774,,-1.05860126,1.040856624,,0.6260347682
11,good_q,32,0.32,0.33,0.325,3.575,0,-4.244161783,0.1833378108,-23.14940799,,-1.05860126,1.040856624,,0.6872283929
11,good_q,33,0.33,0.34,0.335,3.685,0,-6.732369769,0.1867521027,-36.04976689,,-1.05860126,1.040856624,,1.141628375
11,good_q,34,0.34,0.35,0.345,3.795,0,-8.176318756,0.1898668706,-43.06343035,,-1.05860126,1.040856624,,1.350515066
11,good_q,35,0.35,0.36,0.355,3.905,0,-6.786369559,0.191878188,-35.36811365,,-1.05860126,1.040856624,,1.666845602
11,good_q,36,0.36,0.37,0.365,4.015,0,-3.91962279,0.1953704517,-20.06251588,,-1.05860126,1.040856624,,1.870410936
11,good_q,37,0.37,0.38,0.375,4.125,0,-3.272428788,0.1959850102,-16.69734224,,-1.05860126,1.040856624,,2.345617667
11,good_q,38,0.38,0.39,0.385,4.235,0,-2.36554079,0.1994881335,-11.85805265,,-1.05860126,1.040856624,,2.524534678
11,good_q,39,0.39,0.4,0.395,4.345,0,0.6321854827,0.2018297081,3.132271699,,-1.05860126,1.040856624,,2.747604291
11,good_q,40,0.4,0.41,0.405,4.455,0,2.645398698,0.2065943217,12.80479868,,-1.05860126,1.040856624,,3.042199013
11,good_q,41,0.41,0.42,0.415,4.565,0,3.846607294,0.2082471508,18.47135617,,-1.05860126,1.040856624,,2.935201815
11,good_q,42,0.42,0.43,0.425,4.675,0,3.460749957,0.2110546139,16.39741436,,-1.05860126,1.040856624,,3.192867002
11,good_q,43,0.43,0.44,0.435,4.785,0,2.621982858,0.2148520179,12.20366876,,-1.05860126,1.040856624,,3.437255571
11,good_q,44,0.44,0.45,0.445,4.895,0,3.715163635,0.2198432202,16.89915037,,-1.05860126,1.040856624,,3.422638559
11,good_q,45,0.45,0.46,0.455,5.005,0,3.195544869,0.2235526707,14.29437125,,-1.05860126,1.040856624,,3.283748853
11,good_q,46,0.46,0.47,0.465,5.115,0,1.245501901,0.2239525648,5.561454061,,-1.05860126,1.040856624,,2.955044448
11,good_q,47,0.47,0.48,0.475,5.225,0,0.7838740636,0.2262053427,3.465320732,,-1.05860126,1.040856624,,2.759463078
11,good_q,48,0.48,0.49,0.485,5.335,0,-0.5121580711,0.2300583613,-2.226209333,,-1.05860126,1.040856624,,2.288248531
11,good_q,49,0.49,0.5,0.495,5.445,0,-0.4926444425,0.233043878,-2.113955736,,-1.05860126,1.040856624,,2.403485719
11,good_q,50,0.5,0.51,0.505,5.555,0,-2.455246531,0.2342990782,-10.47911306,,-1.05860126,1.040856624,,2.078519832
11,good_q,51,0.51,0.52,0.515,5.665,0,-4.969577809,0.2394336068,-20.75555673,,-1.05860126,1.040856624,,2.237446835
11,good_q,52,0.52,0.53,0.525,5.775,0,-7.192298419,0.2381929683,-30.19525921,,-1.05860126,1.040856624,,2.270897189
11,good_q,53,0.53,0.54,0.535,5.885,0,-6.920955198,0.240099829,-28.82532332,,-1.05860126,1.040856624,,2.600607237
11,good_q,54,0.54,0.55,0.545,5.995,0,-5.932732307,0.246644473,-24.05378168,,-1.05860126,1.040856624,,2.60243311
11,good_q,55,0.55,0.56,0.555,6.105,0,-6.619632171,0.2466540969,-26.83771425,,-1.05860126,1.040856624,,2.54163937
11,good_q,56,0.56,0.57,0.565,6.215,0,-6.641666007,0.2499203136,-26.57513474,,-1.05860126,1.040856624,,2.563166158
11,good_q,57,0.57,0.58,0.575,6.325,0,-4.146357048,0.2485902971,-16.67948064,,-1.05860126,1.040856624,,2.339526764
11,good_q,58,0.58,0.59,0.585,6.435,0,-2.162514284,0.251206905,-8.608498579,,-1.05860126,1.040856624,,2.014626198
11,good_q,59,0.59,0.6,0.595,6.545,0,0.5248747545,0.2554038954,2.055077326,,-1.05860126,1.040856624,,2.086751268
11,good_q,60,0.6,0.61,0.605,6.655,0,0.1325590077,0.2565582454,0.5166819233,,-1.05860126,1.040856624,,2.025544767
11,good_q,61,0.61,0.62,0.615,6.765,0,0.7245983786,0.2598737934,2.788270295,,-1.05860126,1.040856624,,1.252284787
11,good_q,62,0.62,0.63,0.625,6.875,0,2.03376025,0.2625333317,7.746674436,,-1.05860126,1.040856624,,1.673373374
11,good_q,63,0.63,0.64,0.635,6.985,0,3.108519337,0.2670073065,11.64207593,,-1.05860126,1.040856624,,0.8862608267
11,good_q,64,0.64,0.65,0.645,7.095,0,2.960383022,0.2675067048,11.06657504,,-1.05860126,1.040856624,,1.045016911
11,good_q,65,0.65,0.66,0.655,7.205,0,2.880154513,0.270314415,10.65483138,,-1.05860126,1.040856624,,0.4157648016
11,good_q,66,0.66,0.67,0.665,7.315,0,2.849175785,0.2738393231,10.40455313,,-1.05860126,1.040856624,,-0.3722468674
11,good_q,67,0.67,0.68,0.675,7.425,0,3.960395198,0.2734368362,14.48376617,,-1.05860126,1.040856624,,-0.7946324018
11,good_q,68,0.68,0.69,0.685,7.535,0,1.558786575,0.2780712677,5.605708882,,-1.05860126,1.040856624,,-0.7581479397
11,good_q,69,0.69,0.7,0.695,7.645,0,2.042772305,0.2784199538,7.33701833,,-1.05860126,1.040856624,,-0.4207831742
11,good_q,70,0.7,0.71,0.705,7.755,0,-1.024073302,0.2793845363,-3.665461643,,-1.05860126,1.040856624,,-0.7582040911
11,good_q,71,0.71,0.72,0.715,7.865,0,-2.668809587,0.2824020624,-9.45038986,,-1.05860126,1.040856624,,-0.9958979564
11,good_q,72,0.72,0.73,0.725,7.975,0,-2.206534267,0.2838355767,-7.773987649,,-1.05860126,1.040856624,,-1.04677772
11,good_q,73,0.73,0.74,0.735,8.085,0,-4.840227577,0.2844797199,-17.01431504,,-1.05860126,1.040856624,,-0.843929854
11,good_q,74,0.74,0.75,0.745,8.195,0,-7.496274074,0.2894165587,-25.90133096,,-1.05860126,1.040856624,,-0.6554375444
11,good_q,75,0.75,0.76,0.755,8.305,0,-7.62973335,0.291521139,-26.17214442,,-1.05860126,1.040856624,,-0.9886417603
11,good_q,76,0.76,0.77,0.765,8.415,0,-6.35643087,0.2935725221,-21.6519953,,-1.05860126,1.040856624,,-1.73530348
11,good_q,77,0.77,0.78,0.775,8.525,0,-6.898592817,0.2932095858,-23.52785567,,-1.05860126,1.040856624,,-2.166743504
11,good_q,78,0.78,0.79,0.785,8.635,0,-6.625561057,0.2971569846,-22.29650117,,-1.05860126,1.040856624,,-2.747057933
11,good_q,79,0.79,0.8,0.795,8.745,0,-8.67821008,0.3002219634,-28.90598003,,-1.05860126,1.040856624,,-3.332620286
11,good_q,80,0.8,0.81,0.805,8.855,0,-9.234831922,0.3019691654,-30.58203612,,-1.05860126,1.040856624,,-3.432073654
11,good_q,81,0.81,0.82,0.815,8.965,0,-7.330169383,0.3039774972,-24.11418427,,-1.05860126,1.040856624,,-3.571196581
11,good_q,82,0.82,0.83,0.825,9.075,0,-4.987497128,0.3055727778,-16.32179792,,-1.05860126,1.040856624,,-3.220651804
11,good_q,83,0.83,0.84,0.835,9.185,0,-3.489849363,0.3066059037,-11.38219885,,-1.05860126,1.040856624,,-2.74444045
11,good_q,84,0.84,0.85,0.845,9.295,0,-1.963188077,0.3078891116,-6.376282899,,-1.05860126,1.040856624,,-3.393140362
11,good_q,85,0.85,0.86,0.855,9.405,0,1.762292187,0.3117334882,5.653201384,,-1.05860126,1.040856624,,-3.826829918
11,good_q,86,0.86,0.87,0.865,9.515,0,3.422843077,0.3156404425,10.84412077,,-1.05860126,1.040856624,,-3.776889266
11,good_q,87,0.87,0.88,0.875,9.625,0,3.120567568,0.3174823209,9.829106575,,-1.05860126,1.040856624,,-3.633074133
11,good_q,88,0.88,0.89,0.885,9.735,0,2.255006209,0.3193545583,7.061136756,,-1.05860126,1.040856624,,-3.387535521
11,good_q,89,0.89,0.9,0.895,9.845,0,2.122239835,0.3188608525,6.655692658,,-1.05860126,1.040856624,,-2.987916758
11,good_q,90,0.9,0.91,0.905,9.955,0,4.848482464,0.3213729177,15.08677986,,-1.05860126,1.040856624,,-2.905999031
11,good_q,91,0.91,0.92,0.915,10.065,0,6.041759901,0.3265200609,18.50348761,,-1.05860126,1.040856624,,-3.077065678
11,good_q,92,0.92,0.93,0.925,10.175,0,4.772851113,0.3262185062,14.63084105,,-1.05860126,1.040856624,,-2.888225632
11,good_q,93,0.93,0.94,0.935,10.285,0,5.506466652,0.3270590819,16.8363056,,-1.05860126,1.040856624,,-2.818306106
11,good_q,94,0.94,0.95,0.945,10.395,0,7.211629126,0.3295834871,21.88103897,,-1.05860126,1.040856624,,-3.139224542
11,good_q,95,0.95,0.96,0.955,10.505,0,6.725194098,0.3311525695,20.30844607,,-1.05860126,1.040856624,,-2.426632772
11,good_q,96,0.96,0.97,0.965,10.615,0,6.868703295,0.334103579,20.55860436,,-1.05860126,1.040856624,,-2.90527818
11,good_q,97,0.97,0.98,0.975,10.725,0,3.892884169,0.3344656844,11.63911382,,-1.05860126,1.040856624,,-2.719199195
11,good_q,98,0.98,0.99,0.985,10.835,0,1.589335825,0.34026115,4.670929446,,-1.05860126,1.040856624,,-2.513987073
11,good_q,99,0.99,1,0.995,10.945,0,1.266809447,0.3386759334,3.740476727,,-1.05860126,1.040856624,,-2.792458754
11,p_ne_q,0,0,0.01,0.005,0.055,1,0.1922714923,0.01198617388,16.04110655,1.491913713,-0.8937486334,0.8574360285,0.3854719352,1.022008234
11,p_ne_q,1,0.01,0.02,0.015,0.165,1,-1.954464036,0.02617015334,-74.68294167,-1.175513392,-0.8937486334,0.8574360285,-1.901676168,1.484077867
11,p_ne_q,2,0.02,0.03,0.025,0.275,1,-1.143402946,0.03531297155,-32.37912006,-0.6938430622,-0.8937486334,0.8574360285,-1.488674673,1.808449043
11,p_ne_q,3,0.03,0.04,0.035,0.385,1,1.21953282,0.04282719594,28.47566349,2.573503556,-0.8937486334,0.8574360285,1.312866035,1.82236953
11,p_ne_q,4,0.04,0.05,0.045,0.495,1,1.449200273,0.05028097137,28.82204208,2.424534147,-0.8937486334,0.8574360285,1.185134297,1.706497846
11,p_ne_q,5,0.05,0.06,0.055,0.605,1,0.657398644,0.05480716431,11.99475748,1.973790587,-0.8937486334,0.8574360285,0.7986505288,1.491913713
11,p_ne_q,6,0.06,0.07,0.065,0.715,1,-1.743678493,0.06207452088,-28.0900838,-0.9858858147,-0.8937486334,0.8574360285,-1.739082651,1.460188522
11,p_ne_q,7,0.07,0.08,0.075,0.825,1,-3.64058717,0.06762980705,-53.8311039,-3.282049185,-0.8937486334,0.8574360285,-3.707895852,1.109657125
11,p_ne_q,8,0.08,0.09,0.085,0.935,1,-3.596883697,0.07254202437,-49.58344805,-2.929265681,-0.8937486334,0.8574360285,-3.405406566,0.5655685489
11,p_ne_q,9,0.09,0.1,0.095,1.045,0,-2.012500086,0.07645546069,-26.32251598,,-0.8937486334,0.8574360285,,0.5456210712
11,p_ne_q,10,0.1,0.11,0.105,1.155,0,-0.4711510305,0.07970358727,-5.911290152,,-0.8937486334,0.8574360285,,0.3418667476
11,p_ne_q,11,0.11,0.12,0.115,1.265,0,1.215371973,0.0847894438,14.33400101,,-0.8937486334,0.8574360285,,-0.2208946253
11,p_ne_q,12,0.12,0.13,0.125,1.375,0,2.255856688,0.09009496121,25.03865541,,-0.8937486334,0.8574360285,,-0.5275725914
11,p_ne_q,13,0.13,0.14,0.135,1.485,0,1.741804248,0.0923244185,18.86612747,,-0.8937486334,0.8574360285,,-0.8884637217
11,p_ne_q,14,0.14,0.15,0.145,1.595,0,1.428744721,0.09537408723,14.98042878,,-0.8937486334,0.8574360285,,-1.252949623
11,p_ne_q,15,0.15,0.16,0.155,1.705,0,-0.658539626,0.09989313621,-6.592441192,,-0.8937486334,0.8574360285,,-1.376336537
11,p_ne_q,16,0.16,0.17,0.165,1.815,0,-2.905233042,0.1037616848,-27.9990928,,-0.8937486334,0.8574360285,,-1.175513392
11,p_ne_q,17,0.17,0.18,0.175,1.925,0,-3.105956121,0.1071125947,-28.99711403,,-0.8937486334,0.8574360285,,-1.92281413
11,p_ne_q,18,0.18,0.19,0.185,2.035,0,-3.733679791,0.1107858871,-33.70176371,,-0.8937486334,0.8574360285,,-2.097257879
11,p_ne_q,19,0.19,0.2,0.195,2.145,0,-5.666750325,0.1147523027,-49.38245414,,-0.8937486334,0.8574360285,,-2.097230323
11,p_ne_q,20,0.2,0.21,0.205,2.255,0,-4.409063982,0.1186598414,-37.15717068,,-0.8937486334,0.8574360285,,-2.369488233
11,p_ne_q,21,0.21,0.22,0.215,2.365,0,-1.530932642,0.1215661877,-12.59340834,,-0.8937486334,0.8574360285,,-1.985824637
11,p_ne_q,22,0.22,0.23,0.225,2.475,0,0.394662965,0.1232253077,3.202775244,,-0.8937486334,0.8574360285,,-1.774368381
11,p_ne_q,23,0.23,0.24,0.235,2.585,0,2.161097437,0.125926028,17.16164221,,-0.8937486334,0.8574360285,,-1.672653427
11,p_ne_q,24,0.24,0.25,0.245,2.695,0,1.435033607,0.1292935456,11.09903515,,-0.8937486334,0.8574360285,,-1.322748799
11,p_ne_q,25,0.25,0.26,0.255,2.805,0,1.584955914,0.131016104,12.09741296,,-0.8937486334,0.8574360285,,-0.8397787206
11,p_ne_q,26,0.26,0.27,0.265,2.915,0,2.035514722,0.1361954615,14.94554003,,-0.8937486334,0.8574360285,,-0.3822820891
11,p_ne_q,27,0.27,0.28,0.275,3.025,0,1.621614556,0.138539175,11.70509754,,-0.8937486334,0.8574360285,,-0.6938430622
11,p_ne_q,28,0.28,0.29,0.285,3.135,0,-0.6469160409,0.1417580052,-4.563523873,,-0.8937486334,0.8574360285,,-0.3748099938
11,p_ne_q,29,0.29,0.3,0.295,3.245,0,-1.212483348,0.1430243192,-8.477462818,,-0.8937486334,0.8574360285,,0.1407781483
11,p_ne_q,30,0.3,0.31,0.305,3.355,0,-1.453582485,0.1460983906,-9.949339475,,-0.8937486334,0.8574360285,,0.3023535065
11,p_ne_q,31,0.31,0.32,0.315,3.465,0,-2.978217667,0.1507486113,-19.75618642,,-0.8937486334,0.8574360285,,0.6584092469
11,p_ne_q,32,0.32,0.33,0.325,3.575,0,-3.61381714,0.1517412299,-23.81565737,,-0.8937486334,0.8574360285,,0.7446772943
11,p_ne_q,33,0.33,0.34,0.335,3.685,0,-5.647064374,0.1546937082,-36.50480967,,-0.8937486334,0.8574360285,,1.252634581
11,p_ne_q,34,0.34,0.35,0.345,3.795,0,-6.898774177,0.1572813027,-43.86264647,,-0.8937486334,0.8574360285,,1.450761199
11,p_ne_q,35,0.35,0.36,0.355,3.905,0,-5.677936012,0.1588810745,-35.73701921,,-0.8937486334,0.8574360285,,1.724092525
11,p_ne_q,36,0.36,0.37,0.365,4.015,0,-3.321348427,0.1616579869,-20.54552634,,-0.8937486334,0.8574360285,,1.943536521
11,p_ne_q,37,0.37,0.38,0.375,4.125,0,-2.738896025,0.1621157759,-16.89469152,,-0.8937486334,0.8574360285,,2.37092866
11,p_ne_q,38,0.38,0.39,0.385,4.235,0,-2.0014261,0.1651216035,-12.12092215,,-0.8937486334,0.8574360285,,2.573503556
11,p_ne_q,39,0.39,0.4,0.395,4.345,0,0.527356509,0.1669779876,3.158239697,,-0.8937486334,0.8574360285,,2.781600048
11,p_ne_q,40,0.4,0.41,0.405,4.455,0,2.223709527,0.1709891038,13.00497797,,-0.8937486334,0.8574360285,,3.044639251
11,p_ne_q,41,0.41,0.42,0.415,4.565,0,3.201249556,0.1723656195,18.5724367,,-0.8937486334,0.8574360285,,2.925727904
11,p_ne_q,42,0.42,0.43,0.425,4.675,0,2.945535988,0.1747614221,16.85461215,,-0.8937486334,0.8574360285,,3.131689117
11,p_ne_q,43,0.43,0.44,0.435,4.785,0,2.178372581,0.1778498206,12.24838222,,-0.8937486334,0.8574360285,,3.439610539
11,p_ne_q,44,0.44,0.45,0.445,4.895,0,3.094178761,0.1819656044,17.00419577,,-0.8937486334,0.8574360285,,3.405027217
11,p_ne_q,45,0.45,0.46,0.455,5.005,0,2.646353887,0.1848415969,14.31687418,,-0.8937486334,0.8574360285,,3.285466025
11,p_ne_q,46,0.46,0.47,0.465,5.115,0,0.9936406686,0.1853403664,5.361167068,,-0.8937486334,0.8574360285,,2.937540451
11,p_ne_q,47,0.47,0.48,0.475,5.225,0,0.5839209449,0.1872410984,3.118551161,,-0.8937486334,0.8574360285,,2.811605489
11,p_ne_q,48,0.48,0.49,0.485,5.335,0,-0.4895643214,0.190379034,-2.571524349,,-0.8937486334,0.8574360285,,2.344807477
11,p_ne_q,49,0.49,0.5,0.495,5.445,0,-0.4291595528,0.1927915223,-2.226029173,,-0.8937486334,0.8574360285,,2.424534147
11,p_ne_q,50,0.5,0.51,0.505,5.555,0,-2.099464699,0.1938514901,-10.83027372,,-0.8937486334,0.8574360285,,2.174228856
11,p_ne_q,51,0.51,0.52,0.515,5.665,0,-4.195100411,0.1982120529,-21.16470895,,-0.8937486334,0.8574360285,,2.318450716
11,p_ne_q,52,0.52,0.53,0.525,5.775,0,-6.045681865,0.197388512,-30.628337,,-0.8937486334,0.8574360285,,2.357687673
11,p_ne_q,53,0.53,0.54,0.535,5.885,0,-5.832049421,0.1988072356,-29.33519701,,-0.8937486334,0.8574360285,,2.635273781
11,p_ne_q,54,0.54,0.55,0.545,5.995,0,-4.959023505,0.2041568192,-24.2902663,,-0.8937486334,0.8574360285,,2.675696339
11,p_ne_q,55,0.55,0.56,0.555,6.105,0,-5.584437738,0.2041543082,-27.35400388,,-0.8937486334,0.8574360285,,2.65699261
11,p_ne_q,56,0.56,0.57,0.565,6.215,0,-5.58918302,0.2068128963,-27.02531187,,-0.8937486334,0.8574360285,,2.615324273
11,p_ne_q,57,0.57,0.58,0.575,6.325,0,-3.490721813,0.2056951645,-16.97036399,,-0.8937486334,0.8574360285,,2.432227128
11,p_ne_q,58,0.58,0.59,0.585,6.435,0,-1.830378906,0.2077729701,-8.809514085,,-0.8937486334,0.8574360285,,2.052164924
11,p_ne_q,59,0.59,0.6,0.595,6.545,0,0.4680632701,0.2113508869,2.214626477,,-0.8937486334,0.8574360285,,2.1175595
11,p_ne_q,60,0.6,0.61,0.605,6.655,0,0.1752816593,0.212315259,0.8255725951,,-0.8937486334,0.8574360285,,1.973790587
11,p_ne_q,61,0.61,0.62,0.615,6.765,0,0.5988657396,0.2150104309,2.785286914,,-0.8937486334,0.8574360285,,1.297289115
11,p_ne_q,62,0.62,0.63,0.625,6.875,0,1.766470104,0.2173473909,8.127404228,,-0.8937486334,0.8574360285,,1.571870008
11,p_ne_q,63,0.63,0.64,0.635,6.985,0,2.608605046,0.2209389434,11.80690468,,-0.8937486334,0.8574360285,,0.8711681643
11,p_ne_q,64,0.64,0.65,0.645,7.095,0,2.420866651,0.2213186877,10.93837433,,-0.8937486334,0.8574360285,,0.9699165431
11,p_ne_q,65,0.65,0.66,0.655,7.205,0,2.388194076,0.2236814599,10.67676363,,-0.8937486334,0.8574360285,,0.3729818968
11,p_ne_q,66,0.66,0.67,0.665,7.315,0,2.443096188,0.2264618902,10.78811179,,-0.8937486334,0.8574360285,,-0.4257639198
11,p_ne_q,67,0.67,0.68,0.675,7.425,0,3.235467494,0.2264155887,14.28995023,,-0.8937486334,0.8574360285,,-0.7721217994
11,p_ne_q,68,0.68,0.69,0.685,7.535,0,1.296494795,0.2302312112,5.631272964,,-0.8937486334,0.8574360285,,-0.8178654844
11,p_ne_q,69,0.69,0.7,0.695,7.645,0,1.700804507,0.2304056977,7.381781457,,-0.8937486334,0.8574360285,,-0.4560034305
11,p_ne_q,70,0.7,0.71,0.705,7.755,0,-0.8582221207,0.2312145292,-3.711800135,,-0.8937486334,0.8574360285,,-0.7858019035
11,p_ne_q,71,0.71,0.72,0.715,7.865,0,-2.224872135,0.2336758422,-9.521190183,,-0.8937486334,0.8574360285,,-0.9858858147
11,p_ne_q,72,0.72,0.73,0.725,7.975,0,-1.891617214,0.2348321684,-8.055187786,,-0.8937486334,0.8574360285,,-1.009530471
11,p_ne_q,73,0.73,0.74,0.735,8.085,0,-3.999809239,0.2355784017,-16.97867551,,-0.8937486334,0.8574360285,,-0.8538656956
11,p_ne_q,74,0.74,0.75,0.745,8.195,0,-6.203503811,0.2396603515,-25.88456443,,-0.8937486334,0.8574360285,,-0.686315813
11,p_ne_q,75,0.75,0.76,0.755,8.305,0,-6.416710185,0.2412410182,-26.5987527,,-0.8937486334,0.8574360285,,-0.914767675
11,p_ne_q,76,0.76,0.77,0.765,8.415,0,-5.273913384,0.2429706788,-21.70596638,,-0.8937486334,0.8574360285,,-1.737762684
11,p_ne_q,77,0.77,0.78,0.775,8.525,0,-5.779361085,0.2426284155,-23.81980311,,-0.8937486334,0.8574360285,,-2.086254973
11,p_ne_q,78,0.78,0.79,0.785,8.635,0,-5.63095705,0.2460753362,-22.88306149,,-0.8937486334,0.8574360285,,-2.694141105
11,p_ne_q,79,0.79,0.8,0.795,8.745,0,-7.214631034,0.2486377016,-29.01664143,,-0.8937486334,0.8574360285,,-3.293849169
11,p_ne_q,80,0.8,0.81,0.805,8.855,0,-7.680320962,0.2501912402,-30.69780123,,-0.8937486334,0.8574360285,,-3.338406689
11,p_ne_q,81,0.81,0.82,0.815,8.965,0,-6.119727832,0.2516597651,-24.3174662,,-0.8937486334,0.8574360285,,-3.501462783
11,p_ne_q,82,0.82,0.83,0.825,9.075,0,-4.141869793,0.2529642176,-16.37334257,,-0.8937486334,0.8574360285,,-3.282049185
11,p_ne_q,83,0.83,0.84,0.835,9.185,0,-2.896723432,0.2537577748,-11.41530908,,-0.8937486334,0.8574360285,,-2.733810927
11,p_ne_q,84,0.84,0.85,0.845,9.295,0,-1.627719887,0.2548198172,-6.387728808,,-0.8937486334,0.8574360285,,-3.384413126
11,p_ne_q,85,0.85,0.86,0.855,9.405,0,1.488624719,0.2581310697,5.766933522,,-0.8937486334,0.8574360285,,-3.850163886
11,p_ne_q,86,0.86,0.87,0.865,9.515,0,2.76549929,0.2612317424,10.58638305,,-0.8937486334,0.8574360285,,-3.771675644
11,p_ne_q,87,0.87,0.88,0.875,9.625,0,2.587805071,0.2626045204,9.854381287,,-0.8937486334,0.8574360285,,-3.678777974
11,p_ne_q,88,0.88,0.89,0.885,9.735,0,1.941879356,0.264238936,7.348952376,,-0.8937486334,0.8574360285,,-3.503440291
11,p_ne_q,89,0.89,0.9,0.895,9.845,0,1.83406327,0.2639597955,6.948267505,,-0.8937486334,0.8574360285,,-3.097522506
11,p_ne_q,90,0.9,0.91,0.905,9.955,0,4.050292756,0.2661460993,15.21830591,,-0.8937486334,0.8574360285,,-2.958152421
11,p_ne_q,91,0.91,0.92,0.915,10.065,0,5.092820848,0.2701039917,18.85503734,,-0.8937486334,0.8574360285,,-3.225902756
11,p_ne_q,92,0.92,0.93,0.925,10.175,0,4.003139595,0.2700815396,14.82196673,,-0.8937486334,0.8574360285,,-2.955537547
11,p_ne_q,93,0.93,0.94,0.935,10.285,0,4.649805093,0.2708234675,17.16913655,,-0.8937486334,0.8574360285,,-2.929265681
11,p_ne_q,94,0.94,0.95,0.945,10.395,0,6.062567646,0.2728675692,22.21798532,,-0.8937486334,0.8574360285,,-3.251630369
11,p_ne_q,95,0.95,0.96,0.955,10.505,0,5.661520164,0.2742885208,20.64074773,,-0.8937486334,0.8574360285,,-2.549599196
11,p_ne_q,96,0.96,0.97,0.965,10.615,0,5.711189157,0.2766534309,20.64383998,,-0.8937486334,0.8574360285,,-3.012752911
11,p_ne_q,97,0.97,0.98,0.975,10.725,0,3.348108698,0.2768181021,12.09497744,,-0.8937486334,0.8574360285,,-2.813470895
11,p_ne_q,98,0.98,0.99,0.985,10.835,0,1.336437866,0.2814294223,4.748749634,,-0.8937486334,0.8574360285,,-2.602032682
11,p_ne_q,99,0.99,1,0.995,10.945,0,1.047022106,0.2802041845,3.736639793,,-0.8937486334,0.8574360285,,-2.740435151


==> anc/csv/cp_concentration.json <==
{
 "n_classes": 168760,
 "effective_number": 5868.884885886974,
 "top1pct_share": 0.3105488586080796,
 "max": 13824
}

==> anc/csv/crossing_drift.json <==
{
 "provenance": "s33_crossing_drift.py, 2026-10-01; rank-0 class representatives (168,760); good primes; fine bins of width 0.001 on y <= 0.03; class bootstrap B = 1000, seed 20261005; see the docstring",
 "anchor_binsums_K100": {
  "max_abs_S1": 0.0,
  "max_abs_n": 0.0
 },
 "windows": {
  "N<2e4": {
   "N_range": [
    0,
    20000
   ],
   "n_classes": 33551,
   "N_median": 10200.0,
   "N_mean": 10179.647819737116,
   "pairs_first10": [
    76616,
    85892,
    81984,
    79699,
    75487,
    76937,
    69300,
    68671,
    67435,
    67715
   ],
   "primary": {
    "y": 0.006837621722992222,
    "between_bins": [
     6,
     7
    ],
    "q025_q975": [
     0.006239612948800627,
     0.007803761899433504
    ],
    "n_boot_no_crossing": 0,
    "share_same_bin_pair": 0.596,
    "boot_sd": 0.00043241985486641336
   },
   "secondary_S1_width0005": {
    "y": 0.007743306468533534,
    "between_bins": [
     1,
     2
    ],
    "q025_q975": [
     0.007321400071110964,
     0.008190411981421092
    ],
    "n_boot_no_crossing": 0
   },
   "secondary_S2_persist5": {
    "y": 0.006837621722992222,
    "between_bins": [
     6,
     7
    ],
    "q025_q975": [
     0.006272584635681289,
     0.009701729377047831
    ],
    "n_boot_no_crossing": 0
   },
   "cov_first10": [
    1.4835,
    1.0182,
    0.7839,
    0.553,
    0.3436,
    0.2598,
    0.0329,
    -0.0646,
    -0.1148,
    -0.0291
   ],
   "z_first10": [
    80.57,
    40.68,
    24.17,
    14.17,
    7.24,
    4.74,
    0.56,
    -1.02,
    -1.64,
    -0.39
   ],
   "cov_width0005": [
    0.8381,
    0.0232,
    -0.4533,
    -0.9805,
    -1.21,
    -1.6067
   ],
   "z_width0005": [
    64.34,
    0.84,
    -11.85,
    -20.87,
    -22.31,
    -26.31
   ],
   "n_sign_changes_fine": 1,
   "n_negative_fine_bins": 23
  },
  "2e4<=N<4e4": {
   "N_range": [
    20000,
    40000
   ],
   "n_classes": 34309,
   "N_median": 29880.0,
   "N_mean": 29941.771954880645,
   "pairs_first10": [
    245561,
    236653,
    223370,
    197251,
    194989,
    183099,
    187710,
    184702,
    173420,
    170907
   ],
   "primary": {
    "y": 0.0060190626253385894,
    "between_bins": [
     5,
     6
    ],
    "q025_q975": [
     0.005666812636761474,
     0.006402958080039753
    ],
    "n_boot_no_crossing": 0,
    "share_same_bin_pair": 0.974,
    "boot_sd": 0.0001820398024717038
   },
   "secondary_S1_width0005": {
    "y": 0.0064924932839168,
    "between_bins": [
     0,
     1
    ],
    "q025_q975": [
     0.0062656925214982645,
     0.0067669722384974375
    ],
    "n_boot_no_crossing": 0
   },
   "secondary_S2_persist5": {
    "y": 0.0060190626253385894,
    "between_bins": [
     5,
     6
    ],
    "q025_q975": [
     0.005666812636761474,
     0.006402958080039753
    ],
    "n_boot_no_crossing": 0
   },
   "cov_first10": [
    1.3738,
    0.8797,
    0.5868,
    0.4495,
    0.1724,
    0.1372,
    -0.1271,
    -0.2602,
    -0.3188,
    -0.369
   ],
   "z_first10": [
    90.81,
    34.58,
    17.71,
    9.76,
    3.32,
    2.48,
    -2.01,
    -3.92,
    -4.32,
    -4.66
   ],
   "cov_width0005": [
    0.7274,
    -0.1835,
    -0.6671,
    -1.1817,
    -1.4448,
    -1.8866
   ],
   "z_width0005": [
    49.9,
    -6.23,
    -16.69,
    -24.15,
    -25.28,
    -29.55
   ],
   "n_sign_changes_fine": 1,
   "n_negative_fine_bins": 24
  },
  "4e4<=N<6e4": {
   "N_range": [
    40000,
    60000
   ],
   "n_classes": 33640,
   "N_median": 49950.0,
   "N_mean": 49963.89768133175,
   "pairs_first10": [
    396690,
    366508,
    305504,
    311194,
    304541,
    281204,
    271306,
    272996,
    275711,
    254721
   ],
   "primary": {
    "y": 0.005480511124236501,
    "between_bins": [
     4,
     5
    ],
    "q025_q975": [
     0.004394505062240335,
     0.005909317646878132
    ],
    "n_boot_no_crossing": 0,
    "share_same_bin_pair": 0.463,
    "boot_sd": 0.00043322168854070803
   },
   "secondary_S1_width0005": {
    "y": 0.005881499045080422,
    "between_bins": [
     0,
     1
    ],
    "q025_q975": [
     0.005645175758921657,
     0.006151131152826378
    ],
    "n_boot_no_crossing": 0
   },
   "secondary_S2_persist5": {
    "y": 0.005480511124236501,
    "between_bins": [
     4,
     5
    ],
    "q025_q975": [
     0.004457556879316331,
     0.00592046470731761
    ],
    "n_boot_no_crossing": 0
   },
   "cov_first10": [
    1.3454,
    0.7606,
    0.508,
    0.2939,
    0.0734,
    -0.0015,
    -0.2213,
    -0.3803,
    -0.3978,
    -0.5598
   ],
   "z_first10": [
    83.65,
    27.5,
    11.55,
    5.76,
    1.35,
    -0.02,
    -3.1,
    -4.81,
    -5.01,
    -6.18
   ],
   "cov_width0005": [
    0.6418,
    -0.3072,
    -0.8849,
    -1.3181,
    -1.7645,
    -1.9194
   ],
   "z_width0005": [
    39.04,
    -8.96,
    -20.04,
    -23.43,
    -26.86,
    -26.27
   ],
   "n_sign_changes_fine": 1,
   "n_negative_fine_bins": 25
  },
  "6e4<=N<8e4": {
   "N_range": [
    60000,
    80000
   ],
   "n_classes": 33285,
   "N_median": 70067.0,
   "N_mean": 70011.40784136999,
   "pairs_first10": [
    541194,
    452904,
    431661,
    416343,
    366909,
    386132,
    372087,
    349575,
    364389,
    362720
   ],
   "primary": {
    "y": 0.005300875008922633,
    "between_bins": [
     4,
     5
    ],
    "q025_q975": [
     0.004378465827598572,
     0.005721676623693218
    ],
    "n_boot_no_crossing": 0,
    "share_same_bin_pair": 0.59,
    "boot_sd": 0.00037302668803301006
   },
   "secondary_S1_width0005": {
    "y": 0.005606395016132824,
    "between_bins": [
     0,
     1
    ],
    "q025_q975": [
     0.00539043659375197,
     0.00583602381694048
    ],
    "n_boot_no_crossing": 0
   },
   "secondary_S2_persist5": {
    "y": 0.005300875008922633,
    "between_bins": [
     4,
     5
    ],
    "q025_q975": [
     0.004414798849915785,
     0.005721676623693218
    ],
    "n_boot_no_crossing": 0
   },
   "cov_first10": [
    1.305,
    0.7307,
    0.4563,
    0.2681,
    0.0881,
    -0.0219,
    -0.3813,
    -0.4095,
    -0.4858,
    -0.6267
   ],
   "z_first10": [
    80.56,
    25.81,
    9.94,
    5.67,
    1.39,
    -0.33,
    -5.09,
    -5.0,
    -5.55,
    -7.02
   ],
   "cov_width0005": [
    0.6239,
    -0.3803,
    -0.9501,
    -1.4777,
    -1.844,
    -1.9924
   ],
   "z_width0005": [
    37.16,
    -10.81,
    -19.51,
    -25.29,
    -27.73,
    -25.83
   ],
   "n_sign_changes_fine": 1,
   "n_negative_fine_bins": 25
  },
  "8e4<=N<1e5": {
   "N_range": [
    80000,
    100000
   ],
   "n_classes": 33975,
   "N_median": 89958.0,
   "N_mean": 89960.39172921266,
   "pairs_first10": [
    688363,
    584598,
    551538,
    481365,
    510267,
    458529,
    484377,
    470344,
    436051,
    432134
   ],
   "primary": {
    "y": 0.004539879929126225,
    "between_bins": [
     4,
     5
    ],
    "q025_q975": [
     0.004143544215089296,
     0.0049643322914884845
    ],
    "n_boot_no_crossing": 0,
    "share_same_bin_pair": 0.554,
    "boot_sd": 0.00022512108295952746
   },
   "secondary_S1_width0005": {
    "y": 0.005320311342277437,
    "between_bins": [
     0,
     1
    ],
    "q025_q975": [
     0.005118856319486788,
     0.0055377958498492846
    ],
    "n_boot_no_crossing": 0
   },
   "secondary_S2_persist5": {
    "y": 0.004539879929126225,
    "between_bins": [
     4,
     5
    ],
    "q025_q975": [
     0.004143544215089296,
     0.0049643322914884845
    ],
    "n_boot_no_crossing": 0
   },
   "cov_first10": [
    1.2699,
    0.7242,
    0.4113,
    0.2221,
    0.0085,
    -0.2044,
    -0.3385,
    -0.5545,
    -0.5964,
    -0.5679
   ],
   "z_first10": [
    77.56,
    23.8,
    8.55,
    4.11,
    0.14,
    -2.75,
    -4.49,
    -6.56,
    -6.41,
    -5.8
   ],
   "cov_width0005": [
    0.5808,
    -0.4488,
    -0.9453,
    -1.4863,
    -1.7353,
    -1.9716
   ],
   "z_width0005": [
    32.76,
    -12.06,
    -18.71,
    -24.99,
    -24.69,
    -25.16
   ],
   "n_sign_changes_fine": 1,
   "n_negative_fine_bins": 25
  },
  "all": {
   "N_range": [
    0,
    100000
   ],
   "n_classes": 168760,
   "N_median": 49740.0,
   "N_mean": 49990.09928300545,
   "pairs_first10": [
    1948424,
    1726555,
    1594057,
    1485852,
    1452193,
    1385901,
    1384780,
    1346288,
    1317006,
    1288197
   ],
   "primary": {
    "y": 0.005174598684187641,
    "between_bins": [
     4,
     5
    ],
    "q025_q975": [
     0.0047989836034948346,
     0.005600153489278675
    ],
    "n_boot_no_crossing": 0,
    "share_same_bin_pair": 0.872,
    "boot_sd": 0.00021684020056170347
   },
   "secondary_S1_width0005": {
    "y": 0.005766307548514667,
    "between_bins": [
     0,
     1
    ],
    "q025_q975": [
     0.005655694514916968,
     0.0058822879192952935
    ],
    "n_boot_no_crossing": 0
   },
   "secondary_S2_persist5": {
    "y": 0.005174598684187641,
    "between_bins": [
     4,
     5
    ],
    "q025_q975": [
     0.0047989836034948346,
     0.005600153489278675
    ],
    "n_boot_no_crossing": 0
   },
   "cov_first10": [
    1.3182,
    0.7717,
    0.488,
    0.3015,
    0.0835,
    -0.0403,
    -0.2775,
    -0.4141,
    -0.4613,
    -0.524
   ],
   "z_first10": [
    159.42,
    53.34,
    21.24,
    11.94,
    2.81,
    -1.17,
    -7.48,
    -10.11,
    -10.53,
    -11.28
   ],
   "cov_width0005": [
    0.639,
    -0.3392,
    -0.8682,
    -1.3813,
    -1.7022,
    -1.934
   ],
   "z_width0005": [
    74.91,
    -19.05,
    -35.97,
    -47.53,
    -50.3,
    -50.63
   ],
   "n_sign_changes_fine": 1,
   "n_negative_fine_bins": 25
  },
  "1e4<=N<=5e4": {
   "N_range": [
    10000,
    50001
   ],
   "n_classes": 68322,
   "N_median": 29799.0,
   "N_mean": 29922.170340446708,
   "pairs_first10": [
    490123,
    459359,
    428516,
    401703,
    384043,
    380350,
    358923,
    351211,
    346415,
    349702
   ],
   "primary": {
    "y": 0.005967671626237071,
    "between_bins": [
     5,
     6
    ],
    "q025_q975": [
     0.005627069274387633,
     0.006269944942386564
    ],
    "n_boot_no_crossing": 0,
    "share_same_bin_pair": 0.978,
    "boot_sd": 0.00016797070389612282
   },
   "secondary_S1_width0005": {
    "y": 0.006447632364940198,
    "between_bins": [
     0,
     1
    ],
    "q025_q975": [
     0.006260054822737163,
     0.006656939528109142
    ],
    "n_boot_no_crossing": 0
   },
   "secondary_S2_persist5": {
    "y": 0.005967671626237071,
    "between_bins": [
     5,
     6
    ],
    "q025_q975": [
     0.005630974161490835,
     0.00627973763438467
    ],
    "n_boot_no_crossing": 0
   },
   "cov_first10": [
    1.3712,
    0.8485,
    0.5935,
    0.4369,
    0.1607,
    0.1072,
    -0.122,
    -0.2726,
    -0.333,
    -0.3647
   ],
   "z_first10": [
    119.16,
    44.57,
    22.39,
    12.54,
    4.18,
    2.43,
    -2.59,
    -5.2,
    -5.87,
    -6.18
   ],
   "cov_width0005": [
    0.7174,
    -0.1913,
    -0.7323,
    -1.1993,
    -1.522,
    -1.8512
   ],
   "z_width0005": [
    63.95,
    -8.45,
    -24.14,
    -31.71,
    -34.58,
    -37.76
   ],
   "n_sign_changes_fine": 1,
   "n_negative_fine_bins": 24
  },
  "5e4<N<1e5": {
   "N_range": [
    50001,
    100000
   ],
   "n_classes": 83988,
   "N_median": 75240.0,
   "N_mean": 75093.73114016288,
   "pairs_first10": [
    1442353,
    1244189,
    1143374,
    1063295,
    1046633,
    986319,
    1006243,
    974864,
    951193,
    920384
   ],
   "primary": {
    "y": 0.004784552081634383,
    "between_bins": [
     4,
     5
    ],
    "q025_q975": [
     0.004386656903170226,
     0.005199697618400098
    ],
    "n_boot_no_crossing": 0,
    "share_same_bin_pair": 0.859,
    "boot_sd": 0.0002128061646659767
   },
   "secondary_S1_width0005": {
    "y": 0.005482803314130553,
    "between_bins": [
     0,
     1
    ],
    "q025_q975": [
     0.0053435444484352685,
     0.005628305610424528
    ],
    "n_boot_no_crossing": 0
   },
   "secondary_S2_persist5": {
    "y": 0.004784552081634383,
    "between_bins": [
     4,
     5
    ],
    "q025_q975": [
     0.004386656903170226,
     0.005237651903686628
    ],
    "n_boot_no_crossing": 0
   },
   "cov_first10": [
    1.2964,
    0.7336,
    0.4375,
    0.2394,
    0.0437,
    -0.1098,
    -0.3441,
    -0.4785,
    -0.5231,
    -0.6033
   ],
   "z_first10": [
    123.73,
    39.02,
    14.38,
    7.31,
    1.13,
    -2.42,
    -7.14,
    -8.98,
    -9.18,
    -9.88
   ],
   "cov_width0005": [
    0.6032,
    -0.4079,
    -0.9343,
    -1.4616,
    -1.7829,
    -1.9769
   ],
   "z_width0005": [
    54.48,
    -17.52,
    -29.61,
    -38.74,
    -40.49,
    -39.84
   ],
   "n_sign_changes_fine": 1,
   "n_negative_fine_bins": 25
  }
 },
 "peak_rss_GB": 1.17,
 "runtime_s": 85.9
}

==> anc/csv/crossing_fine.csv <==
window,bin,y_lo,y_hi,y_ctr,pairs,cov,se,z
N<2e4,0,0,0.001,0.0005,76616,1.4835426,0.018413173,80.569631
N<2e4,1,0.001,0.002,0.0015,85892,1.0181524,0.025029208,40.678572
N<2e4,2,0.002,0.003,0.0025,81984,0.78387899,0.032430068,24.171364
N<2e4,3,0.003,0.004,0.0035,79699,0.55298561,0.03901257,14.17455
N<2e4,4,0.004,0.005,0.0045,75487,0.34358537,0.047455821,7.2401102
N<2e4,5,0.005,0.006,0.0055,76937,0.25982035,0.054806961,4.740645
N<2e4,6,0.006,0.007,0.0065,69300,0.032902885,0.058434421,0.56307369
N<2e4,7,0.007,0.008,0.0075,68671,-0.064551997,0.063292258,-1.0199035
N<2e4,8,0.008,0.009,0.0085,67435,-0.11484912,0.070051655,-1.6394919
N<2e4,9,0.009,0.01,0.0095,67715,-0.02908,0.074919762,-0.38814859
N<2e4,10,0.01,0.011,0.0105,66321,-0.4696764,0.077797421,-6.0371718
N<2e4,11,0.011,0.012,0.0115,63565,-0.40581679,0.082500313,-4.9189727
N<2e4,12,0.012,0.013,0.0125,64778,-0.64118847,0.086168421,-7.4411073
N<2e4,13,0.013,0.014,0.0135,63603,-0.38512238,0.091440739,-4.2117155
N<2e4,14,0.014,0.015,0.0145,64708,-0.36014985,0.093027917,-3.8714169
N<2e4,15,0.015,0.016,0.0155,61659,-0.55612124,0.09933099,-5.598668
N<2e4,16,0.016,0.017,0.0165,60561,-1.1329679,0.10179829,-11.129538
N<2e4,17,0.017,0.018,0.0175,59718,-0.95428079,0.10399616,-9.176116
N<2e4,18,0.018,0.019,0.0185,59631,-1.0895585,0.10752652,-10.132929
N<2e4,19,0.019,0.02,0.0195,59166,-1.1830437,0.11273729,-10.49381
N<2e4,20,0.02,0.021,0.0205,58252,-1.0297655,0.11410572,-9.0246616
N<2e4,21,0.021,0.022,0.0215,58426,-1.1863745,0.1162737,-10.203292
N<2e4,22,0.022,0.023,0.0225,58673,-1.5393029,0.12113547,-12.707285
N<2e4,23,0.023,0.024,0.0235,59488,-1.0968428,0.12413502,-8.8358855
N<2e4,24,0.024,0.025,0.0245,58522,-1.1979491,0.1244864,-9.6231324
N<2e4,25,0.025,0.026,0.0255,58493,-1.4840963,0.12903945,-11.501105
N<2e4,26,0.026,0.027,0.0265,56737,-1.7235803,0.13014483,-13.243556
N<2e4,27,0.027,0.028,0.0275,55428,-1.4420462,0.13597294,-10.605391
N<2e4,28,0.028,0.029,0.0285,55044,-1.798548,0.14163087,-12.698842
N<2e4,29,0.029,0.03,0.0295,55106,-1.5902497,0.14166074,-11.225762
2e4<=N<4e4,0,0,0.001,0.0005,245561,1.3738295,0.015128346,90.811615
2e4<=N<4e4,1,0.001,0.002,0.0015,236653,0.87971729,0.025436882,34.584321
2e4<=N<4e4,2,0.002,0.003,0.0025,223370,0.58676348,0.033127218,17.712428
2e4<=N<4e4,3,0.003,0.004,0.0035,197251,0.44951549,0.046063674,9.7585679
2e4<=N<4e4,4,0.004,0.005,0.0045,194989,0.17242065,0.051875622,3.3237318
2e4<=N<4e4,5,0.005,0.006,0.0055,183099,0.13722669,0.055232018,2.4845497
2e4<=N<4e4,6,0.006,0.007,0.0065,187710,-0.12714737,0.063345492,-2.0072047
2e4<=N<4e4,7,0.007,0.008,0.0075,184702,-0.26020122,0.066419184,-3.9175612
2e4<=N<4e4,8,0.008,0.009,0.0085,173420,-0.31876326,0.073707514,-4.324705
2e4<=N<4e4,9,0.009,0.01,0.0095,170907,-0.36896563,0.079240522,-4.6562746
2e4<=N<4e4,10,0.01,0.011,0.0105,168334,-0.58102955,0.08297374,-7.0025715
2e4<=N<4e4,11,0.011,0.012,0.0115,173271,-0.65628022,0.085158488,-7.7065744
2e4<=N<4e4,12,0.012,0.013,0.0125,168893,-0.7199249,0.091757633,-7.8459402
2e4<=N<4e4,13,0.013,0.014,0.0135,161326,-0.61649333,0.097110535,-6.3483672
2e4<=N<4e4,14,0.014,0.015,0.0145,156360,-0.76680034,0.10119571,-7.5774
2e4<=N<4e4,15,0.015,0.016,0.0155,162298,-0.99388934,0.10333891,-9.6177651
2e4<=N<4e4,16,0.016,0.017,0.0165,165016,-1.3392095,0.1069317,-12.523971
2e4<=N<4e4,17,0.017,0.018,0.0175,163010,-1.0610991,0.1111431,-9.5471435
2e4<=N<4e4,18,0.018,0.019,0.0185,159002,-1.4342427,0.11249166,-12.749769
2e4<=N<4e4,19,0.019,0.02,0.0195,157580,-1.0801299,0.1191874,-9.0624503
2e4<=N<4e4,20,0.02,0.021,0.0205,154637,-1.2575076,0.12153456,-10.346913
2e4<=N<4e4,21,0.021,0.022,0.0215,155021,-1.5705128,0.12515606,-12.548435
2e4<=N<4e4,22,0.022,0.023,0.0225,153901,-1.5833883,0.1297893,-12.199683
2e4<=N<4e4,23,0.023,0.024,0.0235,149984,-1.3774304,0.13230288,-10.41119
2e4<=N<4e4,24,0.024,0.025,0.0245,149277,-1.4331144,0.13589197,-10.545983
2e4<=N<4e4,25,0.025,0.026,0.0255,149679,-1.8022234,0.13743348,-13.113423
2e4<=N<4e4,26,0.026,0.027,0.0265,152625,-2.0575494,0.13852541,-14.853227
2e4<=N<4e4,27,0.027,0.028,0.0275,152965,-1.8914278,0.14032445,-13.478961
2e4<=N<4e4,28,0.028,0.029,0.0285,152056,-1.8815204,0.14611046,-12.877383
2e4<=N<4e4,29,0.029,0.03,0.0295,149629,-1.7970744,0.14670829,-12.249304
4e4<=N<6e4,0,0,0.001,0.0005,396690,1.3453992,0.016083126,83.65284
4e4<=N<6e4,1,0.001,0.002,0.0015,366508,0.76059482,0.027661449,27.496564
4e4<=N<6e4,2,0.002,0.003,0.0025,305504,0.50799494,0.043968775,11.553539
4e4<=N<6e4,3,0.003,0.004,0.0035,311194,0.29390025,0.051038339,5.7584211
4e4<=N<6e4,4,0.004,0.005,0.0045,304541,0.073440783,0.054482444,1.3479715
4e4<=N<6e4,5,0.005,0.006,0.0055,281204,-0.0014597267,0.067830664,-0.02152016
4e4<=N<6e4,6,0.006,0.007,0.0065,271306,-0.22133171,0.07139719,-3.100006
4e4<=N<6e4,7,0.007,0.008,0.0075,272996,-0.38027741,0.07908675,-4.808358
4e4<=N<6e4,8,0.008,0.009,0.0085,275711,-0.39778306,0.079392756,-5.0103193
4e4<=N<6e4,9,0.009,0.01,0.0095,254721,-0.5597884,0.090572736,-6.1805397
4e4<=N<6e4,10,0.01,0.011,0.0105,266285,-0.74458189,0.092519199,-8.0478635
4e4<=N<6e4,11,0.011,0.012,0.0115,261274,-0.83991029,0.098717954,-8.5081817
4e4<=N<6e4,12,0.012,0.013,0.0125,253272,-1.0895155,0.10258105,-10.62102
4e4<=N<6e4,13,0.013,0.014,0.0135,252502,-0.87819944,0.10787229,-8.1411028
4e4<=N<6e4,14,0.014,0.015,0.0145,255854,-0.88110892,0.10789186,-8.1665932
4e4<=N<6e4,15,0.015,0.016,0.0155,243406,-1.0825981,0.12083564,-8.9592621
4e4<=N<6e4,16,0.016,0.017,0.0165,236375,-1.3729753,0.12271741,-11.188106
4e4<=N<6e4,17,0.017,0.018,0.0175,243839,-1.463017,0.12513911,-11.691125
4e4<=N<6e4,18,0.018,0.019,0.0185,247889,-1.3196198,0.1274162,-10.356767
4e4<=N<6e4,19,0.019,0.02,0.0195,238786,-1.3545952,0.13274969,-10.20413
4e4<=N<6e4,20,0.02,0.021,0.0205,239159,-1.3806879,0.13732773,-10.053963
4e4<=N<6e4,21,0.021,0.022,0.0215,237793,-1.8720992,0.14047026,-13.327371
4e4<=N<6e4,22,0.022,0.023,0.0225,235476,-1.8524406,0.14720154,-12.584383
4e4<=N<6e4,23,0.023,0.024,0.0235,225807,-1.8326674,0.15089724,-12.145135
4e4<=N<6e4,24,0.024,0.025,0.0245,231463,-1.8945185,0.15238595,-12.43237
4e4<=N<6e4,25,0.025,0.026,0.0255,232064,-1.9931083,0.15748637,-12.655751
4e4<=N<6e4,26,0.026,0.027,0.0265,230683,-1.9231642,0.15750713,-12.210014
4e4<=N<6e4,27,0.027,0.028,0.0275,234241,-2.0641741,0.16602453,-12.432946
4e4<=N<6e4,28,0.028,0.029,0.0285,227932,-1.8977729,0.16673374,-11.382057
4e4<=N<6e4,29,0.029,0.03,0.0295,230769,-1.716128,0.16905503,-10.151298
6e4<=N<8e4,0,0,0.001,0.0005,541194,1.3050073,0.016199153,80.560216
6e4<=N<8e4,1,0.001,0.002,0.0015,452904,0.73071448,0.028307548,25.813415
6e4<=N<8e4,2,0.002,0.003,0.0025,431661,0.45628499,0.045919833,9.936556
6e4<=N<8e4,3,0.003,0.004,0.0035,416343,0.26807111,0.047298596,5.6676336
6e4<=N<8e4,4,0.004,0.005,0.0045,366909,0.088118075,0.063508154,1.387508
6e4<=N<8e4,5,0.005,0.006,0.0055,386132,-0.021909175,0.065740659,-0.33326674
6e4<=N<8e4,6,0.006,0.007,0.0065,372087,-0.38134414,0.074964814,-5.0869751
6e4<=N<8e4,7,0.007,0.008,0.0075,349575,-0.40949765,0.08191814,-4.9988641
6e4<=N<8e4,8,0.008,0.009,0.0085,364389,-0.48581445,0.087538904,-5.5496976
6e4<=N<8e4,9,0.009,0.01,0.0095,362720,-0.62672475,0.089332986,-7.0156029
6e4<=N<8e4,10,0.01,0.011,0.0105,339603,-0.77510429,0.098362449,-7.8800833
6e4<=N<8e4,11,0.011,0.012,0.0115,330976,-0.83328914,0.10725425,-7.769288
6e4<=N<8e4,12,0.012,0.013,0.0125,329628,-1.0333867,0.11006134,-9.3891891
6e4<=N<8e4,13,0.013,0.014,0.0135,346315,-1.1316799,0.11420933,-9.908822
6e4<=N<8e4,14,0.014,0.015,0.0145,332431,-0.97359119,0.11422785,-8.5232385
6e4<=N<8e4,15,0.015,0.016,0.0155,327937,-1.0615328,0.12180015,-8.7153658
6e4<=N<8e4,16,0.016,0.017,0.0165,336745,-1.3410826,0.12527735,-10.704909
6e4<=N<8e4,17,0.017,0.018,0.0175,303903,-1.6099397,0.13652571,-11.792209
6e4<=N<8e4,18,0.018,0.019,0.0185,310757,-1.8491971,0.13726331,-13.471897
6e4<=N<8e4,19,0.019,0.02,0.0195,317961,-1.562246,0.13837692,-11.289788
6e4<=N<8e4,20,0.02,0.021,0.0205,328356,-1.623141,0.14278727,-11.367547
6e4<=N<8e4,21,0.021,0.022,0.0215,317739,-1.7319659,0.14605316,-11.858463
6e4<=N<8e4,22,0.022,0.023,0.0225,313057,-1.9880631,0.15363381,-12.940271
6e4<=N<8e4,23,0.023,0.024,0.0235,316503,-1.7812174,0.15451095,-11.528098
6e4<=N<8e4,24,0.024,0.025,0.0245,302383,-2.1186346,0.15923614,-13.304986
6e4<=N<8e4,25,0.025,0.026,0.0255,303378,-1.8344047,0.16602872,-11.048719
6e4<=N<8e4,26,0.026,0.027,0.0265,303318,-2.0558602,0.16648262,-12.348797
6e4<=N<8e4,27,0.027,0.028,0.0275,291762,-2.2836038,0.17447246,-13.08862
6e4<=N<8e4,28,0.028,0.029,0.0285,294351,-1.8685109,0.17729667,-10.538895
6e4<=N<8e4,29,0.029,0.03,0.0295,297218,-1.9260405,0.18154987,-10.608878
8e4<=N<1e5,0,0,0.001,0.0005,688363,1.2699096,0.016373754,77.557631
8e4<=N<1e5,1,0.001,0.002,0.0015,584598,0.72422652,0.030430552,23.799322
8e4<=N<1e5,2,0.002,0.003,0.0025,551538,0.41133974,0.048122738,8.5477211
8e4<=N<1e5,3,0.003,0.004,0.0035,481365,0.22210551,0.054081806,4.1068435
8e4<=N<1e5,4,0.004,0.005,0.0045,510267,0.0084911112,0.059635431,0.14238366
8e4<=N<1e5,5,0.005,0.006,0.0055,458529,-0.2044258,0.074292602,-2.7516306
8e4<=N<1e5,6,0.006,0.007,0.0065,484377,-0.33846527,0.07530184,-4.4947809
8e4<=N<1e5,7,0.007,0.008,0.0075,470344,-0.55454278,0.084575969,-6.5567417
8e4<=N<1e5,8,0.008,0.009,0.0085,436051,-0.59635513,0.093048102,-6.4091058
8e4<=N<1e5,9,0.009,0.01,0.0095,432134,-0.56793258,0.097945639,-5.7984469
8e4<=N<1e5,10,0.01,0.011,0.0105,445500,-0.8160699,0.10243407,-7.9667819
8e4<=N<1e5,11,0.011,0.012,0.0115,443436,-1.021867,0.10624372,-9.6181411
8e4<=N<1e5,12,0.012,0.013,0.0125,430692,-0.93649804,0.11226107,-8.3421442
8e4<=N<1e5,13,0.013,0.014,0.0135,416941,-1.1031563,0.11944451,-9.2357215
8e4<=N<1e5,14,0.014,0.015,0.0145,397575,-0.84850794,0.12513622,-6.7806741
8e4<=N<1e5,15,0.015,0.016,0.0155,420752,-1.1711416,0.12765334,-9.1743906
8e4<=N<1e5,16,0.016,0.017,0.0165,420350,-1.5417498,0.13007543,-11.852737
8e4<=N<1e5,17,0.017,0.018,0.0175,433579,-1.7064297,0.13210795,-12.916934
8e4<=N<1e5,18,0.018,0.019,0.0185,404600,-1.6975371,0.14008605,-12.117818
8e4<=N<1e5,19,0.019,0.02,0.0195,392490,-1.3038893,0.14541766,-8.9665125
8e4<=N<1e5,20,0.02,0.021,0.0205,383539,-1.6072986,0.1548988,-10.376443
8e4<=N<1e5,21,0.021,0.022,0.0215,393620,-1.794927,0.15586141,-11.516173
8e4<=N<1e5,22,0.022,0.023,0.0225,380924,-1.8514025,0.16065527,-11.52407
8e4<=N<1e5,23,0.023,0.024,0.0235,395566,-1.438107,0.16129379,-8.916072
8e4<=N<1e5,24,0.024,0.025,0.0245,409811,-1.9765137,0.16170263,-12.223139
8e4<=N<1e5,25,0.025,0.026,0.0255,383840,-2.2061427,0.16955676,-13.011234
8e4<=N<1e5,26,0.026,0.027,0.0265,371902,-1.6613776,0.17570247,-9.4556305
8e4<=N<1e5,27,0.027,0.028,0.0275,400676,-2.1019526,0.17642795,-11.913944
8e4<=N<1e5,28,0.028,0.029,0.0285,402744,-2.075495,0.17639798,-11.765979
8e4<=N<1e5,29,0.029,0.03,0.0295,390326,-1.7956902,0.18027045,-9.9610901
all,0,0,0.001,0.0005,1948424,1.3182316,0.0082689527,159.41942
all,1,0.001,0.002,0.0015,1726555,0.77174147,0.014467129,53.344478
all,2,0.002,0.003,0.0025,1594057,0.48796332,0.022969768,21.24372
all,3,0.003,0.004,0.0035,1485852,0.3015237,0.025263819,11.935001
all,4,0.004,0.005,0.0045,1452193,0.08351211,0.029699323,2.8119197
all,5,0.005,0.006,0.0055,1385901,-0.040283136,0.03452395,-1.1668171
all,6,0.006,0.007,0.0065,1384780,-0.27752318,0.037122732,-7.4758286
all,7,0.007,0.008,0.0075,1346288,-0.41411406,0.040949377,-10.112829
all,8,0.008,0.009,0.0085,1317006,-0.46127362,0.04382163,-10.526163
all,9,0.009,0.01,0.0095,1288197,-0.52401433,0.046465427,-11.27751
all,10,0.01,0.011,0.0105,1286043,-0.73962179,0.049354276,-14.985972
all,11,0.011,0.012,0.0115,1272522,-0.85290488,0.052093673,-16.372523
all,12,0.012,0.013,0.0125,1247263,-0.9436915,0.054381549,-17.353156
all,13,0.013,0.014,0.0135,1240687,-0.95962447,0.05736888,-16.727265
all,14,0.014,0.015,0.0145,1206928,-0.84915771,0.058385132,-14.544074
all,15,0.015,0.016,0.0155,1216052,-1.0659968,0.061890346,-17.223959
all,16,0.016,0.017,0.0165,1219047,-1.4054374,0.063342005,-22.188079
all,17,0.017,0.018,0.0175,1204049,-1.504144,0.065927627,-22.815078
all,18,0.018,0.019,0.0185,1181879,-1.5904048,0.067647377,-23.510221
all,19,0.019,0.02,0.0195,1165983,-1.3459543,0.069666055,-19.320088
all,20,0.02,0.021,0.0205,1163943,-1.4878249,0.072945756,-20.396319
all,21,0.021,0.022,0.0215,1162599,-1.7268479,0.074272546,-23.25015
all,22,0.022,0.023,0.0225,1142031,-1.8348637,0.076907439,-23.858078
all,23,0.023,0.024,0.0235,1147348,-1.5825007,0.078326475,-20.203906
all,24,0.024,0.025,0.0245,1151456,-1.8818097,0.079693813,-23.612996
all,25,0.025,0.026,0.0255,1127454,-1.9691345,0.082203421,-23.954411
all,26,0.026,0.027,0.0265,1115265,-1.8755238,0.083383686,-22.492695
all,27,0.027,0.028,0.0275,1135072,-2.0803633,0.08643505,-24.068516
all,28,0.028,0.029,0.0285,1132127,-1.9427372,0.087315453,-22.249638
all,29,0.029,0.03,0.0295,1123048,-1.8001147,0.088741589,-20.284905
1e4<=N<=5e4,0,0,0.001,0.0005,490123,1.3712469,0.011507763,119.15842
1e4<=N<=5e4,1,0.001,0.002,0.0015,459359,0.84853152,0.019040044,44.565628
1e4<=N<=5e4,2,0.002,0.003,0.0025,428516,0.5934607,0.026499994,22.394748
1e4<=N<=5e4,3,0.003,0.004,0.0035,401703,0.4368704,0.034833801,12.541565
1e4<=N<=5e4,4,0.004,0.005,0.0045,384043,0.16070326,0.038408023,4.1841064
1e4<=N<=5e4,5,0.005,0.006,0.0055,380350,0.10721669,0.044052597,2.4338336
1e4<=N<=5e4,6,0.006,0.007,0.0065,358923,-0.12203966,0.047161096,-2.5877189
1e4<=N<=5e4,7,0.007,0.008,0.0075,351211,-0.27256977,0.052423231,-5.1994081
1e4<=N<=5e4,8,0.008,0.009,0.0085,346415,-0.33297179,0.056706413,-5.8718543
1e4<=N<=5e4,9,0.009,0.01,0.0095,349702,-0.36470611,0.058982577,-6.1832854
1e4<=N<=5e4,10,0.01,0.011,0.0105,337711,-0.59651441,0.062952326,-9.4756531
1e4<=N<=5e4,11,0.011,0.012,0.0115,323537,-0.79718216,0.066519318,-11.98422
1e4<=N<=5e4,12,0.012,0.013,0.0125,331685,-0.86988197,0.070464408,-12.344984
1e4<=N<=5e4,13,0.013,0.014,0.0135,333541,-0.70224193,0.072029335,-9.749388
1e4<=N<=5e4,14,0.014,0.015,0.0145,324281,-0.69855505,0.074847065,-9.3330988
1e4<=N<=5e4,15,0.015,0.016,0.0155,320881,-0.94708736,0.079868557,-11.858075
1e4<=N<=5e4,16,0.016,0.017,0.0165,315125,-1.2385792,0.082307171,-15.048253
1e4<=N<=5e4,17,0.017,0.018,0.0175,316325,-1.2009004,0.085460906,-14.052043
1e4<=N<=5e4,18,0.018,0.019,0.0185,310188,-1.4420246,0.086229705,-16.72306
1e4<=N<=5e4,19,0.019,0.02,0.0195,306857,-1.1759567,0.090983316,-12.92497
1e4<=N<=5e4,20,0.02,0.021,0.0205,305917,-1.245956,0.093607585,-13.310417
1e4<=N<=5e4,21,0.021,0.022,0.0215,309433,-1.6545491,0.095089458,-17.399921
1e4<=N<=5e4,22,0.022,0.023,0.0225,308834,-1.7527213,0.098724291,-17.753698
1e4<=N<=5e4,23,0.023,0.024,0.0235,302384,-1.3968126,0.10106859,-13.820442
1e4<=N<=5e4,24,0.024,0.025,0.0245,299654,-1.5558766,0.10285181,-15.127363
1e4<=N<=5e4,25,0.025,0.026,0.0255,298458,-1.8062464,0.1066513,-16.936
1e4<=N<=5e4,26,0.026,0.027,0.0265,302121,-1.966551,0.10419911,-18.873011
1e4<=N<=5e4,27,0.027,0.028,0.0275,291078,-1.8762015,0.1087916,-17.24583
1e4<=N<=5e4,28,0.028,0.029,0.0285,285406,-1.8614564,0.11441202,-16.269762
1e4<=N<=5e4,29,0.029,0.03,0.0295,292577,-1.7432699,0.11538695,-15.108033
5e4<N<1e5,0,0,0.001,0.0005,1442353,1.2963853,0.010477381,123.7318
5e4<N<1e5,1,0.001,0.002,0.0015,1244189,0.73360428,0.018800695,39.020061
5e4<N<1e5,2,0.002,0.003,0.0025,1143374,0.43746566,0.030425569,14.378224
5e4<N<1e5,3,0.003,0.004,0.0035,1063295,0.2393565,0.032754624,7.3075638
5e4<N<1e5,4,0.004,0.005,0.0045,1046633,0.043669568,0.038704113,1.1282927
5e4<N<1e5,5,0.005,0.006,0.0055,986319,-0.10979818,0.045415698,-2.4176262
5e4<N<1e5,6,0.006,0.007,0.0065,1006243,-0.34407544,0.048211133,-7.1368461
5e4<N<1e5,7,0.007,0.008,0.0075,974864,-0.4784941,0.053269604,-8.9824977
5e4<N<1e5,8,0.008,0.009,0.0085,951193,-0.52311811,0.057014161,-9.1752313
5e4<N<1e5,9,0.009,0.01,0.0095,920384,-0.60330188,0.061032308,-9.8849594
5e4<N<1e5,10,0.01,0.011,0.0105,929368,-0.80344553,0.06430675,-12.493953
5e4<N<1e5,11,0.011,0.012,0.0115,929421,-0.88751852,0.06740271,-13.167401
5e4<N<1e5,12,0.012,0.013,0.0125,898202,-0.98902145,0.070864357,-13.956543
5e4<N<1e5,13,0.013,0.014,0.0135,889996,-1.0782632,0.075240104,-14.330964
5e4<N<1e5,14,0.014,0.015,0.0145,865692,-0.92030279,0.076386401,-12.047992
5e4<N<1e5,15,0.015,0.016,0.0155,878205,-1.1222386,0.080539568,-13.934003
5e4<N<1e5,16,0.016,0.017,0.0165,886858,-1.4766975,0.081964377,-18.016333
5e4<N<1e5,17,0.017,0.018,0.0175,871017,-1.6292303,0.085637451,-19.02474
5e4<N<1e5,18,0.018,0.019,0.0185,854794,-1.6674534,0.088102781,-18.926229
5e4<N<1e5,19,0.019,0.02,0.0195,842376,-1.4172562,0.090482851,-15.663258
5e4<N<1e5,20,0.02,0.021,0.0205,841498,-1.5906349,0.094904845,-16.760313
5e4<N<1e5,21,0.021,0.022,0.0215,836994,-1.7714862,0.096947819,-18.272574
5e4<N<1e5,22,0.022,0.023,0.0225,817700,-1.8764588,0.1006637,-18.640869
5e4<N<1e5,23,0.023,0.024,0.0235,828952,-1.6596776,0.10188262,-16.290095
5e4<N<1e5,24,0.024,0.025,0.0245,835343,-2.0190022,0.10341303,-19.523674
5e4<N<1e5,25,0.025,0.026,0.0255,813090,-2.0425896,0.10699738,-19.09009
5e4<N<1e5,26,0.026,0.027,0.0265,797633,-1.8614729,0.10962804,-16.979898
5e4<N<1e5,27,0.027,0.028,0.0275,827647,-2.1635378,0.11209115,-19.301594
5e4<N<1e5,28,0.028,0.029,0.0285,830439,-1.9840983,0.11228401,-17.670354
5e4<N<1e5,29,0.029,0.03,0.0295,814592,-1.827711,0.115043,-15.887199


==> anc/csv/decomp_K100.csv <==
bin,y_ctr,pairs,P0,M_L,M_L_minus_w1,M_w1,part1_M_apL,part2_ML_P0,A_nge2,Bt_MLw1_P0,C_n1,cov
0,0.005,14929253,1.017861443,2.817583787,0.8710619946,1.946521793,3.06632295,2.867909899,1.084489042,0.8866204187,0.0005444271824,0.1984130505
1,0.015,12240453,1.484054062,2.817154472,0.8707412322,1.94641324,3.061713417,4.180809539,0.1723154469,1.292227063,0.0008154941645,-1.119096122
2,0.025,11400343,1.808437518,2.817392703,0.8709284846,1.946464218,3.278393393,5.095078667,-0.2425166762,1.575019747,0.0008511489631,-1.816685274
3,0.035,10893554,1.822365318,2.81716668,0.8706874197,1.94647926,2.948656701,5.133906852,-0.599329894,1.586710557,0.0007902988609,-2.185250152
4,0.045,10587936,1.706495015,2.81787069,0.8713309514,1.946539739,2.224852798,4.808682285,-1.098094682,1.486921925,0.001187120588,-2.583829486
5,0.055,10320290,1.491911855,2.817897602,0.8713380937,1.946559508,1.70034242,4.204054839,-1.20503521,1.299959632,0.001282423359,-2.503712419
6,0.065,10142195,1.460185197,2.817845433,0.8712382383,1.946607195,1.393300926,4.114576188,-1.449886791,1.272169178,0.000780707322,-2.721275262
7,0.075,9958392,1.109656961,2.818432314,0.8718328174,1.946599496,0.09265488233,3.127493035,-2.068130812,0.9674353543,0.0007280134505,-3.034838153
8,0.085,9792221,0.5655689348,2.817847587,0.8712687866,1.946578801,-0.9119866148,1.593687058,-2.013433435,0.4927625595,0.0005223217034,-2.505673673
9,0.095,9731516,0.5456202302,2.818373667,0.8716887881,1.946684878,-1.163249271,1.537761689,-2.226267597,0.4756110372,0.0008676739392,-2.70101096
10,0.105,9626989,0.3418660809,2.818225194,0.8715328449,1.946692349,-1.246183413,0.9634556021,-1.912221122,0.297947518,0.0005296242833,-2.209639016
11,0.115,9460122,-0.2208942971,2.818196987,0.8715953127,1.946601674,-2.654985037,-0.6225236425,-2.225042443,-0.192530434,5.061473188e-05,-2.032461395
12,0.125,9396746,-0.5275725235,2.818238247,0.8715853894,1.946652857,-3.327781652,-1.486825064,-2.301472051,-0.4598245034,0.0006909595928,-1.840956588
13,0.135,9345869,-0.8884641974,2.818760499,0.8720635401,1.946696959,-4.245321558,-2.504367785,-2.516326755,-0.7747972333,0.000575748133,-1.740953773
14,0.145,9237880,-1.252948837,2.817543766,0.8708908527,1.946652913,-4.768284945,-3.530238184,-2.329385299,-1.091181681,0.000156856327,-1.238046761
15,0.155,9221782,-1.376335723,2.818711133,0.8719790733,1.94673206,-4.924134523,-3.879492826,-2.245108349,-1.200135949,0.0003307041039,-1.044641696
16,0.165,9150072,-1.175513701,2.819041323,0.872295635,1.946745688,-5.16652917,-3.313821699,-2.877781122,-1.02539547,-0.0003218192229,-1.852707471
17,0.175,9077623,-1.922813935,2.817892384,0.87119606,1.946696324,-6.184991089,-5.418282742,-2.441926998,-1.675147924,7.072685883e-05,-0.7667083471
18,0.185,9043731,-2.097257979,2.818714985,0.8719836744,1.94673131,-6.044900959,-5.911572492,-1.962441909,-1.828774719,0.0003387231238,-0.1333284672
19,0.195,8930757,-2.097230168,2.818539437,0.8718817402,1.946657697,-6.2222074,-5.911125936,-2.140240154,-1.828536688,0.0006220022235,-0.3110814635
20,0.205,8911141,-2.369487701,2.818624625,0.8719153355,1.946709289,-6.885665525,-6.678696381,-2.272643275,-2.065992664,-0.0003185326719,-0.2069691437
21,0.215,8876955,-1.985824982,2.817983415,0.8712693415,1.946714073,-5.385499116,-5.596021863,-1.519642188,-1.730188424,-2.348937096e-05,0.2105227467
22,0.225,8856212,-1.77436798,2.818726133,0.8719697518,1.946756381,-4.387896252,-5.001457395,-0.9337078638,-1.547195207,7.379961582e-05,0.6135611433
23,0.235,8828204,-1.672653011,2.819154029,0.8723714508,1.946782578,-4.044953242,-4.715466474,-0.7885751192,-1.459174734,-8.638282229e-05,0.6705132317
24,0.245,8797837,-1.322748194,2.818450843,0.8716616755,1.946789168,-3.465149954,-3.728100762,-0.8900776281,-1.152988907,3.952868306e-05,0.2629508073
25,0.255,8725077,-0.8397787206,2.818423236,0.8716861753,1.946737061,-1.891481272,-2.366851859,-0.2567152089,-0.732023501,6.229550702e-05,0.4753705876
26,0.265,8697076,-0.3822825051,2.818660761,0.8719116566,1.946749104,-0.8424542444,-1.077524697,-0.09819179378,-0.3333165723,-5.432631382e-05,0.2350704522
27,0.275,8660605,-0.6938425202,2.819246504,0.8724999676,1.946746536,-1.381431112,-1.956113099,-0.0314787473,-0.6053775764,0.0007831585393,0.5746819876
28,0.285,8633276,-0.3748098636,2.818340702,0.8715801809,1.946760521,-1.091741436,-1.056341894,-0.3628011076,-0.3266768487,0.0007247167501,-0.03539954212
29,0.295,8604916,0.1407784806,2.819078494,0.8723132658,1.946765229,-0.1883807747,0.3968655871,-0.4632392698,0.1228029362,0.0007958441815,-0.5852463617
30,0.305,8546950,0.3023534711,2.818821788,0.8720951007,1.946726687,0.179159748,0.8522805521,-0.4093769308,0.2636809809,-6.289244444e-05,-0.6731208041
31,0.315,8528452,0.6584088179,2.818039911,0.8713086931,1.946731217,0.9080924215,1.855422326,-0.3740039833,0.5736773267,0.0003514051657,-0.9473299049
32,0.325,8494459,0.744677913,2.818783105,0.8720470426,1.946736062,1.481003607,2.09908552,0.03089314711,0.6493941717,0.0004191118982,-0.6180819127
33,0.335,8505811,1.252634581,2.818842526,0.8720382419,1.946804284,2.713790804,3.530979627,0.2737654166,1.092345258,0.001391018682,-0.8171888227
34,0.345,8488449,1.450761028,2.818885347,0.8720716359,1.946813711,3.677405201,4.089529005,0.8528905361,1.265167543,0.000153203318,-0.4121238039
35,0.355,8452551,1.724092525,2.819272456,0.8724755597,1.946796896,4.692184052,4.860686568,1.335964338,1.504228591,-0.0002382626302,-0.1685025157
36,0.365,8424473,1.94353629,2.818728246,0.8719401652,1.94678808,6.165924395,5.478300637,2.381143728,1.694647354,0.001127384033,0.6876237584
37,0.375,8419557,2.37092866,2.818034805,0.8712261659,1.946808639,7.261033922,6.681359485,2.644288526,2.065615087,0.001000997214,0.5796744369
38,0.385,8376173,2.573503556,2.818710848,0.8719313923,1.946779456,7.642466851,7.25396239,2.632745469,2.243918538,-0.0003224701263,0.3885044606
39,0.395,8357163,2.781600048,2.818722901,0.8719237623,1.946799139,8.161233512,7.840559757,2.746011778,2.425343179,5.155176813e-06,0.3206737543
40,0.405,8323371,3.044638885,2.819031078,0.8722614557,1.946769622,8.731130962,8.582931637,2.802613009,2.655721146,0.001307461607,0.1481993246
41,0.415,8308854,2.925727904,2.819193329,0.872417614,1.946775715,9.108910784,8.248192591,3.411585723,2.552456557,0.001589027577,0.8607181932
42,0.425,8322307,3.131688845,2.818870485,0.8720225828,1.946847902,8.73863671,8.827825255,2.639704592,2.730903395,0.002010257919,-0.08918854494
43,0.435,8296282,3.439610539,2.819386672,0.8725526711,1.946834001,9.384935545,9.697592109,2.689192407,3.001241363,-0.0006076079459,-0.3126565636
44,0.445,8275434,3.405027217,2.819338982,0.8725224193,1.946816563,9.179854251,9.599925966,2.551027693,2.970962585,-0.0001368233428,-0.4200717155
45,0.455,8246513,3.285466112,2.818146191,0.8713404068,1.946805785,9.490085692,9.258923809,3.093548764,2.862759378,0.0003724968732,0.2311618822
46,0.465,8215093,2.937540451,2.818711242,0.8719254402,1.946785802,8.130156316,8.280078293,2.410070737,2.561316251,0.001323537016,-0.1499219776
47,0.475,8187298,2.811605489,2.818792114,0.8720180199,1.946774095,7.843874381,7.925331382,2.36920761,2.451770651,0.001106039734,-0.08145700135
48,0.485,8176064,2.344807477,2.819047862,0.8722663569,1.946781505,6.768878667,6.610124504,2.201982264,2.045296676,0.002068574318,0.1587541624
49,0.495,8171305,2.424534147,2.818242926,0.8714332787,1.946809648,7.277088199,6.83292621,2.555315259,2.112819741,0.001666471148,0.4441619891
50,0.505,8157139,2.174228856,2.818736843,0.8719146321,1.946822211,6.723398133,6.128578983,2.488687415,1.895741954,0.001873689283,0.5948191505
51,0.515,8140459,2.318450716,2.819280088,0.8724738688,1.946806219,7.169434232,6.53636194,2.653992639,2.022787666,0.001867319451,0.633072292
52,0.525,8130790,2.357687875,2.819001248,0.8721844447,1.946816803,7.191865351,6.646325063,2.602205123,2.05633869,-0.0003261443708,0.5455402886
53,0.535,8111753,2.635273781,2.818964921,0.8721548702,1.946810051,8.29949632,7.428744347,3.167755576,2.298366863,0.001363259954,0.8707519733
54,0.545,8099003,2.675696009,2.819310959,0.872492217,1.946818742,8.696512157,7.543619081,3.486733597,2.334523942,0.0006834218502,1.152893076
55,0.555,8079065,2.65699261,2.818794374,0.8719794568,1.946814917,9.014999229,7.489515821,3.842438137,2.316842973,-0.0001117558386,1.525483408
56,0.565,8074380,2.615324273,2.818803979,0.8719679486,1.94683603,8.993714694,7.372086466,3.903970636,2.280478941,-0.001863467262,1.621628228
57,0.575,8080144,2.432227198,2.818735,0.8718735339,1.946861466,8.395642687,6.855803931,3.660412651,2.120594522,2.062750863e-05,1.539838756
58,0.585,8077765,2.052164924,2.81898777,0.8721111666,1.946876603,8.170140901,5.785027823,4.175027999,1.789715946,-0.0001989744304,2.385113078
59,0.595,8069216,2.1175595,2.819493006,0.8726131033,1.946879903,7.606600936,5.970444201,3.484293793,1.847810167,-0.0003268910829,1.636156735
60,0.605,8048368,1.973790587,2.818759617,0.8718933902,1.946866227,7.33623997,5.5636412,3.493981388,1.720934967,-0.0004476509027,1.77259877
61,0.615,8023469,1.297289115,2.81884957,0.8719996085,1.946849962,5.603471523,3.656862865,3.078167315,1.131235601,-0.0003230557337,1.946608659
62,0.625,8001147,1.571870008,2.819766204,0.8729297354,1.946836469,6.473822018,4.432305927,3.414111634,1.37213207,-0.0004634728844,2.041516091
63,0.635,7987164,0.8711681643,2.819301731,0.8724585108,1.94684322,4.398651972,2.456085913,2.701213317,0.7600580793,0.001410821132,1.942566058
64,0.645,7968068,0.9699164214,2.81857736,0.8717535958,1.946823764,3.8495047,2.733784466,1.960882179,0.845528128,0.0003661826359,1.115720233
65,0.655,7958649,0.3729818968,2.818947193,0.8721109378,1.946836255,2.815376382,1.051416271,2.088621294,0.3252815918,0.0006204090861,1.763960111
66,0.665,7944715,-0.4257639198,2.81874327,0.871929524,1.946813746,0.3856976575,-1.200119183,1.215545174,-0.3712361319,-0.0009644647172,1.585816841
67,0.675,7942471,-0.7721217994,2.818873638,0.872025111,1.946848527,-1.044858068,-2.176513786,0.4598047492,-0.6733095978,-0.001458629646,1.131655717
68,0.685,7929771,-0.8178654844,2.8189929,0.8721561338,1.946836766,-1.701991028,-2.305556993,-0.1100198204,-0.7133063989,0.0002793869608,0.6035659655
69,0.695,7903173,-0.4560034305,2.818670873,0.871856024,1.946814849,-0.5291324768,-1.285323588,0.3585077746,-0.3975693379,0.0001139982692,0.7561911108
70,0.705,7888156,-0.7858019035,2.819119558,0.8723141732,1.946805385,-2.162938074,-2.215269515,-0.6347806275,-0.6854661377,0.001645931267,0.05233144151
71,0.715,7889297,-0.9858858147,2.818802305,0.8719717285,1.946830576,-1.975942156,-2.779017206,-0.05582770496,-0.8596645579,-0.0007618024037,0.8030750505
72,0.725,7892789,-1.009530471,2.819446468,0.8726002914,1.946846177,-1.885053932,-2.846317122,0.07976774317,-0.8809165835,0.0005788634043,0.9612631901
73,0.735,7871883,-0.8538660953,2.818622707,0.8717690647,1.946853643,-2.014580786,-2.406726365,-0.3520255665,-0.7443740473,-0.0002029018776,0.3921455789
74,0.745,7861512,-0.686315813,2.819834356,0.8729895821,1.946844774,-2.091054979,-1.935296909,-0.7543379874,-0.5991465548,-0.000566637768,-0.1557580704
75,0.755,7858732,-0.914767675,2.81994237,0.873088908,1.946853462,-2.798966245,-2.579592126,-1.017320865,-0.7986735104,-0.0007267649312,-0.2193741193
76,0.765,7849352,-1.737762684,2.818428732,0.8715860511,1.946842681,-5.202047736,-4.897760279,-1.819179871,-1.514609716,0.0002826982115,-0.3042874569
77,0.775,7838748,-2.086254973,2.819322348,0.8724711712,1.946851177,-5.820741359,-5.88182527,-1.75987996,-1.82019732,0.0007665510589,0.06108391109
78,0.785,7832263,-2.694140761,2.818843818,0.8719796513,1.946864166,-7.469823295,-7.594362028,-2.22599128,-2.349235922,0.001294091528,0.1245387334
79,0.795,7811351,-3.293849169,2.819362867,0.8725266178,1.946836249,-9.507663634,-9.286556037,-3.096236246,-2.873971075,0.001157574435,-0.2211075967
80,0.805,7811660,-3.338406689,2.818264676,0.8714067078,1.946857968,-9.43498874,-9.408513647,-2.935374441,-2.909109983,-0.0002106346169,-0.0264750928
81,0.815,7809429,-3.501462783,2.818907265,0.8720408759,1.946866389,-10.54312102,-9.870298878,-3.72518488,-3.053418672,-0.001055929626,-0.6728221378
82,0.825,7811478,-3.282049185,2.81966238,0.8727815413,1.946880839,-10.50218304,-9.254270616,-4.111181809,-2.864511946,-0.001242565892,-1.247912429
83,0.835,7797420,-2.733810927,2.818380674,0.8715145737,1.9468661,-10.16746979,-7.704919883,-4.844260258,-2.382556065,-0.0008457155766,-2.462549909
84,0.845,7778314,-3.384413126,2.819286467,0.8724177805,1.946868686,-10.77816323,-9.541630124,-4.187148319,-2.952622188,-0.002006972096,-1.236533104
85,0.855,7768521,-3.850163886,2.818902502,0.8720412499,1.946861252,-10.8369527,-10.85323661,-3.341455761,-3.357501727,0.0002379467338,0.0162839129
86,0.865,7756321,-3.771675644,2.819687096,0.8728397103,1.946847385,-10.48510907,-10.63494514,-3.142494209,-3.292068276,0.0002620061894,0.1498360731
87,0.875,7750801,-3.678777974,2.818499874,0.8716294002,1.946870474,-10.46018093,-10.36863526,-3.298458677,-3.206531039,0.0003819591042,-0.09154567857
88,0.885,7732049,-3.503440291,2.819236002,0.8723887459,1.946847256,-10.12009856,-9.877024998,-3.298748243,-3.056361882,-0.0006871979698,-0.2430735591
89,0.895,7727365,-3.097522506,2.819322831,0.8724785999,1.946844231,-9.695781844,-8.732915921,-3.664947293,-2.702522099,-0.0004407293655,-0.9628659232
90,0.905,7729814,-2.958152421,2.819463175,0.8725933611,1.946869814,-8.635351052,-8.340401819,-2.877173403,-2.581264164,0.00096000657,-0.2949492329
91,0.915,7717781,-3.225902756,2.819230756,0.8723699689,1.946860788,-8.088692312,-9.094564268,-1.805991913,-2.814180687,-0.002316818504,1.005871956
92,0.925,7716286,-2.955537547,2.818539675,0.8716615423,1.946878133,-7.670205224,-8.330299839,-1.914779643,-2.576228417,-0.00135415928,0.6600946149
93,0.935,7713639,-2.929265681,2.819522003,0.8726373195,1.946884683,-8.188274009,-8.25912904,-2.484299614,-2.556186552,-0.001031906799,0.07085503124
94,0.945,7710373,-3.251630369,2.819038797,0.8721522086,1.946886588,-8.19423667,-9.166472162,-1.861704136,-2.835916608,-0.001976980339,0.9722354915
95,0.955,7710508,-2.549599196,2.818895496,0.871992247,1.946903249,-6.377569049,-7.187053691,-1.413448618,-2.223230732,-0.0002974721405,0.8094846423
96,0.965,7700281,-3.012752911,2.819456139,0.8725594266,1.946896713,-6.534321898,-8.494324692,-0.668059121,-2.628805953,-0.000744038273,1.960002794
97,0.975,7687685,-2.813470895,2.818832111,0.8719387533,1.946893358,-7.054788897,-7.930702103,-1.576250639,-2.453174305,-0.001010458969,0.8759132067
98,0.985,7674688,-2.602032682,2.819372198,0.8724917378,1.94688046,-5.294932744,-7.336098601,-0.2284998438,-2.270252017,-0.0005863161794,2.041165857
99,0.995,7672364,-2.740435151,2.819528716,0.872648359,1.946880357,-6.112282774,-7.726735603,-0.7751907053,-2.391436238,-0.001792703623,1.614452829


==> anc/csv/decomp_sizes.json <==
{
 "provenance": "s30_decomp_sizes.py, 2026-10-01; rank-0 class representatives (168,760); good primes; K = 100; see the docstring",
 "n_classes": 168760,
 "n_bins": 100,
 "identity_check": {
  "max_abs_literal_minus_nge2_split": 6.328271240363392e-13,
  "max_abs_cov_minus_s20_cov_L": 4.829248112514506e-10
 },
 "rms": {
  "cov": 1.231008249873352,
  "part1_M_apL": 6.36136349947476,
  "part2_ML_P0": 6.174915321123465,
  "A_nge2": 2.327713515381156,
  "Bt_MLw1_P0": 1.910352059432416,
  "C_n1": 0.0009430113025706101,
  "n1_term_M_w1ap": 4.2649771447760525,
  "P0": 2.1905277763006654
 },
 "max_abs": {
  "cov": 3.0348381525753574,
  "part1_M_apL": 10.83695269664285,
  "part2_ML_P0": 10.853236609543853,
  "A_nge2": 4.844260257806846,
  "Bt_MLw1_P0": 3.357501727303829,
  "C_n1": 0.002316818504206175
 },
 "range_M_L": [
  2.8171544721679296,
  2.819942370208302
 ],
 "range_M_L_minus_w1": [
  0.8706874196852052,
  0.8730889079530025
 ],
 "range_M_w1": [
  1.9464132399943088,
  1.9469032490386908
 ],
 "mean_M_L": 2.8187706534946217,
 "mean_M_L_minus_w1": 0.8719887689777625,
 "corr": {
  "cov_A": 0.5737265653422657,
  "cov_minus_Bt": -0.05360888810191404,
  "cov_part1": 0.24587569577939158,
  "cov_minus_part2": -0.05356968973464116,
  "A_P0": 0.8485893052939839,
  "part1_P0": 0.9810752808050034
 },
 "peak_rss_GB": 0.93,
 "runtime_s": 0.4
}

==> anc/csv/dilation_binavg.csv <==
q,variant,bin,y_ctr,qy,cov,se_cov,P_point,se_P_point,fit_point,b_point,c_point,P_binavg,se_P_binavg,fit_binavg,b_binavg,c_binavg
2,all,0,0.005,0.01,0.06437079899,0.003225088895,1.250957753,0.006197644088,0.5334119561,0.1970976908,0.2688454223,1.246966141,0.006141095377,0.5329341638,0.1972544326,0.2691971498
2,all,1,0.015,0.03,0.1682105652,0.007166953946,1.815401418,0.01285671055,0.6851600517,0.1970976908,0.2688454223,1.78710157,0.01276958058,0.6783370817,0.1972544326,0.2691971498
2,all,2,0.025,0.05,-0.02393684731,0.009647557003,1.599203435,0.01732223046,0.6270362136,0.1970976908,0.2688454223,1.605595987,0.01730115537,0.6294762961,0.1972544326,0.2691971498
2,all,3,0.035,0.07,-0.1581318653,0.01179545414,1.284921079,0.02125460663,0.5425428408,0.1970976908,0.2688454223,1.254005773,0.02119406717,0.5348292126,0.1972544326,0.2691971498
2,all,4,0.045,0.09,-0.3773967193,0.01374611172,0.5555945825,0.02429938009,0.346466751,0.1970976908,0.2688454223,0.5776317497,0.0242784704,0.3527512533,0.1972544326,0.2691971498
2,all,5,0.055,0.11,-0.6562497838,0.01505634986,0.06048589187,0.02700533456,0.213359046,0.1970976908,0.2688454223,0.05524189076,0.027033897,0.2121253922,0.1972544326,0.2691971498
2,all,6,0.065,0.13,-0.8244025749,0.01675275365,-0.7080183605,0.02990646775,0.006750195731,0.1970976908,0.2688454223,-0.7107274815,0.02986886382,0.00592862028,0.1972544326,0.2691971498
2,all,7,0.075,0.15,-1.015239635,0.01857757444,-1.31464228,0.03208499061,-0.1563378681,0.1970976908,0.2688454223,-1.278891452,0.03209824565,-0.1470195012,0.1972544326,0.2691971498
2,all,8,0.085,0.17,-1.102580552,0.0197425999,-1.549163818,0.03468405034,-0.21938791,0.1970976908,0.2688454223,-1.571606675,0.03466456792,-0.2258176049,0.1972544326,0.2691971498
2,all,9,0.095,0.19,-1.18572011,0.02119225643,-2.097244073,0.03705940226,-0.3667367777,0.1970976908,0.2688454223,-2.103334854,0.03705969256,-0.3689573153,0.1972544326,0.2691971498
2,all,10,0.105,0.21,-1.203455012,0.02193285139,-2.177656341,0.0392367175,-0.3883552478,0.1970976908,0.2688454223,-2.148080488,0.0392181547,-0.3810027123,0.1972544326,0.2691971498
2,all,11,0.115,0.23,-0.9916179476,0.02293438314,-1.723510496,0.04084800493,-0.2662602162,0.1970976908,0.2688454223,-1.71530655,0.04084302769,-0.2645012017,0.1972544326,0.2691971498
2,all,12,0.125,0.25,-0.6913478908,0.02483351039,-1.081263457,0.04246524522,-0.0935950399,0.1970976908,0.2688454223,-1.074550052,0.04250034069,-0.09201137879,0.1972544326,0.2691971498
2,all,13,0.135,0.27,-0.5663746145,0.02549184245,-0.5380625127,0.04472865471,0.0524420474,0.1970976908,0.2688454223,-0.5465397662,0.0447266504,0.05012748528,0.1972544326,0.2691971498
2,all,14,0.145,0.29,-0.3339763267,0.02624955944,-0.1170156915,0.04686721691,0.1656385578,0.1970976908,0.2688454223,-0.1272867742,0.04683584474,0.1629891958,0.1972544326,0.2691971498
2,all,15,0.155,0.31,-0.03439775453,0.02712462897,0.4803811445,0.04857253931,0.3262459625,0.1970976908,0.2688454223,0.4758479885,0.04855030628,0.3253513549,0.1972544326,0.2691971498
2,all,16,0.165,0.33,0.2677147999,0.02830663672,0.9986562471,0.05009423661,0.4655818513,0.1970976908,0.2688454223,1.004691038,0.05010742956,0.4677143964,0.1972544326,0.2691971498
2,all,17,0.175,0.35,0.4333209937,0.02911831748,1.587426777,0.05160336604,0.623870113,0.1970976908,0.2688454223,1.588530692,0.05162277784,0.6248823673,0.1972544326,0.2691971498
2,all,18,0.185,0.37,0.6896018546,0.03038536959,2.157232475,0.05308668655,0.7770597666,0.1970976908,0.2688454223,2.155578977,0.05305787476,0.7775301493,0.1972544326,0.2691971498
2,all,19,0.195,0.39,0.8863084507,0.03123276608,2.677551802,0.05426035323,0.9169452357,0.1970976908,0.2688454223,2.68129881,0.05429218851,0.9190524302,0.1972544326,0.2691971498
2,all,20,0.205,0.41,0.9157091153,0.03229899508,2.985183395,0.05609941478,0.9996505812,0.1970976908,0.2688454223,2.981638943,0.05610750735,0.9999031379,0.1972544326,0.2691971498
2,all,21,0.215,0.43,1.246971334,0.03289079179,3.285649692,0.05796687058,1.08042957,0.1970976908,0.2688454223,3.2705814,0.0579437734,1.077685624,0.1972544326,0.2691971498
2,all,22,0.225,0.45,1.446713455,0.03389854495,3.345246664,0.05972370488,1.096451943,0.1970976908,0.2688454223,3.325786209,0.05969834934,1.092546601,0.1972544326,0.2691971498
2,all,23,0.235,0.47,1.240934582,0.03450551945,2.87457297,0.0611482303,0.969913475,0.1970976908,0.2688454223,2.867235208,0.06115176592,0.9691059784,0.1972544326,0.2691971498
2,all,24,0.245,0.49,1.259830488,0.03529443243,2.384670812,0.06238796913,0.8382055224,0.1970976908,0.2688454223,2.398276509,0.06239924984,0.8428636334,0.1972544326,0.2691971498
2,all,25,0.255,0.51,1.044919707,0.03573028432,2.246339786,0.06408929233,0.8010158593,0.1970976908,0.2688454223,2.26438911,0.06405677432,0.8068215271,0.1972544326,0.2691971498
2,all,26,0.265,0.53,1.218840107,0.03674433481,2.496480828,0.06514542494,0.8682651333,0.1970976908,0.2688454223,2.496476902,0.06520737334,0.8692988992,0.1972544326,0.2691971498
2,all,27,0.275,0.55,1.348013628,0.03760788537,2.666344309,0.06658739011,0.9139321526,0.1970976908,0.2688454223,2.661225848,0.06655640133,0.9136488459,0.1972544326,0.2691971498
2,all,28,0.285,0.57,1.340586605,0.03850193051,2.523775735,0.06740151189,0.8756032441,0.1970976908,0.2688454223,2.502585669,0.0673888867,0.870943362,0.1972544326,0.2691971498
2,all,29,0.295,0.59,1.260107391,0.03912198204,2.084862212,0.0684435809,0.7576033527,0.1970976908,0.2688454223,2.099670588,0.06843592381,0.7624797706,0.1972544326,0.2691971498
2,all,30,0.305,0.61,1.229344636,0.04004686898,1.635539851,0.06974348517,0.6368050928,0.1970976908,0.2688454223,1.662151993,0.06977029573,0.6447010117,0.1972544326,0.2691971498
2,all,31,0.315,0.63,1.016820748,0.04121038893,1.221519086,0.07146514659,0.5254975054,0.1970976908,0.2688454223,1.210902741,0.07145230289,0.5232259992,0.1972544326,0.2691971498
2,all,32,0.325,0.65,0.8793959369,0.04131810072,0.6714491591,0.07278587539,0.3776137236,0.1970976908,0.2688454223,0.615220311,0.07280111212,0.3628699869,0.1972544326,0.2691971498
2,all,33,0.335,0.67,0.4464888509,0.04181660048,-0.5989428596,0.07406411989,0.03607464482,0.1970976908,0.2688454223,-0.5517349109,0.0740618618,0.04872896714,0.1972544326,0.2691971498
2,all,34,0.345,0.69,0.5199049949,0.04322685146,-0.6369344575,0.07528030616,0.02586077765,0.1970976908,0.2688454223,-0.6547651941,0.07524615575,0.02099350855,0.1972544326,0.2691971498
2,all,35,0.355,0.71,0.5510339287,0.04332230564,-0.8858438591,0.07617230245,-0.04105737555,0.1970976908,0.2688454223,-0.866508719,0.07616597954,-0.03600724485,0.1972544326,0.2691971498
2,all,36,0.365,0.73,0.6637304238,0.04409659251,-0.9316982834,0.07702939167,-0.0533851276,0.1970976908,0.2688454223,-0.9197689436,0.07704916069,-0.05034474549,0.1972544326,0.2691971498
2,all,37,0.375,0.75,0.6534687391,0.04426568046,-0.800541744,0.07808239467,-0.0181242924,0.1970976908,0.2688454223,-0.862359419,0.07811089089,-0.0348902651,0.1972544326,0.2691971498
2,all,38,0.385,0.77,0.2306348893,0.0449469572,-1.912008829,0.0794604352,-0.3169371302,0.1970976908,0.2688454223,-1.898203312,0.07946522982,-0.3137364887,0.1972544326,0.2691971498
2,all,39,0.395,0.79,-0.08539562678,0.04547983342,-2.993994965,0.08100410179,-0.6078241499,0.1970976908,0.2688454223,-2.958786769,0.08098013334,-0.5992425325,0.1972544326,0.2691971498
2,all,40,0.405,0.81,-0.1286748217,0.04646200922,-3.419934736,0.08226180096,-0.7223361075,0.1970976908,0.2688454223,-3.403334584,0.0822383642,-0.7189135373,0.1972544326,0.2691971498
2,all,41,0.415,0.83,-0.03849719128,0.04709430084,-3.007930056,0.08302911906,-0.6115705353,0.1970976908,0.2688454223,-3.062316183,0.08300976829,-0.6271123558,0.1972544326,0.2691971498
2,all,42,0.425,0.85,-0.4577610368,0.04820992777,-3.617288506,0.08402855319,-0.7753937651,0.1970976908,0.2688454223,-3.571986013,0.08406429359,-0.7643140212,0.1972544326,0.2691971498
2,all,43,0.435,0.87,-0.4968017466,0.04858586989,-3.725226809,0.08573285839,-0.8044124837,0.1970976908,0.2688454223,-3.719296127,0.08570745122,-0.8039694842,0.1972544326,0.2691971498
2,all,44,0.445,0.89,-0.4262062099,0.04930227523,-3.300481399,0.08632434535,-0.6902216245,0.1970976908,0.2688454223,-3.302861569,0.08638584478,-0.691866488,0.1972544326,0.2691971498
2,all,45,0.455,0.91,-0.4724151114,0.05011068375,-3.092027589,0.0880113056,-0.634179772,0.1970976908,0.2688454223,-3.083730866,0.08795191157,-0.6328771272,0.1972544326,0.2691971498
2,all,46,0.465,0.93,-0.3386485918,0.05079790059,-2.942401614,0.08889371899,-0.5939535137,0.1970976908,0.2688454223,-2.97949268,0.08891592204,-0.6048165047,0.1972544326,0.2691971498
2,all,47,0.475,0.95,-0.4028147911,0.05097113933,-2.900614782,0.08992390809,-0.5827193153,0.1970976908,0.2688454223,-2.909368672,0.08991998932,-0.5859393216,0.1972544326,0.2691971498
2,all,48,0.485,0.97,-0.5263228498,0.05102211692,-2.913111903,0.09089848317,-0.586079109,0.1970976908,0.2688454223,-2.870963514,0.09090317057,-0.5756007627,0.1972544326,0.2691971498
2,all,49,0.495,0.99,-0.4490969279,0.05202294658,-2.671233917,0.09145259455,-0.5210513195,0.1970976908,0.2688454223,-2.68444746,0.09141329605,-0.5253911723,0.1972544326,0.2691971498
2,good_q,0,0.005,0.01,0.08456248502,0.01048726484,1.234716171,0.01390923784,0.9200526807,0.457988255,0.3742272406,1.219610877,0.01374923713,0.9150796713,0.4583221044,0.3745108998
2,good_q,1,0.015,0.03,0.6205394641,0.02355477616,1.836360841,0.02913887531,1.145204505,0.457988255,0.3742272406,1.825062226,0.02891089853,1.141827801,0.4583221044,0.3745108998
2,good_q,2,0.025,0.05,0.5569659145,0.03203095025,1.829792501,0.03902602008,1.142746453,0.457988255,0.3742272406,1.826712169,0.03899867291,1.142445722,0.4583221044,0.3745108998
2,good_q,3,0.035,0.07,-0.1278703844,0.03883061417,1.49175002,0.0480381363,1.016241749,0.457988255,0.3742272406,1.446619198,0.04789776638,1.000096762,0.4583221044,0.3745108998
2,good_q,4,0.045,0.09,-0.8828521357,0.04568900875,0.6174683441,0.05449886074,0.6890617296,0.457988255,0.3742272406,0.6506084988,0.05445181468,0.7019820787,0.4583221044,0.3745108998
2,good_q,5,0.055,0.11,-1.522270085,0.04931039999,0.3485435062,0.06034052144,0.5884227296,0.457988255,0.3742272406,0.3580655017,0.06038102648,0.5924215377,0.4583221044,0.3745108998
2,good_q,6,0.065,0.13,-1.468820555,0.05476496834,0.03352442155,0.06723597521,0.4705340068,0.457988255,0.3742272406,0.0426896015,0.0671242746,0.4743098255,0.4583221044,0.3745108998
2,good_q,7,0.075,0.15,-1.999024502,0.06103125855,-0.09779669623,0.07226862447,0.4213900673,0.457988255,0.3742272406,-0.0882418582,0.07225951946,0.4252745667,0.4583221044,0.3745108998
2,good_q,8,0.085,0.17,-1.81101022,0.06502570986,-0.2008607614,0.07740821075,0.3828206866,0.457988255,0.3742272406,-0.2149462313,0.07743660249,0.377822398,0.4583221044,0.3745108998
2,good_q,9,0.095,0.19,-1.646433253,0.07110975841,-0.218453303,0.08167740861,0.3762370782,0.457988255,0.3742272406,-0.238742002,0.08178046857,0.3689106225,0.4583221044,0.3745108998
2,good_q,10,0.105,0.21,-1.527966757,0.07300341497,0.005586761589,0.08729078193,0.4600789734,0.457988255,0.3742272406,0.03791304097,0.08724548773,0.4725209515,0.4583221044,0.3745108998
2,good_q,11,0.115,0.23,-0.734650562,0.07477046446,0.5003567814,0.09281263736,0.6452353926,0.457988255,0.3742272406,0.5069740991,0.09269742029,0.6481894304,0.4583221044,0.3745108998
2,good_q,12,0.125,0.25,-0.3280732282,0.08131439969,0.7686778552,0.0958739582,0.7456484476,0.457988255,0.3742272406,0.7478358081,0.09598113986,0.7383947658,0.4583221044,0.3745108998
2,good_q,13,0.135,0.27,-0.7324782423,0.08461948086,0.665958394,0.1006026708,0.7072080272,0.457988255,0.3742272406,0.6708732255,0.1005537674,0.7095714397,0.4583221044,0.3745108998
2,good_q,14,0.145,0.29,-0.5503329755,0.08664648557,0.5761738425,0.105094949,0.6736082022,0.457988255,0.3742272406,0.5774414543,0.1050279095,0.674580223,0.4583221044,0.3745108998
2,good_q,15,0.155,0.31,-0.07725336068,0.08880757085,0.6237767762,0.1094629761,0.6914225167,0.457988255,0.3742272406,0.6111658994,0.1093690096,0.6872103953,0.4583221044,0.3745108998
2,good_q,16,0.165,0.33,0.09001603156,0.09260925635,0.4723963248,0.1124366869,0.6347718281,0.457988255,0.3742272406,0.5164058482,0.1126164162,0.6517217233,0.4583221044,0.3745108998
2,good_q,17,0.175,0.35,0.1496216618,0.09579081684,1.020875907,0.1165451825,0.8400278285,0.457988255,0.3742272406,0.9786298856,0.116566865,0.8248296634,0.4583221044,0.3745108998
2,good_q,18,0.185,0.37,0.9730096494,0.09931358057,1.293310865,0.1195461225,0.9419804113,0.457988255,0.3742272406,1.29855389,0.119416228,0.9446446903,0.4583221044,0.3745108998
2,good_q,19,0.195,0.39,1.462525211,0.1011663461,1.53749955,0.1211762619,1.033362469,0.457988255,0.3742272406,1.555422442,0.121250658,1.040844763,0.4583221044,0.3745108998
2,good_q,20,0.205,0.41,1.473340633,0.1055440151,1.793473742,0.1249305933,1.129154985,0.457988255,0.3742272406,1.775204959,0.1249533704,1.123155711,0.4583221044,0.3745108998
2,good_q,21,0.215,0.43,1.959840628,0.1079851705,1.896380447,0.129416541,1.167665477,0.457988255,0.3742272406,1.885435347,0.1293924299,1.164438193,0.4583221044,0.3745108998
2,good_q,22,0.225,0.45,2.653199133,0.111914433,1.812527677,0.1333400192,1.136285486,0.457988255,0.3742272406,1.833883955,0.1333585495,1.145131634,0.4583221044,0.3745108998
2,good_q,23,0.235,0.47,2.660511857,0.1138253439,1.761693811,0.13727758,1.117262069,0.457988255,0.3742272406,1.727788166,0.1372549517,1.105397605,0.4583221044,0.3745108998
2,good_q,24,0.245,0.49,2.477826253,0.1158829148,1.123570904,0.1407789871,0.878459094,0.457988255,0.3742272406,1.175739504,0.1407183539,0.8986493639,0.4583221044,0.3745108998
2,good_q,25,0.255,0.51,2.256169262,0.1171726142,1.33264093,0.144484221,0.9566987927,0.457988255,0.3742272406,1.327690615,0.1444106234,0.9555567113,0.4583221044,0.3745108998
2,good_q,26,0.265,0.53,3.168448216,0.1212924834,1.391745703,0.146068159,0.9788174091,0.457988255,0.3742272406,1.408863604,0.1461162165,0.9859568805,0.4583221044,0.3745108998
2,good_q,27,0.275,0.55,3.235794544,0.12341169,2.006538765,0.147459534,1.20888972,0.457988255,0.3742272406,1.940344071,0.1475128728,1.185002108,0.4583221044,0.3745108998
2,good_q,28,0.285,0.57,2.722479574,0.1269323002,1.416303571,0.1505629374,0.9880076321,0.457988255,0.3742272406,1.39496863,0.1505553267,0.980753061,0.4583221044,0.3745108998
2,good_q,29,0.295,0.59,2.578324801,0.1286846795,0.3799435441,0.1541193247,0.6001734791,0.457988255,0.3742272406,0.4191574574,0.1540388704,0.615301141,0.4583221044,0.3745108998
2,good_q,30,0.305,0.61,1.761572608,0.1320563169,-0.01795396637,0.1557848674,0.4512693917,0.457988255,0.3742272406,-0.01948609318,0.1560153426,0.4510243501,0.4583221044,0.3745108998
2,good_q,31,0.315,0.63,1.887432476,0.1355423712,-0.6359711044,0.1603574714,0.2199905435,0.457988255,0.3742272406,-0.6050801249,0.1601771134,0.2317130024,0.4583221044,0.3745108998
2,good_q,32,0.325,0.65,1.109732692,0.1352220944,-0.7458033492,0.163011019,0.1788883256,0.457988255,0.3742272406,-0.7982496092,0.1631501154,0.1593689251,0.4583221044,0.3745108998
2,good_q,33,0.335,0.67,0.3622418022,0.1379238194,-1.374260117,0.166199066,-0.05629731632,0.457988255,0.3742272406,-1.38009181,0.1660730859,-0.05853732121,0.4583221044,0.3745108998
2,good_q,34,0.345,0.69,0.3041105693,0.1441049032,-1.327023852,0.1679219411,-0.03862021912,0.457988255,0.3742272406,-1.359935806,0.1679951018,-0.05098867795,0.4583221044,0.3745108998
2,good_q,35,0.355,0.71,0.2375085502,0.1420688436,-1.824700766,0.1731188683,-0.2248644775,0.457988255,0.3742272406,-1.798832712,0.1729869871,-0.2153603532,0.4583221044,0.3745108998
2,good_q,36,0.365,0.73,0.6586450789,0.145638072,-2.174430592,0.1748936088,-0.3557429053,0.457988255,0.3742272406,-2.117303343,0.1750230405,-0.3346310756,0.4583221044,0.3745108998
2,good_q,37,0.375,0.75,1.032759416,0.1461480611,-1.837433909,0.1777637996,-0.2296295664,0.457988255,0.3742272406,-1.879882746,0.1776661424,-0.2457144744,0.4583221044,0.3745108998
2,good_q,38,0.385,0.77,-0.1001321758,0.1491099454,-2.540740561,0.1793713553,-0.492826074,0.457988255,0.3742272406,-2.570876914,0.1794812882,-0.5044993217,0.4583221044,0.3745108998
2,good_q,39,0.395,0.79,-0.3828291045,0.1493804595,-3.399707739,0.1819193581,-0.8142749909,0.457988255,0.3742272406,-3.370183378,0.1818730201,-0.8038483048,0.4583221044,0.3745108998
2,good_q,40,0.405,0.81,-0.6234270529,0.1517740825,-3.811154448,0.1836064143,-0.9682495574,0.457988255,0.3742272406,-3.777356689,0.1835527784,-0.9563391479,0.4583221044,0.3745108998
2,good_q,41,0.415,0.83,-0.7524205783,0.1547517102,-3.807663049,0.1857112942,-0.966942981,0.457988255,0.3742272406,-3.829930267,0.1856677246,-0.976028526,0.4583221044,0.3745108998
2,good_q,42,0.425,0.85,-1.606538795,0.1581741845,-4.236912422,0.1890691914,-1.127579789,0.457988255,0.3742272406,-4.218007998,0.1890113013,-1.121367866,0.4583221044,0.3745108998
2,good_q,43,0.435,0.87,-1.332742771,0.1599376779,-4.337186067,0.1911634218,-1.165104919,0.457988255,0.3742272406,-4.313477111,0.1913825551,-1.15712209,0.4583221044,0.3745108998
2,good_q,44,0.445,0.89,-0.6707301333,0.1621729415,-3.579011275,0.1944943791,-0.8813752583,0.457988255,0.3742272406,-3.635084641,0.1944125369,-0.903056715,0.4583221044,0.3745108998
2,good_q,45,0.455,0.91,-1.050227506,0.1636412971,-3.521646197,0.1966860208,-0.8599076834,0.457988255,0.3742272406,-3.478443683,0.1966848581,-0.844392969,0.4583221044,0.3745108998
2,good_q,46,0.465,0.93,-0.484736725,0.1680624813,-2.951044078,0.1995258245,-0.646372827,0.457988255,0.3742272406,-2.967112571,0.1993941976,-0.6528938941,0.4583221044,0.3745108998
2,good_q,47,0.475,0.95,0.3332734706,0.1667157195,-2.403877457,0.2007661599,-0.4416081722,0.457988255,0.3742272406,-2.462293645,0.200866852,-0.463833704,0.4583221044,0.3745108998
2,good_q,48,0.485,0.97,-0.7152203682,0.1679309887,-2.773933259,0.20324542,-0.5800931341,0.457988255,0.3742272406,-2.707472293,0.2031927397,-0.5556557801,0.4583221044,0.3745108998
2,good_q,49,0.495,0.99,-0.5811018934,0.1721906981,-2.791907806,0.2039135736,-0.5868196991,0.457988255,0.3742272406,-2.79530178,0.2038835861,-0.5885488803,0.4583221044,0.3745108998
3,all,0,0.005,0.015,0.1879530806,0.004365863421,1.484054062,0.008538562261,0.05665455445,-0.4204992098,0.3215204731,1.401622337,0.007714308583,0.04150674426,-0.4249633729,0.3328072798
3,all,1,0.015,0.045,0.1401089966,0.00981849316,1.706495015,0.01648968777,0.1281738747,-0.4204992098,0.3215204731,1.675074057,0.01621225441,0.1325134674,-0.4249633729,0.3328072798
3,all,2,0.025,0.075,-0.1754850093,0.01318935645,1.109656961,0.02222936889,-0.06372177881,-0.4204992098,0.3215204731,1.049288067,0.02196469825,-0.07575266552,-0.4249633729,0.3328072798
3,all,3,0.035,0.105,-0.4574814816,0.01605443228,0.3418660809,0.02618070815,-0.3105822657,-0.4204992098,0.3215204731,0.2119451872,0.02636211918,-0.3544264717,-0.4249633729,0.3328072798
3,all,4,0.045,0.135,-0.94499655,0.01877082618,-0.8884641974,0.03037952392,-0.7061586388,-0.4204992098,0.3215204731,-0.8788532073,0.03039051276,-0.7174521181,-0.4249633729,0.3328072798
3,all,5,0.055,0.165,-1.223888292,0.02077557177,-1.175513701,0.03406550934,-0.798450931,-0.4204992098,0.3215204731,-1.493172081,0.03402160269,-0.9219019113,-0.4249633729,0.3328072798
3,all,6,0.065,0.195,-1.570672118,0.02305703022,-2.097230168,0.03776881239,-1.094801645,-0.4204992098,0.3215204731,-2.164303399,0.037635431,-1.1452593,-0.4249633729,0.3328072798
3,all,7,0.075,0.225,-1.506581978,0.02570684087,-1.77436798,0.04043859145,-0.9909948422,-0.4204992098,0.3215204731,-1.813334553,0.04044017663,-1.028454313,-0.4249633729,0.3328072798
3,all,8,0.085,0.255,-1.21608514,0.02676687549,-0.8397787206,0.04291860042,-0.6905052613,-0.4204992098,0.3215204731,-0.8771565586,0.04306187437,-0.7168874611,-0.4249633729,0.3328072798
3,all,9,0.095,0.285,-0.9226648542,0.02867716933,-0.3748098636,0.04653299068,-0.5410082544,-0.4204992098,0.3215204731,-0.2898004475,0.04631136964,-0.5214110715,-0.4249633729,0.3328072798
3,all,10,0.105,0.315,-0.5209629419,0.0298468137,0.6584088179,0.04912057516,-0.2088072951,-0.4204992098,0.3215204731,0.5820934706,0.04891383787,-0.2312384284,-0.4249633729,0.3328072798
3,all,11,0.115,0.345,-0.1864248042,0.03144088817,1.450761028,0.05131317431,0.04595016239,-0.4204992098,0.3215204731,1.462674648,0.05126884441,0.06182539795,-0.4249633729,0.3328072798
3,all,12,0.125,0.375,0.2643884769,0.03310383307,2.37092866,0.05325593933,0.3418028948,-0.4204992098,0.3215204731,2.295497201,0.05332779937,0.3389948061,-0.4249633729,0.3328072798
3,all,13,0.135,0.405,0.5236789233,0.03467150305,3.044638885,0.05577636613,0.5584145249,-0.4204992098,0.3215204731,2.916957132,0.05564297006,0.5458211954,-0.4249633729,0.3328072798
3,all,14,0.145,0.435,0.8373206946,0.03586289063,3.439610539,0.05828021976,0.6854059979,-0.4204992098,0.3215204731,3.311512502,0.05835526041,0.6771320948,-0.4249633729,0.3328072798
3,all,15,0.155,0.465,0.7855666988,0.03710848093,2.937540451,0.06077479127,0.5239801859,-0.4204992098,0.3215204731,2.996846753,0.06084106718,0.5724090427,-0.4249633729,0.3328072798
3,all,16,0.165,0.495,0.5284688681,0.03895110105,2.424534147,0.06271963803,0.3590381563,-0.4204992098,0.3215204731,2.340290684,0.06277179691,0.3539024037,-0.4249633729,0.3328072798
3,all,17,0.175,0.525,0.6687391816,0.04051440322,2.357687875,0.06494755138,0.3375457113,-0.4204992098,0.3215204731,2.432597131,0.06500199264,0.3846226612,-0.4249633729,0.3328072798
3,all,18,0.185,0.555,0.5815729205,0.04159669337,2.65699261,0.06661215149,0.4337783112,-0.4204992098,0.3215204731,2.640151163,0.06679205076,0.4536981537,-0.4249633729,0.3328072798
3,all,19,0.195,0.585,0.4105107481,0.04276111126,2.052164924,0.06798892627,0.2393138276,-0.4204992098,0.3215204731,2.202239792,0.06812827517,0.3079580618,-0.4249633729,0.3328072798
3,all,20,0.205,0.615,0.1654382438,0.04379207262,1.297289115,0.07016768222,-0.003394199713,-0.4204992098,0.3215204731,1.591458532,0.07019009971,0.1046856121,-0.4249633729,0.3328072798
3,all,21,0.215,0.645,-0.1672972889,0.04479060899,0.9699164214,0.07256857373,-0.1086512231,-0.4204992098,0.3215204731,0.7340041789,0.07249166293,-0.1806814388,-0.4249633729,0.3328072798
3,all,22,0.225,0.675,-0.6561310029,0.04584638483,-0.7721217994,0.07421363675,-0.668752176,-0.4204992098,0.3215204731,-0.6233446393,0.0743835635,-0.6324170067,-0.4249633729,0.3328072798
3,all,23,0.235,0.705,-0.6353359698,0.04678091621,-0.7858019035,0.07580508895,-0.6731506095,-0.4204992098,0.3215204731,-0.7584174604,0.07593214712,-0.6773702248,-0.4249633729,0.3328072798
3,all,24,0.245,0.735,-0.586820353,0.04751312329,-0.8538660953,0.07727331435,-0.6950346407,-0.4204992098,0.3215204731,-0.8588058916,0.07730734578,-0.7107802255,-0.4249633729,0.3328072798
3,all,25,0.255,0.765,-0.7982292579,0.04916453756,-1.737762684,0.07935188714,-0.9792254901,-0.4204992098,0.3215204731,-1.594963491,0.07910803745,-0.9557788335,-0.4249633729,0.3328072798
3,all,26,0.265,0.795,-1.342962206,0.05043296438,-3.293849169,0.08133179009,-1.479539153,-0.4204992098,0.3215204731,-3.090066344,0.0813251117,-1.453359947,-0.4249633729,0.3328072798
3,all,27,0.275,0.825,-1.347030452,0.05134802564,-3.282049185,0.08282318089,-1.475745216,-0.4204992098,0.3215204731,-3.193255472,0.08282613403,-1.48770204,-0.4249633729,0.3328072798
3,all,28,0.285,0.855,-1.481924426,0.05261669678,-3.850163886,0.0847769072,-1.658405724,-0.4204992098,0.3215204731,-3.637666552,0.08450772168,-1.635605283,-0.4249633729,0.3328072798
3,all,29,0.295,0.885,-1.339232676,0.05344101184,-3.503440291,0.0862950617,-1.54692699,-0.4204992098,0.3215204731,-3.42519888,0.08626361193,-1.564894495,-0.4249633729,0.3328072798
3,all,30,0.305,0.915,-1.185516682,0.05483546763,-3.225902756,0.08847061631,-1.45769299,-0.4204992098,0.3215204731,-3.051312681,0.08821381337,-1.440462446,-0.4249633729,0.3328072798
3,all,31,0.315,0.945,-1.127467087,0.05566450396,-3.251630369,0.08967299029,-1.465964944,-0.4204992098,0.3215204731,-2.930760383,0.0896434642,-1.400341764,-0.4249633729,0.3328072798
3,all,32,0.325,0.975,-0.9331000337,0.05609925495,-2.813470895,0.0910707,-1.325087703,-0.4204992098,0.3215204731,-2.795830054,0.09112220454,-1.355435968,-0.4249633729,0.3328072798
3,good_q,0,0.005,0.015,0.4163223611,0.01088221245,1.505999877,0.01492817513,0.05068157328,-1.06628052,0.7416747576,1.39252052,0.01344650159,-0.01550059964,-1.088527664,0.7705646334
3,good_q,1,0.015,0.045,0.1918243619,0.02513723042,1.400502898,0.02878803734,-0.02756287303,-1.06628052,0.7416747576,1.420423974,0.02838206451,0.006000815108,-1.088527664,0.7705646334
3,good_q,2,0.025,0.075,-0.3232747174,0.03370456795,0.971922167,0.03882899122,-0.3454303826,-1.06628052,0.7416747576,0.8962160775,0.03830331316,-0.3979352507,-1.088527664,0.7705646334
3,good_q,3,0.035,0.105,-0.6947787889,0.04050749347,0.7113270226,0.04579387975,-0.5387072231,-1.06628052,0.7416747576,0.513759102,0.04602987763,-0.6926430698,-1.088527664,0.7705646334
3,good_q,4,0.045,0.135,-1.736466418,0.04783425832,-0.2866931694,0.05236953008,-1.278913607,-1.06628052,0.7416747576,-0.2878198009,0.05268040588,-1.310311423,-1.088527664,0.7705646334
3,good_q,5,0.055,0.165,-2.381347125,0.05291104384,-0.6001316493,0.05955410589,-1.511383016,-1.06628052,0.7416747576,-0.8402769743,0.05950465399,-1.736015383,-1.088527664,0.7705646334
3,good_q,6,0.065,0.195,-2.873183028,0.058332687,-1.204477267,0.06502596398,-1.959610905,-1.06628052,0.7416747576,-1.27354202,0.06506664053,-2.069874103,-1.088527664,0.7705646334
3,good_q,7,0.075,0.225,-2.793332836,0.06530158341,-1.022483433,0.07033617405,-1.824630673,-1.06628052,0.7416747576,-0.9826408257,0.07023244326,-1.845715932,-1.088527664,0.7705646334
3,good_q,8,0.085,0.255,-2.323610795,0.06744041577,-0.2473678792,0.07457133713,-1.249747032,-1.06628052,0.7416747576,-0.2374832883,0.07493555774,-1.271523887,-1.088527664,0.7705646334
3,good_q,9,0.095,0.285,-2.067888831,0.0725456434,-0.2318644405,0.08095805606,-1.238248523,-1.06628052,0.7416747576,-0.1327896232,0.08074226655,-1.190850651,-1.088527664,0.7705646334
3,good_q,10,0.105,0.315,-1.180773194,0.07606733446,0.5415981754,0.08542605466,-0.6645908247,-1.06628052,0.7416747576,0.4394030414,0.0852486482,-0.7499392204,-1.088527664,0.7705646334
3,good_q,11,0.115,0.345,-0.5367128042,0.07963918966,1.591881586,0.08930374632,0.114377869,-1.06628052,0.7416747576,1.484396053,0.08923460275,0.05529543658,-1.088527664,0.7705646334
3,good_q,12,0.125,0.375,0.7423692188,0.08335205984,2.557345556,0.09271553953,0.830438125,-1.06628052,0.7416747576,2.418052458,0.09285072152,0.7747380417,-1.088527664,0.7705646334
3,good_q,13,0.135,0.405,1.263519305,0.087539441,3.462920861,0.09784000134,1.50208047,-1.06628052,0.7416747576,3.259595055,0.09738929381,1.423201005,-1.088527664,0.7705646334
3,good_q,14,0.145,0.435,1.99675066,0.09044823445,3.728033926,0.1026577738,1.698708138,-1.06628052,0.7416747576,3.689407919,0.1024489918,1.754399597,-1.088527664,0.7705646334
3,good_q,15,0.155,0.465,1.788064148,0.09336609458,3.197821445,0.106915998,1.305462925,-1.06628052,0.7416747576,3.181670537,0.1069085568,1.363155127,-1.088527664,0.7705646334
3,good_q,16,0.165,0.495,1.17403303,0.0983331608,2.371747364,0.1092089713,0.6927846313,-1.06628052,0.7416747576,2.340899123,0.1098543291,0.7152864109,-1.088527664,0.7705646334
3,good_q,17,0.175,0.525,1.416931732,0.1021557028,2.598741333,0.113270257,0.8611403281,-1.06628052,0.7416747576,2.608539897,0.112905836,0.9215209253,-1.088527664,0.7705646334
3,good_q,18,0.185,0.555,1.089471781,0.105172164,2.788870953,0.116142498,1.002154668,-1.06628052,0.7416747576,2.766712998,0.1162022056,1.043403523,-1.088527664,0.7705646334
3,good_q,19,0.195,0.585,0.8376110243,0.1074179226,2.198250887,0.1175014559,0.5641066738,-1.06628052,0.7416747576,2.343973539,0.1181842265,0.7176554465,-1.088527664,0.7705646334
3,good_q,20,0.205,0.615,0.3304539729,0.1104203953,1.331974552,0.1222192348,-0.07838861688,-1.06628052,0.7416747576,1.734819032,0.122158832,0.2482625278,-1.088527664,0.7705646334
3,good_q,21,0.215,0.645,-0.3749848815,0.1138483472,1.209531019,0.1275321778,-0.1692018945,-1.06628052,0.7416747576,0.9976625482,0.1266477671,-0.3197641882,-1.088527664,0.7705646334
3,good_q,22,0.225,0.675,-1.319888964,0.1165756508,-0.2446590055,0.129236888,-1.247737929,-1.06628052,0.7416747576,-0.1477671693,0.1291465781,-1.202391819,-1.088527664,0.7705646334
3,good_q,23,0.235,0.705,-1.590197507,0.1185092197,-0.4837780599,0.1311359648,-1.425086495,-1.06628052,0.7416747576,-0.3452584387,0.1318032818,-1.354571606,-1.088527664,0.7705646334
3,good_q,24,0.245,0.735,-1.703543705,0.1211055999,-0.8262481988,0.1344436833,-1.679087953,-1.06628052,0.7416747576,-0.6801454751,0.1343132794,-1.612623713,-1.088527664,0.7705646334
3,good_q,25,0.255,0.765,-1.876932517,0.1250312067,-1.640303612,0.1382104267,-2.282852304,-1.06628052,0.7416747576,-1.276071712,0.1382259182,-2.071823395,-1.088527664,0.7705646334
3,good_q,26,0.265,0.795,-2.923238313,0.1274895078,-2.589407938,0.140997017,-2.986779025,-1.06628052,0.7416747576,-2.385399829,0.1416756557,-2.926632409,-1.088527664,0.7705646334
3,good_q,27,0.275,0.825,-2.714701575,0.1301986706,-2.612024008,0.1449478916,-3.003552793,-1.06628052,0.7416747576,-2.528734425,0.1445800588,-3.037080979,-1.088527664,0.7705646334
3,good_q,28,0.285,0.855,-2.896182335,0.1333203767,-2.5984844,0.1473509452,-2.993510808,-1.06628052,0.7416747576,-2.517867636,0.1467510827,-3.028707416,-1.088527664,0.7705646334
3,good_q,29,0.295,0.885,-2.247419417,0.1356112085,-2.318143369,0.1502707933,-2.785588942,-1.06628052,0.7416747576,-2.297508873,0.1499873059,-2.858906747,-1.088527664,0.7705646334
3,good_q,30,0.305,0.915,-1.897763327,0.1399917648,-1.972589868,0.1525028696,-2.529300632,-1.06628052,0.7416747576,-1.901020934,0.153219421,-2.553387163,-1.088527664,0.7705646334
3,good_q,31,0.315,0.945,-1.662812178,0.1418282673,-2.172827831,0.1570045323,-2.677812075,-1.06628052,0.7416747576,-1.940864904,0.1566511323,-2.584089517,-1.088527664,0.7705646334
3,good_q,32,0.325,0.975,-1.235888472,0.1429341151,-1.571444194,0.1592884371,-2.231781012,-1.06628052,0.7416747576,-1.572448051,0.1594490061,-2.30020052,-1.088527664,0.7705646334
5,all,0,0.005,0.025,0.3048526443,0.006832131157,1.808437518,0.01149350288,0.1324427909,-0.9272283747,0.585959512,1.527778645,0.01041843371,-0.02559549969,-0.9386905271,0.5976618604
5,all,1,0.015,0.075,0.01747998692,0.01506164073,1.109656961,0.02222936889,-0.2770143235,-0.9272283747,0.585959512,1.045563915,0.02176750156,-0.3137968528,-0.9386905271,0.5976618604
5,all,2,0.025,0.125,-0.9634270416,0.02016535982,-0.5275725235,0.02943341158,-1.236364513,-0.9272283747,0.585959512,-0.5013958421,0.02903360254,-1.238355699,-0.9386905271,0.5976618604
5,all,3,0.035,0.175,-1.938837594,0.02518979249,-1.922813935,0.03530259135,-2.05391949,-0.9272283747,0.585959512,-1.735637814,0.03522840247,-1.976015052,-0.9386905271,0.5976618604
5,all,4,0.045,0.225,-1.892430922,0.02900279138,-1.77436798,0.04043859145,-1.966936171,-0.9272283747,0.585959512,-1.809743963,0.04041987716,-2.020305471,-0.9386905271,0.5976618604
5,all,5,0.055,0.275,-1.021342381,0.03181605937,-0.6938425202,0.04522197891,-1.333791999,-0.9272283747,0.585959512,-0.4393069646,0.04521244214,-1.201247545,-0.9386905271,0.5976618604
5,all,6,0.065,0.325,-0.2855081442,0.03494128828,0.744677913,0.04957853326,-0.4908772682,-0.9272283747,0.585959512,0.8826990492,0.04971823054,-0.4111349712,-0.9386905271,0.5976618604
5,all,7,0.075,0.375,0.3399535641,0.03872483909,2.37092866,0.05325593933,0.4620398262,-0.9272283747,0.585959512,2.276248944,0.05332490822,0.4217366514,-0.9386905271,0.5976618604
5,all,8,0.085,0.425,0.8290306997,0.04089195494,3.131688845,0.05765352139,0.9078144929,-0.9272283747,0.585959512,3.179121329,0.05745257334,0.961349041,-0.9386905271,0.5976618604
5,all,9,0.095,0.475,0.6470895326,0.04337005164,2.811605489,0.06152166933,0.7202586058,-0.9272283747,0.585959512,2.757874816,0.06146383793,0.7095860664,-0.9386905271,0.5976618604
5,all,10,0.105,0.525,0.4618301623,0.04607474973,2.357687875,0.06494755138,0.4542812622,-0.9272283747,0.585959512,2.437362103,0.06498558552,0.5180278419,-0.9386905271,0.5976618604
5,all,11,0.115,0.575,0.5267718055,0.04882711913,2.432227198,0.06746039099,0.4979582873,-0.9272283747,0.585959512,2.373003858,0.06766600328,0.4795633733,-0.9386905271,0.5976618604
5,all,12,0.125,0.625,-0.4130767151,0.05085606093,1.571870008,0.07103217383,-0.006176191801,-0.9272283747,0.585959512,1.32549963,0.07099744842,-0.1464899526,-0.9386905271,0.5976618604
5,all,13,0.135,0.675,-1.553151257,0.05362011596,-0.7721217994,0.07421363675,-1.379660487,-0.9272283747,0.585959512,-0.4118872806,0.0743335801,-1.184859846,-0.9386905271,0.5976618604
5,all,14,0.145,0.725,-1.775413516,0.05439507584,-1.009530471,0.076785469,-1.518772357,-0.9272283747,0.585959512,-0.8614936814,0.07685080543,-1.453572443,-0.9386905271,0.5976618604
5,all,15,0.155,0.775,-2.533899424,0.05808455581,-2.086254973,0.07956898325,-2.149689321,-0.9272283747,0.585959512,-2.141615279,0.0798582096,-2.218652299,-0.9386905271,0.5976618604
5,all,16,0.165,0.825,-2.792196384,0.05955343215,-3.282049185,0.08282318089,-2.850376313,-0.9272283747,0.585959512,-3.259025177,0.08278961225,-2.886485578,-0.9386905271,0.5976618604
5,all,17,0.175,0.875,-3.167998661,0.06210891933,-3.678777974,0.0860810544,-3.082843321,-0.9272283747,0.585959512,-3.565615627,0.08576987833,-3.069722996,-0.9386905271,0.5976618604
5,all,18,0.185,0.925,-2.716671596,0.06444031259,-2.955537547,0.08873098635,-2.659053714,-0.9272283747,0.585959512,-3.049987373,0.08867721919,-2.761551655,-0.9386905271,0.5976618604
5,all,19,0.195,0.975,-2.479543371,0.06660468438,-2.813470895,0.0910707,-2.575808408,-0.9272283747,0.585959512,-2.761218856,0.09096293958,-2.588965726,-0.9386905271,0.5976618604
5,good_q,0,0.005,0.025,0.4482105913,0.01162148602,1.704695399,0.01538837517,0.1083887439,-1.636924623,1.023827112,1.457512357,0.01397746889,-0.1279302381,-1.655558685,1.048106687
5,good_q,1,0.015,0.075,0.08149547996,0.0255915257,1.152804948,0.02958412652,-0.4566516625,-1.636924623,1.023827112,1.069410741,0.02911282733,-0.5347021362,-1.655558685,1.048106687
5,good_q,2,0.025,0.125,-1.481975012,0.03407274857,-0.4433576872,0.03925038139,-2.090846244,-1.636924623,1.023827112,-0.4267417328,0.03884028582,-2.102829549,-1.655558685,1.048106687
5,good_q,3,0.035,0.175,-3.108562919,0.04229242234,-1.939304717,0.04767759175,-3.622437371,-1.636924623,1.023827112,-1.731748702,0.04746224865,-3.47061608,-1.655558685,1.048106687
5,good_q,4,0.045,0.225,-2.948525765,0.04879784146,-1.543372696,0.05409328699,-3.217071434,-1.636924623,1.023827112,-1.617779846,0.05415117486,-3.35116456,-1.655558685,1.048106687
5,good_q,5,0.055,0.275,-1.525369776,0.05422653111,-0.5683789002,0.06062718964,-2.218846351,-1.636924623,1.023827112,-0.2512624116,0.06063599059,-1.918908499,-1.655558685,1.048106687
5,good_q,6,0.065,0.325,-0.4489718413,0.0593860005,0.9733586427,0.06646174137,-0.640373655,-1.636924623,1.023827112,1.009433028,0.06665594562,-0.597565179,-1.655558685,1.048106687
5,good_q,7,0.075,0.375,0.5191858894,0.06585043785,2.0713944,0.07124902554,0.4838251232,-1.636924623,1.023827112,2.091554729,0.07146116577,0.5366138127,-1.655558685,1.048106687
5,good_q,8,0.085,0.425,1.219778685,0.06982566325,2.84336864,0.07714463165,1.27419328,-1.636924623,1.023827112,2.79803631,0.0770073841,1.277081882,-1.655558685,1.048106687
5,good_q,9,0.095,0.475,1.035363409,0.07373462304,2.774177654,0.08214293823,1.203353673,-1.636924623,1.023827112,2.680180102,0.08246155432,1.153556002,-1.655558685,1.048106687
5,good_q,10,0.105,0.525,0.7222151221,0.07825388576,2.414406278,0.08666692296,0.835009984,-1.636924623,1.023827112,2.520722908,0.08709349386,0.9864278506,-1.655558685,1.048106687
5,good_q,11,0.115,0.575,0.8978171267,0.08295301688,2.571342782,0.09075993648,0.9956858312,-1.636924623,1.023827112,2.548268887,0.0909130157,1.015298975,-1.655558685,1.048106687
5,good_q,12,0.125,0.625,-0.5854096642,0.08646683559,1.84008785,0.09496898915,0.2470072065,-1.636924623,1.023827112,1.585039255,0.09520819563,0.005731557042,-1.655558685,1.048106687
5,good_q,13,0.135,0.675,-2.516938311,0.0913116281,-0.5685149271,0.09878852573,-2.218985619,-1.636924623,1.023827112,-0.2156744702,0.09951014845,-1.88160854,-1.655558685,1.048106687
5,good_q,14,0.145,0.725,-2.792544288,0.09230172569,-0.8837486016,0.102756725,-2.541730402,-1.636924623,1.023827112,-0.7494238026,0.1029010791,-2.441034784,-1.655558685,1.048106687
5,good_q,15,0.155,0.775,-4.121104262,0.09846395778,-1.886828325,0.1065191585,-3.568710619,-1.636924623,1.023827112,-1.855762011,0.1070104379,-3.600595258,-1.655558685,1.048106687
5,good_q,16,0.165,0.825,-4.397691837,0.1011780611,-2.789086392,0.1110438231,-4.49246689,-1.636924623,1.023827112,-2.797070203,0.1110527626,-4.587186669,-1.655558685,1.048106687
5,good_q,17,0.175,0.875,-5.02004243,0.1055392382,-3.03224265,0.1150649476,-4.74141686,-1.636924623,1.023827112,-2.935279284,0.1149901333,-4.732044531,-1.655558685,1.048106687
5,good_q,18,0.185,0.925,-4.193108632,0.1100153777,-1.994555419,0.1191563766,-3.679004538,-1.636924623,1.023827112,-2.251046099,0.1188721666,-4.014895155,-1.655558685,1.048106687
5,good_q,19,0.195,0.975,-3.83670374,0.1137539307,-2.026591913,0.1220894799,-3.711804369,-1.636924623,1.023827112,-1.918652379,0.1216914875,-3.666511074,-1.655558685,1.048106687
7,all,0,0.005,0.035,0.4075477544,0.008800609769,1.822365318,0.01421991821,0.3283861242,-0.9797239208,0.7178089004,1.514186939,0.01265197783,0.1644471163,-0.9993129261,0.7685709158
7,all,1,0.015,0.105,-0.6298921501,0.01934130437,0.3418660809,0.02618070815,-0.7343294052,-0.9797239208,0.7178089004,0.1501183104,0.02628261371,-0.8839363588,-0.9993129261,0.7685709158
7,all,2,0.025,0.175,-2.010696767,0.02634349061,-1.922813935,0.03530259135,-2.359936877,-0.9797239208,0.7178089004,-1.737746453,0.03518039597,-2.334894309,-0.9993129261,0.7685709158
7,all,3,0.035,0.245,-1.686876688,0.03180856896,-1.322748194,0.04201189002,-1.929204347,-0.9797239208,0.7178089004,-1.243252554,0.04224367174,-1.95484068,-0.9993129261,0.7685709158
7,all,4,0.045,0.315,-0.4156413873,0.03694086129,0.6584088179,0.04912057516,-0.5071122112,-0.9797239208,0.7178089004,0.5892923307,0.04888078678,-0.5463999799,-0.9993129261,0.7685709158
7,all,5,0.055,0.385,0.8271668598,0.04049810617,2.573503556,0.05383084952,0.8675598367,-0.9797239208,0.7178089004,2.476945115,0.0541173344,0.9043950496,-0.9993129261,0.7685709158
7,all,6,0.065,0.455,1.259309606,0.04548839626,3.285466112,0.06030307637,1.378612896,-0.9797239208,0.7178089004,3.050078408,0.05994511114,1.344888629,-0.9993129261,0.7685709158
7,all,7,0.075,0.525,0.6063701289,0.04967319224,2.357687875,0.06494755138,0.7126454204,-0.9797239208,0.7178089004,2.460567476,0.06490280269,0.8918076726,-0.9993129261,0.7685709158
7,all,8,0.085,0.595,0.4494181745,0.05265034516,2.1175595,0.06889823553,0.5402791355,-0.9797239208,0.7178089004,1.998083009,0.06888519916,0.5363555622,-0.9993129261,0.7685709158
7,all,9,0.095,0.665,-1.127584221,0.05590906784,-0.4257639198,0.07391460303,-1.285341052,-0.9797239208,0.7178089004,-0.02967145432,0.07372660208,-1.022117543,-0.9993129261,0.7685709158
7,all,10,0.105,0.735,-1.823923363,0.05904281403,-0.8538660953,0.07727331435,-1.592636604,-0.9797239208,0.7178089004,-0.9958265611,0.07741060845,-1.764676258,-0.9993129261,0.7685709158
7,all,11,0.115,0.805,-3.524167205,0.06309560242,-3.338406689,0.082055294,-3.376061956,-0.9797239208,0.7178089004,-2.994122189,0.08172798493,-3.300508159,-0.9993129261,0.7685709158
7,all,12,0.125,0.875,-3.922339954,0.06682863371,-3.678777974,0.0860810544,-3.620383493,-0.9797239208,0.7178089004,-3.45651317,0.08569004105,-3.655888419,-0.9993129261,0.7685709158
7,all,13,0.135,0.945,-3.299986462,0.0693857474,-3.251630369,0.08967299029,-3.31377314,-0.9797239208,0.7178089004,-2.954333846,0.08969269662,-3.269927996,-0.9993129261,0.7685709158
7,good_q,0,0.005,0.035,0.5478771965,0.01243365614,1.754751899,0.01712882757,0.4539166999,-1.362380814,1.035073685,1.49459071,0.01522261203,0.2559081356,-1.390702021,1.101713095
7,good_q,1,0.015,0.105,-0.8524438568,0.02733433158,0.3041784101,0.03152897224,-1.047533746,-1.362380814,1.035073685,0.1228917559,0.03169913934,-1.255310565,-1.390702021,1.101713095
7,good_q,2,0.025,0.175,-2.747615776,0.03714818748,-1.788504275,0.04246996177,-3.213614525,-1.362380814,1.035073685,-1.647661775,0.04238176351,-3.205952576,-1.390702021,1.101713095
7,good_q,3,0.035,0.245,-2.279205383,0.04489890401,-1.251070439,0.05048382287,-2.657330903,-1.362380814,1.035073685,-1.229530509,0.05092464103,-2.745291884,-1.390702021,1.101713095
7,good_q,4,0.045,0.315,-0.562780385,0.05234400567,0.5502307531,0.05941034985,-0.7928514407,-1.362380814,1.035073685,0.5023142164,0.05895416961,-0.837295871,-1.390702021,1.101713095
7,good_q,5,0.055,0.385,1.158145193,0.05740668214,2.519672626,0.06515326547,1.245666016,-1.362380814,1.035073685,2.484783306,0.0652905605,1.346816286,-1.390702021,1.101713095
7,good_q,6,0.065,0.455,1.797536496,0.06435960545,3.219654929,0.07233754853,1.970199278,-1.362380814,1.035073685,2.986435345,0.0721908837,1.899492907,-1.390702021,1.101713095
7,good_q,7,0.075,0.525,0.7974372835,0.0703890932,2.165215975,0.07819163957,0.8787772644,-1.362380814,1.035073685,2.273059112,0.07824205878,1.113556969,-1.390702021,1.101713095
7,good_q,8,0.085,0.595,0.6432896356,0.07454774447,2.096140424,0.08320734384,0.8072789787,-1.362380814,1.035073685,1.946368518,0.08303694874,0.7536376636,-1.390702021,1.101713095
7,good_q,9,0.095,0.665,-1.540751272,0.07927703503,-0.2954492213,0.08904241855,-1.668192528,-1.362380814,1.035073685,0.08653169921,0.08884977848,-1.295368915,-1.390702021,1.101713095
7,good_q,10,0.105,0.735,-2.466517066,0.08370582307,-0.6816076645,0.09315554091,-2.067894971,-1.362380814,1.035073685,-0.8039368665,0.09325085016,-2.276409795,-1.390702021,1.101713095
7,good_q,11,0.115,0.805,-4.859143559,0.08915156933,-3.227524046,0.09872226498,-4.703106022,-1.362380814,1.035073685,-2.866576153,0.09845367537,-4.548846508,-1.390702021,1.101713095
7,good_q,12,0.125,0.875,-5.430922254,0.09419047374,-3.498144759,0.1034505776,-4.9832184,-1.362380814,1.035073685,-3.354303765,0.1031816185,-5.086182405,-1.390702021,1.101713095
7,good_q,13,0.135,0.945,-4.464769665,0.09827399612,-3.013870748,0.1079254135,-4.481959115,-1.362380814,1.035073685,-2.712062557,0.108001321,-4.378616856,-1.390702021,1.101713095
11,all,0,0.005,0.055,0.2938353644,0.01189474222,1.491911855,0.01815477315,0.4029104726,-0.8820837718,0.8613070805,1.233884167,0.01641714401,0.2324284149,-0.8479390703,0.8755825821
11,all,1,0.015,0.165,-1.953833537,0.0261685869,-1.175513701,0.03406550934,-1.894562046,-0.8820837718,0.8613070805,-1.420105865,0.03386204749,-2.091359031,-0.8479390703,0.8755825821
11,all,2,0.025,0.275,-1.143221682,0.03531232141,-0.6938425202,0.04522197891,-1.479695247,-0.8820837718,0.8613070805,-0.4798349505,0.04510780599,-1.268074195,-0.8479390703,0.8755825821
11,all,3,0.035,0.385,1.219617702,0.04282679433,2.573503556,0.05383084952,1.334493063,-0.8820837718,0.8613070805,2.410838056,0.05422282466,1.26294874,-0.8479390703,0.8755825821
11,all,4,0.045,0.495,1.449258866,0.0502806978,2.424534147,0.06271963803,1.206184656,-0.8820837718,0.8613070805,2.672945711,0.06283527506,1.492445637,-0.8479390703,0.8755825821
11,all,5,0.055,0.605,0.657446784,0.05480694824,1.973790587,0.06931928812,0.8179560363,-0.8820837718,0.8613070805,1.71528878,0.06966355502,0.6539379086,-0.8479390703,0.8755825821
11,all,6,0.065,0.715,-1.743636625,0.0620743254,-0.9858858147,0.07653951596,-1.731234205,-0.8820837718,0.8613070805,-0.8525829133,0.07640393541,-1.594445819,-0.8479390703,0.8755825821
11,all,7,0.075,0.825,-3.640558516,0.06762964483,-3.282049185,0.08282318089,-3.708935973,-0.8820837718,0.8613070805,-3.229322341,0.08286975231,-3.675477464,-0.8479390703,0.8755825821
11,all,8,0.085,0.935,-3.596872643,0.07254194289,-2.929265681,0.08905645164,-3.405081044,-0.8820837718,0.8613070805,-2.995068041,0.08905890125,-3.470368479,-0.8479390703,0.8755825821
11,good_q,0,0.005,0.055,0.3462749729,0.01437264426,1.491778207,0.01996440621,0.4941259678,-1.05860126,1.040856624,1.220714572,0.01811237436,0.2895709267,-0.9993074384,1.055839256
11,good_q,1,0.015,0.165,-2.326054596,0.03148630308,-1.197304954,0.03759844494,-2.304824052,-1.05860126,1.040856624,-1.425733393,0.03737157728,-2.504652724,-0.9993074384,1.055839256
11,good_q,2,0.025,0.275,-1.337968016,0.04266838054,-0.6720620366,0.05004551657,-1.758121482,-1.05860126,1.040856624,-0.4766374446,0.04979414629,-1.502559963,-0.9993074384,1.055839256
11,good_q,3,0.035,0.385,1.470362682,0.0516780173,2.524534678,0.05943253345,1.569077382,-1.05860126,1.040856624,2.376411104,0.05986804835,1.509800693,-0.9993074384,1.055839256
11,good_q,4,0.045,0.495,1.731379009,0.0607465326,2.403485719,0.06926267651,1.443082771,-1.05860126,1.040856624,2.629959435,0.06938531818,1.777506974,-0.9993074384,1.055839256
11,good_q,5,0.055,0.605,0.8057312226,0.06621315889,2.025544767,0.07647853559,1.049700428,-1.05860126,1.040856624,1.707592859,0.07692494746,0.8036361355,-0.9993074384,1.055839256
11,good_q,6,0.065,0.715,-2.089240003,0.07494869728,-0.9958979564,0.08450681612,-2.095188245,-1.05860126,1.040856624,-0.846688897,0.08438317286,-1.893274813,-0.9993074384,1.055839256
11,good_q,7,0.075,0.825,-4.318423511,0.08156252306,-3.220651804,0.09146101657,-4.410838023,-1.05860126,1.040856624,-3.248700912,0.09153926799,-4.429413392,-0.9993074384,1.055839256
11,good_q,8,0.085,0.935,-4.287100851,0.08758705714,-2.818306106,0.09828837971,-3.992053838,-1.05860126,1.040856624,-2.894707194,0.09827981061,-4.055652927,-0.9993074384,1.055839256


==> anc/csv/dilation_boot.json <==
{
 "provenance": "s32_dilation_boot.py, 2026-10-01; rank-0 class representatives (168,760); K = 100; variant \"all\"; class bootstrap B = 1000, seed 20261004; see the docstring",
 "B": 1000,
 "seed": 20261004,
 "grid_step": 0.05,
 "dilation": {
  "2": {
   "argmax": {
    "est": 1.85,
    "q025": 1.85,
    "q975": 1.9,
    "se": 0.022858258901324834
   },
   "corr_q": {
    "est": 0.7489534288124032,
    "q025": 0.7391382230613025,
    "q975": 0.7567666119840556,
    "se": 0.0044878751143841425
   },
   "best_far": {
    "est": 0.559457216956076,
    "q025": 0.5429603366167525,
    "q975": 0.5764119023991956,
    "se": 0.008856161855544694
   },
   "margin": {
    "est": 0.18949621185632726,
    "q025": 0.1693709781629878,
    "q975": 0.20759646031826978,
    "se": 0.010103764393292306
   },
   "amp": {
    "est": 0.2688454222912331,
    "q025": 0.26336361767533745,
    "q975": 0.2748804843128368,
    "se": 0.0029627270361672364
   },
   "corr_max": {
    "est": 0.7862620403105048,
    "q025": 0.7775542528960034,
    "q975": 0.7941073831993359,
    "se": 0.004271457225692011
   },
   "argmax_distribution": {
    "1.85": 703,
    "1.90": 297
   },
   "share_argmax_eq_q": 0.0,
   "share_argmax_within_0p5_of_q": 1.0,
   "anchor": {
    "best_s_afe": 1.85,
    "corr_at_q_afe": 0.7489534288124033,
    "ls_scale_afe": 0.26884542229123315,
    "abs_diff_corr_q": 1.1102230246251565e-16,
    "abs_diff_amp": 5.551115123125783e-17,
    "same_argmax": true
   }
  },
  "3": {
   "argmax": {
    "est": 2.95,
    "q025": 2.95,
    "q975": 3.05,
    "se": 0.0449446049878904
   },
   "corr_q": {
    "est": 0.9409128904859321,
    "q025": 0.9320365624252536,
    "q975": 0.9463037931992907,
    "se": 0.0035701429735401353
   },
   "best_far": {
    "est": 0.6350687809513009,
    "q025": 0.617707062614733,
    "q975": 0.6492524040641626,
    "se": 0.008143455666751386
   },
   "margin": {
    "est": 0.30584410953463115,
    "q025": 0.2901510308288959,
    "q975": 0.31977893692642007,
    "se": 0.007700001764114571
   },
   "amp": {
    "est": 0.32152047308259246,
    "q025": 0.3138252732756548,
    "q975": 0.3295780659267648,
    "se": 0.004046372962462367
   },
   "corr_max": {
    "est": 0.9435842698689965,
    "q025": 0.9359046469695771,
    "q975": 0.949055132911696,
    "se": 0.003314489056704687
   },
   "argmax_distribution": {
    "2.95": 639,
    "3.00": 71,
    "3.05": 290
   },
   "share_argmax_eq_q": 0.071,
   "share_argmax_within_0p5_of_q": 1.0,
   "anchor": {
    "best_s_afe": 2.95,
    "corr_at_q_afe": 0.9409128904859322,
    "ls_scale_afe": 0.32152047308259407,
    "abs_diff_corr_q": 1.1102230246251565e-16,
    "abs_diff_amp": 1.609823385706477e-15,
    "same_argmax": true
   }
  },
  "5": {
   "argmax": {
    "est": 5.05,
    "q025": 5.05,
    "q975": 5.05,
    "se": 0.006842830139958467
   },
   "corr_q": {
    "est": 0.9879897474579307,
    "q025": 0.983909221480458,
    "q975": 0.9897781204974501,
    "se": 0.0015266285948463733
   },
   "best_far": {
    "est": 0.9270870544018592,
    "q025": 0.9189194144544736,
    "q975": 0.9341455182127014,
    "se": 0.003977221618641646
   },
   "margin": {
    "est": 0.06090269305607143,
    "q025": 0.05143617974160959,
    "q975": 0.06942760150825313,
    "se": 0.004692711652725862
   },
   "amp": {
    "est": 0.5859595120074352,
    "q025": 0.5724210376293214,
    "q975": 0.5987527135403042,
    "se": 0.006933364450888183
   },
   "corr_max": {
    "est": 0.9907026577306765,
    "q025": 0.987606201560085,
    "q975": 0.9919040045343368,
    "se": 0.0011067060861390658
   },
   "argmax_distribution": {
    "4.95": 1,
    "5.00": 15,
    "5.05": 984
   },
   "share_argmax_eq_q": 0.015,
   "share_argmax_within_0p5_of_q": 1.0,
   "anchor": {
    "best_s_afe": 5.05,
    "corr_at_q_afe": 0.9879897474579298,
    "ls_scale_afe": 0.585959512007434,
    "abs_diff_corr_q": 8.881784197001252e-16,
    "abs_diff_amp": 1.2212453270876722e-15,
    "same_argmax": true
   }
  },
  "7": {
   "argmax": {
    "est": 6.95,
    "q025": 6.95,
    "q975": 7.0,
    "se": 0.019518669997683646
   },
   "corr_q": {
    "est": 0.9942693825122491,
    "q025": 0.9909752196225867,
    "q975": 0.9958013967732348,
    "se": 0.0011451952613046829
   },
   "best_far": {
    "est": 0.9391066538181893,
    "q025": 0.9305257056312127,
    "q975": 0.9464035204986477,
    "se": 0.004174248724576376
   },
   "margin": {
    "est": 0.055162728694059804,
    "q025": 0.046915274920712596,
    "q975": 0.0632830366790919,
    "se": 0.004313217560189454
   },
   "amp": {
    "est": 0.7178089003518601,
    "q025": 0.7009323827431895,
    "q975": 0.7338005822147825,
    "se": 0.008615351920138648
   },
   "corr_max": {
    "est": 0.9949379881758063,
    "q025": 0.9927418231476922,
    "q975": 0.9961163558596359,
    "se": 0.0008564996855036872
   },
   "argmax_distribution": {
    "6.90": 2,
    "6.95": 815,
    "7.00": 183
   },
   "share_argmax_eq_q": 0.183,
   "share_argmax_within_0p5_of_q": 1.0,
   "anchor": {
    "best_s_afe": 6.95,
    "corr_at_q_afe": 0.9942693825122485,
    "ls_scale_afe": 0.7178089003518593,
    "abs_diff_corr_q": 5.551115123125783e-16,
    "abs_diff_amp": 7.771561172376096e-16,
    "same_argmax": true
   }
  },
  "11": {
   "argmax": {
    "est": 11.05,
    "q025": 10.55,
    "q975": 11.05,
    "se": 0.21719890737608585
   },
   "corr_q": {
    "est": 0.9955941843248182,
    "q025": 0.9920804995996203,
    "q975": 0.9971472564968455,
    "se": 0.0012720216638696345
   },
   "best_far": {
    "est": 0.9768221697250443,
    "q025": 0.9720048341303862,
    "q975": 0.9815680093497301,
    "se": 0.0024704838229277336
   },
   "margin": {
    "est": 0.018772014599773845,
    "q025": 0.013074072721219599,
    "q975": 0.023658404352116018,
    "se": 0.0027131781829993354
   },
   "amp": {
    "est": 0.8613070805470807,
    "q025": 0.8359292518355422,
    "q975": 0.887384093324745,
    "se": 0.013450291088241821
   },
   "corr_max": {
    "est": 0.9964330820519768,
    "q025": 0.9948703152223858,
    "q975": 0.9978441209906836,
    "se": 0.000752186806957488
   },
   "argmax_distribution": {
    "10.55": 43,
    "10.60": 325,
    "10.65": 45,
    "10.70": 1,
    "10.75": 4,
    "10.80": 4,
    "10.85": 10,
    "10.90": 8,
    "10.95": 33,
    "11.00": 31,
    "11.05": 487,
    "11.10": 9
   },
   "share_argmax_eq_q": 0.031,
   "share_argmax_within_0p5_of_q": 1.0,
   "anchor": {
    "best_s_afe": 11.05,
    "corr_at_q_afe": 0.9955941843248179,
    "ls_scale_afe": 0.8613070805470889,
    "abs_diff_corr_q": 2.220446049250313e-16,
    "abs_diff_amp": 8.215650382226158e-15,
    "same_argmax": true
   }
  }
 },
 "peak_rss_GB": 0.88,
 "runtime_s": 50.9
}

==> anc/csv/dilation_fixedbins.csv <==
q,variant,method,bins,s,n_bins,corr
2,all,point,fixed,1.6,41,0.7838110989
2,all,point,fixed,1.65,41,0.8239110777
2,all,point,fixed,1.7,41,0.8520477705
2,all,point,fixed,1.75,41,0.8634243833
2,all,point,fixed,1.8,41,0.8646042503
2,all,point,fixed,1.85,41,0.8574169685
2,all,point,fixed,1.9,41,0.8351760152
2,all,point,fixed,1.95,41,0.7925831539
2,all,point,fixed,2,41,0.7422840056
2,all,point,fixed,2.05,41,0.6829950346
2,all,point,fixed,2.1,41,0.6058451521
2,all,point,fixed,2.15,41,0.5283661594
2,all,point,fixed,2.2,41,0.4767897366
2,all,point,fixed,2.25,41,0.4095779757
2,all,point,fixed,2.3,41,0.3546820536
2,all,point,fixed,2.35,41,0.3137757824
2,all,point,fixed,2.4,41,0.2625907486
2,all,point,fixed_no_bin0,1.6,40,0.7851649386
2,all,point,fixed_no_bin0,1.65,40,0.8256470856
2,all,point,fixed_no_bin0,1.7,40,0.8541129729
2,all,point,fixed_no_bin0,1.75,40,0.8659066286
2,all,point,fixed_no_bin0,1.8,40,0.8674497664
2,all,point,fixed_no_bin0,1.85,40,0.860745616
2,all,point,fixed_no_bin0,1.9,40,0.8390737891
2,all,point,fixed_no_bin0,1.95,40,0.7969348252
2,all,point,fixed_no_bin0,2,40,0.7471363142
2,all,point,fixed_no_bin0,2.05,40,0.6882001804
2,all,point,fixed_no_bin0,2.1,40,0.6113306208
2,all,point,fixed_no_bin0,2.15,40,0.5341549498
2,all,point,fixed_no_bin0,2.2,40,0.4825682729
2,all,point,fixed_no_bin0,2.25,40,0.4156655702
2,all,point,fixed_no_bin0,2.3,40,0.3607165567
2,all,point,fixed_no_bin0,2.35,40,0.3199150016
2,all,point,fixed_no_bin0,2.4,40,0.2689240553
2,all,binavg,fixed,1.6,41,0.7831796369
2,all,binavg,fixed,1.65,41,0.8268017933
2,all,binavg,fixed,1.7,41,0.8544907074
2,all,binavg,fixed,1.75,41,0.8664696898
2,all,binavg,fixed,1.8,41,0.8641242185
2,all,binavg,fixed,1.85,41,0.8583023585
2,all,binavg,fixed,1.9,41,0.8370712597
2,all,binavg,fixed,1.95,41,0.7958656224
2,all,binavg,fixed,2,41,0.7426091592
2,all,binavg,fixed,2.05,41,0.6798507853
2,all,binavg,fixed,2.1,41,0.6051549533
2,all,binavg,fixed,2.15,41,0.535430806
2,all,binavg,fixed,2.2,41,0.472793075
2,all,binavg,fixed,2.25,41,0.4146297914
2,all,binavg,fixed,2.3,41,0.3607648845
2,all,binavg,fixed,2.35,41,0.3082278548
2,all,binavg,fixed,2.4,41,0.2576106453
2,all,binavg,fixed_no_bin0,1.6,40,0.7846290205
2,all,binavg,fixed_no_bin0,1.65,40,0.8285877048
2,all,binavg,fixed_no_bin0,1.7,40,0.8566606793
2,all,binavg,fixed_no_bin0,1.75,40,0.8690382991
2,all,binavg,fixed_no_bin0,1.8,40,0.8671019778
2,all,binavg,fixed_no_bin0,1.85,40,0.8616702558
2,all,binavg,fixed_no_bin0,1.9,40,0.8409347523
2,all,binavg,fixed_no_bin0,1.95,40,0.8002487473
2,all,binavg,fixed_no_bin0,2,40,0.7474501035
2,all,binavg,fixed_no_bin0,2.05,40,0.6850422786
2,all,binavg,fixed_no_bin0,2.1,40,0.6106016261
2,all,binavg,fixed_no_bin0,2.15,40,0.5410816206
2,all,binavg,fixed_no_bin0,2.2,40,0.478601901
2,all,binavg,fixed_no_bin0,2.25,40,0.4205557799
2,all,binavg,fixed_no_bin0,2.3,40,0.3667747349
2,all,binavg,fixed_no_bin0,2.35,40,0.3142725973
2,all,binavg,fixed_no_bin0,2.4,40,0.2636572816
2,good_q,point,fixed,1.6,41,0.6358946811
2,good_q,point,fixed,1.65,41,0.6130028616
2,good_q,point,fixed,1.7,41,0.5914369883
2,good_q,point,fixed,1.75,41,0.586869285
2,good_q,point,fixed,1.8,41,0.5505026076
2,good_q,point,fixed,1.85,41,0.5372279299
2,good_q,point,fixed,1.9,41,0.500493969
2,good_q,point,fixed,1.95,41,0.4219672316
2,good_q,point,fixed,2,41,0.3805148581
2,good_q,point,fixed,2.05,41,0.331141195
2,good_q,point,fixed,2.1,41,0.2485322266
2,good_q,point,fixed,2.15,41,0.2034587819
2,good_q,point,fixed,2.2,41,0.1490983337
2,good_q,point,fixed,2.25,41,0.09013099192
2,good_q,point,fixed,2.3,41,0.02853771574
2,good_q,point,fixed,2.35,41,0.02269121353
2,good_q,point,fixed,2.4,41,-0.05702858088
2,good_q,point,fixed_no_bin0,1.6,40,0.6403392355
2,good_q,point,fixed_no_bin0,1.65,40,0.6182277831
2,good_q,point,fixed_no_bin0,1.7,40,0.5973093764
2,good_q,point,fixed_no_bin0,1.75,40,0.5935775453
2,good_q,point,fixed_no_bin0,1.8,40,0.5577652487
2,good_q,point,fixed_no_bin0,1.85,40,0.5448109148
2,good_q,point,fixed_no_bin0,1.9,40,0.5084788719
2,good_q,point,fixed_no_bin0,1.95,40,0.4299564914
2,good_q,point,fixed_no_bin0,2,40,0.3884750003
2,good_q,point,fixed_no_bin0,2.05,40,0.3390313412
2,good_q,point,fixed_no_bin0,2.1,40,0.256229066
2,good_q,point,fixed_no_bin0,2.15,40,0.2108428649
2,good_q,point,fixed_no_bin0,2.2,40,0.1565228532
2,good_q,point,fixed_no_bin0,2.25,40,0.09719926363
2,good_q,point,fixed_no_bin0,2.3,40,0.03539959516
2,good_q,point,fixed_no_bin0,2.35,40,0.02954990179
2,good_q,point,fixed_no_bin0,2.4,40,-0.05055585562
2,good_q,binavg,fixed,1.6,41,0.6316042554
2,good_q,binavg,fixed,1.65,41,0.618097564
2,good_q,binavg,fixed,1.7,41,0.6086142118
2,good_q,binavg,fixed,1.75,41,0.5909932457
2,good_q,binavg,fixed,1.8,41,0.5498447379
2,good_q,binavg,fixed,1.85,41,0.5223487775
2,good_q,binavg,fixed,1.9,41,0.4841776781
2,good_q,binavg,fixed,1.95,41,0.4296524928
2,good_q,binavg,fixed,2,41,0.3804033601
2,good_q,binavg,fixed,2.05,41,0.324700404
2,good_q,binavg,fixed,2.1,41,0.2591890905
2,good_q,binavg,fixed,2.15,41,0.2002984804
2,good_q,binavg,fixed,2.2,41,0.1481937143
2,good_q,binavg,fixed,2.25,41,0.09734949103
2,good_q,binavg,fixed,2.3,41,0.04555813684
2,good_q,binavg,fixed,2.35,41,-0.000811228288
2,good_q,binavg,fixed,2.4,41,-0.04644220759
2,good_q,binavg,fixed_no_bin0,1.6,40,0.636358471
2,good_q,binavg,fixed_no_bin0,1.65,40,0.6236305167
2,good_q,binavg,fixed_no_bin0,1.7,40,0.6148625476
2,good_q,binavg,fixed_no_bin0,1.75,40,0.5978581529
2,good_q,binavg,fixed_no_bin0,1.8,40,0.5571000343
2,good_q,binavg,fixed_no_bin0,1.85,40,0.5300659523
2,good_q,binavg,fixed_no_bin0,1.9,40,0.4921466702
2,good_q,binavg,fixed_no_bin0,1.95,40,0.4375806637
2,good_q,binavg,fixed_no_bin0,2,40,0.3882628406
2,good_q,binavg,fixed_no_bin0,2.05,40,0.3324611353
2,good_q,binavg,fixed_no_bin0,2.1,40,0.266707049
2,good_q,binavg,fixed_no_bin0,2.15,40,0.2076060018
2,good_q,binavg,fixed_no_bin0,2.2,40,0.1553691628
2,good_q,binavg,fixed_no_bin0,2.25,40,0.1043492733
2,good_q,binavg,fixed_no_bin0,2.3,40,0.05232766434
2,good_q,binavg,fixed_no_bin0,2.35,40,0.005718448697
2,good_q,binavg,fixed_no_bin0,2.4,40,-0.040191064
2,p_ne_q,point,fixed,1.6,41,0.7837793618
2,p_ne_q,point,fixed,1.65,41,0.8238747196
2,p_ne_q,point,fixed,1.7,41,0.8520077684
2,p_ne_q,point,fixed,1.75,41,0.8633805282
2,p_ne_q,point,fixed,1.8,41,0.8645575084
2,p_ne_q,point,fixed,1.85,41,0.8573666101
2,p_ne_q,point,fixed,1.9,41,0.8351220179
2,p_ne_q,point,fixed,1.95,41,0.7925270771
2,p_ne_q,point,fixed,2,41,0.7422256405
2,p_ne_q,point,fixed,2.05,41,0.6829353129
2,p_ne_q,point,fixed,2.1,41,0.6057845135
2,p_ne_q,point,fixed,2.15,41,0.5283040619
2,p_ne_q,point,fixed,2.2,41,0.4767280188
2,p_ne_q,point,fixed,2.25,41,0.4095140505
2,p_ne_q,point,fixed,2.3,41,0.354618248
2,p_ne_q,point,fixed,2.35,41,0.3137108652
2,p_ne_q,point,fixed,2.4,41,0.2625235729
2,p_ne_q,point,fixed_no_bin0,1.6,40,0.7851648452
2,p_ne_q,point,fixed_no_bin0,1.65,40,0.8256469854
2,p_ne_q,point,fixed_no_bin0,1.7,40,0.8541128679
2,p_ne_q,point,fixed_no_bin0,1.75,40,0.865906521
2,p_ne_q,point,fixed_no_bin0,1.8,40,0.8674496608
2,p_ne_q,point,fixed_no_bin0,1.85,40,0.860745509
2,p_ne_q,point,fixed_no_bin0,1.9,40,0.83907368
2,p_ne_q,point,fixed_no_bin0,1.95,40,0.7969347162
2,p_ne_q,point,fixed_no_bin0,2,40,0.7471362041
2,p_ne_q,point,fixed_no_bin0,2.05,40,0.6882000711
2,p_ne_q,point,fixed_no_bin0,2.1,40,0.6113305134
2,p_ne_q,point,fixed_no_bin0,2.15,40,0.5341548441
2,p_ne_q,point,fixed_no_bin0,2.2,40,0.4825681703
2,p_ne_q,point,fixed_no_bin0,2.25,40,0.4156654676
2,p_ne_q,point,fixed_no_bin0,2.3,40,0.3607164575
2,p_ne_q,point,fixed_no_bin0,2.35,40,0.3199149044
2,p_ne_q,point,fixed_no_bin0,2.4,40,0.2689239579
2,p_ne_q,binavg,fixed,1.6,41,0.7831452515
2,p_ne_q,binavg,fixed,1.65,41,0.826762929
2,p_ne_q,binavg,fixed,1.7,41,0.8544473925
2,p_ne_q,binavg,fixed,1.75,41,0.866422318
2,p_ne_q,binavg,fixed,1.8,41,0.8640731876
2,p_ne_q,binavg,fixed,1.85,41,0.8582480785
2,p_ne_q,binavg,fixed,1.9,41,0.8370134895
2,p_ne_q,binavg,fixed,1.95,41,0.7958049421
2,p_ne_q,binavg,fixed,2,41,0.7425463322
2,p_ne_q,binavg,fixed,2.05,41,0.6797864599
2,p_ne_q,binavg,fixed,2.1,41,0.605089817
2,p_ne_q,binavg,fixed,2.15,41,0.5353649085
2,p_ne_q,binavg,fixed,2.2,41,0.4727263554
2,p_ne_q,binavg,fixed,2.25,41,0.4145622581
2,p_ne_q,binavg,fixed,2.3,41,0.3606965301
2,p_ne_q,binavg,fixed,2.35,41,0.3081587924
2,p_ne_q,binavg,fixed,2.4,41,0.2575408793
2,p_ne_q,binavg,fixed_no_bin0,1.6,40,0.7846289295
2,p_ne_q,binavg,fixed_no_bin0,1.65,40,0.8285876078
2,p_ne_q,binavg,fixed_no_bin0,1.7,40,0.8566605778
2,p_ne_q,binavg,fixed_no_bin0,1.75,40,0.8690381945
2,p_ne_q,binavg,fixed_no_bin0,1.8,40,0.8671018714
2,p_ne_q,binavg,fixed_no_bin0,1.85,40,0.8616701482
2,p_ne_q,binavg,fixed_no_bin0,1.9,40,0.8409346429
2,p_ne_q,binavg,fixed_no_bin0,1.95,40,0.8002486373
2,p_ne_q,binavg,fixed_no_bin0,2,40,0.7474499946
2,p_ne_q,binavg,fixed_no_bin0,2.05,40,0.6850421717
2,p_ne_q,binavg,fixed_no_bin0,2.1,40,0.6106015218
2,p_ne_q,binavg,fixed_no_bin0,2.15,40,0.5410815184
2,p_ne_q,binavg,fixed_no_bin0,2.2,40,0.4786018009
2,p_ne_q,binavg,fixed_no_bin0,2.25,40,0.4205556812
2,p_ne_q,binavg,fixed_no_bin0,2.3,40,0.3667746367
2,p_ne_q,binavg,fixed_no_bin0,2.35,40,0.3142725002
2,p_ne_q,binavg,fixed_no_bin0,2.4,40,0.2636571858
2,good_q_fullP0,point,fixed,1.6,41,0.7296239806
2,good_q_fullP0,point,fixed,1.65,41,0.77934714
2,good_q_fullP0,point,fixed,1.7,41,0.8138739372
2,good_q_fullP0,point,fixed,1.75,41,0.8320057067
2,good_q_fullP0,point,fixed,1.8,41,0.8407672662
2,good_q_fullP0,point,fixed,1.85,41,0.8475177409
2,good_q_fullP0,point,fixed,1.9,41,0.8422696404
2,good_q_fullP0,point,fixed,1.95,41,0.8181636036
2,good_q_fullP0,point,fixed,2,41,0.7838597181
2,good_q_fullP0,point,fixed,2.05,41,0.7340607737
2,good_q_fullP0,point,fixed,2.1,41,0.6663312777
2,good_q_fullP0,point,fixed,2.15,41,0.5929888657
2,good_q_fullP0,point,fixed,2.2,41,0.5522119934
2,good_q_fullP0,point,fixed,2.25,41,0.4926895504
2,good_q_fullP0,point,fixed,2.3,41,0.4382822888
2,good_q_fullP0,point,fixed,2.35,41,0.4019191475
2,good_q_fullP0,point,fixed,2.4,41,0.345153288
2,good_q_fullP0,point,fixed_no_bin0,1.6,40,0.73120637
2,good_q_fullP0,point,fixed_no_bin0,1.65,40,0.7813677002
2,good_q_fullP0,point,fixed_no_bin0,1.7,40,0.8162658254
2,good_q_fullP0,point,fixed_no_bin0,1.75,40,0.8348595843
2,good_q_fullP0,point,fixed_no_bin0,1.8,40,0.84402417
2,good_q_fullP0,point,fixed_no_bin0,1.85,40,0.8513182079
2,good_q_fullP0,point,fixed_no_bin0,1.9,40,0.8467164039
2,good_q_fullP0,point,fixed_no_bin0,1.95,40,0.8231448822
2,good_q_fullP0,point,fixed_no_bin0,2,40,0.7894331158
2,good_q_fullP0,point,fixed_no_bin0,2.05,40,0.7400570635
2,good_q_fullP0,point,fixed_no_bin0,2.1,40,0.6726845203
2,good_q_fullP0,point,fixed_no_bin0,2.15,40,0.5997188381
2,good_q_fullP0,point,fixed_no_bin0,2.2,40,0.558998248
2,good_q_fullP0,point,fixed_no_bin0,2.25,40,0.4999067162
2,good_q_fullP0,point,fixed_no_bin0,2.3,40,0.4454760317
2,good_q_fullP0,point,fixed_no_bin0,2.35,40,0.4092978959
2,good_q_fullP0,point,fixed_no_bin0,2.4,40,0.3527808235
2,good_q_fullP0,binavg,fixed,1.6,41,0.727855017
2,good_q_fullP0,binavg,fixed,1.65,41,0.7809867206
2,good_q_fullP0,binavg,fixed,1.7,41,0.8165104531
2,good_q_fullP0,binavg,fixed,1.75,41,0.8354309184
2,good_q_fullP0,binavg,fixed,1.8,41,0.8405547548
2,good_q_fullP0,binavg,fixed,1.85,41,0.847440571
2,good_q_fullP0,binavg,fixed,1.9,41,0.8451047541
2,good_q_fullP0,binavg,fixed,1.95,41,0.820812284
2,good_q_fullP0,binavg,fixed,2,41,0.7841160084
2,good_q_fullP0,binavg,fixed,2.05,41,0.731855445
2,good_q_fullP0,binavg,fixed,2.1,41,0.6642529866
2,good_q_fullP0,binavg,fixed,2.15,41,0.6016237062
2,good_q_fullP0,binavg,fixed,2.2,41,0.5496911406
2,good_q_fullP0,binavg,fixed,2.25,41,0.4975864095
2,good_q_fullP0,binavg,fixed,2.3,41,0.444649778
2,good_q_fullP0,binavg,fixed,2.35,41,0.3945051784
2,good_q_fullP0,binavg,fixed,2.4,41,0.3433868365
2,good_q_fullP0,binavg,fixed_no_bin0,1.6,40,0.7295344401
2,good_q_fullP0,binavg,fixed_no_bin0,1.65,40,0.7830530914
2,good_q_fullP0,binavg,fixed_no_bin0,1.7,40,0.8190080123
2,good_q_fullP0,binavg,fixed_no_bin0,1.75,40,0.8383694247
2,good_q_fullP0,binavg,fixed_no_bin0,1.8,40,0.8439432294
2,good_q_fullP0,binavg,fixed_no_bin0,1.85,40,0.8512698205
2,good_q_fullP0,binavg,fixed_no_bin0,1.9,40,0.8495045526
2,good_q_fullP0,binavg,fixed_no_bin0,1.95,40,0.8258130206
2,good_q_fullP0,binavg,fixed_no_bin0,2,40,0.7896633398
2,good_q_fullP0,binavg,fixed_no_bin0,2.05,40,0.7378265656
2,good_q_fullP0,binavg,fixed_no_bin0,2.1,40,0.6705437565
2,good_q_fullP0,binavg,fixed_no_bin0,2.15,40,0.6081891471
2,good_q_fullP0,binavg,fixed_no_bin0,2.2,40,0.5565075316
2,good_q_fullP0,binavg,fixed_no_bin0,2.25,40,0.5045972963
2,good_q_fullP0,binavg,fixed_no_bin0,2.3,40,0.4517983417
2,good_q_fullP0,binavg,fixed_no_bin0,2.35,40,0.4017509995
2,good_q_fullP0,binavg,fixed_no_bin0,2.4,40,0.3506809825
2,all_W1,point,fixed,1.6,41,0.7755757635
2,all_W1,point,fixed,1.65,41,0.8108518651
2,all_W1,point,fixed,1.7,41,0.8341979004
2,all_W1,point,fixed,1.75,41,0.8490662475
2,all_W1,point,fixed,1.8,41,0.8542670311
2,all_W1,point,fixed,1.85,41,0.8538176251
2,all_W1,point,fixed,1.9,41,0.832006085
2,all_W1,point,fixed,1.95,41,0.7866416019
2,all_W1,point,fixed,2,41,0.7375614624
2,all_W1,point,fixed,2.05,41,0.6792341051
2,all_W1,point,fixed,2.1,41,0.5965880865
2,all_W1,point,fixed,2.15,41,0.521457598
2,all_W1,point,fixed,2.2,41,0.4740377955
2,all_W1,point,fixed,2.25,41,0.3986166804
2,all_W1,point,fixed,2.3,41,0.3498777336
2,all_W1,point,fixed,2.35,41,0.3182836156
2,all_W1,point,fixed,2.4,41,0.2574931292
2,all_W1,point,fixed_no_bin0,1.6,40,0.7769420096
2,all_W1,point,fixed_no_bin0,1.65,40,0.8125831537
2,all_W1,point,fixed_no_bin0,1.7,40,0.8362704799
2,all_W1,point,fixed_no_bin0,1.75,40,0.8515319169
2,all_W1,point,fixed_no_bin0,1.8,40,0.8570960786
2,all_W1,point,fixed_no_bin0,1.85,40,0.8570376593
2,all_W1,point,fixed_no_bin0,1.9,40,0.8359067346
2,all_W1,point,fixed_no_bin0,1.95,40,0.7909871653
2,all_W1,point,fixed_no_bin0,2,40,0.7423925004
2,all_W1,point,fixed_no_bin0,2.05,40,0.6843958845
2,all_W1,point,fixed_no_bin0,2.1,40,0.6020653987
2,all_W1,point,fixed_no_bin0,2.15,40,0.5272216878
2,all_W1,point,fixed_no_bin0,2.2,40,0.4797526878
2,all_W1,point,fixed_no_bin0,2.25,40,0.4046174355
2,all_W1,point,fixed_no_bin0,2.3,40,0.3559019873
2,all_W1,point,fixed_no_bin0,2.35,40,0.3243766316
2,all_W1,point,fixed_no_bin0,2.4,40,0.2638115876
2,all_W1,binavg,fixed,1.6,41,0.7739267464
2,all_W1,binavg,fixed,1.65,41,0.8141894222
2,all_W1,binavg,fixed,1.7,41,0.8390954681
2,all_W1,binavg,fixed,1.75,41,0.8521850036
2,all_W1,binavg,fixed,1.8,41,0.8524311509
2,all_W1,binavg,fixed,1.85,41,0.8511242257
2,all_W1,binavg,fixed,1.9,41,0.8320524197
2,all_W1,binavg,fixed,1.95,41,0.7909781741
2,all_W1,binavg,fixed,2,41,0.7380673571
2,all_W1,binavg,fixed,2.05,41,0.674176291
2,all_W1,binavg,fixed,2.1,41,0.5978464083
2,all_W1,binavg,fixed,2.15,41,0.5284053626
2,all_W1,binavg,fixed,2.2,41,0.4660521876
2,all_W1,binavg,fixed,2.25,41,0.4079184691
2,all_W1,binavg,fixed,2.3,41,0.3570810084
2,all_W1,binavg,fixed,2.35,41,0.3078170951
2,all_W1,binavg,fixed,2.4,41,0.2576297328
2,all_W1,binavg,fixed_no_bin0,1.6,40,0.7753734893
2,all_W1,binavg,fixed_no_bin0,1.65,40,0.8159564673
2,all_W1,binavg,fixed_no_bin0,1.7,40,0.8412492693
2,all_W1,binavg,fixed_no_bin0,1.75,40,0.8547340907
2,all_W1,binavg,fixed_no_bin0,1.8,40,0.8553939577
2,all_W1,binavg,fixed_no_bin0,1.85,40,0.8544711684
2,all_W1,binavg,fixed_no_bin0,1.9,40,0.8358995826
2,all_W1,binavg,fixed_no_bin0,1.95,40,0.7953510793
2,all_W1,binavg,fixed_no_bin0,2,40,0.7428930925
2,all_W1,binavg,fixed_no_bin0,2.05,40,0.679339737
2,all_W1,binavg,fixed_no_bin0,2.1,40,0.6032541351
2,all_W1,binavg,fixed_no_bin0,2.15,40,0.5340157844
2,all_W1,binavg,fixed_no_bin0,2.2,40,0.4718203182
2,all_W1,binavg,fixed_no_bin0,2.25,40,0.4137953965
2,all_W1,binavg,fixed_no_bin0,2.3,40,0.3630546554
2,all_W1,binavg,fixed_no_bin0,2.35,40,0.3138408802
2,all_W1,binavg,fixed_no_bin0,2.4,40,0.2636573351
2,all_W2,point,fixed,1.6,41,0.7857663292
2,all_W2,point,fixed,1.65,41,0.8273942709
2,all_W2,point,fixed,1.7,41,0.8571935359
2,all_W2,point,fixed,1.75,41,0.8676626841
2,all_W2,point,fixed,1.8,41,0.8673975244
2,all_W2,point,fixed,1.85,41,0.8581831049
2,all_W2,point,fixed,1.9,41,0.8359874164
2,all_W2,point,fixed,1.95,41,0.7943506755
2,all_W2,point,fixed,2,41,0.7433376554
2,all_W2,point,fixed,2.05,41,0.6835191547
2,all_W2,point,fixed,2.1,41,0.6087475497
2,all_W2,point,fixed,2.15,41,0.5307768869
2,all_W2,point,fixed,2.2,41,0.4775530785
2,all_W2,point,fixed,2.25,41,0.4129047346
2,all_W2,point,fixed,2.3,41,0.356200119
2,all_W2,point,fixed,2.35,41,0.3122679737
2,all_W2,point,fixed,2.4,41,0.2644475234
2,all_W2,point,fixed_no_bin0,1.6,40,0.7871262354
2,all_W2,point,fixed_no_bin0,1.65,40,0.829144548
2,all_W2,point,fixed_no_bin0,1.7,40,0.8592699623
2,all_W2,point,fixed_no_bin0,1.75,40,0.8701664594
2,all_W2,point,fixed_no_bin0,1.8,40,0.8702654473
2,all_W2,point,fixed_no_bin0,1.85,40,0.8615687392
2,all_W2,point,fixed_no_bin0,1.9,40,0.8399028387
2,all_W2,point,fixed_no_bin0,1.95,40,0.7987231026
2,all_W2,point,fixed_no_bin0,2,40,0.7482165998
2,all_W2,point,fixed_no_bin0,2.05,40,0.6887596749
2,all_W2,point,fixed_no_bin0,2.1,40,0.6142548389
2,all_W2,point,fixed_no_bin0,2.15,40,0.5365949085
2,all_W2,point,fixed_no_bin0,2.2,40,0.4833744474
2,all_W2,point,fixed_no_bin0,2.25,40,0.4190395296
2,all_W2,point,fixed_no_bin0,2.3,40,0.3622568967
2,all_W2,point,fixed_no_bin0,2.35,40,0.3184439591
2,all_W2,point,fixed_no_bin0,2.4,40,0.2708068834
2,all_W2,binavg,fixed,1.6,41,0.7855642441
2,all_W2,binavg,fixed,1.65,41,0.8303453216
2,all_W2,binavg,fixed,1.7,41,0.8590133531
2,all_W2,binavg,fixed,1.75,41,0.8707297356
2,all_W2,binavg,fixed,1.8,41,0.8674449122
2,all_W2,binavg,fixed,1.85,41,0.8603443697
2,all_W2,binavg,fixed,1.9,41,0.8385546951
2,all_W2,binavg,fixed,1.95,41,0.7972721218
2,all_W2,binavg,fixed,2,41,0.7436799046
2,all_W2,binavg,fixed,2.05,41,0.6811661959
2,all_W2,binavg,fixed,2.1,41,0.6072914125
2,all_W2,binavg,fixed,2.15,41,0.5378218197
2,all_W2,binavg,fixed,2.2,41,0.475123566
2,all_W2,binavg,fixed,2.25,41,0.4167514104
2,all_W2,binavg,fixed,2.3,41,0.3619559871
2,all_W2,binavg,fixed,2.35,41,0.3084070981
2,all_W2,binavg,fixed,2.4,41,0.2576635264
2,all_W2,binavg,fixed_no_bin0,1.6,40,0.7870247773
2,all_W2,binavg,fixed_no_bin0,1.65,40,0.8321496657
2,all_W2,binavg,fixed_no_bin0,1.7,40,0.8612021604
2,all_W2,binavg,fixed_no_bin0,1.75,40,0.8733192714
2,all_W2,binavg,fixed_no_bin0,1.8,40,0.870442646
2,all_W2,binavg,fixed_no_bin0,1.85,40,0.8637360392
2,all_W2,binavg,fixed_no_bin0,1.9,40,0.8424412053
2,all_W2,binavg,fixed_no_bin0,1.95,40,0.8016763222
2,all_W2,binavg,fixed_no_bin0,2,40,0.7485426734
2,all_W2,binavg,fixed_no_bin0,2.05,40,0.6863834311
2,all_W2,binavg,fixed_no_bin0,2.1,40,0.6127680458
2,all_W2,binavg,fixed_no_bin0,2.15,40,0.5435041704
2,all_W2,binavg,fixed_no_bin0,2.2,40,0.4809639901
2,all_W2,binavg,fixed_no_bin0,2.25,40,0.4227105264
2,all_W2,binavg,fixed_no_bin0,2.3,40,0.3679952796
2,all_W2,binavg,fixed_no_bin0,2.35,40,0.314476133
2,all_W2,binavg,fixed_no_bin0,2.4,40,0.2637338292
2,good_q_W1,point,fixed,1.6,41,0.6176210818
2,good_q_W1,point,fixed,1.65,41,0.5868115963
2,good_q_W1,point,fixed,1.7,41,0.5373186553
2,good_q_W1,point,fixed,1.75,41,0.5248826184
2,good_q_W1,point,fixed,1.8,41,0.5192071272
2,good_q_W1,point,fixed,1.85,41,0.5069189174
2,good_q_W1,point,fixed,1.9,41,0.4654867325
2,good_q_W1,point,fixed,1.95,41,0.4022473857
2,good_q_W1,point,fixed,2,41,0.3770245008
2,good_q_W1,point,fixed,2.05,41,0.3349405991
2,good_q_W1,point,fixed,2.1,41,0.2529749832
2,good_q_W1,point,fixed,2.15,41,0.1877736542
2,good_q_W1,point,fixed,2.2,41,0.1368136606
2,good_q_W1,point,fixed,2.25,41,0.07229331735
2,good_q_W1,point,fixed,2.3,41,0.02050531373
2,good_q_W1,point,fixed,2.35,41,0.02233664162
2,good_q_W1,point,fixed,2.4,41,-0.07065237903
2,good_q_W1,point,fixed_no_bin0,1.6,40,0.6221306463
2,good_q_W1,point,fixed_no_bin0,1.65,40,0.5919818741
2,good_q_W1,point,fixed_no_bin0,1.7,40,0.5428889344
2,good_q_W1,point,fixed_no_bin0,1.75,40,0.531105898
2,good_q_W1,point,fixed_no_bin0,1.8,40,0.526057708
2,good_q_W1,point,fixed_no_bin0,1.85,40,0.514079028
2,good_q_W1,point,fixed_no_bin0,1.9,40,0.4730266058
2,good_q_W1,point,fixed_no_bin0,1.95,40,0.4098249764
2,good_q_W1,point,fixed_no_bin0,2,40,0.38468387
2,good_q_W1,point,fixed_no_bin0,2.05,40,0.3425903167
2,good_q_W1,point,fixed_no_bin0,2.1,40,0.2604641104
2,good_q_W1,point,fixed_no_bin0,2.15,40,0.1948551687
2,good_q_W1,point,fixed_no_bin0,2.2,40,0.1437550482
2,good_q_W1,point,fixed_no_bin0,2.25,40,0.07886410276
2,good_q_W1,point,fixed_no_bin0,2.3,40,0.02691604707
2,good_q_W1,point,fixed_no_bin0,2.35,40,0.02884482616
2,good_q_W1,point,fixed_no_bin0,2.4,40,-0.06471877385
2,good_q_W1,binavg,fixed,1.6,41,0.6239468519
2,good_q_W1,binavg,fixed,1.65,41,0.5971410882
2,good_q_W1,binavg,fixed,1.7,41,0.56630847
2,good_q_W1,binavg,fixed,1.75,41,0.5391236844
2,good_q_W1,binavg,fixed,1.8,41,0.5098819033
2,good_q_W1,binavg,fixed,1.85,41,0.4861628877
2,good_q_W1,binavg,fixed,1.9,41,0.4581607064
2,good_q_W1,binavg,fixed,1.95,41,0.4194563183
2,good_q_W1,binavg,fixed,2,41,0.3773073997
2,good_q_W1,binavg,fixed,2.05,41,0.3195718344
2,good_q_W1,binavg,fixed,2.1,41,0.2542204112
2,good_q_W1,binavg,fixed,2.15,41,0.1905432483
2,good_q_W1,binavg,fixed,2.2,41,0.1346203023
2,good_q_W1,binavg,fixed,2.25,41,0.08654049665
2,good_q_W1,binavg,fixed,2.3,41,0.03593616622
2,good_q_W1,binavg,fixed,2.35,41,-0.01029535817
2,good_q_W1,binavg,fixed,2.4,41,-0.0566654424
2,good_q_W1,binavg,fixed_no_bin0,1.6,40,0.6286348076
2,good_q_W1,binavg,fixed_no_bin0,1.65,40,0.6025275969
2,good_q_W1,binavg,fixed_no_bin0,1.7,40,0.5722541529
2,good_q_W1,binavg,fixed_no_bin0,1.75,40,0.5455508923
2,good_q_W1,binavg,fixed_no_bin0,1.8,40,0.5167152068
2,good_q_W1,binavg,fixed_no_bin0,1.85,40,0.4934515687
2,good_q_W1,binavg,fixed_no_bin0,1.9,40,0.4657210475
2,good_q_W1,binavg,fixed_no_bin0,1.95,40,0.4270258225
2,good_q_W1,binavg,fixed_no_bin0,2,40,0.3848371664
2,good_q_W1,binavg,fixed_no_bin0,2.05,40,0.327010444
2,good_q_W1,binavg,fixed_no_bin0,2.1,40,0.261395891
2,good_q_W1,binavg,fixed_no_bin0,2.15,40,0.1974553015
2,good_q_W1,binavg,fixed_no_bin0,2.2,40,0.1413525784
2,good_q_W1,binavg,fixed_no_bin0,2.25,40,0.09307801778
2,good_q_W1,binavg,fixed_no_bin0,2.3,40,0.04224351301
2,good_q_W1,binavg,fixed_no_bin0,2.35,40,-0.004245966318
2,good_q_W1,binavg,fixed_no_bin0,2.4,40,-0.05092057626
2,good_q_W2,point,fixed,1.6,41,0.6352569394
2,good_q_W2,point,fixed,1.65,41,0.6160291564
2,good_q_W2,point,fixed,1.7,41,0.6011688183
2,good_q_W2,point,fixed,1.75,41,0.6038132394
2,good_q_W2,point,fixed,1.8,41,0.5561142054
2,good_q_W2,point,fixed,1.85,41,0.5446482541
2,good_q_W2,point,fixed,1.9,41,0.5101793701
2,good_q_W2,point,fixed,1.95,41,0.4275476173
2,good_q_W2,point,fixed,2,41,0.3807855346
2,good_q_W2,point,fixed,2.05,41,0.3290037748
2,good_q_W2,point,fixed,2.1,41,0.2461288317
2,good_q_W2,point,fixed,2.15,41,0.20898377
2,good_q_W2,point,fixed,2.2,41,0.1535276392
2,good_q_W2,point,fixed,2.25,41,0.09585771542
2,good_q_W2,point,fixed,2.3,41,0.03049922915
2,good_q_W2,point,fixed,2.35,41,0.02314649955
2,good_q_W2,point,fixed,2.4,41,-0.0530989609
2,good_q_W2,point,fixed_no_bin0,1.6,40,0.6396794553
2,good_q_W2,point,fixed_no_bin0,1.65,40,0.6212610991
2,good_q_W2,point,fixed_no_bin0,1.7,40,0.6071043507
2,good_q_W2,point,fixed_no_bin0,1.75,40,0.6106858086
2,good_q_W2,point,fixed_no_bin0,1.8,40,0.5635056473
2,good_q_W2,point,fixed_no_bin0,1.85,40,0.5523727839
2,good_q_W2,point,fixed_no_bin0,1.9,40,0.5183153064
2,good_q_W2,point,fixed_no_bin0,1.95,40,0.435696496
2,good_q_W2,point,fixed_no_bin0,2,40,0.3888680361
2,good_q_W2,point,fixed_no_bin0,2.05,40,0.3369926018
2,good_q_W2,point,fixed_no_bin0,2.1,40,0.2539150912
2,good_q_W2,point,fixed_no_bin0,2.15,40,0.2164974333
2,good_q_W2,point,fixed_no_bin0,2.2,40,0.1611529074
2,good_q_W2,point,fixed_no_bin0,2.25,40,0.1031196658
2,good_q_W2,point,fixed_no_bin0,2.3,40,0.03753530558
2,good_q_W2,point,fixed_no_bin0,2.35,40,0.03015135734
2,good_q_W2,point,fixed_no_bin0,2.4,40,-0.04641590898
2,good_q_W2,binavg,fixed,1.6,41,0.6286025678
2,good_q_W2,binavg,fixed,1.65,41,0.6207994095
2,good_q_W2,binavg,fixed,1.7,41,0.6170077401
2,good_q_W2,binavg,fixed,1.75,41,0.6050979038
2,good_q_W2,binavg,fixed,1.8,41,0.55918593
2,good_q_W2,binavg,fixed,1.85,41,0.5319369219
2,good_q_W2,binavg,fixed,1.9,41,0.4909235474
2,good_q_W2,binavg,fixed,1.95,41,0.4316021655
2,good_q_W2,binavg,fixed,2,41,0.3806822984
2,good_q_W2,binavg,fixed,2.05,41,0.3258880338
2,good_q_W2,binavg,fixed,2.1,41,0.2601829241
2,good_q_W2,binavg,fixed,2.15,41,0.2034992269
2,good_q_W2,binavg,fixed,2.2,41,0.15264014
2,good_q_W2,binavg,fixed,2.25,41,0.1006344416
2,good_q_W2,binavg,fixed,2.3,41,0.04880081946
2,good_q_W2,binavg,fixed,2.35,41,0.00276408394
2,good_q_W2,binavg,fixed,2.4,41,-0.04350704522
2,good_q_W2,binavg,fixed_no_bin0,1.6,40,0.6333814925
2,good_q_W2,binavg,fixed_no_bin0,1.65,40,0.626386191
2,good_q_W2,binavg,fixed_no_bin0,1.7,40,0.6233471471
2,good_q_W2,binavg,fixed_no_bin0,1.75,40,0.6121061519
2,good_q_W2,binavg,fixed_no_bin0,1.8,40,0.5665806231
2,good_q_W2,binavg,fixed_no_bin0,1.85,40,0.5398061609
2,good_q_W2,binavg,fixed_no_bin0,1.9,40,0.4990401622
2,good_q_W2,binavg,fixed_no_bin0,1.95,40,0.4396689584
2,good_q_W2,binavg,fixed_no_bin0,2,40,0.3886749041
2,good_q_W2,binavg,fixed_no_bin0,2.05,40,0.3337809337
2,good_q_W2,binavg,fixed_no_bin0,2.1,40,0.2678413058
2,good_q_W2,binavg,fixed_no_bin0,2.15,40,0.2109701534
2,good_q_W2,binavg,fixed_no_bin0,2.2,40,0.1599971111
2,good_q_W2,binavg,fixed_no_bin0,2.25,40,0.1078197384
2,good_q_W2,binavg,fixed_no_bin0,2.3,40,0.055760186
2,good_q_W2,binavg,fixed_no_bin0,2.35,40,0.009493955675
2,good_q_W2,binavg,fixed_no_bin0,2.4,40,-0.03705429503
3,all,point,fixed,2.4,27,0.6701116865
3,all,point,fixed,2.45,27,0.7101689855
3,all,point,fixed,2.5,27,0.7869563139
3,all,point,fixed,2.55,27,0.824344971
3,all,point,fixed,2.6,27,0.8735026117
3,all,point,fixed,2.65,27,0.8898662078
3,all,point,fixed,2.7,27,0.9284727135
3,all,point,fixed,2.75,27,0.942811108
3,all,point,fixed,2.8,27,0.9558819615
3,all,point,fixed,2.85,27,0.9729594989
3,all,point,fixed,2.9,27,0.977729742
3,all,point,fixed,2.95,27,0.9790490377
3,all,point,fixed,3,27,0.9548147643
3,all,point,fixed,3.05,27,0.9417571763
3,all,point,fixed,3.1,27,0.9057366158
3,all,point,fixed,3.15,27,0.8780733535
3,all,point,fixed,3.2,27,0.8519511721
3,all,point,fixed,3.25,27,0.814387071
3,all,point,fixed,3.3,27,0.7805371617
3,all,point,fixed,3.35,27,0.73966854
3,all,point,fixed,3.4,27,0.7175258274
3,all,point,fixed,3.45,27,0.6745319905
3,all,point,fixed,3.5,27,0.6319792432
3,all,point,fixed,3.55,27,0.6105008218
3,all,point,fixed,3.6,27,0.5731141577
3,all,point,fixed_no_bin0,2.4,26,0.6709492483
3,all,point,fixed_no_bin0,2.45,26,0.7115746949
3,all,point,fixed_no_bin0,2.5,26,0.7882335713
3,all,point,fixed_no_bin0,2.55,26,0.8259303972
3,all,point,fixed_no_bin0,2.6,26,0.8747073445
3,all,point,fixed_no_bin0,2.65,26,0.891077324
3,all,point,fixed_no_bin0,2.7,26,0.9294729255
3,all,point,fixed_no_bin0,2.75,26,0.943841048
3,all,point,fixed_no_bin0,2.8,26,0.9568790242
3,all,point,fixed_no_bin0,2.85,26,0.9736410418
3,all,point,fixed_no_bin0,2.9,26,0.9783236983
3,all,point,fixed_no_bin0,2.95,26,0.9794121886
3,all,point,fixed_no_bin0,3,26,0.9546693847
3,all,point,fixed_no_bin0,3.05,26,0.941355627
3,all,point,fixed_no_bin0,3.1,26,0.9045574186
3,all,point,fixed_no_bin0,3.15,26,0.876287988
3,all,point,fixed_no_bin0,3.2,26,0.8497542984
3,all,point,fixed_no_bin0,3.25,26,0.8114448942
3,all,point,fixed_no_bin0,3.3,26,0.7768856586
3,all,point,fixed_no_bin0,3.35,26,0.7351471184
3,all,point,fixed_no_bin0,3.4,26,0.7125484064
3,all,point,fixed_no_bin0,3.45,26,0.6687101907
3,all,point,fixed_no_bin0,3.5,26,0.6252834963
3,all,point,fixed_no_bin0,3.55,26,0.6032408301
3,all,point,fixed_no_bin0,3.6,26,0.5648858138
3,all,binavg,fixed,2.4,27,0.6652333301
3,all,binavg,fixed,2.45,27,0.7209919665
3,all,binavg,fixed,2.5,27,0.7806108072
3,all,binavg,fixed,2.55,27,0.831413213
3,all,binavg,fixed,2.6,27,0.8692454849
3,all,binavg,fixed,2.65,27,0.8983088776
3,all,binavg,fixed,2.7,27,0.926044646
3,all,binavg,fixed,2.75,27,0.9451123629
3,all,binavg,fixed,2.8,27,0.9603295311
3,all,binavg,fixed,2.85,27,0.9734871165
3,all,binavg,fixed,2.9,27,0.9821211862
3,all,binavg,fixed,2.95,27,0.9787970886
3,all,binavg,fixed,3,27,0.9643931369
3,all,binavg,fixed,3.05,27,0.940769954
3,all,binavg,fixed,3.1,27,0.9124669692
3,all,binavg,fixed,3.15,27,0.8786490125
3,all,binavg,fixed,3.2,27,0.8462755489
3,all,binavg,fixed,3.25,27,0.8132525626
3,all,binavg,fixed,3.3,27,0.7779581073
3,all,binavg,fixed,3.35,27,0.7455124438
3,all,binavg,fixed,3.4,27,0.7122903746
3,all,binavg,fixed,3.45,27,0.6803514433
3,all,binavg,fixed,3.5,27,0.6487739407
3,all,binavg,fixed,3.55,27,0.6147516898
3,all,binavg,fixed,3.6,27,0.5808664728
3,all,binavg,fixed_no_bin0,2.4,26,0.6667139768
3,all,binavg,fixed_no_bin0,2.45,26,0.7226613037
3,all,binavg,fixed_no_bin0,2.5,26,0.7823500031
3,all,binavg,fixed_no_bin0,2.55,26,0.8331517103
3,all,binavg,fixed_no_bin0,2.6,26,0.8709448003
3,all,binavg,fixed_no_bin0,2.65,26,0.8999010874
3,all,binavg,fixed_no_bin0,2.7,26,0.9275396304
3,all,binavg,fixed_no_bin0,2.75,26,0.9464983659
3,all,binavg,fixed_no_bin0,2.8,26,0.9615951204
3,all,binavg,fixed_no_bin0,2.85,26,0.9746031116
3,all,binavg,fixed_no_bin0,2.9,26,0.9830484352
3,all,binavg,fixed_no_bin0,2.95,26,0.9794259151
3,all,binavg,fixed_no_bin0,3,26,0.9646322854
3,all,binavg,fixed_no_bin0,3.05,26,0.9405146365
3,all,binavg,fixed_no_bin0,3.1,26,0.9116581204
3,all,binavg,fixed_no_bin0,3.15,26,0.8772176575
3,all,binavg,fixed_no_bin0,3.2,26,0.8442254601
3,all,binavg,fixed_no_bin0,3.25,26,0.8105720018
3,all,binavg,fixed_no_bin0,3.3,26,0.7745990822
3,all,binavg,fixed_no_bin0,3.35,26,0.7414930943
3,all,binavg,fixed_no_bin0,3.4,26,0.7075915491
3,all,binavg,fixed_no_bin0,3.45,26,0.6749763002
3,all,binavg,fixed_no_bin0,3.5,26,0.6427099627
3,all,binavg,fixed_no_bin0,3.55,26,0.6079371218
3,all,binavg,fixed_no_bin0,3.6,26,0.5732831611
3,good_q,point,fixed,2.4,27,0.5792097855
3,good_q,point,fixed,2.45,27,0.6248116061
3,good_q,point,fixed,2.5,27,0.7118126151
3,good_q,point,fixed,2.55,27,0.7594272032
3,good_q,point,fixed,2.6,27,0.8179727218
3,good_q,point,fixed,2.65,27,0.8488020531
3,good_q,point,fixed,2.7,27,0.9007215093
3,good_q,point,fixed,2.75,27,0.930454184
3,good_q,point,fixed,2.8,27,0.9495278991
3,good_q,point,fixed,2.85,27,0.9671807726
3,good_q,point,fixed,2.9,27,0.9790088419
3,good_q,point,fixed,2.95,27,0.9830964441
3,good_q,point,fixed,3,27,0.959013336
3,good_q,point,fixed,3.05,27,0.9514435616
3,good_q,point,fixed,3.1,27,0.9225794858
3,good_q,point,fixed,3.15,27,0.8941098913
3,good_q,point,fixed,3.2,27,0.8759344809
3,good_q,point,fixed,3.25,27,0.8356365753
3,good_q,point,fixed,3.3,27,0.8050471102
3,good_q,point,fixed,3.35,27,0.7754594319
3,good_q,point,fixed,3.4,27,0.748939779
3,good_q,point,fixed,3.45,27,0.712291704
3,good_q,point,fixed,3.5,27,0.6683608807
3,good_q,point,fixed,3.55,27,0.6341240449
3,good_q,point,fixed,3.6,27,0.5865721762
3,good_q,point,fixed_no_bin0,2.4,26,0.5820937588
3,good_q,point,fixed_no_bin0,2.45,26,0.628359102
3,good_q,point,fixed_no_bin0,2.5,26,0.7149063744
3,good_q,point,fixed_no_bin0,2.55,26,0.7629344741
3,good_q,point,fixed_no_bin0,2.6,26,0.8210303147
3,good_q,point,fixed_no_bin0,2.65,26,0.8515716546
3,good_q,point,fixed_no_bin0,2.7,26,0.9031943341
3,good_q,point,fixed_no_bin0,2.75,26,0.933154654
3,good_q,point,fixed_no_bin0,2.8,26,0.952003857
3,good_q,point,fixed_no_bin0,2.85,26,0.9690796665
3,good_q,point,fixed_no_bin0,2.9,26,0.9807152459
3,good_q,point,fixed_no_bin0,2.95,26,0.9846229518
3,good_q,point,fixed_no_bin0,3,26,0.9597814339
3,good_q,point,fixed_no_bin0,3.05,26,0.952007579
3,good_q,point,fixed_no_bin0,3.1,26,0.9223189313
3,good_q,point,fixed_no_bin0,3.15,26,0.8931624361
3,good_q,point,fixed_no_bin0,3.2,26,0.8747994301
3,good_q,point,fixed_no_bin0,3.25,26,0.8337160823
3,good_q,point,fixed_no_bin0,3.3,26,0.8023572905
3,good_q,point,fixed_no_bin0,3.35,26,0.7721566012
3,good_q,point,fixed_no_bin0,3.4,26,0.7451932764
3,good_q,point,fixed_no_bin0,3.45,26,0.7078484636
3,good_q,point,fixed_no_bin0,3.5,26,0.6630028762
3,good_q,point,fixed_no_bin0,3.55,26,0.6280501009
3,good_q,point,fixed_no_bin0,3.6,26,0.5794990608
3,good_q,binavg,fixed,2.4,27,0.5736170418
3,good_q,binavg,fixed,2.45,27,0.636683549
3,good_q,binavg,fixed,2.5,27,0.7058495379
3,good_q,binavg,fixed,2.55,27,0.7670576748
3,good_q,binavg,fixed,2.6,27,0.8143211368
3,good_q,binavg,fixed,2.65,27,0.8575429362
3,good_q,binavg,fixed,2.7,27,0.8999932378
3,good_q,binavg,fixed,2.75,27,0.9306605309
3,good_q,binavg,fixed,2.8,27,0.9527813304
3,good_q,binavg,fixed,2.85,27,0.9705540029
3,good_q,binavg,fixed,2.9,27,0.9830688494
3,good_q,binavg,fixed,2.95,27,0.9822304185
3,good_q,binavg,fixed,3,27,0.970892297
3,good_q,binavg,fixed,3.05,27,0.9499173362
3,good_q,binavg,fixed,3.1,27,0.9271952876
3,good_q,binavg,fixed,3.15,27,0.8985483412
3,good_q,binavg,fixed,3.2,27,0.8706922974
3,good_q,binavg,fixed,3.25,27,0.842503535
3,good_q,binavg,fixed,3.3,27,0.8097556155
3,good_q,binavg,fixed,3.35,27,0.7780050902
3,good_q,binavg,fixed,3.4,27,0.7437043138
3,good_q,binavg,fixed,3.45,27,0.7098661705
3,good_q,binavg,fixed,3.5,27,0.6780300763
3,good_q,binavg,fixed,3.55,27,0.6418291343
3,good_q,binavg,fixed,3.6,27,0.6021325927
3,good_q,binavg,fixed_no_bin0,2.4,26,0.5775614161
3,good_q,binavg,fixed_no_bin0,2.45,26,0.6408025011
3,good_q,binavg,fixed_no_bin0,2.5,26,0.7099651176
3,good_q,binavg,fixed_no_bin0,2.55,26,0.7711089799
3,good_q,binavg,fixed_no_bin0,2.6,26,0.8182946952
3,good_q,binavg,fixed_no_bin0,2.65,26,0.8613309112
3,good_q,binavg,fixed_no_bin0,2.7,26,0.9036036888
3,good_q,binavg,fixed_no_bin0,2.75,26,0.9340554456
3,good_q,binavg,fixed_no_bin0,2.8,26,0.9559714931
3,good_q,binavg,fixed_no_bin0,2.85,26,0.9734380722
3,good_q,binavg,fixed_no_bin0,2.9,26,0.9856039977
3,good_q,binavg,fixed_no_bin0,2.95,26,0.9843230865
3,good_q,binavg,fixed_no_bin0,3,26,0.9724849003
3,good_q,binavg,fixed_no_bin0,3.05,26,0.9509554818
3,good_q,binavg,fixed_no_bin0,3.1,26,0.9276776215
3,good_q,binavg,fixed_no_bin0,3.15,26,0.8984405269
3,good_q,binavg,fixed_no_bin0,3.2,26,0.8700048621
3,good_q,binavg,fixed_no_bin0,3.25,26,0.8412393161
3,good_q,binavg,fixed_no_bin0,3.3,26,0.8078771145
3,good_q,binavg,fixed_no_bin0,3.35,26,0.7755088099
3,good_q,binavg,fixed_no_bin0,3.4,26,0.7405581569
3,good_q,binavg,fixed_no_bin0,3.45,26,0.7060735389
3,good_q,binavg,fixed_no_bin0,3.5,26,0.6735870859
3,good_q,binavg,fixed_no_bin0,3.55,26,0.6366724526
3,good_q,binavg,fixed_no_bin0,3.6,26,0.5962207601
3,p_ne_q,point,fixed,2.4,27,0.6702242648
3,p_ne_q,point,fixed,2.45,27,0.7102977057
3,p_ne_q,point,fixed,2.5,27,0.7870863246
3,p_ne_q,point,fixed,2.55,27,0.8244842188
3,p_ne_q,point,fixed,2.6,27,0.873631072
3,p_ne_q,point,fixed,2.65,27,0.8899939707
3,p_ne_q,point,fixed,2.7,27,0.9285903731
3,p_ne_q,point,fixed,2.75,27,0.9429278615
3,p_ne_q,point,fixed,2.8,27,0.9559951747
3,p_ne_q,point,fixed,2.85,27,0.9730542989
3,p_ne_q,point,fixed,2.9,27,0.9778180615
3,p_ne_q,point,fixed,2.95,27,0.9791230896
3,p_ne_q,point,fixed,3,27,0.9548687071
3,p_ne_q,point,fixed,3.05,27,0.9418016326
3,p_ne_q,point,fixed,3.1,27,0.905749915
3,p_ne_q,point,fixed,3.15,27,0.8780620311
3,p_ne_q,point,fixed,3.2,27,0.8519309368
3,p_ne_q,point,fixed,3.25,27,0.8143428898
3,p_ne_q,point,fixed,3.3,27,0.780470246
3,p_ne_q,point,fixed,3.35,27,0.739575713
3,p_ne_q,point,fixed,3.4,27,0.7174213148
3,p_ne_q,point,fixed,3.45,27,0.6744093037
3,p_ne_q,point,fixed,3.5,27,0.6318377263
3,p_ne_q,point,fixed,3.55,27,0.610343579
3,p_ne_q,point,fixed,3.6,27,0.5729323282
3,p_ne_q,point,fixed_no_bin0,2.4,26,0.6709493371
3,p_ne_q,point,fixed_no_bin0,2.45,26,0.7115748112
3,p_ne_q,point,fixed_no_bin0,2.5,26,0.7882336537
3,p_ne_q,point,fixed_no_bin0,2.55,26,0.8259304829
3,p_ne_q,point,fixed_no_bin0,2.6,26,0.8747073844
3,p_ne_q,point,fixed_no_bin0,2.65,26,0.8910773695
3,p_ne_q,point,fixed_no_bin0,2.7,26,0.929472937
3,p_ne_q,point,fixed_no_bin0,2.75,26,0.9438410605
3,p_ne_q,point,fixed_no_bin0,2.8,26,0.9568790333
3,p_ne_q,point,fixed_no_bin0,2.85,26,0.9736410077
3,p_ne_q,point,fixed_no_bin0,2.9,26,0.9783236347
3,p_ne_q,point,fixed_no_bin0,2.95,26,0.9794120888
3,p_ne_q,point,fixed_no_bin0,3,26,0.9546692389
3,p_ne_q,point,fixed_no_bin0,3.05,26,0.9413554803
3,p_ne_q,point,fixed_no_bin0,3.1,26,0.9045572317
3,p_ne_q,point,fixed_no_bin0,3.15,26,0.8762877852
3,p_ne_q,point,fixed_no_bin0,3.2,26,0.8497540882
3,p_ne_q,point,fixed_no_bin0,3.25,26,0.8114446525
3,p_ne_q,point,fixed_no_bin0,3.3,26,0.7768853938
3,p_ne_q,point,fixed_no_bin0,3.35,26,0.7351468202
3,p_ne_q,point,fixed_no_bin0,3.4,26,0.7125481029
3,p_ne_q,point,fixed_no_bin0,3.45,26,0.6687098576
3,p_ne_q,point,fixed_no_bin0,3.5,26,0.6252831406
3,p_ne_q,point,fixed_no_bin0,3.55,26,0.6032404573
3,p_ne_q,point,fixed_no_bin0,3.6,26,0.5648854132
3,p_ne_q,binavg,fixed,2.4,27,0.6653784623
3,p_ne_q,binavg,fixed,2.45,27,0.7211461176
3,p_ne_q,binavg,fixed,2.5,27,0.7807701921
3,p_ne_q,binavg,fixed,2.55,27,0.8315741953
3,p_ne_q,binavg,fixed,2.6,27,0.869405555
3,p_ne_q,binavg,fixed,2.65,27,0.898464728
3,p_ne_q,binavg,fixed,2.7,27,0.9261953466
3,p_ne_q,binavg,fixed,2.75,27,0.9452569051
3,p_ne_q,binavg,fixed,2.8,27,0.9604668551
3,p_ne_q,binavg,fixed,2.85,27,0.9736148086
3,p_ne_q,binavg,fixed,2.9,27,0.9822367154
3,p_ne_q,binavg,fixed,2.95,27,0.9788969022
3,p_ne_q,binavg,fixed,3,27,0.9644756152
3,p_ne_q,binavg,fixed,3.05,27,0.9408330378
3,p_ne_q,binavg,fixed,3.1,27,0.9125098893
3,p_ne_q,binavg,fixed,3.15,27,0.8786713998
3,p_ne_q,binavg,fixed,3.2,27,0.8462777048
3,p_ne_q,binavg,fixed,3.25,27,0.8132353359
3,p_ne_q,binavg,fixed,3.3,27,0.7779212883
3,p_ne_q,binavg,fixed,3.35,27,0.7454565571
3,p_ne_q,binavg,fixed,3.4,27,0.712216128
3,p_ne_q,binavg,fixed,3.45,27,0.6802594523
3,p_ne_q,binavg,fixed,3.5,27,0.6486645132
3,p_ne_q,binavg,fixed,3.55,27,0.6146244408
3,p_ne_q,binavg,fixed,3.6,27,0.5807217252
3,p_ne_q,binavg,fixed_no_bin0,2.4,26,0.6667140907
3,p_ne_q,binavg,fixed_no_bin0,2.45,26,0.7226614217
3,p_ne_q,binavg,fixed_no_bin0,2.5,26,0.7823501085
3,p_ne_q,binavg,fixed_no_bin0,2.55,26,0.8331517982
3,p_ne_q,binavg,fixed_no_bin0,2.6,26,0.8709448748
3,p_ne_q,binavg,fixed_no_bin0,2.65,26,0.8999011449
3,p_ne_q,binavg,fixed_no_bin0,2.7,26,0.92753967
3,p_ne_q,binavg,fixed_no_bin0,2.75,26,0.9464983902
3,p_ne_q,binavg,fixed_no_bin0,2.8,26,0.9615951289
3,p_ne_q,binavg,fixed_no_bin0,2.85,26,0.9746030962
3,p_ne_q,binavg,fixed_no_bin0,2.9,26,0.9830483904
3,p_ne_q,binavg,fixed_no_bin0,2.95,26,0.9794258338
3,p_ne_q,binavg,fixed_no_bin0,3,26,0.9646321685
3,p_ne_q,binavg,fixed_no_bin0,3.05,26,0.9405144877
3,p_ne_q,binavg,fixed_no_bin0,3.1,26,0.9116579449
3,p_ne_q,binavg,fixed_no_bin0,3.15,26,0.8772174538
3,p_ne_q,binavg,fixed_no_bin0,3.2,26,0.8442252266
3,p_ne_q,binavg,fixed_no_bin0,3.25,26,0.8105717402
3,p_ne_q,binavg,fixed_no_bin0,3.3,26,0.7745987949
3,p_ne_q,binavg,fixed_no_bin0,3.35,26,0.7414927831
3,p_ne_q,binavg,fixed_no_bin0,3.4,26,0.7075912138
3,p_ne_q,binavg,fixed_no_bin0,3.45,26,0.6749759432
3,p_ne_q,binavg,fixed_no_bin0,3.5,26,0.6427095855
3,p_ne_q,binavg,fixed_no_bin0,3.55,26,0.6079367248
3,p_ne_q,binavg,fixed_no_bin0,3.6,26,0.5732827455
3,good_q_fullP0,point,fixed,2.4,27,0.6195461899
3,good_q_fullP0,point,fixed,2.45,27,0.6615142112
3,good_q_fullP0,point,fixed,2.5,27,0.7491494535
3,good_q_fullP0,point,fixed,2.55,27,0.7887354487
3,good_q_fullP0,point,fixed,2.6,27,0.8490174493
3,good_q_fullP0,point,fixed,2.65,27,0.8684116738
3,good_q_fullP0,point,fixed,2.7,27,0.915177562
3,good_q_fullP0,point,fixed,2.75,27,0.9335054773
3,good_q_fullP0,point,fixed,2.8,27,0.9516938915
3,good_q_fullP0,point,fixed,2.85,27,0.9717726669
3,good_q_fullP0,point,fixed,2.9,27,0.9814557738
3,good_q_fullP0,point,fixed,2.95,27,0.9849456554
3,good_q_fullP0,point,fixed,3,27,0.9665459394
3,good_q_fullP0,point,fixed,3.05,27,0.9535376867
3,good_q_fullP0,point,fixed,3.1,27,0.9225171778
3,good_q_fullP0,point,fixed,3.15,27,0.897394175
3,good_q_fullP0,point,fixed,3.2,27,0.8758522073
3,good_q_fullP0,point,fixed,3.25,27,0.843990782
3,good_q_fullP0,point,fixed,3.3,27,0.8132594278
3,good_q_fullP0,point,fixed,3.35,27,0.7758585766
3,good_q_fullP0,point,fixed,3.4,27,0.7526492635
3,good_q_fullP0,point,fixed,3.45,27,0.7135516215
3,good_q_fullP0,point,fixed,3.5,27,0.6715089287
3,good_q_fullP0,point,fixed,3.55,27,0.6481909633
3,good_q_fullP0,point,fixed,3.6,27,0.6117791581
3,good_q_fullP0,point,fixed_no_bin0,2.4,26,0.6198952796
3,good_q_fullP0,point,fixed_no_bin0,2.45,26,0.6624484368
3,good_q_fullP0,point,fixed_no_bin0,2.5,26,0.7500381213
3,good_q_fullP0,point,fixed_no_bin0,2.55,26,0.7899494749
3,good_q_fullP0,point,fixed_no_bin0,2.6,26,0.8499446756
3,good_q_fullP0,point,fixed_no_bin0,2.65,26,0.8693728905
3,good_q_fullP0,point,fixed_no_bin0,2.7,26,0.9160051444
3,good_q_fullP0,point,fixed_no_bin0,2.75,26,0.9344042751
3,good_q_fullP0,point,fixed_no_bin0,2.8,26,0.9526151996
3,good_q_fullP0,point,fixed_no_bin0,2.85,26,0.9724153213
3,good_q_fullP0,point,fixed_no_bin0,2.9,26,0.9820716625
3,good_q_fullP0,point,fixed_no_bin0,2.95,26,0.9853639432
3,good_q_fullP0,point,fixed_no_bin0,3,26,0.9665409582
3,good_q_fullP0,point,fixed_no_bin0,3.05,26,0.9532824755
3,good_q_fullP0,point,fixed_no_bin0,3.1,26,0.9215751516
3,good_q_fullP0,point,fixed_no_bin0,3.15,26,0.8959043279
3,good_q_fullP0,point,fixed_no_bin0,3.2,26,0.8740239268
3,good_q_fullP0,point,fixed_no_bin0,3.25,26,0.8415296788
3,good_q_fullP0,point,fixed_no_bin0,3.3,26,0.8101667758
3,good_q_fullP0,point,fixed_no_bin0,3.35,26,0.7719882212
3,good_q_fullP0,point,fixed_no_bin0,3.4,26,0.7483178418
3,good_q_fullP0,point,fixed_no_bin0,3.45,26,0.7084614221
3,good_q_fullP0,point,fixed_no_bin0,3.5,26,0.6655733208
3,good_q_fullP0,point,fixed_no_bin0,3.55,26,0.6416833097
3,good_q_fullP0,point,fixed_no_bin0,3.6,26,0.604361289
3,good_q_fullP0,binavg,fixed,2.4,27,0.6138815983
3,good_q_fullP0,binavg,fixed,2.45,27,0.6741703913
3,good_q_fullP0,binavg,fixed,2.5,27,0.7402929419
3,good_q_fullP0,binavg,fixed,2.55,27,0.797892787
3,good_q_fullP0,binavg,fixed,2.6,27,0.8418475138
3,good_q_fullP0,binavg,fixed,2.65,27,0.8779650999
3,good_q_fullP0,binavg,fixed,2.7,27,0.9125442376
3,good_q_fullP0,binavg,fixed,2.75,27,0.9377429961
3,good_q_fullP0,binavg,fixed,2.8,27,0.956362812
3,good_q_fullP0,binavg,fixed,2.85,27,0.9729172013
3,good_q_fullP0,binavg,fixed,2.9,27,0.9847178117
3,good_q_fullP0,binavg,fixed,2.95,27,0.984381441
3,good_q_fullP0,binavg,fixed,3,27,0.9728128141
3,good_q_fullP0,binavg,fixed,3.05,27,0.9530687809
3,good_q_fullP0,binavg,fixed,3.1,27,0.9291869836
3,good_q_fullP0,binavg,fixed,3.15,27,0.9000717785
3,good_q_fullP0,binavg,fixed,3.2,27,0.8725078533
3,good_q_fullP0,binavg,fixed,3.25,27,0.8438782287
3,good_q_fullP0,binavg,fixed,3.3,27,0.8121977143
3,good_q_fullP0,binavg,fixed,3.35,27,0.7813875144
3,good_q_fullP0,binavg,fixed,3.4,27,0.7490449496
3,good_q_fullP0,binavg,fixed,3.45,27,0.7177017747
3,good_q_fullP0,binavg,fixed,3.5,27,0.6869662292
3,good_q_fullP0,binavg,fixed,3.55,27,0.653098525
3,good_q_fullP0,binavg,fixed,3.6,27,0.618828591
3,good_q_fullP0,binavg,fixed_no_bin0,2.4,26,0.6148975383
3,good_q_fullP0,binavg,fixed_no_bin0,2.45,26,0.6754077127
3,good_q_fullP0,binavg,fixed_no_bin0,2.5,26,0.7416481416
3,good_q_fullP0,binavg,fixed_no_bin0,2.55,26,0.7993001323
3,good_q_fullP0,binavg,fixed_no_bin0,2.6,26,0.8432658669
3,good_q_fullP0,binavg,fixed_no_bin0,2.65,26,0.8793385919
3,good_q_fullP0,binavg,fixed_no_bin0,2.7,26,0.9138840516
3,good_q_fullP0,binavg,fixed_no_bin0,2.75,26,0.9390345126
3,good_q_fullP0,binavg,fixed_no_bin0,2.8,26,0.9575689169
3,good_q_fullP0,binavg,fixed_no_bin0,2.85,26,0.9740107972
3,good_q_fullP0,binavg,fixed_no_bin0,2.9,26,0.9856602234
3,good_q_fullP0,binavg,fixed_no_bin0,2.95,26,0.9850648638
3,good_q_fullP0,binavg,fixed_no_bin0,3,26,0.973147601
3,good_q_fullP0,binavg,fixed_no_bin0,3.05,26,0.9529674097
3,good_q_fullP0,binavg,fixed_no_bin0,3.1,26,0.9286020156
3,good_q_fullP0,binavg,fixed_no_bin0,3.15,26,0.8989423727
3,good_q_fullP0,binavg,fixed_no_bin0,3.2,26,0.8708441925
3,good_q_fullP0,binavg,fixed_no_bin0,3.25,26,0.8416662154
3,good_q_fullP0,binavg,fixed_no_bin0,3.3,26,0.8093817578
3,good_q_fullP0,binavg,fixed_no_bin0,3.35,26,0.777959039
3,good_q_fullP0,binavg,fixed_no_bin0,3.4,26,0.7449731053
3,good_q_fullP0,binavg,fixed_no_bin0,3.45,26,0.7129857832
3,good_q_fullP0,binavg,fixed_no_bin0,3.5,26,0.681598485
3,good_q_fullP0,binavg,fixed_no_bin0,3.55,26,0.6470063497
3,good_q_fullP0,binavg,fixed_no_bin0,3.6,26,0.611984153
3,all_W1,point,fixed,2.4,27,0.6809083559
3,all_W1,point,fixed,2.45,27,0.7112600702
3,all_W1,point,fixed,2.5,27,0.7867358307
3,all_W1,point,fixed,2.55,27,0.819193227
3,all_W1,point,fixed,2.6,27,0.8779023115
3,all_W1,point,fixed,2.65,27,0.8918776291
3,all_W1,point,fixed,2.7,27,0.9313636295
3,all_W1,point,fixed,2.75,27,0.9521123446
3,all_W1,point,fixed,2.8,27,0.9599763085
3,all_W1,point,fixed,2.85,27,0.9765075676
3,all_W1,point,fixed,2.9,27,0.9770233439
3,all_W1,point,fixed,2.95,27,0.9768884572
3,all_W1,point,fixed,3,27,0.9483621785
3,all_W1,point,fixed,3.05,27,0.9339229605
3,all_W1,point,fixed,3.1,27,0.8983189331
3,all_W1,point,fixed,3.15,27,0.8748568444
3,all_W1,point,fixed,3.2,27,0.8523086628
3,all_W1,point,fixed,3.25,27,0.8091689197
3,all_W1,point,fixed,3.3,27,0.7749442006
3,all_W1,point,fixed,3.35,27,0.720993576
3,all_W1,point,fixed,3.4,27,0.7028707148
3,all_W1,point,fixed,3.45,27,0.6661207641
3,all_W1,point,fixed,3.5,27,0.6230082946
3,all_W1,point,fixed,3.55,27,0.5996083561
3,all_W1,point,fixed,3.6,27,0.5641710504
3,all_W1,point,fixed_no_bin0,2.4,26,0.6817853868
3,all_W1,point,fixed_no_bin0,2.45,26,0.7128344521
3,all_W1,point,fixed_no_bin0,2.5,26,0.787939849
3,all_W1,point,fixed_no_bin0,2.55,26,0.8209561944
3,all_W1,point,fixed_no_bin0,2.6,26,0.8790920274
3,all_W1,point,fixed_no_bin0,2.65,26,0.893209892
3,all_W1,point,fixed_no_bin0,2.7,26,0.93241705
3,all_W1,point,fixed_no_bin0,2.75,26,0.9532468766
3,all_W1,point,fixed_no_bin0,2.8,26,0.9610955227
3,all_W1,point,fixed_no_bin0,2.85,26,0.977303223
3,all_W1,point,fixed_no_bin0,2.9,26,0.9775868917
3,all_W1,point,fixed_no_bin0,2.95,26,0.9772333197
3,all_W1,point,fixed_no_bin0,3,26,0.9481798858
3,all_W1,point,fixed_no_bin0,3.05,26,0.93346028
3,all_W1,point,fixed_no_bin0,3.1,26,0.8970639453
3,all_W1,point,fixed_no_bin0,3.15,26,0.8729888572
3,all_W1,point,fixed_no_bin0,3.2,26,0.8500877702
3,all_W1,point,fixed_no_bin0,3.25,26,0.8061136111
3,all_W1,point,fixed_no_bin0,3.3,26,0.7711885186
3,all_W1,point,fixed_no_bin0,3.35,26,0.7160985896
3,all_W1,point,fixed_no_bin0,3.4,26,0.6976188045
3,all_W1,point,fixed_no_bin0,3.45,26,0.6600727406
3,all_W1,point,fixed_no_bin0,3.5,26,0.6160239343
3,all_W1,point,fixed_no_bin0,3.55,26,0.5919631628
3,all_W1,point,fixed_no_bin0,3.6,26,0.5556457565
3,all_W1,binavg,fixed,2.4,27,0.6698805027
3,all_W1,binavg,fixed,2.45,27,0.7240651844
3,all_W1,binavg,fixed,2.5,27,0.780755478
3,all_W1,binavg,fixed,2.55,27,0.8317165883
3,all_W1,binavg,fixed,2.6,27,0.8711455708
3,all_W1,binavg,fixed,2.65,27,0.9014958615
3,all_W1,binavg,fixed,2.7,27,0.9310643469
3,all_W1,binavg,fixed,2.75,27,0.9519801157
3,all_W1,binavg,fixed,2.8,27,0.9656552529
3,all_W1,binavg,fixed,2.85,27,0.9764457083
3,all_W1,binavg,fixed,2.9,27,0.9832662177
3,all_W1,binavg,fixed,2.95,27,0.9772990984
3,all_W1,binavg,fixed,3,27,0.9606137084
3,all_W1,binavg,fixed,3.05,27,0.9355423092
3,all_W1,binavg,fixed,3.1,27,0.9082226012
3,all_W1,binavg,fixed,3.15,27,0.8756467649
3,all_W1,binavg,fixed,3.2,27,0.8434214936
3,all_W1,binavg,fixed,3.25,27,0.8094433822
3,all_W1,binavg,fixed,3.3,27,0.7718748926
3,all_W1,binavg,fixed,3.35,27,0.7361683442
3,all_W1,binavg,fixed,3.4,27,0.7006825994
3,all_W1,binavg,fixed,3.45,27,0.6688141028
3,all_W1,binavg,fixed,3.5,27,0.6373478757
3,all_W1,binavg,fixed,3.55,27,0.6032536783
3,all_W1,binavg,fixed,3.6,27,0.5684648422
3,all_W1,binavg,fixed_no_bin0,2.4,26,0.6714142116
3,all_W1,binavg,fixed_no_bin0,2.45,26,0.7257690453
3,all_W1,binavg,fixed_no_bin0,2.5,26,0.7825300092
3,all_W1,binavg,fixed_no_bin0,2.55,26,0.8334845681
3,all_W1,binavg,fixed_no_bin0,2.6,26,0.8728916899
3,all_W1,binavg,fixed_no_bin0,2.65,26,0.9031506976
3,all_W1,binavg,fixed_no_bin0,2.7,26,0.9326410612
3,all_W1,binavg,fixed_no_bin0,2.75,26,0.9534689956
3,all_W1,binavg,fixed_no_bin0,2.8,26,0.9670185406
3,all_W1,binavg,fixed_no_bin0,2.85,26,0.9776345372
3,all_W1,binavg,fixed_no_bin0,2.9,26,0.9842411322
3,all_W1,binavg,fixed_no_bin0,2.95,26,0.9779359762
3,all_W1,binavg,fixed_no_bin0,3,26,0.9608248156
3,all_W1,binavg,fixed_no_bin0,3.05,26,0.9352333872
3,all_W1,binavg,fixed_no_bin0,3.1,26,0.9073612447
3,all_W1,binavg,fixed_no_bin0,3.15,26,0.8741693643
3,all_W1,binavg,fixed_no_bin0,3.2,26,0.8413152724
3,all_W1,binavg,fixed_no_bin0,3.25,26,0.8066820009
3,all_W1,binavg,fixed_no_bin0,3.3,26,0.7683863438
3,all_W1,binavg,fixed_no_bin0,3.35,26,0.7319558222
3,all_W1,binavg,fixed_no_bin0,3.4,26,0.6957438673
3,all_W1,binavg,fixed_no_bin0,3.45,26,0.6631800912
3,all_W1,binavg,fixed_no_bin0,3.5,26,0.6310123806
3,all_W1,binavg,fixed_no_bin0,3.55,26,0.5961527604
3,all_W1,binavg,fixed_no_bin0,3.6,26,0.5605598418
3,all_W2,point,fixed,2.4,27,0.6652149042
3,all_W2,point,fixed,2.45,27,0.7086062892
3,all_W2,point,fixed,2.5,27,0.7854776638
3,all_W2,point,fixed,2.55,27,0.8244600055
3,all_W2,point,fixed,2.6,27,0.8704666022
3,all_W2,point,fixed,2.65,27,0.8876202389
3,all_W2,point,fixed,2.7,27,0.9260746388
3,all_W2,point,fixed,2.75,27,0.9376979034
3,all_W2,point,fixed,2.8,27,0.9532243047
3,all_W2,point,fixed,2.85,27,0.9706200939
3,all_W2,point,fixed,2.9,27,0.9765338042
3,all_W2,point,fixed,2.95,27,0.9786624903
3,all_W2,point,fixed,3,27,0.9556114845
3,all_W2,point,fixed,3.05,27,0.9430841854
3,all_W2,point,fixed,3.1,27,0.9069664303
3,all_W2,point,fixed,3.15,27,0.8781727244
3,all_W2,point,fixed,3.2,27,0.8509908511
3,all_W2,point,fixed,3.25,27,0.8152137312
3,all_W2,point,fixed,3.3,27,0.7811550858
3,all_W2,point,fixed,3.35,27,0.7449242054
3,all_W2,point,fixed,3.4,27,0.7216166652
3,all_W2,point,fixed,3.45,27,0.6765852589
3,all_W2,point,fixed,3.5,27,0.6350801276
3,all_W2,point,fixed,3.55,27,0.614417825
3,all_W2,point,fixed,3.6,27,0.5763960739
3,all_W2,point,fixed_no_bin0,2.4,26,0.6659937161
3,all_W2,point,fixed_no_bin0,2.45,26,0.7099072503
3,all_W2,point,fixed_no_bin0,2.5,26,0.7867250692
3,all_W2,point,fixed_no_bin0,2.55,26,0.8259347173
3,all_W2,point,fixed_no_bin0,2.6,26,0.8716280442
3,all_W2,point,fixed_no_bin0,2.65,26,0.8887430442
3,all_W2,point,fixed_no_bin0,2.7,26,0.9270090724
3,all_W2,point,fixed_no_bin0,2.75,26,0.9386480186
3,all_W2,point,fixed_no_bin0,2.8,26,0.9541395484
3,all_W2,point,fixed_no_bin0,2.85,26,0.9712234859
3,all_W2,point,fixed_no_bin0,2.9,26,0.9771012795
3,all_W2,point,fixed_no_bin0,2.95,26,0.9790018213
3,all_W2,point,fixed_no_bin0,3,26,0.9554456878
3,all_W2,point,fixed_no_bin0,3.05,26,0.9426724257
3,all_W2,point,fixed_no_bin0,3.1,26,0.9057879724
3,all_W2,point,fixed_no_bin0,3.15,26,0.8763965285
3,all_W2,point,fixed_no_bin0,3.2,26,0.8487856496
3,all_W2,point,fixed_no_bin0,3.25,26,0.8122950581
3,all_W2,point,fixed_no_bin0,3.3,26,0.7775215433
3,all_W2,point,fixed_no_bin0,3.35,26,0.7405164618
3,all_W2,point,fixed_no_bin0,3.4,26,0.7167266061
3,all_W2,point,fixed_no_bin0,3.45,26,0.670835497
3,all_W2,point,fixed_no_bin0,3.5,26,0.6284926282
3,all_W2,point,fixed_no_bin0,3.55,26,0.6073027645
3,all_W2,point,fixed_no_bin0,3.6,26,0.5682887233
3,all_W2,binavg,fixed,2.4,27,0.6624071518
3,all_W2,binavg,fixed,2.45,27,0.7186879495
3,all_W2,binavg,fixed,2.5,27,0.7791878999
3,all_W2,binavg,fixed,2.55,27,0.8299274946
3,all_W2,binavg,fixed,2.6,27,0.8672415551
3,all_W2,binavg,fixed,2.65,27,0.8958743276
3,all_W2,binavg,fixed,2.7,27,0.9228827498
3,all_W2,binavg,fixed,2.75,27,0.9412949505
3,all_W2,binavg,fixed,2.8,27,0.95732909
3,all_W2,binavg,fixed,2.85,27,0.9714555381
3,all_W2,binavg,fixed,2.9,27,0.9806349166
3,all_W2,binavg,fixed,2.95,27,0.9781122117
3,all_W2,binavg,fixed,3,27,0.9645900469
3,all_W2,binavg,fixed,3.05,27,0.941398418
3,all_W2,binavg,fixed,3.1,27,0.912847895
3,all_W2,binavg,fixed,3.15,27,0.8787672503
3,all_W2,binavg,fixed,3.2,27,0.8464317673
3,all_W2,binavg,fixed,3.25,27,0.8136760621
3,all_W2,binavg,fixed,3.3,27,0.7791089597
3,all_W2,binavg,fixed,3.35,27,0.7477695073
3,all_W2,binavg,fixed,3.4,27,0.7154516247
3,all_W2,binavg,fixed,3.45,27,0.6838380813
3,all_W2,binavg,fixed,3.5,27,0.6526078268
3,all_W2,binavg,fixed,3.55,27,0.6188542745
3,all_W2,binavg,fixed,3.6,27,0.585383514
3,all_W2,binavg,fixed_no_bin0,2.4,26,0.6638313051
3,all_W2,binavg,fixed_no_bin0,2.45,26,0.7203058183
3,all_W2,binavg,fixed_no_bin0,2.5,26,0.7808731579
3,all_W2,binavg,fixed_no_bin0,2.55,26,0.8316141151
3,all_W2,binavg,fixed_no_bin0,2.6,26,0.8688840348
3,all_W2,binavg,fixed_no_bin0,2.65,26,0.8974058453
3,all_W2,binavg,fixed_no_bin0,2.7,26,0.9243105009
3,all_W2,binavg,fixed_no_bin0,2.75,26,0.942607549
3,all_W2,binavg,fixed_no_bin0,2.8,26,0.958526599
3,all_W2,binavg,fixed_no_bin0,2.85,26,0.9725153212
3,all_W2,binavg,fixed_no_bin0,2.9,26,0.9815150714
3,all_W2,binavg,fixed_no_bin0,2.95,26,0.9787081947
3,all_W2,binavg,fixed_no_bin0,3,26,0.9648117977
3,all_W2,binavg,fixed_no_bin0,3.05,26,0.9411356302
3,all_W2,binavg,fixed_no_bin0,3.1,26,0.9120347388
3,all_W2,binavg,fixed_no_bin0,3.15,26,0.8773338961
3,all_W2,binavg,fixed_no_bin0,3.2,26,0.8443865208
3,all_W2,binavg,fixed_no_bin0,3.25,26,0.8110100817
3,all_W2,binavg,fixed_no_bin0,3.3,26,0.775782121
3,all_W2,binavg,fixed_no_bin0,3.35,26,0.7438055994
3,all_W2,binavg,fixed_no_bin0,3.4,26,0.710828154
3,all_W2,binavg,fixed_no_bin0,3.45,26,0.6785520116
3,all_W2,binavg,fixed_no_bin0,3.5,26,0.6466459097
3,all_W2,binavg,fixed_no_bin0,3.55,26,0.6121533026
3,all_W2,binavg,fixed_no_bin0,3.6,26,0.5779297769
3,good_q_W1,point,fixed,2.4,27,0.6058591639
3,good_q_W1,point,fixed,2.45,27,0.6328133018
3,good_q_W1,point,fixed,2.5,27,0.7263102548
3,good_q_W1,point,fixed,2.55,27,0.767126625
3,good_q_W1,point,fixed,2.6,27,0.8373522347
3,good_q_W1,point,fixed,2.65,27,0.8632282186
3,good_q_W1,point,fixed,2.7,27,0.9116472495
3,good_q_W1,point,fixed,2.75,27,0.9474789848
3,good_q_W1,point,fixed,2.8,27,0.958928025
3,good_q_W1,point,fixed,2.85,27,0.9735279204
3,good_q_W1,point,fixed,2.9,27,0.9794476541
3,good_q_W1,point,fixed,2.95,27,0.9810593176
3,good_q_W1,point,fixed,3,27,0.94354571
3,good_q_W1,point,fixed,3.05,27,0.9334296197
3,good_q_W1,point,fixed,3.1,27,0.9066403576
3,good_q_W1,point,fixed,3.15,27,0.8864746576
3,good_q_W1,point,fixed,3.2,27,0.8670286105
3,good_q_W1,point,fixed,3.25,27,0.8163216531
3,good_q_W1,point,fixed,3.3,27,0.7796753905
3,good_q_W1,point,fixed,3.35,27,0.7361539563
3,good_q_W1,point,fixed,3.4,27,0.7142913744
3,good_q_W1,point,fixed,3.45,27,0.6857323645
3,good_q_W1,point,fixed,3.5,27,0.6405891471
3,good_q_W1,point,fixed,3.55,27,0.6057549015
3,good_q_W1,point,fixed,3.6,27,0.5659196426
3,good_q_W1,point,fixed_no_bin0,2.4,26,0.6085300398
3,good_q_W1,point,fixed_no_bin0,2.45,26,0.6360327879
3,good_q_W1,point,fixed_no_bin0,2.5,26,0.7292015317
3,good_q_W1,point,fixed_no_bin0,2.55,26,0.7705747274
3,good_q_W1,point,fixed_no_bin0,2.6,26,0.8399951972
3,good_q_W1,point,fixed_no_bin0,2.65,26,0.8659324799
3,good_q_W1,point,fixed_no_bin0,2.7,26,0.913866293
3,good_q_W1,point,fixed_no_bin0,2.75,26,0.9496888911
3,good_q_W1,point,fixed_no_bin0,2.8,26,0.9612656219
3,good_q_W1,point,fixed_no_bin0,2.85,26,0.975346617
3,good_q_W1,point,fixed_no_bin0,2.9,26,0.9806631863
3,good_q_W1,point,fixed_no_bin0,2.95,26,0.9823003489
3,good_q_W1,point,fixed_no_bin0,3,26,0.9440341023
3,good_q_W1,point,fixed_no_bin0,3.05,26,0.9335235615
3,good_q_W1,point,fixed_no_bin0,3.1,26,0.9061035515
3,good_q_W1,point,fixed_no_bin0,3.15,26,0.8852841887
3,good_q_W1,point,fixed_no_bin0,3.2,26,0.8655817779
3,good_q_W1,point,fixed_no_bin0,3.25,26,0.8140022395
3,good_q_W1,point,fixed_no_bin0,3.3,26,0.7767192221
3,good_q_W1,point,fixed_no_bin0,3.35,26,0.7322942784
3,good_q_W1,point,fixed_no_bin0,3.4,26,0.7100269673
3,good_q_W1,point,fixed_no_bin0,3.45,26,0.6808302554
3,good_q_W1,point,fixed_no_bin0,3.5,26,0.6347631161
3,good_q_W1,point,fixed_no_bin0,3.55,26,0.5992309483
3,good_q_W1,point,fixed_no_bin0,3.6,26,0.5586605585
3,good_q_W1,binavg,fixed,2.4,27,0.5885207186
3,good_q_W1,binavg,fixed,2.45,27,0.6515729629
3,good_q_W1,binavg,fixed,2.5,27,0.7188830848
3,good_q_W1,binavg,fixed,2.55,27,0.7812873381
3,good_q_W1,binavg,fixed,2.6,27,0.8286150834
3,good_q_W1,binavg,fixed,2.65,27,0.8732007952
3,good_q_W1,binavg,fixed,2.7,27,0.9143463177
3,good_q_W1,binavg,fixed,2.75,27,0.9444960947
3,good_q_W1,binavg,fixed,2.8,27,0.9626660123
3,good_q_W1,binavg,fixed,2.85,27,0.976316001
3,good_q_W1,binavg,fixed,2.9,27,0.984685049
3,good_q_W1,binavg,fixed,2.95,27,0.9778769974
3,good_q_W1,binavg,fixed,3,27,0.9612801377
3,good_q_W1,binavg,fixed,3.05,27,0.9363045237
3,good_q_W1,binavg,fixed,3.1,27,0.9125668571
3,good_q_W1,binavg,fixed,3.15,27,0.8841979916
3,good_q_W1,binavg,fixed,3.2,27,0.8557605458
3,good_q_W1,binavg,fixed,3.25,27,0.8250028354
3,good_q_W1,binavg,fixed,3.3,27,0.788011569
3,good_q_W1,binavg,fixed,3.35,27,0.7509316268
3,good_q_W1,binavg,fixed,3.4,27,0.7144344353
3,good_q_W1,binavg,fixed,3.45,27,0.6800964271
3,good_q_W1,binavg,fixed,3.5,27,0.6472398502
3,good_q_W1,binavg,fixed,3.55,27,0.6096643058
3,good_q_W1,binavg,fixed,3.6,27,0.5711510837
3,good_q_W1,binavg,fixed_no_bin0,2.4,26,0.5923164095
3,good_q_W1,binavg,fixed_no_bin0,2.45,26,0.6555123553
3,good_q_W1,binavg,fixed_no_bin0,2.5,26,0.722859729
3,good_q_W1,binavg,fixed_no_bin0,2.55,26,0.7851879122
3,good_q_W1,binavg,fixed_no_bin0,2.6,26,0.8324421413
3,good_q_W1,binavg,fixed_no_bin0,2.65,26,0.8768620445
3,good_q_W1,binavg,fixed_no_bin0,2.7,26,0.9178166659
3,good_q_W1,binavg,fixed_no_bin0,2.75,26,0.9477575778
3,good_q_W1,binavg,fixed_no_bin0,2.8,26,0.9657067802
3,good_q_W1,binavg,fixed_no_bin0,2.85,26,0.97901963
3,good_q_W1,binavg,fixed_no_bin0,2.9,26,0.9870147822
3,good_q_W1,binavg,fixed_no_bin0,2.95,26,0.9797126337
3,good_q_W1,binavg,fixed_no_bin0,3,26,0.9625748703
3,good_q_W1,binavg,fixed_no_bin0,3.05,26,0.9370273045
3,good_q_W1,binavg,fixed_no_bin0,3.1,26,0.9127447093
3,good_q_W1,binavg,fixed_no_bin0,3.15,26,0.8838053557
3,good_q_W1,binavg,fixed_no_bin0,3.2,26,0.8547899602
3,good_q_W1,binavg,fixed_no_bin0,3.25,26,0.8234370922
3,good_q_W1,binavg,fixed_no_bin0,3.3,26,0.7857874334
3,good_q_W1,binavg,fixed_no_bin0,3.35,26,0.7480361423
3,good_q_W1,binavg,fixed_no_bin0,3.4,26,0.7108666994
3,good_q_W1,binavg,fixed_no_bin0,3.45,26,0.6758704487
3,good_q_W1,binavg,fixed_no_bin0,3.5,26,0.6423551412
3,good_q_W1,binavg,fixed_no_bin0,3.55,26,0.6040547054
3,good_q_W1,binavg,fixed_no_bin0,3.6,26,0.5647999713
3,good_q_W2,point,fixed,2.4,27,0.5673486658
3,good_q_W2,point,fixed,2.45,27,0.6201397227
3,good_q_W2,point,fixed,2.5,27,0.7042930918
3,good_q_W2,point,fixed,2.55,27,0.7531258869
3,good_q_W2,point,fixed,2.6,27,0.8083009159
3,good_q_W2,point,fixed,2.65,27,0.8412612185
3,good_q_W2,point,fixed,2.7,27,0.8944725003
3,good_q_W2,point,fixed,2.75,27,0.9209191363
3,good_q_W2,point,fixed,2.8,27,0.9441210629
3,good_q_W2,point,fixed,2.85,27,0.9633207645
3,good_q_W2,point,fixed,2.9,27,0.9755540909
3,good_q_W2,point,fixed,2.95,27,0.9816144476
3,good_q_W2,point,fixed,3,27,0.9619090928
3,good_q_W2,point,fixed,3.05,27,0.9554635312
3,good_q_W2,point,fixed,3.1,27,0.9254059781
3,good_q_W2,point,fixed,3.15,27,0.8944051059
3,good_q_W2,point,fixed,3.2,27,0.8776939165
3,good_q_W2,point,fixed,3.25,27,0.8410047562
3,good_q_W2,point,fixed,3.3,27,0.8121041793
3,good_q_W2,point,fixed,3.35,27,0.7868397897
3,good_q_W2,point,fixed,3.4,27,0.7582796583
3,good_q_W2,point,fixed,3.45,27,0.7206706202
3,good_q_W2,point,fixed,3.5,27,0.6771528133
3,good_q_W2,point,fixed,3.55,27,0.6433259467
3,good_q_W2,point,fixed,3.6,27,0.5930459061
3,good_q_W2,point,fixed_no_bin0,2.4,26,0.570237729
3,good_q_W2,point,fixed_no_bin0,2.45,26,0.6237541123
3,good_q_W2,point,fixed_no_bin0,2.5,26,0.7073628427
3,good_q_W2,point,fixed_no_bin0,2.55,26,0.756575663
3,good_q_W2,point,fixed_no_bin0,2.6,26,0.8114340275
3,good_q_W2,point,fixed_no_bin0,2.65,26,0.8439779231
3,good_q_W2,point,fixed_no_bin0,2.7,26,0.896957285
3,good_q_W2,point,fixed_no_bin0,2.75,26,0.9237344192
3,good_q_W2,point,fixed_no_bin0,2.8,26,0.9465840931
3,good_q_W2,point,fixed_no_bin0,2.85,26,0.9651785256
3,good_q_W2,point,fixed_no_bin0,2.9,26,0.9773795885
3,good_q_W2,point,fixed_no_bin0,2.95,26,0.9831921638
3,good_q_W2,point,fixed_no_bin0,3,26,0.9627237995
3,good_q_W2,point,fixed_no_bin0,3.05,26,0.9561466658
3,good_q_W2,point,fixed_no_bin0,3.1,26,0.9251892923
3,good_q_W2,point,fixed_no_bin0,3.15,26,0.8935066923
3,good_q_W2,point,fixed_no_bin0,3.2,26,0.8766492665
3,good_q_W2,point,fixed_no_bin0,3.25,26,0.8392057067
3,good_q_W2,point,fixed_no_bin0,3.3,26,0.8094813028
3,good_q_W2,point,fixed_no_bin0,3.35,26,0.7837024734
3,good_q_W2,point,fixed_no_bin0,3.4,26,0.7546864972
3,good_q_W2,point,fixed_no_bin0,3.45,26,0.7163853055
3,good_q_W2,point,fixed_no_bin0,3.5,26,0.6719598381
3,good_q_W2,point,fixed_no_bin0,3.55,26,0.637420052
3,good_q_W2,point,fixed_no_bin0,3.6,26,0.5860424608
3,good_q_W2,binavg,fixed,2.4,27,0.5662075972
3,good_q_W2,binavg,fixed,2.45,27,0.6293327938
3,good_q_W2,binavg,fixed,2.5,27,0.6991256096
3,good_q_W2,binavg,fixed,2.55,27,0.7594390344
3,good_q_W2,binavg,fixed,2.6,27,0.8066210193
3,good_q_W2,binavg,fixed,2.65,27,0.8498807757
3,good_q_W2,binavg,fixed,2.7,27,0.8925647205
3,good_q_W2,binavg,fixed,2.75,27,0.9232646417
3,good_q_W2,binavg,fixed,2.8,27,0.9474208689
3,good_q_W2,binavg,fixed,2.85,27,0.9668482259
3,good_q_W2,binavg,fixed,2.9,27,0.9804794243
3,good_q_W2,binavg,fixed,2.95,27,0.9816209406
3,good_q_W2,binavg,fixed,3,27,0.9723530177
3,good_q_W2,binavg,fixed,3.05,27,0.9526199884
3,good_q_W2,binavg,fixed,3.1,27,0.9303060682
3,good_q_W2,binavg,fixed,3.15,27,0.9019217248
3,good_q_W2,binavg,fixed,3.2,27,0.8746382039
3,good_q_W2,binavg,fixed,3.25,27,0.8474289006
3,good_q_W2,binavg,fixed,3.3,27,0.8160484099
3,good_q_W2,binavg,fixed,3.35,27,0.7856009883
3,good_q_W2,binavg,fixed,3.4,27,0.7522054571
3,good_q_W2,binavg,fixed,3.45,27,0.7189927181
3,good_q_W2,binavg,fixed,3.5,27,0.6880734204
3,good_q_W2,binavg,fixed,3.55,27,0.6523740419
3,good_q_W2,binavg,fixed,3.6,27,0.612229178
3,good_q_W2,binavg,fixed_no_bin0,2.4,26,0.5701436739
3,good_q_W2,binavg,fixed_no_bin0,2.45,26,0.6334541481
3,good_q_W2,binavg,fixed_no_bin0,2.5,26,0.7032253889
3,good_q_W2,binavg,fixed_no_bin0,2.55,26,0.7634747682
3,good_q_W2,binavg,fixed_no_bin0,2.6,26,0.8105758999
3,good_q_W2,binavg,fixed_no_bin0,2.65,26,0.8536465563
3,good_q_W2,binavg,fixed_no_bin0,2.7,26,0.8961564525
3,good_q_W2,binavg,fixed_no_bin0,2.75,26,0.9266382334
3,good_q_W2,binavg,fixed_no_bin0,2.8,26,0.9506010717
3,good_q_W2,binavg,fixed_no_bin0,2.85,26,0.9697379935
3,good_q_W2,binavg,fixed_no_bin0,2.9,26,0.9830294942
3,good_q_W2,binavg,fixed_no_bin0,2.95,26,0.9837496629
3,good_q_W2,binavg,fixed_no_bin0,3,26,0.9740018164
3,good_q_W2,binavg,fixed_no_bin0,3.05,26,0.9537220197
3,good_q_W2,binavg,fixed_no_bin0,3.1,26,0.9308523911
3,good_q_W2,binavg,fixed_no_bin0,3.15,26,0.9018781048
3,good_q_W2,binavg,fixed_no_bin0,3.2,26,0.874022181
3,good_q_W2,binavg,fixed_no_bin0,3.25,26,0.8462470568
3,good_q_W2,binavg,fixed_no_bin0,3.3,26,0.8142696655
3,good_q_W2,binavg,fixed_no_bin0,3.35,26,0.7832198505
3,good_q_W2,binavg,fixed_no_bin0,3.4,26,0.7491868892
3,good_q_W2,binavg,fixed_no_bin0,3.45,26,0.7153402986
3,good_q_W2,binavg,fixed_no_bin0,3.5,26,0.6837846041
3,good_q_W2,binavg,fixed_no_bin0,3.55,26,0.6473794036
3,good_q_W2,binavg,fixed_no_bin0,3.6,26,0.6064775667
5,all,point,fixed,4,16,0.3940511974
5,all,point,fixed,4.05,16,0.4223547518
5,all,point,fixed,4.1,16,0.4732587732
5,all,point,fixed,4.15,16,0.4848764417
5,all,point,fixed,4.2,16,0.5317873189
5,all,point,fixed,4.25,16,0.5942572264
5,all,point,fixed,4.3,16,0.6352484492
5,all,point,fixed,4.35,16,0.6847765667
5,all,point,fixed,4.4,16,0.7128337578
5,all,point,fixed,4.45,16,0.7251882589
5,all,point,fixed,4.5,16,0.7633362485
5,all,point,fixed,4.55,16,0.8226043074
5,all,point,fixed,4.6,16,0.8432859938
5,all,point,fixed,4.65,16,0.8657131419
5,all,point,fixed,4.7,16,0.8942167795
5,all,point,fixed,4.75,16,0.8946919162
5,all,point,fixed,4.8,16,0.899311502
5,all,point,fixed,4.85,16,0.9260376036
5,all,point,fixed,4.9,16,0.9594663824
5,all,point,fixed,4.95,16,0.9761246228
5,all,point,fixed,5,16,0.9779304092
5,all,point,fixed,5.05,16,0.9844021117
5,all,point,fixed,5.1,16,0.9798315092
5,all,point,fixed,5.15,16,0.974171306
5,all,point,fixed,5.2,16,0.9772446544
5,all,point,fixed,5.25,16,0.978040623
5,all,point,fixed,5.3,16,0.967791755
5,all,point,fixed,5.35,16,0.9512237888
5,all,point,fixed,5.4,16,0.9412821731
5,all,point,fixed,5.45,16,0.9360123291
5,all,point,fixed,5.5,16,0.922598732
5,all,point,fixed,5.55,16,0.9190695067
5,all,point,fixed,5.6,16,0.9133293381
5,all,point,fixed,5.65,16,0.9009793601
5,all,point,fixed,5.7,16,0.8817622769
5,all,point,fixed,5.75,16,0.8570845871
5,all,point,fixed,5.8,16,0.8294916521
5,all,point,fixed,5.85,16,0.8099919799
5,all,point,fixed,5.9,16,0.8033796527
5,all,point,fixed,5.95,16,0.7984052395
5,all,point,fixed,6,16,0.7945650606
5,all,point,fixed_no_bin0,4,15,0.3844905353
5,all,point,fixed_no_bin0,4.05,15,0.4130575126
5,all,point,fixed_no_bin0,4.1,15,0.4653989172
5,all,point,fixed_no_bin0,4.15,15,0.4775938842
5,all,point,fixed_no_bin0,4.2,15,0.5243139479
5,all,point,fixed_no_bin0,4.25,15,0.5874041016
5,all,point,fixed_no_bin0,4.3,15,0.6291973321
5,all,point,fixed_no_bin0,4.35,15,0.6789691378
5,all,point,fixed_no_bin0,4.4,15,0.7075328797
5,all,point,fixed_no_bin0,4.45,15,0.7207514414
5,all,point,fixed_no_bin0,4.5,15,0.7597650769
5,all,point,fixed_no_bin0,4.55,15,0.8198376534
5,all,point,fixed_no_bin0,4.6,15,0.8408636328
5,all,point,fixed_no_bin0,4.65,15,0.8637904331
5,all,point,fixed_no_bin0,4.7,15,0.8929310849
5,all,point,fixed_no_bin0,4.75,15,0.8936543161
5,all,point,fixed_no_bin0,4.8,15,0.8980951203
5,all,point,fixed_no_bin0,4.85,15,0.9249023387
5,all,point,fixed_no_bin0,4.9,15,0.9587688485
5,all,point,fixed_no_bin0,4.95,15,0.9759147476
5,all,point,fixed_no_bin0,5,15,0.9778362888
5,all,point,fixed_no_bin0,5.05,15,0.9843946217
5,all,point,fixed_no_bin0,5.1,15,0.9796864349
5,all,point,fixed_no_bin0,5.15,15,0.9741338824
5,all,point,fixed_no_bin0,5.2,15,0.977215121
5,all,point,fixed_no_bin0,5.25,15,0.9777671615
5,all,point,fixed_no_bin0,5.3,15,0.9667339353
5,all,point,fixed_no_bin0,5.35,15,0.9492693884
5,all,point,fixed_no_bin0,5.4,15,0.9389321262
5,all,point,fixed_no_bin0,5.45,15,0.9333959123
5,all,point,fixed_no_bin0,5.5,15,0.9192300649
5,all,point,fixed_no_bin0,5.55,15,0.9154874442
5,all,point,fixed_no_bin0,5.6,15,0.9095353984
5,all,point,fixed_no_bin0,5.65,15,0.8964973418
5,all,point,fixed_no_bin0,5.7,15,0.8762542083
5,all,point,fixed_no_bin0,5.75,15,0.8503617132
5,all,point,fixed_no_bin0,5.8,15,0.8213825355
5,all,point,fixed_no_bin0,5.85,15,0.8008122691
5,all,point,fixed_no_bin0,5.9,15,0.7939679223
5,all,point,fixed_no_bin0,5.95,15,0.7888362242
5,all,point,fixed_no_bin0,6,15,0.7846779669
5,all,binavg,fixed,4,16,0.3738004765
5,all,binavg,fixed,4.05,16,0.4101056447
5,all,binavg,fixed,4.1,16,0.4491877247
5,all,binavg,fixed,4.15,16,0.4944639758
5,all,binavg,fixed,4.2,16,0.5431075263
5,all,binavg,fixed,4.25,16,0.5900184682
5,all,binavg,fixed,4.3,16,0.6339333142
5,all,binavg,fixed,4.35,16,0.6725312251
5,all,binavg,fixed,4.4,16,0.7092370225
5,all,binavg,fixed,4.45,16,0.7450382769
5,all,binavg,fixed,4.5,16,0.7776714094
5,all,binavg,fixed,4.55,16,0.8075026412
5,all,binavg,fixed,4.6,16,0.8334607094
5,all,binavg,fixed,4.65,16,0.8559835489
5,all,binavg,fixed,4.7,16,0.8762664364
5,all,binavg,fixed,4.75,16,0.8958385931
5,all,binavg,fixed,4.8,16,0.9168709323
5,all,binavg,fixed,4.85,16,0.9364105989
5,all,binavg,fixed,4.9,16,0.9533092073
5,all,binavg,fixed,4.95,16,0.9674582592
5,all,binavg,fixed,5,16,0.9776184673
5,all,binavg,fixed,5.05,16,0.982983974
5,all,binavg,fixed,5.1,16,0.9846100515
5,all,binavg,fixed,5.15,16,0.9835129606
5,all,binavg,fixed,5.2,16,0.9806453186
5,all,binavg,fixed,5.25,16,0.9762597812
5,all,binavg,fixed,5.3,16,0.9699931374
5,all,binavg,fixed,5.35,16,0.9622826332
5,all,binavg,fixed,5.4,16,0.9527579646
5,all,binavg,fixed,5.45,16,0.9417794183
5,all,binavg,fixed,5.5,16,0.930682771
5,all,binavg,fixed,5.55,16,0.9199130616
5,all,binavg,fixed,5.6,16,0.9099356057
5,all,binavg,fixed,5.65,16,0.8986248261
5,all,binavg,fixed,5.7,16,0.8854009727
5,all,binavg,fixed,5.75,16,0.8713642478
5,all,binavg,fixed,5.8,16,0.8568693262
5,all,binavg,fixed,5.85,16,0.8409854198
5,all,binavg,fixed,5.9,16,0.8242966421
5,all,binavg,fixed,5.95,16,0.8079660671
5,all,binavg,fixed,6,16,0.7916351571
5,all,binavg,fixed_no_bin0,4,15,0.3675689464
5,all,binavg,fixed_no_bin0,4.05,15,0.404644716
5,all,binavg,fixed_no_bin0,4.1,15,0.4444396031
5,all,binavg,fixed_no_bin0,4.15,15,0.4904198323
5,all,binavg,fixed_no_bin0,4.2,15,0.5397576127
5,all,binavg,fixed_no_bin0,4.25,15,0.5873032344
5,all,binavg,fixed_no_bin0,4.3,15,0.6318550733
5,all,binavg,fixed_no_bin0,4.35,15,0.6710487129
5,all,binavg,fixed_no_bin0,4.4,15,0.7082814036
5,all,binavg,fixed_no_bin0,4.45,15,0.744558749
5,all,binavg,fixed_no_bin0,4.5,15,0.7776166344
5,all,binavg,fixed_no_bin0,4.55,15,0.8078408615
5,all,binavg,fixed_no_bin0,4.6,15,0.8341768329
5,all,binavg,fixed_no_bin0,4.65,15,0.8570524841
5,all,binavg,fixed_no_bin0,4.7,15,0.8776219045
5,all,binavg,fixed_no_bin0,4.75,15,0.897417801
5,all,binavg,fixed_no_bin0,4.8,15,0.9186956291
5,all,binavg,fixed_no_bin0,4.85,15,0.9384580682
5,all,binavg,fixed_no_bin0,4.9,15,0.9555197176
5,all,binavg,fixed_no_bin0,4.95,15,0.9698105199
5,all,binavg,fixed_no_bin0,5,15,0.9800513766
5,all,binavg,fixed_no_bin0,5.05,15,0.9853721329
5,all,binavg,fixed_no_bin0,5.1,15,0.98682228
5,all,binavg,fixed_no_bin0,5.15,15,0.9854477072
5,all,binavg,fixed_no_bin0,5.2,15,0.9822541165
5,all,binavg,fixed_no_bin0,5.25,15,0.9774924383
5,all,binavg,fixed_no_bin0,5.3,15,0.9707880857
5,all,binavg,fixed_no_bin0,5.35,15,0.9626177293
5,all,binavg,fixed_no_bin0,5.4,15,0.9525932014
5,all,binavg,fixed_no_bin0,5.45,15,0.9410570948
5,all,binavg,fixed_no_bin0,5.5,15,0.9293853539
5,all,binavg,fixed_no_bin0,5.55,15,0.9180398191
5,all,binavg,fixed_no_bin0,5.6,15,0.9074969837
5,all,binavg,fixed_no_bin0,5.65,15,0.8955587911
5,all,binavg,fixed_no_bin0,5.7,15,0.8816400096
5,all,binavg,fixed_no_bin0,5.75,15,0.8668894868
5,all,binavg,fixed_no_bin0,5.8,15,0.8516658681
5,all,binavg,fixed_no_bin0,5.85,15,0.8349969506
5,all,binavg,fixed_no_bin0,5.9,15,0.8174789639
5,all,binavg,fixed_no_bin0,5.95,15,0.800319198
5,all,binavg,fixed_no_bin0,6,15,0.7831364851
5,good_q,point,fixed,4,16,0.3420717934
5,good_q,point,fixed,4.05,16,0.3730782639
5,good_q,point,fixed,4.1,16,0.4238083658
5,good_q,point,fixed,4.15,16,0.4305009368
5,good_q,point,fixed,4.2,16,0.4690445589
5,good_q,point,fixed,4.25,16,0.5444785842
5,good_q,point,fixed,4.3,16,0.6013953227
5,good_q,point,fixed,4.35,16,0.6494901808
5,good_q,point,fixed,4.4,16,0.6744911061
5,good_q,point,fixed,4.45,16,0.6838949198
5,good_q,point,fixed,4.5,16,0.7158029937
5,good_q,point,fixed,4.55,16,0.7819979254
5,good_q,point,fixed,4.6,16,0.8192340822
5,good_q,point,fixed,4.65,16,0.8457936475
5,good_q,point,fixed,4.7,16,0.8813684968
5,good_q,point,fixed,4.75,16,0.8832477749
5,good_q,point,fixed,4.8,16,0.8774572839
5,good_q,point,fixed,4.85,16,0.8947866928
5,good_q,point,fixed,4.9,16,0.9417299343
5,good_q,point,fixed,4.95,16,0.967738322
5,good_q,point,fixed,5,16,0.9703195238
5,good_q,point,fixed,5.05,16,0.9808723166
5,good_q,point,fixed,5.1,16,0.9783797722
5,good_q,point,fixed,5.15,16,0.9715688872
5,good_q,point,fixed,5.2,16,0.9734601514
5,good_q,point,fixed,5.25,16,0.9791753302
5,good_q,point,fixed,5.3,16,0.9696250666
5,good_q,point,fixed,5.35,16,0.9508898423
5,good_q,point,fixed,5.4,16,0.9420669935
5,good_q,point,fixed,5.45,16,0.9386204388
5,good_q,point,fixed,5.5,16,0.9247870507
5,good_q,point,fixed,5.55,16,0.9212088785
5,good_q,point,fixed,5.6,16,0.9144908293
5,good_q,point,fixed,5.65,16,0.9065708209
5,good_q,point,fixed,5.7,16,0.887597019
5,good_q,point,fixed,5.75,16,0.8578251964
5,good_q,point,fixed,5.8,16,0.8287165093
5,good_q,point,fixed,5.85,16,0.8085358484
5,good_q,point,fixed,5.9,16,0.7958952127
5,good_q,point,fixed,5.95,16,0.7894108398
5,good_q,point,fixed,6,16,0.7927848103
5,good_q,point,fixed_no_bin0,4,15,0.3328666962
5,good_q,point,fixed_no_bin0,4.05,15,0.3643106136
5,good_q,point,fixed_no_bin0,4.1,15,0.4166745622
5,good_q,point,fixed_no_bin0,4.15,15,0.4240308201
5,good_q,point,fixed_no_bin0,4.2,15,0.4619670962
5,good_q,point,fixed_no_bin0,4.25,15,0.5378898284
5,good_q,point,fixed_no_bin0,4.3,15,0.5960373017
5,good_q,point,fixed_no_bin0,4.35,15,0.6440927468
5,good_q,point,fixed_no_bin0,4.4,15,0.6694574742
5,good_q,point,fixed_no_bin0,4.45,15,0.6801133154
5,good_q,point,fixed_no_bin0,4.5,15,0.7128921691
5,good_q,point,fixed_no_bin0,4.55,15,0.7793203053
5,good_q,point,fixed_no_bin0,4.6,15,0.816908551
5,good_q,point,fixed_no_bin0,4.65,15,0.844240788
5,good_q,point,fixed_no_bin0,4.7,15,0.8805393198
5,good_q,point,fixed_no_bin0,4.75,15,0.8828421017
5,good_q,point,fixed_no_bin0,4.8,15,0.8768307175
5,good_q,point,fixed_no_bin0,4.85,15,0.8940628957
5,good_q,point,fixed_no_bin0,4.9,15,0.9414015282
5,good_q,point,fixed_no_bin0,4.95,15,0.967862175
5,good_q,point,fixed_no_bin0,5,15,0.9704819121
5,good_q,point,fixed_no_bin0,5.05,15,0.9810608388
5,good_q,point,fixed_no_bin0,5.1,15,0.978454866
5,good_q,point,fixed_no_bin0,5.15,15,0.971771576
5,good_q,point,fixed_no_bin0,5.2,15,0.9736951206
5,good_q,point,fixed_no_bin0,5.25,15,0.9792866395
5,good_q,point,fixed_no_bin0,5.3,15,0.9688961459
5,good_q,point,fixed_no_bin0,5.35,15,0.9493168212
5,good_q,point,fixed_no_bin0,5.4,15,0.9402945434
5,good_q,point,fixed_no_bin0,5.45,15,0.9366296315
5,good_q,point,fixed_no_bin0,5.5,15,0.922004569
5,good_q,point,fixed_no_bin0,5.55,15,0.9182235805
5,good_q,point,fixed_no_bin0,5.6,15,0.9113708819
5,good_q,point,fixed_no_bin0,5.65,15,0.9029888107
5,good_q,point,fixed_no_bin0,5.7,15,0.8829797856
5,good_q,point,fixed_no_bin0,5.75,15,0.8517697535
5,good_q,point,fixed_no_bin0,5.8,15,0.821275328
5,good_q,point,fixed_no_bin0,5.85,15,0.8000478643
5,good_q,point,fixed_no_bin0,5.9,15,0.7869183303
5,good_q,point,fixed_no_bin0,5.95,15,0.780298805
5,good_q,point,fixed_no_bin0,6,15,0.783722021
5,good_q,binavg,fixed,4,16,0.320772271
5,good_q,binavg,fixed,4.05,16,0.3556478352
5,good_q,binavg,fixed,4.1,16,0.3927165206
5,good_q,binavg,fixed,4.15,16,0.4389065986
5,good_q,binavg,fixed,4.2,16,0.4905180854
5,good_q,binavg,fixed,4.25,16,0.5400445636
5,good_q,binavg,fixed,4.3,16,0.5879492557
5,good_q,binavg,fixed,4.35,16,0.6303636807
5,good_q,binavg,fixed,4.4,16,0.6695521265
5,good_q,binavg,fixed,4.45,16,0.7077566033
5,good_q,binavg,fixed,4.5,16,0.7437282851
5,good_q,binavg,fixed,4.55,16,0.7763565931
5,good_q,binavg,fixed,4.6,16,0.8056350032
5,good_q,binavg,fixed,4.65,16,0.8307451968
5,good_q,binavg,fixed,4.7,16,0.8524808406
5,good_q,binavg,fixed,4.75,16,0.8735994748
5,good_q,binavg,fixed,4.8,16,0.8970754181
5,good_q,binavg,fixed,4.85,16,0.9194188259
5,good_q,binavg,fixed,4.9,16,0.9387914478
5,good_q,binavg,fixed,4.95,16,0.955756725
5,good_q,binavg,fixed,5,16,0.9692491253
5,good_q,binavg,fixed,5.05,16,0.9774628504
5,good_q,binavg,fixed,5.1,16,0.9814040154
5,good_q,binavg,fixed,5.15,16,0.982149798
5,good_q,binavg,fixed,5.2,16,0.9806725956
5,good_q,binavg,fixed,5.25,16,0.9770869961
5,good_q,binavg,fixed,5.3,16,0.971573903
5,good_q,binavg,fixed,5.35,16,0.9645389041
5,good_q,binavg,fixed,5.4,16,0.9554382965
5,good_q,binavg,fixed,5.45,16,0.9449193302
5,good_q,binavg,fixed,5.5,16,0.9344143687
5,good_q,binavg,fixed,5.55,16,0.9244537314
5,good_q,binavg,fixed,5.6,16,0.9152349974
5,good_q,binavg,fixed,5.65,16,0.9038592489
5,good_q,binavg,fixed,5.7,16,0.8900595931
5,good_q,binavg,fixed,5.75,16,0.8751374976
5,good_q,binavg,fixed,5.8,16,0.8595514432
5,good_q,binavg,fixed,5.85,16,0.8426192221
5,good_q,binavg,fixed,5.9,16,0.8247331781
5,good_q,binavg,fixed,5.95,16,0.806544085
5,good_q,binavg,fixed,6,16,0.7879680909
5,good_q,binavg,fixed_no_bin0,4,15,0.3148480777
5,good_q,binavg,fixed_no_bin0,4.05,15,0.3505189353
5,good_q,binavg,fixed_no_bin0,4.1,15,0.3883217386
5,good_q,binavg,fixed_no_bin0,4.15,15,0.4352284347
5,good_q,binavg,fixed_no_bin0,4.2,15,0.4875272401
5,good_q,binavg,fixed_no_bin0,4.25,15,0.5376770465
5,good_q,binavg,fixed_no_bin0,4.3,15,0.5862283422
5,good_q,binavg,fixed_no_bin0,4.35,15,0.6292687073
5,good_q,binavg,fixed_no_bin0,4.4,15,0.6690003428
5,good_q,binavg,fixed_no_bin0,4.45,15,0.7076587201
5,good_q,binavg,fixed_no_bin0,4.5,15,0.7440338366
5,good_q,binavg,fixed_no_bin0,4.55,15,0.7770337667
5,good_q,binavg,fixed_no_bin0,4.6,15,0.8066842702
5,good_q,binavg,fixed_no_bin0,4.65,15,0.8321546286
5,good_q,binavg,fixed_no_bin0,4.7,15,0.8541912546
5,good_q,binavg,fixed_no_bin0,4.75,15,0.8755425329
5,good_q,binavg,fixed_no_bin0,4.8,15,0.8992553943
5,good_q,binavg,fixed_no_bin0,4.85,15,0.9218162051
5,good_q,binavg,fixed_no_bin0,4.9,15,0.9413367876
5,good_q,binavg,fixed_no_bin0,4.95,15,0.95844178
5,good_q,binavg,fixed_no_bin0,5,15,0.9720440352
5,good_q,binavg,fixed_no_bin0,5.05,15,0.9802615748
5,good_q,binavg,fixed_no_bin0,5.1,15,0.9840620152
5,good_q,binavg,fixed_no_bin0,5.15,15,0.9845529752
5,good_q,binavg,fixed_no_bin0,5.2,15,0.9827744872
5,good_q,binavg,fixed_no_bin0,5.25,15,0.9788328727
5,good_q,binavg,fixed_no_bin0,5.3,15,0.9729021219
5,good_q,binavg,fixed_no_bin0,5.35,15,0.9654330539
5,good_q,binavg,fixed_no_bin0,5.4,15,0.9558670641
5,good_q,binavg,fixed_no_bin0,5.45,15,0.9448360614
5,good_q,binavg,fixed_no_bin0,5.5,15,0.9338023886
5,good_q,binavg,fixed_no_bin0,5.55,15,0.9233110397
5,good_q,binavg,fixed_no_bin0,5.6,15,0.9135719523
5,good_q,binavg,fixed_no_bin0,5.65,15,0.9015964881
5,good_q,binavg,fixed_no_bin0,5.7,15,0.8871192508
5,good_q,binavg,fixed_no_bin0,5.75,15,0.8714963181
5,good_q,binavg,fixed_no_bin0,5.8,15,0.8551972174
5,good_q,binavg,fixed_no_bin0,5.85,15,0.8375063456
5,good_q,binavg,fixed_no_bin0,5.9,15,0.8188088403
5,good_q,binavg,fixed_no_bin0,5.95,15,0.7997785564
5,good_q,binavg,fixed_no_bin0,6,15,0.7803243665
5,p_ne_q,point,fixed,4,16,0.3939829647
5,p_ne_q,point,fixed,4.05,16,0.4223064212
5,p_ne_q,point,fixed,4.1,16,0.4732808646
5,p_ne_q,point,fixed,4.15,16,0.4849241328
5,p_ne_q,point,fixed,4.2,16,0.5318400946
5,p_ne_q,point,fixed,4.25,16,0.5943454797
5,p_ne_q,point,fixed,4.3,16,0.6353742434
5,p_ne_q,point,fixed,4.35,16,0.684910357
5,p_ne_q,point,fixed,4.4,16,0.7129871712
5,p_ne_q,point,fixed,4.45,16,0.7253830757
5,p_ne_q,point,fixed,4.5,16,0.7635659232
5,p_ne_q,point,fixed,4.55,16,0.8228509482
5,p_ne_q,point,fixed,4.6,16,0.8435389213
5,p_ne_q,point,fixed,4.65,16,0.8659792799
5,p_ne_q,point,fixed,4.7,16,0.8944971244
5,p_ne_q,point,fixed,4.75,16,0.8949904397
5,p_ne_q,point,fixed,4.8,16,0.8995910873
5,p_ne_q,point,fixed,4.85,16,0.9262794703
5,p_ne_q,point,fixed,4.9,16,0.9596632044
5,p_ne_q,point,fixed,4.95,16,0.9763197813
5,p_ne_q,point,fixed,5,16,0.9781343939
5,p_ne_q,point,fixed,5.05,16,0.9845876197
5,p_ne_q,point,fixed,5.1,16,0.9800186441
5,p_ne_q,point,fixed,5.15,16,0.9743987061
5,p_ne_q,point,fixed,5.2,16,0.9774609063
5,p_ne_q,point,fixed,5.25,16,0.9782163913
5,p_ne_q,point,fixed,5.3,16,0.96788972
5,p_ne_q,point,fixed,5.35,16,0.9512624471
5,p_ne_q,point,fixed,5.4,16,0.9413153835
5,p_ne_q,point,fixed,5.45,16,0.9360313316
5,p_ne_q,point,fixed,5.5,16,0.9225684694
5,p_ne_q,point,fixed,5.55,16,0.9190234379
5,p_ne_q,point,fixed,5.6,16,0.9132847887
5,p_ne_q,point,fixed,5.65,16,0.9008931332
5,p_ne_q,point,fixed,5.7,16,0.8816229108
5,p_ne_q,point,fixed,5.75,16,0.8569006521
5,p_ne_q,point,fixed,5.8,16,0.829256044
5,p_ne_q,point,fixed,5.85,16,0.8097084877
5,p_ne_q,point,fixed,5.9,16,0.8030988756
5,p_ne_q,point,fixed,5.95,16,0.7981282598
5,p_ne_q,point,fixed,6,16,0.7942649498
5,p_ne_q,point,fixed_no_bin0,4,15,0.3844923268
5,p_ne_q,point,fixed_no_bin0,4.05,15,0.4130593562
5,p_ne_q,point,fixed_no_bin0,4.1,15,0.4654008558
5,p_ne_q,point,fixed_no_bin0,4.15,15,0.4775959296
5,p_ne_q,point,fixed_no_bin0,4.2,15,0.5243158384
5,p_ne_q,point,fixed_no_bin0,4.25,15,0.5874058784
5,p_ne_q,point,fixed_no_bin0,4.3,15,0.6291991548
5,p_ne_q,point,fixed_no_bin0,4.35,15,0.6789708988
5,p_ne_q,point,fixed_no_bin0,4.4,15,0.7075347822
5,p_ne_q,point,fixed_no_bin0,4.45,15,0.7207537093
5,p_ne_q,point,fixed_no_bin0,4.5,15,0.7597674984
5,p_ne_q,point,fixed_no_bin0,4.55,15,0.819839941
5,p_ne_q,point,fixed_no_bin0,4.6,15,0.8408659055
5,p_ne_q,point,fixed_no_bin0,4.65,15,0.8637927475
5,p_ne_q,point,fixed_no_bin0,4.7,15,0.8929334806
5,p_ne_q,point,fixed_no_bin0,4.75,15,0.8936570301
5,p_ne_q,point,fixed_no_bin0,4.8,15,0.8980980571
5,p_ne_q,point,fixed_no_bin0,4.85,15,0.9249050869
5,p_ne_q,point,fixed_no_bin0,4.9,15,0.958771179
5,p_ne_q,point,fixed_no_bin0,4.95,15,0.9759168322
5,p_ne_q,point,fixed_no_bin0,5,15,0.9778383621
5,p_ne_q,point,fixed_no_bin0,5.05,15,0.9843965976
5,p_ne_q,point,fixed_no_bin0,5.1,15,0.9796884179
5,p_ne_q,point,fixed_no_bin0,5.15,15,0.9741360884
5,p_ne_q,point,fixed_no_bin0,5.2,15,0.9772172934
5,p_ne_q,point,fixed_no_bin0,5.25,15,0.9777690815
5,p_ne_q,point,fixed_no_bin0,5.3,15,0.9667356129
5,p_ne_q,point,fixed_no_bin0,5.35,15,0.9492710229
5,p_ne_q,point,fixed_no_bin0,5.4,15,0.9389338069
5,p_ne_q,point,fixed_no_bin0,5.45,15,0.9333974069
5,p_ne_q,point,fixed_no_bin0,5.5,15,0.919231375
5,p_ne_q,point,fixed_no_bin0,5.55,15,0.9154888345
5,p_ne_q,point,fixed_no_bin0,5.6,15,0.9095368591
5,p_ne_q,point,fixed_no_bin0,5.65,15,0.8964987281
5,p_ne_q,point,fixed_no_bin0,5.7,15,0.8762555488
5,p_ne_q,point,fixed_no_bin0,5.75,15,0.8503631096
5,p_ne_q,point,fixed_no_bin0,5.8,15,0.8213836814
5,p_ne_q,point,fixed_no_bin0,5.85,15,0.8008131062
5,p_ne_q,point,fixed_no_bin0,5.9,15,0.7939685772
5,p_ne_q,point,fixed_no_bin0,5.95,15,0.7888369914
5,p_ne_q,point,fixed_no_bin0,6,15,0.7846787101
5,p_ne_q,binavg,fixed,4,16,0.3739457704
5,p_ne_q,binavg,fixed,4.05,16,0.4102939634
5,p_ne_q,binavg,fixed,4.1,16,0.449417676
5,p_ne_q,binavg,fixed,4.15,16,0.4947365445
5,p_ne_q,binavg,fixed,4.2,16,0.5434218125
5,p_ne_q,binavg,fixed,4.25,16,0.5903698249
5,p_ne_q,binavg,fixed,4.3,16,0.6343191606
5,p_ne_q,binavg,fixed,4.35,16,0.6729475246
5,p_ne_q,binavg,fixed,4.4,16,0.7096793133
5,p_ne_q,binavg,fixed,4.45,16,0.7455024291
5,p_ne_q,binavg,fixed,4.5,16,0.7781530187
5,p_ne_q,binavg,fixed,4.55,16,0.8079985672
5,p_ne_q,binavg,fixed,4.6,16,0.8339692568
5,p_ne_q,binavg,fixed,4.65,16,0.8565030994
5,p_ne_q,binavg,fixed,4.7,16,0.8767930548
5,p_ne_q,binavg,fixed,4.75,16,0.8963674754
5,p_ne_q,binavg,fixed,4.8,16,0.9174002883
5,p_ne_q,binavg,fixed,4.85,16,0.9369375949
5,p_ne_q,binavg,fixed,4.9,16,0.9538295447
5,p_ne_q,binavg,fixed,4.95,16,0.9679709055
5,p_ne_q,binavg,fixed,5,16,0.978121921
5,p_ne_q,binavg,fixed,5.05,16,0.9834738162
5,p_ne_q,binavg,fixed,5.1,16,0.9850802481
5,p_ne_q,binavg,fixed,5.15,16,0.9839586029
5,p_ne_q,binavg,fixed,5.2,16,0.981064825
5,p_ne_q,binavg,fixed,5.25,16,0.9766511068
5,p_ne_q,binavg,fixed,5.3,16,0.9703539444
5,p_ne_q,binavg,fixed,5.35,16,0.9626139514
5,p_ne_q,binavg,fixed,5.4,16,0.9530603872
5,p_ne_q,binavg,fixed,5.45,16,0.942051075
5,p_ne_q,binavg,fixed,5.5,16,0.9309226195
5,p_ne_q,binavg,fixed,5.55,16,0.9201206393
5,p_ne_q,binavg,fixed,5.6,16,0.9101102909
5,p_ne_q,binavg,fixed,5.65,16,0.8987642531
5,p_ne_q,binavg,fixed,5.7,16,0.8855041386
5,p_ne_q,binavg,fixed,5.75,16,0.8714323485
5,p_ne_q,binavg,fixed,5.8,16,0.8569030403
5,p_ne_q,binavg,fixed,5.85,16,0.8409838964
5,p_ne_q,binavg,fixed,5.9,16,0.8242586591
5,p_ne_q,binavg,fixed,5.95,16,0.8078916328
5,p_ne_q,binavg,fixed,6,16,0.7915231654
5,p_ne_q,binavg,fixed_no_bin0,4,15,0.3675708277
5,p_ne_q,binavg,fixed_no_bin0,4.05,15,0.4046467333
5,p_ne_q,binavg,fixed_no_bin0,4.1,15,0.444441745
5,p_ne_q,binavg,fixed_no_bin0,4.15,15,0.4904220687
5,p_ne_q,binavg,fixed_no_bin0,4.2,15,0.5397599162
5,p_ne_q,binavg,fixed_no_bin0,4.25,15,0.5873055935
5,p_ne_q,binavg,fixed_no_bin0,4.3,15,0.6318574714
5,p_ne_q,binavg,fixed_no_bin0,4.35,15,0.6710511594
5,p_ne_q,binavg,fixed_no_bin0,4.4,15,0.7082839016
5,p_ne_q,binavg,fixed_no_bin0,4.45,15,0.7445612826
5,p_ne_q,binavg,fixed_no_bin0,4.5,15,0.7776191885
5,p_ne_q,binavg,fixed_no_bin0,4.55,15,0.8078434334
5,p_ne_q,binavg,fixed_no_bin0,4.6,15,0.8341794305
5,p_ne_q,binavg,fixed_no_bin0,4.65,15,0.8570551072
5,p_ne_q,binavg,fixed_no_bin0,4.7,15,0.8776245563
5,p_ne_q,binavg,fixed_no_bin0,4.75,15,0.8974204733
5,p_ne_q,binavg,fixed_no_bin0,4.8,15,0.9186982842
5,p_ne_q,binavg,fixed_no_bin0,4.85,15,0.938460687
5,p_ne_q,binavg,fixed_no_bin0,4.9,15,0.9555222703
5,p_ne_q,binavg,fixed_no_bin0,4.95,15,0.9698129685
5,p_ne_q,binavg,fixed_no_bin0,5,15,0.9800536926
5,p_ne_q,binavg,fixed_no_bin0,5.05,15,0.9853743126
5,p_ne_q,binavg,fixed_no_bin0,5.1,15,0.9868243212
5,p_ne_q,binavg,fixed_no_bin0,5.15,15,0.9854496163
5,p_ne_q,binavg,fixed_no_bin0,5.2,15,0.9822559082
5,p_ne_q,binavg,fixed_no_bin0,5.25,15,0.9774941239
5,p_ne_q,binavg,fixed_no_bin0,5.3,15,0.9707896434
5,p_ne_q,binavg,fixed_no_bin0,5.35,15,0.9626191442
5,p_ne_q,binavg,fixed_no_bin0,5.4,15,0.952594474
5,p_ne_q,binavg,fixed_no_bin0,5.45,15,0.9410582348
5,p_ne_q,binavg,fixed_no_bin0,5.5,15,0.9293863754
5,p_ne_q,binavg,fixed_no_bin0,5.55,15,0.9180407387
5,p_ne_q,binavg,fixed_no_bin0,5.6,15,0.9074978222
5,p_ne_q,binavg,fixed_no_bin0,5.65,15,0.8955595571
5,p_ne_q,binavg,fixed_no_bin0,5.7,15,0.8816407059
5,p_ne_q,binavg,fixed_no_bin0,5.75,15,0.8668901144
5,p_ne_q,binavg,fixed_no_bin0,5.8,15,0.8516664353
5,p_ne_q,binavg,fixed_no_bin0,5.85,15,0.8349974604
5,p_ne_q,binavg,fixed_no_bin0,5.9,15,0.81747941
5,p_ne_q,binavg,fixed_no_bin0,5.95,15,0.8003195811
5,p_ne_q,binavg,fixed_no_bin0,6,15,0.7831368148
5,good_q_fullP0,point,fixed,4,16,0.3860146508
5,good_q_fullP0,point,fixed,4.05,16,0.4136338907
5,good_q_fullP0,point,fixed,4.1,16,0.4654948816
5,good_q_fullP0,point,fixed,4.15,16,0.4765213254
5,good_q_fullP0,point,fixed,4.2,16,0.5234314716
5,good_q_fullP0,point,fixed,4.25,16,0.5870261107
5,good_q_fullP0,point,fixed,4.3,16,0.6296891049
5,good_q_fullP0,point,fixed,4.35,16,0.6792676769
5,good_q_fullP0,point,fixed,4.4,16,0.7066422757
5,good_q_fullP0,point,fixed,4.45,16,0.718488297
5,good_q_fullP0,point,fixed,4.5,16,0.7562259331
5,good_q_fullP0,point,fixed,4.55,16,0.8161398183
5,good_q_fullP0,point,fixed,4.6,16,0.836850268
5,good_q_fullP0,point,fixed,4.65,16,0.8592053853
5,good_q_fullP0,point,fixed,4.7,16,0.8878431878
5,good_q_fullP0,point,fixed,4.75,16,0.8881382065
5,good_q_fullP0,point,fixed,4.8,16,0.8928739414
5,good_q_fullP0,point,fixed,4.85,16,0.9201768864
5,good_q_fullP0,point,fixed,4.9,16,0.9544363106
5,good_q_fullP0,point,fixed,4.95,16,0.9722508664
5,good_q_fullP0,point,fixed,5,16,0.9747123589
5,good_q_fullP0,point,fixed,5.05,16,0.9811844168
5,good_q_fullP0,point,fixed,5.1,16,0.9768213715
5,good_q_fullP0,point,fixed,5.15,16,0.971668156
5,good_q_fullP0,point,fixed,5.2,16,0.9747630293
5,good_q_fullP0,point,fixed,5.25,16,0.975454247
5,good_q_fullP0,point,fixed,5.3,16,0.964296624
5,good_q_fullP0,point,fixed,5.35,16,0.9465403206
5,good_q_fullP0,point,fixed,5.4,16,0.9363237424
5,good_q_fullP0,point,fixed,5.45,16,0.9321998205
5,good_q_fullP0,point,fixed,5.5,16,0.9193054549
5,good_q_fullP0,point,fixed,5.55,16,0.9163519981
5,good_q_fullP0,point,fixed,5.6,16,0.9109533332
5,good_q_fullP0,point,fixed,5.65,16,0.899094268
5,good_q_fullP0,point,fixed,5.7,16,0.8801432371
5,good_q_fullP0,point,fixed,5.75,16,0.855033832
5,good_q_fullP0,point,fixed,5.8,16,0.8271225924
5,good_q_fullP0,point,fixed,5.85,16,0.8080868026
5,good_q_fullP0,point,fixed,5.9,16,0.8022693511
5,good_q_fullP0,point,fixed,5.95,16,0.7973009021
5,good_q_fullP0,point,fixed,6,16,0.7935982636
5,good_q_fullP0,point,fixed_no_bin0,4,15,0.3763139882
5,good_q_fullP0,point,fixed_no_bin0,4.05,15,0.4041541123
5,good_q_fullP0,point,fixed_no_bin0,4.1,15,0.4574021292
5,good_q_fullP0,point,fixed_no_bin0,4.15,15,0.4689632396
5,good_q_fullP0,point,fixed_no_bin0,4.2,15,0.5156689079
5,good_q_fullP0,point,fixed_no_bin0,4.25,15,0.5798702549
5,good_q_fullP0,point,fixed_no_bin0,4.3,15,0.6233409079
5,good_q_fullP0,point,fixed_no_bin0,4.35,15,0.673149343
5,good_q_fullP0,point,fixed_no_bin0,4.4,15,0.7009859506
5,good_q_fullP0,point,fixed_no_bin0,4.45,15,0.7136388737
5,good_q_fullP0,point,fixed_no_bin0,4.5,15,0.7521891557
5,good_q_fullP0,point,fixed_no_bin0,4.55,15,0.8128995719
5,good_q_fullP0,point,fixed_no_bin0,4.6,15,0.8339450239
5,good_q_fullP0,point,fixed_no_bin0,4.65,15,0.8567802792
5,good_q_fullP0,point,fixed_no_bin0,4.7,15,0.8860401428
5,good_q_fullP0,point,fixed_no_bin0,4.75,15,0.8865604128
5,good_q_fullP0,point,fixed_no_bin0,4.8,15,0.8911381216
5,good_q_fullP0,point,fixed_no_bin0,4.85,15,0.918571454
5,good_q_fullP0,point,fixed_no_bin0,4.9,15,0.9533343276
5,good_q_fullP0,point,fixed_no_bin0,4.95,15,0.97167943
5,good_q_fullP0,point,fixed_no_bin0,5,15,0.9742731089
5,good_q_fullP0,point,fixed_no_bin0,5.05,15,0.9808492877
5,good_q_fullP0,point,fixed_no_bin0,5.1,15,0.9763558288
5,good_q_fullP0,point,fixed_no_bin0,5.15,15,0.971289925
5,good_q_fullP0,point,fixed_no_bin0,5.2,15,0.9744045317
5,good_q_fullP0,point,fixed_no_bin0,5.25,15,0.9748886718
5,good_q_fullP0,point,fixed_no_bin0,5.3,15,0.9629891106
5,good_q_fullP0,point,fixed_no_bin0,5.35,15,0.9443468155
5,good_q_fullP0,point,fixed_no_bin0,5.4,15,0.9337302675
5,good_q_fullP0,point,fixed_no_bin0,5.45,15,0.9294031163
5,good_q_fullP0,point,fixed_no_bin0,5.5,15,0.9158294674
5,good_q_fullP0,point,fixed_no_bin0,5.55,15,0.9127042257
5,good_q_fullP0,point,fixed_no_bin0,5.6,15,0.9071077901
5,good_q_fullP0,point,fixed_no_bin0,5.65,15,0.8946264694
5,good_q_fullP0,point,fixed_no_bin0,5.7,15,0.8747184835
5,good_q_fullP0,point,fixed_no_bin0,5.75,15,0.8484233699
5,good_q_fullP0,point,fixed_no_bin0,5.8,15,0.8191672495
5,good_q_fullP0,point,fixed_no_bin0,5.85,15,0.7991336814
5,good_q_fullP0,point,fixed_no_bin0,5.9,15,0.7931185247
5,good_q_fullP0,point,fixed_no_bin0,5.95,15,0.7879892826
5,good_q_fullP0,point,fixed_no_bin0,6,15,0.7840000286
5,good_q_fullP0,binavg,fixed,4,16,0.3660376939
5,good_q_fullP0,binavg,fixed,4.05,16,0.4020525246
5,good_q_fullP0,binavg,fixed,4.1,16,0.4408909501
5,good_q_fullP0,binavg,fixed,4.15,16,0.4862448104
5,good_q_fullP0,binavg,fixed,4.2,16,0.5353665376
5,good_q_fullP0,binavg,fixed,4.25,16,0.5827098673
5,good_q_fullP0,binavg,fixed,4.3,16,0.6270992524
5,good_q_fullP0,binavg,fixed,4.35,16,0.6660647799
5,good_q_fullP0,binavg,fixed,4.4,16,0.703064898
5,good_q_fullP0,binavg,fixed,4.45,16,0.7389700127
5,good_q_fullP0,binavg,fixed,4.5,16,0.7714680636
5,good_q_fullP0,binavg,fixed,4.55,16,0.8011925892
5,good_q_fullP0,binavg,fixed,4.6,16,0.8271125649
5,good_q_fullP0,binavg,fixed,4.65,16,0.84968124
5,good_q_fullP0,binavg,fixed,4.7,16,0.8699647334
5,good_q_fullP0,binavg,fixed,4.75,16,0.8895348604
5,good_q_fullP0,binavg,fixed,4.8,16,0.9108703062
5,good_q_fullP0,binavg,fixed,4.85,16,0.930854552
5,good_q_fullP0,binavg,fixed,4.9,16,0.9482504816
5,good_q_fullP0,binavg,fixed,4.95,16,0.9631085589
5,good_q_fullP0,binavg,fixed,5,16,0.9740973911
5,good_q_fullP0,binavg,fixed,5.05,16,0.9801540547
5,good_q_fullP0,binavg,fixed,5.1,16,0.9821976829
5,good_q_fullP0,binavg,fixed,5.15,16,0.9812424876
5,good_q_fullP0,binavg,fixed,5.2,16,0.9782783208
5,good_q_fullP0,binavg,fixed,5.25,16,0.9735588073
5,good_q_fullP0,binavg,fixed,5.3,16,0.9670051557
5,good_q_fullP0,binavg,fixed,5.35,16,0.9591879248
5,good_q_fullP0,binavg,fixed,5.4,16,0.9496550071
5,good_q_fullP0,binavg,fixed,5.45,16,0.9386782955
5,good_q_fullP0,binavg,fixed,5.5,16,0.927676262
5,good_q_fullP0,binavg,fixed,5.55,16,0.9171223217
5,good_q_fullP0,binavg,fixed,5.6,16,0.9074713362
5,good_q_fullP0,binavg,fixed,5.65,16,0.8964084601
5,good_q_fullP0,binavg,fixed,5.7,16,0.8833867861
5,good_q_fullP0,binavg,fixed,5.75,16,0.8695848758
5,good_q_fullP0,binavg,fixed,5.8,16,0.8552992585
5,good_q_fullP0,binavg,fixed,5.85,16,0.8395485045
5,good_q_fullP0,binavg,fixed,5.9,16,0.8229072151
5,good_q_fullP0,binavg,fixed,5.95,16,0.8065674829
5,good_q_fullP0,binavg,fixed,6,16,0.7901431053
5,good_q_fullP0,binavg,fixed_no_bin0,4,15,0.3596209762
5,good_q_fullP0,binavg,fixed_no_bin0,4.05,15,0.3963503629
5,good_q_fullP0,binavg,fixed_no_bin0,4.1,15,0.4358469934
5,good_q_fullP0,binavg,fixed_no_bin0,4.15,15,0.481855628
5,good_q_fullP0,binavg,fixed_no_bin0,4.2,15,0.5316320072
5,good_q_fullP0,binavg,fixed_no_bin0,4.25,15,0.5795733924
5,good_q_fullP0,binavg,fixed_no_bin0,4.3,15,0.6245668748
5,good_q_fullP0,binavg,fixed_no_bin0,4.35,15,0.6640980278
5,good_q_fullP0,binavg,fixed_no_bin0,4.4,15,0.7015978313
5,good_q_fullP0,binavg,fixed_no_bin0,4.45,15,0.7379501933
5,good_q_fullP0,binavg,fixed_no_bin0,4.5,15,0.7708425127
5,good_q_fullP0,binavg,fixed_no_bin0,4.55,15,0.8009335349
5,good_q_fullP0,binavg,fixed_no_bin0,4.6,15,0.8272088855
5,good_q_fullP0,binavg,fixed_no_bin0,4.65,15,0.8501129823
5,good_q_fullP0,binavg,fixed_no_bin0,4.7,15,0.8706684537
5,good_q_fullP0,binavg,fixed_no_bin0,4.75,15,0.8904520772
5,good_q_fullP0,binavg,fixed_no_bin0,4.8,15,0.912032311
5,good_q_fullP0,binavg,fixed_no_bin0,4.85,15,0.9322460669
5,good_q_fullP0,binavg,fixed_no_bin0,4.9,15,0.9498183487
5,good_q_fullP0,binavg,fixed_no_bin0,4.95,15,0.9648399231
5,good_q_fullP0,binavg,fixed_no_bin0,5,15,0.975938333
5,good_q_fullP0,binavg,fixed_no_bin0,5.05,15,0.9819813713
5,good_q_fullP0,binavg,fixed_no_bin0,5.1,15,0.9838787091
5,good_q_fullP0,binavg,fixed_no_bin0,5.15,15,0.9826724787
5,good_q_fullP0,binavg,fixed_no_bin0,5.2,15,0.9794031533
5,good_q_fullP0,binavg,fixed_no_bin0,5.25,15,0.9743227944
5,good_q_fullP0,binavg,fixed_no_bin0,5.3,15,0.9673508501
5,good_q_fullP0,binavg,fixed_no_bin0,5.35,15,0.9590986934
5,good_q_fullP0,binavg,fixed_no_bin0,5.4,15,0.9490943458
5,good_q_fullP0,binavg,fixed_no_bin0,5.45,15,0.937591286
5,good_q_fullP0,binavg,fixed_no_bin0,5.5,15,0.92605007
5,good_q_fullP0,binavg,fixed_no_bin0,5.55,15,0.9149611776
5,good_q_fullP0,binavg,fixed_no_bin0,5.6,15,0.9047905582
5,good_q_fullP0,binavg,fixed_no_bin0,5.65,15,0.8931462392
5,good_q_fullP0,binavg,fixed_no_bin0,5.7,15,0.879475822
5,good_q_fullP0,binavg,fixed_no_bin0,5.75,15,0.8650068226
5,good_q_fullP0,binavg,fixed_no_bin0,5.8,15,0.8500379837
5,good_q_fullP0,binavg,fixed_no_bin0,5.85,15,0.8335460931
5,good_q_fullP0,binavg,fixed_no_bin0,5.9,15,0.8161177017
5,good_q_fullP0,binavg,fixed_no_bin0,5.95,15,0.7989885512
5,good_q_fullP0,binavg,fixed_no_bin0,6,15,0.781749857
5,all_W1,point,fixed,4,16,0.3792102489
5,all_W1,point,fixed,4.05,16,0.4139997003
5,all_W1,point,fixed,4.1,16,0.4796937613
5,all_W1,point,fixed,4.15,16,0.4781058555
5,all_W1,point,fixed,4.2,16,0.5145719419
5,all_W1,point,fixed,4.25,16,0.576266034
5,all_W1,point,fixed,4.3,16,0.6111305021
5,all_W1,point,fixed,4.35,16,0.6653055593
5,all_W1,point,fixed,4.4,16,0.7060946525
5,all_W1,point,fixed,4.45,16,0.7102171487
5,all_W1,point,fixed,4.5,16,0.7453122072
5,all_W1,point,fixed,4.55,16,0.8138780591
5,all_W1,point,fixed,4.6,16,0.8283854858
5,all_W1,point,fixed,4.65,16,0.8563780872
5,all_W1,point,fixed,4.7,16,0.8966272657
5,all_W1,point,fixed,4.75,16,0.8920682251
5,all_W1,point,fixed,4.8,16,0.8882298487
5,all_W1,point,fixed,4.85,16,0.9135585831
5,all_W1,point,fixed,4.9,16,0.9508337105
5,all_W1,point,fixed,4.95,16,0.9699654912
5,all_W1,point,fixed,5,16,0.9716820386
5,all_W1,point,fixed,5.05,16,0.9820479712
5,all_W1,point,fixed,5.1,16,0.9754889619
5,all_W1,point,fixed,5.15,16,0.9670720977
5,all_W1,point,fixed,5.2,16,0.9721463295
5,all_W1,point,fixed,5.25,16,0.9757295753
5,all_W1,point,fixed,5.3,16,0.9663083444
5,all_W1,point,fixed,5.35,16,0.9507201129
5,all_W1,point,fixed,5.4,16,0.9437985534
5,all_W1,point,fixed,5.45,16,0.9353698146
5,all_W1,point,fixed,5.5,16,0.9212885763
5,all_W1,point,fixed,5.55,16,0.9212377124
5,all_W1,point,fixed,5.6,16,0.9190616903
5,all_W1,point,fixed,5.65,16,0.9073912833
5,all_W1,point,fixed,5.7,16,0.8857840498
5,all_W1,point,fixed,5.75,16,0.86149008
5,all_W1,point,fixed,5.8,16,0.8342623936
5,all_W1,point,fixed,5.85,16,0.8151410508
5,all_W1,point,fixed,5.9,16,0.8004955379
5,all_W1,point,fixed,5.95,16,0.7921077085
5,all_W1,point,fixed,6,16,0.7912825394
5,all_W1,point,fixed_no_bin0,4,15,0.3687455571
5,all_W1,point,fixed_no_bin0,4.05,15,0.4043665559
5,all_W1,point,fixed_no_bin0,4.1,15,0.4721951018
5,all_W1,point,fixed_no_bin0,4.15,15,0.4716530737
5,all_W1,point,fixed_no_bin0,4.2,15,0.5074410665
5,all_W1,point,fixed_no_bin0,4.25,15,0.5688642772
5,all_W1,point,fixed_no_bin0,4.3,15,0.6043130279
5,all_W1,point,fixed_no_bin0,4.35,15,0.6588215939
5,all_W1,point,fixed_no_bin0,4.4,15,0.700099858
5,all_W1,point,fixed_no_bin0,4.45,15,0.7049260559
5,all_W1,point,fixed_no_bin0,4.5,15,0.74151041
5,all_W1,point,fixed_no_bin0,4.55,15,0.8116977868
5,all_W1,point,fixed_no_bin0,4.6,15,0.8265262369
5,all_W1,point,fixed_no_bin0,4.65,15,0.8548100925
5,all_W1,point,fixed_no_bin0,4.7,15,0.8958995421
5,all_W1,point,fixed_no_bin0,4.75,15,0.8915098832
5,all_W1,point,fixed_no_bin0,4.8,15,0.887164168
5,all_W1,point,fixed_no_bin0,4.85,15,0.9122540591
5,all_W1,point,fixed_no_bin0,4.9,15,0.9499592526
5,all_W1,point,fixed_no_bin0,4.95,15,0.969777902
5,all_W1,point,fixed_no_bin0,5,15,0.9717094634
5,all_W1,point,fixed_no_bin0,5.05,15,0.9820771518
5,all_W1,point,fixed_no_bin0,5.1,15,0.9752332974
5,all_W1,point,fixed_no_bin0,5.15,15,0.967079637
5,all_W1,point,fixed_no_bin0,5.2,15,0.9723700187
5,all_W1,point,fixed_no_bin0,5.25,15,0.9758274552
5,all_W1,point,fixed_no_bin0,5.3,15,0.9655713498
5,all_W1,point,fixed_no_bin0,5.35,15,0.9490133559
5,all_W1,point,fixed_no_bin0,5.4,15,0.9418165906
5,all_W1,point,fixed_no_bin0,5.45,15,0.9328909056
5,all_W1,point,fixed_no_bin0,5.5,15,0.9178972633
5,all_W1,point,fixed_no_bin0,5.55,15,0.9177105897
5,all_W1,point,fixed_no_bin0,5.6,15,0.9153454067
5,all_W1,point,fixed_no_bin0,5.65,15,0.9028669255
5,all_W1,point,fixed_no_bin0,5.7,15,0.8800919991
5,all_W1,point,fixed_no_bin0,5.75,15,0.854709063
5,all_W1,point,fixed_no_bin0,5.8,15,0.8261383245
5,all_W1,point,fixed_no_bin0,5.85,15,0.8059358574
5,all_W1,point,fixed_no_bin0,5.9,15,0.7907872076
5,all_W1,point,fixed_no_bin0,5.95,15,0.7821214495
5,all_W1,point,fixed_no_bin0,6,15,0.7810019295
5,all_W1,binavg,fixed,4,16,0.3610863844
5,all_W1,binavg,fixed,4.05,16,0.3986962264
5,all_W1,binavg,fixed,4.1,16,0.4377668223
5,all_W1,binavg,fixed,4.15,16,0.4815217467
5,all_W1,binavg,fixed,4.2,16,0.5280052714
5,all_W1,binavg,fixed,4.25,16,0.5731866991
5,all_W1,binavg,fixed,4.3,16,0.6185548059
5,all_W1,binavg,fixed,4.35,16,0.6584180209
5,all_W1,binavg,fixed,4.4,16,0.6966929092
5,all_W1,binavg,fixed,4.45,16,0.7331761689
5,all_W1,binavg,fixed,4.5,16,0.7655079685
5,all_W1,binavg,fixed,4.55,16,0.7962947741
5,all_W1,binavg,fixed,4.6,16,0.8225747711
5,all_W1,binavg,fixed,4.65,16,0.8454219496
5,all_W1,binavg,fixed,4.7,16,0.8659777254
5,all_W1,binavg,fixed,4.75,16,0.8856763602
5,all_W1,binavg,fixed,4.8,16,0.9075084665
5,all_W1,binavg,fixed,4.85,16,0.9278463221
5,all_W1,binavg,fixed,4.9,16,0.9462246192
5,all_W1,binavg,fixed,4.95,16,0.9620289921
5,all_W1,binavg,fixed,5,16,0.9735355426
5,all_W1,binavg,fixed,5.05,16,0.9795308811
5,all_W1,binavg,fixed,5.1,16,0.9817448906
5,all_W1,binavg,fixed,5.15,16,0.9815272918
5,all_W1,binavg,fixed,5.2,16,0.9798471931
5,all_W1,binavg,fixed,5.25,16,0.9766618037
5,all_W1,binavg,fixed,5.3,16,0.9710781821
5,all_W1,binavg,fixed,5.35,16,0.9638641803
5,all_W1,binavg,fixed,5.4,16,0.9548050509
5,all_W1,binavg,fixed,5.45,16,0.9442208085
5,all_W1,binavg,fixed,5.5,16,0.9336385331
5,all_W1,binavg,fixed,5.55,16,0.9232589094
5,all_W1,binavg,fixed,5.6,16,0.9136137389
5,all_W1,binavg,fixed,5.65,16,0.90268379
5,all_W1,binavg,fixed,5.7,16,0.8890576992
5,all_W1,binavg,fixed,5.75,16,0.8739906642
5,all_W1,binavg,fixed,5.8,16,0.8591422355
5,all_W1,binavg,fixed,5.85,16,0.8429209327
5,all_W1,binavg,fixed,5.9,16,0.8259466079
5,all_W1,binavg,fixed,5.95,16,0.8094684977
5,all_W1,binavg,fixed,6,16,0.792939914
5,all_W1,binavg,fixed_no_bin0,4,15,0.3543848911
5,all_W1,binavg,fixed_no_bin0,4.05,15,0.3928359256
5,all_W1,binavg,fixed_no_bin0,4.1,15,0.4326684586
5,all_W1,binavg,fixed_no_bin0,4.15,15,0.477175043
5,all_W1,binavg,fixed_no_bin0,4.2,15,0.5244138256
5,all_W1,binavg,fixed_no_bin0,4.25,15,0.570265648
5,all_W1,binavg,fixed_no_bin0,4.3,15,0.6163243535
5,all_W1,binavg,fixed_no_bin0,4.35,15,0.6568508739
5,all_W1,binavg,fixed_no_bin0,4.4,15,0.6957246757
5,all_W1,binavg,fixed_no_bin0,4.45,15,0.7327466015
5,all_W1,binavg,fixed_no_bin0,4.5,15,0.7655510362
5,all_W1,binavg,fixed_no_bin0,4.55,15,0.7967786798
5,all_W1,binavg,fixed_no_bin0,4.6,15,0.8234673944
5,all_W1,binavg,fixed_no_bin0,4.65,15,0.8467143516
5,all_W1,binavg,fixed_no_bin0,4.7,15,0.8676004595
5,all_W1,binavg,fixed_no_bin0,4.75,15,0.8875543747
5,all_W1,binavg,fixed_no_bin0,4.8,15,0.9096773344
5,all_W1,binavg,fixed_no_bin0,4.85,15,0.9302680736
5,all_W1,binavg,fixed_no_bin0,4.9,15,0.9488343435
5,all_W1,binavg,fixed_no_bin0,4.95,15,0.9648166399
5,all_W1,binavg,fixed_no_bin0,5,15,0.9764456803
5,all_W1,binavg,fixed_no_bin0,5.05,15,0.9824215292
5,all_W1,binavg,fixed_no_bin0,5.1,15,0.9844734466
5,all_W1,binavg,fixed_no_bin0,5.15,15,0.9839890589
5,all_W1,binavg,fixed_no_bin0,5.2,15,0.9820020642
5,all_W1,binavg,fixed_no_bin0,5.25,15,0.9784512608
5,all_W1,binavg,fixed_no_bin0,5.3,15,0.9724060397
5,all_W1,binavg,fixed_no_bin0,5.35,15,0.964711593
5,all_W1,binavg,fixed_no_bin0,5.4,15,0.9551416684
5,all_W1,binavg,fixed_no_bin0,5.45,15,0.9439839262
5,all_W1,binavg,fixed_no_bin0,5.5,15,0.9328117615
5,all_W1,binavg,fixed_no_bin0,5.55,15,0.9218352014
5,all_W1,binavg,fixed_no_bin0,5.6,15,0.9116000078
5,all_W1,binavg,fixed_no_bin0,5.65,15,0.9000170018
5,all_W1,binavg,fixed_no_bin0,5.7,15,0.8856290949
5,all_W1,binavg,fixed_no_bin0,5.75,15,0.8697548741
5,all_W1,binavg,fixed_no_bin0,5.8,15,0.8541182846
5,all_W1,binavg,fixed_no_bin0,5.85,15,0.8370531845
5,all_W1,binavg,fixed_no_bin0,5.9,15,0.8191864095
5,all_W1,binavg,fixed_no_bin0,5.95,15,0.8018186977
5,all_W1,binavg,fixed_no_bin0,6,15,0.7843763451
5,all_W2,point,fixed,4,16,0.3992243865
5,all_W2,point,fixed,4.05,16,0.42541576
5,all_W2,point,fixed,4.1,16,0.4711967575
5,all_W2,point,fixed,4.15,16,0.4876760732
5,all_W2,point,fixed,4.2,16,0.5379738456
5,all_W2,point,fixed,4.25,16,0.6007291145
5,all_W2,point,fixed,4.3,16,0.643979647
5,all_W2,point,fixed,4.35,16,0.6915452318
5,all_W2,point,fixed,4.4,16,0.7154438038
5,all_W2,point,fixed,4.45,16,0.7307307552
5,all_W2,point,fixed,4.5,16,0.7694205347
5,all_W2,point,fixed,4.55,16,0.8248957041
5,all_W2,point,fixed,4.6,16,0.8475227318
5,all_W2,point,fixed,4.65,16,0.8680881076
5,all_W2,point,fixed,4.7,16,0.8929790891
5,all_W2,point,fixed,4.75,16,0.8953686793
5,all_W2,point,fixed,4.8,16,0.9030753845
5,all_W2,point,fixed,4.85,16,0.9298020189
5,all_W2,point,fixed,4.9,16,0.9619324093
5,all_W2,point,fixed,4.95,16,0.977787854
5,all_W2,point,fixed,5,16,0.9795114425
5,all_W2,point,fixed,5.05,16,0.9848815632
5,all_W2,point,fixed,5.1,16,0.9808107544
5,all_W2,point,fixed,5.15,16,0.9763605976
5,all_W2,point,fixed,5.2,16,0.9786529204
5,all_W2,point,fixed,5.25,16,0.9783692017
5,all_W2,point,fixed,5.3,16,0.9676876112
5,all_W2,point,fixed,5.35,16,0.9505963864
5,all_W2,point,fixed,5.4,16,0.9395545489
5,all_W2,point,fixed,5.45,16,0.9357562786
5,all_W2,point,fixed,5.5,16,0.9230318388
5,all_W2,point,fixed,5.55,16,0.9181004607
5,all_W2,point,fixed,5.6,16,0.9111863229
5,all_W2,point,fixed,5.65,16,0.8987094758
5,all_W2,point,fixed,5.7,16,0.8801720646
5,all_W2,point,fixed,5.75,16,0.8552617978
5,all_W2,point,fixed,5.8,16,0.8275480513
5,all_W2,point,fixed,5.85,16,0.8080559827
5,all_W2,point,fixed,5.9,16,0.8043150927
5,all_W2,point,fixed,5.95,16,0.8003996669
5,all_W2,point,fixed,6,16,0.7953909366
5,all_W2,point,fixed_no_bin0,4,15,0.3899246796
5,all_W2,point,fixed_no_bin0,4.05,15,0.4162051468
5,all_W2,point,fixed_no_bin0,4.1,15,0.463192522
5,all_W2,point,fixed_no_bin0,4.15,15,0.4800819934
5,all_W2,point,fixed_no_bin0,4.2,15,0.5303541739
5,all_W2,point,fixed_no_bin0,4.25,15,0.5940297557
5,all_W2,point,fixed_no_bin0,4.3,15,0.638152083
5,all_W2,point,fixed_no_bin0,4.35,15,0.6859260677
5,all_W2,point,fixed_no_bin0,4.4,15,0.7103437483
5,all_W2,point,fixed_no_bin0,4.45,15,0.726534691
5,all_W2,point,fixed_no_bin0,4.5,15,0.7658804763
5,all_W2,point,fixed_no_bin0,4.55,15,0.821891058
5,all_W2,point,fixed_no_bin0,4.6,15,0.8448807968
5,all_W2,point,fixed_no_bin0,4.65,15,0.8660003827
5,all_W2,point,fixed_no_bin0,4.7,15,0.8914684817
5,all_W2,point,fixed_no_bin0,4.75,15,0.894144236
5,all_W2,point,fixed_no_bin0,4.8,15,0.9017841505
5,all_W2,point,fixed_no_bin0,4.85,15,0.9286801262
5,all_W2,point,fixed_no_bin0,4.9,15,0.9612551371
5,all_W2,point,fixed_no_bin0,4.95,15,0.977544738
5,all_W2,point,fixed_no_bin0,5,15,0.9793569053
5,all_W2,point,fixed_no_bin0,5.05,15,0.9848326146
5,all_W2,point,fixed_no_bin0,5.1,15,0.9806599213
5,all_W2,point,fixed_no_bin0,5.15,15,0.9762811132
5,all_W2,point,fixed_no_bin0,5.2,15,0.9785230663
5,all_W2,point,fixed_no_bin0,5.25,15,0.9779621658
5,all_W2,point,fixed_no_bin0,5.3,15,0.9665208118
5,all_W2,point,fixed_no_bin0,5.35,15,0.9485533631
5,all_W2,point,fixed_no_bin0,5.4,15,0.9370738324
5,all_W2,point,fixed_no_bin0,5.45,15,0.9330963465
5,all_W2,point,fixed_no_bin0,5.5,15,0.9196868597
5,all_W2,point,fixed_no_bin0,5.55,15,0.9145023883
5,all_W2,point,fixed_no_bin0,5.6,15,0.9073667635
5,all_W2,point,fixed_no_bin0,5.65,15,0.8942515751
5,all_W2,point,fixed_no_bin0,5.7,15,0.8747293578
5,all_W2,point,fixed_no_bin0,5.75,15,0.8485651819
5,all_W2,point,fixed_no_bin0,5.8,15,0.8194578204
5,all_W2,point,fixed_no_bin0,5.85,15,0.7989110382
5,all_W2,point,fixed_no_bin0,5.9,15,0.795039511
5,all_W2,point,fixed_no_bin0,5.95,15,0.7910025896
5,all_W2,point,fixed_no_bin0,6,15,0.7856612624
5,all_W2,binavg,fixed,4,16,0.3784490387
5,all_W2,binavg,fixed,4.05,16,0.4143792102
5,all_W2,binavg,fixed,4.1,16,0.4535171708
5,all_W2,binavg,fixed,4.15,16,0.4993958268
5,all_W2,binavg,fixed,4.2,16,0.5488078212
5,all_W2,binavg,fixed,4.25,16,0.5962585234
5,all_W2,binavg,fixed,4.3,16,0.6396466511
5,all_W2,binavg,fixed,4.35,16,0.6777541051
5,all_W2,binavg,fixed,4.4,16,0.7138084774
5,all_W2,binavg,fixed,4.45,16,0.7492399301
5,all_W2,binavg,fixed,4.5,16,0.7818777333
5,all_W2,binavg,fixed,4.55,16,0.8112875451
5,all_W2,binavg,fixed,4.6,16,0.8370424351
5,all_W2,binavg,fixed,4.65,16,0.8593799631
5,all_W2,binavg,fixed,4.7,16,0.8795343508
5,all_W2,binavg,fixed,4.75,16,0.899117984
5,all_W2,binavg,fixed,4.8,16,0.9199082888
5,all_W2,binavg,fixed,4.85,16,0.9391322572
5,all_W2,binavg,fixed,4.9,16,0.9554508677
5,all_W2,binavg,fixed,4.95,16,0.9689901059
5,all_W2,binavg,fixed,5,16,0.9786955392
5,all_W2,binavg,fixed,5.05,16,0.983837968
5,all_W2,binavg,fixed,5.1,16,0.9852614922
5,all_W2,binavg,fixed,5.15,16,0.9838778084
5,all_W2,binavg,fixed,5.2,16,0.9806067683
5,all_W2,binavg,fixed,5.25,16,0.9758352653
5,all_W2,binavg,fixed,5.3,16,0.9693718085
5,all_W2,binavg,fixed,5.35,16,0.9615306657
5,all_W2,binavg,fixed,5.4,16,0.9519116883
5,all_W2,binavg,fixed,5.45,16,0.9408677562
5,all_W2,binavg,fixed,5.5,16,0.9296133451
5,all_W2,binavg,fixed,5.55,16,0.9187149693
5,all_W2,binavg,fixed,5.6,16,0.9086325312
5,all_W2,binavg,fixed,5.65,16,0.8971468571
5,all_W2,binavg,fixed,5.7,16,0.883986344
5,all_W2,binavg,fixed,5.75,16,0.8702497171
5,all_W2,binavg,fixed,5.8,16,0.8558744015
5,all_W2,binavg,fixed,5.85,16,0.8401362677
5,all_W2,binavg,fixed,5.9,16,0.8235840094
5,all_W2,binavg,fixed,5.95,16,0.807327479
5,all_W2,binavg,fixed,6,16,0.7910850568
5,all_W2,binavg,fixed_no_bin0,4,15,0.3723543379
5,all_W2,binavg,fixed_no_bin0,4.05,15,0.4090293464
5,all_W2,binavg,fixed_no_bin0,4.1,15,0.4488626166
5,all_W2,binavg,fixed_no_bin0,4.15,15,0.4954285497
5,all_W2,binavg,fixed_no_bin0,4.2,15,0.5455118756
5,all_W2,binavg,fixed_no_bin0,4.25,15,0.593582071
5,all_W2,binavg,fixed_no_bin0,4.3,15,0.6375872622
5,all_W2,binavg,fixed_no_bin0,4.35,15,0.6762646548
5,all_W2,binavg,fixed_no_bin0,4.4,15,0.712818076
5,all_W2,binavg,fixed_no_bin0,4.45,15,0.7487011081
5,all_W2,binavg,fixed_no_bin0,4.5,15,0.7817447226
5,all_W2,binavg,fixed_no_bin0,4.55,15,0.8115292195
5,all_W2,binavg,fixed_no_bin0,4.6,15,0.837649659
5,all_W2,binavg,fixed_no_bin0,4.65,15,0.8603222422
5,all_W2,binavg,fixed_no_bin0,4.7,15,0.8807479475
5,all_W2,binavg,fixed_no_bin0,4.75,15,0.9005471691
5,all_W2,binavg,fixed_no_bin0,4.8,15,0.9215700104
5,all_W2,binavg,fixed_no_bin0,4.85,15,0.94100681
5,all_W2,binavg,fixed_no_bin0,4.9,15,0.9574793176
5,all_W2,binavg,fixed_no_bin0,4.95,15,0.9711484011
5,all_W2,binavg,fixed_no_bin0,5,15,0.9809224344
5,all_W2,binavg,fixed_no_bin0,5.05,15,0.9860140413
5,all_W2,binavg,fixed_no_bin0,5.1,15,0.9872598678
5,all_W2,binavg,fixed_no_bin0,5.15,15,0.9855984154
5,all_W2,binavg,fixed_no_bin0,5.2,15,0.9819982873
5,all_W2,binavg,fixed_no_bin0,5.25,15,0.9768510179
5,all_W2,binavg,fixed_no_bin0,5.3,15,0.9699613423
5,all_W2,binavg,fixed_no_bin0,5.35,15,0.9616706644
5,all_W2,binavg,fixed_no_bin0,5.4,15,0.9515604154
5,all_W2,binavg,fixed_no_bin0,5.45,15,0.9399697729
5,all_W2,binavg,fixed_no_bin0,5.5,15,0.9281488395
5,all_W2,binavg,fixed_no_bin0,5.55,15,0.9166846835
5,all_W2,binavg,fixed_no_bin0,5.6,15,0.906048495
5,all_W2,binavg,fixed_no_bin0,5.65,15,0.89394567
5,all_W2,binavg,fixed_no_bin0,5.7,15,0.880112119
5,all_W2,binavg,fixed_no_bin0,5.75,15,0.8656923065
5,all_W2,binavg,fixed_no_bin0,5.8,15,0.8506098055
5,all_W2,binavg,fixed_no_bin0,5.85,15,0.8341092665
5,all_W2,binavg,fixed_no_bin0,5.9,15,0.8167524516
5,all_W2,binavg,fixed_no_bin0,5.95,15,0.7996900134
5,all_W2,binavg,fixed_no_bin0,6,15,0.7826198214
5,good_q_W1,point,fixed,4,16,0.3193135849
5,good_q_W1,point,fixed,4.05,16,0.3545659747
5,good_q_W1,point,fixed,4.1,16,0.4259101054
5,good_q_W1,point,fixed,4.15,16,0.4351617998
5,good_q_W1,point,fixed,4.2,16,0.4553459121
5,good_q_W1,point,fixed,4.25,16,0.5162677958
5,good_q_W1,point,fixed,4.3,16,0.5574834421
5,good_q_W1,point,fixed,4.35,16,0.6141581665
5,good_q_W1,point,fixed,4.4,16,0.6593268477
5,good_q_W1,point,fixed,4.45,16,0.6740981368
5,good_q_W1,point,fixed,4.5,16,0.7036537929
5,good_q_W1,point,fixed,4.55,16,0.7716352862
5,good_q_W1,point,fixed,4.6,16,0.7950594852
5,good_q_W1,point,fixed,4.65,16,0.8235046692
5,good_q_W1,point,fixed,4.7,16,0.8772224761
5,good_q_W1,point,fixed,4.75,16,0.8858514032
5,good_q_W1,point,fixed,4.8,16,0.8700756381
5,good_q_W1,point,fixed,4.85,16,0.885424989
5,good_q_W1,point,fixed,4.9,16,0.9343703201
5,good_q_W1,point,fixed,4.95,16,0.9601658491
5,good_q_W1,point,fixed,5,16,0.9588459718
5,good_q_W1,point,fixed,5.05,16,0.9789031382
5,good_q_W1,point,fixed,5.1,16,0.975339725
5,good_q_W1,point,fixed,5.15,16,0.9635938101
5,good_q_W1,point,fixed,5.2,16,0.9669058112
5,good_q_W1,point,fixed,5.25,16,0.9763146608
5,good_q_W1,point,fixed,5.3,16,0.9689131527
5,good_q_W1,point,fixed,5.35,16,0.9512992552
5,good_q_W1,point,fixed,5.4,16,0.9460923453
5,good_q_W1,point,fixed,5.45,16,0.944319886
5,good_q_W1,point,fixed,5.5,16,0.9306595251
5,good_q_W1,point,fixed,5.55,16,0.9293241657
5,good_q_W1,point,fixed,5.6,16,0.9238698371
5,good_q_W1,point,fixed,5.65,16,0.9168226316
5,good_q_W1,point,fixed,5.7,16,0.8933111794
5,good_q_W1,point,fixed,5.75,16,0.8603601243
5,good_q_W1,point,fixed,5.8,16,0.8321884596
5,good_q_W1,point,fixed,5.85,16,0.8111067649
5,good_q_W1,point,fixed,5.9,16,0.7905858414
5,good_q_W1,point,fixed,5.95,16,0.7909553271
5,good_q_W1,point,fixed,6,16,0.7924383681
5,good_q_W1,point,fixed_no_bin0,4,15,0.3085377892
5,good_q_W1,point,fixed_no_bin0,4.05,15,0.3454507396
5,good_q_W1,point,fixed_no_bin0,4.1,15,0.4188707708
5,good_q_W1,point,fixed_no_bin0,4.15,15,0.4290734457
5,good_q_W1,point,fixed_no_bin0,4.2,15,0.4479324855
5,good_q_W1,point,fixed_no_bin0,4.25,15,0.508047122
5,good_q_W1,point,fixed_no_bin0,4.3,15,0.5498294418
5,good_q_W1,point,fixed_no_bin0,4.35,15,0.6068814016
5,good_q_W1,point,fixed_no_bin0,4.4,15,0.6531566928
5,good_q_W1,point,fixed_no_bin0,4.45,15,0.6690845796
5,good_q_W1,point,fixed_no_bin0,4.5,15,0.7001542903
5,good_q_W1,point,fixed_no_bin0,4.55,15,0.7692914812
5,good_q_W1,point,fixed_no_bin0,4.6,15,0.7928309905
5,good_q_W1,point,fixed_no_bin0,4.65,15,0.8215740546
5,good_q_W1,point,fixed_no_bin0,4.7,15,0.8762443102
5,good_q_W1,point,fixed_no_bin0,4.75,15,0.8853650808
5,good_q_W1,point,fixed_no_bin0,4.8,15,0.86902834
5,good_q_W1,point,fixed_no_bin0,4.85,15,0.8841885423
5,good_q_W1,point,fixed_no_bin0,4.9,15,0.9336554025
5,good_q_W1,point,fixed_no_bin0,4.95,15,0.9602071454
5,good_q_W1,point,fixed_no_bin0,5,15,0.9590678652
5,good_q_W1,point,fixed_no_bin0,5.05,15,0.9790822812
5,good_q_W1,point,fixed_no_bin0,5.1,15,0.975214258
5,good_q_W1,point,fixed_no_bin0,5.15,15,0.9636388292
5,good_q_W1,point,fixed_no_bin0,5.2,15,0.9671755153
5,good_q_W1,point,fixed_no_bin0,5.25,15,0.9766765521
5,good_q_W1,point,fixed_no_bin0,5.3,15,0.9684488682
5,good_q_W1,point,fixed_no_bin0,5.35,15,0.9498480517
5,good_q_W1,point,fixed_no_bin0,5.4,15,0.9445957597
5,good_q_W1,point,fixed_no_bin0,5.45,15,0.9426696236
5,good_q_W1,point,fixed_no_bin0,5.5,15,0.9281916906
5,good_q_W1,point,fixed_no_bin0,5.55,15,0.9266167537
5,good_q_W1,point,fixed_no_bin0,5.6,15,0.9208500706
5,good_q_W1,point,fixed_no_bin0,5.65,15,0.9132338827
5,good_q_W1,point,fixed_no_bin0,5.7,15,0.8884859848
5,good_q_W1,point,fixed_no_bin0,5.75,15,0.8540534705
5,good_q_W1,point,fixed_no_bin0,5.8,15,0.8246049822
5,good_q_W1,point,fixed_no_bin0,5.85,15,0.8024389484
5,good_q_W1,point,fixed_no_bin0,5.9,15,0.7813265803
5,good_q_W1,point,fixed_no_bin0,5.95,15,0.7820765695
5,good_q_W1,point,fixed_no_bin0,6,15,0.783220211
5,good_q_W1,binavg,fixed,4,16,0.3032355803
5,good_q_W1,binavg,fixed,4.05,16,0.3407608925
5,good_q_W1,binavg,fixed,4.1,16,0.3780769258
5,good_q_W1,binavg,fixed,4.15,16,0.4221994563
5,good_q_W1,binavg,fixed,4.2,16,0.4714767684
5,good_q_W1,binavg,fixed,4.25,16,0.518892559
5,good_q_W1,binavg,fixed,4.3,16,0.5661942757
5,good_q_W1,binavg,fixed,4.35,16,0.6093484913
5,good_q_W1,binavg,fixed,4.4,16,0.6506820497
5,good_q_W1,binavg,fixed,4.45,16,0.6899240402
5,good_q_W1,binavg,fixed,4.5,16,0.7255274905
5,good_q_W1,binavg,fixed,4.55,16,0.7592835277
5,good_q_W1,binavg,fixed,4.6,16,0.7909875073
5,good_q_W1,binavg,fixed,4.65,16,0.8177565846
5,good_q_W1,binavg,fixed,4.7,16,0.8401320285
5,good_q_W1,binavg,fixed,4.75,16,0.8623728686
5,good_q_W1,binavg,fixed,4.8,16,0.8879348316
5,good_q_W1,binavg,fixed,4.85,16,0.9119598726
5,good_q_W1,binavg,fixed,4.9,16,0.9326587531
5,good_q_W1,binavg,fixed,4.95,16,0.9510941757
5,good_q_W1,binavg,fixed,5,16,0.9656050623
5,good_q_W1,binavg,fixed,5.05,16,0.9737526786
5,good_q_W1,binavg,fixed,5.1,16,0.9783826532
5,good_q_W1,binavg,fixed,5.15,16,0.9802905221
5,good_q_W1,binavg,fixed,5.2,16,0.9801726476
5,good_q_W1,binavg,fixed,5.25,16,0.9779927147
5,good_q_W1,binavg,fixed,5.3,16,0.9735774597
5,good_q_W1,binavg,fixed,5.35,16,0.9672575268
5,good_q_W1,binavg,fixed,5.4,16,0.9591635627
5,good_q_W1,binavg,fixed,5.45,16,0.9496027072
5,good_q_W1,binavg,fixed,5.5,16,0.9404293453
5,good_q_W1,binavg,fixed,5.55,16,0.9313829246
5,good_q_W1,binavg,fixed,5.6,16,0.9225799908
5,good_q_W1,binavg,fixed,5.65,16,0.9111562683
5,good_q_W1,binavg,fixed,5.7,16,0.8962055266
5,good_q_W1,binavg,fixed,5.75,16,0.8796254039
5,good_q_W1,binavg,fixed,5.8,16,0.8633448047
5,good_q_W1,binavg,fixed,5.85,16,0.8457101325
5,good_q_W1,binavg,fixed,5.9,16,0.8272165358
5,good_q_W1,binavg,fixed,5.95,16,0.8084890554
5,good_q_W1,binavg,fixed,6,16,0.7901818349
5,good_q_W1,binavg,fixed_no_bin0,4,15,0.2962816641
5,good_q_W1,binavg,fixed_no_bin0,4.05,15,0.334639372
5,good_q_W1,binavg,fixed_no_bin0,4.1,15,0.3727076898
5,good_q_W1,binavg,fixed_no_bin0,4.15,15,0.4175781389
5,good_q_W1,binavg,fixed_no_bin0,4.2,15,0.467616278
5,good_q_W1,binavg,fixed_no_bin0,4.25,15,0.5157100868
5,good_q_W1,binavg,fixed_no_bin0,4.3,15,0.5636881921
5,good_q_W1,binavg,fixed_no_bin0,4.35,15,0.6075182192
5,good_q_W1,binavg,fixed_no_bin0,4.4,15,0.6494806037
5,good_q_W1,binavg,fixed_no_bin0,4.45,15,0.6892691357
5,good_q_W1,binavg,fixed_no_bin0,4.5,15,0.7253616408
5,good_q_W1,binavg,fixed_no_bin0,4.55,15,0.7595716266
5,good_q_W1,binavg,fixed_no_bin0,4.6,15,0.7917339591
5,good_q_W1,binavg,fixed_no_bin0,4.65,15,0.8189415771
5,good_q_W1,binavg,fixed_no_bin0,4.7,15,0.8416835489
5,good_q_W1,binavg,fixed_no_bin0,4.75,15,0.8642236337
5,good_q_W1,binavg,fixed_no_bin0,4.8,15,0.8901126391
5,good_q_W1,binavg,fixed_no_bin0,4.85,15,0.9144309001
5,good_q_W1,binavg,fixed_no_bin0,4.9,15,0.935318892
5,good_q_W1,binavg,fixed_no_bin0,4.95,15,0.9539343096
5,good_q_W1,binavg,fixed_no_bin0,5,15,0.9685996011
5,good_q_W1,binavg,fixed_no_bin0,5.05,15,0.976771856
5,good_q_W1,binavg,fixed_no_bin0,5.1,15,0.9812894173
5,good_q_W1,binavg,fixed_no_bin0,5.15,15,0.9829740833
5,good_q_W1,binavg,fixed_no_bin0,5.2,15,0.9825953077
5,good_q_W1,binavg,fixed_no_bin0,5.25,15,0.9800947852
5,good_q_W1,binavg,fixed_no_bin0,5.3,15,0.9752694983
5,good_q_W1,binavg,fixed_no_bin0,5.35,15,0.9685161521
5,good_q_W1,binavg,fixed_no_bin0,5.4,15,0.9599689362
5,good_q_W1,binavg,fixed_no_bin0,5.45,15,0.9499005174
5,good_q_W1,binavg,fixed_no_bin0,5.5,15,0.9402124657
5,good_q_W1,binavg,fixed_no_bin0,5.55,15,0.9306354367
5,good_q_W1,binavg,fixed_no_bin0,5.6,15,0.9212952643
5,good_q_W1,binavg,fixed_no_bin0,5.65,15,0.9092333732
5,good_q_W1,binavg,fixed_no_bin0,5.7,15,0.8935178796
5,good_q_W1,binavg,fixed_no_bin0,5.75,15,0.8761368278
5,good_q_W1,binavg,fixed_no_bin0,5.8,15,0.8590797148
5,good_q_W1,binavg,fixed_no_bin0,5.85,15,0.8406162096
5,good_q_W1,binavg,fixed_no_bin0,5.9,15,0.8212368747
5,good_q_W1,binavg,fixed_no_bin0,5.95,15,0.8015966187
5,good_q_W1,binavg,fixed_no_bin0,6,15,0.7823709061
5,good_q_W2,point,fixed,4,16,0.349697783
5,good_q_W2,point,fixed,4.05,16,0.3790591779
5,good_q_W2,point,fixed,4.1,16,0.4227746666
5,good_q_W2,point,fixed,4.15,16,0.4291553109
5,good_q_W2,point,fixed,4.2,16,0.4739448679
5,good_q_W2,point,fixed,4.25,16,0.5549261058
5,good_q_W2,point,fixed,4.3,16,0.6171338937
5,good_q_W2,point,fixed,4.35,16,0.6620882559
5,good_q_W2,point,fixed,4.4,16,0.6805954236
5,good_q_W2,point,fixed,4.45,16,0.6882309734
5,good_q_W2,point,fixed,4.5,16,0.7202699956
5,good_q_W2,point,fixed,4.55,16,0.7849235091
5,good_q_W2,point,fixed,4.6,16,0.8263015037
5,good_q_W2,point,fixed,4.65,16,0.8514920542
5,good_q_W2,point,fixed,4.7,16,0.8815676964
5,good_q_W2,point,fixed,4.75,16,0.8818400635
5,good_q_W2,point,fixed,4.8,16,0.8798574225
5,good_q_W2,point,fixed,4.85,16,0.8972984319
5,good_q_W2,point,fixed,4.9,16,0.9432563276
5,good_q_W2,point,fixed,4.95,16,0.9693266736
5,good_q_W2,point,fixed,5,16,0.9732475285
5,good_q_W2,point,fixed,5.05,16,0.9811118866
5,good_q_W2,point,fixed,5.1,16,0.9785032193
5,good_q_W2,point,fixed,5.15,16,0.9735733742
5,good_q_W2,point,fixed,5.2,16,0.9750928485
5,good_q_W2,point,fixed,5.25,16,0.9798621614
5,good_q_W2,point,fixed,5.3,16,0.9693259584
5,good_q_W2,point,fixed,5.35,16,0.9498151135
5,good_q_W2,point,fixed,5.4,16,0.9396156723
5,good_q_W2,point,fixed,5.45,16,0.9359792941
5,good_q_W2,point,fixed,5.5,16,0.9223832308
5,good_q_W2,point,fixed,5.55,16,0.9172785097
5,good_q_W2,point,fixed,5.6,16,0.9104449121
5,good_q_W2,point,fixed,5.65,16,0.9023124266
5,good_q_W2,point,fixed,5.7,16,0.884584332
5,good_q_W2,point,fixed,5.75,16,0.855688028
5,good_q_W2,point,fixed,5.8,16,0.826295374
5,good_q_W2,point,fixed,5.85,16,0.8068054819
5,good_q_W2,point,fixed,5.9,16,0.7974219788
5,good_q_W2,point,fixed,5.95,16,0.7883576187
5,good_q_W2,point,fixed,6,16,0.7922446089
5,good_q_W2,point,fixed_no_bin0,4,15,0.3409667908
5,good_q_W2,point,fixed_no_bin0,4.05,15,0.370354898
5,good_q_W2,point,fixed_no_bin0,4.1,15,0.4155593591
5,good_q_W2,point,fixed_no_bin0,4.15,15,0.4225100796
5,good_q_W2,point,fixed_no_bin0,4.2,15,0.4669455547
5,good_q_W2,point,fixed_no_bin0,4.25,15,0.5488674553
5,good_q_W2,point,fixed_no_bin0,4.3,15,0.612512062
5,good_q_W2,point,fixed_no_bin0,4.35,15,0.6572871403
5,good_q_W2,point,fixed_no_bin0,4.4,15,0.6759326054
5,good_q_W2,point,fixed_no_bin0,4.45,15,0.684840878
5,good_q_W2,point,fixed_no_bin0,4.5,15,0.7175122728
5,good_q_W2,point,fixed_no_bin0,4.55,15,0.7820718275
5,good_q_W2,point,fixed_no_bin0,4.6,15,0.823884468
5,good_q_W2,point,fixed_no_bin0,4.65,15,0.8499808015
5,good_q_W2,point,fixed_no_bin0,4.7,15,0.8807163277
5,good_q_W2,point,fixed_no_bin0,4.75,15,0.8814191295
5,good_q_W2,point,fixed_no_bin0,4.8,15,0.8793326046
5,good_q_W2,point,fixed_no_bin0,4.85,15,0.89668749
5,good_q_W2,point,fixed_no_bin0,4.9,15,0.9429826918
5,good_q_W2,point,fixed_no_bin0,4.95,15,0.9694211961
5,good_q_W2,point,fixed_no_bin0,5,15,0.9733585197
5,good_q_W2,point,fixed_no_bin0,5.05,15,0.9812757733
5,good_q_W2,point,fixed_no_bin0,5.1,15,0.9786012388
5,good_q_W2,point,fixed_no_bin0,5.15,15,0.9737786966
5,good_q_W2,point,fixed_no_bin0,5.2,15,0.9752744931
5,good_q_W2,point,fixed_no_bin0,5.25,15,0.979869029
5,good_q_W2,point,fixed_no_bin0,5.3,15,0.968490949
5,good_q_W2,point,fixed_no_bin0,5.35,15,0.9481650003
5,good_q_W2,point,fixed_no_bin0,5.4,15,0.9377123582
5,good_q_W2,point,fixed_no_bin0,5.45,15,0.9338517027
5,good_q_W2,point,fixed_no_bin0,5.5,15,0.9194852475
5,good_q_W2,point,fixed_no_bin0,5.55,15,0.9141608643
5,good_q_W2,point,fixed_no_bin0,5.6,15,0.907273871
5,good_q_W2,point,fixed_no_bin0,5.65,15,0.8987352405
5,good_q_W2,point,fixed_no_bin0,5.7,15,0.8800173043
5,good_q_W2,point,fixed_no_bin0,5.75,15,0.8496783462
5,good_q_W2,point,fixed_no_bin0,5.8,15,0.8188674793
5,good_q_W2,point,fixed_no_bin0,5.85,15,0.798363368
5,good_q_W2,point,fixed_no_bin0,5.9,15,0.788560185
5,good_q_W2,point,fixed_no_bin0,5.95,15,0.7791862813
5,good_q_W2,point,fixed_no_bin0,6,15,0.7832312545
5,good_q_W2,binavg,fixed,4,16,0.3271441089
5,good_q_W2,binavg,fixed,4.05,16,0.3610828654
5,good_q_W2,binavg,fixed,4.1,16,0.3980544972
5,good_q_W2,binavg,fixed,4.15,16,0.4451166083
5,good_q_W2,binavg,fixed,4.2,16,0.4977095106
5,good_q_W2,binavg,fixed,4.25,16,0.5481042592
5,good_q_W2,binavg,fixed,4.3,16,0.5962425362
5,good_q_W2,binavg,fixed,4.35,16,0.6383437389
5,good_q_W2,binavg,fixed,4.4,16,0.6766787626
5,good_q_W2,binavg,fixed,4.45,16,0.7143339217
5,good_q_W2,binavg,fixed,4.5,16,0.7502708806
5,good_q_W2,binavg,fixed,4.55,16,0.7823368525
5,good_q_W2,binavg,fixed,4.6,16,0.81060355
5,good_q_W2,binavg,fixed,4.65,16,0.8349410425
5,good_q_W2,binavg,fixed,4.7,16,0.8563104298
5,good_q_W2,binavg,fixed,4.75,16,0.8769997633
5,good_q_W2,binavg,fixed,4.8,16,0.8996890733
5,good_q_W2,binavg,fixed,4.85,16,0.9214262874
5,good_q_W2,binavg,fixed,4.9,16,0.9403482187
5,good_q_W2,binavg,fixed,4.95,16,0.9568461242
5,good_q_W2,binavg,fixed,5,16,0.9700081781
5,good_q_W2,binavg,fixed,5.05,16,0.9782696175
5,good_q_W2,binavg,fixed,5.1,16,0.9820399059
5,good_q_W2,binavg,fixed,5.15,16,0.9824649401
5,good_q_W2,binavg,fixed,5.2,16,0.980560618
5,good_q_W2,binavg,fixed,5.25,16,0.9765015354
5,good_q_W2,binavg,fixed,5.3,16,0.9706419647
5,good_q_W2,binavg,fixed,5.35,16,0.9634119006
5,good_q_W2,binavg,fixed,5.4,16,0.9539757863
5,good_q_W2,binavg,fixed,5.45,16,0.943097672
5,good_q_W2,binavg,fixed,5.5,16,0.9320219172
5,good_q_W2,binavg,fixed,5.55,16,0.9216466713
5,good_q_W2,binavg,fixed,5.6,16,0.9122343202
5,good_q_W2,binavg,fixed,5.65,16,0.9007978189
5,good_q_W2,binavg,fixed,5.7,16,0.8873028974
5,good_q_W2,binavg,fixed,5.75,16,0.8729155924
5,good_q_W2,binavg,fixed,5.8,16,0.8575910175
5,good_q_W2,binavg,fixed,5.85,16,0.8409758065
5,good_q_W2,binavg,fixed,5.9,16,0.8233820216
5,good_q_W2,binavg,fixed,5.95,16,0.8054063237
5,good_q_W2,binavg,fixed,6,16,0.7867786044
5,good_q_W2,binavg,fixed_no_bin0,4,15,0.3215458117
5,good_q_W2,binavg,fixed_no_bin0,4.05,15,0.3562627828
5,good_q_W2,binavg,fixed_no_bin0,4.1,15,0.3939589883
5,good_q_W2,binavg,fixed_no_bin0,4.15,15,0.4417249533
5,good_q_W2,binavg,fixed_no_bin0,4.2,15,0.4949788589
5,good_q_W2,binavg,fixed_no_bin0,4.25,15,0.5459787504
5,good_q_W2,binavg,fixed_no_bin0,4.3,15,0.5947515013
5,good_q_W2,binavg,fixed_no_bin0,4.35,15,0.6374568258
5,good_q_W2,binavg,fixed_no_bin0,4.4,15,0.6763012178
5,good_q_W2,binavg,fixed_no_bin0,4.45,15,0.714373431
5,good_q_W2,binavg,fixed_no_bin0,4.5,15,0.750680013
5,good_q_W2,binavg,fixed_no_bin0,4.55,15,0.7830858968
5,good_q_W2,binavg,fixed_no_bin0,4.6,15,0.8116931018
5,good_q_W2,binavg,fixed_no_bin0,4.65,15,0.8363594905
5,good_q_W2,binavg,fixed_no_bin0,4.7,15,0.8580039786
5,good_q_W2,binavg,fixed_no_bin0,4.75,15,0.8789032121
5,good_q_W2,binavg,fixed_no_bin0,4.8,15,0.9017989814
5,good_q_W2,binavg,fixed_no_bin0,4.85,15,0.9237291158
5,good_q_W2,binavg,fixed_no_bin0,4.9,15,0.9427874502
5,good_q_W2,binavg,fixed_no_bin0,4.95,15,0.9594145139
5,good_q_W2,binavg,fixed_no_bin0,5,15,0.9726740317
5,good_q_W2,binavg,fixed_no_bin0,5.05,15,0.9809346803
5,good_q_W2,binavg,fixed_no_bin0,5.1,15,0.9845589894
5,good_q_W2,binavg,fixed_no_bin0,5.15,15,0.9847235452
5,good_q_W2,binavg,fixed_no_bin0,5.2,15,0.9825088276
5,good_q_W2,binavg,fixed_no_bin0,5.25,15,0.9780853631
5,good_q_W2,binavg,fixed_no_bin0,5.3,15,0.9718091587
5,good_q_W2,binavg,fixed_no_bin0,5.35,15,0.9641487507
5,good_q_W2,binavg,fixed_no_bin0,5.4,15,0.9542461736
5,good_q_W2,binavg,fixed_no_bin0,5.45,15,0.9428568598
5,good_q_W2,binavg,fixed_no_bin0,5.5,15,0.9312472982
5,good_q_W2,binavg,fixed_no_bin0,5.55,15,0.9203408979
5,good_q_W2,binavg,fixed_no_bin0,5.6,15,0.9104149351
5,good_q_W2,binavg,fixed_no_bin0,5.65,15,0.8983914435
5,good_q_W2,binavg,fixed_no_bin0,5.7,15,0.8842464525
5,good_q_W2,binavg,fixed_no_bin0,5.75,15,0.8691914079
5,good_q_W2,binavg,fixed_no_bin0,5.8,15,0.8531771073
5,good_q_W2,binavg,fixed_no_bin0,5.85,15,0.8358306633
5,good_q_W2,binavg,fixed_no_bin0,5.9,15,0.8174550213
5,good_q_W2,binavg,fixed_no_bin0,5.95,15,0.7986656994
5,good_q_W2,binavg,fixed_no_bin0,6,15,0.779178162
7,all,point,fixed,5.6,11,0.4817467749
7,all,point,fixed,5.65,11,0.4919748873
7,all,point,fixed,5.7,11,0.5129575369
7,all,point,fixed,5.75,11,0.5376294715
7,all,point,fixed,5.8,11,0.5750409415
7,all,point,fixed,5.85,11,0.6111062058
7,all,point,fixed,5.9,11,0.6123544141
7,all,point,fixed,5.95,11,0.6107048702
7,all,point,fixed,6,11,0.6545293234
7,all,point,fixed,6.05,11,0.6957993571
7,all,point,fixed,6.1,11,0.7129645958
7,all,point,fixed,6.15,11,0.7339390616
7,all,point,fixed,6.2,11,0.7650107733
7,all,point,fixed,6.25,11,0.7896010302
7,all,point,fixed,6.3,11,0.8171650508
7,all,point,fixed,6.35,11,0.8400618522
7,all,point,fixed,6.4,11,0.8677507958
7,all,point,fixed,6.45,11,0.8980084323
7,all,point,fixed,6.5,11,0.9096037641
7,all,point,fixed,6.55,11,0.9066640833
7,all,point,fixed,6.6,11,0.910389467
7,all,point,fixed,6.65,11,0.9329156803
7,all,point,fixed,6.7,11,0.9508497307
7,all,point,fixed,6.75,11,0.9562044656
7,all,point,fixed,6.8,11,0.9639056375
7,all,point,fixed,6.85,11,0.9776882414
7,all,point,fixed,6.9,11,0.9872884298
7,all,point,fixed,6.95,11,0.9930354741
7,all,point,fixed,7,11,0.9931017813
7,all,point,fixed,7.05,11,0.9900468945
7,all,point,fixed,7.1,11,0.9850416921
7,all,point,fixed,7.15,11,0.9836961069
7,all,point,fixed,7.2,11,0.9814104288
7,all,point,fixed,7.25,11,0.9811569921
7,all,point,fixed,7.3,11,0.9799369344
7,all,point,fixed,7.35,11,0.9744888041
7,all,point,fixed,7.4,11,0.9607255304
7,all,point,fixed,7.45,11,0.9419567009
7,all,point,fixed,7.5,11,0.9303197606
7,all,point,fixed,7.55,11,0.9222520345
7,all,point,fixed,7.6,11,0.9178281376
7,all,point,fixed,7.65,11,0.9098030753
7,all,point,fixed,7.7,11,0.8981490637
7,all,point,fixed,7.75,11,0.8808544592
7,all,point,fixed,7.8,11,0.8653119616
7,all,point,fixed,7.85,11,0.8561286501
7,all,point,fixed,7.9,11,0.8499745174
7,all,point,fixed,7.95,11,0.8429103631
7,all,point,fixed,8,11,0.8389464487
7,all,point,fixed,8.05,11,0.8324724767
7,all,point,fixed,8.1,11,0.8325272917
7,all,point,fixed,8.15,11,0.831379736
7,all,point,fixed,8.2,11,0.8220445134
7,all,point,fixed,8.25,11,0.8083745096
7,all,point,fixed,8.3,11,0.7926489031
7,all,point,fixed,8.35,11,0.7763498001
7,all,point,fixed,8.4,11,0.7583777271
7,all,point,fixed_no_bin0,5.6,10,0.4645213856
7,all,point,fixed_no_bin0,5.65,10,0.4757574113
7,all,point,fixed_no_bin0,5.7,10,0.4979096185
7,all,point,fixed_no_bin0,5.75,10,0.5245063686
7,all,point,fixed_no_bin0,5.8,10,0.5633959267
7,all,point,fixed_no_bin0,5.85,10,0.5999586847
7,all,point,fixed_no_bin0,5.9,10,0.6013350042
7,all,point,fixed_no_bin0,5.95,10,0.5999867763
7,all,point,fixed_no_bin0,6,10,0.6447115844
7,all,point,fixed_no_bin0,6.05,10,0.6869507186
7,all,point,fixed_no_bin0,6.1,10,0.7045146059
7,all,point,fixed_no_bin0,6.15,10,0.7258355343
7,all,point,fixed_no_bin0,6.2,10,0.7577666236
7,all,point,fixed_no_bin0,6.25,10,0.7833781184
7,all,point,fixed_no_bin0,6.3,10,0.8116702534
7,all,point,fixed_no_bin0,6.35,10,0.834967474
7,all,point,fixed_no_bin0,6.4,10,0.8631119559
7,all,point,fixed_no_bin0,6.45,10,0.8941475363
7,all,point,fixed_no_bin0,6.5,10,0.9063509402
7,all,point,fixed_no_bin0,6.55,10,0.9038619447
7,all,point,fixed_no_bin0,6.6,10,0.908140239
7,all,point,fixed_no_bin0,6.65,10,0.9312579619
7,all,point,fixed_no_bin0,6.7,10,0.9497001706
7,all,point,fixed_no_bin0,6.75,10,0.9552474947
7,all,point,fixed_no_bin0,6.8,10,0.9632692136
7,all,point,fixed_no_bin0,6.85,10,0.9774058167
7,all,point,fixed_no_bin0,6.9,10,0.9872374683
7,all,point,fixed_no_bin0,6.95,10,0.9931763163
7,all,point,fixed_no_bin0,7,10,0.993216311
7,all,point,fixed_no_bin0,7.05,10,0.9899858158
7,all,point,fixed_no_bin0,7.1,10,0.9847238174
7,all,point,fixed_no_bin0,7.15,10,0.9831593795
7,all,point,fixed_no_bin0,7.2,10,0.9806130936
7,all,point,fixed_no_bin0,7.25,10,0.9803193895
7,all,point,fixed_no_bin0,7.3,10,0.9791926107
7,all,point,fixed_no_bin0,7.35,10,0.9735563514
7,all,point,fixed_no_bin0,7.4,10,0.9588856316
7,all,point,fixed_no_bin0,7.45,10,0.9389728075
7,all,point,fixed_no_bin0,7.5,10,0.9266999776
7,all,point,fixed_no_bin0,7.55,10,0.9182688651
7,all,point,fixed_no_bin0,7.6,10,0.913656035
7,all,point,fixed_no_bin0,7.65,10,0.9050857044
7,all,point,fixed_no_bin0,7.7,10,0.8926824073
7,all,point,fixed_no_bin0,7.75,10,0.8743173544
7,all,point,fixed_no_bin0,7.8,10,0.8578267886
7,all,point,fixed_no_bin0,7.85,10,0.8481884167
7,all,point,fixed_no_bin0,7.9,10,0.841766095
7,all,point,fixed_no_bin0,7.95,10,0.8343030907
7,all,point,fixed_no_bin0,8,10,0.8300800253
7,all,point,fixed_no_bin0,8.05,10,0.8232352993
7,all,point,fixed_no_bin0,8.1,10,0.8232882319
7,all,point,fixed_no_bin0,8.15,10,0.8220930587
7,all,point,fixed_no_bin0,8.2,10,0.812200115
7,all,point,fixed_no_bin0,8.25,10,0.7979148456
7,all,point,fixed_no_bin0,8.3,10,0.78142921
7,all,point,fixed_no_bin0,8.35,10,0.7642321601
7,all,point,fixed_no_bin0,8.4,10,0.7449992026
7,all,binavg,fixed,5.6,11,0.4622017192
7,all,binavg,fixed,5.65,11,0.4845652277
7,all,binavg,fixed,5.7,11,0.5054974594
7,all,binavg,fixed,5.75,11,0.5282809562
7,all,binavg,fixed,5.8,11,0.5529119545
7,all,binavg,fixed,5.85,11,0.5764299491
7,all,binavg,fixed,5.9,11,0.599850179
7,all,binavg,fixed,5.95,11,0.6254476554
7,all,binavg,fixed,6,11,0.6532647274
7,all,binavg,fixed,6.05,11,0.6831168028
7,all,binavg,fixed,6.1,11,0.7134406824
7,all,binavg,fixed,6.15,11,0.743276021
7,all,binavg,fixed,6.2,11,0.7717230514
7,all,binavg,fixed,6.25,11,0.7979698922
7,all,binavg,fixed,6.3,11,0.8213130801
7,all,binavg,fixed,6.35,11,0.8424654609
7,all,binavg,fixed,6.4,11,0.8623359483
7,all,binavg,fixed,6.45,11,0.8802572023
7,all,binavg,fixed,6.5,11,0.8963606168
7,all,binavg,fixed,6.55,11,0.9113504787
7,all,binavg,fixed,6.6,11,0.9256596573
7,all,binavg,fixed,6.65,11,0.9392291945
7,all,binavg,fixed,6.7,11,0.9515245413
7,all,binavg,fixed,6.75,11,0.9621144735
7,all,binavg,fixed,6.8,11,0.970616283
7,all,binavg,fixed,6.85,11,0.9772886678
7,all,binavg,fixed,6.9,11,0.9826737419
7,all,binavg,fixed,6.95,11,0.9871795231
7,all,binavg,fixed,7,11,0.9905249651
7,all,binavg,fixed,7.05,11,0.9924242126
7,all,binavg,fixed,7.1,11,0.9929941336
7,all,binavg,fixed,7.15,11,0.9922644885
7,all,binavg,fixed,7.2,11,0.9901015743
7,all,binavg,fixed,7.25,11,0.9864191143
7,all,binavg,fixed,7.3,11,0.9814164962
7,all,binavg,fixed,7.35,11,0.9751006304
7,all,binavg,fixed,7.4,11,0.9671539204
7,all,binavg,fixed,7.45,11,0.9576067912
7,all,binavg,fixed,7.5,11,0.9468960966
7,all,binavg,fixed,7.55,11,0.9356329252
7,all,binavg,fixed,7.6,11,0.9246711773
7,all,binavg,fixed,7.65,11,0.9143660927
7,all,binavg,fixed,7.7,11,0.9046348449
7,all,binavg,fixed,7.75,11,0.89477906
7,all,binavg,fixed,7.8,11,0.8841763966
7,all,binavg,fixed,7.85,11,0.8732858084
7,all,binavg,fixed,7.9,11,0.8627358126
7,all,binavg,fixed,7.95,11,0.8524877202
7,all,binavg,fixed,8,11,0.8421135647
7,all,binavg,fixed,8.05,11,0.8314450374
7,all,binavg,fixed,8.1,11,0.8207234551
7,all,binavg,fixed,8.15,11,0.8102478019
7,all,binavg,fixed,8.2,11,0.7999165424
7,all,binavg,fixed,8.25,11,0.7898375207
7,all,binavg,fixed,8.3,11,0.7800907315
7,all,binavg,fixed,8.35,11,0.770504077
7,all,binavg,fixed,8.4,11,0.760605835
7,all,binavg,fixed_no_bin0,5.6,10,0.4539157642
7,all,binavg,fixed_no_bin0,5.65,10,0.4770295068
7,all,binavg,fixed_no_bin0,5.7,10,0.4987150467
7,all,binavg,fixed_no_bin0,5.75,10,0.5222099034
7,all,binavg,fixed_no_bin0,5.8,10,0.5474984393
7,all,binavg,fixed_no_bin0,5.85,10,0.5716429877
7,all,binavg,fixed_no_bin0,5.9,10,0.5956776823
7,all,binavg,fixed_no_bin0,5.95,10,0.6218772761
7,all,binavg,fixed_no_bin0,6,10,0.6502767798
7,all,binavg,fixed_no_bin0,6.05,10,0.6806827401
7,all,binavg,fixed_no_bin0,6.1,10,0.7115340251
7,all,binavg,fixed_no_bin0,6.15,10,0.7418669431
7,all,binavg,fixed_no_bin0,6.2,10,0.7707982262
7,all,binavg,fixed_no_bin0,6.25,10,0.7975212503
7,all,binavg,fixed_no_bin0,6.3,10,0.821314105
7,all,binavg,fixed_no_bin0,6.35,10,0.8428743084
7,all,binavg,fixed_no_bin0,6.4,10,0.8631118047
7,all,binavg,fixed_no_bin0,6.45,10,0.8813529962
7,all,binavg,fixed_no_bin0,6.5,10,0.8977235939
7,all,binavg,fixed_no_bin0,6.55,10,0.9129441261
7,all,binavg,fixed_no_bin0,6.6,10,0.927465209
7,all,binavg,fixed_no_bin0,6.65,10,0.9412286116
7,all,binavg,fixed_no_bin0,6.7,10,0.9536948854
7,all,binavg,fixed_no_bin0,6.75,10,0.9644244246
7,all,binavg,fixed_no_bin0,6.8,10,0.9730115897
7,all,binavg,fixed_no_bin0,6.85,10,0.9797119211
7,all,binavg,fixed_no_bin0,6.9,10,0.9850979576
7,all,binavg,fixed_no_bin0,6.95,10,0.9895838503
7,all,binavg,fixed_no_bin0,7,10,0.9928652092
7,all,binavg,fixed_no_bin0,7.05,10,0.9946402691
7,all,binavg,fixed_no_bin0,7.1,10,0.9950358367
7,all,binavg,fixed_no_bin0,7.15,10,0.9940924565
7,all,binavg,fixed_no_bin0,7.2,10,0.9916692743
7,all,binavg,fixed_no_bin0,7.25,10,0.98766773
7,all,binavg,fixed_no_bin0,7.3,10,0.982300114
7,all,binavg,fixed_no_bin0,7.35,10,0.9755705813
7,all,binavg,fixed_no_bin0,7.4,10,0.9671485001
7,all,binavg,fixed_no_bin0,7.45,10,0.9570722576
7,all,binavg,fixed_no_bin0,7.5,10,0.9457939537
7,all,binavg,fixed_no_bin0,7.55,10,0.9339465868
7,all,binavg,fixed_no_bin0,7.6,10,0.9224118936
7,all,binavg,fixed_no_bin0,7.65,10,0.9115487426
7,all,binavg,fixed_no_bin0,7.7,10,0.9012773818
7,all,binavg,fixed_no_bin0,7.75,10,0.8908803162
7,all,binavg,fixed_no_bin0,7.8,10,0.8797030809
7,all,binavg,fixed_no_bin0,7.85,10,0.8682169396
7,all,binavg,fixed_no_bin0,7.9,10,0.8570708643
7,all,binavg,fixed_no_bin0,7.95,10,0.8462259432
7,all,binavg,fixed_no_bin0,8,10,0.8352478591
7,all,binavg,fixed_no_bin0,8.05,10,0.8239683526
7,all,binavg,fixed_no_bin0,8.1,10,0.8126362552
7,all,binavg,fixed_no_bin0,8.15,10,0.801559556
7,all,binavg,fixed_no_bin0,8.2,10,0.7906352074
7,all,binavg,fixed_no_bin0,8.25,10,0.7799765843
7,all,binavg,fixed_no_bin0,8.3,10,0.7696674538
7,all,binavg,fixed_no_bin0,8.35,10,0.7595240811
7,all,binavg,fixed_no_bin0,8.4,10,0.7490479187
7,good_q,point,fixed,5.6,11,0.4869988606
7,good_q,point,fixed,5.65,11,0.4925575087
7,good_q,point,fixed,5.7,11,0.5161958729
7,good_q,point,fixed,5.75,11,0.5445007189
7,good_q,point,fixed,5.8,11,0.5766779956
7,good_q,point,fixed,5.85,11,0.6064478484
7,good_q,point,fixed,5.9,11,0.6026243237
7,good_q,point,fixed,5.95,11,0.5976355719
7,good_q,point,fixed,6,11,0.6439477522
7,good_q,point,fixed,6.05,11,0.687421342
7,good_q,point,fixed,6.1,11,0.7086148383
7,good_q,point,fixed,6.15,11,0.7334457766
7,good_q,point,fixed,6.2,11,0.7633540126
7,good_q,point,fixed,6.25,11,0.7850622736
7,good_q,point,fixed,6.3,11,0.8113434942
7,good_q,point,fixed,6.35,11,0.8339956452
7,good_q,point,fixed,6.4,11,0.860061811
7,good_q,point,fixed,6.45,11,0.8886342723
7,good_q,point,fixed,6.5,11,0.8981439454
7,good_q,point,fixed,6.55,11,0.8913241238
7,good_q,point,fixed,6.6,11,0.8935088743
7,good_q,point,fixed,6.65,11,0.9200706496
7,good_q,point,fixed,6.7,11,0.940846555
7,good_q,point,fixed,6.75,11,0.9464295026
7,good_q,point,fixed,6.8,11,0.9542668527
7,good_q,point,fixed,6.85,11,0.9700015969
7,good_q,point,fixed,6.9,11,0.9819511138
7,good_q,point,fixed,6.95,11,0.9893891391
7,good_q,point,fixed,7,11,0.9910105563
7,good_q,point,fixed,7.05,11,0.9883701793
7,good_q,point,fixed,7.1,11,0.983266786
7,good_q,point,fixed,7.15,11,0.9813887694
7,good_q,point,fixed,7.2,11,0.9804451588
7,good_q,point,fixed,7.25,11,0.983293181
7,good_q,point,fixed,7.3,11,0.9815071897
7,good_q,point,fixed,7.35,11,0.9757067294
7,good_q,point,fixed,7.4,11,0.9642611152
7,good_q,point,fixed,7.45,11,0.9472563338
7,good_q,point,fixed,7.5,11,0.9352198599
7,good_q,point,fixed,7.55,11,0.9255178972
7,good_q,point,fixed,7.6,11,0.9189586659
7,good_q,point,fixed,7.65,11,0.9093376346
7,good_q,point,fixed,7.7,11,0.8963133339
7,good_q,point,fixed,7.75,11,0.8784285087
7,good_q,point,fixed,7.8,11,0.8637518324
7,good_q,point,fixed,7.85,11,0.8553574975
7,good_q,point,fixed,7.9,11,0.8482698392
7,good_q,point,fixed,7.95,11,0.8414201743
7,good_q,point,fixed,8,11,0.8386475697
7,good_q,point,fixed,8.05,11,0.8323867953
7,good_q,point,fixed,8.1,11,0.8342344847
7,good_q,point,fixed,8.15,11,0.8353039758
7,good_q,point,fixed,8.2,11,0.8286000612
7,good_q,point,fixed,8.25,11,0.8158645981
7,good_q,point,fixed,8.3,11,0.8006665907
7,good_q,point,fixed,8.35,11,0.7867669297
7,good_q,point,fixed,8.4,11,0.7725719349
7,good_q,point,fixed_no_bin0,5.6,10,0.4700450719
7,good_q,point,fixed_no_bin0,5.65,10,0.4766169645
7,good_q,point,fixed_no_bin0,5.7,10,0.5015179445
7,good_q,point,fixed_no_bin0,5.75,10,0.5317858017
7,good_q,point,fixed_no_bin0,5.8,10,0.5654572117
7,good_q,point,fixed_no_bin0,5.85,10,0.5954811274
7,good_q,point,fixed_no_bin0,5.9,10,0.5916101502
7,good_q,point,fixed_no_bin0,5.95,10,0.586979709
7,good_q,point,fixed_no_bin0,6,10,0.6343041241
7,good_q,point,fixed_no_bin0,6.05,10,0.6788454313
7,good_q,point,fixed_no_bin0,6.1,10,0.7005269894
7,good_q,point,fixed_no_bin0,6.15,10,0.7257437995
7,good_q,point,fixed_no_bin0,6.2,10,0.7565296861
7,good_q,point,fixed_no_bin0,6.25,10,0.7792596827
7,good_q,point,fixed_no_bin0,6.3,10,0.8060094232
7,good_q,point,fixed_no_bin0,6.35,10,0.8287183058
7,good_q,point,fixed_no_bin0,6.4,10,0.8549985968
7,good_q,point,fixed_no_bin0,6.45,10,0.8843139335
7,good_q,point,fixed_no_bin0,6.5,10,0.8943790501
7,good_q,point,fixed_no_bin0,6.55,10,0.8879291442
7,good_q,point,fixed_no_bin0,6.6,10,0.8907212633
7,good_q,point,fixed_no_bin0,6.65,10,0.9180232491
7,good_q,point,fixed_no_bin0,6.7,10,0.9394481309
7,good_q,point,fixed_no_bin0,6.75,10,0.9452103297
7,good_q,point,fixed_no_bin0,6.8,10,0.9532639735
7,good_q,point,fixed_no_bin0,6.85,10,0.9692743819
7,good_q,point,fixed_no_bin0,6.9,10,0.9815177728
7,good_q,point,fixed_no_bin0,6.95,10,0.9892503107
7,good_q,point,fixed_no_bin0,7,10,0.9909444638
7,good_q,point,fixed_no_bin0,7.05,10,0.9881458886
7,good_q,point,fixed_no_bin0,7.1,10,0.9827856671
7,good_q,point,fixed_no_bin0,7.15,10,0.9806986541
7,good_q,point,fixed_no_bin0,7.2,10,0.9795957389
7,good_q,point,fixed_no_bin0,7.25,10,0.9825511159
7,good_q,point,fixed_no_bin0,7.3,10,0.9808357994
7,good_q,point,fixed_no_bin0,7.35,10,0.9748807562
7,good_q,point,fixed_no_bin0,7.4,10,0.9626425961
7,good_q,point,fixed_no_bin0,7.45,10,0.9446232536
7,good_q,point,fixed_no_bin0,7.5,10,0.9319393689
7,good_q,point,fixed_no_bin0,7.55,10,0.9217609906
7,good_q,point,fixed_no_bin0,7.6,10,0.9149015941
7,good_q,point,fixed_no_bin0,7.65,10,0.904715912
7,good_q,point,fixed_no_bin0,7.7,10,0.8909246654
7,good_q,point,fixed_no_bin0,7.75,10,0.8720005913
7,good_q,point,fixed_no_bin0,7.8,10,0.8564610017
7,good_q,point,fixed_no_bin0,7.85,10,0.8476528806
7,good_q,point,fixed_no_bin0,7.9,10,0.8402612289
7,good_q,point,fixed_no_bin0,7.95,10,0.8330305989
7,good_q,point,fixed_no_bin0,8,10,0.830028344
7,good_q,point,fixed_no_bin0,8.05,10,0.8233788413
7,good_q,point,fixed_no_bin0,8.1,10,0.8253292646
7,good_q,point,fixed_no_bin0,8.15,10,0.8264943835
7,good_q,point,fixed_no_bin0,8.2,10,0.8194114687
7,good_q,point,fixed_no_bin0,8.25,10,0.8060864318
7,good_q,point,fixed_no_bin0,8.3,10,0.7901210968
7,good_q,point,fixed_no_bin0,8.35,10,0.7754377668
7,good_q,point,fixed_no_bin0,8.4,10,0.7602134711
7,good_q,binavg,fixed,5.6,11,0.4691771195
7,good_q,binavg,fixed,5.65,11,0.4900158932
7,good_q,binavg,fixed,5.7,11,0.5090757354
7,good_q,binavg,fixed,5.75,11,0.5301621709
7,good_q,binavg,fixed,5.8,11,0.5535208312
7,good_q,binavg,fixed,5.85,11,0.5758812814
7,good_q,binavg,fixed,5.9,11,0.5981884955
7,good_q,binavg,fixed,5.95,11,0.6227068842
7,good_q,binavg,fixed,6,11,0.6494053909
7,good_q,binavg,fixed,6.05,11,0.6779803346
7,good_q,binavg,fixed,6.1,11,0.707106978
7,good_q,binavg,fixed,6.15,11,0.7360488437
7,good_q,binavg,fixed,6.2,11,0.7639494749
7,good_q,binavg,fixed,6.25,11,0.7898896912
7,good_q,binavg,fixed,6.3,11,0.8127698807
7,good_q,binavg,fixed,6.35,11,0.8334852781
7,good_q,binavg,fixed,6.4,11,0.8531834205
7,good_q,binavg,fixed,6.45,11,0.8709477723
7,good_q,binavg,fixed,6.5,11,0.8867225059
7,good_q,binavg,fixed,6.55,11,0.9016341417
7,good_q,binavg,fixed,6.6,11,0.9163900986
7,good_q,binavg,fixed,6.65,11,0.9306027524
7,good_q,binavg,fixed,6.7,11,0.9435114661
7,good_q,binavg,fixed,6.75,11,0.9546878839
7,good_q,binavg,fixed,6.8,11,0.9637284041
7,good_q,binavg,fixed,6.85,11,0.9709305057
7,good_q,binavg,fixed,6.9,11,0.9770687771
7,good_q,binavg,fixed,6.95,11,0.9827628515
7,good_q,binavg,fixed,7,11,0.9873794227
7,good_q,binavg,fixed,7.05,11,0.9904116726
7,good_q,binavg,fixed,7.1,11,0.9920800514
7,good_q,binavg,fixed,7.15,11,0.9924251144
7,good_q,binavg,fixed,7.2,11,0.9912156145
7,good_q,binavg,fixed,7.25,11,0.988266571
7,good_q,binavg,fixed,7.3,11,0.9837414881
7,good_q,binavg,fixed,7.35,11,0.9776805561
7,good_q,binavg,fixed,7.4,11,0.9697494738
7,good_q,binavg,fixed,7.45,11,0.960026175
7,good_q,binavg,fixed,7.5,11,0.9491406954
7,good_q,binavg,fixed,7.55,11,0.9377223146
7,good_q,binavg,fixed,7.6,11,0.9266494605
7,good_q,binavg,fixed,7.65,11,0.9164027204
7,good_q,binavg,fixed,7.7,11,0.9068508239
7,good_q,binavg,fixed,7.75,11,0.8971553924
7,good_q,binavg,fixed,7.8,11,0.8866085898
7,good_q,binavg,fixed,7.85,11,0.8757471062
7,good_q,binavg,fixed,7.9,11,0.865445615
7,good_q,binavg,fixed,7.95,11,0.8557864168
7,good_q,binavg,fixed,8,11,0.8460456204
7,good_q,binavg,fixed,8.05,11,0.8358200481
7,good_q,binavg,fixed,8.1,11,0.8255200686
7,good_q,binavg,fixed,8.15,11,0.8155312873
7,good_q,binavg,fixed,8.2,11,0.8056689267
7,good_q,binavg,fixed,8.25,11,0.7960596593
7,good_q,binavg,fixed,8.3,11,0.7867569293
7,good_q,binavg,fixed,8.35,11,0.7775577002
7,good_q,binavg,fixed,8.4,11,0.7680713917
7,good_q,binavg,fixed_no_bin0,5.6,10,0.4600737198
7,good_q,binavg,fixed_no_bin0,5.65,10,0.4816357741
7,good_q,binavg,fixed_no_bin0,5.7,10,0.5014191684
7,good_q,binavg,fixed_no_bin0,5.75,10,0.5231843586
7,good_q,binavg,fixed_no_bin0,5.8,10,0.5471698298
7,good_q,binavg,fixed_no_bin0,5.85,10,0.5701229149
7,good_q,binavg,fixed_no_bin0,5.9,10,0.5930096284
7,good_q,binavg,fixed_no_bin0,5.95,10,0.6180994273
7,good_q,binavg,fixed_no_bin0,6,10,0.6453499766
7,good_q,binavg,fixed_no_bin0,6.05,10,0.6744455089
7,good_q,binavg,fixed_no_bin0,6.1,10,0.7040700869
7,good_q,binavg,fixed_no_bin0,6.15,10,0.7334925615
7,good_q,binavg,fixed_no_bin0,6.2,10,0.761871248
7,good_q,binavg,fixed_no_bin0,6.25,10,0.7882883474
7,good_q,binavg,fixed_no_bin0,6.3,10,0.8116197407
7,good_q,binavg,fixed_no_bin0,6.35,10,0.8327488047
7,good_q,binavg,fixed_no_bin0,6.4,10,0.8528273276
7,good_q,binavg,fixed_no_bin0,6.45,10,0.8709260828
7,good_q,binavg,fixed_no_bin0,6.5,10,0.8869814573
7,good_q,binavg,fixed_no_bin0,6.55,10,0.9021424746
7,good_q,binavg,fixed_no_bin0,6.6,10,0.9171392741
7,good_q,binavg,fixed_no_bin0,6.65,10,0.9315793952
7,good_q,binavg,fixed_no_bin0,6.7,10,0.9446896802
7,good_q,binavg,fixed_no_bin0,6.75,10,0.9560345842
7,good_q,binavg,fixed_no_bin0,6.8,10,0.9651917032
7,good_q,binavg,fixed_no_bin0,6.85,10,0.9724577985
7,good_q,binavg,fixed_no_bin0,6.9,10,0.9786414066
7,good_q,binavg,fixed_no_bin0,6.95,10,0.9843727224
7,good_q,binavg,fixed_no_bin0,7,10,0.9889862662
7,good_q,binavg,fixed_no_bin0,7.05,10,0.9919544109
7,good_q,binavg,fixed_no_bin0,7.1,10,0.9935105792
7,good_q,binavg,fixed_no_bin0,7.15,10,0.9937056907
7,good_q,binavg,fixed_no_bin0,7.2,10,0.9922963565
7,good_q,binavg,fixed_no_bin0,7.25,10,0.9890818026
7,good_q,binavg,fixed_no_bin0,7.3,10,0.9842367386
7,good_q,binavg,fixed_no_bin0,7.35,10,0.9778003762
7,good_q,binavg,fixed_no_bin0,7.4,10,0.9694245484
7,good_q,binavg,fixed_no_bin0,7.45,10,0.9591954312
7,good_q,binavg,fixed_no_bin0,7.5,10,0.9477651315
7,good_q,binavg,fixed_no_bin0,7.55,10,0.9357849223
7,good_q,binavg,fixed_no_bin0,7.6,10,0.9241612611
7,good_q,binavg,fixed_no_bin0,7.65,10,0.9133846871
7,good_q,binavg,fixed_no_bin0,7.7,10,0.9033267463
7,good_q,binavg,fixed_no_bin0,7.75,10,0.8931238108
7,good_q,binavg,fixed_no_bin0,7.8,10,0.8820319226
7,good_q,binavg,fixed_no_bin0,7.85,10,0.8706036507
7,good_q,binavg,fixed_no_bin0,7.9,10,0.8597450929
7,good_q,binavg,fixed_no_bin0,7.95,10,0.8495433362
7,good_q,binavg,fixed_no_bin0,8,10,0.8392535201
7,good_q,binavg,fixed_no_bin0,8.05,10,0.8284615303
7,good_q,binavg,fixed_no_bin0,8.1,10,0.8175918329
7,good_q,binavg,fixed_no_bin0,8.15,10,0.8070439344
7,good_q,binavg,fixed_no_bin0,8.2,10,0.79663053
7,good_q,binavg,fixed_no_bin0,8.25,10,0.7864864013
7,good_q,binavg,fixed_no_bin0,8.3,10,0.7766659253
7,good_q,binavg,fixed_no_bin0,8.35,10,0.7669521741
7,good_q,binavg,fixed_no_bin0,8.4,10,0.7569320677
7,p_ne_q,point,fixed,5.6,11,0.4810960717
7,p_ne_q,point,fixed,5.65,11,0.491407188
7,p_ne_q,point,fixed,5.7,11,0.512484124
7,p_ne_q,point,fixed,5.75,11,0.5373160031
7,p_ne_q,point,fixed,5.8,11,0.5748474633
7,p_ne_q,point,fixed,5.85,11,0.6109422818
7,p_ne_q,point,fixed,5.9,11,0.6122020822
7,p_ne_q,point,fixed,5.95,11,0.6105819682
7,p_ne_q,point,fixed,6,11,0.6544647022
7,p_ne_q,point,fixed,6.05,11,0.6957939411
7,p_ne_q,point,fixed,6.1,11,0.7129810963
7,p_ne_q,point,fixed,6.15,11,0.7339634067
7,p_ne_q,point,fixed,6.2,11,0.7650812551
7,p_ne_q,point,fixed,6.25,11,0.7897491245
7,p_ne_q,point,fixed,6.3,11,0.817342385
7,p_ne_q,point,fixed,6.35,11,0.8402260791
7,p_ne_q,point,fixed,6.4,11,0.8678748154
7,p_ne_q,point,fixed,6.45,11,0.898108758
7,p_ne_q,point,fixed,6.5,11,0.9097591364
7,p_ne_q,point,fixed,6.55,11,0.9069351851
7,p_ne_q,point,fixed,6.6,11,0.9107484244
7,p_ne_q,point,fixed,6.65,11,0.933269531
7,p_ne_q,point,fixed,6.7,11,0.9511959116
7,p_ne_q,point,fixed,6.75,11,0.956556413
7,p_ne_q,point,fixed,6.8,11,0.9642763391
7,p_ne_q,point,fixed,6.85,11,0.9780272505
7,p_ne_q,point,fixed,6.9,11,0.9875871715
7,p_ne_q,point,fixed,6.95,11,0.9933229092
7,p_ne_q,point,fixed,7,11,0.9933769752
7,p_ne_q,point,fixed,7.05,11,0.99029902
7,p_ne_q,point,fixed,7.1,11,0.9852692981
7,p_ne_q,point,fixed,7.15,11,0.9838479112
7,p_ne_q,point,fixed,7.2,11,0.9814690399
7,p_ne_q,point,fixed,7.25,11,0.9811953242
7,p_ne_q,point,fixed,7.3,11,0.980063032
7,p_ne_q,point,fixed,7.35,11,0.9746334165
7,p_ne_q,point,fixed,7.4,11,0.9607094994
7,p_ne_q,point,fixed,7.45,11,0.9417627754
7,p_ne_q,point,fixed,7.5,11,0.9300686539
7,p_ne_q,point,fixed,7.55,11,0.9220092065
7,p_ne_q,point,fixed,7.6,11,0.9175919444
7,p_ne_q,point,fixed,7.65,11,0.9094747611
7,p_ne_q,point,fixed,7.7,11,0.89770854
7,p_ne_q,point,fixed,7.75,11,0.880279473
7,p_ne_q,point,fixed,7.8,11,0.8646373122
7,p_ne_q,point,fixed,7.85,11,0.8554629841
7,p_ne_q,point,fixed,7.9,11,0.8493273157
7,p_ne_q,point,fixed,7.95,11,0.8422382811
7,p_ne_q,point,fixed,8,11,0.8382439837
7,p_ne_q,point,fixed,8.05,11,0.8317449922
7,p_ne_q,point,fixed,8.1,11,0.8317974333
7,p_ne_q,point,fixed,8.15,11,0.8306529399
7,p_ne_q,point,fixed,8.2,11,0.8212742502
7,p_ne_q,point,fixed,8.25,11,0.8076146553
7,p_ne_q,point,fixed,8.3,11,0.7918725758
7,p_ne_q,point,fixed,8.35,11,0.7755214824
7,p_ne_q,point,fixed,8.4,11,0.7574236509
7,p_ne_q,point,fixed_no_bin0,5.6,10,0.4645311591
7,p_ne_q,point,fixed_no_bin0,5.65,10,0.4757676632
7,p_ne_q,point,fixed_no_bin0,5.7,10,0.4979198885
7,p_ne_q,point,fixed_no_bin0,5.75,10,0.5245165772
7,p_ne_q,point,fixed_no_bin0,5.8,10,0.5634056523
7,p_ne_q,point,fixed_no_bin0,5.85,10,0.5999677165
7,p_ne_q,point,fixed_no_bin0,5.9,10,0.6013442228
7,p_ne_q,point,fixed_no_bin0,5.95,10,0.599996262
7,p_ne_q,point,fixed_no_bin0,6,10,0.6447203433
7,p_ne_q,point,fixed_no_bin0,6.05,10,0.6869586876
7,p_ne_q,point,fixed_no_bin0,6.1,10,0.7045224728
7,p_ne_q,point,fixed_no_bin0,6.15,10,0.7258432268
7,p_ne_q,point,fixed_no_bin0,6.2,10,0.7577737264
7,p_ne_q,point,fixed_no_bin0,6.25,10,0.7833846846
7,p_ne_q,point,fixed_no_bin0,6.3,10,0.8116759518
7,p_ne_q,point,fixed_no_bin0,6.35,10,0.8349723811
7,p_ne_q,point,fixed_no_bin0,6.4,10,0.8631161942
7,p_ne_q,point,fixed_no_bin0,6.45,10,0.8941510247
7,p_ne_q,point,fixed_no_bin0,6.5,10,0.9063544182
7,p_ne_q,point,fixed_no_bin0,6.55,10,0.903866155
7,p_ne_q,point,fixed_no_bin0,6.6,10,0.9081449923
7,p_ne_q,point,fixed_no_bin0,6.65,10,0.9312620719
7,p_ne_q,point,fixed_no_bin0,6.7,10,0.9497034868
7,p_ne_q,point,fixed_no_bin0,6.75,10,0.9552507396
7,p_ne_q,point,fixed_no_bin0,6.8,10,0.963272331
7,p_ne_q,point,fixed_no_bin0,6.85,10,0.9774084529
7,p_ne_q,point,fixed_no_bin0,6.9,10,0.9872396834
7,p_ne_q,point,fixed_no_bin0,6.95,10,0.9931782581
7,p_ne_q,point,fixed_no_bin0,7,10,0.9932179951
7,p_ne_q,point,fixed_no_bin0,7.05,10,0.9899877958
7,p_ne_q,point,fixed_no_bin0,7.1,10,0.9847260442
7,p_ne_q,point,fixed_no_bin0,7.15,10,0.9831614952
7,p_ne_q,point,fixed_no_bin0,7.2,10,0.9806148541
7,p_ne_q,point,fixed_no_bin0,7.25,10,0.9803206857
7,p_ne_q,point,fixed_no_bin0,7.3,10,0.9791940114
7,p_ne_q,point,fixed_no_bin0,7.35,10,0.9735578077
7,p_ne_q,point,fixed_no_bin0,7.4,10,0.9588864047
7,p_ne_q,point,fixed_no_bin0,7.45,10,0.9389727407
7,p_ne_q,point,fixed_no_bin0,7.5,10,0.9266993361
7,p_ne_q,point,fixed_no_bin0,7.55,10,0.9182678856
7,p_ne_q,point,fixed_no_bin0,7.6,10,0.9136550153
7,p_ne_q,point,fixed_no_bin0,7.65,10,0.9050846581
7,p_ne_q,point,fixed_no_bin0,7.7,10,0.8926812261
7,p_ne_q,point,fixed_no_bin0,7.75,10,0.8743158791
7,p_ne_q,point,fixed_no_bin0,7.8,10,0.8578253187
7,p_ne_q,point,fixed_no_bin0,7.85,10,0.8481872574
7,p_ne_q,point,fixed_no_bin0,7.9,10,0.8417653838
7,p_ne_q,point,fixed_no_bin0,7.95,10,0.8343028196
7,p_ne_q,point,fixed_no_bin0,8,10,0.830078706
7,p_ne_q,point,fixed_no_bin0,8.05,10,0.8232329733
7,p_ne_q,point,fixed_no_bin0,8.1,10,0.8232854439
7,p_ne_q,point,fixed_no_bin0,8.15,10,0.8220899171
7,p_ne_q,point,fixed_no_bin0,8.2,10,0.8121967579
7,p_ne_q,point,fixed_no_bin0,8.25,10,0.7979113452
7,p_ne_q,point,fixed_no_bin0,8.3,10,0.7814255625
7,p_ne_q,point,fixed_no_bin0,8.35,10,0.7642283289
7,p_ne_q,point,fixed_no_bin0,8.4,10,0.744995246
7,p_ne_q,binavg,fixed,5.6,11,0.4623807854
7,p_ne_q,binavg,fixed,5.65,11,0.4848128012
7,p_ne_q,binavg,fixed,5.7,11,0.5058131009
7,p_ne_q,binavg,fixed,5.75,11,0.5286625025
7,p_ne_q,binavg,fixed,5.8,11,0.5533560094
7,p_ne_q,binavg,fixed,5.85,11,0.5769333794
7,p_ne_q,binavg,fixed,5.9,11,0.6004116691
7,p_ne_q,binavg,fixed,5.95,11,0.6260663073
7,p_ne_q,binavg,fixed,6,11,0.6539384739
7,p_ne_q,binavg,fixed,6.05,11,0.6838419376
7,p_ne_q,binavg,fixed,6.1,11,0.7142127154
7,p_ne_q,binavg,fixed,6.15,11,0.7440897148
7,p_ne_q,binavg,fixed,6.2,11,0.7725745997
7,p_ne_q,binavg,fixed,6.25,11,0.798856534
7,p_ne_q,binavg,fixed,6.3,11,0.822231497
7,p_ne_q,binavg,fixed,6.35,11,0.8434109825
7,p_ne_q,binavg,fixed,6.4,11,0.8633031688
7,p_ne_q,binavg,fixed,6.45,11,0.88124064
7,p_ne_q,binavg,fixed,6.5,11,0.897354269
7,p_ne_q,binavg,fixed,6.55,11,0.9123494729
7,p_ne_q,binavg,fixed,6.6,11,0.9266606084
7,p_ne_q,binavg,fixed,6.65,11,0.9402288519
7,p_ne_q,binavg,fixed,6.7,11,0.9525200831
7,p_ne_q,binavg,fixed,6.75,11,0.9631032135
7,p_ne_q,binavg,fixed,6.8,11,0.9715936226
7,p_ne_q,binavg,fixed,6.85,11,0.9782490741
7,p_ne_q,binavg,fixed,6.9,11,0.9836151142
7,p_ne_q,binavg,fixed,6.95,11,0.9880995885
7,p_ne_q,binavg,fixed,7,11,0.991418725
7,p_ne_q,binavg,fixed,7.05,11,0.993285131
7,p_ne_q,binavg,fixed,7.1,11,0.9938170696
7,p_ne_q,binavg,fixed,7.15,11,0.9930465382
7,p_ne_q,binavg,fixed,7.2,11,0.9908395848
7,p_ne_q,binavg,fixed,7.25,11,0.987108343
7,p_ne_q,binavg,fixed,7.3,11,0.9820543711
7,p_ne_q,binavg,fixed,7.35,11,0.9756844282
7,p_ne_q,binavg,fixed,7.4,11,0.9676805616
7,p_ne_q,binavg,fixed,7.45,11,0.9580754674
7,p_ne_q,binavg,fixed,7.5,11,0.9473070101
7,p_ne_q,binavg,fixed,7.55,11,0.9359872907
7,p_ne_q,binavg,fixed,7.6,11,0.9249706256
7,p_ne_q,binavg,fixed,7.65,11,0.9146103607
7,p_ne_q,binavg,fixed,7.7,11,0.9048247982
7,p_ne_q,binavg,fixed,7.75,11,0.8949161884
7,p_ne_q,binavg,fixed,7.8,11,0.8842595117
7,p_ne_q,binavg,fixed,7.85,11,0.8733133988
7,p_ne_q,binavg,fixed,7.9,11,0.8627065024
7,p_ne_q,binavg,fixed,7.95,11,0.8524003604
7,p_ne_q,binavg,fixed,8,11,0.8419686851
7,p_ne_q,binavg,fixed,8.05,11,0.831244417
7,p_ne_q,binavg,fixed,8.1,11,0.820468769
7,p_ne_q,binavg,fixed,8.15,11,0.8099404776
7,p_ne_q,binavg,fixed,8.2,11,0.7995583061
7,p_ne_q,binavg,fixed,8.25,11,0.7894303867
7,p_ne_q,binavg,fixed,8.3,11,0.7796367987
7,p_ne_q,binavg,fixed,8.35,11,0.7700042313
7,p_ne_q,binavg,fixed,8.4,11,0.7600589161
7,p_ne_q,binavg,fixed_no_bin0,5.6,10,0.4539241967
7,p_ne_q,binavg,fixed_no_bin0,5.65,10,0.4770379772
7,p_ne_q,binavg,fixed_no_bin0,5.7,10,0.4987235787
7,p_ne_q,binavg,fixed_no_bin0,5.75,10,0.5222184429
7,p_ne_q,binavg,fixed_no_bin0,5.8,10,0.5475069385
7,p_ne_q,binavg,fixed_no_bin0,5.85,10,0.5716514808
7,p_ne_q,binavg,fixed_no_bin0,5.9,10,0.5956861662
7,p_ne_q,binavg,fixed_no_bin0,5.95,10,0.6218856744
7,p_ne_q,binavg,fixed_no_bin0,6,10,0.6502850168
7,p_ne_q,binavg,fixed_no_bin0,6.05,10,0.6806907346
7,p_ne_q,binavg,fixed_no_bin0,6.1,10,0.7115417228
7,p_ne_q,binavg,fixed_no_bin0,6.15,10,0.741874319
7,p_ne_q,binavg,fixed_no_bin0,6.2,10,0.7708052621
7,p_ne_q,binavg,fixed_no_bin0,6.25,10,0.7975279327
7,p_ne_q,binavg,fixed_no_bin0,6.3,10,0.8213204858
7,p_ne_q,binavg,fixed_no_bin0,6.35,10,0.8428804431
7,p_ne_q,binavg,fixed_no_bin0,6.4,10,0.863117676
7,p_ne_q,binavg,fixed_no_bin0,6.45,10,0.8813585801
7,p_ne_q,binavg,fixed_no_bin0,6.5,10,0.8977288912
7,p_ne_q,binavg,fixed_no_bin0,6.55,10,0.9129491498
7,p_ne_q,binavg,fixed_no_bin0,6.6,10,0.9274699822
7,p_ne_q,binavg,fixed_no_bin0,6.65,10,0.9412331801
7,p_ne_q,binavg,fixed_no_bin0,6.7,10,0.9536992887
7,p_ne_q,binavg,fixed_no_bin0,6.75,10,0.9644286917
7,p_ne_q,binavg,fixed_no_bin0,6.8,10,0.9730157576
7,p_ne_q,binavg,fixed_no_bin0,6.85,10,0.9797159953
7,p_ne_q,binavg,fixed_no_bin0,6.9,10,0.9851018956
7,p_ne_q,binavg,fixed_no_bin0,6.95,10,0.9895875548
7,p_ne_q,binavg,fixed_no_bin0,7,10,0.992868628
7,p_ne_q,binavg,fixed_no_bin0,7.05,10,0.9946433968
7,p_ne_q,binavg,fixed_no_bin0,7.1,10,0.9950386442
7,p_ne_q,binavg,fixed_no_bin0,7.15,10,0.994094896
7,p_ne_q,binavg,fixed_no_bin0,7.2,10,0.9916713082
7,p_ne_q,binavg,fixed_no_bin0,7.25,10,0.9876693422
7,p_ne_q,binavg,fixed_no_bin0,7.3,10,0.9823013227
7,p_ne_q,binavg,fixed_no_bin0,7.35,10,0.975571409
7,p_ne_q,binavg,fixed_no_bin0,7.4,10,0.9671489601
7,p_ne_q,binavg,fixed_no_bin0,7.45,10,0.9570723686
7,p_ne_q,binavg,fixed_no_bin0,7.5,10,0.9457937546
7,p_ne_q,binavg,fixed_no_bin0,7.55,10,0.9339461218
7,p_ne_q,binavg,fixed_no_bin0,7.6,10,0.9224112156
7,p_ne_q,binavg,fixed_no_bin0,7.65,10,0.9115478436
7,p_ne_q,binavg,fixed_no_bin0,7.7,10,0.9012762195
7,p_ne_q,binavg,fixed_no_bin0,7.75,10,0.8908788573
7,p_ne_q,binavg,fixed_no_bin0,7.8,10,0.8797013134
7,p_ne_q,binavg,fixed_no_bin0,7.85,10,0.8682148816
7,p_ne_q,binavg,fixed_no_bin0,7.9,10,0.857068538
7,p_ne_q,binavg,fixed_no_bin0,7.95,10,0.8462233683
7,p_ne_q,binavg,fixed_no_bin0,8,10,0.8352450542
7,p_ne_q,binavg,fixed_no_bin0,8.05,10,0.8239653338
7,p_ne_q,binavg,fixed_no_bin0,8.1,10,0.8126330435
7,p_ne_q,binavg,fixed_no_bin0,8.15,10,0.8015561801
7,p_ne_q,binavg,fixed_no_bin0,8.2,10,0.79063168
7,p_ne_q,binavg,fixed_no_bin0,8.25,10,0.7799729091
7,p_ne_q,binavg,fixed_no_bin0,8.3,10,0.7696636242
7,p_ne_q,binavg,fixed_no_bin0,8.35,10,0.7595200981
7,p_ne_q,binavg,fixed_no_bin0,8.4,10,0.7490438037
7,good_q_fullP0,point,fixed,5.6,11,0.4786920669
7,good_q_fullP0,point,fixed,5.65,11,0.4889073611
7,good_q_fullP0,point,fixed,5.7,11,0.5098395319
7,good_q_fullP0,point,fixed,5.75,11,0.5345132084
7,good_q_fullP0,point,fixed,5.8,11,0.5716921695
7,good_q_fullP0,point,fixed,5.85,11,0.6075810534
7,good_q_fullP0,point,fixed,5.9,11,0.6089817013
7,good_q_fullP0,point,fixed,5.95,11,0.6076646319
7,good_q_fullP0,point,fixed,6,11,0.6515934076
7,good_q_fullP0,point,fixed,6.05,11,0.6929811843
7,good_q_fullP0,point,fixed,6.1,11,0.7106618509
7,good_q_fullP0,point,fixed,6.15,11,0.732129276
7,good_q_fullP0,point,fixed,6.2,11,0.7634273773
7,good_q_fullP0,point,fixed,6.25,11,0.7879880515
7,good_q_fullP0,point,fixed,6.3,11,0.815340691
7,good_q_fullP0,point,fixed,6.35,11,0.8381254549
7,good_q_fullP0,point,fixed,6.4,11,0.8660685214
7,good_q_fullP0,point,fixed,6.45,11,0.8968135512
7,good_q_fullP0,point,fixed,6.5,11,0.9086129237
7,good_q_fullP0,point,fixed,6.55,11,0.9057603488
7,good_q_fullP0,point,fixed,6.6,11,0.9097950697
7,good_q_fullP0,point,fixed,6.65,11,0.9328471306
7,good_q_fullP0,point,fixed,6.7,11,0.9511034432
7,good_q_fullP0,point,fixed,6.75,11,0.95645394
7,good_q_fullP0,point,fixed,6.8,11,0.9639859814
7,good_q_fullP0,point,fixed,6.85,11,0.9777215336
7,good_q_fullP0,point,fixed,6.9,11,0.9873097636
7,good_q_fullP0,point,fixed,6.95,11,0.9932056587
7,good_q_fullP0,point,fixed,7,11,0.9934228106
7,good_q_fullP0,point,fixed,7.05,11,0.9901407508
7,good_q_fullP0,point,fixed,7.1,11,0.9848934272
7,good_q_fullP0,point,fixed,7.15,11,0.9831275553
7,good_q_fullP0,point,fixed,7.2,11,0.9805844916
7,good_q_fullP0,point,fixed,7.25,11,0.9799028361
7,good_q_fullP0,point,fixed,7.3,11,0.978423277
7,good_q_fullP0,point,fixed,7.35,11,0.9727506249
7,good_q_fullP0,point,fixed,7.4,11,0.9585802394
7,good_q_fullP0,point,fixed,7.45,11,0.9393580216
7,good_q_fullP0,point,fixed,7.5,11,0.927624172
7,good_q_fullP0,point,fixed,7.55,11,0.9196054674
7,good_q_fullP0,point,fixed,7.6,11,0.9152908016
7,good_q_fullP0,point,fixed,7.65,11,0.9071708047
7,good_q_fullP0,point,fixed,7.7,11,0.8953982233
7,good_q_fullP0,point,fixed,7.75,11,0.8779994768
7,good_q_fullP0,point,fixed,7.8,11,0.8625552821
7,good_q_fullP0,point,fixed,7.85,11,0.8533896162
7,good_q_fullP0,point,fixed,7.9,11,0.8474448783
7,good_q_fullP0,point,fixed,7.95,11,0.840606764
7,good_q_fullP0,point,fixed,8,11,0.8367910264
7,good_q_fullP0,point,fixed,8.05,11,0.8304507543
7,good_q_fullP0,point,fixed,8.1,11,0.830865451
7,good_q_fullP0,point,fixed,8.15,11,0.8302323259
7,good_q_fullP0,point,fixed,8.2,11,0.8215190286
7,good_q_fullP0,point,fixed,8.25,11,0.8078807093
7,good_q_fullP0,point,fixed,8.3,11,0.7921155995
7,good_q_fullP0,point,fixed,8.35,11,0.7759573614
7,good_q_fullP0,point,fixed,8.4,11,0.7584177637
7,good_q_fullP0,point,fixed_no_bin0,5.6,10,0.4616510516
7,good_q_fullP0,point,fixed_no_bin0,5.65,10,0.4728368099
7,good_q_fullP0,point,fixed_no_bin0,5.7,10,0.494893386
7,good_q_fullP0,point,fixed_no_bin0,5.75,10,0.5214197565
7,good_q_fullP0,point,fixed_no_bin0,5.8,10,0.5600121203
7,good_q_fullP0,point,fixed_no_bin0,5.85,10,0.5963745356
7,good_q_fullP0,point,fixed_no_bin0,5.9,10,0.5979036869
7,good_q_fullP0,point,fixed_no_bin0,5.95,10,0.5968873723
7,good_q_fullP0,point,fixed_no_bin0,6,10,0.6416894098
7,good_q_fullP0,point,fixed_no_bin0,6.05,10,0.6840196108
7,good_q_fullP0,point,fixed_no_bin0,6.1,10,0.7021064248
7,good_q_fullP0,point,fixed_no_bin0,6.15,10,0.7239331837
7,good_q_fullP0,point,fixed_no_bin0,6.2,10,0.7560757901
7,good_q_fullP0,point,fixed_no_bin0,6.25,10,0.7816196446
7,good_q_fullP0,point,fixed_no_bin0,6.3,10,0.8096763834
7,good_q_fullP0,point,fixed_no_bin0,6.35,10,0.8328603151
7,good_q_fullP0,point,fixed_no_bin0,6.4,10,0.861284004
7,good_q_fullP0,point,fixed_no_bin0,6.45,10,0.8928352923
7,good_q_fullP0,point,fixed_no_bin0,6.5,10,0.9052258068
7,good_q_fullP0,point,fixed_no_bin0,6.55,10,0.9027756303
7,good_q_fullP0,point,fixed_no_bin0,6.6,10,0.9073358318
7,good_q_fullP0,point,fixed_no_bin0,6.65,10,0.9310018534
7,good_q_fullP0,point,fixed_no_bin0,6.7,10,0.9497824675
7,good_q_fullP0,point,fixed_no_bin0,6.75,10,0.9553225296
7,good_q_fullP0,point,fixed_no_bin0,6.8,10,0.9631589675
7,good_q_fullP0,point,fixed_no_bin0,6.85,10,0.9772607173
7,good_q_fullP0,point,fixed_no_bin0,6.9,10,0.9870982459
7,good_q_fullP0,point,fixed_no_bin0,6.95,10,0.9931975988
7,good_q_fullP0,point,fixed_no_bin0,7,10,0.9934008485
7,good_q_fullP0,point,fixed_no_bin0,7.05,10,0.9899440215
7,good_q_fullP0,point,fixed_no_bin0,7.1,10,0.9844406901
7,good_q_fullP0,point,fixed_no_bin0,7.15,10,0.9824718049
7,good_q_fullP0,point,fixed_no_bin0,7.2,10,0.9796986951
7,good_q_fullP0,point,fixed_no_bin0,7.25,10,0.9789652144
7,good_q_fullP0,point,fixed_no_bin0,7.3,10,0.9775275544
7,good_q_fullP0,point,fixed_no_bin0,7.35,10,0.9716487574
7,good_q_fullP0,point,fixed_no_bin0,7.4,10,0.9566234751
7,good_q_fullP0,point,fixed_no_bin0,7.45,10,0.9363140025
7,good_q_fullP0,point,fixed_no_bin0,7.5,10,0.9239653718
7,good_q_fullP0,point,fixed_no_bin0,7.55,10,0.9155833615
7,good_q_fullP0,point,fixed_no_bin0,7.6,10,0.9110830315
7,good_q_fullP0,point,fixed_no_bin0,7.65,10,0.9024536499
7,good_q_fullP0,point,fixed_no_bin0,7.7,10,0.8899753146
7,good_q_fullP0,point,fixed_no_bin0,7.75,10,0.8715604492
7,good_q_fullP0,point,fixed_no_bin0,7.8,10,0.8552184997
7,good_q_fullP0,point,fixed_no_bin0,7.85,10,0.8455965443
7,good_q_fullP0,point,fixed_no_bin0,7.9,10,0.8393881412
7,good_q_fullP0,point,fixed_no_bin0,7.95,10,0.8321752657
7,good_q_fullP0,point,fixed_no_bin0,8,10,0.8281217158
7,good_q_fullP0,point,fixed_no_bin0,8.05,10,0.8214293019
7,good_q_fullP0,point,fixed_no_bin0,8.1,10,0.8218624502
7,good_q_fullP0,point,fixed_no_bin0,8.15,10,0.8212080878
7,good_q_fullP0,point,fixed_no_bin0,8.2,10,0.8119913318
7,good_q_fullP0,point,fixed_no_bin0,8.25,10,0.7977349425
7,good_q_fullP0,point,fixed_no_bin0,8.3,10,0.7812159078
7,good_q_fullP0,point,fixed_no_bin0,8.35,10,0.7641920673
7,good_q_fullP0,point,fixed_no_bin0,8.4,10,0.7454749958
7,good_q_fullP0,binavg,fixed,5.6,11,0.4593891283
7,good_q_fullP0,binavg,fixed,5.65,11,0.4817153604
7,good_q_fullP0,binavg,fixed,5.7,11,0.502651665
7,good_q_fullP0,binavg,fixed,5.75,11,0.5254660204
7,good_q_fullP0,binavg,fixed,5.8,11,0.5501530493
7,good_q_fullP0,binavg,fixed,5.85,11,0.5737602833
7,good_q_fullP0,binavg,fixed,5.9,11,0.5972704405
7,good_q_fullP0,binavg,fixed,5.95,11,0.6229251143
7,good_q_fullP0,binavg,fixed,6,11,0.6508135342
7,good_q_fullP0,binavg,fixed,6.05,11,0.6807708555
7,good_q_fullP0,binavg,fixed,6.1,11,0.7112285765
7,good_q_fullP0,binavg,fixed,6.15,11,0.7412153716
7,good_q_fullP0,binavg,fixed,6.2,11,0.7698299352
7,good_q_fullP0,binavg,fixed,6.25,11,0.796255105
7,good_q_fullP0,binavg,fixed,6.3,11,0.8197994303
7,good_q_fullP0,binavg,fixed,6.35,11,0.841182981
7,good_q_fullP0,binavg,fixed,6.4,11,0.8612643144
7,good_q_fullP0,binavg,fixed,6.45,11,0.8793555844
7,good_q_fullP0,binavg,fixed,6.5,11,0.8956101411
7,good_q_fullP0,binavg,fixed,6.55,11,0.9107448422
7,good_q_fullP0,binavg,fixed,6.6,11,0.9251836471
7,good_q_fullP0,binavg,fixed,6.65,11,0.9388685689
7,good_q_fullP0,binavg,fixed,6.7,11,0.9512685878
7,good_q_fullP0,binavg,fixed,6.75,11,0.9619549688
7,good_q_fullP0,binavg,fixed,6.8,11,0.9705336443
7,good_q_fullP0,binavg,fixed,6.85,11,0.977233721
7,good_q_fullP0,binavg,fixed,6.9,11,0.982595579
7,good_q_fullP0,binavg,fixed,6.95,11,0.9870178741
7,good_q_fullP0,binavg,fixed,7,11,0.9902510351
7,good_q_fullP0,binavg,fixed,7.05,11,0.9920287786
7,good_q_fullP0,binavg,fixed,7.1,11,0.9924679421
7,good_q_fullP0,binavg,fixed,7.15,11,0.991592179
7,good_q_fullP0,binavg,fixed,7.2,11,0.9892622828
7,good_q_fullP0,binavg,fixed,7.25,11,0.9853938901
7,good_q_fullP0,binavg,fixed,7.3,11,0.9802179113
7,good_q_fullP0,binavg,fixed,7.35,11,0.9737344964
7,good_q_fullP0,binavg,fixed,7.4,11,0.9656075877
7,good_q_fullP0,binavg,fixed,7.45,11,0.9558731791
7,good_q_fullP0,binavg,fixed,7.5,11,0.9449882003
7,good_q_fullP0,binavg,fixed,7.55,11,0.9335844071
7,good_q_fullP0,binavg,fixed,7.6,11,0.9225419303
7,good_q_fullP0,binavg,fixed,7.65,11,0.9122289442
7,good_q_fullP0,binavg,fixed,7.7,11,0.9025423018
7,good_q_fullP0,binavg,fixed,7.75,11,0.892744816
7,good_q_fullP0,binavg,fixed,7.8,11,0.8821947282
7,good_q_fullP0,binavg,fixed,7.85,11,0.8713693889
7,good_q_fullP0,binavg,fixed,7.9,11,0.8609243663
7,good_q_fullP0,binavg,fixed,7.95,11,0.8508186456
7,good_q_fullP0,binavg,fixed,8,11,0.8405988245
7,good_q_fullP0,binavg,fixed,8.05,11,0.8300863413
7,good_q_fullP0,binavg,fixed,8.1,11,0.8195322893
7,good_q_fullP0,binavg,fixed,8.15,11,0.8092486959
7,good_q_fullP0,binavg,fixed,8.2,11,0.7991260316
7,good_q_fullP0,binavg,fixed,8.25,11,0.7892658463
7,good_q_fullP0,binavg,fixed,8.3,11,0.7797345818
7,good_q_fullP0,binavg,fixed,8.35,11,0.7703474449
7,good_q_fullP0,binavg,fixed,8.4,11,0.7606538351
7,good_q_fullP0,binavg,fixed_no_bin0,5.6,10,0.4510326046
7,good_q_fullP0,binavg,fixed_no_bin0,5.65,10,0.4740750835
7,good_q_fullP0,binavg,fixed_no_bin0,5.7,10,0.495732401
7,good_q_fullP0,binavg,fixed_no_bin0,5.75,10,0.5192268565
7,good_q_fullP0,binavg,fixed_no_bin0,5.8,10,0.5445420994
7,good_q_fullP0,binavg,fixed_no_bin0,5.85,10,0.5687491078
7,good_q_fullP0,binavg,fixed_no_bin0,5.9,10,0.5928474497
7,good_q_fullP0,binavg,fixed_no_bin0,5.95,10,0.6190771369
7,good_q_fullP0,binavg,fixed_no_bin0,6,10,0.6475213261
7,good_q_fullP0,binavg,fixed_no_bin0,6.05,10,0.678007473
7,good_q_fullP0,binavg,fixed_no_bin0,6.1,10,0.7089703805
7,good_q_fullP0,binavg,fixed_no_bin0,6.15,10,0.7394357076
7,good_q_fullP0,binavg,fixed_no_bin0,6.2,10,0.7685174971
7,good_q_fullP0,binavg,fixed_no_bin0,6.25,10,0.7954031882
7,good_q_fullP0,binavg,fixed_no_bin0,6.3,10,0.8193842759
7,good_q_fullP0,binavg,fixed_no_bin0,6.35,10,0.8411665152
7,good_q_fullP0,binavg,fixed_no_bin0,6.4,10,0.8616078292
7,good_q_fullP0,binavg,fixed_no_bin0,6.45,10,0.8800132741
7,good_q_fullP0,binavg,fixed_no_bin0,6.5,10,0.8965312626
7,good_q_fullP0,binavg,fixed_no_bin0,6.55,10,0.9118949866
7,good_q_fullP0,binavg,fixed_no_bin0,6.6,10,0.9265456008
7,good_q_fullP0,binavg,fixed_no_bin0,6.65,10,0.9404256057
7,good_q_fullP0,binavg,fixed_no_bin0,6.7,10,0.9529988808
7,good_q_fullP0,binavg,fixed_no_bin0,6.75,10,0.9638283384
7,good_q_fullP0,binavg,fixed_no_bin0,6.8,10,0.9724975766
7,good_q_fullP0,binavg,fixed_no_bin0,6.85,10,0.9792319379
7,good_q_fullP0,binavg,fixed_no_bin0,6.9,10,0.9846003851
7,good_q_fullP0,binavg,fixed_no_bin0,6.95,10,0.9890071648
7,good_q_fullP0,binavg,fixed_no_bin0,7,10,0.9921816523
7,good_q_fullP0,binavg,fixed_no_bin0,7.05,10,0.9938433513
7,good_q_fullP0,binavg,fixed_no_bin0,7.1,10,0.9941184131
7,good_q_fullP0,binavg,fixed_no_bin0,7.15,10,0.9930400401
7,good_q_fullP0,binavg,fixed_no_bin0,7.2,10,0.9904617157
7,good_q_fullP0,binavg,fixed_no_bin0,7.25,10,0.9862874413
7,good_q_fullP0,binavg,fixed_no_bin0,7.3,10,0.9807615075
7,good_q_fullP0,binavg,fixed_no_bin0,7.35,10,0.9738810928
7,good_q_fullP0,binavg,fixed_no_bin0,7.4,10,0.9652966333
7,good_q_fullP0,binavg,fixed_no_bin0,7.45,10,0.9550513148
7,good_q_fullP0,binavg,fixed_no_bin0,7.5,10,0.9436176258
7,good_q_fullP0,binavg,fixed_no_bin0,7.55,10,0.9316495903
7,good_q_fullP0,binavg,fixed_no_bin0,7.6,10,0.9200558903
7,good_q_fullP0,binavg,fixed_no_bin0,7.65,10,0.9092095302
7,good_q_fullP0,binavg,fixed_no_bin0,7.7,10,0.8990091654
7,good_q_fullP0,binavg,fixed_no_bin0,7.75,10,0.8886968651
7,good_q_fullP0,binavg,fixed_no_bin0,7.8,10,0.8775991035
7,good_q_fullP0,binavg,fixed_no_bin0,7.85,10,0.8662064299
7,good_q_fullP0,binavg,fixed_no_bin0,7.9,10,0.8551957855
7,good_q_fullP0,binavg,fixed_no_bin0,7.95,10,0.8445259525
7,good_q_fullP0,binavg,fixed_no_bin0,8,10,0.8337353364
7,good_q_fullP0,binavg,fixed_no_bin0,8.05,10,0.822644612
7,good_q_fullP0,binavg,fixed_no_bin0,8.1,10,0.8115127922
7,good_q_fullP0,binavg,fixed_no_bin0,8.15,10,0.8006615578
7,good_q_fullP0,binavg,fixed_no_bin0,8.2,10,0.7899794163
7,good_q_fullP0,binavg,fixed_no_bin0,8.25,10,0.7795728939
7,good_q_fullP0,binavg,fixed_no_bin0,8.3,10,0.7695115723
7,good_q_fullP0,binavg,fixed_no_bin0,8.35,10,0.7595988955
7,good_q_fullP0,binavg,fixed_no_bin0,8.4,10,0.7493596333
7,all_W1,point,fixed,5.6,11,0.4864636072
7,all_W1,point,fixed,5.65,11,0.4951748487
7,all_W1,point,fixed,5.7,11,0.5060595155
7,all_W1,point,fixed,5.75,11,0.5240148983
7,all_W1,point,fixed,5.8,11,0.5686243552
7,all_W1,point,fixed,5.85,11,0.6138568595
7,all_W1,point,fixed,5.9,11,0.6106075474
7,all_W1,point,fixed,5.95,11,0.6002885034
7,all_W1,point,fixed,6,11,0.6511578889
7,all_W1,point,fixed,6.05,11,0.6979713545
7,all_W1,point,fixed,6.1,11,0.7161206918
7,all_W1,point,fixed,6.15,11,0.7431637792
7,all_W1,point,fixed,6.2,11,0.7787872402
7,all_W1,point,fixed,6.25,11,0.8051350482
7,all_W1,point,fixed,6.3,11,0.8279971094
7,all_W1,point,fixed,6.35,11,0.8446567597
7,all_W1,point,fixed,6.4,11,0.8710040953
7,all_W1,point,fixed,6.45,11,0.904138674
7,all_W1,point,fixed,6.5,11,0.9158791148
7,all_W1,point,fixed,6.55,11,0.9081539794
7,all_W1,point,fixed,6.6,11,0.9081400929
7,all_W1,point,fixed,6.65,11,0.9315663681
7,all_W1,point,fixed,6.7,11,0.9518843754
7,all_W1,point,fixed,6.75,11,0.9582842267
7,all_W1,point,fixed,6.8,11,0.9665209017
7,all_W1,point,fixed,6.85,11,0.980974268
7,all_W1,point,fixed,6.9,11,0.990317149
7,all_W1,point,fixed,6.95,11,0.9938801944
7,all_W1,point,fixed,7,11,0.9924927827
7,all_W1,point,fixed,7.05,11,0.9900959319
7,all_W1,point,fixed,7.1,11,0.9859742285
7,all_W1,point,fixed,7.15,11,0.9820239335
7,all_W1,point,fixed,7.2,11,0.9746336535
7,all_W1,point,fixed,7.25,11,0.9766881724
7,all_W1,point,fixed,7.3,11,0.9794293331
7,all_W1,point,fixed,7.35,11,0.9745723081
7,all_W1,point,fixed,7.4,11,0.9568811991
7,all_W1,point,fixed,7.45,11,0.9313767409
7,all_W1,point,fixed,7.5,11,0.9160492419
7,all_W1,point,fixed,7.55,11,0.9066036105
7,all_W1,point,fixed,7.6,11,0.9037337173
7,all_W1,point,fixed,7.65,11,0.8969086151
7,all_W1,point,fixed,7.7,11,0.887516317
7,all_W1,point,fixed,7.75,11,0.874945319
7,all_W1,point,fixed,7.8,11,0.8629244124
7,all_W1,point,fixed,7.85,11,0.8555102532
7,all_W1,point,fixed,7.9,11,0.8505703913
7,all_W1,point,fixed,7.95,11,0.8456703665
7,all_W1,point,fixed,8,11,0.8346964775
7,all_W1,point,fixed,8.05,11,0.8211348368
7,all_W1,point,fixed,8.1,11,0.8250035406
7,all_W1,point,fixed,8.15,11,0.8250430496
7,all_W1,point,fixed,8.2,11,0.8148131591
7,all_W1,point,fixed,8.25,11,0.7983876189
7,all_W1,point,fixed,8.3,11,0.7809013603
7,all_W1,point,fixed,8.35,11,0.7646133465
7,all_W1,point,fixed,8.4,11,0.7474239037
7,all_W1,point,fixed_no_bin0,5.6,10,0.4683033704
7,all_W1,point,fixed_no_bin0,5.65,10,0.4773705435
7,all_W1,point,fixed_no_bin0,5.7,10,0.4894850355
7,all_W1,point,fixed_no_bin0,5.75,10,0.5100592874
7,all_W1,point,fixed_no_bin0,5.8,10,0.5568698793
7,all_W1,point,fixed_no_bin0,5.85,10,0.6029032681
7,all_W1,point,fixed_no_bin0,5.9,10,0.6000845389
7,all_W1,point,fixed_no_bin0,5.95,10,0.5901419917
7,all_W1,point,fixed_no_bin0,6,10,0.6416884059
7,all_W1,point,fixed_no_bin0,6.05,10,0.6893056345
7,all_W1,point,fixed_no_bin0,6.1,10,0.7077384676
7,all_W1,point,fixed_no_bin0,6.15,10,0.7353335833
7,all_W1,point,fixed_no_bin0,6.2,10,0.7718288545
7,all_W1,point,fixed_no_bin0,6.25,10,0.7991305374
7,all_W1,point,fixed_no_bin0,6.3,10,0.822613403
7,all_W1,point,fixed_no_bin0,6.35,10,0.839707711
7,all_W1,point,fixed_no_bin0,6.4,10,0.866420091
7,all_W1,point,fixed_no_bin0,6.45,10,0.9002402135
7,all_W1,point,fixed_no_bin0,6.5,10,0.9124174895
7,all_W1,point,fixed_no_bin0,6.55,10,0.9048983353
7,all_W1,point,fixed_no_bin0,6.6,10,0.9055269764
7,all_W1,point,fixed_no_bin0,6.65,10,0.9296877457
7,all_W1,point,fixed_no_bin0,6.7,10,0.9506753803
7,all_W1,point,fixed_no_bin0,6.75,10,0.9573269027
7,all_W1,point,fixed_no_bin0,6.8,10,0.9658655137
7,all_W1,point,fixed_no_bin0,6.85,10,0.9806598155
7,all_W1,point,fixed_no_bin0,6.9,10,0.9903059301
7,all_W1,point,fixed_no_bin0,6.95,10,0.9941236483
7,all_W1,point,fixed_no_bin0,7,10,0.9928125205
7,all_W1,point,fixed_no_bin0,7.05,10,0.9901945248
7,all_W1,point,fixed_no_bin0,7.1,10,0.9857861859
7,all_W1,point,fixed_no_bin0,7.15,10,0.9813705927
7,all_W1,point,fixed_no_bin0,7.2,10,0.9734580176
7,all_W1,point,fixed_no_bin0,7.25,10,0.9755799523
7,all_W1,point,fixed_no_bin0,7.3,10,0.9785982482
7,all_W1,point,fixed_no_bin0,7.35,10,0.9735269017
7,all_W1,point,fixed_no_bin0,7.4,10,0.9546995691
7,all_W1,point,fixed_no_bin0,7.45,10,0.9277353035
7,all_W1,point,fixed_no_bin0,7.5,10,0.9116223898
7,all_W1,point,fixed_no_bin0,7.55,10,0.9018226745
7,all_W1,point,fixed_no_bin0,7.6,10,0.8988815484
7,all_W1,point,fixed_no_bin0,7.65,10,0.8915793184
7,all_W1,point,fixed_no_bin0,7.7,10,0.8815380042
7,all_W1,point,fixed_no_bin0,7.75,10,0.8681662377
7,all_W1,point,fixed_no_bin0,7.8,10,0.8554362314
7,all_W1,point,fixed_no_bin0,7.85,10,0.8477377066
7,all_W1,point,fixed_no_bin0,7.9,10,0.8426782973
7,all_W1,point,fixed_no_bin0,7.95,10,0.8375131962
7,all_W1,point,fixed_no_bin0,8,10,0.8258615848
7,all_W1,point,fixed_no_bin0,8.05,10,0.8115172184
7,all_W1,point,fixed_no_bin0,8.1,10,0.8155411248
7,all_W1,point,fixed_no_bin0,8.15,10,0.815546816
7,all_W1,point,fixed_no_bin0,8.2,10,0.8046319022
7,all_W1,point,fixed_no_bin0,8.25,10,0.7874272621
7,all_W1,point,fixed_no_bin0,8.3,10,0.7691421756
7,all_W1,point,fixed_no_bin0,8.35,10,0.7520071413
7,all_W1,point,fixed_no_bin0,8.4,10,0.7335699922
7,all_W1,binavg,fixed,5.6,11,0.4634123266
7,all_W1,binavg,fixed,5.65,11,0.485688425
7,all_W1,binavg,fixed,5.7,11,0.5060013336
7,all_W1,binavg,fixed,5.75,11,0.528819157
7,all_W1,binavg,fixed,5.8,11,0.5546108354
7,all_W1,binavg,fixed,5.85,11,0.5793498968
7,all_W1,binavg,fixed,5.9,11,0.6032899468
7,all_W1,binavg,fixed,5.95,11,0.6288831684
7,all_W1,binavg,fixed,6,11,0.656563524
7,all_W1,binavg,fixed,6.05,11,0.6861586293
7,all_W1,binavg,fixed,6.1,11,0.7159915952
7,all_W1,binavg,fixed,6.15,11,0.7451489925
7,all_W1,binavg,fixed,6.2,11,0.7738848085
7,all_W1,binavg,fixed,6.25,11,0.8015353145
7,all_W1,binavg,fixed,6.3,11,0.8259881297
7,all_W1,binavg,fixed,6.35,11,0.8478884932
7,all_W1,binavg,fixed,6.4,11,0.8685026465
7,all_W1,binavg,fixed,6.45,11,0.8869336
7,all_W1,binavg,fixed,6.5,11,0.9031575836
7,all_W1,binavg,fixed,6.55,11,0.9182150345
7,all_W1,binavg,fixed,6.6,11,0.932546099
7,all_W1,binavg,fixed,6.65,11,0.945740075
7,all_W1,binavg,fixed,6.7,11,0.9574072385
7,all_W1,binavg,fixed,6.75,11,0.9672912863
7,all_W1,binavg,fixed,6.8,11,0.9751675372
7,all_W1,binavg,fixed,6.85,11,0.9812716334
7,all_W1,binavg,fixed,6.9,11,0.9859508123
7,all_W1,binavg,fixed,6.95,11,0.9897400921
7,all_W1,binavg,fixed,7,11,0.9923915014
7,all_W1,binavg,fixed,7.05,11,0.9935441015
7,all_W1,binavg,fixed,7.1,11,0.9932633178
7,all_W1,binavg,fixed,7.15,11,0.9915682281
7,all_W1,binavg,fixed,7.2,11,0.9883340168
7,all_W1,binavg,fixed,7.25,11,0.9835370687
7,all_W1,binavg,fixed,7.3,11,0.9775568969
7,all_W1,binavg,fixed,7.35,11,0.9705144495
7,all_W1,binavg,fixed,7.4,11,0.9620622272
7,all_W1,binavg,fixed,7.45,11,0.9522882868
7,all_W1,binavg,fixed,7.5,11,0.9415315943
7,all_W1,binavg,fixed,7.55,11,0.9300923702
7,all_W1,binavg,fixed,7.6,11,0.9185468403
7,all_W1,binavg,fixed,7.65,11,0.9075554246
7,all_W1,binavg,fixed,7.7,11,0.8975267717
7,all_W1,binavg,fixed,7.75,11,0.8873876418
7,all_W1,binavg,fixed,7.8,11,0.8761725569
7,all_W1,binavg,fixed,7.85,11,0.864552464
7,all_W1,binavg,fixed,7.9,11,0.8535980201
7,all_W1,binavg,fixed,7.95,11,0.8432570153
7,all_W1,binavg,fixed,8,11,0.8327310495
7,all_W1,binavg,fixed,8.05,11,0.8217517618
7,all_W1,binavg,fixed,8.1,11,0.8106615637
7,all_W1,binavg,fixed,8.15,11,0.7999110556
7,all_W1,binavg,fixed,8.2,11,0.7894464634
7,all_W1,binavg,fixed,8.25,11,0.7793146322
7,all_W1,binavg,fixed,8.3,11,0.7696199743
7,all_W1,binavg,fixed,8.35,11,0.7602118666
7,all_W1,binavg,fixed,8.4,11,0.7505722079
7,all_W1,binavg,fixed_no_bin0,5.6,10,0.4552317681
7,all_W1,binavg,fixed_no_bin0,5.65,10,0.4782601724
7,all_W1,binavg,fixed_no_bin0,5.7,10,0.4993312887
7,all_W1,binavg,fixed_no_bin0,5.75,10,0.5228494417
7,all_W1,binavg,fixed_no_bin0,5.8,10,0.5492839298
7,all_W1,binavg,fixed_no_bin0,5.85,10,0.5746455093
7,all_W1,binavg,fixed_no_bin0,5.9,10,0.599185745
7,all_W1,binavg,fixed_no_bin0,5.95,10,0.625349096
7,all_W1,binavg,fixed_no_bin0,6,10,0.6535875677
7,all_W1,binavg,fixed_no_bin0,6.05,10,0.6837353307
7,all_W1,binavg,fixed_no_bin0,6.1,10,0.7141015938
7,all_W1,binavg,fixed_no_bin0,6.15,10,0.7437568684
7,all_W1,binavg,fixed_no_bin0,6.2,10,0.7729761355
7,all_W1,binavg,fixed_no_bin0,6.25,10,0.8011149001
7,all_W1,binavg,fixed_no_bin0,6.3,10,0.8260386166
7,all_W1,binavg,fixed_no_bin0,6.35,10,0.8483641709
7,all_W1,binavg,fixed_no_bin0,6.4,10,0.8693561725
7,all_W1,binavg,fixed_no_bin0,6.45,10,0.8881133544
7,all_W1,binavg,fixed_no_bin0,6.5,10,0.904605858
7,all_W1,binavg,fixed_no_bin0,6.55,10,0.9198904547
7,all_W1,binavg,fixed_no_bin0,6.6,10,0.9344241438
7,all_W1,binavg,fixed_no_bin0,6.65,10,0.9477996259
7,all_W1,binavg,fixed_no_bin0,6.7,10,0.9596290067
7,all_W1,binavg,fixed_no_bin0,6.75,10,0.9696468331
7,all_W1,binavg,fixed_no_bin0,6.8,10,0.9775975796
7,all_W1,binavg,fixed_no_bin0,6.85,10,0.9837091896
7,all_W1,binavg,fixed_no_bin0,6.9,10,0.9883622844
7,all_W1,binavg,fixed_no_bin0,6.95,10,0.9921041186
7,all_W1,binavg,fixed_no_bin0,7,10,0.9946617374
7,all_W1,binavg,fixed_no_bin0,7.05,10,0.9956538958
7,all_W1,binavg,fixed_no_bin0,7.1,10,0.9951587001
7,all_W1,binavg,fixed_no_bin0,7.15,10,0.9932105056
7,all_W1,binavg,fixed_no_bin0,7.2,10,0.9896749028
7,all_W1,binavg,fixed_no_bin0,7.25,10,0.9845160383
7,all_W1,binavg,fixed_no_bin0,7.3,10,0.9781373202
7,all_W1,binavg,fixed_no_bin0,7.35,10,0.9706632053
7,all_W1,binavg,fixed_no_bin0,7.4,10,0.9617307087
7,all_W1,binavg,fixed_no_bin0,7.45,10,0.9514366123
7,all_W1,binavg,fixed_no_bin0,7.5,10,0.9401306404
7,all_W1,binavg,fixed_no_bin0,7.55,10,0.9281186112
7,all_W1,binavg,fixed_no_bin0,7.6,10,0.9159877004
7,all_W1,binavg,fixed_no_bin0,7.65,10,0.904412641
7,all_W1,binavg,fixed_no_bin0,7.7,10,0.8938303671
7,all_W1,binavg,fixed_no_bin0,7.75,10,0.8831368567
7,all_W1,binavg,fixed_no_bin0,7.8,10,0.8713215851
7,all_W1,binavg,fixed_no_bin0,7.85,10,0.8590754579
7,all_W1,binavg,fixed_no_bin0,7.9,10,0.8475050251
7,all_W1,binavg,fixed_no_bin0,7.95,10,0.83655659
7,all_W1,binavg,fixed_no_bin0,8,10,0.8254138757
7,all_W1,binavg,fixed_no_bin0,8.05,10,0.8138065632
7,all_W1,binavg,fixed_no_bin0,8.1,10,0.8020896507
7,all_W1,binavg,fixed_no_bin0,8.15,10,0.7907296606
7,all_W1,binavg,fixed_no_bin0,8.2,10,0.7796719155
7,all_W1,binavg,fixed_no_bin0,8.25,10,0.7689660682
7,all_W1,binavg,fixed_no_bin0,8.3,10,0.7587215463
7,all_W1,binavg,fixed_no_bin0,8.35,10,0.748777328
7,all_W1,binavg,fixed_no_bin0,8.4,10,0.7385867645
7,all_W2,point,fixed,5.6,11,0.4793593225
7,all_W2,point,fixed,5.65,11,0.4897541793
7,all_W2,point,fixed,5.7,11,0.514198091
7,all_W2,point,fixed,5.75,11,0.5415194669
7,all_W2,point,fixed,5.8,11,0.576437956
7,all_W2,point,fixed,5.85,11,0.6094095898
7,all_W2,point,fixed,5.9,11,0.6123555482
7,all_W2,point,fixed,5.95,11,0.6137856495
7,all_W2,point,fixed,6,11,0.6547700112
7,all_W2,point,fixed,6.05,11,0.6936069039
7,all_W2,point,fixed,6.1,11,0.7109432561
7,all_W2,point,fixed,6.15,11,0.7306246993
7,all_W2,point,fixed,6.2,11,0.7601830539
7,all_W2,point,fixed,6.25,11,0.7839715595
7,all_W2,point,fixed,6.3,11,0.813294561
7,all_W2,point,fixed,6.35,11,0.8386645715
7,all_W2,point,fixed,6.4,11,0.8665660874
7,all_W2,point,fixed,6.45,11,0.8954027678
7,all_W2,point,fixed,6.5,11,0.9067136012
7,all_W2,point,fixed,6.55,11,0.9054194785
7,all_W2,point,fixed,6.6,11,0.9103025499
7,all_W2,point,fixed,6.65,11,0.9317085168
7,all_W2,point,fixed,6.7,11,0.9482937349
7,all_W2,point,fixed,6.75,11,0.9536295723
7,all_W2,point,fixed,6.8,11,0.9614897657
7,all_W2,point,fixed,6.85,11,0.9750675962
7,all_W2,point,fixed,6.9,11,0.9846445054
7,all_W2,point,fixed,6.95,11,0.9914643636
7,all_W2,point,fixed,7,11,0.9921283575
7,all_W2,point,fixed,7.05,11,0.9893500871
7,all_W2,point,fixed,7.1,11,0.9843863038
7,all_W2,point,fixed,7.15,11,0.9836084025
7,all_W2,point,fixed,7.2,11,0.9823476929
7,all_W2,point,fixed,7.25,11,0.9815678289
7,all_W2,point,fixed,7.3,11,0.9793710924
7,all_W2,point,fixed,7.35,11,0.9737165882
7,all_W2,point,fixed,7.4,11,0.9612858227
7,all_W2,point,fixed,7.45,11,0.944737024
7,all_W2,point,fixed,7.5,11,0.9343078506
7,all_W2,point,fixed,7.55,11,0.9265532022
7,all_W2,point,fixed,7.6,11,0.9213650968
7,all_W2,point,fixed,7.65,11,0.912727321
7,all_W2,point,fixed,7.7,11,0.9004658813
7,all_W2,point,fixed,7.75,11,0.8818979528
7,all_W2,point,fixed,7.8,11,0.8654162758
7,all_W2,point,fixed,7.85,11,0.8558886335
7,all_W2,point,fixed,7.9,11,0.8496603865
7,all_W2,point,fixed,7.95,11,0.8420296742
7,all_W2,point,fixed,8,11,0.8399688298
7,all_W2,point,fixed,8.05,11,0.8351839153
7,all_W2,point,fixed,8.1,11,0.834089458
7,all_W2,point,fixed,8.15,11,0.8327609626
7,all_W2,point,fixed,8.2,11,0.8239466132
7,all_W2,point,fixed,8.25,11,0.8114060441
7,all_W2,point,fixed,8.3,11,0.7962403937
7,all_W2,point,fixed,8.35,11,0.7796066725
7,all_W2,point,fixed,8.4,11,0.7612693285
7,all_W2,point,fixed_no_bin0,5.6,10,0.4624766791
7,all_W2,point,fixed_no_bin0,5.65,10,0.4741069014
7,all_W2,point,fixed_no_bin0,5.7,10,0.4996776384
7,all_W2,point,fixed_no_bin0,5.75,10,0.5286532356
7,all_W2,point,fixed_no_bin0,5.8,10,0.5647656833
7,all_W2,point,fixed_no_bin0,5.85,10,0.5981248396
7,all_W2,point,fixed_no_bin0,5.9,10,0.6011004027
7,all_W2,point,fixed_no_bin0,5.95,10,0.6028173818
7,all_W2,point,fixed_no_bin0,6,10,0.6447713068
7,all_W2,point,fixed_no_bin0,6.05,10,0.684627151
7,all_W2,point,fixed_no_bin0,6.1,10,0.7024025618
7,all_W2,point,fixed_no_bin0,6.15,10,0.7223744825
7,all_W2,point,fixed_no_bin0,6.2,10,0.7528021989
7,all_W2,point,fixed_no_bin0,6.25,10,0.7776401477
7,all_W2,point,fixed_no_bin0,6.3,10,0.8077281865
7,all_W2,point,fixed_no_bin0,6.35,10,0.8334934436
7,all_W2,point,fixed_no_bin0,6.4,10,0.8618842568
7,all_W2,point,fixed_no_bin0,6.45,10,0.891530662
7,all_W2,point,fixed_no_bin0,6.5,10,0.9035086205
7,all_W2,point,fixed_no_bin0,6.55,10,0.9027287321
7,all_W2,point,fixed_no_bin0,6.6,10,0.9080988455
7,all_W2,point,fixed_no_bin0,6.65,10,0.9300116552
7,all_W2,point,fixed_no_bin0,6.7,10,0.9470250813
7,all_W2,point,fixed_no_bin0,6.75,10,0.952544229
7,all_W2,point,fixed_no_bin0,6.8,10,0.9607383895
7,all_W2,point,fixed_no_bin0,6.85,10,0.9746784204
7,all_W2,point,fixed_no_bin0,6.9,10,0.9844587554
7,all_W2,point,fixed_no_bin0,6.95,10,0.9914645965
7,all_W2,point,fixed_no_bin0,7,10,0.9920857853
7,all_W2,point,fixed_no_bin0,7.05,10,0.989166467
7,all_W2,point,fixed_no_bin0,7.1,10,0.9839700421
7,all_W2,point,fixed_no_bin0,7.15,10,0.9830500216
7,all_W2,point,fixed_no_bin0,7.2,10,0.9815957966
7,all_W2,point,fixed_no_bin0,7.25,10,0.9807541795
7,all_W2,point,fixed_no_bin0,7.3,10,0.9785960172
7,all_W2,point,fixed_no_bin0,7.35,10,0.9727642299
7,all_W2,point,fixed_no_bin0,7.4,10,0.9595318602
7,all_W2,point,fixed_no_bin0,7.45,10,0.9419620735
7,all_W2,point,fixed_no_bin0,7.5,10,0.930936683
7,all_W2,point,fixed_no_bin0,7.55,10,0.9228034477
7,all_W2,point,fixed_no_bin0,7.6,10,0.9173759521
7,all_W2,point,fixed_no_bin0,7.65,10,0.9081707522
7,all_W2,point,fixed_no_bin0,7.7,10,0.8951444101
7,all_W2,point,fixed_no_bin0,7.75,10,0.8754412499
7,all_W2,point,fixed_no_bin0,7.8,10,0.8579492185
7,all_W2,point,fixed_no_bin0,7.85,10,0.8479214421
7,all_W2,point,fixed_no_bin0,7.9,10,0.8413938104
7,all_W2,point,fixed_no_bin0,7.95,10,0.833328778
7,all_W2,point,fixed_no_bin0,8,10,0.8311276237
7,all_W2,point,fixed_no_bin0,8.05,10,0.8260762164
7,all_W2,point,fixed_no_bin0,8.1,10,0.8249281825
7,all_W2,point,fixed_no_bin0,8.15,10,0.8235590659
7,all_W2,point,fixed_no_bin0,8.2,10,0.8142497808
7,all_W2,point,fixed_no_bin0,8.25,10,0.8011603306
7,all_W2,point,fixed_no_bin0,8.3,10,0.7852465211
7,all_W2,point,fixed_no_bin0,8.35,10,0.7676812163
7,all_W2,point,fixed_no_bin0,8.4,10,0.7480803198
7,all_W2,binavg,fixed,5.6,11,0.460915499
7,all_W2,binavg,fixed,5.65,11,0.4833582207
7,all_W2,binavg,fixed,5.7,11,0.5045668294
7,all_W2,binavg,fixed,5.75,11,0.5274109778
7,all_W2,binavg,fixed,5.8,11,0.5517093933
7,all_W2,binavg,fixed,5.85,11,0.5748587791
7,all_W2,binavg,fixed,5.9,11,0.5981438798
7,all_W2,binavg,fixed,5.95,11,0.6237734425
7,all_W2,binavg,fixed,6,11,0.6516752437
7,all_W2,binavg,fixed,6.05,11,0.6816896951
7,all_W2,binavg,fixed,6.1,11,0.712242477
7,all_W2,binavg,fixed,6.15,11,0.7423101545
7,all_W2,binavg,fixed,6.2,11,0.7706102573
7,all_W2,binavg,fixed,6.25,11,0.7963100669
7,all_W2,binavg,fixed,6.3,11,0.8192022399
7,all_W2,binavg,fixed,6.35,11,0.8400277847
7,all_W2,binavg,fixed,6.4,11,0.8595690958
7,all_W2,binavg,fixed,6.45,11,0.8772538671
7,all_W2,binavg,fixed,6.5,11,0.8932782282
7,all_W2,binavg,fixed,6.55,11,0.908214564
7,all_W2,binavg,fixed,6.6,11,0.9225011428
7,all_W2,binavg,fixed,6.65,11,0.9362119083
7,all_W2,binavg,fixed,6.7,11,0.9487350481
7,all_W2,binavg,fixed,6.75,11,0.9595715057
7,all_W2,binavg,fixed,6.8,11,0.9682955594
7,all_W2,binavg,fixed,6.85,11,0.975154057
7,all_W2,binavg,fixed,6.9,11,0.9807504274
7,all_W2,binavg,fixed,6.95,11,0.9854753983
7,all_W2,binavg,fixed,7,11,0.9890456761
7,all_W2,binavg,fixed,7.05,11,0.9911965282
7,all_W2,binavg,fixed,7.1,11,0.9920521763
7,all_W2,binavg,fixed,7.15,11,0.9916529921
7,all_W2,binavg,fixed,7.2,11,0.9898636904
7,all_W2,binavg,fixed,7.25,11,0.9865844908
7,all_W2,binavg,fixed,7.3,11,0.9819642167
7,all_W2,binavg,fixed,7.35,11,0.9759577904
7,all_W2,binavg,fixed,7.4,11,0.968242821
7,all_W2,binavg,fixed,7.45,11,0.9588350521
7,all_W2,binavg,fixed,7.5,11,0.9482006106
7,all_W2,binavg,fixed,7.55,11,0.9370555973
7,all_W2,binavg,fixed,7.6,11,0.9263423588
7,all_W2,binavg,fixed,7.65,11,0.9162924617
7,all_W2,binavg,fixed,7.7,11,0.9066536659
7,all_W2,binavg,fixed,7.75,11,0.896879096
7,all_W2,binavg,fixed,7.8,11,0.8864779519
7,all_W2,binavg,fixed,7.85,11,0.875831342
7,all_W2,binavg,fixed,7.9,11,0.8654092996
7,all_W2,binavg,fixed,7.95,11,0.8551686938
7,all_W2,binavg,fixed,8,11,0.8448233515
7,all_W2,binavg,fixed,8.05,11,0.8342621877
7,all_W2,binavg,fixed,8.1,11,0.8236830244
7,all_W2,binavg,fixed,8.15,11,0.813319487
7,all_W2,binavg,fixed,8.2,11,0.8030435019
7,all_W2,binavg,fixed,8.25,11,0.7929733456
7,all_W2,binavg,fixed,8.3,11,0.7831848567
7,all_W2,binavg,fixed,8.35,11,0.7735122277
7,all_W2,binavg,fixed,8.4,11,0.7634963325
7,all_W2,binavg,fixed_no_bin0,5.6,10,0.4525248288
7,all_W2,binavg,fixed_no_bin0,5.65,10,0.4757113282
7,all_W2,binavg,fixed_no_bin0,5.7,10,0.4976666218
7,all_W2,binavg,fixed_no_bin0,5.75,10,0.5212215494
7,all_W2,binavg,fixed_no_bin0,5.8,10,0.5461772565
7,all_W2,binavg,fixed_no_bin0,5.85,10,0.5699479522
7,all_W2,binavg,fixed_no_bin0,5.9,10,0.5938462403
7,all_W2,binavg,fixed_no_bin0,5.95,10,0.6200840367
7,all_W2,binavg,fixed_no_bin0,6,10,0.6485724499
7,all_W2,binavg,fixed_no_bin0,6.05,10,0.6791372047
7,all_W2,binavg,fixed_no_bin0,6.1,10,0.710211383
7,all_W2,binavg,fixed_no_bin0,6.15,10,0.7407725218
7,all_W2,binavg,fixed_no_bin0,6.2,10,0.7695524346
7,all_W2,binavg,fixed_no_bin0,6.25,10,0.7957192663
7,all_W2,binavg,fixed_no_bin0,6.3,10,0.819049109
7,all_W2,binavg,fixed_no_bin0,6.35,10,0.8402725154
7,all_W2,binavg,fixed_no_bin0,6.4,10,0.8601738199
7,all_W2,binavg,fixed_no_bin0,6.45,10,0.8781736849
7,all_W2,binavg,fixed_no_bin0,6.5,10,0.8944625872
7,all_W2,binavg,fixed_no_bin0,6.55,10,0.9096293835
7,all_W2,binavg,fixed_no_bin0,6.6,10,0.9241306309
7,all_W2,binavg,fixed_no_bin0,6.65,10,0.9380401653
7,all_W2,binavg,fixed_no_bin0,6.7,10,0.9507380587
7,all_W2,binavg,fixed_no_bin0,6.75,10,0.9617165739
7,all_W2,binavg,fixed_no_bin0,6.8,10,0.9705306703
7,all_W2,binavg,fixed_no_bin0,6.85,10,0.9774259087
7,all_W2,binavg,fixed_no_bin0,6.9,10,0.9830342208
7,all_W2,binavg,fixed_no_bin0,6.95,10,0.9877506894
7,all_W2,binavg,fixed_no_bin0,7,10,0.9912697848
7,all_W2,binavg,fixed_no_bin0,7.05,10,0.9933124446
7,all_W2,binavg,fixed_no_bin0,7.1,10,0.9940113745
7,all_W2,binavg,fixed_no_bin0,7.15,10,0.9934162407
7,all_W2,binavg,fixed_no_bin0,7.2,10,0.9913854444
7,all_W2,binavg,fixed_no_bin0,7.25,10,0.9878075173
7,all_W2,binavg,fixed_no_bin0,7.3,10,0.9828406113
7,all_W2,binavg,fixed_no_bin0,7.35,10,0.9764341047
7,all_W2,binavg,fixed_no_bin0,7.4,10,0.9682528857
7,all_W2,binavg,fixed_no_bin0,7.45,10,0.9583205489
7,all_W2,binavg,fixed_no_bin0,7.5,10,0.9471199129
7,all_W2,binavg,fixed_no_bin0,7.55,10,0.9353946541
7,all_W2,binavg,fixed_no_bin0,7.6,10,0.9241203961
7,all_W2,binavg,fixed_no_bin0,7.65,10,0.9135279346
7,all_W2,binavg,fixed_no_bin0,7.7,10,0.9033589213
7,all_W2,binavg,fixed_no_bin0,7.75,10,0.8930520614
7,all_W2,binavg,fixed_no_bin0,7.8,10,0.882090117
7,all_W2,binavg,fixed_no_bin0,7.85,10,0.8708639452
7,all_W2,binavg,fixed_no_bin0,7.9,10,0.8598579973
7,all_W2,binavg,fixed_no_bin0,7.95,10,0.8490286662
7,all_W2,binavg,fixed_no_bin0,8,10,0.8380880546
7,all_W2,binavg,fixed_no_bin0,8.05,10,0.8269268341
7,all_W2,binavg,fixed_no_bin0,8.1,10,0.8157482534
7,all_W2,binavg,fixed_no_bin0,8.15,10,0.8047921061
7,all_W2,binavg,fixed_no_bin0,8.2,10,0.7939280486
7,all_W2,binavg,fixed_no_bin0,8.25,10,0.7832802357
7,all_W2,binavg,fixed_no_bin0,8.3,10,0.7729279921
7,all_W2,binavg,fixed_no_bin0,8.35,10,0.7626944641
7,all_W2,binavg,fixed_no_bin0,8.4,10,0.7520942637
7,good_q_W1,point,fixed,5.6,11,0.486050489
7,good_q_W1,point,fixed,5.65,11,0.4910702176
7,good_q_W1,point,fixed,5.7,11,0.5065897228
7,good_q_W1,point,fixed,5.75,11,0.5297641068
7,good_q_W1,point,fixed,5.8,11,0.5761914192
7,good_q_W1,point,fixed,5.85,11,0.622884948
7,good_q_W1,point,fixed,5.9,11,0.6071113987
7,good_q_W1,point,fixed,5.95,11,0.5849721085
7,good_q_W1,point,fixed,6,11,0.6423178805
7,good_q_W1,point,fixed,6.05,11,0.6951759905
7,good_q_W1,point,fixed,6.1,11,0.7168538759
7,good_q_W1,point,fixed,6.15,11,0.7457573963
7,good_q_W1,point,fixed,6.2,11,0.7759004858
7,good_q_W1,point,fixed,6.25,11,0.7967050133
7,good_q_W1,point,fixed,6.3,11,0.81856145
7,good_q_W1,point,fixed,6.35,11,0.8360923744
7,good_q_W1,point,fixed,6.4,11,0.8642409978
7,good_q_W1,point,fixed,6.45,11,0.8998868735
7,good_q_W1,point,fixed,6.5,11,0.9105779666
7,good_q_W1,point,fixed,6.55,11,0.8961406381
7,good_q_W1,point,fixed,6.6,11,0.8937263345
7,good_q_W1,point,fixed,6.65,11,0.9230840008
7,good_q_W1,point,fixed,6.7,11,0.9470130158
7,good_q_W1,point,fixed,6.75,11,0.9541076059
7,good_q_W1,point,fixed,6.8,11,0.9617819042
7,good_q_W1,point,fixed,6.85,11,0.9762900185
7,good_q_W1,point,fixed,6.9,11,0.9869779778
7,good_q_W1,point,fixed,6.95,11,0.9918568437
7,good_q_W1,point,fixed,7,11,0.9920269108
7,good_q_W1,point,fixed,7.05,11,0.9885707484
7,good_q_W1,point,fixed,7.1,11,0.9822932908
7,good_q_W1,point,fixed,7.15,11,0.9772197327
7,good_q_W1,point,fixed,7.2,11,0.9718833708
7,good_q_W1,point,fixed,7.25,11,0.9793900027
7,good_q_W1,point,fixed,7.3,11,0.983437995
7,good_q_W1,point,fixed,7.35,11,0.9786671614
7,good_q_W1,point,fixed,7.4,11,0.9630690512
7,good_q_W1,point,fixed,7.45,11,0.9371797049
7,good_q_W1,point,fixed,7.5,11,0.920339041
7,good_q_W1,point,fixed,7.55,11,0.9099117219
7,good_q_W1,point,fixed,7.6,11,0.906743973
7,good_q_W1,point,fixed,7.65,11,0.9008929812
7,good_q_W1,point,fixed,7.7,11,0.8922089469
7,good_q_W1,point,fixed,7.75,11,0.8797114002
7,good_q_W1,point,fixed,7.8,11,0.8683557481
7,good_q_W1,point,fixed,7.85,11,0.8602303576
7,good_q_W1,point,fixed,7.9,11,0.8529742044
7,good_q_W1,point,fixed,7.95,11,0.8472951312
7,good_q_W1,point,fixed,8,11,0.8367717964
7,good_q_W1,point,fixed,8.05,11,0.8219628876
7,good_q_W1,point,fixed,8.1,11,0.8269684276
7,good_q_W1,point,fixed,8.15,11,0.8286659364
7,good_q_W1,point,fixed,8.2,11,0.8195444998
7,good_q_W1,point,fixed,8.25,11,0.8031484478
7,good_q_W1,point,fixed,8.3,11,0.7857108705
7,good_q_W1,point,fixed,8.35,11,0.7742039195
7,good_q_W1,point,fixed,8.4,11,0.7623855968
7,good_q_W1,point,fixed_no_bin0,5.6,10,0.4686486165
7,good_q_W1,point,fixed_no_bin0,5.65,10,0.4740448789
7,good_q_W1,point,fixed_no_bin0,5.7,10,0.490853588
7,good_q_W1,point,fixed_no_bin0,5.75,10,0.5166654868
7,good_q_W1,point,fixed_no_bin0,5.8,10,0.5651763661
7,good_q_W1,point,fixed_no_bin0,5.85,10,0.6122674268
7,good_q_W1,point,fixed_no_bin0,5.9,10,0.5966520372
7,good_q_W1,point,fixed_no_bin0,5.95,10,0.5748926398
7,good_q_W1,point,fixed_no_bin0,6,10,0.6328514065
7,good_q_W1,point,fixed_no_bin0,6.05,10,0.6865009768
7,good_q_W1,point,fixed_no_bin0,6.1,10,0.70851046
7,good_q_W1,point,fixed_no_bin0,6.15,10,0.7379291239
7,good_q_W1,point,fixed_no_bin0,6.2,10,0.7688961699
7,good_q_W1,point,fixed_no_bin0,6.25,10,0.7907344144
7,good_q_W1,point,fixed_no_bin0,6.3,10,0.8132012569
7,good_q_W1,point,fixed_no_bin0,6.35,10,0.8309637809
7,good_q_W1,point,fixed_no_bin0,6.4,10,0.8592828396
7,good_q_W1,point,fixed_no_bin0,6.45,10,0.8956045096
7,good_q_W1,point,fixed_no_bin0,6.5,10,0.9066510304
7,good_q_W1,point,fixed_no_bin0,6.55,10,0.892184629
7,good_q_W1,point,fixed_no_bin0,6.6,10,0.8906214556
7,good_q_W1,point,fixed_no_bin0,6.65,10,0.9210233518
7,good_q_W1,point,fixed_no_bin0,6.7,10,0.945712675
7,good_q_W1,point,fixed_no_bin0,6.75,10,0.9529981504
7,good_q_W1,point,fixed_no_bin0,6.8,10,0.9608732858
7,good_q_W1,point,fixed_no_bin0,6.85,10,0.9756619292
7,good_q_W1,point,fixed_no_bin0,6.9,10,0.986704766
7,good_q_W1,point,fixed_no_bin0,6.95,10,0.9919007449
7,good_q_W1,point,fixed_no_bin0,7,10,0.992222901
7,good_q_W1,point,fixed_no_bin0,7.05,10,0.9885036012
7,good_q_W1,point,fixed_no_bin0,7.1,10,0.981857185
7,good_q_W1,point,fixed_no_bin0,7.15,10,0.9762803117
7,good_q_W1,point,fixed_no_bin0,7.2,10,0.9705428432
7,good_q_W1,point,fixed_no_bin0,7.25,10,0.9783856987
7,good_q_W1,point,fixed_no_bin0,7.3,10,0.9827472051
7,good_q_W1,point,fixed_no_bin0,7.35,10,0.9777903618
7,good_q_W1,point,fixed_no_bin0,7.4,10,0.9612191567
7,good_q_W1,point,fixed_no_bin0,7.45,10,0.9339628747
7,good_q_W1,point,fixed_no_bin0,7.5,10,0.9162443297
7,good_q_W1,point,fixed_no_bin0,7.55,10,0.9053535583
7,good_q_W1,point,fixed_no_bin0,7.6,10,0.9020561919
7,good_q_W1,point,fixed_no_bin0,7.65,10,0.8958254195
7,good_q_W1,point,fixed_no_bin0,7.7,10,0.886599435
7,good_q_W1,point,fixed_no_bin0,7.75,10,0.873374354
7,good_q_W1,point,fixed_no_bin0,7.8,10,0.8613869111
7,good_q_W1,point,fixed_no_bin0,7.85,10,0.852936243
7,good_q_W1,point,fixed_no_bin0,7.9,10,0.8454657836
7,good_q_W1,point,fixed_no_bin0,7.95,10,0.8394951879
7,good_q_W1,point,fixed_no_bin0,8,10,0.8282928276
7,good_q_W1,point,fixed_no_bin0,8.05,10,0.8126233272
7,good_q_W1,point,fixed_no_bin0,8.1,10,0.8178574016
7,good_q_W1,point,fixed_no_bin0,8.15,10,0.8196358308
7,good_q_W1,point,fixed_no_bin0,8.2,10,0.8099241773
7,good_q_W1,point,fixed_no_bin0,8.25,10,0.7927546314
7,good_q_W1,point,fixed_no_bin0,8.3,10,0.7744895274
7,good_q_W1,point,fixed_no_bin0,8.35,10,0.7623630984
7,good_q_W1,point,fixed_no_bin0,8.4,10,0.7495461573
7,good_q_W1,binavg,fixed,5.6,11,0.466576504
7,good_q_W1,binavg,fixed,5.65,11,0.4877001657
7,good_q_W1,binavg,fixed,5.7,11,0.5061052889
7,good_q_W1,binavg,fixed,5.75,11,0.5273441095
7,good_q_W1,binavg,fixed,5.8,11,0.5523542802
7,good_q_W1,binavg,fixed,5.85,11,0.5768407939
7,good_q_W1,binavg,fixed,5.9,11,0.600923195
7,good_q_W1,binavg,fixed,5.95,11,0.6264865354
7,good_q_W1,binavg,fixed,6,11,0.6536991757
7,good_q_W1,binavg,fixed,6.05,11,0.6824031798
7,good_q_W1,binavg,fixed,6.1,11,0.7111392618
7,good_q_W1,binavg,fixed,6.15,11,0.7391937083
7,good_q_W1,binavg,fixed,6.2,11,0.7671202302
7,good_q_W1,binavg,fixed,6.25,11,0.7946418293
7,good_q_W1,binavg,fixed,6.3,11,0.818953826
7,good_q_W1,binavg,fixed,6.35,11,0.8406251334
7,good_q_W1,binavg,fixed,6.4,11,0.8613699471
7,good_q_W1,binavg,fixed,6.45,11,0.8800867119
7,good_q_W1,binavg,fixed,6.5,11,0.8963447125
7,good_q_W1,binavg,fixed,6.55,11,0.9114662792
7,good_q_W1,binavg,fixed,6.6,11,0.9261772402
7,good_q_W1,binavg,fixed,6.65,11,0.9398740456
7,good_q_W1,binavg,fixed,6.7,11,0.9520672952
7,good_q_W1,binavg,fixed,6.75,11,0.9624255997
7,good_q_W1,binavg,fixed,6.8,11,0.9706004865
7,good_q_W1,binavg,fixed,6.85,11,0.9769102901
7,good_q_W1,binavg,fixed,6.9,11,0.9820740099
7,good_q_W1,binavg,fixed,6.95,11,0.9869444166
7,good_q_W1,binavg,fixed,7,11,0.9908498434
7,good_q_W1,binavg,fixed,7.05,11,0.9931594687
7,good_q_W1,binavg,fixed,7.1,11,0.99405441
7,good_q_W1,binavg,fixed,7.15,11,0.9935187061
7,good_q_W1,binavg,fixed,7.2,11,0.991256548
7,good_q_W1,binavg,fixed,7.25,11,0.9871754002
7,good_q_W1,binavg,fixed,7.3,11,0.9816484064
7,good_q_W1,binavg,fixed,7.35,11,0.9748677067
7,good_q_W1,binavg,fixed,7.4,11,0.966513195
7,good_q_W1,binavg,fixed,7.45,11,0.9566858474
7,good_q_W1,binavg,fixed,7.5,11,0.9458315953
7,good_q_W1,binavg,fixed,7.55,11,0.9343127155
7,good_q_W1,binavg,fixed,7.6,11,0.9228363638
7,good_q_W1,binavg,fixed,7.65,11,0.9122130117
7,good_q_W1,binavg,fixed,7.7,11,0.9027090938
7,good_q_W1,binavg,fixed,7.75,11,0.8929552614
7,good_q_W1,binavg,fixed,7.8,11,0.8818077473
7,good_q_W1,binavg,fixed,7.85,11,0.8699990686
7,good_q_W1,binavg,fixed,7.9,11,0.8589882669
7,good_q_W1,binavg,fixed,7.95,11,0.8488306778
7,good_q_W1,binavg,fixed,8,11,0.8386508044
7,good_q_W1,binavg,fixed,8.05,11,0.8280665731
7,good_q_W1,binavg,fixed,8.1,11,0.8174258984
7,good_q_W1,binavg,fixed,8.15,11,0.8070059701
7,good_q_W1,binavg,fixed,8.2,11,0.7967225372
7,good_q_W1,binavg,fixed,8.25,11,0.7867629612
7,good_q_W1,binavg,fixed,8.3,11,0.7772462267
7,good_q_W1,binavg,fixed,8.35,11,0.7680285753
7,good_q_W1,binavg,fixed,8.4,11,0.7586622482
7,good_q_W1,binavg,fixed_no_bin0,5.6,10,0.457595839
7,good_q_W1,binavg,fixed_no_bin0,5.65,10,0.4794456685
7,good_q_W1,binavg,fixed_no_bin0,5.7,10,0.4985896293
7,good_q_W1,binavg,fixed_no_bin0,5.75,10,0.5205047773
7,good_q_W1,binavg,fixed_no_bin0,5.8,10,0.5461362718
7,good_q_W1,binavg,fixed_no_bin0,5.85,10,0.5712233038
7,good_q_W1,binavg,fixed_no_bin0,5.9,10,0.59589061
7,good_q_W1,binavg,fixed_no_bin0,5.95,10,0.6220258957
7,good_q_W1,binavg,fixed_no_bin0,6,10,0.6498000503
7,good_q_W1,binavg,fixed_no_bin0,6.05,10,0.6790500605
7,good_q_W1,binavg,fixed_no_bin0,6.1,10,0.7083021385
7,good_q_W1,binavg,fixed_no_bin0,6.15,10,0.7368299245
7,good_q_W1,binavg,fixed_no_bin0,6.2,10,0.7652207765
7,good_q_W1,binavg,fixed_no_bin0,6.25,10,0.7932355548
7,good_q_W1,binavg,fixed_no_bin0,6.3,10,0.8180312348
7,good_q_W1,binavg,fixed_no_bin0,6.35,10,0.8401369285
7,good_q_W1,binavg,fixed_no_bin0,6.4,10,0.8612703092
7,good_q_W1,binavg,fixed_no_bin0,6.45,10,0.8803275093
7,good_q_W1,binavg,fixed_no_bin0,6.5,10,0.8968725534
7,good_q_W1,binavg,fixed_no_bin0,6.55,10,0.9122448315
7,good_q_W1,binavg,fixed_no_bin0,6.6,10,0.9271873706
7,good_q_W1,binavg,fixed_no_bin0,6.65,10,0.9410942427
7,good_q_W1,binavg,fixed_no_bin0,6.7,10,0.9534745362
7,good_q_W1,binavg,fixed_no_bin0,6.75,10,0.9639902719
7,good_q_W1,binavg,fixed_no_bin0,6.8,10,0.9722626409
7,good_q_W1,binavg,fixed_no_bin0,6.85,10,0.9786043851
7,good_q_W1,binavg,fixed_no_bin0,6.9,10,0.9837778841
7,good_q_W1,binavg,fixed_no_bin0,6.95,10,0.9886546124
7,good_q_W1,binavg,fixed_no_bin0,7,10,0.9925248377
7,good_q_W1,binavg,fixed_no_bin0,7.05,10,0.9947305355
7,good_q_W1,binavg,fixed_no_bin0,7.1,10,0.99547023
7,good_q_W1,binavg,fixed_no_bin0,7.15,10,0.9947413465
7,good_q_W1,binavg,fixed_no_bin0,7.2,10,0.9922337029
7,good_q_W1,binavg,fixed_no_bin0,7.25,10,0.9878417789
7,good_q_W1,binavg,fixed_no_bin0,7.3,10,0.9819588647
7,good_q_W1,binavg,fixed_no_bin0,7.35,10,0.9747817531
7,good_q_W1,binavg,fixed_no_bin0,7.4,10,0.9659762518
7,good_q_W1,binavg,fixed_no_bin0,7.45,10,0.9556515961
7,good_q_W1,binavg,fixed_no_bin0,7.5,10,0.9442681901
7,good_q_W1,binavg,fixed_no_bin0,7.55,10,0.9321967852
7,good_q_W1,binavg,fixed_no_bin0,7.6,10,0.9201600881
7,good_q_W1,binavg,fixed_no_bin0,7.65,10,0.9089884146
7,good_q_W1,binavg,fixed_no_bin0,7.7,10,0.8989723119
7,good_q_W1,binavg,fixed_no_bin0,7.75,10,0.8887008256
7,good_q_W1,binavg,fixed_no_bin0,7.8,10,0.8769766595
7,good_q_W1,binavg,fixed_no_bin0,7.85,10,0.8645544904
7,good_q_W1,binavg,fixed_no_bin0,7.9,10,0.8529480895
7,good_q_W1,binavg,fixed_no_bin0,7.95,10,0.842216933
7,good_q_W1,binavg,fixed_no_bin0,8,10,0.8314601547
7,good_q_W1,binavg,fixed_no_bin0,8.05,10,0.8202867241
7,good_q_W1,binavg,fixed_no_bin0,8.1,10,0.8090571004
7,good_q_W1,binavg,fixed_no_bin0,8.15,10,0.7980581809
7,good_q_W1,binavg,fixed_no_bin0,8.2,10,0.7872049435
7,good_q_W1,binavg,fixed_no_bin0,8.25,10,0.7766961346
7,good_q_W1,binavg,fixed_no_bin0,8.3,10,0.7666563505
7,good_q_W1,binavg,fixed_no_bin0,8.35,10,0.7569304029
7,good_q_W1,binavg,fixed_no_bin0,8.4,10,0.7470445817
7,good_q_W2,point,fixed,5.6,11,0.4868750036
7,good_q_W2,point,fixed,5.65,11,0.4923805491
7,good_q_W2,point,fixed,5.7,11,0.518913273
7,good_q_W2,point,fixed,5.75,11,0.5492288247
7,good_q_W2,point,fixed,5.8,11,0.5759612477
7,good_q_W2,point,fixed,5.85,11,0.599518653
7,good_q_W2,point,fixed,5.9,11,0.6005102943
7,good_q_W2,point,fixed,5.95,11,0.6021684134
7,good_q_W2,point,fixed,6,11,0.6443658562
7,good_q_W2,point,fixed,6.05,11,0.6841357701
7,good_q_W2,point,fixed,6.1,11,0.7056969031
7,good_q_W2,point,fixed,6.15,11,0.7297852909
7,good_q_W2,point,fixed,6.2,11,0.7597149084
7,good_q_W2,point,fixed,6.25,11,0.7816091
7,good_q_W2,point,fixed,6.3,11,0.8094033544
7,good_q_W2,point,fixed,6.35,11,0.8337502559
7,good_q_W2,point,fixed,6.4,11,0.8584935296
7,good_q_W2,point,fixed,6.45,11,0.8838918602
7,good_q_W2,point,fixed,6.5,11,0.8928030415
7,good_q_W2,point,fixed,6.55,11,0.8888556408
7,good_q_W2,point,fixed,6.6,11,0.8926024429
7,good_q_W2,point,fixed,6.65,11,0.9170699407
7,good_q_W2,point,fixed,6.7,11,0.9358674407
7,good_q_W2,point,fixed,6.75,11,0.9411820484
7,good_q_W2,point,fixed,6.8,11,0.9493883577
7,good_q_W2,point,fixed,6.85,11,0.9658458062
7,good_q_W2,point,fixed,6.9,11,0.9783513733
7,good_q_W2,point,fixed,6.95,11,0.9869126257
7,good_q_W2,point,fixed,7,11,0.9890127182
7,good_q_W2,point,fixed,7.05,11,0.987213079
7,good_q_W2,point,fixed,7.1,11,0.9828958258
7,good_q_W2,point,fixed,7.15,11,0.9817249073
7,good_q_W2,point,fixed,7.2,11,0.9812966416
7,good_q_W2,point,fixed,7.25,11,0.9826776392
7,good_q_W2,point,fixed,7.3,11,0.9793666672
7,good_q_W2,point,fixed,7.35,11,0.9731715983
7,good_q_W2,point,fixed,7.4,11,0.9632218893
7,good_q_W2,point,fixed,7.45,11,0.9492580277
7,good_q_W2,point,fixed,7.5,11,0.9388809836
7,good_q_W2,point,fixed,7.55,11,0.9293585184
7,good_q_W2,point,fixed,7.6,11,0.921320381
7,good_q_W2,point,fixed,7.65,11,0.9101511653
7,good_q_W2,point,fixed,7.7,11,0.8958272869
7,good_q_W2,point,fixed,7.75,11,0.8765434091
7,good_q_W2,point,fixed,7.8,11,0.8611056668
7,good_q_W2,point,fixed,7.85,11,0.8529660551
7,good_q_W2,point,fixed,7.9,11,0.8463476114
7,good_q_W2,point,fixed,7.95,11,0.8393336686
7,good_q_W2,point,fixed,8,11,0.8387095004
7,good_q_W2,point,fixed,8.05,11,0.8346109746
7,good_q_W2,point,fixed,8.1,11,0.8354722744
7,good_q_W2,point,fixed,8.15,11,0.8365076334
7,good_q_W2,point,fixed,8.2,11,0.8307223647
7,good_q_W2,point,fixed,8.25,11,0.8193309532
7,good_q_W2,point,fixed,8.3,11,0.8048564016
7,good_q_W2,point,fixed,8.35,11,0.7899010857
7,good_q_W2,point,fixed,8.4,11,0.77493743
7,good_q_W2,point,fixed_no_bin0,5.6,10,0.4700766125
7,good_q_W2,point,fixed_no_bin0,5.65,10,0.476839728
7,good_q_W2,point,fixed_no_bin0,5.7,10,0.5046228496
7,good_q_W2,point,fixed_no_bin0,5.75,10,0.5366331513
7,good_q_W2,point,fixed_no_bin0,5.8,10,0.5646020393
7,good_q_W2,point,fixed_no_bin0,5.85,10,0.5883497686
7,good_q_W2,point,fixed_no_bin0,5.9,10,0.5892337244
7,good_q_W2,point,fixed_no_bin0,5.95,10,0.5912732548
7,good_q_W2,point,fixed_no_bin0,6,10,0.6346148095
7,good_q_W2,point,fixed_no_bin0,6.05,10,0.6755514061
7,good_q_W2,point,fixed_no_bin0,6.1,10,0.6976717152
7,good_q_W2,point,fixed_no_bin0,6.15,10,0.7221307955
7,good_q_W2,point,fixed_no_bin0,6.2,10,0.7529791129
7,good_q_W2,point,fixed_no_bin0,6.25,10,0.7758811471
7,good_q_W2,point,fixed_no_bin0,6.3,10,0.8040714067
7,good_q_W2,point,fixed_no_bin0,6.35,10,0.8284039825
7,good_q_W2,point,fixed_no_bin0,6.4,10,0.8533684817
7,good_q_W2,point,fixed_no_bin0,6.45,10,0.8795460725
7,good_q_W2,point,fixed_no_bin0,6.5,10,0.8891136078
7,good_q_W2,point,fixed_no_bin0,6.55,10,0.8856439354
7,good_q_W2,point,fixed_no_bin0,6.6,10,0.889849894
7,good_q_W2,point,fixed_no_bin0,6.65,10,0.914905344
7,good_q_W2,point,fixed_no_bin0,6.7,10,0.9342823351
7,good_q_W2,point,fixed_no_bin0,6.75,10,0.9397810575
7,good_q_W2,point,fixed_no_bin0,6.8,10,0.9482091388
7,good_q_W2,point,fixed_no_bin0,6.85,10,0.9649490667
7,good_q_W2,point,fixed_no_bin0,6.9,10,0.9777336131
7,good_q_W2,point,fixed_no_bin0,6.95,10,0.9865950511
7,good_q_W2,point,fixed_no_bin0,7,10,0.9887534634
7,good_q_W2,point,fixed_no_bin0,7.05,10,0.9868562299
7,good_q_W2,point,fixed_no_bin0,7.1,10,0.9823392065
7,good_q_W2,point,fixed_no_bin0,7.15,10,0.981048847
7,good_q_W2,point,fixed_no_bin0,7.2,10,0.9805101892
7,good_q_W2,point,fixed_no_bin0,7.25,10,0.9819321842
7,good_q_W2,point,fixed_no_bin0,7.3,10,0.9786198013
7,good_q_W2,point,fixed_no_bin0,7.35,10,0.9722884036
7,good_q_W2,point,fixed_no_bin0,7.4,10,0.9616574535
7,good_q_W2,point,fixed_no_bin0,7.45,10,0.946801237
7,good_q_W2,point,fixed_no_bin0,7.5,10,0.9358324113
7,good_q_W2,point,fixed_no_bin0,7.55,10,0.9258202756
7,good_q_W2,point,fixed_no_bin0,7.6,10,0.9174086318
7,good_q_W2,point,fixed_no_bin0,7.65,10,0.9056105143
7,good_q_W2,point,fixed_no_bin0,7.7,10,0.8904657969
7,good_q_W2,point,fixed_no_bin0,7.75,10,0.8700708272
7,good_q_W2,point,fixed_no_bin0,7.8,10,0.853715193
7,good_q_W2,point,fixed_no_bin0,7.85,10,0.8451491744
7,good_q_W2,point,fixed_no_bin0,7.9,10,0.8382198662
7,good_q_W2,point,fixed_no_bin0,7.95,10,0.8308099398
7,good_q_W2,point,fixed_no_bin0,8,10,0.8300909216
7,good_q_W2,point,fixed_no_bin0,8.05,10,0.8257328591
7,good_q_W2,point,fixed_no_bin0,8.1,10,0.826649513
7,good_q_W2,point,fixed_no_bin0,8.15,10,0.8277878301
7,good_q_W2,point,fixed_no_bin0,8.2,10,0.8217012767
7,good_q_W2,point,fixed_no_bin0,8.25,10,0.8097870865
7,good_q_W2,point,fixed_no_bin0,8.3,10,0.7945666521
7,good_q_W2,point,fixed_no_bin0,8.35,10,0.7787610472
7,good_q_W2,point,fixed_no_bin0,8.4,10,0.7627667655
7,good_q_W2,binavg,fixed,5.6,11,0.4695785476
7,good_q_W2,binavg,fixed,5.65,11,0.4903959714
7,good_q_W2,binavg,fixed,5.7,11,0.5097743851
7,good_q_W2,binavg,fixed,5.75,11,0.5308969275
7,good_q_W2,binavg,fixed,5.8,11,0.5537597392
7,good_q_W2,binavg,fixed,5.85,11,0.5754324124
7,good_q_W2,binavg,fixed,5.9,11,0.5971615709
7,good_q_W2,binavg,fixed,5.95,11,0.6213515063
7,good_q_W2,binavg,fixed,6,11,0.6479148909
7,good_q_W2,binavg,fixed,6.05,11,0.6765078027
7,good_q_W2,binavg,fixed,6.1,11,0.7058001088
7,good_q_W2,binavg,fixed,6.15,11,0.7350137804
7,good_q_W2,binavg,fixed,6.2,11,0.7628274286
7,good_q_W2,binavg,fixed,6.25,11,0.7881072973
7,good_q_W2,binavg,fixed,6.3,11,0.8103519687
7,good_q_W2,binavg,fixed,6.35,11,0.8305914732
7,good_q_W2,binavg,fixed,6.4,11,0.8497745045
7,good_q_W2,binavg,fixed,6.45,11,0.867062011
7,good_q_W2,binavg,fixed,6.5,11,0.882556717
7,good_q_W2,binavg,fixed,6.55,11,0.897327069
7,good_q_W2,binavg,fixed,6.6,11,0.9120755986
7,good_q_W2,binavg,fixed,6.65,11,0.9264662169
7,good_q_W2,binavg,fixed,6.7,11,0.9395998353
7,good_q_W2,binavg,fixed,6.75,11,0.9510238177
7,good_q_W2,binavg,fixed,6.8,11,0.9603512185
7,good_q_W2,binavg,fixed,6.85,11,0.9678481147
7,good_q_W2,binavg,fixed,6.9,11,0.974282139
7,good_q_W2,binavg,fixed,6.95,11,0.9802135732
7,good_q_W2,binavg,fixed,7,11,0.9850409686
7,good_q_W2,binavg,fixed,7.05,11,0.9883021564
7,good_q_W2,binavg,fixed,7.1,11,0.9902199765
7,good_q_W2,binavg,fixed,7.15,11,0.9908674051
7,good_q_W2,binavg,fixed,7.2,11,0.9900332279
7,good_q_W2,binavg,fixed,7.25,11,0.9874936998
7,good_q_W2,binavg,fixed,7.3,11,0.9833430995
7,good_q_W2,binavg,fixed,7.35,11,0.9775547096
7,good_q_W2,binavg,fixed,7.4,11,0.9697893171
7,good_q_W2,binavg,fixed,7.45,11,0.9601392717
7,good_q_W2,binavg,fixed,7.5,11,0.9492877916
7,good_q_W2,binavg,fixed,7.55,11,0.9379599812
7,good_q_W2,binavg,fixed,7.6,11,0.927088326
7,good_q_W2,binavg,fixed,7.65,11,0.9170116563
7,good_q_W2,binavg,fixed,7.7,11,0.9074443282
7,good_q_W2,binavg,fixed,7.75,11,0.8977504711
7,good_q_W2,binavg,fixed,7.8,11,0.8873992351
7,good_q_W2,binavg,fixed,7.85,11,0.8768599897
7,good_q_W2,binavg,fixed,7.9,11,0.8668024325
7,good_q_W2,binavg,fixed,7.95,11,0.8573122143
7,good_q_W2,binavg,fixed,8,11,0.8477275415
7,good_q_W2,binavg,fixed,8.05,11,0.8376557766
7,good_q_W2,binavg,fixed,8.1,11,0.8275164237
7,good_q_W2,binavg,fixed,8.15,11,0.8177225463
7,good_q_W2,binavg,fixed,8.2,11,0.8080393979
7,good_q_W2,binavg,fixed,8.25,11,0.7985550616
7,good_q_W2,binavg,fixed,8.3,11,0.7893101889
7,good_q_W2,binavg,fixed,8.35,11,0.7800940957
7,good_q_W2,binavg,fixed,8.4,11,0.7705361463
7,good_q_W2,binavg,fixed_no_bin0,5.6,10,0.4603715169
7,good_q_W2,binavg,fixed_no_bin0,5.65,10,0.4819061845
7,good_q_W2,binavg,fixed_no_bin0,5.7,10,0.5019985665
7,good_q_W2,binavg,fixed_no_bin0,5.75,10,0.5237962775
7,good_q_W2,binavg,fixed_no_bin0,5.8,10,0.5472822694
7,good_q_W2,binavg,fixed_no_bin0,5.85,10,0.5695375758
7,good_q_W2,binavg,fixed_no_bin0,5.9,10,0.5918370118
7,good_q_W2,binavg,fixed_no_bin0,5.95,10,0.6165923573
7,good_q_W2,binavg,fixed_no_bin0,6,10,0.6436999514
7,good_q_W2,binavg,fixed_no_bin0,6.05,10,0.6728008676
7,good_q_W2,binavg,fixed_no_bin0,6.1,10,0.7025813545
7,good_q_W2,binavg,fixed_no_bin0,6.15,10,0.7322749843
7,good_q_W2,binavg,fixed_no_bin0,6.2,10,0.760567963
7,good_q_W2,binavg,fixed_no_bin0,6.25,10,0.7863144111
7,good_q_W2,binavg,fixed_no_bin0,6.3,10,0.8089932689
7,good_q_W2,binavg,fixed_no_bin0,6.35,10,0.8296334586
7,good_q_W2,binavg,fixed_no_bin0,6.4,10,0.8491886383
7,good_q_W2,binavg,fixed_no_bin0,6.45,10,0.8668034563
7,good_q_W2,binavg,fixed_no_bin0,6.5,10,0.8825723979
7,good_q_W2,binavg,fixed_no_bin0,6.55,10,0.8975889495
7,good_q_W2,binavg,fixed_no_bin0,6.6,10,0.9125805157
7,good_q_W2,binavg,fixed_no_bin0,6.65,10,0.9272047551
7,good_q_W2,binavg,fixed_no_bin0,6.7,10,0.9405447397
7,good_q_W2,binavg,fixed_no_bin0,6.75,10,0.952140336
7,good_q_W2,binavg,fixed_no_bin0,6.8,10,0.9615915308
7,good_q_W2,binavg,fixed_no_bin0,6.85,10,0.9691653317
7,good_q_W2,binavg,fixed_no_bin0,6.9,10,0.9756584461
7,good_q_W2,binavg,fixed_no_bin0,6.95,10,0.9816392594
7,good_q_W2,binavg,fixed_no_bin0,7,10,0.9864769366
7,good_q_W2,binavg,fixed_no_bin0,7.05,10,0.989690973
7,good_q_W2,binavg,fixed_no_bin0,7.1,10,0.9915152246
7,good_q_W2,binavg,fixed_no_bin0,7.15,10,0.9920321832
7,good_q_W2,binavg,fixed_no_bin0,7.2,10,0.9910191801
7,good_q_W2,binavg,fixed_no_bin0,7.25,10,0.988235542
7,good_q_W2,binavg,fixed_no_bin0,7.3,10,0.9837834134
7,good_q_W2,binavg,fixed_no_bin0,7.35,10,0.9776326655
7,good_q_W2,binavg,fixed_no_bin0,7.4,10,0.969430561
7,good_q_W2,binavg,fixed_no_bin0,7.45,10,0.9592784741
7,good_q_W2,binavg,fixed_no_bin0,7.5,10,0.9478839484
7,good_q_W2,binavg,fixed_no_bin0,7.55,10,0.9359990106
7,good_q_W2,binavg,fixed_no_bin0,7.6,10,0.9245881935
7,good_q_W2,binavg,fixed_no_bin0,7.65,10,0.9139957529
7,good_q_W2,binavg,fixed_no_bin0,7.7,10,0.9039302461
7,good_q_W2,binavg,fixed_no_bin0,7.75,10,0.8937367938
7,good_q_W2,binavg,fixed_no_bin0,7.8,10,0.8828561986
7,good_q_W2,binavg,fixed_no_bin0,7.85,10,0.8717718115
7,good_q_W2,binavg,fixed_no_bin0,7.9,10,0.8611762468
7,good_q_W2,binavg,fixed_no_bin0,7.95,10,0.8511594865
7,good_q_W2,binavg,fixed_no_bin0,8,10,0.8410406658
7,good_q_W2,binavg,fixed_no_bin0,8.05,10,0.8304164057
7,good_q_W2,binavg,fixed_no_bin0,8.1,10,0.8197204758
7,good_q_W2,binavg,fixed_no_bin0,8.15,10,0.8093810011
7,good_q_W2,binavg,fixed_no_bin0,8.2,10,0.7991593121
7,good_q_W2,binavg,fixed_no_bin0,8.25,10,0.7891495256
7,good_q_W2,binavg,fixed_no_bin0,8.3,10,0.779392095
7,good_q_W2,binavg,fixed_no_bin0,8.35,10,0.7696623867
7,good_q_W2,binavg,fixed_no_bin0,8.4,10,0.7595685754
11,all,point,fixed,8.8,7,0.468591295
11,all,point,fixed,8.85,7,0.4889619278
11,all,point,fixed,8.9,7,0.5183300996
11,all,point,fixed,8.95,7,0.5472691976
11,all,point,fixed,9,7,0.5756592027
11,all,point,fixed,9.05,7,0.573975112
11,all,point,fixed,9.1,7,0.5721035061
11,all,point,fixed,9.15,7,0.5700397001
11,all,point,fixed,9.2,7,0.5773563276
11,all,point,fixed,9.25,7,0.5884919697
11,all,point,fixed,9.3,7,0.6029680616
11,all,point,fixed,9.35,7,0.6418593144
11,all,point,fixed,9.4,7,0.6822987767
11,all,point,fixed,9.45,7,0.7217269794
11,all,point,fixed,9.5,7,0.7316547603
11,all,point,fixed,9.55,7,0.732602554
11,all,point,fixed,9.6,7,0.7307672179
11,all,point,fixed,9.65,7,0.7524456458
11,all,point,fixed,9.7,7,0.7821260051
11,all,point,fixed,9.75,7,0.8092474566
11,all,point,fixed,9.8,7,0.8199571317
11,all,point,fixed,9.85,7,0.8215907678
11,all,point,fixed,9.9,7,0.8238999444
11,all,point,fixed,9.95,7,0.8379875177
11,all,point,fixed,10,7,0.8609455888
11,all,point,fixed,10.05,7,0.8821803871
11,all,point,fixed,10.1,7,0.9035986503
11,all,point,fixed,10.15,7,0.9245221155
11,all,point,fixed,10.2,7,0.9415710166
11,all,point,fixed,10.25,7,0.9531643698
11,all,point,fixed,10.3,7,0.9606894182
11,all,point,fixed,10.35,7,0.967762064
11,all,point,fixed,10.4,7,0.9733358296
11,all,point,fixed,10.45,7,0.9777848088
11,all,point,fixed,10.5,7,0.9837872188
11,all,point,fixed,10.55,7,0.9886743602
11,all,point,fixed,10.6,7,0.9911709543
11,all,point,fixed,10.65,7,0.9904638709
11,all,point,fixed,10.7,7,0.9873867308
11,all,point,fixed,10.75,7,0.9875898837
11,all,point,fixed,10.8,7,0.9877110452
11,all,point,fixed,10.85,7,0.9893284023
11,all,point,fixed,10.9,7,0.9903232135
11,all,point,fixed,10.95,7,0.9909092379
11,all,point,fixed,11,7,0.9911106252
11,all,point,fixed,11.05,7,0.9920861533
11,all,point,fixed,11.1,7,0.9909738036
11,all,point,fixed,11.15,7,0.9876835934
11,all,point,fixed,11.2,7,0.9838050523
11,all,point,fixed,11.25,7,0.9836354324
11,all,point,fixed,11.3,7,0.9838283247
11,all,point,fixed,11.35,7,0.9832768434
11,all,point,fixed,11.4,7,0.9793094969
11,all,point,fixed,11.45,7,0.9716586818
11,all,point,fixed,11.5,7,0.9636117541
11,all,point,fixed,11.55,7,0.9552066174
11,all,point,fixed,11.6,7,0.9562505157
11,all,point,fixed,11.65,7,0.9597774065
11,all,point,fixed,11.7,7,0.9627662194
11,all,point,fixed,11.75,7,0.9601403293
11,all,point,fixed,11.8,7,0.9515745638
11,all,point,fixed,11.85,7,0.9437260452
11,all,point,fixed,11.9,7,0.9341670347
11,all,point,fixed,11.95,7,0.9203993501
11,all,point,fixed,12,7,0.9049187708
11,all,point,fixed,12.05,7,0.8888030073
11,all,point,fixed,12.1,7,0.8738012971
11,all,point,fixed,12.15,7,0.8651622828
11,all,point,fixed,12.2,7,0.8563641571
11,all,point,fixed,12.25,7,0.8470442052
11,all,point,fixed,12.3,7,0.8415692205
11,all,point,fixed,12.35,7,0.8382843821
11,all,point,fixed,12.4,7,0.8345353737
11,all,point,fixed,12.45,7,0.8307079506
11,all,point,fixed,12.5,7,0.8333046224
11,all,point,fixed,12.55,7,0.8365134512
11,all,point,fixed,12.6,7,0.8398171113
11,all,point,fixed,12.65,7,0.8417482388
11,all,point,fixed,12.7,7,0.8354956848
11,all,point,fixed,12.75,7,0.8293771615
11,all,point,fixed,12.8,7,0.8217417204
11,all,point,fixed,12.85,7,0.8139188311
11,all,point,fixed,12.9,7,0.8067009824
11,all,point,fixed,12.95,7,0.799005533
11,all,point,fixed,13,7,0.7909075434
11,all,point,fixed,13.05,7,0.7872721961
11,all,point,fixed,13.1,7,0.7832771444
11,all,point,fixed,13.15,7,0.7789618743
11,all,point,fixed,13.2,7,0.7767957016
11,all,point,fixed_no_bin0,8.8,6,0.4552966163
11,all,point,fixed_no_bin0,8.85,6,0.4762291078
11,all,point,fixed_no_bin0,8.9,6,0.5063785741
11,all,point,fixed_no_bin0,8.95,6,0.5360948446
11,all,point,fixed_no_bin0,9,6,0.5652521439
11,all,point,fixed_no_bin0,9.05,6,0.5633952601
11,all,point,fixed_no_bin0,9.1,6,0.5613490679
11,all,point,fixed_no_bin0,9.15,6,0.5591085815
11,all,point,fixed_no_bin0,9.2,6,0.5664538645
11,all,point,fixed_no_bin0,9.25,6,0.577970152
11,all,point,fixed_no_bin0,9.3,6,0.5930205522
11,all,point,fixed_no_bin0,9.35,6,0.6329103211
11,all,point,fixed_no_bin0,9.4,6,0.6743430398
11,all,point,fixed_no_bin0,9.45,6,0.7147820655
11,all,point,fixed_no_bin0,9.5,6,0.725189808
11,all,point,fixed_no_bin0,9.55,6,0.7265482772
11,all,point,fixed_no_bin0,9.6,6,0.7252436606
11,all,point,fixed_no_bin0,9.65,6,0.7475758654
11,all,point,fixed_no_bin0,9.7,6,0.7778032397
11,all,point,fixed_no_bin0,9.75,6,0.8053530325
11,all,point,fixed_no_bin0,9.8,6,0.8163106387
11,all,point,fixed_no_bin0,9.85,6,0.8181412305
11,all,point,fixed_no_bin0,9.9,6,0.8206876209
11,all,point,fixed_no_bin0,9.95,6,0.8350236322
11,all,point,fixed_no_bin0,10,6,0.8582832758
11,all,point,fixed_no_bin0,10.05,6,0.8798316062
11,all,point,fixed_no_bin0,10.1,6,0.9015901429
11,all,point,fixed_no_bin0,10.15,6,0.9228589522
11,all,point,fixed_no_bin0,10.2,6,0.9402659491
11,all,point,fixed_no_bin0,10.25,6,0.9521684969
11,all,point,fixed_no_bin0,10.3,6,0.9599376749
11,all,point,fixed_no_bin0,10.35,6,0.9672712548
11,all,point,fixed_no_bin0,10.4,6,0.9730247145
11,all,point,fixed_no_bin0,10.45,6,0.9775736426
11,all,point,fixed_no_bin0,10.5,6,0.9837517596
11,all,point,fixed_no_bin0,10.55,6,0.9887731406
11,all,point,fixed_no_bin0,10.6,6,0.9913892317
11,all,point,fixed_no_bin0,10.65,6,0.9907507224
11,all,point,fixed_no_bin0,10.7,6,0.9875468325
11,all,point,fixed_no_bin0,10.75,6,0.9879000649
11,all,point,fixed_no_bin0,10.8,6,0.9880838267
11,all,point,fixed_no_bin0,10.85,6,0.9897290077
11,all,point,fixed_no_bin0,10.9,6,0.9907432645
11,all,point,fixed_no_bin0,10.95,6,0.9913348934
11,all,point,fixed_no_bin0,11,6,0.9915289919
11,all,point,fixed_no_bin0,11.05,6,0.992960415
11,all,point,fixed_no_bin0,11.1,6,0.9923430045
11,all,point,fixed_no_bin0,11.15,6,0.9895588049
11,all,point,fixed_no_bin0,11.2,6,0.9858310738
11,all,point,fixed_no_bin0,11.25,6,0.9851893806
11,all,point,fixed_no_bin0,11.3,6,0.9848402802
11,all,point,fixed_no_bin0,11.35,6,0.9838012614
11,all,point,fixed_no_bin0,11.4,6,0.9796859796
11,all,point,fixed_no_bin0,11.45,6,0.9718791342
11,all,point,fixed_no_bin0,11.5,6,0.9637787224
11,all,point,fixed_no_bin0,11.55,6,0.9552794217
11,all,point,fixed_no_bin0,11.6,6,0.9562653911
11,all,point,fixed_no_bin0,11.65,6,0.9599967147
11,all,point,fixed_no_bin0,11.7,6,0.9630972039
11,all,point,fixed_no_bin0,11.75,6,0.9604840968
11,all,point,fixed_no_bin0,11.8,6,0.9518418871
11,all,point,fixed_no_bin0,11.85,6,0.9439486464
11,all,point,fixed_no_bin0,11.9,6,0.934156278
11,all,point,fixed_no_bin0,11.95,6,0.9201703123
11,all,point,fixed_no_bin0,12,6,0.9044007359
11,all,point,fixed_no_bin0,12.05,6,0.8879236235
11,all,point,fixed_no_bin0,12.1,6,0.8725261626
11,all,point,fixed_no_bin0,12.15,6,0.863596405
11,all,point,fixed_no_bin0,12.2,6,0.8544600169
11,all,point,fixed_no_bin0,12.25,6,0.8447336932
11,all,point,fixed_no_bin0,12.3,6,0.83894158
11,all,point,fixed_no_bin0,12.35,6,0.835401205
11,all,point,fixed_no_bin0,12.4,6,0.831398077
11,all,point,fixed_no_bin0,12.45,6,0.8273718319
11,all,point,fixed_no_bin0,12.5,6,0.8299813189
11,all,point,fixed_no_bin0,12.55,6,0.8332130162
11,all,point,fixed_no_bin0,12.6,6,0.8365644219
11,all,point,fixed_no_bin0,12.65,6,0.8385642846
11,all,point,fixed_no_bin0,12.7,6,0.8321979891
11,all,point,fixed_no_bin0,12.75,6,0.8259706605
11,all,point,fixed_no_bin0,12.8,6,0.8182064494
11,all,point,fixed_no_bin0,12.85,6,0.8102758945
11,all,point,fixed_no_bin0,12.9,6,0.8030441822
11,all,point,fixed_no_bin0,12.95,6,0.795310204
11,all,point,fixed_no_bin0,13,6,0.7871459051
11,all,point,fixed_no_bin0,13.05,6,0.78334135
11,all,point,fixed_no_bin0,13.1,6,0.7791570991
11,all,point,fixed_no_bin0,13.15,6,0.7746355167
11,all,point,fixed_no_bin0,13.2,6,0.7723336606
11,all,binavg,fixed,8.8,7,0.4708510609
11,all,binavg,fixed,8.85,7,0.4858392953
11,all,binavg,fixed,8.9,7,0.5006176034
11,all,binavg,fixed,8.95,7,0.5152787613
11,all,binavg,fixed,9,7,0.5309380997
11,all,binavg,fixed,9.05,7,0.547846975
11,all,binavg,fixed,9.1,7,0.5657042687
11,all,binavg,fixed,9.15,7,0.5832399185
11,all,binavg,fixed,9.2,7,0.6002641831
11,all,binavg,fixed,9.25,7,0.6170334107
11,all,binavg,fixed,9.3,7,0.6344177227
11,all,binavg,fixed,9.35,7,0.6524401582
11,all,binavg,fixed,9.4,7,0.67118813
11,all,binavg,fixed,9.45,7,0.6907160594
11,all,binavg,fixed,9.5,7,0.7107932055
11,all,binavg,fixed,9.55,7,0.7308912201
11,all,binavg,fixed,9.6,7,0.7505078765
11,all,binavg,fixed,9.65,7,0.7694583036
11,all,binavg,fixed,9.7,7,0.7874156346
11,all,binavg,fixed,9.75,7,0.8043234961
11,all,binavg,fixed,9.8,7,0.820448462
11,all,binavg,fixed,9.85,7,0.8356152191
11,all,binavg,fixed,9.9,7,0.8497329172
11,all,binavg,fixed,9.95,7,0.8628668394
11,all,binavg,fixed,10,7,0.8754971334
11,all,binavg,fixed,10.05,7,0.8876979708
11,all,binavg,fixed,10.1,7,0.8993896082
11,all,binavg,fixed,10.15,7,0.9103040044
11,all,binavg,fixed,10.2,7,0.9203997614
11,all,binavg,fixed,10.25,7,0.9296894048
11,all,binavg,fixed,10.3,7,0.9382809801
11,all,binavg,fixed,10.35,7,0.9463002944
11,all,binavg,fixed,10.4,7,0.9536889681
11,all,binavg,fixed,10.45,7,0.960368813
11,all,binavg,fixed,10.5,7,0.9662630615
11,all,binavg,fixed,10.55,7,0.9714590063
11,all,binavg,fixed,10.6,7,0.9760367661
11,all,binavg,fixed,10.65,7,0.980111829
11,all,binavg,fixed,10.7,7,0.9838130648
11,all,binavg,fixed,10.75,7,0.9871614293
11,all,binavg,fixed,10.8,7,0.9900921446
11,all,binavg,fixed,10.85,7,0.9926563638
11,all,binavg,fixed,10.9,7,0.994836127
11,all,binavg,fixed,10.95,7,0.9965482551
11,all,binavg,fixed,11,7,0.9976652546
11,all,binavg,fixed,11.05,7,0.9981508473
11,all,binavg,fixed,11.1,7,0.9979886648
11,all,binavg,fixed,11.15,7,0.9972143653
11,all,binavg,fixed,11.2,7,0.9958189631
11,all,binavg,fixed,11.25,7,0.9937784802
11,all,binavg,fixed,11.3,7,0.9911082737
11,all,binavg,fixed,11.35,7,0.987847219
11,all,binavg,fixed,11.4,7,0.9840259163
11,all,binavg,fixed,11.45,7,0.9797274714
11,all,binavg,fixed,11.5,7,0.975088342
11,all,binavg,fixed,11.55,7,0.9701896827
11,all,binavg,fixed,11.6,7,0.9650892804
11,all,binavg,fixed,11.65,7,0.9596976993
11,all,binavg,fixed,11.7,7,0.9540199067
11,all,binavg,fixed,11.75,7,0.9480584278
11,all,binavg,fixed,11.8,7,0.9418149979
11,all,binavg,fixed,11.85,7,0.9353659885
11,all,binavg,fixed,11.9,7,0.9287521746
11,all,binavg,fixed,11.95,7,0.9220409739
11,all,binavg,fixed,12,7,0.9151861673
11,all,binavg,fixed,12.05,7,0.9081858366
11,all,binavg,fixed,12.1,7,0.9010676266
11,all,binavg,fixed,12.15,7,0.8939674626
11,all,binavg,fixed,12.2,7,0.8869308448
11,all,binavg,fixed,12.25,7,0.8799684497
11,all,binavg,fixed,12.3,7,0.8731471577
11,all,binavg,fixed,12.35,7,0.8663673296
11,all,binavg,fixed,12.4,7,0.8595378258
11,all,binavg,fixed,12.45,7,0.8526714374
11,all,binavg,fixed,12.5,7,0.845678652
11,all,binavg,fixed,12.55,7,0.8386770888
11,all,binavg,fixed,12.6,7,0.8317656587
11,all,binavg,fixed,12.65,7,0.8247748811
11,all,binavg,fixed,12.7,7,0.8176369138
11,all,binavg,fixed,12.75,7,0.8102676969
11,all,binavg,fixed,12.8,7,0.8026593137
11,all,binavg,fixed,12.85,7,0.7948622073
11,all,binavg,fixed,12.9,7,0.7868580658
11,all,binavg,fixed,12.95,7,0.7786833409
11,all,binavg,fixed,13,7,0.7702801641
11,all,binavg,fixed,13.05,7,0.761626788
11,all,binavg,fixed,13.1,7,0.7527145566
11,all,binavg,fixed,13.15,7,0.7435686268
11,all,binavg,fixed,13.2,7,0.7341560404
11,all,binavg,fixed_no_bin0,8.8,6,0.4637644605
11,all,binavg,fixed_no_bin0,8.85,6,0.4790994589
11,all,binavg,fixed_no_bin0,8.9,6,0.4942378819
11,all,binavg,fixed_no_bin0,8.95,6,0.5092688952
11,all,binavg,fixed_no_bin0,9,6,0.5252814979
11,all,binavg,fixed_no_bin0,9.05,6,0.542522842
11,all,binavg,fixed_no_bin0,9.1,6,0.5606967406
11,all,binavg,fixed_no_bin0,9.15,6,0.5785481264
11,all,binavg,fixed_no_bin0,9.2,6,0.5958867745
11,all,binavg,fixed_no_bin0,9.25,6,0.6129611223
11,all,binavg,fixed_no_bin0,9.3,6,0.6306296256
11,all,binavg,fixed_no_bin0,9.35,6,0.6489161436
11,all,binavg,fixed_no_bin0,9.4,6,0.6679088296
11,all,binavg,fixed_no_bin0,9.45,6,0.6876608625
11,all,binavg,fixed_no_bin0,9.5,6,0.7079419388
11,all,binavg,fixed_no_bin0,9.55,6,0.728229553
11,all,binavg,fixed_no_bin0,9.6,6,0.7480257681
11,all,binavg,fixed_no_bin0,9.65,6,0.7671437109
11,all,binavg,fixed_no_bin0,9.7,6,0.7852589962
11,all,binavg,fixed_no_bin0,9.75,6,0.8023175272
11,all,binavg,fixed_no_bin0,9.8,6,0.8185911017
11,all,binavg,fixed_no_bin0,9.85,6,0.8339106422
11,all,binavg,fixed_no_bin0,9.9,6,0.8481851997
11,all,binavg,fixed_no_bin0,9.95,6,0.8614767077
11,all,binavg,fixed_no_bin0,10,6,0.8742577894
11,all,binavg,fixed_no_bin0,10.05,6,0.8866017205
11,all,binavg,fixed_no_bin0,10.1,6,0.8984284086
11,all,binavg,fixed_no_bin0,10.15,6,0.909465469
11,all,binavg,fixed_no_bin0,10.2,6,0.919670963
11,all,binavg,fixed_no_bin0,10.25,6,0.9290582738
11,all,binavg,fixed_no_bin0,10.3,6,0.937741745
11,all,binavg,fixed_no_bin0,10.35,6,0.9458515595
11,all,binavg,fixed_no_bin0,10.4,6,0.9533283496
11,all,binavg,fixed_no_bin0,10.45,6,0.9600916744
11,all,binavg,fixed_no_bin0,10.5,6,0.9660586173
11,all,binavg,fixed_no_bin0,10.55,6,0.9713176277
11,all,binavg,fixed_no_bin0,10.6,6,0.9759504419
11,all,binavg,fixed_no_bin0,10.65,6,0.9800767819
11,all,binavg,fixed_no_bin0,10.7,6,0.9838256604
11,all,binavg,fixed_no_bin0,10.75,6,0.9872170499
11,all,binavg,fixed_no_bin0,10.8,6,0.9901832786
11,all,binavg,fixed_no_bin0,10.85,6,0.992772124
11,all,binavg,fixed_no_bin0,10.9,6,0.9949649014
11,all,binavg,fixed_no_bin0,10.95,6,0.9966781771
11,all,binavg,fixed_no_bin0,11,6,0.9977847088
11,all,binavg,fixed_no_bin0,11.05,6,0.9982485556
11,all,binavg,fixed_no_bin0,11.1,6,0.9980533558
11,all,binavg,fixed_no_bin0,11.15,6,0.9972358432
11,all,binavg,fixed_no_bin0,11.2,6,0.995787348
11,all,binavg,fixed_no_bin0,11.25,6,0.9936835917
11,all,binavg,fixed_no_bin0,11.3,6,0.990940314
11,all,binavg,fixed_no_bin0,11.35,6,0.9875969165
11,all,binavg,fixed_no_bin0,11.4,6,0.9836842374
11,all,binavg,fixed_no_bin0,11.45,6,0.9792865767
11,all,binavg,fixed_no_bin0,11.5,6,0.9745423876
11,all,binavg,fixed_no_bin0,11.55,6,0.969533678
11,all,binavg,fixed_no_bin0,11.6,6,0.9643188866
11,all,binavg,fixed_no_bin0,11.65,6,0.9588061694
11,all,binavg,fixed_no_bin0,11.7,6,0.9530002629
11,all,binavg,fixed_no_bin0,11.75,6,0.9469033658
11,all,binavg,fixed_no_bin0,11.8,6,0.9405168911
11,all,binavg,fixed_no_bin0,11.85,6,0.9339186586
11,all,binavg,fixed_no_bin0,11.9,6,0.9271502281
11,all,binavg,fixed_no_bin0,11.95,6,0.9202806181
11,all,binavg,fixed_no_bin0,12,6,0.9132627128
11,all,binavg,fixed_no_bin0,12.05,6,0.9060944818
11,all,binavg,fixed_no_bin0,12.1,6,0.8988041092
11,all,binavg,fixed_no_bin0,12.15,6,0.8915307513
11,all,binavg,fixed_no_bin0,12.2,6,0.8843210183
11,all,binavg,fixed_no_bin0,12.25,6,0.8771858414
11,all,binavg,fixed_no_bin0,12.3,6,0.870193787
11,all,binavg,fixed_no_bin0,12.35,6,0.863242779
11,all,binavg,fixed_no_bin0,12.4,6,0.8562394525
11,all,binavg,fixed_no_bin0,12.45,6,0.8491970173
11,all,binavg,fixed_no_bin0,12.5,6,0.8420237033
11,all,binavg,fixed_no_bin0,12.55,6,0.8348401085
11,all,binavg,fixed_no_bin0,12.6,6,0.8277475951
11,all,binavg,fixed_no_bin0,12.65,6,0.8205720219
11,all,binavg,fixed_no_bin0,12.7,6,0.8132435677
11,all,binavg,fixed_no_bin0,12.75,6,0.8056759112
11,all,binavg,fixed_no_bin0,12.8,6,0.7978610405
11,all,binavg,fixed_no_bin0,12.85,6,0.7898507152
11,all,binavg,fixed_no_bin0,12.9,6,0.7816260363
11,all,binavg,fixed_no_bin0,12.95,6,0.7732240842
11,all,binavg,fixed_no_bin0,13,6,0.7645846747
11,all,binavg,fixed_no_bin0,13.05,6,0.7556850753
11,all,binavg,fixed_no_bin0,13.1,6,0.7465160839
11,all,binavg,fixed_no_bin0,13.15,6,0.7371034155
11,all,binavg,fixed_no_bin0,13.2,6,0.7274128387
11,good_q,point,fixed,8.8,7,0.4686371699
11,good_q,point,fixed,8.85,7,0.4910897389
11,good_q,point,fixed,8.9,7,0.5187252945
11,good_q,point,fixed,8.95,7,0.5458521845
11,good_q,point,fixed,9,7,0.5723759091
11,good_q,point,fixed,9.05,7,0.5696449031
11,good_q,point,fixed,9.1,7,0.5666353324
11,good_q,point,fixed,9.15,7,0.5633400578
11,good_q,point,fixed,9.2,7,0.566555413
11,good_q,point,fixed,9.25,7,0.5741575773
11,good_q,point,fixed,9.3,7,0.585234049
11,good_q,point,fixed,9.35,7,0.6275768794
11,good_q,point,fixed,9.4,7,0.6722705199
11,good_q,point,fixed,9.45,7,0.7153459545
11,good_q,point,fixed,9.5,7,0.7207608245
11,good_q,point,fixed,9.55,7,0.7149192294
11,good_q,point,fixed,9.6,7,0.7070178553
11,good_q,point,fixed,9.65,7,0.7303963809
11,good_q,point,fixed,9.7,7,0.7649017879
11,good_q,point,fixed,9.75,7,0.796329355
11,good_q,point,fixed,9.8,7,0.8076768269
11,good_q,point,fixed,9.85,7,0.8078676122
11,good_q,point,fixed,9.9,7,0.8090928995
11,good_q,point,fixed,9.95,7,0.8243247375
11,good_q,point,fixed,10,7,0.8503465387
11,good_q,point,fixed,10.05,7,0.8745202699
11,good_q,point,fixed,10.1,7,0.8982398809
11,good_q,point,fixed,10.15,7,0.9203993763
11,good_q,point,fixed,10.2,7,0.9380086486
11,good_q,point,fixed,10.25,7,0.9502495971
11,good_q,point,fixed,10.3,7,0.9589173851
11,good_q,point,fixed,10.35,7,0.9671413253
11,good_q,point,fixed,10.4,7,0.9731959278
11,good_q,point,fixed,10.45,7,0.9776726518
11,good_q,point,fixed,10.5,7,0.9832746315
11,good_q,point,fixed,10.55,7,0.9877778173
11,good_q,point,fixed,10.6,7,0.9899812486
11,good_q,point,fixed,10.65,7,0.9890338872
11,good_q,point,fixed,10.7,7,0.98592662
11,good_q,point,fixed,10.75,7,0.986328729
11,good_q,point,fixed,10.8,7,0.986749965
11,good_q,point,fixed,10.85,7,0.9885821018
11,good_q,point,fixed,10.9,7,0.9896946444
11,good_q,point,fixed,10.95,7,0.9904090347
11,good_q,point,fixed,11,7,0.9907561946
11,good_q,point,fixed,11.05,7,0.9919856499
11,good_q,point,fixed,11.1,7,0.9906215573
11,good_q,point,fixed,11.15,7,0.9865238764
11,good_q,point,fixed,11.2,7,0.9817364957
11,good_q,point,fixed,11.25,7,0.981766735
11,good_q,point,fixed,11.3,7,0.9821432692
11,good_q,point,fixed,11.35,7,0.9815462283
11,good_q,point,fixed,11.4,7,0.9779588793
11,good_q,point,fixed,11.45,7,0.9703433873
11,good_q,point,fixed,11.5,7,0.9626879068
11,good_q,point,fixed,11.55,7,0.9545578295
11,good_q,point,fixed,11.6,7,0.9570283702
11,good_q,point,fixed,11.65,7,0.9608457669
11,good_q,point,fixed,11.7,7,0.9643015021
11,good_q,point,fixed,11.75,7,0.9624818489
11,good_q,point,fixed,11.8,7,0.9544459862
11,good_q,point,fixed,11.85,7,0.9466656379
11,good_q,point,fixed,11.9,7,0.9368450199
11,good_q,point,fixed,11.95,7,0.9232071566
11,good_q,point,fixed,12,7,0.9081269932
11,good_q,point,fixed,12.05,7,0.8924398108
11,good_q,point,fixed,12.1,7,0.8775411816
11,good_q,point,fixed,12.15,7,0.8675707709
11,good_q,point,fixed,12.2,7,0.8575648153
11,good_q,point,fixed,12.25,7,0.8470933689
11,good_q,point,fixed,12.3,7,0.8417602996
11,good_q,point,fixed,12.35,7,0.8399499769
11,good_q,point,fixed,12.4,7,0.8379414545
11,good_q,point,fixed,12.45,7,0.8359487072
11,good_q,point,fixed,12.5,7,0.8385638968
11,good_q,point,fixed,12.55,7,0.8417677838
11,good_q,point,fixed,12.6,7,0.8449066176
11,good_q,point,fixed,12.65,7,0.8467033899
11,good_q,point,fixed,12.7,7,0.8403255387
11,good_q,point,fixed,12.75,7,0.8335842149
11,good_q,point,fixed,12.8,7,0.8257123546
11,good_q,point,fixed,12.85,7,0.8177764929
11,good_q,point,fixed,12.9,7,0.8104104977
11,good_q,point,fixed,12.95,7,0.8026046819
11,good_q,point,fixed,13,7,0.7944315927
11,good_q,point,fixed,13.05,7,0.7910038961
11,good_q,point,fixed,13.1,7,0.7872735785
11,good_q,point,fixed,13.15,7,0.7832720514
11,good_q,point,fixed,13.2,7,0.7816955552
11,good_q,point,fixed_no_bin0,8.8,6,0.454970715
11,good_q,point,fixed_no_bin0,8.85,6,0.4780650856
11,good_q,point,fixed_no_bin0,8.9,6,0.5065575657
11,good_q,point,fixed_no_bin0,8.95,6,0.5345186882
11,good_q,point,fixed_no_bin0,9,6,0.5618499488
11,good_q,point,fixed_no_bin0,9.05,6,0.5588982592
11,good_q,point,fixed_no_bin0,9.1,6,0.5556646224
11,good_q,point,fixed_no_bin0,9.15,6,0.5521412391
11,good_q,point,fixed_no_bin0,9.2,6,0.5553318897
11,good_q,point,fixed_no_bin0,9.25,6,0.5632897505
11,good_q,point,fixed_no_bin0,9.3,6,0.5749208845
11,good_q,point,fixed_no_bin0,9.35,6,0.6183533662
11,good_q,point,fixed_no_bin0,9.4,6,0.6641620579
11,good_q,point,fixed_no_bin0,9.45,6,0.7083705832
11,good_q,point,fixed_no_bin0,9.5,6,0.714080772
11,good_q,point,fixed_no_bin0,9.55,6,0.708425978
11,good_q,point,fixed_no_bin0,9.6,6,0.7009276439
11,good_q,point,fixed_no_bin0,9.65,6,0.724974475
11,good_q,point,fixed_no_bin0,9.7,6,0.7601161962
11,good_q,point,fixed_no_bin0,9.75,6,0.7920677151
11,good_q,point,fixed_no_bin0,9.8,6,0.8036708006
11,good_q,point,fixed_no_bin0,9.85,6,0.8040163275
11,good_q,point,fixed_no_bin0,9.9,6,0.8054515517
11,good_q,point,fixed_no_bin0,9.95,6,0.8209465772
11,good_q,point,fixed_no_bin0,10,6,0.847337236
11,good_q,point,fixed_no_bin0,10.05,6,0.871905984
11,good_q,point,fixed_no_bin0,10.1,6,0.8960634555
11,good_q,point,fixed_no_bin0,10.15,6,0.9186841109
11,good_q,point,fixed_no_bin0,10.2,6,0.936736289
11,good_q,point,fixed_no_bin0,10.25,6,0.949345122
11,good_q,point,fixed_no_bin0,10.3,6,0.9583351555
11,good_q,point,fixed_no_bin0,10.35,6,0.9669333872
11,good_q,point,fixed_no_bin0,10.4,6,0.9732609679
11,good_q,point,fixed_no_bin0,10.45,6,0.9778651087
11,good_q,point,fixed_no_bin0,10.5,6,0.9836216813
11,good_q,point,fixed_no_bin0,10.55,6,0.9882299956
11,good_q,point,fixed_no_bin0,10.6,6,0.9905360799
11,good_q,point,fixed_no_bin0,10.65,6,0.989650637
11,good_q,point,fixed_no_bin0,10.7,6,0.9863854113
11,good_q,point,fixed_no_bin0,10.75,6,0.9869895212
11,good_q,point,fixed_no_bin0,10.8,6,0.98749767
11,good_q,point,fixed_no_bin0,10.85,6,0.9893124165
11,good_q,point,fixed_no_bin0,10.9,6,0.9903922281
11,good_q,point,fixed_no_bin0,10.95,6,0.9910631826
11,good_q,point,fixed_no_bin0,11,6,0.9913577517
11,good_q,point,fixed_no_bin0,11.05,6,0.9932343427
11,good_q,point,fixed_no_bin0,11.1,6,0.9926001773
11,good_q,point,fixed_no_bin0,11.15,6,0.9892717838
11,good_q,point,fixed_no_bin0,11.2,6,0.9847190123
11,good_q,point,fixed_no_bin0,11.25,6,0.9840238571
11,good_q,point,fixed_no_bin0,11.3,6,0.9835827305
11,good_q,point,fixed_no_bin0,11.35,6,0.9822803893
11,good_q,point,fixed_no_bin0,11.4,6,0.9785446037
11,good_q,point,fixed_no_bin0,11.45,6,0.9708114664
11,good_q,point,fixed_no_bin0,11.5,6,0.9632089445
11,good_q,point,fixed_no_bin0,11.55,6,0.9550827334
11,good_q,point,fixed_no_bin0,11.6,6,0.957508313
11,good_q,point,fixed_no_bin0,11.65,6,0.9615009338
11,good_q,point,fixed_no_bin0,11.7,6,0.9649946335
11,good_q,point,fixed_no_bin0,11.75,6,0.963158919
11,good_q,point,fixed_no_bin0,11.8,6,0.9550766425
11,good_q,point,fixed_no_bin0,11.85,6,0.9472730073
11,good_q,point,fixed_no_bin0,11.9,6,0.9372095847
11,good_q,point,fixed_no_bin0,11.95,6,0.9233843388
11,good_q,point,fixed_no_bin0,12,6,0.90804546
11,good_q,point,fixed_no_bin0,12.05,6,0.8920289554
11,good_q,point,fixed_no_bin0,12.1,6,0.8767582502
11,good_q,point,fixed_no_bin0,12.15,6,0.8664875714
11,good_q,point,fixed_no_bin0,12.2,6,0.8561775007
11,good_q,point,fixed_no_bin0,12.25,6,0.8453273541
11,good_q,point,fixed_no_bin0,12.3,6,0.8397148955
11,good_q,point,fixed_no_bin0,12.35,6,0.8376883742
11,good_q,point,fixed_no_bin0,12.4,6,0.8354388191
11,good_q,point,fixed_no_bin0,12.45,6,0.8332599754
11,good_q,point,fixed_no_bin0,12.5,6,0.8358426596
11,good_q,point,fixed_no_bin0,12.55,6,0.8390252521
11,good_q,point,fixed_no_bin0,12.6,6,0.8421948643
11,good_q,point,fixed_no_bin0,12.65,6,0.8440611661
11,good_q,point,fixed_no_bin0,12.7,6,0.8375903509
11,good_q,point,fixed_no_bin0,12.75,6,0.8307649182
11,good_q,point,fixed_no_bin0,12.8,6,0.8227992117
11,good_q,point,fixed_no_bin0,12.85,6,0.814783219
11,good_q,point,fixed_no_bin0,12.9,6,0.8074337332
11,good_q,point,fixed_no_bin0,12.95,6,0.7996173135
11,good_q,point,fixed_no_bin0,13,6,0.7914038774
11,good_q,point,fixed_no_bin0,13.05,6,0.7878101039
11,good_q,point,fixed_no_bin0,13.1,6,0.7838963738
11,good_q,point,fixed_no_bin0,13.15,6,0.7796964878
11,good_q,point,fixed_no_bin0,13.2,6,0.7779947706
11,good_q,binavg,fixed,8.8,7,0.4674096989
11,good_q,binavg,fixed,8.85,7,0.4820750398
11,good_q,binavg,fixed,8.9,7,0.4963568002
11,good_q,binavg,fixed,8.95,7,0.5103481491
11,good_q,binavg,fixed,9,7,0.5254017727
11,good_q,binavg,fixed,9.05,7,0.5418347059
11,good_q,binavg,fixed,9.1,7,0.5592925905
11,good_q,binavg,fixed,9.15,7,0.5763006206
11,good_q,binavg,fixed,9.2,7,0.5926745211
11,good_q,binavg,fixed,9.25,7,0.608737351
11,good_q,binavg,fixed,9.3,7,0.6255578852
11,good_q,binavg,fixed,9.35,7,0.6432294134
11,good_q,binavg,fixed,9.4,7,0.661789922
11,good_q,binavg,fixed,9.45,7,0.6812133069
11,good_q,binavg,fixed,9.5,7,0.7011672595
11,good_q,binavg,fixed,9.55,7,0.7211946789
11,good_q,binavg,fixed,9.6,7,0.7408706582
11,good_q,binavg,fixed,9.65,7,0.7600727713
11,good_q,binavg,fixed,9.7,7,0.7783336541
11,good_q,binavg,fixed,9.75,7,0.7954946921
11,good_q,binavg,fixed,9.8,7,0.8118205186
11,good_q,binavg,fixed,9.85,7,0.8272172313
11,good_q,binavg,fixed,9.9,7,0.8416211123
11,good_q,binavg,fixed,9.95,7,0.8551017727
11,good_q,binavg,fixed,10,7,0.8681751812
11,good_q,binavg,fixed,10.05,7,0.8808992039
11,good_q,binavg,fixed,10.1,7,0.8931705086
11,good_q,binavg,fixed,10.15,7,0.9046253536
11,good_q,binavg,fixed,10.2,7,0.9152015008
11,good_q,binavg,fixed,10.25,7,0.9249153141
11,good_q,binavg,fixed,10.3,7,0.9339405102
11,good_q,binavg,fixed,10.35,7,0.9424574406
11,good_q,binavg,fixed,10.4,7,0.950361371
11,good_q,binavg,fixed,10.45,7,0.9575075971
11,good_q,binavg,fixed,10.5,7,0.963757284
11,good_q,binavg,fixed,10.55,7,0.9692264645
11,good_q,binavg,fixed,10.6,7,0.9740205285
11,good_q,binavg,fixed,10.65,7,0.9782956997
11,good_q,binavg,fixed,10.7,7,0.9822207556
11,good_q,binavg,fixed,10.75,7,0.985826789
11,good_q,binavg,fixed,10.8,7,0.9890187726
11,good_q,binavg,fixed,10.85,7,0.9918035581
11,good_q,binavg,fixed,10.9,7,0.9941649208
11,good_q,binavg,fixed,10.95,7,0.996035396
11,good_q,binavg,fixed,11,7,0.9973139781
11,good_q,binavg,fixed,11.05,7,0.9979679419
11,good_q,binavg,fixed,11.1,7,0.9979796092
11,good_q,binavg,fixed,11.15,7,0.9973693153
11,good_q,binavg,fixed,11.2,7,0.9961206998
11,good_q,binavg,fixed,11.25,7,0.9942079632
11,good_q,binavg,fixed,11.3,7,0.9916585604
11,good_q,binavg,fixed,11.35,7,0.988531528
11,good_q,binavg,fixed,11.4,7,0.9848674566
11,good_q,binavg,fixed,11.45,7,0.9807427738
11,good_q,binavg,fixed,11.5,7,0.9762724247
11,good_q,binavg,fixed,11.55,7,0.971525628
11,good_q,binavg,fixed,11.6,7,0.9665502634
11,good_q,binavg,fixed,11.65,7,0.9612670047
11,good_q,binavg,fixed,11.7,7,0.9557022027
11,good_q,binavg,fixed,11.75,7,0.9498773747
11,good_q,binavg,fixed,11.8,7,0.9438003227
11,good_q,binavg,fixed,11.85,7,0.9375199015
11,good_q,binavg,fixed,11.9,7,0.9310682536
11,good_q,binavg,fixed,11.95,7,0.9244991518
11,good_q,binavg,fixed,12,7,0.9177560953
11,good_q,binavg,fixed,12.05,7,0.9108382859
11,good_q,binavg,fixed,12.1,7,0.9037719007
11,good_q,binavg,fixed,12.15,7,0.8967323403
11,good_q,binavg,fixed,12.2,7,0.8897856974
11,good_q,binavg,fixed,12.25,7,0.8829371547
11,good_q,binavg,fixed,12.3,7,0.8762463196
11,good_q,binavg,fixed,12.35,7,0.8695843903
11,good_q,binavg,fixed,12.4,7,0.8628471067
11,good_q,binavg,fixed,12.45,7,0.8560561462
11,good_q,binavg,fixed,12.5,7,0.8490932461
11,good_q,binavg,fixed,12.55,7,0.8420957144
11,good_q,binavg,fixed,12.6,7,0.8351911467
11,good_q,binavg,fixed,12.65,7,0.8282555479
11,good_q,binavg,fixed,12.7,7,0.821219363
11,good_q,binavg,fixed,12.75,7,0.8139797997
11,good_q,binavg,fixed,12.8,7,0.8064853515
11,good_q,binavg,fixed,12.85,7,0.7987465687
11,good_q,binavg,fixed,12.9,7,0.7907370511
11,good_q,binavg,fixed,12.95,7,0.7825102316
11,good_q,binavg,fixed,13,7,0.7740639536
11,good_q,binavg,fixed,13.05,7,0.765377539
11,good_q,binavg,fixed,13.1,7,0.7564374037
11,good_q,binavg,fixed,13.15,7,0.7472529841
11,good_q,binavg,fixed,13.2,7,0.7377814049
11,good_q,binavg,fixed_no_bin0,8.8,6,0.4600655388
11,good_q,binavg,fixed_no_bin0,8.85,6,0.4750692238
11,good_q,binavg,fixed_no_bin0,8.9,6,0.4897075557
11,good_q,binavg,fixed_no_bin0,8.95,6,0.5040689629
11,good_q,binavg,fixed_no_bin0,9,6,0.5194745202
11,good_q,binavg,fixed_no_bin0,9.05,6,0.5362364385
11,good_q,binavg,fixed_no_bin0,9.1,6,0.5540056839
11,good_q,binavg,fixed_no_bin0,9.15,6,0.571324219
11,good_q,binavg,fixed_no_bin0,9.2,6,0.5880076163
11,good_q,binavg,fixed_no_bin0,9.25,6,0.6043706427
11,good_q,binavg,fixed_no_bin0,9.3,6,0.6214710079
11,good_q,binavg,fixed_no_bin0,9.35,6,0.6394038819
11,good_q,binavg,fixed_no_bin0,9.4,6,0.6582081853
11,good_q,binavg,fixed_no_bin0,9.45,6,0.6778567831
11,good_q,binavg,fixed_no_bin0,9.5,6,0.6980161148
11,good_q,binavg,fixed_no_bin0,9.55,6,0.718233955
11,good_q,binavg,fixed_no_bin0,9.6,6,0.7380891973
11,good_q,binavg,fixed_no_bin0,9.65,6,0.7574592772
11,good_q,binavg,fixed_no_bin0,9.7,6,0.7758808327
11,good_q,binavg,fixed_no_bin0,9.75,6,0.7931977847
11,good_q,binavg,fixed_no_bin0,9.8,6,0.8096790568
11,good_q,binavg,fixed_no_bin0,9.85,6,0.8252353984
11,good_q,binavg,fixed_no_bin0,9.9,6,0.8398025951
11,good_q,binavg,fixed_no_bin0,9.95,6,0.8534471831
11,good_q,binavg,fixed_no_bin0,10,6,0.8666792955
11,good_q,binavg,fixed_no_bin0,10.05,6,0.8795560712
11,good_q,binavg,fixed_no_bin0,10.1,6,0.8919734612
11,good_q,binavg,fixed_no_bin0,10.15,6,0.9035610914
11,good_q,binavg,fixed_no_bin0,10.2,6,0.9142557747
11,good_q,binavg,fixed_no_bin0,10.25,6,0.9240749598
11,good_q,binavg,fixed_no_bin0,10.3,6,0.9332002138
11,good_q,binavg,fixed_no_bin0,10.35,6,0.9418175062
11,good_q,binavg,fixed_no_bin0,10.4,6,0.9498204997
11,good_q,binavg,fixed_no_bin0,10.45,6,0.9570612561
11,good_q,binavg,fixed_no_bin0,10.5,6,0.9633932689
11,good_q,binavg,fixed_no_bin0,10.55,6,0.9689337831
11,good_q,binavg,fixed_no_bin0,10.6,6,0.9737900363
11,good_q,binavg,fixed_no_bin0,10.65,6,0.9781231417
11,good_q,binavg,fixed_no_bin0,10.7,6,0.9821025357
11,good_q,binavg,fixed_no_bin0,10.75,6,0.9857583703
11,good_q,binavg,fixed_no_bin0,10.8,6,0.9889925084
11,good_q,binavg,fixed_no_bin0,10.85,6,0.9918091794
11,good_q,binavg,fixed_no_bin0,10.9,6,0.9941919259
11,good_q,binavg,fixed_no_bin0,10.95,6,0.9960731029
11,good_q,binavg,fixed_no_bin0,11,6,0.997351554
11,good_q,binavg,fixed_no_bin0,11.05,6,0.997994917
11,good_q,binavg,fixed_no_bin0,11.1,6,0.997985677
11,good_q,binavg,fixed_no_bin0,11.15,6,0.9973451779
11,good_q,binavg,fixed_no_bin0,11.2,6,0.9960571253
11,good_q,binavg,fixed_no_bin0,11.25,6,0.9940952537
11,good_q,binavg,fixed_no_bin0,11.3,6,0.9914874562
11,good_q,binavg,fixed_no_bin0,11.35,6,0.988293462
11,good_q,binavg,fixed_no_bin0,11.4,6,0.9845539474
11,good_q,binavg,fixed_no_bin0,11.45,6,0.9803458804
11,good_q,binavg,fixed_no_bin0,11.5,6,0.9757855119
11,good_q,binavg,fixed_no_bin0,11.55,6,0.9709427279
11,good_q,binavg,fixed_no_bin0,11.6,6,0.9658659151
11,good_q,binavg,fixed_no_bin0,11.65,6,0.9604739701
11,good_q,binavg,fixed_no_bin0,11.7,6,0.9547933086
11,good_q,binavg,fixed_no_bin0,11.75,6,0.9488453493
11,good_q,binavg,fixed_no_bin0,11.8,6,0.9426376687
11,good_q,binavg,fixed_no_bin0,11.85,6,0.9362199606
11,good_q,binavg,fixed_no_bin0,11.9,6,0.9296249401
11,good_q,binavg,fixed_no_bin0,11.95,6,0.9229077084
11,good_q,binavg,fixed_no_bin0,12,6,0.9160112019
11,good_q,binavg,fixed_no_bin0,12.05,6,0.9089346321
11,good_q,binavg,fixed_no_bin0,12.1,6,0.9017045945
11,good_q,binavg,fixed_no_bin0,12.15,6,0.8945005464
11,good_q,binavg,fixed_no_bin0,12.2,6,0.88739029
11,good_q,binavg,fixed_no_bin0,12.25,6,0.8803791057
11,good_q,binavg,fixed_no_bin0,12.3,6,0.8735278954
11,good_q,binavg,fixed_no_bin0,12.35,6,0.8667044442
11,good_q,binavg,fixed_no_bin0,12.4,6,0.8598016613
11,good_q,binavg,fixed_no_bin0,12.45,6,0.8528419882
11,good_q,binavg,fixed_no_bin0,12.5,6,0.845704524
11,good_q,binavg,fixed_no_bin0,12.55,6,0.8385302694
11,good_q,binavg,fixed_no_bin0,12.6,6,0.8314502047
11,good_q,binavg,fixed_no_bin0,12.65,6,0.8243371419
11,good_q,binavg,fixed_no_bin0,12.7,6,0.8171195353
11,good_q,binavg,fixed_no_bin0,12.75,6,0.8096916454
11,good_q,binavg,fixed_no_bin0,12.8,6,0.8020003956
11,good_q,binavg,fixed_no_bin0,12.85,6,0.794056505
11,good_q,binavg,fixed_no_bin0,12.9,6,0.7858327613
11,good_q,binavg,fixed_no_bin0,12.95,6,0.7773838379
11,good_q,binavg,fixed_no_bin0,13,6,0.7687071714
11,good_q,binavg,fixed_no_bin0,13.05,6,0.7597811682
11,good_q,binavg,fixed_no_bin0,13.1,6,0.7505915194
11,good_q,binavg,fixed_no_bin0,13.15,6,0.7411476164
11,good_q,binavg,fixed_no_bin0,13.2,6,0.7314050177
11,p_ne_q,point,fixed,8.8,7,0.4657312693
11,p_ne_q,point,fixed,8.85,7,0.4861912218
11,p_ne_q,point,fixed,8.9,7,0.5156782287
11,p_ne_q,point,fixed,8.95,7,0.5447403836
11,p_ne_q,point,fixed,9,7,0.5732572717
11,p_ne_q,point,fixed,9.05,7,0.5715002283
11,p_ne_q,point,fixed,9.1,7,0.5695555056
11,p_ne_q,point,fixed,9.15,7,0.5674184934
11,p_ne_q,point,fixed,9.2,7,0.5746663793
11,p_ne_q,point,fixed,9.25,7,0.5858904134
11,p_ne_q,point,fixed,9.3,7,0.6005350243
11,p_ne_q,point,fixed,9.35,7,0.639556187
11,p_ne_q,point,fixed,9.4,7,0.6800853988
11,p_ne_q,point,fixed,9.45,7,0.7196177359
11,p_ne_q,point,fixed,9.5,7,0.7298417925
11,p_ne_q,point,fixed,9.55,7,0.7311357406
11,p_ne_q,point,fixed,9.6,7,0.7296741579
11,p_ne_q,point,fixed,9.65,7,0.7515538136
11,p_ne_q,point,fixed,9.7,7,0.78130813
11,p_ne_q,point,fixed,9.75,7,0.8084365336
11,p_ne_q,point,fixed,9.8,7,0.8192060698
11,p_ne_q,point,fixed,9.85,7,0.820970077
11,p_ne_q,point,fixed,9.9,7,0.8234199164
11,p_ne_q,point,fixed,9.95,7,0.8375424539
11,p_ne_q,point,fixed,10,7,0.8604699384
11,p_ne_q,point,fixed,10.05,7,0.8816749531
11,p_ne_q,point,fixed,10.1,7,0.9030451992
11,p_ne_q,point,fixed,10.15,7,0.9238366591
11,p_ne_q,point,fixed,10.2,7,0.9407291516
11,p_ne_q,point,fixed,10.25,7,0.9521984436
11,p_ne_q,point,fixed,10.3,7,0.9596228163
11,p_ne_q,point,fixed,10.35,7,0.9666003029
11,p_ne_q,point,fixed,10.4,7,0.972151009
11,p_ne_q,point,fixed,10.45,7,0.9766341026
11,p_ne_q,point,fixed,10.5,7,0.9826369453
11,p_ne_q,point,fixed,10.55,7,0.9875353352
11,p_ne_q,point,fixed,10.6,7,0.9899914581
11,p_ne_q,point,fixed,10.65,7,0.9892065672
11,p_ne_q,point,fixed,10.7,7,0.9861575071
11,p_ne_q,point,fixed,10.75,7,0.9862386545
11,p_ne_q,point,fixed,10.8,7,0.9863128527
11,p_ne_q,point,fixed,10.85,7,0.9879461017
11,p_ne_q,point,fixed,10.9,7,0.9889486017
11,p_ne_q,point,fixed,10.95,7,0.9895426939
11,p_ne_q,point,fixed,11,7,0.9897524903
11,p_ne_q,point,fixed,11.05,7,0.990453389
11,p_ne_q,point,fixed,11.1,7,0.9890650767
11,p_ne_q,point,fixed,11.15,7,0.9854994143
11,p_ne_q,point,fixed,11.2,7,0.9814984752
11,p_ne_q,point,fixed,11.25,7,0.9815170249
11,p_ne_q,point,fixed,11.3,7,0.9819650066
11,p_ne_q,point,fixed,11.35,7,0.9816764026
11,p_ne_q,point,fixed,11.4,7,0.9777166711
11,p_ne_q,point,fixed,11.45,7,0.9699952695
11,p_ne_q,point,fixed,11.5,7,0.9618017249
11,p_ne_q,point,fixed,11.55,7,0.9532680789
11,p_ne_q,point,fixed,11.6,7,0.9543690123
11,p_ne_q,point,fixed,11.65,7,0.957850981
11,p_ne_q,point,fixed,11.7,7,0.9608365366
11,p_ne_q,point,fixed,11.75,7,0.9581448785
11,p_ne_q,point,fixed,11.8,7,0.9494409154
11,p_ne_q,point,fixed,11.85,7,0.9414543917
11,p_ne_q,point,fixed,11.9,7,0.931815423
11,p_ne_q,point,fixed,11.95,7,0.9178711523
11,p_ne_q,point,fixed,12,7,0.9022081171
11,p_ne_q,point,fixed,12.05,7,0.8859248934
11,p_ne_q,point,fixed,12.1,7,0.8707890647
11,p_ne_q,point,fixed,12.15,7,0.8620998386
11,p_ne_q,point,fixed,12.2,7,0.8532710153
11,p_ne_q,point,fixed,12.25,7,0.8439459579
11,p_ne_q,point,fixed,12.3,7,0.838515931
11,p_ne_q,point,fixed,12.35,7,0.835302832
11,p_ne_q,point,fixed,12.4,7,0.8316207285
11,p_ne_q,point,fixed,12.45,7,0.8278255904
11,p_ne_q,point,fixed,12.5,7,0.8304908545
11,p_ne_q,point,fixed,12.55,7,0.833781103
11,p_ne_q,point,fixed,12.6,7,0.8371509335
11,p_ne_q,point,fixed,12.65,7,0.8390865243
11,p_ne_q,point,fixed,12.7,7,0.8327320629
11,p_ne_q,point,fixed,12.75,7,0.826512667
11,p_ne_q,point,fixed,12.8,7,0.8187454988
11,p_ne_q,point,fixed,12.85,7,0.8107704418
11,p_ne_q,point,fixed,12.9,7,0.8033544616
11,p_ne_q,point,fixed,12.95,7,0.7954700442
11,p_ne_q,point,fixed,13,7,0.7871921473
11,p_ne_q,point,fixed,13.05,7,0.7835531424
11,p_ne_q,point,fixed,13.1,7,0.7795566905
11,p_ne_q,point,fixed,13.15,7,0.7752421023
11,p_ne_q,point,fixed,13.2,7,0.7730977749
11,p_ne_q,point,fixed_no_bin0,8.8,6,0.4553474189
11,p_ne_q,point,fixed_no_bin0,8.85,6,0.4762793222
11,p_ne_q,point,fixed_no_bin0,8.9,6,0.5064272973
11,p_ne_q,point,fixed_no_bin0,8.95,6,0.5361420014
11,p_ne_q,point,fixed_no_bin0,9,6,0.5652976642
11,p_ne_q,point,fixed_no_bin0,9.05,6,0.5634418742
11,p_ne_q,point,fixed_no_bin0,9.1,6,0.5613967766
11,p_ne_q,point,fixed_no_bin0,9.15,6,0.5591573841
11,p_ne_q,point,fixed_no_bin0,9.2,6,0.5665028224
11,p_ne_q,point,fixed_no_bin0,9.25,6,0.5780188306
11,p_ne_q,point,fixed_no_bin0,9.3,6,0.5930686439
11,p_ne_q,point,fixed_no_bin0,9.35,6,0.632955441
11,p_ne_q,point,fixed_no_bin0,9.4,6,0.6743846304
11,p_ne_q,point,fixed_no_bin0,9.45,6,0.7148202862
11,p_ne_q,point,fixed_no_bin0,9.5,6,0.7252284705
11,p_ne_q,point,fixed_no_bin0,9.55,6,0.7265885492
11,p_ne_q,point,fixed_no_bin0,9.6,6,0.7252855855
11,p_ne_q,point,fixed_no_bin0,9.65,6,0.7476159074
11,p_ne_q,point,fixed_no_bin0,9.7,6,0.777839902
11,p_ne_q,point,fixed_no_bin0,9.75,6,0.8053862807
11,p_ne_q,point,fixed_no_bin0,9.8,6,0.8163431689
11,p_ne_q,point,fixed_no_bin0,9.85,6,0.8181749286
11,p_ne_q,point,fixed_no_bin0,9.9,6,0.8207224777
11,p_ne_q,point,fixed_no_bin0,9.95,6,0.8350575786
11,p_ne_q,point,fixed_no_bin0,10,6,0.8583143712
11,p_ne_q,point,fixed_no_bin0,10.05,6,0.8798597544
11,p_ne_q,point,fixed_no_bin0,10.1,6,0.9016146951
11,p_ne_q,point,fixed_no_bin0,10.15,6,0.9228793711
11,p_ne_q,point,fixed_no_bin0,10.2,6,0.9402822426
11,p_ne_q,point,fixed_no_bin0,10.25,6,0.9521816636
11,p_ne_q,point,fixed_no_bin0,10.3,6,0.9599493423
11,p_ne_q,point,fixed_no_bin0,10.35,6,0.9672811327
11,p_ne_q,point,fixed_no_bin0,10.4,6,0.9730329019
11,p_ne_q,point,fixed_no_bin0,10.45,6,0.9775813458
11,p_ne_q,point,fixed_no_bin0,10.5,6,0.9837587641
11,p_ne_q,point,fixed_no_bin0,10.55,6,0.9887800037
11,p_ne_q,point,fixed_no_bin0,10.6,6,0.9913982166
11,p_ne_q,point,fixed_no_bin0,10.65,6,0.9907614739
11,p_ne_q,point,fixed_no_bin0,10.7,6,0.9875588942
11,p_ne_q,point,fixed_no_bin0,10.75,6,0.987909541
11,p_ne_q,point,fixed_no_bin0,10.8,6,0.9880906015
11,p_ne_q,point,fixed_no_bin0,10.85,6,0.9897328939
11,p_ne_q,point,fixed_no_bin0,10.9,6,0.990745033
11,p_ne_q,point,fixed_no_bin0,10.95,6,0.991334587
11,p_ne_q,point,fixed_no_bin0,11,6,0.9915266542
11,p_ne_q,point,fixed_no_bin0,11.05,6,0.9929587647
11,p_ne_q,point,fixed_no_bin0,11.1,6,0.9923420595
11,p_ne_q,point,fixed_no_bin0,11.15,6,0.9895585788
11,p_ne_q,point,fixed_no_bin0,11.2,6,0.9858329561
11,p_ne_q,point,fixed_no_bin0,11.25,6,0.9851938832
11,p_ne_q,point,fixed_no_bin0,11.3,6,0.9848472241
11,p_ne_q,point,fixed_no_bin0,11.35,6,0.98381062
11,p_ne_q,point,fixed_no_bin0,11.4,6,0.9796971613
11,p_ne_q,point,fixed_no_bin0,11.45,6,0.9718920507
11,p_ne_q,point,fixed_no_bin0,11.5,6,0.9637914497
11,p_ne_q,point,fixed_no_bin0,11.55,6,0.9552914191
11,p_ne_q,point,fixed_no_bin0,11.6,6,0.9562774378
11,p_ne_q,point,fixed_no_bin0,11.65,6,0.9600064185
11,p_ne_q,point,fixed_no_bin0,11.7,6,0.9631029306
11,p_ne_q,point,fixed_no_bin0,11.75,6,0.9604854839
11,p_ne_q,point,fixed_no_bin0,11.8,6,0.9518403989
11,p_ne_q,point,fixed_no_bin0,11.85,6,0.9439451348
11,p_ne_q,point,fixed_no_bin0,11.9,6,0.9341507386
11,p_ne_q,point,fixed_no_bin0,11.95,6,0.9201620796
11,p_ne_q,point,fixed_no_bin0,12,6,0.9043893766
11,p_ne_q,point,fixed_no_bin0,12.05,6,0.8879093304
11,p_ne_q,point,fixed_no_bin0,12.1,6,0.8725091908
11,p_ne_q,point,fixed_no_bin0,12.15,6,0.8635771512
11,p_ne_q,point,fixed_no_bin0,12.2,6,0.8544386109
11,p_ne_q,point,fixed_no_bin0,12.25,6,0.8447111053
11,p_ne_q,point,fixed_no_bin0,12.3,6,0.8389191368
11,p_ne_q,point,fixed_no_bin0,12.35,6,0.8353789022
11,p_ne_q,point,fixed_no_bin0,12.4,6,0.8313756449
11,p_ne_q,point,fixed_no_bin0,12.45,6,0.8273489854
11,p_ne_q,point,fixed_no_bin0,12.5,6,0.8299582332
11,p_ne_q,point,fixed_no_bin0,12.55,6,0.8331900179
11,p_ne_q,point,fixed_no_bin0,12.6,6,0.836542529
11,p_ne_q,point,fixed_no_bin0,12.65,6,0.838543307
11,p_ne_q,point,fixed_no_bin0,12.7,6,0.8321778596
11,p_ne_q,point,fixed_no_bin0,12.75,6,0.8259524482
11,p_ne_q,point,fixed_no_bin0,12.8,6,0.818190261
11,p_ne_q,point,fixed_no_bin0,12.85,6,0.8102615189
11,p_ne_q,point,fixed_no_bin0,12.9,6,0.8030271891
11,p_ne_q,point,fixed_no_bin0,12.95,6,0.7952906838
11,p_ne_q,point,fixed_no_bin0,13,6,0.78712395
11,p_ne_q,point,fixed_no_bin0,13.05,6,0.7833183056
11,p_ne_q,point,fixed_no_bin0,13.1,6,0.7791330089
11,p_ne_q,point,fixed_no_bin0,13.15,6,0.7746104236
11,p_ne_q,point,fixed_no_bin0,13.2,6,0.7723092943
11,p_ne_q,binavg,fixed,8.8,7,0.4699997879
11,p_ne_q,binavg,fixed,8.85,7,0.4850706533
11,p_ne_q,binavg,fixed,8.9,7,0.4999361513
11,p_ne_q,binavg,fixed,8.95,7,0.5146880741
11,p_ne_q,binavg,fixed,9,7,0.5304336181
11,p_ne_q,binavg,fixed,9.05,7,0.547422584
11,p_ne_q,binavg,fixed,9.1,7,0.5653552221
11,p_ne_q,binavg,fixed,9.15,7,0.582966685
11,p_ne_q,binavg,fixed,9.2,7,0.6000673321
11,p_ne_q,binavg,fixed,9.25,7,0.6169109566
11,p_ne_q,binavg,fixed,9.3,7,0.6343631723
11,p_ne_q,binavg,fixed,9.35,7,0.6524468258
11,p_ne_q,binavg,fixed,9.4,7,0.6712489092
11,p_ne_q,binavg,fixed,9.45,7,0.6908226269
11,p_ne_q,binavg,fixed,9.5,7,0.7109367392
11,p_ne_q,binavg,fixed,9.55,7,0.7310647572
11,p_ne_q,binavg,fixed,9.6,7,0.7507062368
11,p_ne_q,binavg,fixed,9.65,7,0.7696756031
11,p_ne_q,binavg,fixed,9.7,7,0.7876474817
11,p_ne_q,binavg,fixed,9.75,7,0.8045666551
11,p_ne_q,binavg,fixed,9.8,7,0.8207012215
11,p_ne_q,binavg,fixed,9.85,7,0.8358796606
11,p_ne_q,binavg,fixed,9.9,7,0.8500123891
11,p_ne_q,binavg,fixed,9.95,7,0.8631638516
11,p_ne_q,binavg,fixed,10,7,0.8758088307
11,p_ne_q,binavg,fixed,10.05,7,0.888020521
11,p_ne_q,binavg,fixed,10.1,7,0.8997192231
11,p_ne_q,binavg,fixed,10.15,7,0.9106359197
11,p_ne_q,binavg,fixed,10.2,7,0.9207290219
11,p_ne_q,binavg,fixed,10.25,7,0.9300113642
11,p_ne_q,binavg,fixed,10.3,7,0.93859425
11,p_ne_q,binavg,fixed,10.35,7,0.9466058251
11,p_ne_q,binavg,fixed,10.4,7,0.9539882414
11,p_ne_q,binavg,fixed,10.45,7,0.960663231
11,p_ne_q,binavg,fixed,10.5,7,0.9665506362
11,p_ne_q,binavg,fixed,10.55,7,0.9717380153
11,p_ne_q,binavg,fixed,10.6,7,0.9763061979
11,p_ne_q,binavg,fixed,10.65,7,0.9803734128
11,p_ne_q,binavg,fixed,10.7,7,0.9840672862
11,p_ne_q,binavg,fixed,10.75,7,0.9874077186
11,p_ne_q,binavg,fixed,10.8,7,0.9903280777
11,p_ne_q,binavg,fixed,10.85,7,0.9928746461
11,p_ne_q,binavg,fixed,10.9,7,0.9950280278
11,p_ne_q,binavg,fixed,10.95,7,0.9967051671
11,p_ne_q,binavg,fixed,11,7,0.9977806666
11,p_ne_q,binavg,fixed,11.05,7,0.9982190078
11,p_ne_q,binavg,fixed,11.1,7,0.9980038117
11,p_ne_q,binavg,fixed,11.15,7,0.9971710444
11,p_ne_q,binavg,fixed,11.2,7,0.9957124425
11,p_ne_q,binavg,fixed,11.25,7,0.9936045773
11,p_ne_q,binavg,fixed,11.3,7,0.9908639167
11,p_ne_q,binavg,fixed,11.35,7,0.9875302988
11,p_ne_q,binavg,fixed,11.4,7,0.9836358675
11,p_ne_q,binavg,fixed,11.45,7,0.9792665085
11,p_ne_q,binavg,fixed,11.5,7,0.9745602103
11,p_ne_q,binavg,fixed,11.55,7,0.9695976099
11,p_ne_q,binavg,fixed,11.6,7,0.9644356773
11,p_ne_q,binavg,fixed,11.65,7,0.9589825993
11,p_ne_q,binavg,fixed,11.7,7,0.9532437944
11,p_ne_q,binavg,fixed,11.75,7,0.9472226298
11,p_ne_q,binavg,fixed,11.8,7,0.9409212649
11,p_ne_q,binavg,fixed,11.85,7,0.934417217
11,p_ne_q,binavg,fixed,11.9,7,0.9277515584
11,p_ne_q,binavg,fixed,11.95,7,0.9209912075
11,p_ne_q,binavg,fixed,12,7,0.914086273
11,p_ne_q,binavg,fixed,12.05,7,0.9070341832
11,p_ne_q,binavg,fixed,12.1,7,0.8998630057
11,p_ne_q,binavg,fixed,12.15,7,0.892709532
11,p_ne_q,binavg,fixed,12.2,7,0.8856191914
11,p_ne_q,binavg,fixed,12.25,7,0.8786030816
11,p_ne_q,binavg,fixed,12.3,7,0.8717295349
11,p_ne_q,binavg,fixed,12.35,7,0.8648995242
11,p_ne_q,binavg,fixed,12.4,7,0.8580225423
11,p_ne_q,binavg,fixed,12.45,7,0.8511110286
11,p_ne_q,binavg,fixed,12.5,7,0.8440739737
11,p_ne_q,binavg,fixed,12.55,7,0.8370284378
11,p_ne_q,binavg,fixed,12.6,7,0.830072627
11,p_ne_q,binavg,fixed,12.65,7,0.8230350075
11,p_ne_q,binavg,fixed,12.7,7,0.815847498
11,p_ne_q,binavg,fixed,12.75,7,0.8084267854
11,p_ne_q,binavg,fixed,12.8,7,0.8007665337
11,p_ne_q,binavg,fixed,12.85,7,0.792917659
11,p_ne_q,binavg,fixed,12.9,7,0.7848616156
11,p_ne_q,binavg,fixed,12.95,7,0.7766339783
11,p_ne_q,binavg,fixed,13,7,0.768174788
11,p_ne_q,binavg,fixed,13.05,7,0.7594621194
11,p_ne_q,binavg,fixed,13.1,7,0.7504875156
11,p_ne_q,binavg,fixed,13.15,7,0.7412768779
11,p_ne_q,binavg,fixed,13.2,7,0.7317971286
11,p_ne_q,binavg,fixed_no_bin0,8.8,6,0.463814586
11,p_ne_q,binavg,fixed_no_bin0,8.85,6,0.4791493027
11,p_ne_q,binavg,fixed_no_bin0,8.9,6,0.4942874354
11,p_ne_q,binavg,fixed_no_bin0,8.95,6,0.5093181337
11,p_ne_q,binavg,fixed_no_bin0,9,6,0.5253302826
11,p_ne_q,binavg,fixed_no_bin0,9.05,6,0.542570998
11,p_ne_q,binavg,fixed_no_bin0,9.1,6,0.5607441426
11,p_ne_q,binavg,fixed_no_bin0,9.15,6,0.5785947771
11,p_ne_q,binavg,fixed_no_bin0,9.2,6,0.5959326991
11,p_ne_q,binavg,fixed_no_bin0,9.25,6,0.61300631
11,p_ne_q,binavg,fixed_no_bin0,9.3,6,0.6306739786
11,p_ne_q,binavg,fixed_no_bin0,9.35,6,0.6489595496
11,p_ne_q,binavg,fixed_no_bin0,9.4,6,0.6679511479
11,p_ne_q,binavg,fixed_no_bin0,9.45,6,0.6877019168
11,p_ne_q,binavg,fixed_no_bin0,9.5,6,0.7079815638
11,p_ne_q,binavg,fixed_no_bin0,9.55,6,0.7282676574
11,p_ne_q,binavg,fixed_no_bin0,9.6,6,0.7480623216
11,p_ne_q,binavg,fixed_no_bin0,9.65,6,0.7671787017
11,p_ne_q,binavg,fixed_no_bin0,9.7,6,0.7852924633
11,p_ne_q,binavg,fixed_no_bin0,9.75,6,0.8023495433
11,p_ne_q,binavg,fixed_no_bin0,9.8,6,0.818621689
11,p_ne_q,binavg,fixed_no_bin0,9.85,6,0.8339398695
11,p_ne_q,binavg,fixed_no_bin0,9.9,6,0.848213144
11,p_ne_q,binavg,fixed_no_bin0,9.95,6,0.8615034409
11,p_ne_q,binavg,fixed_no_bin0,10,6,0.8742832961
11,p_ne_q,binavg,fixed_no_bin0,10.05,6,0.8866259514
11,p_ne_q,binavg,fixed_no_bin0,10.1,6,0.8984513473
11,p_ne_q,binavg,fixed_no_bin0,10.15,6,0.909487167
11,p_ne_q,binavg,fixed_no_bin0,10.2,6,0.9196914895
11,p_ne_q,binavg,fixed_no_bin0,10.25,6,0.9290777041
11,p_ne_q,binavg,fixed_no_bin0,10.3,6,0.9377601039
11,p_ne_q,binavg,fixed_no_bin0,10.35,6,0.9458688023
11,p_ne_q,binavg,fixed_no_bin0,10.4,6,0.9533444411
11,p_ne_q,binavg,fixed_no_bin0,10.45,6,0.9601066566
11,p_ne_q,binavg,fixed_no_bin0,10.5,6,0.9660726334
11,p_ne_q,binavg,fixed_no_bin0,10.55,6,0.9713308241
11,p_ne_q,binavg,fixed_no_bin0,10.6,6,0.9759629408
11,p_ne_q,binavg,fixed_no_bin0,10.65,6,0.9800886172
11,p_ne_q,binavg,fixed_no_bin0,10.7,6,0.9838367843
11,p_ne_q,binavg,fixed_no_bin0,10.75,6,0.9872273845
11,p_ne_q,binavg,fixed_no_bin0,10.8,6,0.9901928005
11,p_ne_q,binavg,fixed_no_bin0,10.85,6,0.9927807692
11,p_ne_q,binavg,fixed_no_bin0,10.9,6,0.9949725812
11,p_ne_q,binavg,fixed_no_bin0,10.95,6,0.9966848239
11,p_ne_q,binavg,fixed_no_bin0,11,6,0.9977903519
11,p_ne_q,binavg,fixed_no_bin0,11.05,6,0.9982532425
11,p_ne_q,binavg,fixed_no_bin0,11.1,6,0.99805712
11,p_ne_q,binavg,fixed_no_bin0,11.15,6,0.997238638
11,p_ne_q,binavg,fixed_no_bin0,11.2,6,0.9957891103
11,p_ne_q,binavg,fixed_no_bin0,11.25,6,0.9936842571
11,p_ne_q,binavg,fixed_no_bin0,11.3,6,0.9909398057
11,p_ne_q,binavg,fixed_no_bin0,11.35,6,0.9875951474
11,p_ne_q,binavg,fixed_no_bin0,11.4,6,0.9836811714
11,p_ne_q,binavg,fixed_no_bin0,11.45,6,0.9792822343
11,p_ne_q,binavg,fixed_no_bin0,11.5,6,0.9745367588
11,p_ne_q,binavg,fixed_no_bin0,11.55,6,0.9695267472
11,p_ne_q,binavg,fixed_no_bin0,11.6,6,0.9643106391
11,p_ne_q,binavg,fixed_no_bin0,11.65,6,0.9587966446
11,p_ne_q,binavg,fixed_no_bin0,11.7,6,0.9529895546
11,p_ne_q,binavg,fixed_no_bin0,11.75,6,0.9468915784
11,p_ne_q,binavg,fixed_no_bin0,11.8,6,0.9405041109
11,p_ne_q,binavg,fixed_no_bin0,11.85,6,0.9339049918
11,p_ne_q,binavg,fixed_no_bin0,11.9,6,0.9271357899
11,p_ne_q,binavg,fixed_no_bin0,11.95,6,0.9202655045
11,p_ne_q,binavg,fixed_no_bin0,12,6,0.913246876
11,p_ne_q,binavg,fixed_no_bin0,12.05,6,0.9060778472
11,p_ne_q,binavg,fixed_no_bin0,12.1,6,0.8987866092
11,p_ne_q,binavg,fixed_no_bin0,12.15,6,0.8915123267
11,p_ne_q,binavg,fixed_no_bin0,12.2,6,0.8843016219
11,p_ne_q,binavg,fixed_no_bin0,12.25,6,0.8771654543
11,p_ne_q,binavg,fixed_no_bin0,12.3,6,0.870172442
11,p_ne_q,binavg,fixed_no_bin0,12.35,6,0.8632205007
11,p_ne_q,binavg,fixed_no_bin0,12.4,6,0.8562162555
11,p_ne_q,binavg,fixed_no_bin0,12.45,6,0.8491729216
11,p_ne_q,binavg,fixed_no_bin0,12.5,6,0.8419987418
11,p_ne_q,binavg,fixed_no_bin0,12.55,6,0.8348143312
11,p_ne_q,binavg,fixed_no_bin0,12.6,6,0.827721059
11,p_ne_q,binavg,fixed_no_bin0,12.65,6,0.8205448125
11,p_ne_q,binavg,fixed_no_bin0,12.7,6,0.8132157915
11,p_ne_q,binavg,fixed_no_bin0,12.75,6,0.8056476714
11,p_ne_q,binavg,fixed_no_bin0,12.8,6,0.7978324241
11,p_ne_q,binavg,fixed_no_bin0,12.85,6,0.7898217678
11,p_ne_q,binavg,fixed_no_bin0,12.9,6,0.7815967982
11,p_ne_q,binavg,fixed_no_bin0,12.95,6,0.7731945945
11,p_ne_q,binavg,fixed_no_bin0,13,6,0.7645549537
11,p_ne_q,binavg,fixed_no_bin0,13.05,6,0.7556551406
11,p_ne_q,binavg,fixed_no_bin0,13.1,6,0.7464859579
11,p_ne_q,binavg,fixed_no_bin0,13.15,6,0.7370731562
11,p_ne_q,binavg,fixed_no_bin0,13.2,6,0.7273825089
11,good_q_fullP0,point,fixed,8.8,7,0.46375178
11,good_q_fullP0,point,fixed,8.85,7,0.4841466407
11,good_q_fullP0,point,fixed,8.9,7,0.5136230575
11,good_q_fullP0,point,fixed,8.95,7,0.5426771222
11,good_q_fullP0,point,fixed,9,7,0.5711884988
11,good_q_fullP0,point,fixed,9.05,7,0.5694494391
11,good_q_fullP0,point,fixed,9.1,7,0.567523515
11,good_q_fullP0,point,fixed,9.15,7,0.565406125
11,good_q_fullP0,point,fixed,9.2,7,0.5727407394
11,good_q_fullP0,point,fixed,9.25,7,0.58396517
11,good_q_fullP0,point,fixed,9.3,7,0.5985351261
11,good_q_fullP0,point,fixed,9.35,7,0.6376204541
11,good_q_fullP0,point,fixed,9.4,7,0.6782630696
11,good_q_fullP0,point,fixed,9.45,7,0.717916798
11,good_q_fullP0,point,fixed,9.5,7,0.7279046162
11,good_q_fullP0,point,fixed,9.55,7,0.7288679387
11,good_q_fullP0,point,fixed,9.6,7,0.7270943666
11,good_q_fullP0,point,fixed,9.65,7,0.7489805502
11,good_q_fullP0,point,fixed,9.7,7,0.778942302
11,good_q_fullP0,point,fixed,9.75,7,0.806328182
11,good_q_fullP0,point,fixed,9.8,7,0.8171506614
11,good_q_fullP0,point,fixed,9.85,7,0.8188306996
11,good_q_fullP0,point,fixed,9.9,7,0.8211915313
11,good_q_fullP0,point,fixed,9.95,7,0.8354226173
11,good_q_fullP0,point,fixed,10,7,0.8586134168
11,good_q_fullP0,point,fixed,10.05,7,0.88008808
11,good_q_fullP0,point,fixed,10.1,7,0.9017773402
11,good_q_fullP0,point,fixed,10.15,7,0.9230144036
11,good_q_fullP0,point,fixed,10.2,7,0.9403828613
11,good_q_fullP0,point,fixed,10.25,7,0.9522459371
11,good_q_fullP0,point,fixed,10.3,7,0.9599490898
11,good_q_fullP0,point,fixed,10.35,7,0.9671822288
11,good_q_fullP0,point,fixed,10.4,7,0.9728776466
11,good_q_fullP0,point,fixed,10.45,7,0.9773969486
11,good_q_fullP0,point,fixed,10.5,7,0.9834424519
11,good_q_fullP0,point,fixed,10.55,7,0.9883439941
11,good_q_fullP0,point,fixed,10.6,7,0.9907974666
11,good_q_fullP0,point,fixed,10.65,7,0.989961603
11,good_q_fullP0,point,fixed,10.7,7,0.9868541527
11,good_q_fullP0,point,fixed,10.75,7,0.9871960574
11,good_q_fullP0,point,fixed,10.8,7,0.9874234288
11,good_q_fullP0,point,fixed,10.85,7,0.9890807495
11,good_q_fullP0,point,fixed,10.9,7,0.9900652342
11,good_q_fullP0,point,fixed,10.95,7,0.9906412471
11,good_q_fullP0,point,fixed,11,7,0.9908329364
11,good_q_fullP0,point,fixed,11.05,7,0.9917681703
11,good_q_fullP0,point,fixed,11.1,7,0.9906154972
11,good_q_fullP0,point,fixed,11.15,7,0.9872852115
11,good_q_fullP0,point,fixed,11.2,7,0.9833874517
11,good_q_fullP0,point,fixed,11.25,7,0.9832915717
11,good_q_fullP0,point,fixed,11.3,7,0.9835391147
11,good_q_fullP0,point,fixed,11.35,7,0.9830405458
11,good_q_fullP0,point,fixed,11.4,7,0.9789888363
11,good_q_fullP0,point,fixed,11.45,7,0.971232331
11,good_q_fullP0,point,fixed,11.5,7,0.9631767846
11,good_q_fullP0,point,fixed,11.55,7,0.9548029225
11,good_q_fullP0,point,fixed,11.6,7,0.9559985016
11,good_q_fullP0,point,fixed,11.65,7,0.9597715291
11,good_q_fullP0,point,fixed,11.7,7,0.9630232741
11,good_q_fullP0,point,fixed,11.75,7,0.9605842437
11,good_q_fullP0,point,fixed,11.8,7,0.952068966
11,good_q_fullP0,point,fixed,11.85,7,0.9441853073
11,good_q_fullP0,point,fixed,11.9,7,0.9346063419
11,good_q_fullP0,point,fixed,11.95,7,0.9208423877
11,good_q_fullP0,point,fixed,12,7,0.9053830718
11,good_q_fullP0,point,fixed,12.05,7,0.8892865748
11,good_q_fullP0,point,fixed,12.1,7,0.8743135308
11,good_q_fullP0,point,fixed,12.15,7,0.8657573549
11,good_q_fullP0,point,fixed,12.2,7,0.8570407602
11,good_q_fullP0,point,fixed,12.25,7,0.8477819087
11,good_q_fullP0,point,fixed,12.3,7,0.8423326625
11,good_q_fullP0,point,fixed,12.35,7,0.8390925178
11,good_q_fullP0,point,fixed,12.4,7,0.8353951282
11,good_q_fullP0,point,fixed,12.45,7,0.8316283671
11,good_q_fullP0,point,fixed,12.5,7,0.8343311543
11,good_q_fullP0,point,fixed,12.55,7,0.837637442
11,good_q_fullP0,point,fixed,12.6,7,0.8410077123
11,good_q_fullP0,point,fixed,12.65,7,0.8429560621
11,good_q_fullP0,point,fixed,12.7,7,0.8366432073
11,good_q_fullP0,point,fixed,12.75,7,0.830417998
11,good_q_fullP0,point,fixed,12.8,7,0.8226786619
11,good_q_fullP0,point,fixed,12.85,7,0.8147854617
11,good_q_fullP0,point,fixed,12.9,7,0.8076916603
11,good_q_fullP0,point,fixed,12.95,7,0.8001154866
11,good_q_fullP0,point,fixed,13,7,0.7921319716
11,good_q_fullP0,point,fixed,13.05,7,0.7886033233
11,good_q_fullP0,point,fixed,13.1,7,0.784711338
11,good_q_fullP0,point,fixed,13.15,7,0.7804955073
11,good_q_fullP0,point,fixed,13.2,7,0.7783702788
11,good_q_fullP0,point,fixed_no_bin0,8.8,6,0.4507023796
11,good_q_fullP0,point,fixed_no_bin0,8.85,6,0.4716474231
11,good_q_fullP0,point,fixed_no_bin0,8.9,6,0.5018910785
11,good_q_fullP0,point,fixed_no_bin0,8.95,6,0.5317080179
11,good_q_fullP0,point,fixed_no_bin0,9,6,0.5609721842
11,good_q_fullP0,point,fixed_no_bin0,9.05,6,0.5590669971
11,good_q_fullP0,point,fixed_no_bin0,9.1,6,0.5569731423
11,good_q_fullP0,point,fixed_no_bin0,9.15,6,0.5546857131
11,good_q_fullP0,point,fixed_no_bin0,9.2,6,0.5620554945
11,good_q_fullP0,point,fixed_no_bin0,9.25,6,0.5736520933
11,good_q_fullP0,point,fixed_no_bin0,9.3,6,0.5887790308
11,good_q_fullP0,point,fixed_no_bin0,9.35,6,0.6288483761
11,good_q_fullP0,point,fixed_no_bin0,9.4,6,0.6704740436
11,good_q_fullP0,point,fixed_no_bin0,9.45,6,0.71112768
11,good_q_fullP0,point,fixed_no_bin0,9.5,6,0.7215634149
11,good_q_fullP0,point,fixed_no_bin0,9.55,6,0.7228995577
11,good_q_fullP0,point,fixed_no_bin0,9.6,6,0.7216164629
11,good_q_fullP0,point,fixed_no_bin0,9.65,6,0.7441350959
11,good_q_fullP0,point,fixed_no_bin0,9.7,6,0.7746374395
11,good_q_fullP0,point,fixed_no_bin0,9.75,6,0.8024530614
11,good_q_fullP0,point,fixed_no_bin0,9.8,6,0.813517614
11,good_q_fullP0,point,fixed_no_bin0,9.85,6,0.8153801376
11,good_q_fullP0,point,fixed_no_bin0,9.9,6,0.81796243
11,good_q_fullP0,point,fixed_no_bin0,9.95,6,0.8324391355
11,good_q_fullP0,point,fixed_no_bin0,10,6,0.855937308
11,good_q_fullP0,point,fixed_no_bin0,10.05,6,0.8777316965
11,good_q_fullP0,point,fixed_no_bin0,10.1,6,0.8997704257
11,good_q_fullP0,point,fixed_no_bin0,10.15,6,0.9213736293
11,good_q_fullP0,point,fixed_no_bin0,10.2,6,0.9391251099
11,good_q_fullP0,point,fixed_no_bin0,10.25,6,0.9513182376
11,good_q_fullP0,point,fixed_no_bin0,10.3,6,0.959282079
11,good_q_fullP0,point,fixed_no_bin0,10.35,6,0.9667918314
11,good_q_fullP0,point,fixed_no_bin0,10.4,6,0.9726725477
11,good_q_fullP0,point,fixed_no_bin0,10.45,6,0.9772888631
11,good_q_fullP0,point,fixed_no_bin0,10.5,6,0.9835107443
11,good_q_fullP0,point,fixed_no_bin0,10.55,6,0.9885451717
11,good_q_fullP0,point,fixed_no_bin0,10.6,6,0.9911224839
11,good_q_fullP0,point,fixed_no_bin0,10.65,6,0.9903622244
11,good_q_fullP0,point,fixed_no_bin0,10.7,6,0.9871238931
11,good_q_fullP0,point,fixed_no_bin0,10.75,6,0.9876351798
11,good_q_fullP0,point,fixed_no_bin0,10.8,6,0.9879338814
11,good_q_fullP0,point,fixed_no_bin0,10.85,6,0.98961758
11,good_q_fullP0,point,fixed_no_bin0,10.9,6,0.9906198936
11,good_q_fullP0,point,fixed_no_bin0,10.95,6,0.9911998779
11,good_q_fullP0,point,fixed_no_bin0,11,6,0.9913826329
11,good_q_fullP0,point,fixed_no_bin0,11.05,6,0.9928089239
11,good_q_fullP0,point,fixed_no_bin0,11.1,6,0.9921865879
11,good_q_fullP0,point,fixed_no_bin0,11.15,6,0.9893977165
11,good_q_fullP0,point,fixed_no_bin0,11.2,6,0.9856667811
11,good_q_fullP0,point,fixed_no_bin0,11.25,6,0.9850766993
11,good_q_fullP0,point,fixed_no_bin0,11.3,6,0.9847504365
11,good_q_fullP0,point,fixed_no_bin0,11.35,6,0.9837313679
11,good_q_fullP0,point,fixed_no_bin0,11.4,6,0.9795286969
11,good_q_fullP0,point,fixed_no_bin0,11.45,6,0.9716229823
11,good_q_fullP0,point,fixed_no_bin0,11.5,6,0.9635333264
11,good_q_fullP0,point,fixed_no_bin0,11.55,6,0.9550834799
11,good_q_fullP0,point,fixed_no_bin0,11.6,6,0.9562181651
11,good_q_fullP0,point,fixed_no_bin0,11.65,6,0.9602087135
11,good_q_fullP0,point,fixed_no_bin0,11.7,6,0.9635800492
11,good_q_fullP0,point,fixed_no_bin0,11.75,6,0.9611681556
11,good_q_fullP0,point,fixed_no_bin0,11.8,6,0.9525970559
11,good_q_fullP0,point,fixed_no_bin0,11.85,6,0.9446866808
11,good_q_fullP0,point,fixed_no_bin0,11.9,6,0.9348847839
11,good_q_fullP0,point,fixed_no_bin0,11.95,6,0.9209272904
11,good_q_fullP0,point,fixed_no_bin0,12,6,0.9052052159
11,good_q_fullP0,point,fixed_no_bin0,12.05,6,0.8887715689
11,good_q_fullP0,point,fixed_no_bin0,12.1,6,0.8734226997
11,good_q_fullP0,point,fixed_no_bin0,12.15,6,0.8645858099
11,good_q_fullP0,point,fixed_no_bin0,12.2,6,0.8555381748
11,good_q_fullP0,point,fixed_no_bin0,12.25,6,0.8458758546
11,good_q_fullP0,point,fixed_no_bin0,12.3,6,0.8401039931
11,good_q_fullP0,point,fixed_no_bin0,12.35,6,0.8365996115
11,good_q_fullP0,point,fixed_no_bin0,12.4,6,0.8326402674
11,good_q_fullP0,point,fixed_no_bin0,12.45,6,0.8286720807
11,good_q_fullP0,point,fixed_no_bin0,12.5,6,0.8313813326
11,good_q_fullP0,point,fixed_no_bin0,12.55,6,0.8347019339
11,good_q_fullP0,point,fixed_no_bin0,12.6,6,0.8381126642
11,good_q_fullP0,point,fixed_no_bin0,12.65,6,0.8401298007
11,good_q_fullP0,point,fixed_no_bin0,12.7,6,0.8337161994
11,good_q_fullP0,point,fixed_no_bin0,12.75,6,0.8273935379
11,good_q_fullP0,point,fixed_no_bin0,12.8,6,0.8195412674
11,good_q_fullP0,point,fixed_no_bin0,12.85,6,0.811560257
11,good_q_fullP0,point,fixed_no_bin0,12.9,6,0.8044858017
11,good_q_fullP0,point,fixed_no_bin0,12.95,6,0.7969033022
11,good_q_fullP0,point,fixed_no_bin0,13,6,0.7888846263
11,good_q_fullP0,point,fixed_no_bin0,13.05,6,0.7851914565
11,good_q_fullP0,point,fixed_no_bin0,13.1,6,0.7811144412
11,good_q_fullP0,point,fixed_no_bin0,13.15,6,0.7766959701
11,good_q_fullP0,point,fixed_no_bin0,13.2,6,0.7744333927
11,good_q_fullP0,binavg,fixed,8.8,7,0.4665729099
11,good_q_fullP0,binavg,fixed,8.85,7,0.4815753775
11,good_q_fullP0,binavg,fixed,8.9,7,0.4963745305
11,good_q_fullP0,binavg,fixed,8.95,7,0.5110652869
11,good_q_fullP0,binavg,fixed,9,7,0.5267635768
11,good_q_fullP0,binavg,fixed,9.05,7,0.5437170872
11,good_q_fullP0,binavg,fixed,9.1,7,0.5616195854
11,good_q_fullP0,binavg,fixed,9.15,7,0.5792024442
11,good_q_fullP0,binavg,fixed,9.2,7,0.5962814395
11,good_q_fullP0,binavg,fixed,9.25,7,0.6131186993
11,good_q_fullP0,binavg,fixed,9.3,7,0.6305779775
11,good_q_fullP0,binavg,fixed,9.35,7,0.6486831439
11,good_q_fullP0,binavg,fixed,9.4,7,0.6675175432
11,good_q_fullP0,binavg,fixed,9.45,7,0.6871453312
11,good_q_fullP0,binavg,fixed,9.5,7,0.7073337851
11,good_q_fullP0,binavg,fixed,9.55,7,0.7275475015
11,good_q_fullP0,binavg,fixed,9.6,7,0.7472849275
11,good_q_fullP0,binavg,fixed,9.65,7,0.7663603539
11,good_q_fullP0,binavg,fixed,9.7,7,0.7844508433
11,good_q_fullP0,binavg,fixed,9.75,7,0.8014908292
11,good_q_fullP0,binavg,fixed,9.8,7,0.8177473555
11,good_q_fullP0,binavg,fixed,9.85,7,0.8330401429
11,good_q_fullP0,binavg,fixed,9.9,7,0.847278773
11,good_q_fullP0,binavg,fixed,9.95,7,0.8605309826
11,good_q_fullP0,binavg,fixed,10,7,0.8732881587
11,good_q_fullP0,binavg,fixed,10.05,7,0.8856224429
11,good_q_fullP0,binavg,fixed,10.1,7,0.8974527611
11,good_q_fullP0,binavg,fixed,10.15,7,0.9084979347
11,good_q_fullP0,binavg,fixed,10.2,7,0.9187164575
11,good_q_fullP0,binavg,fixed,10.25,7,0.9281198665
11,good_q_fullP0,binavg,fixed,10.3,7,0.9368210767
11,good_q_fullP0,binavg,fixed,10.35,7,0.9449536683
11,good_q_fullP0,binavg,fixed,10.4,7,0.9524581097
11,good_q_fullP0,binavg,fixed,10.45,7,0.9592526167
11,good_q_fullP0,binavg,fixed,10.5,7,0.9652483913
11,good_q_fullP0,binavg,fixed,10.55,7,0.9705329857
11,good_q_fullP0,binavg,fixed,10.6,7,0.9751850924
11,good_q_fullP0,binavg,fixed,10.65,7,0.9793291278
11,good_q_fullP0,binavg,fixed,10.7,7,0.9830988424
11,good_q_fullP0,binavg,fixed,10.75,7,0.9865189475
11,good_q_fullP0,binavg,fixed,10.8,7,0.9895208954
11,good_q_fullP0,binavg,fixed,10.85,7,0.9921546491
11,good_q_fullP0,binavg,fixed,10.9,7,0.9944046786
11,good_q_fullP0,binavg,fixed,10.95,7,0.9961859941
11,good_q_fullP0,binavg,fixed,11,7,0.997365649
11,good_q_fullP0,binavg,fixed,11.05,7,0.9979068781
11,good_q_fullP0,binavg,fixed,11.1,7,0.9977942181
11,good_q_fullP0,binavg,fixed,11.15,7,0.9970697746
11,good_q_fullP0,binavg,fixed,11.2,7,0.9957248714
11,good_q_fullP0,binavg,fixed,11.25,7,0.9937355315
11,good_q_fullP0,binavg,fixed,11.3,7,0.9911192606
11,good_q_fullP0,binavg,fixed,11.35,7,0.9879162288
11,good_q_fullP0,binavg,fixed,11.4,7,0.9841558864
11,good_q_fullP0,binavg,fixed,11.45,7,0.97991851
11,good_q_fullP0,binavg,fixed,11.5,7,0.9753439033
11,good_q_fullP0,binavg,fixed,11.55,7,0.9705145735
11,good_q_fullP0,binavg,fixed,11.6,7,0.9654882922
11,good_q_fullP0,binavg,fixed,11.65,7,0.9601700096
11,good_q_fullP0,binavg,fixed,11.7,7,0.9545621489
11,good_q_fullP0,binavg,fixed,11.75,7,0.9486639573
11,good_q_fullP0,binavg,fixed,11.8,7,0.9424772397
11,good_q_fullP0,binavg,fixed,11.85,7,0.9360768386
11,good_q_fullP0,binavg,fixed,11.9,7,0.9295036797
11,good_q_fullP0,binavg,fixed,11.95,7,0.922828279
11,good_q_fullP0,binavg,fixed,12,7,0.916010841
11,good_q_fullP0,binavg,fixed,12.05,7,0.9090527479
11,good_q_fullP0,binavg,fixed,12.1,7,0.9019785868
11,good_q_fullP0,binavg,fixed,12.15,7,0.8949268748
11,good_q_fullP0,binavg,fixed,12.2,7,0.8879451627
11,good_q_fullP0,binavg,fixed,12.25,7,0.8810410205
11,good_q_fullP0,binavg,fixed,12.3,7,0.8742811898
11,good_q_fullP0,binavg,fixed,12.35,7,0.8675627938
11,good_q_fullP0,binavg,fixed,12.4,7,0.8607945685
11,good_q_fullP0,binavg,fixed,12.45,7,0.853986341
11,good_q_fullP0,binavg,fixed,12.5,7,0.8470466788
11,good_q_fullP0,binavg,fixed,12.55,7,0.840094424
11,good_q_fullP0,binavg,fixed,12.6,7,0.8332307921
11,good_q_fullP0,binavg,fixed,12.65,7,0.8262836256
11,good_q_fullP0,binavg,fixed,12.7,7,0.8191843337
11,good_q_fullP0,binavg,fixed,12.75,7,0.8118476322
11,good_q_fullP0,binavg,fixed,12.8,7,0.8042660942
11,good_q_fullP0,binavg,fixed,12.85,7,0.7964909961
11,good_q_fullP0,binavg,fixed,12.9,7,0.7885044817
11,good_q_fullP0,binavg,fixed,12.95,7,0.7803436177
11,good_q_fullP0,binavg,fixed,13,7,0.7719551256
11,good_q_fullP0,binavg,fixed,13.05,7,0.7633161897
11,good_q_fullP0,binavg,fixed,13.1,7,0.7544169316
11,good_q_fullP0,binavg,fixed,13.15,7,0.7452825999
11,good_q_fullP0,binavg,fixed,13.2,7,0.7358789047
11,good_q_fullP0,binavg,fixed_no_bin0,8.8,6,0.4595391988
11,good_q_fullP0,binavg,fixed_no_bin0,8.85,6,0.4748772632
11,good_q_fullP0,binavg,fixed_no_bin0,8.9,6,0.4900249489
11,good_q_fullP0,binavg,fixed_no_bin0,8.95,6,0.5050736076
11,good_q_fullP0,binavg,fixed_no_bin0,9,6,0.5211136208
11,good_q_fullP0,binavg,fixed_no_bin0,9.05,6,0.5383888575
11,good_q_fullP0,binavg,fixed_no_bin0,9.1,6,0.5565977922
11,good_q_fullP0,binavg,fixed_no_bin0,9.15,6,0.5744862568
11,good_q_fullP0,binavg,fixed_no_bin0,9.2,6,0.5918696107
11,good_q_fullP0,binavg,fixed_no_bin0,9.25,6,0.6090021599
11,good_q_fullP0,binavg,fixed_no_bin0,9.3,6,0.6267365409
11,good_q_fullP0,binavg,fixed_no_bin0,9.35,6,0.6450976157
11,good_q_fullP0,binavg,fixed_no_bin0,9.4,6,0.6641693846
11,good_q_fullP0,binavg,fixed_no_bin0,9.45,6,0.6840149229
11,good_q_fullP0,binavg,fixed_no_bin0,9.5,6,0.7044020152
11,good_q_fullP0,binavg,fixed_no_bin0,9.55,6,0.7248009493
11,good_q_fullP0,binavg,fixed_no_bin0,9.6,6,0.7447143316
11,good_q_fullP0,binavg,fixed_no_bin0,9.65,6,0.7639544542
11,good_q_fullP0,binavg,fixed_no_bin0,9.7,6,0.7822006811
11,good_q_fullP0,binavg,fixed_no_bin0,9.75,6,0.7993896869
11,good_q_fullP0,binavg,fixed_no_bin0,9.8,6,0.8157934512
11,good_q_fullP0,binavg,fixed_no_bin0,9.85,6,0.8312376104
11,good_q_fullP0,binavg,fixed_no_bin0,9.9,6,0.8456315086
11,good_q_fullP0,binavg,fixed_no_bin0,9.95,6,0.8590395712
11,good_q_fullP0,binavg,fixed_no_bin0,10,6,0.8719462448
11,good_q_fullP0,binavg,fixed_no_bin0,10.05,6,0.8844229192
11,good_q_fullP0,binavg,fixed_no_bin0,10.1,6,0.8963881778
11,good_q_fullP0,binavg,fixed_no_bin0,10.15,6,0.9075564929
11,good_q_fullP0,binavg,fixed_no_bin0,10.2,6,0.9178857802
11,good_q_fullP0,binavg,fixed_no_bin0,10.25,6,0.9273883988
11,good_q_fullP0,binavg,fixed_no_bin0,10.3,6,0.9361832869
11,good_q_fullP0,binavg,fixed_no_bin0,10.35,6,0.9444082218
11,good_q_fullP0,binavg,fixed_no_bin0,10.4,6,0.9520025726
11,good_q_fullP0,binavg,fixed_no_bin0,10.45,6,0.958882275
11,good_q_fullP0,binavg,fixed_no_bin0,10.5,6,0.9649526428
11,good_q_fullP0,binavg,fixed_no_bin0,10.55,6,0.9703022522
11,good_q_fullP0,binavg,fixed_no_bin0,10.6,6,0.9750113593
11,good_q_fullP0,binavg,fixed_no_bin0,10.65,6,0.9792083653
11,good_q_fullP0,binavg,fixed_no_bin0,10.7,6,0.9830274199
11,good_q_fullP0,binavg,fixed_no_bin0,10.75,6,0.9864923942
11,good_q_fullP0,binavg,fixed_no_bin0,10.8,6,0.9895320396
11,good_q_fullP0,binavg,fixed_no_bin0,10.85,6,0.9921935336
11,good_q_fullP0,binavg,fixed_no_bin0,10.9,6,0.9944608494
11,good_q_fullP0,binavg,fixed_no_bin0,10.95,6,0.9962487106
11,good_q_fullP0,binavg,fixed_no_bin0,11,6,0.9974240634
11,good_q_fullP0,binavg,fixed_no_bin0,11.05,6,0.997950408
11,good_q_fullP0,binavg,fixed_no_bin0,11.1,6,0.9978122717
11,good_q_fullP0,binavg,fixed_no_bin0,11.15,6,0.9970529329
11,good_q_fullP0,binavg,fixed_no_bin0,11.2,6,0.9956639552
11,good_q_fullP0,binavg,fixed_no_bin0,11.25,6,0.9936210035
11,good_q_fullP0,binavg,fixed_no_bin0,11.3,6,0.9909418695
11,good_q_fullP0,binavg,fixed_no_bin0,11.35,6,0.9876671354
11,good_q_fullP0,binavg,fixed_no_bin0,11.4,6,0.9838262792
11,good_q_fullP0,binavg,fixed_no_bin0,11.45,6,0.9795003534
11,good_q_fullP0,binavg,fixed_no_bin0,11.5,6,0.9748310082
11,good_q_fullP0,binavg,fixed_no_bin0,11.55,6,0.9699016917
11,good_q_fullP0,binavg,fixed_no_bin0,11.6,6,0.9647709241
11,good_q_fullP0,binavg,fixed_no_bin0,11.65,6,0.9593414513
11,good_q_fullP0,binavg,fixed_no_bin0,11.7,6,0.9536153472
11,good_q_fullP0,binavg,fixed_no_bin0,11.75,6,0.9475913481
11,good_q_fullP0,binavg,fixed_no_bin0,11.8,6,0.9412708662
11,good_q_fullP0,binavg,fixed_no_bin0,11.85,6,0.9347300003
11,good_q_fullP0,binavg,fixed_no_bin0,11.9,6,0.9280104104
11,good_q_fullP0,binavg,fixed_no_bin0,11.95,6,0.9211843347
11,good_q_fullP0,binavg,fixed_no_bin0,12,6,0.9142117146
11,good_q_fullP0,binavg,fixed_no_bin0,12.05,6,0.9070939812
11,good_q_fullP0,binavg,fixed_no_bin0,12.1,6,0.8998561395
11,good_q_fullP0,binavg,fixed_no_bin0,12.15,6,0.8926398792
11,good_q_fullP0,binavg,fixed_no_bin0,12.2,6,0.8854939234
11,good_q_fullP0,binavg,fixed_no_bin0,12.25,6,0.8784259736
11,good_q_fullP0,binavg,fixed_no_bin0,12.3,6,0.8715042558
11,good_q_fullP0,binavg,fixed_no_bin0,12.35,6,0.8646232877
11,good_q_fullP0,binavg,fixed_no_bin0,12.4,6,0.8576894799
11,good_q_fullP0,binavg,fixed_no_bin0,12.45,6,0.8507130559
11,good_q_fullP0,binavg,fixed_no_bin0,12.5,6,0.8436004858
11,good_q_fullP0,binavg,fixed_no_bin0,12.55,6,0.8364737006
11,good_q_fullP0,binavg,fixed_no_bin0,12.6,6,0.8294365244
11,good_q_fullP0,binavg,fixed_no_bin0,12.65,6,0.8223123714
11,good_q_fullP0,binavg,fixed_no_bin0,12.7,6,0.8150306916
11,good_q_fullP0,binavg,fixed_no_bin0,12.75,6,0.8075038008
11,good_q_fullP0,binavg,fixed_no_bin0,12.8,6,0.7997239568
11,good_q_fullP0,binavg,fixed_no_bin0,12.85,6,0.7917436938
11,good_q_fullP0,binavg,fixed_no_bin0,12.9,6,0.7835446116
11,good_q_fullP0,binavg,fixed_no_bin0,12.95,6,0.7751645428
11,good_q_fullP0,binavg,fixed_no_bin0,13,6,0.7665483213
11,good_q_fullP0,binavg,fixed_no_bin0,13.05,6,0.7576721465
11,good_q_fullP0,binavg,fixed_no_bin0,13.1,6,0.7485255335
11,good_q_fullP0,binavg,fixed_no_bin0,13.15,6,0.7391341925
11,good_q_fullP0,binavg,fixed_no_bin0,13.2,6,0.7294625329
11,all_W1,point,fixed,8.8,7,0.443567714
11,all_W1,point,fixed,8.85,7,0.4636796619
11,all_W1,point,fixed,8.9,7,0.4981241753
11,all_W1,point,fixed,8.95,7,0.5321793429
11,all_W1,point,fixed,9,7,0.5656288537
11,all_W1,point,fixed,9.05,7,0.5631805998
11,all_W1,point,fixed,9.1,7,0.5605488034
11,all_W1,point,fixed,9.15,7,0.5577285778
11,all_W1,point,fixed,9.2,7,0.5601115756
11,all_W1,point,fixed,9.25,7,0.5657368684
11,all_W1,point,fixed,9.3,7,0.574105729
11,all_W1,point,fixed,9.35,7,0.6168850592
11,all_W1,point,fixed,9.4,7,0.663587879
11,all_W1,point,fixed,9.45,7,0.708437156
11,all_W1,point,fixed,9.5,7,0.715337798
11,all_W1,point,fixed,9.55,7,0.7106868776
11,all_W1,point,fixed,9.6,7,0.7066778075
11,all_W1,point,fixed,9.65,7,0.7380894239
11,all_W1,point,fixed,9.7,7,0.7804483825
11,all_W1,point,fixed,9.75,7,0.8187211809
11,all_W1,point,fixed,9.8,7,0.8336621198
11,all_W1,point,fixed,9.85,7,0.8364856758
11,all_W1,point,fixed,9.9,7,0.8364490265
11,all_W1,point,fixed,9.95,7,0.8491668972
11,all_W1,point,fixed,10,7,0.871552332
11,all_W1,point,fixed,10.05,7,0.8920415574
11,all_W1,point,fixed,10.1,7,0.9106543449
11,all_W1,point,fixed,10.15,7,0.9265583221
11,all_W1,point,fixed,10.2,7,0.9375863922
11,all_W1,point,fixed,10.25,7,0.9441973848
11,all_W1,point,fixed,10.3,7,0.9484192161
11,all_W1,point,fixed,10.35,7,0.9536202691
11,all_W1,point,fixed,10.4,7,0.9588902894
11,all_W1,point,fixed,10.45,7,0.9657682941
11,all_W1,point,fixed,10.5,7,0.9758774207
11,all_W1,point,fixed,10.55,7,0.9836419537
11,all_W1,point,fixed,10.6,7,0.988290857
11,all_W1,point,fixed,10.65,7,0.9880207251
11,all_W1,point,fixed,10.7,7,0.9824805153
11,all_W1,point,fixed,10.75,7,0.98203367
11,all_W1,point,fixed,10.8,7,0.9818127059
11,all_W1,point,fixed,10.85,7,0.9840334359
11,all_W1,point,fixed,10.9,7,0.9847186062
11,all_W1,point,fixed,10.95,7,0.9849810518
11,all_W1,point,fixed,11,7,0.9848572599
11,all_W1,point,fixed,11.05,7,0.9888492836
11,all_W1,point,fixed,11.1,7,0.989757886
11,all_W1,point,fixed,11.15,7,0.9874856558
11,all_W1,point,fixed,11.2,7,0.9838192565
11,all_W1,point,fixed,11.25,7,0.9838761912
11,all_W1,point,fixed,11.3,7,0.9840656686
11,all_W1,point,fixed,11.35,7,0.9838152765
11,all_W1,point,fixed,11.4,7,0.9803959948
11,all_W1,point,fixed,11.45,7,0.9721544023
11,all_W1,point,fixed,11.5,7,0.9632040204
11,all_W1,point,fixed,11.55,7,0.9531199092
11,all_W1,point,fixed,11.6,7,0.9567366902
11,all_W1,point,fixed,11.65,7,0.9636899022
11,all_W1,point,fixed,11.7,7,0.9682840218
11,all_W1,point,fixed,11.75,7,0.9652631594
11,all_W1,point,fixed,11.8,7,0.9556304389
11,all_W1,point,fixed,11.85,7,0.9463314868
11,all_W1,point,fixed,11.9,7,0.9357487155
11,all_W1,point,fixed,11.95,7,0.9239544378
11,all_W1,point,fixed,12,7,0.9111442094
11,all_W1,point,fixed,12.05,7,0.8979305353
11,all_W1,point,fixed,12.1,7,0.8855067845
11,all_W1,point,fixed,12.15,7,0.8775726927
11,all_W1,point,fixed,12.2,7,0.8692385755
11,all_W1,point,fixed,12.25,7,0.8614292039
11,all_W1,point,fixed,12.3,7,0.8544848506
11,all_W1,point,fixed,12.35,7,0.8459866116
11,all_W1,point,fixed,12.4,7,0.8370548827
11,all_W1,point,fixed,12.45,7,0.8278795647
11,all_W1,point,fixed,12.5,7,0.8349823324
11,all_W1,point,fixed,12.55,7,0.8434065882
11,all_W1,point,fixed,12.6,7,0.8508128256
11,all_W1,point,fixed,12.65,7,0.8554819347
11,all_W1,point,fixed,12.7,7,0.8484761082
11,all_W1,point,fixed,12.75,7,0.841395856
11,all_W1,point,fixed,12.8,7,0.8323191163
11,all_W1,point,fixed,12.85,7,0.8249146961
11,all_W1,point,fixed,12.9,7,0.8202218243
11,all_W1,point,fixed,12.95,7,0.8148053074
11,all_W1,point,fixed,13,7,0.8087387689
11,all_W1,point,fixed,13.05,7,0.8024133593
11,all_W1,point,fixed,13.1,7,0.795404136
11,all_W1,point,fixed,13.15,7,0.7878375247
11,all_W1,point,fixed,13.2,7,0.785030994
11,all_W1,point,fixed_no_bin0,8.8,6,0.4279085595
11,all_W1,point,fixed_no_bin0,8.85,6,0.4484800857
11,all_W1,point,fixed_no_bin0,8.9,6,0.4837806657
11,all_W1,point,fixed_no_bin0,8.95,6,0.5187214982
11,all_W1,point,fixed_no_bin0,9,6,0.5530754916
11,all_W1,point,fixed_no_bin0,9.05,6,0.5504151589
11,all_W1,point,fixed_no_bin0,9.1,6,0.5475674895
11,all_W1,point,fixed_no_bin0,9.15,6,0.5445273941
11,all_W1,point,fixed_no_bin0,9.2,6,0.5468626509
11,all_W1,point,fixed_no_bin0,9.25,6,0.5528771758
11,all_W1,point,fixed_no_bin0,9.3,6,0.5618602096
11,all_W1,point,fixed_no_bin0,9.35,6,0.605650373
11,all_W1,point,fixed_no_bin0,9.4,6,0.6535325244
11,all_W1,point,fixed_no_bin0,9.45,6,0.69965703
11,all_W1,point,fixed_no_bin0,9.5,6,0.7074513109
11,all_W1,point,fixed_no_bin0,9.55,6,0.7037215364
11,all_W1,point,fixed_no_bin0,9.6,6,0.700732409
11,all_W1,point,fixed_no_bin0,9.65,6,0.7331934388
11,all_W1,point,fixed_no_bin0,9.7,6,0.7761829202
11,all_W1,point,fixed_no_bin0,9.75,6,0.8150117794
11,all_W1,point,fixed_no_bin0,9.8,6,0.8305140288
11,all_W1,point,fixed_no_bin0,9.85,6,0.8339520252
11,all_W1,point,fixed_no_bin0,9.9,6,0.8344435854
11,all_W1,point,fixed_no_bin0,9.95,6,0.8474584617
11,all_W1,point,fixed_no_bin0,10,6,0.8700485163
11,all_W1,point,fixed_no_bin0,10.05,6,0.8907500564
11,all_W1,point,fixed_no_bin0,10.1,6,0.9095863814
11,all_W1,point,fixed_no_bin0,10.15,6,0.925566844
11,all_W1,point,fixed_no_bin0,10.2,6,0.9365093144
11,all_W1,point,fixed_no_bin0,10.25,6,0.9430559184
11,all_W1,point,fixed_no_bin0,10.3,6,0.9472030286
11,all_W1,point,fixed_no_bin0,10.35,6,0.9524052296
11,all_W1,point,fixed_no_bin0,10.4,6,0.9577669742
11,all_W1,point,fixed_no_bin0,10.45,6,0.9648115601
11,all_W1,point,fixed_no_bin0,10.5,6,0.9751972537
11,all_W1,point,fixed_no_bin0,10.55,6,0.9831967447
11,all_W1,point,fixed_no_bin0,10.6,6,0.9880137882
11,all_W1,point,fixed_no_bin0,10.65,6,0.9877957709
11,all_W1,point,fixed_no_bin0,10.7,6,0.9820701514
11,all_W1,point,fixed_no_bin0,10.75,6,0.9817008823
11,all_W1,point,fixed_no_bin0,10.8,6,0.981480407
11,all_W1,point,fixed_no_bin0,10.85,6,0.9836871258
11,all_W1,point,fixed_no_bin0,10.9,6,0.9843225396
11,all_W1,point,fixed_no_bin0,10.95,6,0.9845613797
11,all_W1,point,fixed_no_bin0,11,6,0.9844401816
11,all_W1,point,fixed_no_bin0,11.05,6,0.9885882929
11,all_W1,point,fixed_no_bin0,11.1,6,0.9897464676
11,all_W1,point,fixed_no_bin0,11.15,6,0.9877727068
11,all_W1,point,fixed_no_bin0,11.2,6,0.9841258032
11,all_W1,point,fixed_no_bin0,11.25,6,0.983862497
11,all_W1,point,fixed_no_bin0,11.3,6,0.983790304
11,all_W1,point,fixed_no_bin0,11.35,6,0.9833970591
11,all_W1,point,fixed_no_bin0,11.4,6,0.9798982466
11,all_W1,point,fixed_no_bin0,11.45,6,0.971481063
11,all_W1,point,fixed_no_bin0,11.5,6,0.962360384
11,all_W1,point,fixed_no_bin0,11.55,6,0.9520567259
11,all_W1,point,fixed_no_bin0,11.6,6,0.9557058825
11,all_W1,point,fixed_no_bin0,11.65,6,0.9628983285
11,all_W1,point,fixed_no_bin0,11.7,6,0.9677041524
11,all_W1,point,fixed_no_bin0,11.75,6,0.9647439904
11,all_W1,point,fixed_no_bin0,11.8,6,0.9550321205
11,all_W1,point,fixed_no_bin0,11.85,6,0.9456758364
11,all_W1,point,fixed_no_bin0,11.9,6,0.9348608303
11,all_W1,point,fixed_no_bin0,11.95,6,0.922704709
11,all_W1,point,fixed_no_bin0,12,6,0.9094773369
11,all_W1,point,fixed_no_bin0,12.05,6,0.8958030214
11,all_W1,point,fixed_no_bin0,12.1,6,0.8829130188
11,all_W1,point,fixed_no_bin0,12.15,6,0.8746617153
11,all_W1,point,fixed_no_bin0,12.2,6,0.8659133062
11,all_W1,point,fixed_no_bin0,12.25,6,0.8576978284
11,all_W1,point,fixed_no_bin0,12.3,6,0.850399458
11,all_W1,point,fixed_no_bin0,12.35,6,0.8415031191
11,all_W1,point,fixed_no_bin0,12.4,6,0.8321658256
11,all_W1,point,fixed_no_bin0,12.45,6,0.8226266431
11,all_W1,point,fixed_no_bin0,12.5,6,0.8299531669
11,all_W1,point,fixed_no_bin0,12.55,6,0.8386447481
11,all_W1,point,fixed_no_bin0,12.6,6,0.8462938527
11,all_W1,point,fixed_no_bin0,12.65,6,0.8511242563
11,all_W1,point,fixed_no_bin0,12.7,6,0.8439033689
11,all_W1,point,fixed_no_bin0,12.75,6,0.8366018684
11,all_W1,point,fixed_no_bin0,12.8,6,0.8272434296
11,all_W1,point,fixed_no_bin0,12.85,6,0.819631255
11,all_W1,point,fixed_no_bin0,12.9,6,0.8148849982
11,all_W1,point,fixed_no_bin0,12.95,6,0.8094057474
11,all_W1,point,fixed_no_bin0,13,6,0.8032602157
11,all_W1,point,fixed_no_bin0,13.05,6,0.796732946
11,all_W1,point,fixed_no_bin0,13.1,6,0.789476348
11,all_W1,point,fixed_no_bin0,13.15,6,0.7816223292
11,all_W1,point,fixed_no_bin0,13.2,6,0.7787140962
11,all_W1,binavg,fixed,8.8,7,0.4541103198
11,all_W1,binavg,fixed,8.85,7,0.4691879141
11,all_W1,binavg,fixed,8.9,7,0.4834874366
11,all_W1,binavg,fixed,8.95,7,0.4972929938
11,all_W1,binavg,fixed,9,7,0.5126599259
11,all_W1,binavg,fixed,9.05,7,0.5299724024
11,all_W1,binavg,fixed,9.1,7,0.5487592383
11,all_W1,binavg,fixed,9.15,7,0.5670978245
11,all_W1,binavg,fixed,9.2,7,0.5847307171
11,all_W1,binavg,fixed,9.25,7,0.6020037021
11,all_W1,binavg,fixed,9.3,7,0.6200266472
11,all_W1,binavg,fixed,9.35,7,0.6389343991
11,all_W1,binavg,fixed,9.4,7,0.6586622344
11,all_W1,binavg,fixed,9.45,7,0.6790475934
11,all_W1,binavg,fixed,9.5,7,0.6997005944
11,all_W1,binavg,fixed,9.55,7,0.7201894762
11,all_W1,binavg,fixed,9.6,7,0.7400775282
11,all_W1,binavg,fixed,9.65,7,0.7591382365
11,all_W1,binavg,fixed,9.7,7,0.7774044337
11,all_W1,binavg,fixed,9.75,7,0.7950493583
11,all_W1,binavg,fixed,9.8,7,0.8123165489
11,all_W1,binavg,fixed,9.85,7,0.8284623467
11,all_W1,binavg,fixed,9.9,7,0.8431987543
11,all_W1,binavg,fixed,9.95,7,0.8566492273
11,all_W1,binavg,fixed,10,7,0.8696328486
11,all_W1,binavg,fixed,10.05,7,0.8822492032
11,all_W1,binavg,fixed,10.1,7,0.8943490398
11,all_W1,binavg,fixed,10.15,7,0.9054515061
11,all_W1,binavg,fixed,10.2,7,0.9155655092
11,all_W1,binavg,fixed,10.25,7,0.9248076772
11,all_W1,binavg,fixed,10.3,7,0.933496678
11,all_W1,binavg,fixed,10.35,7,0.9417783897
11,all_W1,binavg,fixed,10.4,7,0.9495118434
11,all_W1,binavg,fixed,10.45,7,0.9564858006
11,all_W1,binavg,fixed,10.5,7,0.962627235
11,all_W1,binavg,fixed,10.55,7,0.9680416658
11,all_W1,binavg,fixed,10.6,7,0.9728081756
11,all_W1,binavg,fixed,10.65,7,0.9770569671
11,all_W1,binavg,fixed,10.7,7,0.9809501304
11,all_W1,binavg,fixed,10.75,7,0.98453081
11,all_W1,binavg,fixed,10.8,7,0.9877508094
11,all_W1,binavg,fixed,10.85,7,0.9906865295
11,all_W1,binavg,fixed,10.9,7,0.9933048158
11,all_W1,binavg,fixed,10.95,7,0.9954791297
11,all_W1,binavg,fixed,11,7,0.9970651602
11,all_W1,binavg,fixed,11.05,7,0.9980267002
11,all_W1,binavg,fixed,11.1,7,0.99835125
11,all_W1,binavg,fixed,11.15,7,0.9980568741
11,all_W1,binavg,fixed,11.2,7,0.9971205503
11,all_W1,binavg,fixed,11.25,7,0.9955162503
11,all_W1,binavg,fixed,11.3,7,0.9932104004
11,all_W1,binavg,fixed,11.35,7,0.9901801039
11,all_W1,binavg,fixed,11.4,7,0.9864499988
11,all_W1,binavg,fixed,11.45,7,0.9821425777
11,all_W1,binavg,fixed,11.5,7,0.9774838817
11,all_W1,binavg,fixed,11.55,7,0.9725941544
11,all_W1,binavg,fixed,11.6,7,0.9675632211
11,all_W1,binavg,fixed,11.65,7,0.9622825703
11,all_W1,binavg,fixed,11.7,7,0.9567409874
11,all_W1,binavg,fixed,11.75,7,0.9509159003
11,all_W1,binavg,fixed,11.8,7,0.9448135033
11,all_W1,binavg,fixed,11.85,7,0.9385440488
11,all_W1,binavg,fixed,11.9,7,0.9321692759
11,all_W1,binavg,fixed,11.95,7,0.92573381
11,all_W1,binavg,fixed,12,7,0.9191047428
11,all_W1,binavg,fixed,12.05,7,0.9122666846
11,all_W1,binavg,fixed,12.1,7,0.9052394544
11,all_W1,binavg,fixed,12.15,7,0.8982265092
11,all_W1,binavg,fixed,12.2,7,0.8913104976
11,all_W1,binavg,fixed,12.25,7,0.8845065304
11,all_W1,binavg,fixed,12.3,7,0.8779079116
11,all_W1,binavg,fixed,12.35,7,0.8713692768
11,all_W1,binavg,fixed,12.4,7,0.8647514529
11,all_W1,binavg,fixed,12.45,7,0.8580646625
11,all_W1,binavg,fixed,12.5,7,0.8512331919
11,all_W1,binavg,fixed,12.55,7,0.8444304013
11,all_W1,binavg,fixed,12.6,7,0.837793141
11,all_W1,binavg,fixed,12.65,7,0.831109046
11,all_W1,binavg,fixed,12.7,7,0.8242786974
11,all_W1,binavg,fixed,12.75,7,0.8171730386
11,all_W1,binavg,fixed,12.8,7,0.8097582189
11,all_W1,binavg,fixed,12.85,7,0.8021017659
11,all_W1,binavg,fixed,12.9,7,0.7942003006
11,all_W1,binavg,fixed,12.95,7,0.7860922175
11,all_W1,binavg,fixed,13,7,0.7777602723
11,all_W1,binavg,fixed,13.05,7,0.7691749176
11,all_W1,binavg,fixed,13.1,7,0.7603063348
11,all_W1,binavg,fixed,13.15,7,0.7511077097
11,all_W1,binavg,fixed,13.2,7,0.7415533381
11,all_W1,binavg,fixed_no_bin0,8.8,6,0.4461142992
11,all_W1,binavg,fixed_no_bin0,8.85,6,0.4616083642
11,all_W1,binavg,fixed_no_bin0,8.9,6,0.4763395868
11,all_W1,binavg,fixed_no_bin0,8.95,6,0.4905895385
11,all_W1,binavg,fixed_no_bin0,9,6,0.5063817121
11,all_W1,binavg,fixed_no_bin0,9.05,6,0.5240933911
11,all_W1,binavg,fixed_no_bin0,9.1,6,0.5432617603
11,all_W1,binavg,fixed_no_bin0,9.15,6,0.5619852098
11,all_W1,binavg,fixed_no_bin0,9.2,6,0.5800035604
11,all_W1,binavg,fixed_no_bin0,9.25,6,0.5976513103
11,all_W1,binavg,fixed_no_bin0,9.3,6,0.6160229936
11,all_W1,binavg,fixed_no_bin0,9.35,6,0.6352579221
11,all_W1,binavg,fixed_no_bin0,9.4,6,0.6552951458
11,all_W1,binavg,fixed_no_bin0,9.45,6,0.6759710452
11,all_W1,binavg,fixed_no_bin0,9.5,6,0.696892263
11,all_W1,binavg,fixed_no_bin0,9.55,6,0.7176307332
11,all_W1,binavg,fixed_no_bin0,9.6,6,0.737753351
11,all_W1,binavg,fixed_no_bin0,9.65,6,0.7570286024
11,all_W1,binavg,fixed_no_bin0,9.7,6,0.7754867784
11,all_W1,binavg,fixed_no_bin0,9.75,6,0.7933042851
11,all_W1,binavg,fixed_no_bin0,9.8,6,0.810735777
11,all_W1,binavg,fixed_no_bin0,9.85,6,0.8270545539
11,all_W1,binavg,fixed_no_bin0,9.9,6,0.8419740874
11,all_W1,binavg,fixed_no_bin0,9.95,6,0.8556120519
11,all_W1,binavg,fixed_no_bin0,10,6,0.8687741847
11,all_W1,binavg,fixed_no_bin0,10.05,6,0.8815582527
11,all_W1,binavg,fixed_no_bin0,10.1,6,0.8938146143
11,all_W1,binavg,fixed_no_bin0,10.15,6,0.905055407
11,all_W1,binavg,fixed_no_bin0,10.2,6,0.9152891895
11,all_W1,binavg,fixed_no_bin0,10.25,6,0.9246334512
11,all_W1,binavg,fixed_no_bin0,10.3,6,0.9334153303
11,all_W1,binavg,fixed_no_bin0,10.35,6,0.9417894594
11,all_W1,binavg,fixed_no_bin0,10.4,6,0.949614942
11,all_W1,binavg,fixed_no_bin0,10.45,6,0.9566781927
11,all_W1,binavg,fixed_no_bin0,10.5,6,0.9628956908
11,all_W1,binavg,fixed_no_bin0,10.55,6,0.9683734694
11,all_W1,binavg,fixed_no_bin0,10.6,6,0.9731926229
11,all_W1,binavg,fixed_no_bin0,10.65,6,0.9774915735
11,all_W1,binavg,fixed_no_bin0,10.7,6,0.981432584
11,all_W1,binavg,fixed_no_bin0,10.75,6,0.9850576134
11,all_W1,binavg,fixed_no_bin0,10.8,6,0.9883144511
11,all_W1,binavg,fixed_no_bin0,10.85,6,0.991271772
11,all_W1,binavg,fixed_no_bin0,10.9,6,0.9938942499
11,all_W1,binavg,fixed_no_bin0,10.95,6,0.9960554493
11,all_W1,binavg,fixed_no_bin0,11,6,0.9976136995
11,all_W1,binavg,fixed_no_bin0,11.05,6,0.9985333922
11,all_W1,binavg,fixed_no_bin0,11.1,6,0.9988017813
11,all_W1,binavg,fixed_no_bin0,11.15,6,0.9984378378
11,all_W1,binavg,fixed_no_bin0,11.2,6,0.9974189594
11,all_W1,binavg,fixed_no_bin0,11.25,6,0.9957183645
11,all_W1,binavg,fixed_no_bin0,11.3,6,0.9933012897
11,all_W1,binavg,fixed_no_bin0,11.35,6,0.9901436068
11,all_W1,binavg,fixed_no_bin0,11.4,6,0.9862717003
11,all_W1,binavg,fixed_no_bin0,11.45,6,0.9818133338
11,all_W1,binavg,fixed_no_bin0,11.5,6,0.9770007759
11,all_W1,binavg,fixed_no_bin0,11.55,6,0.971955605
11,all_W1,binavg,fixed_no_bin0,11.6,6,0.9667685391
11,all_W1,binavg,fixed_no_bin0,11.65,6,0.9613259805
11,all_W1,binavg,fixed_no_bin0,11.7,6,0.9556158053
11,all_W1,binavg,fixed_no_bin0,11.75,6,0.9496148089
11,all_W1,binavg,fixed_no_bin0,11.8,6,0.9433296041
11,all_W1,binavg,fixed_no_bin0,11.85,6,0.9368739151
11,all_W1,binavg,fixed_no_bin0,11.9,6,0.9303112993
11,all_W1,binavg,fixed_no_bin0,11.95,6,0.9236871241
11,all_W1,binavg,fixed_no_bin0,12,6,0.9168626832
11,all_W1,binavg,fixed_no_bin0,12.05,6,0.9098216553
11,all_W1,binavg,fixed_no_bin0,12.1,6,0.9025843668
11,all_W1,binavg,fixed_no_bin0,12.15,6,0.8953597897
11,all_W1,binavg,fixed_no_bin0,12.2,6,0.8882325533
11,all_W1,binavg,fixed_no_bin0,12.25,6,0.8812184386
11,all_W1,binavg,fixed_no_bin0,12.3,6,0.8744145664
11,all_W1,binavg,fixed_no_bin0,12.35,6,0.8676723609
11,all_W1,binavg,fixed_no_bin0,12.4,6,0.860849499
11,all_W1,binavg,fixed_no_bin0,12.45,6,0.8539563166
11,all_W1,binavg,fixed_no_bin0,12.5,6,0.8469142964
11,all_W1,binavg,fixed_no_bin0,12.55,6,0.8399009812
11,all_W1,binavg,fixed_no_bin0,12.6,6,0.8330561628
11,all_W1,binavg,fixed_no_bin0,12.65,6,0.8261595357
11,all_W1,binavg,fixed_no_bin0,12.7,6,0.8191080648
11,all_W1,binavg,fixed_no_bin0,12.75,6,0.8117697206
11,all_W1,binavg,fixed_no_bin0,12.8,6,0.8041111023
11,all_W1,binavg,fixed_no_bin0,12.85,6,0.7962022277
11,all_W1,binavg,fixed_no_bin0,12.9,6,0.7880395059
11,all_W1,binavg,fixed_no_bin0,12.95,6,0.7796614096
11,all_W1,binavg,fixed_no_bin0,13,6,0.7710483954
11,all_W1,binavg,fixed_no_bin0,13.05,6,0.7621695133
11,all_W1,binavg,fixed_no_bin0,13.1,6,0.7529938261
11,all_W1,binavg,fixed_no_bin0,13.15,6,0.743472653
11,all_W1,binavg,fixed_no_bin0,13.2,6,0.733579098
11,all_W2,point,fixed,8.8,7,0.4773269053
11,all_W2,point,fixed,8.85,7,0.4977837424
11,all_W2,point,fixed,8.9,7,0.5258834995
11,all_W2,point,fixed,8.95,7,0.5535175932
11,all_W2,point,fixed,9,7,0.580581418
11,all_W2,point,fixed,9.05,7,0.5789140911
11,all_W2,point,fixed,9.1,7,0.5770504945
11,all_W2,point,fixed,9.15,7,0.5749861886
11,all_W2,point,fixed,9.2,7,0.5841126489
11,all_W2,point,fixed,9.25,7,0.5973066047
11,all_W2,point,fixed,9.3,7,0.614011423
11,all_W2,point,fixed,9.35,7,0.6513584119
11,all_W2,point,fixed,9.4,7,0.6894307418
11,all_W2,point,fixed,9.45,7,0.7267212419
11,all_W2,point,fixed,9.5,7,0.7373757576
11,all_W2,point,fixed,9.55,7,0.7399868237
11,all_W2,point,fixed,9.6,7,0.7389837616
11,all_W2,point,fixed,9.65,7,0.7573923344
11,all_W2,point,fixed,9.7,7,0.7827448308
11,all_W2,point,fixed,9.75,7,0.8060301298
11,all_W2,point,fixed,9.8,7,0.8154111156
11,all_W2,point,fixed,9.85,7,0.8168295708
11,all_W2,point,fixed,9.9,7,0.8201019217
11,all_W2,point,fixed,9.95,7,0.8346331642
11,all_W2,point,fixed,10,7,0.8576263777
11,all_W2,point,fixed,10.05,7,0.8789749232
11,all_W2,point,fixed,10.1,7,0.9013986831
11,all_W2,point,fixed,10.15,7,0.924211831
11,all_W2,point,fixed,10.2,7,0.9433596878
11,all_W2,point,fixed,10.25,7,0.9564160306
11,all_W2,point,fixed,10.3,7,0.9647057123
11,all_W2,point,fixed,10.35,7,0.9720592244
11,all_W2,point,fixed,10.4,7,0.9775506514
11,all_W2,point,fixed,10.45,7,0.9812396922
11,all_W2,point,fixed,10.5,7,0.9858623486
11,all_W2,point,fixed,10.55,7,0.9896432048
11,all_W2,point,fixed,10.6,7,0.991655363
11,all_W2,point,fixed,10.65,7,0.9909309278
11,all_W2,point,fixed,10.7,7,0.9885428225
11,all_W2,point,fixed,10.75,7,0.988823904
11,all_W2,point,fixed,10.8,7,0.9889905134
11,all_W2,point,fixed,10.85,7,0.9904118026
11,all_W2,point,fixed,10.9,7,0.9915221885
11,all_W2,point,fixed,10.95,7,0.9921650871
11,all_W2,point,fixed,11,7,0.9923643528
11,all_W2,point,fixed,11.05,7,0.9924668155
11,all_W2,point,fixed,11.1,7,0.9907319303
11,all_W2,point,fixed,11.15,7,0.9870726496
11,all_W2,point,fixed,11.2,7,0.9831647551
11,all_W2,point,fixed,11.25,7,0.9829215778
11,all_W2,point,fixed,11.3,7,0.9830943821
11,all_W2,point,fixed,11.35,7,0.9824531616
11,all_W2,point,fixed,11.4,7,0.9784454241
11,all_W2,point,fixed,11.45,7,0.9711143175
11,all_W2,point,fixed,11.5,7,0.9631978912
11,all_W2,point,fixed,11.55,7,0.9550055528
11,all_W2,point,fixed,11.6,7,0.9549367973
11,all_W2,point,fixed,11.65,7,0.9571313202
11,all_W2,point,fixed,11.7,7,0.9597023019
11,all_W2,point,fixed,11.75,7,0.9574180712
11,all_W2,point,fixed,11.8,7,0.9493739286
11,all_W2,point,fixed,11.85,7,0.942138243
11,all_W2,point,fixed,11.9,7,0.9329725111
11,all_W2,point,fixed,11.95,7,0.918339879
11,all_W2,point,fixed,12,7,0.9016876536
11,all_W2,point,fixed,12.05,7,0.8842829982
11,all_W2,point,fixed,12.1,7,0.8680858552
11,all_W2,point,fixed,12.15,7,0.8591482348
11,all_W2,point,fixed,12.2,7,0.8502172971
11,all_W2,point,fixed,12.25,7,0.8404411457
11,all_W2,point,fixed,12.3,7,0.8357438162
11,all_W2,point,fixed,12.35,7,0.8344483848
11,all_W2,point,fixed,12.4,7,0.8324882687
11,all_W2,point,fixed,12.45,7,0.8303752202
11,all_W2,point,fixed,12.5,7,0.8313422821
11,all_W2,point,fixed,12.55,7,0.8326836908
11,all_W2,point,fixed,12.6,7,0.8345884581
11,all_W2,point,fixed,12.65,7,0.8356152151
11,all_W2,point,fixed,12.7,7,0.8297548239
11,all_W2,point,fixed,12.75,7,0.8241154594
11,all_W2,point,fixed,12.8,7,0.8171044858
11,all_W2,point,fixed,12.85,7,0.8090413691
11,all_W2,point,fixed,12.9,7,0.8007539511
11,all_W2,point,fixed,12.95,7,0.7920547091
11,all_W2,point,fixed,13,7,0.7830236385
11,all_W2,point,fixed,13.05,7,0.7804785727
11,all_W2,point,fixed,13.1,7,0.777639781
11,all_W2,point,fixed,13.15,7,0.7745306357
11,all_W2,point,fixed,13.2,7,0.7726657553
11,all_W2,point,fixed_no_bin0,8.8,6,0.465057706
11,all_W2,point,fixed_no_bin0,8.85,6,0.4860894741
11,all_W2,point,fixed_no_bin0,8.9,6,0.5149291629
11,all_W2,point,fixed_no_bin0,8.95,6,0.5432914347
11,all_W2,point,fixed_no_bin0,9,6,0.5710670483
11,all_W2,point,fixed_no_bin0,9.05,6,0.5692483667
11,all_W2,point,fixed_no_bin0,9.1,6,0.5672319503
11,all_W2,point,fixed_no_bin0,9.15,6,0.5650130085
11,all_W2,point,fixed_no_bin0,9.2,6,0.574214369
11,all_W2,point,fixed_no_bin0,9.25,6,0.5877929037
11,all_W2,point,fixed_no_bin0,9.3,6,0.6050543516
11,all_W2,point,fixed_no_bin0,9.35,6,0.6433542095
11,all_W2,point,fixed_no_bin0,9.4,6,0.6823407914
11,all_W2,point,fixed_no_bin0,9.45,6,0.7205470483
11,all_W2,point,fixed_no_bin0,9.5,6,0.7315653199
11,all_W2,point,fixed_no_bin0,9.55,6,0.7344402961
11,all_W2,point,fixed_no_bin0,9.6,6,0.733790452
11,all_W2,point,fixed_no_bin0,9.65,6,0.7527129922
11,all_W2,point,fixed_no_bin0,9.7,6,0.7785563014
11,all_W2,point,fixed_no_bin0,9.75,6,0.8022242749
11,all_W2,point,fixed_no_bin0,9.8,6,0.8117834273
11,all_W2,point,fixed_no_bin0,9.85,6,0.813302703
11,all_W2,point,fixed_no_bin0,9.9,6,0.8167390655
11,all_W2,point,fixed_no_bin0,9.95,6,0.8315178993
11,all_W2,point,fixed_no_bin0,10,6,0.85485878
11,all_W2,point,fixed_no_bin0,10.05,6,0.8765678753
11,all_W2,point,fixed_no_bin0,10.1,6,0.8994073595
11,all_W2,point,fixed_no_bin0,10.15,6,0.9227206747
11,all_W2,point,fixed_no_bin0,10.2,6,0.9424024203
11,all_W2,point,fixed_no_bin0,10.25,6,0.9558972533
11,all_W2,point,fixed_no_bin0,10.3,6,0.9644999967
11,all_W2,point,fixed_no_bin0,10.35,6,0.9721497331
11,all_W2,point,fixed_no_bin0,10.4,6,0.9778016888
11,all_W2,point,fixed_no_bin0,10.45,6,0.9815119737
11,all_W2,point,fixed_no_bin0,10.5,6,0.9862380885
11,all_W2,point,fixed_no_bin0,10.55,6,0.9900914191
11,all_W2,point,fixed_no_bin0,10.6,6,0.99220664
11,all_W2,point,fixed_no_bin0,10.65,6,0.9915542825
11,all_W2,point,fixed_no_bin0,10.7,6,0.9890395687
11,all_W2,point,fixed_no_bin0,10.75,6,0.9894846327
11,all_W2,point,fixed_no_bin0,10.8,6,0.9897395173
11,all_W2,point,fixed_no_bin0,10.85,6,0.9912448279
11,all_W2,point,fixed_no_bin0,10.9,6,0.9924765584
11,all_W2,point,fixed_no_bin0,10.95,6,0.993226719
11,all_W2,point,fixed_no_bin0,11,6,0.9935187761
11,all_W2,point,fixed_no_bin0,11.05,6,0.9941554088
11,all_W2,point,fixed_no_bin0,11.1,6,0.9929761997
11,all_W2,point,fixed_no_bin0,11.15,6,0.989870239
11,all_W2,point,fixed_no_bin0,11.2,6,0.9861631176
11,all_W2,point,fixed_no_bin0,11.25,6,0.9854089404
11,all_W2,point,fixed_no_bin0,11.3,6,0.9849402725
11,all_W2,point,fixed_no_bin0,11.35,6,0.9836701494
11,all_W2,point,fixed_no_bin0,11.4,6,0.9794424265
11,all_W2,point,fixed_no_bin0,11.45,6,0.9719087458
11,all_W2,point,fixed_no_bin0,11.5,6,0.9639556875
11,all_W2,point,fixed_no_bin0,11.55,6,0.9556859151
11,all_W2,point,fixed_no_bin0,11.6,6,0.9555461316
11,all_W2,point,fixed_no_bin0,11.65,6,0.9579605175
11,all_W2,point,fixed_no_bin0,11.7,6,0.9605950115
11,all_W2,point,fixed_no_bin0,11.75,6,0.9582776128
11,all_W2,point,fixed_no_bin0,11.8,6,0.9501350499
11,all_W2,point,fixed_no_bin0,11.85,6,0.9428445319
11,all_W2,point,fixed_no_bin0,11.9,6,0.9334293554
11,all_W2,point,fixed_no_bin0,11.95,6,0.9186477495
11,all_W2,point,fixed_no_bin0,12,6,0.9017715703
11,all_W2,point,fixed_no_bin0,12.05,6,0.8840576162
11,all_W2,point,fixed_no_bin0,12.1,6,0.8675004229
11,all_W2,point,fixed_no_bin0,12.15,6,0.8582820175
11,all_W2,point,fixed_no_bin0,12.2,6,0.8490634278
11,all_W2,point,fixed_no_bin0,12.25,6,0.8389063983
11,all_W2,point,fixed_no_bin0,12.3,6,0.8339227246
11,all_W2,point,fixed_no_bin0,12.35,6,0.8324234595
11,all_W2,point,fixed_no_bin0,12.4,6,0.8302647969
11,all_W2,point,fixed_no_bin0,12.45,6,0.8279972993
11,all_W2,point,fixed_no_bin0,12.5,6,0.8289207927
11,all_W2,point,fixed_no_bin0,12.55,6,0.8302211029
11,all_W2,point,fixed_no_bin0,12.6,6,0.8321132169
11,all_W2,point,fixed_no_bin0,12.65,6,0.8331784977
11,all_W2,point,fixed_no_bin0,12.7,6,0.8272305128
11,all_W2,point,fixed_no_bin0,12.75,6,0.8215190285
11,all_W2,point,fixed_no_bin0,12.8,6,0.814429575
11,all_W2,point,fixed_no_bin0,12.85,6,0.8062918375
11,all_W2,point,fixed_no_bin0,12.9,6,0.7980019617
11,all_W2,point,fixed_no_bin0,12.95,6,0.7892685076
11,all_W2,point,fixed_no_bin0,13,6,0.780169746
11,all_W2,point,fixed_no_bin0,13.05,6,0.7774444638
11,all_W2,point,fixed_no_bin0,13.1,6,0.774412989
11,all_W2,point,fixed_no_bin0,13.15,6,0.7711008017
11,all_W2,point,fixed_no_bin0,13.2,6,0.7690730392
11,all_W2,binavg,fixed,8.8,7,0.4778187843
11,all_W2,binavg,fixed,8.85,7,0.4927749982
11,all_W2,binavg,fixed,8.9,7,0.5077102452
11,all_W2,binavg,fixed,8.95,7,0.5226534667
11,all_W2,binavg,fixed,9,7,0.5383974355
11,all_W2,binavg,fixed,9.05,7,0.5551487467
11,all_W2,binavg,fixed,9.1,7,0.5726621698
11,all_W2,binavg,fixed,9.15,7,0.589894022
11,all_W2,binavg,fixed,9.2,7,0.6066806186
11,all_W2,binavg,fixed,9.25,7,0.6232480082
11,all_W2,binavg,fixed,9.3,7,0.6403806372
11,all_W2,binavg,fixed,9.35,7,0.658068347
11,all_W2,binavg,fixed,9.4,7,0.6764516008
11,all_W2,binavg,fixed,9.45,7,0.6956668503
11,all_W2,binavg,fixed,9.5,7,0.715536537
11,all_W2,binavg,fixed,9.55,7,0.7354945733
11,all_W2,binavg,fixed,9.6,7,0.7550048251
11,all_W2,binavg,fixed,9.65,7,0.773888686
11,all_W2,binavg,fixed,9.7,7,0.7917025297
11,all_W2,binavg,fixed,9.75,7,0.8083200126
11,all_W2,binavg,fixed,9.8,7,0.8240151468
11,all_W2,binavg,fixed,9.85,7,0.8388067655
11,all_W2,binavg,fixed,9.9,7,0.852672776
11,all_W2,binavg,fixed,9.95,7,0.8656600923
11,all_W2,binavg,fixed,10,7,0.8781242973
11,all_W2,binavg,fixed,10.05,7,0.8901258621
11,all_W2,binavg,fixed,10.1,7,0.9016137162
11,all_W2,binavg,fixed,10.15,7,0.9124088247
11,all_W2,binavg,fixed,10.2,7,0.9224551922
11,all_W2,binavg,fixed,10.25,7,0.9317257189
11,all_W2,binavg,fixed,10.3,7,0.9402497103
11,all_W2,binavg,fixed,10.35,7,0.948144354
11,all_W2,binavg,fixed,10.4,7,0.9553797008
11,all_W2,binavg,fixed,10.45,7,0.961921966
11,all_W2,binavg,fixed,10.5,7,0.9676985043
11,all_W2,binavg,fixed,10.55,7,0.9727915159
11,all_W2,binavg,fixed,10.6,7,0.9772793328
11,all_W2,binavg,fixed,10.65,7,0.9812682483
11,all_W2,binavg,fixed,10.7,7,0.9848715981
11,all_W2,binavg,fixed,10.75,7,0.9881037188
11,all_W2,binavg,fixed,10.8,7,0.99089795
11,all_W2,binavg,fixed,10.85,7,0.9932979346
11,all_W2,binavg,fixed,10.9,7,0.9952931589
11,all_W2,binavg,fixed,10.95,7,0.996812967
11,all_W2,binavg,fixed,11,7,0.9977332308
11,all_W2,binavg,fixed,11.05,7,0.9980176334
11,all_W2,binavg,fixed,11.1,7,0.9976473325
11,all_W2,binavg,fixed,11.15,7,0.9966657855
11,all_W2,binavg,fixed,11.2,7,0.9950697056
11,all_W2,binavg,fixed,11.25,7,0.9928363198
11,all_W2,binavg,fixed,11.3,7,0.9900010872
11,all_W2,binavg,fixed,11.35,7,0.9866278067
11,all_W2,binavg,fixed,11.4,7,0.9827485746
11,all_W2,binavg,fixed,11.45,7,0.9784311561
11,all_W2,binavg,fixed,11.5,7,0.9737733838
11,all_W2,binavg,fixed,11.55,7,0.9688435016
11,all_W2,binavg,fixed,11.6,7,0.9636898107
11,all_W2,binavg,fixed,11.65,7,0.9582340115
11,all_W2,binavg,fixed,11.7,7,0.9524880136
11,all_W2,binavg,fixed,11.75,7,0.9464612744
11,all_W2,binavg,fixed,11.8,7,0.9401504945
11,all_W2,binavg,fixed,11.85,7,0.9336175077
11,all_W2,binavg,fixed,11.9,7,0.9268975288
11,all_W2,binavg,fixed,11.95,7,0.9200667228
11,all_W2,binavg,fixed,12,7,0.9131105067
11,all_W2,binavg,fixed,12.05,7,0.906029463
11,all_W2,binavg,fixed,12.1,7,0.8988532617
11,all_W2,binavg,fixed,12.15,7,0.8916959528
11,all_W2,binavg,fixed,12.2,7,0.8845957851
11,all_W2,binavg,fixed,12.25,7,0.8775630352
11,all_W2,binavg,fixed,12.3,7,0.8706488087
11,all_W2,binavg,fixed,12.35,7,0.8637660823
11,all_W2,binavg,fixed,12.4,7,0.8568384939
11,all_W2,binavg,fixed,12.45,7,0.8498800246
11,all_W2,binavg,fixed,12.5,7,0.8428025615
11,all_W2,binavg,fixed,12.55,7,0.8357046007
11,all_W2,binavg,fixed,12.6,7,0.8286732024
11,all_W2,binavg,fixed,12.65,7,0.8215537932
11,all_W2,binavg,fixed,12.7,7,0.8142896852
11,all_W2,binavg,fixed,12.75,7,0.8068124934
11,all_W2,binavg,fixed,12.8,7,0.7991210943
11,all_W2,binavg,fixed,12.85,7,0.791259194
11,all_W2,binavg,fixed,12.9,7,0.7832036227
11,all_W2,binavg,fixed,12.95,7,0.7749925627
11,all_W2,binavg,fixed,13,7,0.7665572424
11,all_W2,binavg,fixed,13.05,7,0.7578795174
11,all_W2,binavg,fixed,13.1,7,0.7489566684
11,all_W2,binavg,fixed,13.15,7,0.7398325749
11,all_W2,binavg,fixed,13.2,7,0.7304676765
11,all_W2,binavg,fixed_no_bin0,8.8,6,0.4710961956
11,all_W2,binavg,fixed_no_bin0,8.85,6,0.486371174
11,all_W2,binavg,fixed_no_bin0,8.9,6,0.5016376704
11,all_W2,binavg,fixed_no_bin0,8.95,6,0.5169207396
11,all_W2,binavg,fixed_no_bin0,9,6,0.5329892636
11,all_W2,binavg,fixed_no_bin0,9.05,6,0.5500463651
11,all_W2,binavg,fixed_no_bin0,9.1,6,0.5678506071
11,all_W2,binavg,fixed_no_bin0,9.15,6,0.5853709966
11,all_W2,binavg,fixed_no_bin0,9.2,6,0.6024438723
11,all_W2,binavg,fixed_no_bin0,9.25,6,0.6192886661
11,all_W2,binavg,fixed_no_bin0,9.3,6,0.6366798866
11,all_W2,binavg,fixed_no_bin0,9.35,6,0.6546073831
11,all_W2,binavg,fixed_no_bin0,9.4,6,0.6732116487
11,all_W2,binavg,fixed_no_bin0,9.45,6,0.6926280072
11,all_W2,binavg,fixed_no_bin0,9.5,6,0.712680624
11,all_W2,binavg,fixed_no_bin0,9.55,6,0.7328097104
11,all_W2,binavg,fixed_no_bin0,9.6,6,0.7524832685
11,all_W2,binavg,fixed_no_bin0,9.65,6,0.7715213268
11,all_W2,binavg,fixed_no_bin0,9.7,6,0.7894832535
11,all_W2,binavg,fixed_no_bin0,9.75,6,0.8062443905
11,all_W2,binavg,fixed_no_bin0,9.8,6,0.8220824265
11,all_W2,binavg,fixed_no_bin0,9.85,6,0.8370198421
11,all_W2,binavg,fixed_no_bin0,9.9,6,0.851034108
11,all_W2,binavg,fixed_no_bin0,9.95,6,0.8641694336
11,all_W2,binavg,fixed_no_bin0,10,6,0.8767756245
11,all_W2,binavg,fixed_no_bin0,10.05,6,0.8889126096
11,all_W2,binavg,fixed_no_bin0,10.1,6,0.9005289325
11,all_W2,binavg,fixed_no_bin0,10.15,6,0.9114423546
11,all_W2,binavg,fixed_no_bin0,10.2,6,0.9215964303
11,all_W2,binavg,fixed_no_bin0,10.25,6,0.9309646852
11,all_W2,binavg,fixed_no_bin0,10.3,6,0.939581233
11,all_W2,binavg,fixed_no_bin0,10.35,6,0.9475662922
11,all_W2,binavg,fixed_no_bin0,10.4,6,0.9548887819
11,all_W2,binavg,fixed_no_bin0,10.45,6,0.9615130179
11,all_W2,binavg,fixed_no_bin0,10.5,6,0.9673617403
11,all_W2,binavg,fixed_no_bin0,10.55,6,0.9725182663
11,all_W2,binavg,fixed_no_bin0,10.6,6,0.9770622847
11,all_W2,binavg,fixed_no_bin0,10.65,6,0.9811029982
11,all_W2,binavg,fixed_no_bin0,10.7,6,0.9847540286
11,all_W2,binavg,fixed_no_bin0,10.75,6,0.9880289431
11,all_W2,binavg,fixed_no_bin0,10.8,6,0.9908587978
11,all_W2,binavg,fixed_no_bin0,10.85,6,0.9932854502
11,all_W2,binavg,fixed_no_bin0,10.9,6,0.9952981566
11,all_W2,binavg,fixed_no_bin0,10.95,6,0.9968259976
11,all_W2,binavg,fixed_no_bin0,11,6,0.9977443524
11,all_W2,binavg,fixed_no_bin0,11.05,6,0.9980170608
11,all_W2,binavg,fixed_no_bin0,11.1,6,0.9976253329
11,all_W2,binavg,fixed_no_bin0,11.15,6,0.9966137716
11,all_W2,binavg,fixed_no_bin0,11.2,6,0.9949793117
11,all_W2,binavg,fixed_no_bin0,11.25,6,0.9926987889
11,all_W2,binavg,fixed_no_bin0,11.3,6,0.9898080942
11,all_W2,binavg,fixed_no_bin0,11.35,6,0.9863716735
11,all_W2,binavg,fixed_no_bin0,11.4,6,0.982421411
11,all_W2,binavg,fixed_no_bin0,11.45,6,0.9780252672
11,all_W2,binavg,fixed_no_bin0,11.5,6,0.9732819975
11,all_W2,binavg,fixed_no_bin0,11.55,6,0.9682606336
11,all_W2,binavg,fixed_no_bin0,11.6,6,0.9630101758
11,all_W2,binavg,fixed_no_bin0,11.65,6,0.9574507885
11,all_W2,binavg,fixed_no_bin0,11.7,6,0.9515940999
11,all_W2,binavg,fixed_no_bin0,11.75,6,0.9454491165
11,all_W2,binavg,fixed_no_bin0,11.8,6,0.9390120647
11,all_W2,binavg,fixed_no_bin0,11.85,6,0.9323456445
11,all_W2,binavg,fixed_no_bin0,11.9,6,0.9254856591
11,all_W2,binavg,fixed_no_bin0,11.95,6,0.9185101323
11,all_W2,binavg,fixed_no_bin0,12,6,0.9114052195
11,all_W2,binavg,fixed_no_bin0,12.05,6,0.9041716287
11,all_W2,binavg,fixed_no_bin0,12.1,6,0.8968394657
11,all_W2,binavg,fixed_no_bin0,12.15,6,0.8895251518
11,all_W2,binavg,fixed_no_bin0,12.2,6,0.8822678509
11,all_W2,binavg,fixed_no_bin0,12.25,6,0.8750779952
11,all_W2,binavg,fixed_no_bin0,12.3,6,0.8680076764
11,all_W2,binavg,fixed_no_bin0,12.35,6,0.8609676182
11,all_W2,binavg,fixed_no_bin0,12.4,6,0.8538794484
11,all_W2,binavg,fixed_no_bin0,12.45,6,0.8467576699
11,all_W2,binavg,fixed_no_bin0,12.5,6,0.839512376
11,all_W2,binavg,fixed_no_bin0,12.55,6,0.8322446754
11,all_W2,binavg,fixed_no_bin0,12.6,6,0.8250439316
11,all_W2,binavg,fixed_no_bin0,12.65,6,0.8177518945
11,all_W2,binavg,fixed_no_bin0,12.7,6,0.8103102547
11,all_W2,binavg,fixed_no_bin0,12.75,6,0.8026486111
11,all_W2,binavg,fixed_no_bin0,12.8,6,0.79476551
11,all_W2,binavg,fixed_no_bin0,12.85,6,0.7867056781
11,all_W2,binavg,fixed_no_bin0,12.9,6,0.7784453261
11,all_W2,binavg,fixed_no_bin0,12.95,6,0.770023557
11,all_W2,binavg,fixed_no_bin0,13,6,0.7613696144
11,all_W2,binavg,fixed_no_bin0,13.05,6,0.7524645144
11,all_W2,binavg,fixed_no_bin0,13.1,6,0.7433050949
11,all_W2,binavg,fixed_no_bin0,13.15,6,0.7339361081
11,all_W2,binavg,fixed_no_bin0,13.2,6,0.7243166215
11,good_q_W1,point,fixed,8.8,7,0.4385765079
11,good_q_W1,point,fixed,8.85,7,0.4576143879
11,good_q_W1,point,fixed,8.9,7,0.486137088
11,good_q_W1,point,fixed,8.95,7,0.5141423153
11,good_q_W1,point,fixed,9,7,0.5415241948
11,good_q_W1,point,fixed,9.05,7,0.5443610882
11,good_q_W1,point,fixed,9.1,7,0.5470796327
11,good_q_W1,point,fixed,9.15,7,0.5496653363
11,good_q_W1,point,fixed,9.2,7,0.5477070172
11,good_q_W1,point,fixed,9.25,7,0.5492409881
11,good_q_W1,point,fixed,9.3,7,0.5535082438
11,good_q_W1,point,fixed,9.35,7,0.5994665541
11,good_q_W1,point,fixed,9.4,7,0.6505421594
11,good_q_W1,point,fixed,9.45,7,0.6993449757
11,good_q_W1,point,fixed,9.5,7,0.7044248828
11,good_q_W1,point,fixed,9.55,7,0.6964156812
11,good_q_W1,point,fixed,9.6,7,0.6894474689
11,good_q_W1,point,fixed,9.65,7,0.7223010388
11,good_q_W1,point,fixed,9.7,7,0.7679795277
11,good_q_W1,point,fixed,9.75,7,0.809417943
11,good_q_W1,point,fixed,9.8,7,0.8261846887
11,good_q_W1,point,fixed,9.85,7,0.8302013546
11,good_q_W1,point,fixed,9.9,7,0.8300549598
11,good_q_W1,point,fixed,9.95,7,0.8437958906
11,good_q_W1,point,fixed,10,7,0.8680870167
11,good_q_W1,point,fixed,10.05,7,0.890226979
11,good_q_W1,point,fixed,10.1,7,0.9087650554
11,good_q_W1,point,fixed,10.15,7,0.9235404858
11,good_q_W1,point,fixed,10.2,7,0.9345515168
11,good_q_W1,point,fixed,10.25,7,0.9417061917
11,good_q_W1,point,fixed,10.3,7,0.946796299
11,good_q_W1,point,fixed,10.35,7,0.9524957308
11,good_q_W1,point,fixed,10.4,7,0.9578666273
11,good_q_W1,point,fixed,10.45,7,0.9648615191
11,good_q_W1,point,fixed,10.5,7,0.9742503226
11,good_q_W1,point,fixed,10.55,7,0.9814558624
11,good_q_W1,point,fixed,10.6,7,0.9857727171
11,good_q_W1,point,fixed,10.65,7,0.986208931
11,good_q_W1,point,fixed,10.7,7,0.9828930264
11,good_q_W1,point,fixed,10.75,7,0.9837779122
11,good_q_W1,point,fixed,10.8,7,0.9847624583
11,good_q_W1,point,fixed,10.85,7,0.9867192257
11,good_q_W1,point,fixed,10.9,7,0.9864480292
11,good_q_W1,point,fixed,10.95,7,0.9858751285
11,good_q_W1,point,fixed,11,7,0.9850289267
11,good_q_W1,point,fixed,11.05,7,0.9893745015
11,good_q_W1,point,fixed,11.1,7,0.9900491421
11,good_q_W1,point,fixed,11.15,7,0.9868920075
11,good_q_W1,point,fixed,11.2,7,0.9818720006
11,good_q_W1,point,fixed,11.25,7,0.9817567789
11,good_q_W1,point,fixed,11.3,7,0.982038645
11,good_q_W1,point,fixed,11.35,7,0.9818793772
11,good_q_W1,point,fixed,11.4,7,0.9790656213
11,good_q_W1,point,fixed,11.45,7,0.9715391525
11,good_q_W1,point,fixed,11.5,7,0.9631004571
11,good_q_W1,point,fixed,11.55,7,0.9534023828
11,good_q_W1,point,fixed,11.6,7,0.9574529128
11,good_q_W1,point,fixed,11.65,7,0.9632696927
11,good_q_W1,point,fixed,11.7,7,0.9670061216
11,good_q_W1,point,fixed,11.75,7,0.9639599737
11,good_q_W1,point,fixed,11.8,7,0.9540933092
11,good_q_W1,point,fixed,11.85,7,0.9439129911
11,good_q_W1,point,fixed,11.9,7,0.9321672208
11,good_q_W1,point,fixed,11.95,7,0.9212223371
11,good_q_W1,point,fixed,12,7,0.9096536704
11,good_q_W1,point,fixed,12.05,7,0.897687376
11,good_q_W1,point,fixed,12.1,7,0.8864770386
11,good_q_W1,point,fixed,12.15,7,0.8785286056
11,good_q_W1,point,fixed,12.2,7,0.8701205027
11,good_q_W1,point,fixed,12.25,7,0.8623354025
11,good_q_W1,point,fixed,12.3,7,0.8554621699
11,good_q_W1,point,fixed,12.35,7,0.8476000053
11,good_q_W1,point,fixed,12.4,7,0.8398038498
11,good_q_W1,point,fixed,12.45,7,0.8319963376
11,good_q_W1,point,fixed,12.5,7,0.8383884683
11,good_q_W1,point,fixed,12.55,7,0.8461093086
11,good_q_W1,point,fixed,12.6,7,0.853110224
11,good_q_W1,point,fixed,12.65,7,0.8574215954
11,good_q_W1,point,fixed,12.7,7,0.8506330819
11,good_q_W1,point,fixed,12.75,7,0.8432401676
11,good_q_W1,point,fixed,12.8,7,0.8344932937
11,good_q_W1,point,fixed,12.85,7,0.8290876703
11,good_q_W1,point,fixed,12.9,7,0.8270766459
11,good_q_W1,point,fixed,12.95,7,0.8242170371
11,good_q_W1,point,fixed,13,7,0.820600624
11,good_q_W1,point,fixed,13.05,7,0.8129514558
11,good_q_W1,point,fixed,13.1,7,0.8049227347
11,good_q_W1,point,fixed,13.15,7,0.7965641066
11,good_q_W1,point,fixed,13.2,7,0.7925129664
11,good_q_W1,point,fixed_no_bin0,8.8,6,0.4220675644
11,good_q_W1,point,fixed_no_bin0,8.85,6,0.4416773989
11,good_q_W1,point,fixed_no_bin0,8.9,6,0.4711676351
11,good_q_W1,point,fixed_no_bin0,8.95,6,0.5001273218
11,good_q_W1,point,fixed_no_bin0,9,6,0.528445102
11,good_q_W1,point,fixed_no_bin0,9.05,6,0.5309538502
11,good_q_W1,point,fixed_no_bin0,9.1,6,0.5333591274
11,good_q_W1,point,fixed_no_bin0,9.15,6,0.535647232
11,good_q_W1,point,fixed_no_bin0,9.2,6,0.5335328688
11,good_q_W1,point,fixed_no_bin0,9.25,6,0.5354533414
11,good_q_W1,point,fixed_no_bin0,9.3,6,0.5403514087
11,good_q_W1,point,fixed_no_bin0,9.35,6,0.5874389574
11,good_q_W1,point,fixed_no_bin0,9.4,6,0.6398399919
11,good_q_W1,point,fixed_no_bin0,9.45,6,0.6900705391
11,good_q_W1,point,fixed_no_bin0,9.5,6,0.6958224198
11,good_q_W1,point,fixed_no_bin0,9.55,6,0.6884456996
11,good_q_W1,point,fixed_no_bin0,9.6,6,0.6822748048
11,good_q_W1,point,fixed_no_bin0,9.65,6,0.7161491622
11,good_q_W1,point,fixed_no_bin0,9.7,6,0.7626358314
11,good_q_W1,point,fixed_no_bin0,9.75,6,0.8048777939
11,good_q_W1,point,fixed_no_bin0,9.8,6,0.8223243859
11,good_q_W1,point,fixed_no_bin0,9.85,6,0.8270160937
11,good_q_W1,point,fixed_no_bin0,9.9,6,0.8274179128
11,good_q_W1,point,fixed_no_bin0,9.95,6,0.8414135609
11,good_q_W1,point,fixed_no_bin0,10,6,0.8659049771
11,good_q_W1,point,fixed_no_bin0,10.05,6,0.8882715006
11,good_q_W1,point,fixed_no_bin0,10.1,6,0.9070601472
11,good_q_W1,point,fixed_no_bin0,10.15,6,0.9219986118
11,good_q_W1,point,fixed_no_bin0,10.2,6,0.9330671624
11,good_q_W1,point,fixed_no_bin0,10.25,6,0.940269366
11,good_q_W1,point,fixed_no_bin0,10.3,6,0.9453913173
11,good_q_W1,point,fixed_no_bin0,10.35,6,0.9511895334
11,good_q_W1,point,fixed_no_bin0,10.4,6,0.9567041563
11,good_q_W1,point,fixed_no_bin0,10.45,6,0.963907009
11,good_q_W1,point,fixed_no_bin0,10.5,6,0.973587519
11,good_q_W1,point,fixed_no_bin0,10.55,6,0.9810183315
11,good_q_W1,point,fixed_no_bin0,10.6,6,0.9854929461
11,good_q_W1,point,fixed_no_bin0,10.65,6,0.9860128491
11,good_q_W1,point,fixed_no_bin0,10.7,6,0.9826192738
11,good_q_W1,point,fixed_no_bin0,10.75,6,0.9837129209
11,good_q_W1,point,fixed_no_bin0,10.8,6,0.984795338
11,good_q_W1,point,fixed_no_bin0,10.85,6,0.9866571214
11,good_q_W1,point,fixed_no_bin0,10.9,6,0.9862030083
11,good_q_W1,point,fixed_no_bin0,10.95,6,0.9855166705
11,good_q_W1,point,fixed_no_bin0,11,6,0.9846224856
11,good_q_W1,point,fixed_no_bin0,11.05,6,0.9892186861
11,good_q_W1,point,fixed_no_bin0,11.1,6,0.9903191725
11,good_q_W1,point,fixed_no_bin0,11.15,6,0.9876971443
11,good_q_W1,point,fixed_no_bin0,11.2,6,0.9827966821
11,good_q_W1,point,fixed_no_bin0,11.25,6,0.9821822775
11,good_q_W1,point,fixed_no_bin0,11.3,6,0.9819922775
11,good_q_W1,point,fixed_no_bin0,11.35,6,0.9815376134
11,good_q_W1,point,fixed_no_bin0,11.4,6,0.9786658634
11,good_q_W1,point,fixed_no_bin0,11.45,6,0.9710217061
11,good_q_W1,point,fixed_no_bin0,11.5,6,0.9624769939
11,good_q_W1,point,fixed_no_bin0,11.55,6,0.9526054434
11,good_q_W1,point,fixed_no_bin0,11.6,6,0.9566875595
11,good_q_W1,point,fixed_no_bin0,11.65,6,0.9627048951
11,good_q_W1,point,fixed_no_bin0,11.7,6,0.9666239358
11,good_q_W1,point,fixed_no_bin0,11.75,6,0.9636727568
11,good_q_W1,point,fixed_no_bin0,11.8,6,0.9538042
11,good_q_W1,point,fixed_no_bin0,11.85,6,0.9436260413
11,good_q_W1,point,fixed_no_bin0,11.9,6,0.9316334185
11,good_q_W1,point,fixed_no_bin0,11.95,6,0.9202832876
11,good_q_W1,point,fixed_no_bin0,12,6,0.9082709886
11,good_q_W1,point,fixed_no_bin0,12.05,6,0.8958265436
11,good_q_W1,point,fixed_no_bin0,12.1,6,0.8841404932
11,good_q_W1,point,fixed_no_bin0,12.15,6,0.8758822769
11,good_q_W1,point,fixed_no_bin0,12.2,6,0.8670977439
11,good_q_W1,point,fixed_no_bin0,12.25,6,0.8589426092
11,good_q_W1,point,fixed_no_bin0,12.3,6,0.8517422695
11,good_q_W1,point,fixed_no_bin0,12.35,6,0.8435111138
11,good_q_W1,point,fixed_no_bin0,12.4,6,0.8353297679
11,good_q_W1,point,fixed_no_bin0,12.45,6,0.8271845575
11,good_q_W1,point,fixed_no_bin0,12.5,6,0.8337401871
11,good_q_W1,point,fixed_no_bin0,12.55,6,0.8416673792
11,good_q_W1,point,fixed_no_bin0,12.6,6,0.8488750656
11,good_q_W1,point,fixed_no_bin0,12.65,6,0.8533276703
11,good_q_W1,point,fixed_no_bin0,12.7,6,0.8463399372
11,good_q_W1,point,fixed_no_bin0,12.75,6,0.8387276973
11,good_q_W1,point,fixed_no_bin0,12.8,6,0.8297235846
11,good_q_W1,point,fixed_no_bin0,12.85,6,0.8241824923
11,good_q_W1,point,fixed_no_bin0,12.9,6,0.822210465
11,good_q_W1,point,fixed_no_bin0,12.95,6,0.8193662418
11,good_q_W1,point,fixed_no_bin0,13,6,0.8157376686
11,good_q_W1,point,fixed_no_bin0,13.05,6,0.807884743
11,good_q_W1,point,fixed_no_bin0,13.1,6,0.7996252879
11,good_q_W1,point,fixed_no_bin0,13.15,6,0.7910092046
11,good_q_W1,point,fixed_no_bin0,13.2,6,0.786852018
11,good_q_W1,binavg,fixed,8.8,7,0.4498160191
11,good_q_W1,binavg,fixed,8.85,7,0.4641414568
11,good_q_W1,binavg,fixed,8.9,7,0.4775483802
11,good_q_W1,binavg,fixed,8.95,7,0.4903932945
11,good_q_W1,binavg,fixed,9,7,0.5049890442
11,good_q_W1,binavg,fixed,9.05,7,0.5217470324
11,good_q_W1,binavg,fixed,9.1,7,0.5401678917
11,good_q_W1,binavg,fixed,9.15,7,0.5581456938
11,good_q_W1,binavg,fixed,9.2,7,0.5753982786
11,good_q_W1,binavg,fixed,9.25,7,0.5923077474
11,good_q_W1,binavg,fixed,9.3,7,0.6101310747
11,good_q_W1,binavg,fixed,9.35,7,0.6290514743
11,good_q_W1,binavg,fixed,9.4,7,0.6488929
11,good_q_W1,binavg,fixed,9.45,7,0.6693246567
11,good_q_W1,binavg,fixed,9.5,7,0.6899646703
11,good_q_W1,binavg,fixed,9.55,7,0.7104659649
11,good_q_W1,binavg,fixed,9.6,7,0.7304918897
11,good_q_W1,binavg,fixed,9.65,7,0.7498833691
11,good_q_W1,binavg,fixed,9.7,7,0.7686492133
11,good_q_W1,binavg,fixed,9.75,7,0.7868736327
11,good_q_W1,binavg,fixed,9.8,7,0.8046695835
11,good_q_W1,binavg,fixed,9.85,7,0.8212725132
11,good_q_W1,binavg,fixed,9.9,7,0.8364546465
11,good_q_W1,binavg,fixed,9.95,7,0.8503889956
11,good_q_W1,binavg,fixed,10,7,0.8639570946
11,good_q_W1,binavg,fixed,10.05,7,0.8772184967
11,good_q_W1,binavg,fixed,10.1,7,0.8899812366
11,good_q_W1,binavg,fixed,10.15,7,0.9015916551
11,good_q_W1,binavg,fixed,10.2,7,0.9120330834
11,good_q_W1,binavg,fixed,10.25,7,0.9214830974
11,good_q_W1,binavg,fixed,10.3,7,0.9304065015
11,good_q_W1,binavg,fixed,10.35,7,0.9389938929
11,good_q_W1,binavg,fixed,10.4,7,0.9470608208
11,good_q_W1,binavg,fixed,10.45,7,0.9543463102
11,good_q_W1,binavg,fixed,10.5,7,0.9607252098
11,good_q_W1,binavg,fixed,10.55,7,0.9663346639
11,good_q_W1,binavg,fixed,10.6,7,0.9712824994
11,good_q_W1,binavg,fixed,10.65,7,0.9757247735
11,good_q_W1,binavg,fixed,10.7,7,0.9798323876
11,good_q_W1,binavg,fixed,10.75,7,0.9836457831
11,good_q_W1,binavg,fixed,10.8,7,0.9870950913
11,good_q_W1,binavg,fixed,10.85,7,0.9901948166
11,good_q_W1,binavg,fixed,10.9,7,0.9929112994
11,good_q_W1,binavg,fixed,10.95,7,0.9951411796
11,good_q_W1,binavg,fixed,11,7,0.9967830776
11,good_q_W1,binavg,fixed,11.05,7,0.9978067819
11,good_q_W1,binavg,fixed,11.1,7,0.9982026996
11,good_q_W1,binavg,fixed,11.15,7,0.9979924597
11,good_q_W1,binavg,fixed,11.2,7,0.9971424012
11,good_q_W1,binavg,fixed,11.25,7,0.9956203453
11,good_q_W1,binavg,fixed,11.3,7,0.9933925348
11,good_q_W1,binavg,fixed,11.35,7,0.9904415247
11,good_q_W1,binavg,fixed,11.4,7,0.9867921109
11,good_q_W1,binavg,fixed,11.45,7,0.9825525304
11,good_q_W1,binavg,fixed,11.5,7,0.9779285932
11,good_q_W1,binavg,fixed,11.55,7,0.9730319272
11,good_q_W1,binavg,fixed,11.6,7,0.967951666
11,good_q_W1,binavg,fixed,11.65,7,0.9626054458
11,good_q_W1,binavg,fixed,11.7,7,0.9569955194
11,good_q_W1,binavg,fixed,11.75,7,0.9511328836
11,good_q_W1,binavg,fixed,11.8,7,0.9450632686
11,good_q_W1,binavg,fixed,11.85,7,0.9388782568
11,good_q_W1,binavg,fixed,11.9,7,0.9326322815
11,good_q_W1,binavg,fixed,11.95,7,0.9263372178
11,good_q_W1,binavg,fixed,12,7,0.9198037623
11,good_q_W1,binavg,fixed,12.05,7,0.9130121898
11,good_q_W1,binavg,fixed,12.1,7,0.9059787327
11,good_q_W1,binavg,fixed,12.15,7,0.8989819525
11,good_q_W1,binavg,fixed,12.2,7,0.8921378238
11,good_q_W1,binavg,fixed,12.25,7,0.8854523589
11,good_q_W1,binavg,fixed,12.3,7,0.8789807108
11,good_q_W1,binavg,fixed,12.35,7,0.8725415167
11,good_q_W1,binavg,fixed,12.4,7,0.8659793457
11,good_q_W1,binavg,fixed,12.45,7,0.8593182858
11,good_q_W1,binavg,fixed,12.5,7,0.8524749573
11,good_q_W1,binavg,fixed,12.55,7,0.8456306546
11,good_q_W1,binavg,fixed,12.6,7,0.8389400025
11,good_q_W1,binavg,fixed,12.65,7,0.8322535442
11,good_q_W1,binavg,fixed,12.7,7,0.8254793633
11,good_q_W1,binavg,fixed,12.75,7,0.8184828053
11,good_q_W1,binavg,fixed,12.8,7,0.8111952873
11,good_q_W1,binavg,fixed,12.85,7,0.8036505576
11,good_q_W1,binavg,fixed,12.9,7,0.7958450403
11,good_q_W1,binavg,fixed,12.95,7,0.7878196232
11,good_q_W1,binavg,fixed,13,7,0.7795453861
11,good_q_W1,binavg,fixed,13.05,7,0.7709807843
11,good_q_W1,binavg,fixed,13.1,7,0.7620845165
11,good_q_W1,binavg,fixed,13.15,7,0.7528300638
11,good_q_W1,binavg,fixed,13.2,7,0.7431895967
11,good_q_W1,binavg,fixed_no_bin0,8.8,6,0.4414839562
11,good_q_W1,binavg,fixed_no_bin0,8.85,6,0.4562114549
11,good_q_W1,binavg,fixed_no_bin0,8.9,6,0.4700379164
11,good_q_W1,binavg,fixed_no_bin0,8.95,6,0.4833175439
11,good_q_W1,binavg,fixed_no_bin0,9,6,0.4983312392
11,good_q_W1,binavg,fixed_no_bin0,9.05,6,0.5154837733
11,good_q_W1,binavg,fixed_no_bin0,9.1,6,0.5342836087
11,good_q_W1,binavg,fixed_no_bin0,9.15,6,0.5526424466
11,good_q_W1,binavg,fixed_no_bin0,9.2,6,0.570274726
11,good_q_W1,binavg,fixed_no_bin0,9.25,6,0.5875511141
11,good_q_W1,binavg,fixed_no_bin0,9.3,6,0.6057137067
11,good_q_W1,binavg,fixed_no_bin0,9.35,6,0.6249516674
11,good_q_W1,binavg,fixed_no_bin0,9.4,6,0.6450941748
11,good_q_W1,binavg,fixed_no_bin0,9.45,6,0.6658122433
11,good_q_W1,binavg,fixed_no_bin0,9.5,6,0.6867201322
11,good_q_W1,binavg,fixed_no_bin0,9.55,6,0.7074731832
11,good_q_W1,binavg,fixed_no_bin0,9.6,6,0.7277376728
11,good_q_W1,binavg,fixed_no_bin0,9.65,6,0.7473515407
11,good_q_W1,binavg,fixed_no_bin0,9.7,6,0.7663220054
11,good_q_W1,binavg,fixed_no_bin0,9.75,6,0.7847367421
11,good_q_W1,binavg,fixed_no_bin0,9.8,6,0.8027158285
11,good_q_W1,binavg,fixed_no_bin0,9.85,6,0.81950644
11,good_q_W1,binavg,fixed_no_bin0,9.9,6,0.8348817095
11,good_q_W1,binavg,fixed_no_bin0,9.95,6,0.8490103675
11,good_q_W1,binavg,fixed_no_bin0,10,6,0.8627663064
11,good_q_W1,binavg,fixed_no_bin0,10.05,6,0.8762079501
11,good_q_W1,binavg,fixed_no_bin0,10.1,6,0.8891419384
11,good_q_W1,binavg,fixed_no_bin0,10.15,6,0.9009047328
11,good_q_W1,binavg,fixed_no_bin0,10.2,6,0.9114783552
11,good_q_W1,binavg,fixed_no_bin0,10.25,6,0.9210412944
11,good_q_W1,binavg,fixed_no_bin0,10.3,6,0.9300682881
11,good_q_W1,binavg,fixed_no_bin0,10.35,6,0.938759648
11,good_q_W1,binavg,fixed_no_bin0,10.4,6,0.9469306161
11,good_q_W1,binavg,fixed_no_bin0,10.45,6,0.9543171073
11,good_q_W1,binavg,fixed_no_bin0,10.5,6,0.9607822398
11,good_q_W1,binavg,fixed_no_bin0,10.55,6,0.9664634401
11,good_q_W1,binavg,fixed_no_bin0,10.6,6,0.9714706897
11,good_q_W1,binavg,fixed_no_bin0,10.65,6,0.9759685667
11,good_q_W1,binavg,fixed_no_bin0,10.7,6,0.9801283089
11,good_q_W1,binavg,fixed_no_bin0,10.75,6,0.9839897033
11,good_q_W1,binavg,fixed_no_bin0,10.8,6,0.9874786756
11,good_q_W1,binavg,fixed_no_bin0,10.85,6,0.9906039935
11,good_q_W1,binavg,fixed_no_bin0,10.9,6,0.9933307651
11,good_q_W1,binavg,fixed_no_bin0,10.95,6,0.9955555303
11,good_q_W1,binavg,fixed_no_bin0,11,6,0.9971787466
11,good_q_W1,binavg,fixed_no_bin0,11.05,6,0.9981705382
11,good_q_W1,binavg,fixed_no_bin0,11.1,6,0.9985209365
11,good_q_W1,binavg,fixed_no_bin0,11.15,6,0.9982518924
11,good_q_W1,binavg,fixed_no_bin0,11.2,6,0.9973300825
11,good_q_W1,binavg,fixed_no_bin0,11.25,6,0.9957228008
11,good_q_W1,binavg,fixed_no_bin0,11.3,6,0.993395718
11,good_q_W1,binavg,fixed_no_bin0,11.35,6,0.9903301744
11,good_q_W1,binavg,fixed_no_bin0,11.4,6,0.9865521208
11,good_q_W1,binavg,fixed_no_bin0,11.45,6,0.9821735694
11,good_q_W1,binavg,fixed_no_bin0,11.5,6,0.9774055329
11,good_q_W1,binavg,fixed_no_bin0,11.55,6,0.9723613128
11,good_q_W1,binavg,fixed_no_bin0,11.6,6,0.9671313022
11,good_q_W1,binavg,fixed_no_bin0,11.65,6,0.9616292132
11,good_q_W1,binavg,fixed_no_bin0,11.7,6,0.9558567752
11,good_q_W1,binavg,fixed_no_bin0,11.75,6,0.9498250016
11,good_q_W1,binavg,fixed_no_bin0,11.8,6,0.943580863
11,good_q_W1,binavg,fixed_no_bin0,11.85,6,0.9372184419
11,good_q_W1,binavg,fixed_no_bin0,11.9,6,0.9307936601
11,good_q_W1,binavg,fixed_no_bin0,11.95,6,0.9243185073
11,good_q_W1,binavg,fixed_no_bin0,12,6,0.917597048
11,good_q_W1,binavg,fixed_no_bin0,12.05,6,0.9106086539
11,good_q_W1,binavg,fixed_no_bin0,12.1,6,0.9033699405
11,good_q_W1,binavg,fixed_no_bin0,12.15,6,0.8961674443
11,good_q_W1,binavg,fixed_no_bin0,12.2,6,0.8891201022
11,good_q_W1,binavg,fixed_no_bin0,12.25,6,0.8822341463
11,good_q_W1,binavg,fixed_no_bin0,12.3,6,0.8755668184
11,good_q_W1,binavg,fixed_no_bin0,12.35,6,0.8689322995
11,good_q_W1,binavg,fixed_no_bin0,12.4,6,0.8621714709
11,good_q_W1,binavg,fixed_no_bin0,12.45,6,0.8553090231
11,good_q_W1,binavg,fixed_no_bin0,12.5,6,0.8482586463
11,good_q_W1,binavg,fixed_no_bin0,12.55,6,0.8412061321
11,good_q_W1,binavg,fixed_no_bin0,12.6,6,0.8343096839
11,good_q_W1,binavg,fixed_no_bin0,12.65,6,0.8274144751
11,good_q_W1,binavg,fixed_no_bin0,12.7,6,0.8204254218
11,good_q_W1,binavg,fixed_no_bin0,12.75,6,0.8132046675
11,good_q_W1,binavg,fixed_no_bin0,12.8,6,0.8056825798
11,good_q_W1,binavg,fixed_no_bin0,12.85,6,0.797894002
11,good_q_W1,binavg,fixed_no_bin0,12.9,6,0.7898352229
11,good_q_W1,binavg,fixed_no_bin0,12.95,6,0.7815472747
11,good_q_W1,binavg,fixed_no_bin0,13,6,0.7729986896
11,good_q_W1,binavg,fixed_no_bin0,13.05,6,0.7641461284
11,good_q_W1,binavg,fixed_no_bin0,13.1,6,0.7549466235
11,good_q_W1,binavg,fixed_no_bin0,13.15,6,0.7453726344
11,good_q_W1,binavg,fixed_no_bin0,13.2,6,0.73539517
11,good_q_W2,point,fixed,8.8,7,0.4790159607
11,good_q_W2,point,fixed,8.85,7,0.5026292344
11,good_q_W2,point,fixed,8.9,7,0.5302874918
11,good_q_W2,point,fixed,8.95,7,0.5574151804
11,good_q_W2,point,fixed,9,7,0.5839161153
11,good_q_W2,point,fixed,9.05,7,0.5792383113
11,good_q_W2,point,fixed,9.1,7,0.574233521
11,good_q_W2,point,fixed,9.15,7,0.5688994365
11,good_q_W2,point,fixed,9.2,7,0.5741965025
11,good_q_W2,point,fixed,9.25,7,0.5842486965
11,good_q_W2,point,fixed,9.3,7,0.5979484868
11,good_q_W2,point,fixed,9.35,7,0.6386398995
11,good_q_W2,point,fixed,9.4,7,0.68070418
11,good_q_W2,point,fixed,9.45,7,0.7213720953
11,good_q_W2,point,fixed,9.5,7,0.7265570375
11,good_q_W2,point,fixed,9.55,7,0.7211755686
11,good_q_W2,point,fixed,9.6,7,0.712994986
11,good_q_W2,point,fixed,9.65,7,0.7330812237
11,good_q_W2,point,fixed,9.7,7,0.7636073721
11,good_q_W2,point,fixed,9.75,7,0.7915133168
11,good_q_W2,point,fixed,9.8,7,0.8010960189
11,good_q_W2,point,fixed,9.85,7,0.8000175844
11,good_q_W2,point,fixed,9.9,7,0.8017650533
11,good_q_W2,point,fixed,9.95,7,0.817454034
11,good_q_W2,point,fixed,10,7,0.8439243814
11,good_q_W2,point,fixed,10.05,7,0.8686517804
11,good_q_W2,point,fixed,10.1,7,0.89435838
11,good_q_W2,point,fixed,10.15,7,0.9195743224
11,good_q_W2,point,fixed,10.2,7,0.9396899323
11,good_q_W2,point,fixed,10.25,7,0.9535408487
11,good_q_W2,point,fixed,10.3,7,0.9630432489
11,good_q_W2,point,fixed,10.35,7,0.9716435528
11,good_q_W2,point,fixed,10.4,7,0.9776324658
11,good_q_W2,point,fixed,10.45,7,0.9813012494
11,good_q_W2,point,fixed,10.5,7,0.9854685443
11,good_q_W2,point,fixed,10.55,7,0.9886974833
11,good_q_W2,point,fixed,10.6,7,0.9902907179
11,good_q_W2,point,fixed,10.65,7,0.9890211313
11,good_q_W2,point,fixed,10.7,7,0.9861578004
11,good_q_W2,point,fixed,10.75,7,0.9864913157
11,good_q_W2,point,fixed,10.8,7,0.986821806
11,good_q_W2,point,fixed,10.85,7,0.9886295256
11,good_q_W2,point,fixed,10.9,7,0.9902838078
11,good_q_W2,point,fixed,10.95,7,0.9913357939
11,good_q_W2,point,fixed,11,7,0.9918313278
11,good_q_W2,point,fixed,11.05,7,0.9921779329
11,good_q_W2,point,fixed,11.1,7,0.9902054872
11,good_q_W2,point,fixed,11.15,7,0.98577841
11,good_q_W2,point,fixed,11.2,7,0.9810752051
11,good_q_W2,point,fixed,11.25,7,0.9811734331
11,good_q_W2,point,fixed,11.3,7,0.9816166059
11,good_q_W2,point,fixed,11.35,7,0.9809839257
11,good_q_W2,point,fixed,11.4,7,0.977259987
11,good_q_W2,point,fixed,11.45,7,0.9697353636
11,good_q_W2,point,fixed,11.5,7,0.9621858611
11,good_q_W2,point,fixed,11.55,7,0.9543064661
11,good_q_W2,point,fixed,11.6,7,0.9559872106
11,good_q_W2,point,fixed,11.65,7,0.9588682057
11,good_q_W2,point,fixed,11.7,7,0.9623502404
11,good_q_W2,point,fixed,11.75,7,0.9611854744
11,good_q_W2,point,fixed,11.8,7,0.9539261568
11,good_q_W2,point,fixed,11.85,7,0.9470532264
11,good_q_W2,point,fixed,11.9,7,0.9378940102
11,good_q_W2,point,fixed,11.95,7,0.9232005535
11,good_q_W2,point,fixed,12,7,0.9066209354
11,good_q_W2,point,fixed,12.05,7,0.8892040394
11,good_q_W2,point,fixed,12.1,7,0.8725211417
11,good_q_W2,point,fixed,12.15,7,0.8617648627
11,good_q_W2,point,fixed,12.2,7,0.8512465633
11,good_q_W2,point,fixed,12.25,7,0.8399073458
11,good_q_W2,point,fixed,12.3,7,0.8354200951
11,good_q_W2,point,fixed,12.35,7,0.8359822199
11,good_q_W2,point,fixed,12.4,7,0.8360597707
11,good_q_W2,point,fixed,12.45,7,0.8359681655
11,good_q_W2,point,fixed,12.5,7,0.8372436397
11,good_q_W2,point,fixed,12.55,7,0.838873176
11,good_q_W2,point,fixed,12.6,7,0.8407113338
11,good_q_W2,point,fixed,12.65,7,0.8416588631
11,good_q_W2,point,fixed,12.7,7,0.8354814618
11,good_q_W2,point,fixed,12.75,7,0.8290474972
11,good_q_W2,point,fixed,12.8,7,0.8215649692
11,good_q_W2,point,fixed,12.85,7,0.812599434
11,good_q_W2,point,fixed,12.9,7,0.8030539131
11,good_q_W2,point,fixed,12.95,7,0.7931563177
11,good_q_W2,point,fixed,13,7,0.7829822867
11,good_q_W2,point,fixed,13.05,7,0.7813790421
11,good_q_W2,point,fixed,13.1,7,0.779464165
11,good_q_W2,point,fixed,13.15,7,0.7772646312
11,good_q_W2,point,fixed,13.2,7,0.7767678243
11,good_q_W2,point,fixed_no_bin0,8.8,6,0.4665733086
11,good_q_W2,point,fixed_no_bin0,8.85,6,0.490841292
11,good_q_W2,point,fixed_no_bin0,8.9,6,0.5193105955
11,good_q_W2,point,fixed_no_bin0,8.95,6,0.5472232539
11,good_q_W2,point,fixed_no_bin0,9,6,0.5744792822
11,good_q_W2,point,fixed_no_bin0,9.05,6,0.5696025552
11,good_q_W2,point,fixed_no_bin0,9.1,6,0.5643915567
11,good_q_W2,point,fixed_no_bin0,9.15,6,0.558843473
11,good_q_W2,point,fixed_no_bin0,9.2,6,0.5641793707
11,good_q_W2,point,fixed_no_bin0,9.25,6,0.574587233
11,good_q_W2,point,fixed_no_bin0,9.3,6,0.588812789
11,good_q_W2,point,fixed_no_bin0,9.35,6,0.6305378133
11,good_q_W2,point,fixed_no_bin0,9.4,6,0.6736260236
11,good_q_W2,point,fixed_no_bin0,9.45,6,0.7153188605
11,good_q_W2,point,fixed_no_bin0,9.5,6,0.7206841897
11,good_q_W2,point,fixed_no_bin0,9.55,6,0.7153411869
11,good_q_W2,point,fixed_no_bin0,9.6,6,0.7073883699
11,good_q_W2,point,fixed_no_bin0,9.65,6,0.7280140275
11,good_q_W2,point,fixed_no_bin0,9.7,6,0.7591083158
11,good_q_W2,point,fixed_no_bin0,9.75,6,0.7874670754
11,good_q_W2,point,fixed_no_bin0,9.8,6,0.7972171463
11,good_q_W2,point,fixed_no_bin0,9.85,6,0.7961745445
11,good_q_W2,point,fixed_no_bin0,9.9,6,0.798046778
11,good_q_W2,point,fixed_no_bin0,9.95,6,0.8140087067
11,good_q_W2,point,fixed_no_bin0,10,6,0.8409105553
11,good_q_W2,point,fixed_no_bin0,10.05,6,0.8660940717
11,good_q_W2,point,fixed_no_bin0,10.1,6,0.8923340847
11,good_q_W2,point,fixed_no_bin0,10.15,6,0.9181661134
11,good_q_W2,point,fixed_no_bin0,10.2,6,0.9388843465
11,good_q_W2,point,fixed_no_bin0,10.25,6,0.9532141798
11,good_q_W2,point,fixed_no_bin0,10.3,6,0.9631124852
11,good_q_W2,point,fixed_no_bin0,10.35,6,0.9721555722
11,good_q_W2,point,fixed_no_bin0,10.4,6,0.9784412892
11,good_q_W2,point,fixed_no_bin0,10.45,6,0.9821712061
11,good_q_W2,point,fixed_no_bin0,10.5,6,0.9864111274
11,good_q_W2,point,fixed_no_bin0,10.55,6,0.9896743888
11,good_q_W2,point,fixed_no_bin0,10.6,6,0.9913504735
11,good_q_W2,point,fixed_no_bin0,10.65,6,0.9901278465
11,good_q_W2,point,fixed_no_bin0,10.7,6,0.987049154
11,good_q_W2,point,fixed_no_bin0,10.75,6,0.9875709598
11,good_q_W2,point,fixed_no_bin0,10.8,6,0.9879871922
11,good_q_W2,point,fixed_no_bin0,10.85,6,0.989839772
11,good_q_W2,point,fixed_no_bin0,10.9,6,0.9916037301
11,good_q_W2,point,fixed_no_bin0,10.95,6,0.9927429845
11,good_q_W2,point,fixed_no_bin0,11,6,0.9933042344
11,good_q_W2,point,fixed_no_bin0,11.05,6,0.9944010361
11,good_q_W2,point,fixed_no_bin0,11.1,6,0.993230782
11,good_q_W2,point,fixed_no_bin0,11.15,6,0.9896200789
11,good_q_W2,point,fixed_no_bin0,11.2,6,0.9851731177
11,good_q_W2,point,fixed_no_bin0,11.25,6,0.9844478225
11,good_q_W2,point,fixed_no_bin0,11.3,6,0.9839285631
11,good_q_W2,point,fixed_no_bin0,11.35,6,0.9824173961
11,good_q_W2,point,fixed_no_bin0,11.4,6,0.9784798604
11,good_q_W2,point,fixed_no_bin0,11.45,6,0.9708040235
11,good_q_W2,point,fixed_no_bin0,11.5,6,0.9633618353
11,good_q_W2,point,fixed_no_bin0,11.55,6,0.9555433924
11,good_q_W2,point,fixed_no_bin0,11.6,6,0.9571611914
11,good_q_W2,point,fixed_no_bin0,11.65,6,0.9602213898
11,good_q_W2,point,fixed_no_bin0,11.7,6,0.9636581757
11,good_q_W2,point,fixed_no_bin0,11.75,6,0.9623959242
11,good_q_W2,point,fixed_no_bin0,11.8,6,0.9550455054
11,good_q_W2,point,fixed_no_bin0,11.85,6,0.9481218538
11,good_q_W2,point,fixed_no_bin0,11.9,6,0.9387035882
11,good_q_W2,point,fixed_no_bin0,11.95,6,0.9239277396
11,good_q_W2,point,fixed_no_bin0,12,6,0.9071839805
11,good_q_W2,point,fixed_no_bin0,12.05,6,0.8895151423
11,good_q_W2,point,fixed_no_bin0,12.1,6,0.8725162877
11,good_q_W2,point,fixed_no_bin0,12.15,6,0.8614680096
11,good_q_W2,point,fixed_no_bin0,12.2,6,0.8507024542
11,good_q_W2,point,fixed_no_bin0,12.25,6,0.8390119408
11,good_q_W2,point,fixed_no_bin0,12.3,6,0.834280539
11,good_q_W2,point,fixed_no_bin0,12.35,6,0.8346769306
11,good_q_W2,point,fixed_no_bin0,12.4,6,0.8345550895
11,good_q_W2,point,fixed_no_bin0,12.45,6,0.8343048976
11,good_q_W2,point,fixed_no_bin0,12.5,6,0.8354907562
11,good_q_W2,point,fixed_no_bin0,12.55,6,0.8370354856
11,good_q_W2,point,fixed_no_bin0,12.6,6,0.8388579431
11,good_q_W2,point,fixed_no_bin0,12.65,6,0.8398635967
11,good_q_W2,point,fixed_no_bin0,12.7,6,0.8336350663
11,good_q_W2,point,fixed_no_bin0,12.75,6,0.8271728214
11,good_q_W2,point,fixed_no_bin0,12.8,6,0.8196621133
11,good_q_W2,point,fixed_no_bin0,12.85,6,0.8106520952
11,good_q_W2,point,fixed_no_bin0,12.9,6,0.801127676
11,good_q_W2,point,fixed_no_bin0,12.95,6,0.7912164941
11,good_q_W2,point,fixed_no_bin0,13,6,0.7809921572
11,good_q_W2,point,fixed_no_bin0,13.05,6,0.7792002543
11,good_q_W2,point,fixed_no_bin0,13.1,6,0.7770849867
11,good_q_W2,point,fixed_no_bin0,13.15,6,0.7746758288
11,good_q_W2,point,fixed_no_bin0,13.2,6,0.7740221753
11,good_q_W2,binavg,fixed,8.8,7,0.4745789817
11,good_q_W2,binavg,fixed,8.85,7,0.4893544843
11,good_q_W2,binavg,fixed,8.9,7,0.5039249421
11,good_q_W2,binavg,fixed,8.95,7,0.5182966424
11,good_q_W2,binavg,fixed,9,7,0.53349255
11,good_q_W2,binavg,fixed,9.05,7,0.5497933067
11,good_q_W2,binavg,fixed,9.1,7,0.5668925566
11,good_q_W2,binavg,fixed,9.15,7,0.5835322722
11,good_q_W2,binavg,fixed,9.2,7,0.5995687187
11,good_q_W2,binavg,fixed,9.25,7,0.6153023797
11,good_q_W2,binavg,fixed,9.3,7,0.6317392466
11,good_q_W2,binavg,fixed,9.35,7,0.6489437074
11,good_q_W2,binavg,fixed,9.4,7,0.6670337023
11,good_q_W2,binavg,fixed,9.45,7,0.6860989912
11,good_q_W2,binavg,fixed,9.5,7,0.7058260088
11,good_q_W2,binavg,fixed,9.55,7,0.725704612
11,good_q_W2,binavg,fixed,9.6,7,0.7452644151
11,good_q_W2,binavg,fixed,9.65,7,0.7643875021
11,good_q_W2,binavg,fixed,9.7,7,0.7824534236
11,good_q_W2,binavg,fixed,9.75,7,0.7992239503
11,good_q_W2,binavg,fixed,9.8,7,0.8150116123
11,good_q_W2,binavg,fixed,9.85,7,0.8299529862
11,good_q_W2,binavg,fixed,9.9,7,0.8440481788
11,good_q_W2,binavg,fixed,9.95,7,0.8573321463
11,good_q_W2,binavg,fixed,10,7,0.8701847634
11,good_q_W2,binavg,fixed,10.05,7,0.8826579546
11,good_q_W2,binavg,fixed,10.1,7,0.8946865306
11,good_q_W2,binavg,fixed,10.15,7,0.9060322482
11,good_q_W2,binavg,fixed,10.2,7,0.9166198018
11,good_q_W2,binavg,fixed,10.25,7,0.9264031673
11,good_q_W2,binavg,fixed,10.3,7,0.9354397556
11,good_q_W2,binavg,fixed,10.35,7,0.9439030823
11,good_q_W2,binavg,fixed,10.4,7,0.9517182483
11,good_q_W2,binavg,fixed,10.45,7,0.9587825093
11,good_q_W2,binavg,fixed,10.5,7,0.9649553741
11,good_q_W2,binavg,fixed,10.55,7,0.9703467102
11,good_q_W2,binavg,fixed,10.6,7,0.9750609439
11,good_q_W2,binavg,fixed,10.65,7,0.9792529592
11,good_q_W2,binavg,fixed,10.7,7,0.9830882218
11,good_q_W2,binavg,fixed,10.75,7,0.9865927676
11,good_q_W2,binavg,fixed,10.8,7,0.9896658789
11,good_q_W2,binavg,fixed,10.85,7,0.9923118174
11,good_q_W2,binavg,fixed,10.9,7,0.994522752
11,good_q_W2,binavg,fixed,10.95,7,0.9962411828
11,good_q_W2,binavg,fixed,11,7,0.9973634134
11,good_q_W2,binavg,fixed,11.05,7,0.9978564979
11,good_q_W2,binavg,fixed,11.1,7,0.9976991354
11,good_q_W2,binavg,fixed,11.15,7,0.9969128047
11,good_q_W2,binavg,fixed,11.2,7,0.9954866862
11,good_q_W2,binavg,fixed,11.25,7,0.9933970297
11,good_q_W2,binavg,fixed,11.3,7,0.9906949581
11,good_q_W2,binavg,fixed,11.35,7,0.9874706507
11,good_q_W2,binavg,fixed,11.4,7,0.9837704598
11,good_q_W2,binavg,fixed,11.45,7,0.9796584827
11,good_q_W2,binavg,fixed,11.5,7,0.9752130683
11,good_q_W2,binavg,fixed,11.55,7,0.9704892701
11,good_q_W2,binavg,fixed,11.6,7,0.9655217558
11,good_q_W2,binavg,fixed,11.65,7,0.9602343374
11,good_q_W2,binavg,fixed,11.7,7,0.9546629033
11,good_q_W2,binavg,fixed,11.75,7,0.9488317262
11,good_q_W2,binavg,fixed,11.8,7,0.9427326646
11,good_q_W2,binavg,fixed,11.85,7,0.9363968412
11,good_q_W2,binavg,fixed,11.9,7,0.9298503681
11,good_q_W2,binavg,fixed,11.95,7,0.9231616187
11,good_q_W2,binavg,fixed,12,7,0.9163218117
11,good_q_W2,binavg,fixed,12.05,7,0.9093346689
11,good_q_W2,binavg,fixed,12.1,7,0.902231031
11,good_q_W2,binavg,fixed,12.15,7,0.8951527856
11,good_q_W2,binavg,fixed,12.2,7,0.8881539263
11,good_q_W2,binavg,fixed,12.25,7,0.8812386982
11,good_q_W2,binavg,fixed,12.3,7,0.8744607726
11,good_q_W2,binavg,fixed,12.35,7,0.8677061802
11,good_q_W2,binavg,fixed,12.4,7,0.8608872926
11,good_q_W2,binavg,fixed,12.45,7,0.8540249373
11,good_q_W2,binavg,fixed,12.5,7,0.8469943403
11,good_q_W2,binavg,fixed,12.55,7,0.8399177205
11,good_q_W2,binavg,fixed,12.6,7,0.8329148113
11,good_q_W2,binavg,fixed,12.65,7,0.825869885
11,good_q_W2,binavg,fixed,12.7,7,0.8187229643
11,good_q_W2,binavg,fixed,12.75,7,0.8113808375
11,good_q_W2,binavg,fixed,12.8,7,0.8037968757
11,good_q_W2,binavg,fixed,12.85,7,0.7959741393
11,good_q_W2,binavg,fixed,12.9,7,0.7878777882
11,good_q_W2,binavg,fixed,12.95,7,0.7795702632
11,good_q_W2,binavg,fixed,13,7,0.7710616703
11,good_q_W2,binavg,fixed,13.05,7,0.7623378429
11,good_q_W2,binavg,fixed,13.1,7,0.7533921176
11,good_q_W2,binavg,fixed,13.15,7,0.7442396795
11,good_q_W2,binavg,fixed,13.2,7,0.7348263535
11,good_q_W2,binavg,fixed_no_bin0,8.8,6,0.4676372572
11,good_q_W2,binavg,fixed_no_bin0,8.85,6,0.4827245447
11,good_q_W2,binavg,fixed_no_bin0,8.9,6,0.4976245981
11,good_q_W2,binavg,fixed_no_bin0,8.95,6,0.5123383828
11,good_q_W2,binavg,fixed_no_bin0,9,6,0.5278585781
11,good_q_W2,binavg,fixed_no_bin0,9.05,6,0.544461697
11,good_q_W2,binavg,fixed_no_bin0,9.1,6,0.5618456499
11,good_q_W2,binavg,fixed_no_bin0,9.15,6,0.578768198
11,good_q_W2,binavg,fixed_no_bin0,9.2,6,0.5950861352
11,good_q_W2,binavg,fixed_no_bin0,9.25,6,0.611093014
11,good_q_W2,binavg,fixed_no_bin0,9.3,6,0.6277854501
11,good_q_W2,binavg,fixed_no_bin0,9.35,6,0.6452288008
11,good_q_W2,binavg,fixed_no_bin0,9.4,6,0.6635409044
11,good_q_W2,binavg,fixed_no_bin0,9.45,6,0.6828099401
11,good_q_W2,binavg,fixed_no_bin0,9.5,6,0.7027219936
11,good_q_W2,binavg,fixed_no_bin0,9.55,6,0.7227724174
11,good_q_W2,binavg,fixed_no_bin0,9.6,6,0.7424945643
11,good_q_W2,binavg,fixed_no_bin0,9.65,6,0.7617710212
11,good_q_W2,binavg,fixed_no_bin0,9.7,6,0.7799857103
11,good_q_W2,binavg,fixed_no_bin0,9.75,6,0.7969022551
11,good_q_W2,binavg,fixed_no_bin0,9.8,6,0.81283672
11,good_q_W2,binavg,fixed_no_bin0,9.85,6,0.8279287218
11,good_q_W2,binavg,fixed_no_bin0,9.9,6,0.842177615
11,good_q_W2,binavg,fixed_no_bin0,9.95,6,0.8556155692
11,good_q_W2,binavg,fixed_no_bin0,10,6,0.8686173944
11,good_q_W2,binavg,fixed_no_bin0,10.05,6,0.8812346057
11,good_q_W2,binavg,fixed_no_bin0,10.1,6,0.8934013941
11,good_q_W2,binavg,fixed_no_bin0,10.15,6,0.904874537
11,good_q_W2,binavg,fixed_no_bin0,10.2,6,0.9155781009
11,good_q_W2,binavg,fixed_no_bin0,10.25,6,0.9254669407
11,good_q_W2,binavg,fixed_no_bin0,10.3,6,0.9346044771
11,good_q_W2,binavg,fixed_no_bin0,10.35,6,0.9431683657
11,good_q_W2,binavg,fixed_no_bin0,10.4,6,0.9510818426
11,good_q_W2,binavg,fixed_no_bin0,10.45,6,0.9582391891
11,good_q_W2,binavg,fixed_no_bin0,10.5,6,0.9644938399
11,good_q_W2,binavg,fixed_no_bin0,10.55,6,0.9699568911
11,good_q_W2,binavg,fixed_no_bin0,10.6,6,0.9747343709
11,good_q_W2,binavg,fixed_no_bin0,10.65,6,0.9789847454
11,good_q_W2,binavg,fixed_no_bin0,10.7,6,0.9828744729
11,good_q_W2,binavg,fixed_no_bin0,10.75,6,0.9864289428
11,good_q_W2,binavg,fixed_no_bin0,10.8,6,0.9895449311
11,good_q_W2,binavg,fixed_no_bin0,10.85,6,0.9922253922
11,good_q_W2,binavg,fixed_no_bin0,10.9,6,0.9944626734
11,good_q_W2,binavg,fixed_no_bin0,10.95,6,0.9961991469
11,good_q_W2,binavg,fixed_no_bin0,11,6,0.9973304888
11,good_q_W2,binavg,fixed_no_bin0,11.05,6,0.9978240211
11,good_q_W2,binavg,fixed_no_bin0,11.1,6,0.9976586532
11,good_q_W2,binavg,fixed_no_bin0,11.15,6,0.9968567079
11,good_q_W2,binavg,fixed_no_bin0,11.2,6,0.9954072692
11,good_q_W2,binavg,fixed_no_bin0,11.25,6,0.9932859839
11,good_q_W2,binavg,fixed_no_bin0,11.3,6,0.9905443354
11,good_q_W2,binavg,fixed_no_bin0,11.35,6,0.9872732371
11,good_q_W2,binavg,fixed_no_bin0,11.4,6,0.9835188409
11,good_q_W2,binavg,fixed_no_bin0,11.45,6,0.979344989
11,good_q_W2,binavg,fixed_no_bin0,11.5,6,0.9748304896
11,good_q_W2,binavg,fixed_no_bin0,11.55,6,0.970030998
11,good_q_W2,binavg,fixed_no_bin0,11.6,6,0.9649816813
11,good_q_W2,binavg,fixed_no_bin0,11.65,6,0.9596052873
11,good_q_W2,binavg,fixed_no_bin0,11.7,6,0.9539375661
11,good_q_W2,binavg,fixed_no_bin0,11.75,6,0.9480023475
11,good_q_W2,binavg,fixed_no_bin0,11.8,6,0.9417909999
11,good_q_W2,binavg,fixed_no_bin0,11.85,6,0.9353351107
11,good_q_W2,binavg,fixed_no_bin0,11.9,6,0.9286611661
11,good_q_W2,binavg,fixed_no_bin0,11.95,6,0.9218391699
11,good_q_W2,binavg,fixed_no_bin0,12,6,0.9148615362
11,good_q_W2,binavg,fixed_no_bin0,12.05,6,0.9077322797
11,good_q_W2,binavg,fixed_no_bin0,12.1,6,0.9004826107
11,good_q_W2,binavg,fixed_no_bin0,12.15,6,0.8932573667
11,good_q_W2,binavg,fixed_no_bin0,12.2,6,0.8861119143
11,good_q_W2,binavg,fixed_no_bin0,12.25,6,0.8790505051
11,good_q_W2,binavg,fixed_no_bin0,12.3,6,0.8721276439
11,good_q_W2,binavg,fixed_no_bin0,12.35,6,0.8652261298
11,good_q_W2,binavg,fixed_no_bin0,12.4,6,0.8582556495
11,good_q_W2,binavg,fixed_no_bin0,12.45,6,0.8512379123
11,good_q_W2,binavg,fixed_no_bin0,12.5,6,0.8440460098
11,good_q_W2,binavg,fixed_no_bin0,12.55,6,0.8368056565
11,good_q_W2,binavg,fixed_no_bin0,12.6,6,0.8296399273
11,good_q_W2,binavg,fixed_no_bin0,12.65,6,0.8224305532
11,good_q_W2,binavg,fixed_no_bin0,12.7,6,0.8151158324
11,good_q_W2,binavg,fixed_no_bin0,12.75,6,0.8075996749
11,good_q_W2,binavg,fixed_no_bin0,12.8,6,0.7998336574
11,good_q_W2,binavg,fixed_no_bin0,12.85,6,0.7918208496
11,good_q_W2,binavg,fixed_no_bin0,12.9,6,0.7835255102
11,good_q_W2,binavg,fixed_no_bin0,12.95,6,0.7750117775
11,good_q_W2,binavg,fixed_no_bin0,13,6,0.7662901061
11,good_q_W2,binavg,fixed_no_bin0,13.05,6,0.7573456491
11,good_q_W2,binavg,fixed_no_bin0,13.1,6,0.7481711942
11,good_q_W2,binavg,fixed_no_bin0,13.15,6,0.7387819259
11,good_q_W2,binavg,fixed_no_bin0,13.2,6,0.7291219129


==> anc/csv/dilation_fixedbins.json <==
{
 "provenance": "s70_dilation_fixedbins.py, 2026-10-09; see the docstring",
 "NA": {
  "2": 50,
  "3": 33,
  "5": 20,
  "7": 14,
  "11": 9
 },
 "NB": {
  "2": 41,
  "3": 27,
  "5": 16,
  "7": 11,
  "11": 7
 },
 "grids": {
  "2": [
   1.6,
   2.4,
   17
  ],
  "3": [
   2.4,
   3.6,
   25
  ],
  "5": [
   4.0,
   6.0,
   41
  ],
  "7": [
   5.6,
   8.4,
   57
  ],
  "11": [
   8.8,
   13.2,
   89
  ]
 },
 "anchor_profile": {
  "max_abs_P0_minus_pnA": 4.440892098500626e-16,
  "max_abs_SE_minus_pnA_se_cluster": 7.077671781985373e-16
 },
 "reproduction_s20": {
  "max_abs_diff": 4.999978209241362e-10,
  "all_argmax_equal": true,
  "checked": "corr, ls_scale, ls_offset (afe_cov.json); full scan (dilation_scan.csv); cov, se_cov, P0_qy (cov_aq_dilation.csv); variants all, good_q, p_ne_q; q = 2, 3, 5, 7, 11"
 },
 "pairs": {
  "distinct_conductors": 42780,
  "entries_y_le_0p5": 112901435,
  "brute_force_max_abs_diff_at_s_eq_q": {
   "2": 3.952393967665557e-14,
   "3": 7.993605777301127e-15,
   "5": 3.1086244689504383e-15,
   "7": 3.1086244689504383e-15,
   "11": 2.6645352591003757e-15
  }
 },
 "window_classes": {
  "W1": 68322,
  "W2": 83988
 },
 "A_s_eq_q": {
  "2": {
   "all": {
    "point": {
     "n_bins": 50,
     "corr": 0.7489534288124033,
     "b_q": 0.19709769083597772,
     "c_q": 0.26884542229123315,
     "chi2_dof": 937.5209044432894,
     "dof": 48,
     "rms_resid_over_rms_cov": 0.649060870500642
    },
    "binavg": {
     "n_bins": 50,
     "corr": 0.7485982184106909,
     "b_q": 0.19725443261644504,
     "c_q": 0.26919714982681137,
     "chi2_dof": 936.2362544157621,
     "dof": 48,
     "rms_resid_over_rms_cov": 0.6494539305426107
    }
   },
   "good_q": {
    "point": {
     "n_bins": 50,
     "corr": 0.5091051890673487,
     "b_q": 0.45798825502681473,
     "c_q": 0.3742272405634898,
     "chi2_dof": 343.01194619648004,
     "dof": 48,
     "rms_resid_over_rms_cov": 0.8421121636653123
    },
    "binavg": {
     "n_bins": 50,
     "corr": 0.5083260869302805,
     "b_q": 0.4583221044334216,
     "c_q": 0.3745108997520892,
     "chi2_dof": 342.25967243380677,
     "dof": 48,
     "rms_resid_over_rms_cov": 0.8425625812538714
    }
   },
   "p_ne_q": {
    "point": {
     "n_bins": 50,
     "corr": 0.7488949563051983,
     "b_q": 0.19703283424924176,
     "c_q": 0.26882561762625207,
     "chi2_dof": 940.8479273064864,
     "dof": 48,
     "rms_resid_over_rms_cov": 0.6491352893563249
    },
    "binavg": {
     "n_bins": 50,
     "corr": 0.7485364859321272,
     "b_q": 0.19718606854778878,
     "c_q": 0.26917519870348366,
     "chi2_dof": 939.6643549723077,
     "dof": 48,
     "rms_resid_over_rms_cov": 0.6495318901953874
    }
   },
   "good_q_fullP0": {
    "point": {
     "n_bins": 50,
     "corr": 0.7842048710797537,
     "b_q": 0.3716623926194412,
     "c_q": 0.5145016812637326,
     "chi2_dof": 315.108696365546,
     "dof": 48,
     "rms_resid_over_rms_cov": 0.6070984758225283
    },
    "binavg": {
     "n_bins": 50,
     "corr": 0.7837388450524504,
     "b_q": 0.37197463538461634,
     "c_q": 0.5151207385881266,
     "chi2_dof": 314.32211121577717,
     "dof": 48,
     "rms_resid_over_rms_cov": 0.6076742835964782
    }
   },
   "all_W1": {
    "point": {
     "n_bins": 50,
     "corr": 0.7452381297785332,
     "b_q": 0.20344877059060149,
     "c_q": 0.26788933043237506,
     "chi2_dof": 465.9975712004005,
     "dof": 48,
     "rms_resid_over_rms_cov": 0.6529302406591951
    },
    "binavg": {
     "n_bins": 50,
     "corr": 0.7450258321627419,
     "b_q": 0.2035985185530537,
     "c_q": 0.26834146447234036,
     "chi2_dof": 465.42013999005684,
     "dof": 48,
     "rms_resid_over_rms_cov": 0.6531625029715202
    }
   },
   "all_W2": {
    "point": {
     "n_bins": 50,
     "corr": 0.7496535052640555,
     "b_q": 0.194738230286402,
     "c_q": 0.26895101351954054,
     "chi2_dof": 575.4524334990687,
     "dof": 48,
     "rms_resid_over_rms_cov": 0.6483879237762328
    },
    "binavg": {
     "n_bins": 50,
     "corr": 0.7493043804947346,
     "b_q": 0.1949040822530824,
     "c_q": 0.26930438557839576,
     "chi2_dof": 574.5932241441373,
     "dof": 48,
     "rms_resid_over_rms_cov": 0.6487751384337578
    }
   },
   "good_q_W1": {
    "point": {
     "n_bins": 50,
     "corr": 0.5129639921870199,
     "b_q": 0.45699072676992647,
     "c_q": 0.37989753188783487,
     "chi2_dof": 166.93958909887436,
     "dof": 48,
     "rms_resid_over_rms_cov": 0.8410283936615264
    },
    "binavg": {
     "n_bins": 50,
     "corr": 0.5127714941581958,
     "b_q": 0.45755822195903756,
     "c_q": 0.3807907958465993,
     "chi2_dof": 166.38849309127963,
     "dof": 48,
     "rms_resid_over_rms_cov": 0.8411410676261901
    }
   },
   "good_q_W2": {
    "point": {
     "n_bins": 50,
     "corr": 0.5067527955079159,
     "b_q": 0.45943703089067867,
     "c_q": 0.3722512900135296,
     "chi2_dof": 212.05250015980445,
     "dof": 48,
     "rms_resid_over_rms_cov": 0.8430671910327501
    },
    "binavg": {
     "n_bins": 50,
     "corr": 0.5059069737599157,
     "b_q": 0.4597667401623883,
     "c_q": 0.3725046454102334,
     "chi2_dof": 211.67763363021018,
     "dof": 48,
     "rms_resid_over_rms_cov": 0.8435528628281869
    }
   }
  },
  "3": {
   "all": {
    "point": {
     "n_bins": 33,
     "corr": 0.9409128904859322,
     "b_q": -0.42049920976295097,
     "c_q": 0.32152047308259407,
     "chi2_dof": 88.62187118049167,
     "dof": 31,
     "rms_resid_over_rms_cov": 0.2892162303013085
    },
    "binavg": {
     "n_bins": 33,
     "corr": 0.9503119199785618,
     "b_q": -0.4249633729067772,
     "c_q": 0.3328072797716498,
     "chi2_dof": 80.7079205597068,
     "dof": 31,
     "rms_resid_over_rms_cov": 0.26585902745595325
    }
   },
   "good_q": {
    "point": {
     "n_bins": 33,
     "corr": 0.9337755326118934,
     "b_q": -1.066280520153334,
     "c_q": 0.7416747576048262,
     "chi2_dof": 50.448175085217706,
     "dof": 31,
     "rms_resid_over_rms_cov": 0.3119480624229532
    },
    "binavg": {
     "n_bins": 33,
     "corr": 0.9418781505185002,
     "b_q": -1.088527663944237,
     "c_q": 0.7705646333937335,
     "chi2_dof": 52.71823457039819,
     "dof": 31,
     "rms_resid_over_rms_cov": 0.2928537066301902
    }
   },
   "p_ne_q": {
    "point": {
     "n_bins": 33,
     "corr": 0.9409398672502969,
     "b_q": -0.4207883438244291,
     "c_q": 0.3214296026989145,
     "chi2_dof": 85.81932598980517,
     "dof": 31,
     "rms_resid_over_rms_cov": 0.28908078608200927
    },
    "binavg": {
     "n_bins": 33,
     "corr": 0.9503581221305047,
     "b_q": -0.4252750407895523,
     "c_q": 0.33271220463643425,
     "chi2_dof": 77.15629605956424,
     "dof": 31,
     "rms_resid_over_rms_cov": 0.26567290208579125
    }
   },
   "good_q_fullP0": {
    "point": {
     "n_bins": 33,
     "corr": 0.9144861188951945,
     "b_q": -0.7718878733340692,
     "c_q": 0.6248154249249382,
     "chi2_dof": 67.26330628812073,
     "dof": 31,
     "rms_resid_over_rms_cov": 0.3527072969690183
    },
    "binavg": {
     "n_bins": 33,
     "corr": 0.9235673601955909,
     "b_q": -0.7805274458782594,
     "c_q": 0.6467210705685555,
     "chi2_dof": 63.191405880929814,
     "dof": 31,
     "rms_resid_over_rms_cov": 0.33424364150519986
    }
   },
   "all_W1": {
    "point": {
     "n_bins": 33,
     "corr": 0.943793988529306,
     "b_q": -0.43176249771344577,
     "c_q": 0.3309180745575264,
     "chi2_dof": 43.90618175666409,
     "dof": 31,
     "rms_resid_over_rms_cov": 0.2804148939186428
    },
    "binavg": {
     "n_bins": 33,
     "corr": 0.9523599276691301,
     "b_q": -0.4344503588193479,
     "c_q": 0.343097244564496,
     "chi2_dof": 39.86010741490193,
     "dof": 31,
     "rms_resid_over_rms_cov": 0.258732344841642
    }
   },
   "all_W2": {
    "point": {
     "n_bins": 33,
     "corr": 0.9380394446410624,
     "b_q": -0.41642034507499986,
     "c_q": 0.31739919702799596,
     "chi2_dof": 54.80277822206556,
     "dof": 31,
     "rms_resid_over_rms_cov": 0.29674882970489136
    },
    "binavg": {
     "n_bins": 33,
     "corr": 0.9481511033752406,
     "b_q": -0.4214575577477827,
     "c_q": 0.3285667831123118,
     "chi2_dof": 49.83538022819697,
     "dof": 31,
     "rms_resid_over_rms_cov": 0.2721642868282336
    }
   },
   "good_q_W1": {
    "point": {
     "n_bins": 33,
     "corr": 0.9323668548039575,
     "b_q": -1.0479104179713852,
     "c_q": 0.7278923392397186,
     "chi2_dof": 27.366122128815906,
     "dof": 31,
     "rms_resid_over_rms_cov": 0.3133061332851212
    },
    "binavg": {
     "n_bins": 33,
     "corr": 0.943247674890411,
     "b_q": -1.0720572194423876,
     "c_q": 0.7720641918606338,
     "chi2_dof": 26.206774212694,
     "dof": 31,
     "rms_resid_over_rms_cov": 0.28780625123055315
    }
   },
   "good_q_W2": {
    "point": {
     "n_bins": 33,
     "corr": 0.9311166052952272,
     "b_q": -1.073992144427259,
     "c_q": 0.7450246777578081,
     "chi2_dof": 30.30531254939068,
     "dof": 31,
     "rms_resid_over_rms_cov": 0.31880416910642484
    },
    "binavg": {
     "n_bins": 33,
     "corr": 0.9383230875224432,
     "b_q": -1.0952148412426161,
     "c_q": 0.7687547826126125,
     "chi2_dof": 32.53890352124086,
     "dof": 31,
     "rms_resid_over_rms_cov": 0.3022295113392041
    }
   }
  },
  "5": {
   "all": {
    "point": {
     "n_bins": 20,
     "corr": 0.9879897474579298,
     "b_q": -0.9272283747086935,
     "c_q": 0.585959512007434,
     "chi2_dof": 46.63212976525953,
     "dof": 18,
     "rms_resid_over_rms_cov": 0.12161609146736746
    },
    "binavg": {
     "n_bins": 20,
     "corr": 0.987588994848398,
     "b_q": -0.9386905271407248,
     "c_q": 0.5976618604193727,
     "chi2_dof": 99.94995323452542,
     "dof": 18,
     "rms_resid_over_rms_cov": 0.12361599576049737
    }
   },
   "good_q": {
    "point": {
     "n_bins": 20,
     "corr": 0.9808515538762371,
     "b_q": -1.636924623334464,
     "c_q": 1.0238271122286413,
     "chi2_dof": 47.328596005933406,
     "dof": 18,
     "rms_resid_over_rms_cov": 0.15354753743880659
    },
    "binavg": {
     "n_bins": 20,
     "corr": 0.9820889298061081,
     "b_q": -1.6555586852968887,
     "c_q": 1.0481066869357416,
     "chi2_dof": 82.40423980894809,
     "dof": 18,
     "rms_resid_over_rms_cov": 0.1485499321586139
    }
   },
   "p_ne_q": {
    "point": {
     "n_bins": 20,
     "corr": 0.9881017188726441,
     "b_q": -0.9287799905275558,
     "c_q": 0.585366696242245,
     "chi2_dof": 41.74968737034659,
     "dof": 18,
     "rms_resid_over_rms_cov": 0.12093354545463192
    },
    "binavg": {
     "n_bins": 20,
     "corr": 0.9878586438093075,
     "b_q": -0.9403416546408496,
     "c_q": 0.5971099463021613,
     "chi2_dof": 87.84054596634022,
     "dof": 18,
     "rms_resid_over_rms_cov": 0.12215513314351285
    }
   },
   "good_q_fullP0": {
    "point": {
     "n_bins": 20,
     "corr": 0.9859090848252239,
     "b_q": -1.4560655561220641,
     "c_q": 0.922585777398226,
     "chi2_dof": 43.681565976552704,
     "dof": 18,
     "rms_resid_over_rms_cov": 0.1318862146322518
    },
    "binavg": {
     "n_bins": 20,
     "corr": 0.9850893150562591,
     "b_q": -1.4741290683559602,
     "c_q": 0.940635963679035,
     "chi2_dof": 89.29109599960901,
     "dof": 18,
     "rms_resid_over_rms_cov": 0.13564036340791866
    }
   },
   "all_W1": {
    "point": {
     "n_bins": 20,
     "corr": 0.9852948317447076,
     "b_q": -0.9476879687389014,
     "c_q": 0.5951343941285164,
     "chi2_dof": 31.17381668286658,
     "dof": 18,
     "rms_resid_over_rms_cov": 0.13317434593459396
    },
    "binavg": {
     "n_bins": 20,
     "corr": 0.9864329718686752,
     "b_q": -0.9610507078913025,
     "c_q": 0.6125048782703677,
     "chi2_dof": 59.160239114178204,
     "dof": 18,
     "rms_resid_over_rms_cov": 0.12795356420401816
    }
   },
   "all_W2": {
    "point": {
     "n_bins": 20,
     "corr": 0.9883668205815799,
     "b_q": -0.9187740334382221,
     "c_q": 0.5805789006486609,
     "chi2_dof": 25.525146735880934,
     "dof": 18,
     "rms_resid_over_rms_cov": 0.12013933582429426
    },
    "binavg": {
     "n_bins": 20,
     "corr": 0.9875080530669532,
     "b_q": -0.9295864262183842,
     "c_q": 0.5909380101498539,
     "chi2_dof": 57.01489517182433,
     "dof": 18,
     "rms_resid_over_rms_cov": 0.12446787458534521
    }
   },
   "good_q_W1": {
    "point": {
     "n_bins": 20,
     "corr": 0.9732743190098538,
     "b_q": -1.650026700359144,
     "c_q": 1.0149792623845513,
     "chi2_dof": 32.57896177096238,
     "dof": 18,
     "rms_resid_over_rms_cov": 0.17948618558525595
    },
    "binavg": {
     "n_bins": 20,
     "corr": 0.9791287760366814,
     "b_q": -1.650125325756027,
     "c_q": 1.0576790461953003,
     "chi2_dof": 46.25524951472625,
     "dof": 18,
     "rms_resid_over_rms_cov": 0.15884878303550432
    }
   },
   "good_q_W2": {
    "point": {
     "n_bins": 20,
     "corr": 0.982083852380358,
     "b_q": -1.6328829523725383,
     "c_q": 1.0233540564806485,
     "chi2_dof": 25.68224546295527,
     "dof": 18,
     "rms_resid_over_rms_cov": 0.14905337423316142
    },
    "binavg": {
     "n_bins": 20,
     "corr": 0.9822062110010711,
     "b_q": -1.6575064711024523,
     "c_q": 1.0426588835509478,
     "chi2_dof": 47.926130222357614,
     "dof": 18,
     "rms_resid_over_rms_cov": 0.14854810590760717
    }
   }
  },
  "7": {
   "all": {
    "point": {
     "n_bins": 14,
     "corr": 0.9942693825122485,
     "b_q": -0.9797239208115365,
     "c_q": 0.7178089003518593,
     "chi2_dof": 17.418039340716216,
     "dof": 12,
     "rms_resid_over_rms_cov": 0.08978314583989466
    },
    "binavg": {
     "n_bins": 14,
     "corr": 0.9926342116565867,
     "b_q": -0.9993129261321559,
     "c_q": 0.7685709157855354,
     "chi2_dof": 48.23378834034667,
     "dof": 12,
     "rms_resid_over_rms_cov": 0.10174793546192214
    }
   },
   "good_q": {
    "point": {
     "n_bins": 14,
     "corr": 0.9935025394748792,
     "b_q": -1.3623808139403224,
     "c_q": 1.035073684991151,
     "chi2_dof": 14.362254660660149,
     "dof": 12,
     "rms_resid_over_rms_cov": 0.09591902492005665
    },
    "binavg": {
     "n_bins": 14,
     "corr": 0.9914277479363307,
     "b_q": -1.3907020212853682,
     "c_q": 1.1017130953956782,
     "chi2_dof": 35.05404482320677,
     "dof": 12,
     "rms_resid_over_rms_cov": 0.11011697621500857
    }
   },
   "p_ne_q": {
    "point": {
     "n_bins": 14,
     "corr": 0.9943257537022278,
     "b_q": -0.983624273137347,
     "c_q": 0.716422886143628,
     "chi2_dof": 15.219537054395929,
     "dof": 12,
     "rms_resid_over_rms_cov": 0.08919656802839913
    },
    "binavg": {
     "n_bins": 14,
     "corr": 0.9929292217651093,
     "b_q": -1.0034073975675566,
     "c_q": 0.7671861204879707,
     "chi2_dof": 37.91963020043291,
     "dof": 12,
     "rms_resid_over_rms_cov": 0.09953493796013949
    }
   },
   "good_q_fullP0": {
    "point": {
     "n_bins": 14,
     "corr": 0.9938745186651247,
     "b_q": -1.3315987032384071,
     "c_q": 0.9879862268514131,
     "chi2_dof": 16.256712184143346,
     "dof": 12,
     "rms_resid_over_rms_cov": 0.09314157035434616
    },
    "binavg": {
     "n_bins": 14,
     "corr": 0.9920448330304211,
     "b_q": -1.358516877882266,
     "c_q": 1.05768250028116,
     "chi2_dof": 43.443900278733146,
     "dof": 12,
     "rms_resid_over_rms_cov": 0.10609593334096465
    }
   },
   "all_W1": {
    "point": {
     "n_bins": 14,
     "corr": 0.9930977882863763,
     "b_q": -0.9809266933193914,
     "c_q": 0.7309218479671552,
     "chi2_dof": 9.947861971789823,
     "dof": 12,
     "rms_resid_over_rms_cov": 0.0991801017556593
    },
    "binavg": {
     "n_bins": 14,
     "corr": 0.9918319164535039,
     "b_q": -0.9728158591002699,
     "c_q": 0.7911974982525747,
     "chi2_dof": 21.829586098986425,
     "dof": 12,
     "rms_resid_over_rms_cov": 0.10785804319618231
    }
   },
   "all_W2": {
    "point": {
     "n_bins": 14,
     "corr": 0.9941090202484885,
     "b_q": -0.9800676870843533,
     "c_q": 0.7121688473261324,
     "chi2_dof": 10.8790067041586,
     "dof": 12,
     "rms_resid_over_rms_cov": 0.09079877717718077
    },
    "binavg": {
     "n_bins": 14,
     "corr": 0.9925080391191489,
     "b_q": -1.0094614998496139,
     "c_q": 0.7599119845475703,
     "chi2_dof": 30.52127124018877,
     "dof": 12,
     "rms_resid_over_rms_cov": 0.1023551213299244
    }
   },
   "good_q_W1": {
    "point": {
     "n_bins": 14,
     "corr": 0.993256701356456,
     "b_q": -1.3521275980310434,
     "c_q": 1.0297959303961308,
     "chi2_dof": 7.204195422059456,
     "dof": 12,
     "rms_resid_over_rms_cov": 0.09820583137773582
    },
    "binavg": {
     "n_bins": 14,
     "corr": 0.991123915438286,
     "b_q": -1.3385976134908406,
     "c_q": 1.1136581866458786,
     "chi2_dof": 15.59832885890341,
     "dof": 12,
     "rms_resid_over_rms_cov": 0.1126106131329776
    }
   },
   "good_q_W2": {
    "point": {
     "n_bins": 14,
     "corr": 0.9926952545574668,
     "b_q": -1.3674760747865853,
     "c_q": 1.0359038973992645,
     "chi2_dof": 9.65333592821387,
     "dof": 12,
     "rms_resid_over_rms_cov": 0.10148895602400197
    },
    "binavg": {
     "n_bins": 14,
     "corr": 0.9909909966509094,
     "b_q": -1.4121730853631416,
     "c_q": 1.0972155171071445,
     "chi2_dof": 22.347485467666484,
     "dof": 12,
     "rms_resid_over_rms_cov": 0.11265975981754249
    }
   }
  },
  "11": {
   "all": {
    "point": {
     "n_bins": 9,
     "corr": 0.9955941843248179,
     "b_q": -0.8820837718485542,
     "c_q": 0.8613070805470889,
     "chi2_dof": 13.705838334871384,
     "dof": 7,
     "rms_resid_over_rms_cov": 0.08351782842473243
    },
    "binavg": {
     "n_bins": 9,
     "corr": 0.9986635129477125,
     "b_q": -0.8479390703141694,
     "c_q": 0.8755825820526877,
     "chi2_dof": 4.783403195667591,
     "dof": 7,
     "rms_resid_over_rms_cov": 0.04603436287823464
    }
   },
   "good_q": {
    "point": {
     "n_bins": 9,
     "corr": 0.9948386644781005,
     "b_q": -1.058601259961041,
     "c_q": 1.0408566237736356,
     "chi2_dof": 13.586439773473161,
     "dof": 7,
     "rms_resid_over_rms_cov": 0.09053004447270181
    },
    "binavg": {
     "n_bins": 9,
     "corr": 0.998037478839429,
     "b_q": -0.9993074384094042,
     "c_q": 1.0558392557757927,
     "chi2_dof": 4.431592943075922,
     "dof": 7,
     "rms_resid_over_rms_cov": 0.05586847132317456
    }
   },
   "p_ne_q": {
    "point": {
     "n_bins": 9,
     "corr": 0.9950504476810403,
     "b_q": -0.8937486334133569,
     "c_q": 0.8574360285394483,
     "chi2_dof": 23.39294001964362,
     "dof": 7,
     "rms_resid_over_rms_cov": 0.08821318151218854
    },
    "binavg": {
     "n_bins": 9,
     "corr": 0.9987173590737183,
     "b_q": -0.8598880043396387,
     "c_q": 0.8721151728416736,
     "chi2_dof": 3.693182656057677,
     "dof": 7,
     "rms_resid_over_rms_cov": 0.04494711528770834
    }
   },
   "good_q_fullP0": {
    "point": {
     "n_bins": 9,
     "corr": 0.9954292125676782,
     "b_q": -1.0428807708216667,
     "c_q": 1.027032090286737,
     "chi2_dof": 14.885179078107937,
     "dof": 7,
     "rms_resid_over_rms_cov": 0.08520625436370301
    },
    "binavg": {
     "n_bins": 9,
     "corr": 0.9985187957020233,
     "b_q": -1.002097472293257,
     "c_q": 1.0440987432079287,
     "chi2_dof": 4.436263553647865,
     "dof": 7,
     "rms_resid_over_rms_cov": 0.04854219375245237
    }
   },
   "all_W1": {
    "point": {
     "n_bins": 9,
     "corr": 0.9925414955441957,
     "b_q": -0.9266239285831813,
     "c_q": 0.8718752891407657,
     "chi2_dof": 8.02175030693408,
     "dof": 7,
     "rms_resid_over_rms_cov": 0.10744700533504191
    },
    "binavg": {
     "n_bins": 9,
     "corr": 0.99834794755008,
     "b_q": -0.8617098979199348,
     "c_q": 0.8791091524448388,
     "chi2_dof": 4.483240580306792,
     "dof": 7,
     "rms_resid_over_rms_cov": 0.0506421600870386
    }
   },
   "all_W2": {
    "point": {
     "n_bins": 9,
     "corr": 0.9961413727241512,
     "b_q": -0.8664161227308843,
     "c_q": 0.8568309391655131,
     "chi2_dof": 10.410923620982313,
     "dof": 7,
     "rms_resid_over_rms_cov": 0.0784675754428026
    },
    "binavg": {
     "n_bins": 9,
     "corr": 0.9986989576282866,
     "b_q": -0.8433809462798862,
     "c_q": 0.8740875422930717,
     "chi2_dof": 2.286640089902216,
     "dof": 7,
     "rms_resid_over_rms_cov": 0.045592938524259954
    }
   },
   "good_q_W1": {
    "point": {
     "n_bins": 9,
     "corr": 0.9919430703732015,
     "b_q": -1.1290855849472599,
     "c_q": 1.0522935442975838,
     "chi2_dof": 7.31001230326075,
     "dof": 7,
     "rms_resid_over_rms_cov": 0.11181715881412162
    },
    "binavg": {
     "n_bins": 9,
     "corr": 0.9977241223084353,
     "b_q": -1.0111092027768733,
     "c_q": 1.055545323765092,
     "chi2_dof": 3.8937958225687823,
     "dof": 7,
     "rms_resid_over_rms_cov": 0.059515134994383954
    }
   },
   "good_q_W2": {
    "point": {
     "n_bins": 9,
     "corr": 0.9953551380820149,
     "b_q": -1.0329935776289427,
     "c_q": 1.0366791097763373,
     "chi2_dof": 10.587044250020549,
     "dof": 7,
     "rms_resid_over_rms_cov": 0.08622463698070668
    },
    "binavg": {
     "n_bins": 9,
     "corr": 0.9980652532045057,
     "b_q": -0.9960472659608336,
     "c_q": 1.0561978149750064,
     "chi2_dof": 2.2792662123891247,
     "dof": 7,
     "rms_resid_over_rms_cov": 0.05568673695675782
    }
   }
  }
 },
 "B_fixed_scan": {
  "2": {
   "all": {
    "point_fixed": {
     "argmax": 1.8,
     "corr_max": 0.8646042502808381,
     "at_window_end": false,
     "corr_at_q": 0.7422840056210968,
     "ge097": [],
     "near_max": [
      [
       1.75,
       1.85
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 41
    },
    "point_fixed_no_bin0": {
     "argmax": 1.8,
     "corr_max": 0.8674497663897048,
     "at_window_end": false,
     "corr_at_q": 0.7471363141800551,
     "ge097": [],
     "near_max": [
      [
       1.75,
       1.85
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 40
    },
    "binavg_fixed": {
     "argmax": 1.75,
     "corr_max": 0.8664696897848796,
     "at_window_end": false,
     "corr_at_q": 0.7426091591572769,
     "ge097": [],
     "near_max": [
      [
       1.75,
       1.85
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 41
    },
    "binavg_fixed_no_bin0": {
     "argmax": 1.75,
     "corr_max": 0.8690382990655664,
     "at_window_end": false,
     "corr_at_q": 0.7474501035330241,
     "ge097": [],
     "near_max": [
      [
       1.75,
       1.85
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 40
    }
   },
   "good_q": {
    "point_fixed": {
     "argmax": 1.6,
     "corr_max": 0.6358946811417183,
     "at_window_end": true,
     "corr_at_q": 0.38051485813509717,
     "ge097": [],
     "near_max": [
      [
       1.6,
       1.6
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 41
    },
    "point_fixed_no_bin0": {
     "argmax": 1.6,
     "corr_max": 0.6403392354995513,
     "at_window_end": true,
     "corr_at_q": 0.3884750002853076,
     "ge097": [],
     "near_max": [
      [
       1.6,
       1.6
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 40
    },
    "binavg_fixed": {
     "argmax": 1.6,
     "corr_max": 0.631604255363971,
     "at_window_end": true,
     "corr_at_q": 0.3804033601291437,
     "ge097": [],
     "near_max": [
      [
       1.6,
       1.6
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 41
    },
    "binavg_fixed_no_bin0": {
     "argmax": 1.6,
     "corr_max": 0.6363584709839152,
     "at_window_end": true,
     "corr_at_q": 0.38826284059336896,
     "ge097": [],
     "near_max": [
      [
       1.6,
       1.6
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 40
    }
   },
   "p_ne_q": {
    "point_fixed": {
     "argmax": 1.8,
     "corr_max": 0.8645575083699443,
     "at_window_end": false,
     "corr_at_q": 0.7422256405259386,
     "ge097": [],
     "near_max": [
      [
       1.75,
       1.85
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 41
    },
    "point_fixed_no_bin0": {
     "argmax": 1.8,
     "corr_max": 0.8674496608093332,
     "at_window_end": false,
     "corr_at_q": 0.7471362041468976,
     "ge097": [],
     "near_max": [
      [
       1.75,
       1.85
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 40
    },
    "binavg_fixed": {
     "argmax": 1.75,
     "corr_max": 0.8664223180206395,
     "at_window_end": false,
     "corr_at_q": 0.7425463321528133,
     "ge097": [],
     "near_max": [
      [
       1.75,
       1.85
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 41
    },
    "binavg_fixed_no_bin0": {
     "argmax": 1.75,
     "corr_max": 0.8690381945053939,
     "at_window_end": false,
     "corr_at_q": 0.7474499945538401,
     "ge097": [],
     "near_max": [
      [
       1.75,
       1.85
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 40
    }
   },
   "good_q_fullP0": {
    "point_fixed": {
     "argmax": 1.85,
     "corr_max": 0.8475177409238002,
     "at_window_end": false,
     "corr_at_q": 0.7838597181312553,
     "ge097": [],
     "near_max": [
      [
       1.8,
       1.9
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 41
    },
    "point_fixed_no_bin0": {
     "argmax": 1.85,
     "corr_max": 0.8513182079244513,
     "at_window_end": false,
     "corr_at_q": 0.7894331157719294,
     "ge097": [],
     "near_max": [
      [
       1.8,
       1.9
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 40
    },
    "binavg_fixed": {
     "argmax": 1.85,
     "corr_max": 0.8474405709619933,
     "at_window_end": false,
     "corr_at_q": 0.7841160083610008,
     "ge097": [],
     "near_max": [
      [
       1.8,
       1.9
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 41
    },
    "binavg_fixed_no_bin0": {
     "argmax": 1.85,
     "corr_max": 0.8512698204797841,
     "at_window_end": false,
     "corr_at_q": 0.78966333981443,
     "ge097": [],
     "near_max": [
      [
       1.8,
       1.9
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 40
    }
   },
   "all_W1": {
    "point_fixed": {
     "argmax": 1.8,
     "corr_max": 0.8542670310715315,
     "at_window_end": false,
     "corr_at_q": 0.7375614623682417,
     "ge097": [],
     "near_max": [
      [
       1.75,
       1.85
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 41
    },
    "point_fixed_no_bin0": {
     "argmax": 1.8,
     "corr_max": 0.8570960786438857,
     "at_window_end": false,
     "corr_at_q": 0.7423925004106009,
     "ge097": [],
     "near_max": [
      [
       1.75,
       1.85
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 40
    },
    "binavg_fixed": {
     "argmax": 1.8,
     "corr_max": 0.8524311509148285,
     "at_window_end": false,
     "corr_at_q": 0.7380673571477788,
     "ge097": [],
     "near_max": [
      [
       1.75,
       1.85
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 41
    },
    "binavg_fixed_no_bin0": {
     "argmax": 1.8,
     "corr_max": 0.8553939576655428,
     "at_window_end": false,
     "corr_at_q": 0.7428930924591702,
     "ge097": [],
     "near_max": [
      [
       1.75,
       1.85
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 40
    }
   },
   "all_W2": {
    "point_fixed": {
     "argmax": 1.75,
     "corr_max": 0.8676626840520101,
     "at_window_end": false,
     "corr_at_q": 0.7433376554417177,
     "ge097": [],
     "near_max": [
      [
       1.75,
       1.85
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 41
    },
    "point_fixed_no_bin0": {
     "argmax": 1.8,
     "corr_max": 0.8702654473045555,
     "at_window_end": false,
     "corr_at_q": 0.7482165997741532,
     "ge097": [],
     "near_max": [
      [
       1.75,
       1.85
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 40
    },
    "binavg_fixed": {
     "argmax": 1.75,
     "corr_max": 0.8707297356274252,
     "at_window_end": false,
     "corr_at_q": 0.7436799045615734,
     "ge097": [],
     "near_max": [
      [
       1.75,
       1.8
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 41
    },
    "binavg_fixed_no_bin0": {
     "argmax": 1.75,
     "corr_max": 0.8733192714477463,
     "at_window_end": false,
     "corr_at_q": 0.7485426733582844,
     "ge097": [],
     "near_max": [
      [
       1.75,
       1.85
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 40
    }
   },
   "good_q_W1": {
    "point_fixed": {
     "argmax": 1.6,
     "corr_max": 0.6176210818419856,
     "at_window_end": true,
     "corr_at_q": 0.37702450079331523,
     "ge097": [],
     "near_max": [
      [
       1.6,
       1.6
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 41
    },
    "point_fixed_no_bin0": {
     "argmax": 1.6,
     "corr_max": 0.6221306462891039,
     "at_window_end": true,
     "corr_at_q": 0.38468386998603477,
     "ge097": [],
     "near_max": [
      [
       1.6,
       1.6
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 40
    },
    "binavg_fixed": {
     "argmax": 1.6,
     "corr_max": 0.6239468518953489,
     "at_window_end": true,
     "corr_at_q": 0.37730739973078425,
     "ge097": [],
     "near_max": [
      [
       1.6,
       1.6
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 41
    },
    "binavg_fixed_no_bin0": {
     "argmax": 1.6,
     "corr_max": 0.6286348076256616,
     "at_window_end": true,
     "corr_at_q": 0.3848371664034798,
     "ge097": [],
     "near_max": [
      [
       1.6,
       1.6
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 40
    }
   },
   "good_q_W2": {
    "point_fixed": {
     "argmax": 1.6,
     "corr_max": 0.6352569393942908,
     "at_window_end": true,
     "corr_at_q": 0.3807855346264413,
     "ge097": [],
     "near_max": [
      [
       1.6,
       1.6
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 41
    },
    "point_fixed_no_bin0": {
     "argmax": 1.6,
     "corr_max": 0.6396794553207867,
     "at_window_end": true,
     "corr_at_q": 0.38886803610164483,
     "ge097": [],
     "near_max": [
      [
       1.6,
       1.6
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 40
    },
    "binavg_fixed": {
     "argmax": 1.6,
     "corr_max": 0.6286025677585272,
     "at_window_end": true,
     "corr_at_q": 0.38068229835978035,
     "ge097": [],
     "near_max": [
      [
       1.6,
       1.65
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 41
    },
    "binavg_fixed_no_bin0": {
     "argmax": 1.6,
     "corr_max": 0.6333814925421906,
     "at_window_end": true,
     "corr_at_q": 0.38867490405954835,
     "ge097": [],
     "near_max": [
      [
       1.6,
       1.65
      ]
     ],
     "window": [
      1.6,
      2.4
     ],
     "n_bins": 40
    }
   }
  },
  "3": {
   "all": {
    "point_fixed": {
     "argmax": 2.95,
     "corr_max": 0.9790490376705082,
     "at_window_end": false,
     "corr_at_q": 0.9548147643129704,
     "ge097": [
      [
       2.85,
       2.95
      ]
     ],
     "near_max": [
      [
       2.85,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 27
    },
    "point_fixed_no_bin0": {
     "argmax": 2.95,
     "corr_max": 0.9794121885572815,
     "at_window_end": false,
     "corr_at_q": 0.954669384683431,
     "ge097": [
      [
       2.85,
       2.95
      ]
     ],
     "near_max": [
      [
       2.85,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 26
    },
    "binavg_fixed": {
     "argmax": 2.9,
     "corr_max": 0.9821211861605699,
     "at_window_end": false,
     "corr_at_q": 0.9643931369033862,
     "ge097": [
      [
       2.85,
       2.95
      ]
     ],
     "near_max": [
      [
       2.85,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 27
    },
    "binavg_fixed_no_bin0": {
     "argmax": 2.9,
     "corr_max": 0.9830484352199843,
     "at_window_end": false,
     "corr_at_q": 0.9646322854295946,
     "ge097": [
      [
       2.85,
       2.95
      ]
     ],
     "near_max": [
      [
       2.85,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 26
    }
   },
   "good_q": {
    "point_fixed": {
     "argmax": 2.95,
     "corr_max": 0.9830964441050575,
     "at_window_end": false,
     "corr_at_q": 0.9590133359941315,
     "ge097": [
      [
       2.9,
       2.95
      ]
     ],
     "near_max": [
      [
       2.9,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 27
    },
    "point_fixed_no_bin0": {
     "argmax": 2.95,
     "corr_max": 0.9846229517617389,
     "at_window_end": false,
     "corr_at_q": 0.9597814339011189,
     "ge097": [
      [
       2.9,
       2.95
      ]
     ],
     "near_max": [
      [
       2.9,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 26
    },
    "binavg_fixed": {
     "argmax": 2.9,
     "corr_max": 0.9830688493881891,
     "at_window_end": false,
     "corr_at_q": 0.9708922970209153,
     "ge097": [
      [
       2.85,
       3.0
      ]
     ],
     "near_max": [
      [
       2.9,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 27
    },
    "binavg_fixed_no_bin0": {
     "argmax": 2.9,
     "corr_max": 0.9856039977336467,
     "at_window_end": false,
     "corr_at_q": 0.9724849003456114,
     "ge097": [
      [
       2.85,
       3.0
      ]
     ],
     "near_max": [
      [
       2.9,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 26
    }
   },
   "p_ne_q": {
    "point_fixed": {
     "argmax": 2.95,
     "corr_max": 0.9791230895786434,
     "at_window_end": false,
     "corr_at_q": 0.9548687071443218,
     "ge097": [
      [
       2.85,
       2.95
      ]
     ],
     "near_max": [
      [
       2.85,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 27
    },
    "point_fixed_no_bin0": {
     "argmax": 2.95,
     "corr_max": 0.979412088821007,
     "at_window_end": false,
     "corr_at_q": 0.9546692389358974,
     "ge097": [
      [
       2.85,
       2.95
      ]
     ],
     "near_max": [
      [
       2.85,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 26
    },
    "binavg_fixed": {
     "argmax": 2.9,
     "corr_max": 0.982236715442809,
     "at_window_end": false,
     "corr_at_q": 0.9644756152273652,
     "ge097": [
      [
       2.85,
       2.95
      ]
     ],
     "near_max": [
      [
       2.85,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 27
    },
    "binavg_fixed_no_bin0": {
     "argmax": 2.9,
     "corr_max": 0.9830483903977478,
     "at_window_end": false,
     "corr_at_q": 0.964632168484856,
     "ge097": [
      [
       2.85,
       2.95
      ]
     ],
     "near_max": [
      [
       2.85,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 26
    }
   },
   "good_q_fullP0": {
    "point_fixed": {
     "argmax": 2.95,
     "corr_max": 0.9849456553907272,
     "at_window_end": false,
     "corr_at_q": 0.9665459394448089,
     "ge097": [
      [
       2.85,
       2.95
      ]
     ],
     "near_max": [
      [
       2.9,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 27
    },
    "point_fixed_no_bin0": {
     "argmax": 2.95,
     "corr_max": 0.985363943152217,
     "at_window_end": false,
     "corr_at_q": 0.9665409581788396,
     "ge097": [
      [
       2.85,
       2.95
      ]
     ],
     "near_max": [
      [
       2.9,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 26
    },
    "binavg_fixed": {
     "argmax": 2.9,
     "corr_max": 0.9847178117384473,
     "at_window_end": false,
     "corr_at_q": 0.9728128140786293,
     "ge097": [
      [
       2.85,
       3.0
      ]
     ],
     "near_max": [
      [
       2.9,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 27
    },
    "binavg_fixed_no_bin0": {
     "argmax": 2.9,
     "corr_max": 0.9856602233624859,
     "at_window_end": false,
     "corr_at_q": 0.973147601035906,
     "ge097": [
      [
       2.85,
       3.0
      ]
     ],
     "near_max": [
      [
       2.9,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 26
    }
   },
   "all_W1": {
    "point_fixed": {
     "argmax": 2.9,
     "corr_max": 0.9770233439439097,
     "at_window_end": false,
     "corr_at_q": 0.9483621785279004,
     "ge097": [
      [
       2.85,
       2.95
      ]
     ],
     "near_max": [
      [
       2.85,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 27
    },
    "point_fixed_no_bin0": {
     "argmax": 2.9,
     "corr_max": 0.977586891735977,
     "at_window_end": false,
     "corr_at_q": 0.9481798857684428,
     "ge097": [
      [
       2.85,
       2.95
      ]
     ],
     "near_max": [
      [
       2.85,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 26
    },
    "binavg_fixed": {
     "argmax": 2.9,
     "corr_max": 0.9832662177285795,
     "at_window_end": false,
     "corr_at_q": 0.9606137083939013,
     "ge097": [
      [
       2.85,
       2.95
      ]
     ],
     "near_max": [
      [
       2.85,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 27
    },
    "binavg_fixed_no_bin0": {
     "argmax": 2.9,
     "corr_max": 0.9842411321505402,
     "at_window_end": false,
     "corr_at_q": 0.9608248156150403,
     "ge097": [
      [
       2.85,
       2.95
      ]
     ],
     "near_max": [
      [
       2.85,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 26
    }
   },
   "all_W2": {
    "point_fixed": {
     "argmax": 2.95,
     "corr_max": 0.9786624903057725,
     "at_window_end": false,
     "corr_at_q": 0.9556114845042714,
     "ge097": [
      [
       2.85,
       2.95
      ]
     ],
     "near_max": [
      [
       2.85,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 27
    },
    "point_fixed_no_bin0": {
     "argmax": 2.95,
     "corr_max": 0.9790018213336001,
     "at_window_end": false,
     "corr_at_q": 0.9554456878083761,
     "ge097": [
      [
       2.85,
       2.95
      ]
     ],
     "near_max": [
      [
       2.85,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 26
    },
    "binavg_fixed": {
     "argmax": 2.9,
     "corr_max": 0.9806349165818548,
     "at_window_end": false,
     "corr_at_q": 0.9645900469437831,
     "ge097": [
      [
       2.85,
       2.95
      ]
     ],
     "near_max": [
      [
       2.85,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 27
    },
    "binavg_fixed_no_bin0": {
     "argmax": 2.9,
     "corr_max": 0.9815150714293281,
     "at_window_end": false,
     "corr_at_q": 0.9648117976792002,
     "ge097": [
      [
       2.85,
       2.95
      ]
     ],
     "near_max": [
      [
       2.85,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 26
    }
   },
   "good_q_W1": {
    "point_fixed": {
     "argmax": 2.95,
     "corr_max": 0.9810593176386778,
     "at_window_end": false,
     "corr_at_q": 0.9435457099987433,
     "ge097": [
      [
       2.85,
       2.95
      ]
     ],
     "near_max": [
      [
       2.85,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 27
    },
    "point_fixed_no_bin0": {
     "argmax": 2.95,
     "corr_max": 0.9823003489173194,
     "at_window_end": false,
     "corr_at_q": 0.9440341022509056,
     "ge097": [
      [
       2.85,
       2.95
      ]
     ],
     "near_max": [
      [
       2.85,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 26
    },
    "binavg_fixed": {
     "argmax": 2.9,
     "corr_max": 0.9846850490109832,
     "at_window_end": false,
     "corr_at_q": 0.961280137652977,
     "ge097": [
      [
       2.85,
       2.95
      ]
     ],
     "near_max": [
      [
       2.85,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 27
    },
    "binavg_fixed_no_bin0": {
     "argmax": 2.9,
     "corr_max": 0.9870147822470152,
     "at_window_end": false,
     "corr_at_q": 0.9625748703307886,
     "ge097": [
      [
       2.85,
       2.95
      ]
     ],
     "near_max": [
      [
       2.85,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 26
    }
   },
   "good_q_W2": {
    "point_fixed": {
     "argmax": 2.95,
     "corr_max": 0.9816144475890701,
     "at_window_end": false,
     "corr_at_q": 0.9619090927815371,
     "ge097": [
      [
       2.9,
       2.95
      ]
     ],
     "near_max": [
      [
       2.9,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 27
    },
    "point_fixed_no_bin0": {
     "argmax": 2.95,
     "corr_max": 0.9831921637557407,
     "at_window_end": false,
     "corr_at_q": 0.9627237995497974,
     "ge097": [
      [
       2.9,
       2.95
      ]
     ],
     "near_max": [
      [
       2.9,
       2.95
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 26
    },
    "binavg_fixed": {
     "argmax": 2.95,
     "corr_max": 0.9816209406246115,
     "at_window_end": false,
     "corr_at_q": 0.9723530176801489,
     "ge097": [
      [
       2.9,
       3.0
      ]
     ],
     "near_max": [
      [
       2.9,
       3.0
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 27
    },
    "binavg_fixed_no_bin0": {
     "argmax": 2.95,
     "corr_max": 0.9837496629159529,
     "at_window_end": false,
     "corr_at_q": 0.9740018163557749,
     "ge097": [
      [
       2.9,
       3.0
      ]
     ],
     "near_max": [
      [
       2.9,
       3.0
      ]
     ],
     "window": [
      2.4,
      3.6
     ],
     "n_bins": 26
    }
   }
  },
  "5": {
   "all": {
    "point_fixed": {
     "argmax": 5.05,
     "corr_max": 0.9844021116765994,
     "at_window_end": false,
     "corr_at_q": 0.977930409221252,
     "ge097": [
      [
       4.95,
       5.25
      ]
     ],
     "near_max": [
      [
       4.95,
       5.1
      ],
      [
       5.2,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 16
    },
    "point_fixed_no_bin0": {
     "argmax": 5.05,
     "corr_max": 0.9843946216967677,
     "at_window_end": false,
     "corr_at_q": 0.9778362887785527,
     "ge097": [
      [
       4.95,
       5.25
      ]
     ],
     "near_max": [
      [
       4.95,
       5.1
      ],
      [
       5.2,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 15
    },
    "binavg_fixed": {
     "argmax": 5.1,
     "corr_max": 0.9846100515242838,
     "at_window_end": false,
     "corr_at_q": 0.9776184672519432,
     "ge097": [
      [
       5.0,
       5.25
      ]
     ],
     "near_max": [
      [
       5.0,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 16
    },
    "binavg_fixed_no_bin0": {
     "argmax": 5.1,
     "corr_max": 0.9868222800200046,
     "at_window_end": false,
     "corr_at_q": 0.9800513765596205,
     "ge097": [
      [
       5.0,
       5.3
      ]
     ],
     "near_max": [
      [
       5.0,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 15
    }
   },
   "good_q": {
    "point_fixed": {
     "argmax": 5.05,
     "corr_max": 0.9808723165912138,
     "at_window_end": false,
     "corr_at_q": 0.9703195237977521,
     "ge097": [
      [
       5.0,
       5.25
      ]
     ],
     "near_max": [
      [
       5.05,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 16
    },
    "point_fixed_no_bin0": {
     "argmax": 5.05,
     "corr_max": 0.981060838816289,
     "at_window_end": false,
     "corr_at_q": 0.9704819120579089,
     "ge097": [
      [
       5.0,
       5.25
      ]
     ],
     "near_max": [
      [
       5.05,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 15
    },
    "binavg_fixed": {
     "argmax": 5.15,
     "corr_max": 0.9821497979816303,
     "at_window_end": false,
     "corr_at_q": 0.9692491252572629,
     "ge097": [
      [
       5.05,
       5.3
      ]
     ],
     "near_max": [
      [
       5.05,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 16
    },
    "binavg_fixed_no_bin0": {
     "argmax": 5.15,
     "corr_max": 0.9845529752030235,
     "at_window_end": false,
     "corr_at_q": 0.9720440351711738,
     "ge097": [
      [
       5.0,
       5.3
      ]
     ],
     "near_max": [
      [
       5.05,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 15
    }
   },
   "p_ne_q": {
    "point_fixed": {
     "argmax": 5.05,
     "corr_max": 0.9845876197466695,
     "at_window_end": false,
     "corr_at_q": 0.9781343938923653,
     "ge097": [
      [
       4.95,
       5.25
      ]
     ],
     "near_max": [
      [
       4.95,
       5.1
      ],
      [
       5.2,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 16
    },
    "point_fixed_no_bin0": {
     "argmax": 5.05,
     "corr_max": 0.9843965975790492,
     "at_window_end": false,
     "corr_at_q": 0.9778383621147153,
     "ge097": [
      [
       4.95,
       5.25
      ]
     ],
     "near_max": [
      [
       4.95,
       5.1
      ],
      [
       5.2,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 15
    },
    "binavg_fixed": {
     "argmax": 5.1,
     "corr_max": 0.9850802481072358,
     "at_window_end": false,
     "corr_at_q": 0.9781219209508688,
     "ge097": [
      [
       5.0,
       5.3
      ]
     ],
     "near_max": [
      [
       5.0,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 16
    },
    "binavg_fixed_no_bin0": {
     "argmax": 5.1,
     "corr_max": 0.9868243211818388,
     "at_window_end": false,
     "corr_at_q": 0.9800536926460973,
     "ge097": [
      [
       5.0,
       5.3
      ]
     ],
     "near_max": [
      [
       5.0,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 15
    }
   },
   "good_q_fullP0": {
    "point_fixed": {
     "argmax": 5.05,
     "corr_max": 0.9811844167787328,
     "at_window_end": false,
     "corr_at_q": 0.9747123588763225,
     "ge097": [
      [
       4.95,
       5.25
      ]
     ],
     "near_max": [
      [
       4.95,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 16
    },
    "point_fixed_no_bin0": {
     "argmax": 5.05,
     "corr_max": 0.9808492877437925,
     "at_window_end": false,
     "corr_at_q": 0.9742731088632997,
     "ge097": [
      [
       4.95,
       5.25
      ]
     ],
     "near_max": [
      [
       4.95,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 15
    },
    "binavg_fixed": {
     "argmax": 5.1,
     "corr_max": 0.9821976828914357,
     "at_window_end": false,
     "corr_at_q": 0.9740973911334532,
     "ge097": [
      [
       5.0,
       5.25
      ]
     ],
     "near_max": [
      [
       5.0,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 16
    },
    "binavg_fixed_no_bin0": {
     "argmax": 5.1,
     "corr_max": 0.9838787091209129,
     "at_window_end": false,
     "corr_at_q": 0.975938333023265,
     "ge097": [
      [
       5.0,
       5.25
      ]
     ],
     "near_max": [
      [
       5.0,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 15
    }
   },
   "all_W1": {
    "point_fixed": {
     "argmax": 5.05,
     "corr_max": 0.982047971207673,
     "at_window_end": false,
     "corr_at_q": 0.971682038593351,
     "ge097": [
      [
       5.0,
       5.1
      ],
      [
       5.2,
       5.25
      ]
     ],
     "near_max": [
      [
       5.05,
       5.1
      ],
      [
       5.2,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 16
    },
    "point_fixed_no_bin0": {
     "argmax": 5.05,
     "corr_max": 0.9820771517507513,
     "at_window_end": false,
     "corr_at_q": 0.9717094633561046,
     "ge097": [
      [
       5.0,
       5.1
      ],
      [
       5.2,
       5.25
      ]
     ],
     "near_max": [
      [
       5.05,
       5.1
      ],
      [
       5.2,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 15
    },
    "binavg_fixed": {
     "argmax": 5.1,
     "corr_max": 0.9817448905669786,
     "at_window_end": false,
     "corr_at_q": 0.9735355426080647,
     "ge097": [
      [
       5.0,
       5.3
      ]
     ],
     "near_max": [
      [
       5.0,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 16
    },
    "binavg_fixed_no_bin0": {
     "argmax": 5.1,
     "corr_max": 0.9844734466187571,
     "at_window_end": false,
     "corr_at_q": 0.9764456802728595,
     "ge097": [
      [
       5.0,
       5.3
      ]
     ],
     "near_max": [
      [
       5.0,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 15
    }
   },
   "all_W2": {
    "point_fixed": {
     "argmax": 5.05,
     "corr_max": 0.9848815631755858,
     "at_window_end": false,
     "corr_at_q": 0.9795114425257907,
     "ge097": [
      [
       4.95,
       5.25
      ]
     ],
     "near_max": [
      [
       4.95,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 16
    },
    "point_fixed_no_bin0": {
     "argmax": 5.05,
     "corr_max": 0.984832614596865,
     "at_window_end": false,
     "corr_at_q": 0.9793569052568096,
     "ge097": [
      [
       4.95,
       5.25
      ]
     ],
     "near_max": [
      [
       4.95,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 15
    },
    "binavg_fixed": {
     "argmax": 5.1,
     "corr_max": 0.9852614922293659,
     "at_window_end": false,
     "corr_at_q": 0.9786955392261533,
     "ge097": [
      [
       5.0,
       5.25
      ]
     ],
     "near_max": [
      [
       5.0,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 16
    },
    "binavg_fixed_no_bin0": {
     "argmax": 5.1,
     "corr_max": 0.9872598678453393,
     "at_window_end": false,
     "corr_at_q": 0.9809224343796249,
     "ge097": [
      [
       4.95,
       5.25
      ]
     ],
     "near_max": [
      [
       5.0,
       5.2
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 15
    }
   },
   "good_q_W1": {
    "point_fixed": {
     "argmax": 5.05,
     "corr_max": 0.9789031382256587,
     "at_window_end": false,
     "corr_at_q": 0.9588459718297655,
     "ge097": [
      [
       5.05,
       5.1
      ],
      [
       5.25,
       5.25
      ]
     ],
     "near_max": [
      [
       5.05,
       5.1
      ],
      [
       5.25,
       5.3
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 16
    },
    "point_fixed_no_bin0": {
     "argmax": 5.05,
     "corr_max": 0.9790822812423278,
     "at_window_end": false,
     "corr_at_q": 0.9590678651827119,
     "ge097": [
      [
       5.05,
       5.1
      ],
      [
       5.25,
       5.25
      ]
     ],
     "near_max": [
      [
       5.05,
       5.1
      ],
      [
       5.25,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 15
    },
    "binavg_fixed": {
     "argmax": 5.15,
     "corr_max": 0.9802905220935355,
     "at_window_end": false,
     "corr_at_q": 0.9656050623237138,
     "ge097": [
      [
       5.05,
       5.3
      ]
     ],
     "near_max": [
      [
       5.05,
       5.3
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 16
    },
    "binavg_fixed_no_bin0": {
     "argmax": 5.15,
     "corr_max": 0.9829740832743473,
     "at_window_end": false,
     "corr_at_q": 0.9685996011197568,
     "ge097": [
      [
       5.05,
       5.3
      ]
     ],
     "near_max": [
      [
       5.05,
       5.3
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 15
    }
   },
   "good_q_W2": {
    "point_fixed": {
     "argmax": 5.05,
     "corr_max": 0.9811118866117751,
     "at_window_end": false,
     "corr_at_q": 0.9732475285187,
     "ge097": [
      [
       5.0,
       5.25
      ]
     ],
     "near_max": [
      [
       5.0,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 16
    },
    "point_fixed_no_bin0": {
     "argmax": 5.05,
     "corr_max": 0.9812757732523671,
     "at_window_end": false,
     "corr_at_q": 0.9733585196714275,
     "ge097": [
      [
       5.0,
       5.25
      ]
     ],
     "near_max": [
      [
       5.0,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 15
    },
    "binavg_fixed": {
     "argmax": 5.15,
     "corr_max": 0.9824649400940462,
     "at_window_end": false,
     "corr_at_q": 0.9700081781319538,
     "ge097": [
      [
       5.0,
       5.3
      ]
     ],
     "near_max": [
      [
       5.05,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 16
    },
    "binavg_fixed_no_bin0": {
     "argmax": 5.15,
     "corr_max": 0.9847235451914853,
     "at_window_end": false,
     "corr_at_q": 0.9726740317134266,
     "ge097": [
      [
       5.0,
       5.3
      ]
     ],
     "near_max": [
      [
       5.05,
       5.25
      ]
     ],
     "window": [
      4.0,
      6.0
     ],
     "n_bins": 15
    }
   }
  },
  "7": {
   "all": {
    "point_fixed": {
     "argmax": 7.0,
     "corr_max": 0.9931017812636197,
     "at_window_end": false,
     "corr_at_q": 0.9931017812636197,
     "ge097": [
      [
       6.85,
       7.35
      ]
     ],
     "near_max": [
      [
       6.9,
       7.15
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 11
    },
    "point_fixed_no_bin0": {
     "argmax": 7.0,
     "corr_max": 0.9932163109835597,
     "at_window_end": false,
     "corr_at_q": 0.9932163109835597,
     "ge097": [
      [
       6.85,
       7.35
      ]
     ],
     "near_max": [
      [
       6.9,
       7.1
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 10
    },
    "binavg_fixed": {
     "argmax": 7.1,
     "corr_max": 0.9929941336235819,
     "at_window_end": false,
     "corr_at_q": 0.9905249651275944,
     "ge097": [
      [
       6.8,
       7.35
      ]
     ],
     "near_max": [
      [
       6.95,
       7.25
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 11
    },
    "binavg_fixed_no_bin0": {
     "argmax": 7.1,
     "corr_max": 0.9950358366975688,
     "at_window_end": false,
     "corr_at_q": 0.9928652091687677,
     "ge097": [
      [
       6.8,
       7.35
      ]
     ],
     "near_max": [
      [
       6.9,
       7.25
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 10
    }
   },
   "good_q": {
    "point_fixed": {
     "argmax": 7.0,
     "corr_max": 0.9910105562696551,
     "at_window_end": false,
     "corr_at_q": 0.9910105562696551,
     "ge097": [
      [
       6.85,
       7.35
      ]
     ],
     "near_max": [
      [
       6.9,
       7.15
      ],
      [
       7.25,
       7.3
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 11
    },
    "point_fixed_no_bin0": {
     "argmax": 7.0,
     "corr_max": 0.9909444637745543,
     "at_window_end": false,
     "corr_at_q": 0.9909444637745543,
     "ge097": [
      [
       6.9,
       7.35
      ]
     ],
     "near_max": [
      [
       6.9,
       7.1
      ],
      [
       7.25,
       7.25
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 10
    },
    "binavg_fixed": {
     "argmax": 7.15,
     "corr_max": 0.9924251143937091,
     "at_window_end": false,
     "corr_at_q": 0.9873794226871575,
     "ge097": [
      [
       6.85,
       7.35
      ]
     ],
     "near_max": [
      [
       6.95,
       7.3
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 11
    },
    "binavg_fixed_no_bin0": {
     "argmax": 7.15,
     "corr_max": 0.9937056906722687,
     "at_window_end": false,
     "corr_at_q": 0.9889862661788519,
     "ge097": [
      [
       6.85,
       7.35
      ]
     ],
     "near_max": [
      [
       6.95,
       7.3
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 10
    }
   },
   "p_ne_q": {
    "point_fixed": {
     "argmax": 7.0,
     "corr_max": 0.9933769752338029,
     "at_window_end": false,
     "corr_at_q": 0.9933769752338029,
     "ge097": [
      [
       6.85,
       7.35
      ]
     ],
     "near_max": [
      [
       6.9,
       7.15
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 11
    },
    "point_fixed_no_bin0": {
     "argmax": 7.0,
     "corr_max": 0.9932179951090481,
     "at_window_end": false,
     "corr_at_q": 0.9932179951090481,
     "ge097": [
      [
       6.85,
       7.35
      ]
     ],
     "near_max": [
      [
       6.9,
       7.1
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 10
    },
    "binavg_fixed": {
     "argmax": 7.1,
     "corr_max": 0.9938170696197473,
     "at_window_end": false,
     "corr_at_q": 0.9914187249671236,
     "ge097": [
      [
       6.8,
       7.35
      ]
     ],
     "near_max": [
      [
       6.95,
       7.25
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 11
    },
    "binavg_fixed_no_bin0": {
     "argmax": 7.1,
     "corr_max": 0.9950386442393172,
     "at_window_end": false,
     "corr_at_q": 0.9928686280186485,
     "ge097": [
      [
       6.8,
       7.35
      ]
     ],
     "near_max": [
      [
       6.9,
       7.25
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 10
    }
   },
   "good_q_fullP0": {
    "point_fixed": {
     "argmax": 7.0,
     "corr_max": 0.9934228106323166,
     "at_window_end": false,
     "corr_at_q": 0.9934228106323166,
     "ge097": [
      [
       6.85,
       7.35
      ]
     ],
     "near_max": [
      [
       6.9,
       7.1
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 11
    },
    "point_fixed_no_bin0": {
     "argmax": 7.0,
     "corr_max": 0.9934008484855564,
     "at_window_end": false,
     "corr_at_q": 0.9934008484855564,
     "ge097": [
      [
       6.85,
       7.35
      ]
     ],
     "near_max": [
      [
       6.9,
       7.1
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 10
    },
    "binavg_fixed": {
     "argmax": 7.1,
     "corr_max": 0.9924679420512422,
     "at_window_end": false,
     "corr_at_q": 0.9902510350874546,
     "ge097": [
      [
       6.8,
       7.35
      ]
     ],
     "near_max": [
      [
       6.9,
       7.25
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 11
    },
    "binavg_fixed_no_bin0": {
     "argmax": 7.1,
     "corr_max": 0.994118413134796,
     "at_window_end": false,
     "corr_at_q": 0.9921816523344809,
     "ge097": [
      [
       6.8,
       7.35
      ]
     ],
     "near_max": [
      [
       6.9,
       7.25
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 10
    }
   },
   "all_W1": {
    "point_fixed": {
     "argmax": 6.95,
     "corr_max": 0.9938801944021188,
     "at_window_end": false,
     "corr_at_q": 0.992492782719975,
     "ge097": [
      [
       6.85,
       7.35
      ]
     ],
     "near_max": [
      [
       6.9,
       7.1
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 11
    },
    "point_fixed_no_bin0": {
     "argmax": 6.95,
     "corr_max": 0.9941236482772058,
     "at_window_end": false,
     "corr_at_q": 0.992812520515419,
     "ge097": [
      [
       6.85,
       7.35
      ]
     ],
     "near_max": [
      [
       6.9,
       7.1
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 10
    },
    "binavg_fixed": {
     "argmax": 7.05,
     "corr_max": 0.9935441014604324,
     "at_window_end": false,
     "corr_at_q": 0.9923915014214585,
     "ge097": [
      [
       6.8,
       7.35
      ]
     ],
     "near_max": [
      [
       6.9,
       7.2
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 11
    },
    "binavg_fixed_no_bin0": {
     "argmax": 7.05,
     "corr_max": 0.9956538958022966,
     "at_window_end": false,
     "corr_at_q": 0.9946617374268399,
     "ge097": [
      [
       6.8,
       7.35
      ]
     ],
     "near_max": [
      [
       6.9,
       7.2
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 10
    }
   },
   "all_W2": {
    "point_fixed": {
     "argmax": 7.0,
     "corr_max": 0.9921283575352641,
     "at_window_end": false,
     "corr_at_q": 0.9921283575352641,
     "ge097": [
      [
       6.85,
       7.35
      ]
     ],
     "near_max": [
      [
       6.9,
       7.2
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 11
    },
    "point_fixed_no_bin0": {
     "argmax": 7.0,
     "corr_max": 0.9920857853123417,
     "at_window_end": false,
     "corr_at_q": 0.9920857853123417,
     "ge097": [
      [
       6.85,
       7.35
      ]
     ],
     "near_max": [
      [
       6.9,
       7.15
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 10
    },
    "binavg_fixed": {
     "argmax": 7.1,
     "corr_max": 0.9920521762681046,
     "at_window_end": false,
     "corr_at_q": 0.9890456760592407,
     "ge097": [
      [
       6.85,
       7.35
      ]
     ],
     "near_max": [
      [
       6.95,
       7.25
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 11
    },
    "binavg_fixed_no_bin0": {
     "argmax": 7.1,
     "corr_max": 0.9940113745171736,
     "at_window_end": false,
     "corr_at_q": 0.991269784837884,
     "ge097": [
      [
       6.8,
       7.35
      ]
     ],
     "near_max": [
      [
       6.95,
       7.25
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 10
    }
   },
   "good_q_W1": {
    "point_fixed": {
     "argmax": 7.0,
     "corr_max": 0.9920269107879216,
     "at_window_end": false,
     "corr_at_q": 0.9920269107879216,
     "ge097": [
      [
       6.85,
       7.35
      ]
     ],
     "near_max": [
      [
       6.9,
       7.1
      ],
      [
       7.3,
       7.3
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 11
    },
    "point_fixed_no_bin0": {
     "argmax": 7.0,
     "corr_max": 0.9922229010465872,
     "at_window_end": false,
     "corr_at_q": 0.9922229010465872,
     "ge097": [
      [
       6.85,
       7.35
      ]
     ],
     "near_max": [
      [
       6.9,
       7.05
      ],
      [
       7.3,
       7.3
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 10
    },
    "binavg_fixed": {
     "argmax": 7.1,
     "corr_max": 0.9940544100403976,
     "at_window_end": false,
     "corr_at_q": 0.9908498433714624,
     "ge097": [
      [
       6.8,
       7.35
      ]
     ],
     "near_max": [
      [
       6.95,
       7.25
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 11
    },
    "binavg_fixed_no_bin0": {
     "argmax": 7.1,
     "corr_max": 0.9954702299933507,
     "at_window_end": false,
     "corr_at_q": 0.9925248377225092,
     "ge097": [
      [
       6.8,
       7.35
      ]
     ],
     "near_max": [
      [
       6.95,
       7.25
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 10
    }
   },
   "good_q_W2": {
    "point_fixed": {
     "argmax": 7.0,
     "corr_max": 0.9890127182174999,
     "at_window_end": false,
     "corr_at_q": 0.9890127182174999,
     "ge097": [
      [
       6.9,
       7.35
      ]
     ],
     "near_max": [
      [
       6.95,
       7.3
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 11
    },
    "point_fixed_no_bin0": {
     "argmax": 7.0,
     "corr_max": 0.9887534633828394,
     "at_window_end": false,
     "corr_at_q": 0.9887534633828394,
     "ge097": [
      [
       6.9,
       7.35
      ]
     ],
     "near_max": [
      [
       6.95,
       7.25
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 10
    },
    "binavg_fixed": {
     "argmax": 7.15,
     "corr_max": 0.990867405127327,
     "at_window_end": false,
     "corr_at_q": 0.9850409685985334,
     "ge097": [
      [
       6.9,
       7.35
      ]
     ],
     "near_max": [
      [
       7.0,
       7.3
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 11
    },
    "binavg_fixed_no_bin0": {
     "argmax": 7.15,
     "corr_max": 0.992032183202327,
     "at_window_end": false,
     "corr_at_q": 0.9864769365746968,
     "ge097": [
      [
       6.9,
       7.35
      ]
     ],
     "near_max": [
      [
       7.0,
       7.3
      ]
     ],
     "window": [
      5.6,
      8.4
     ],
     "n_bins": 10
    }
   }
  },
  "11": {
   "all": {
    "point_fixed": {
     "argmax": 11.05,
     "corr_max": 0.9920861533150005,
     "at_window_end": false,
     "corr_at_q": 0.9911106252119245,
     "ge097": [
      [
       10.4,
       11.45
      ]
     ],
     "near_max": [
      [
       10.5,
       11.35
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 7
    },
    "point_fixed_no_bin0": {
     "argmax": 11.05,
     "corr_max": 0.9929604149713386,
     "at_window_end": false,
     "corr_at_q": 0.991528991862286,
     "ge097": [
      [
       10.4,
       11.45
      ]
     ],
     "near_max": [
      [
       10.5,
       11.35
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 6
    },
    "binavg_fixed": {
     "argmax": 11.05,
     "corr_max": 0.9981508473130231,
     "at_window_end": false,
     "corr_at_q": 0.9976652546173905,
     "ge097": [
      [
       10.55,
       11.55
      ]
     ],
     "near_max": [
      [
       10.8,
       11.3
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 7
    },
    "binavg_fixed_no_bin0": {
     "argmax": 11.05,
     "corr_max": 0.9982485556165629,
     "at_window_end": false,
     "corr_at_q": 0.997784708806343,
     "ge097": [
      [
       10.55,
       11.5
      ]
     ],
     "near_max": [
      [
       10.8,
       11.3
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 6
    }
   },
   "good_q": {
    "point_fixed": {
     "argmax": 11.05,
     "corr_max": 0.9919856499232764,
     "at_window_end": false,
     "corr_at_q": 0.9907561946000146,
     "ge097": [
      [
       10.4,
       11.45
      ]
     ],
     "near_max": [
      [
       10.5,
       11.15
      ],
      [
       11.3,
       11.3
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 7
    },
    "point_fixed_no_bin0": {
     "argmax": 11.05,
     "corr_max": 0.993234342717981,
     "at_window_end": false,
     "corr_at_q": 0.991357751686069,
     "ge097": [
      [
       10.4,
       11.45
      ]
     ],
     "near_max": [
      [
       10.5,
       11.3
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 6
    },
    "binavg_fixed": {
     "argmax": 11.1,
     "corr_max": 0.9979796091785391,
     "at_window_end": false,
     "corr_at_q": 0.9973139780623411,
     "ge097": [
      [
       10.6,
       11.55
      ]
     ],
     "near_max": [
      [
       10.8,
       11.35
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 7
    },
    "binavg_fixed_no_bin0": {
     "argmax": 11.05,
     "corr_max": 0.9979949169780751,
     "at_window_end": false,
     "corr_at_q": 0.9973515540466276,
     "ge097": [
      [
       10.6,
       11.55
      ]
     ],
     "near_max": [
      [
       10.8,
       11.35
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 6
    }
   },
   "p_ne_q": {
    "point_fixed": {
     "argmax": 11.05,
     "corr_max": 0.990453388982303,
     "at_window_end": false,
     "corr_at_q": 0.9897524902818504,
     "ge097": [
      [
       10.4,
       11.4
      ]
     ],
     "near_max": [
      [
       10.5,
       11.35
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 7
    },
    "point_fixed_no_bin0": {
     "argmax": 11.05,
     "corr_max": 0.9929587647461798,
     "at_window_end": false,
     "corr_at_q": 0.9915266542461592,
     "ge097": [
      [
       10.4,
       11.45
      ]
     ],
     "near_max": [
      [
       10.5,
       11.35
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 6
    },
    "binavg_fixed": {
     "argmax": 11.05,
     "corr_max": 0.9982190078269902,
     "at_window_end": false,
     "corr_at_q": 0.9977806666259641,
     "ge097": [
      [
       10.55,
       11.5
      ]
     ],
     "near_max": [
      [
       10.8,
       11.3
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 7
    },
    "binavg_fixed_no_bin0": {
     "argmax": 11.05,
     "corr_max": 0.9982532425341122,
     "at_window_end": false,
     "corr_at_q": 0.9977903518519939,
     "ge097": [
      [
       10.55,
       11.5
      ]
     ],
     "near_max": [
      [
       10.8,
       11.3
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 6
    }
   },
   "good_q_fullP0": {
    "point_fixed": {
     "argmax": 11.05,
     "corr_max": 0.9917681702588267,
     "at_window_end": false,
     "corr_at_q": 0.9908329363691426,
     "ge097": [
      [
       10.4,
       11.45
      ]
     ],
     "near_max": [
      [
       10.5,
       11.35
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 7
    },
    "point_fixed_no_bin0": {
     "argmax": 11.05,
     "corr_max": 0.9928089239372961,
     "at_window_end": false,
     "corr_at_q": 0.9913826329393229,
     "ge097": [
      [
       10.4,
       11.45
      ]
     ],
     "near_max": [
      [
       10.5,
       11.35
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 6
    },
    "binavg_fixed": {
     "argmax": 11.05,
     "corr_max": 0.9979068780768493,
     "at_window_end": false,
     "corr_at_q": 0.9973656489822458,
     "ge097": [
      [
       10.55,
       11.55
      ]
     ],
     "near_max": [
      [
       10.8,
       11.35
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 7
    },
    "binavg_fixed_no_bin0": {
     "argmax": 11.05,
     "corr_max": 0.9979504080469443,
     "at_window_end": false,
     "corr_at_q": 0.9974240633918862,
     "ge097": [
      [
       10.55,
       11.5
      ]
     ],
     "near_max": [
      [
       10.8,
       11.3
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 6
    }
   },
   "all_W1": {
    "point_fixed": {
     "argmax": 11.1,
     "corr_max": 0.9897578859996361,
     "at_window_end": false,
     "corr_at_q": 0.9848572599013959,
     "ge097": [
      [
       10.5,
       11.45
      ]
     ],
     "near_max": [
      [
       10.55,
       11.4
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 7
    },
    "point_fixed_no_bin0": {
     "argmax": 11.1,
     "corr_max": 0.9897464675752835,
     "at_window_end": false,
     "corr_at_q": 0.9844401816246046,
     "ge097": [
      [
       10.5,
       11.45
      ]
     ],
     "near_max": [
      [
       10.55,
       11.4
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 6
    },
    "binavg_fixed": {
     "argmax": 11.1,
     "corr_max": 0.9983512500131358,
     "at_window_end": false,
     "corr_at_q": 0.9970651601518175,
     "ge097": [
      [
       10.6,
       11.55
      ]
     ],
     "near_max": [
      [
       10.85,
       11.35
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 7
    },
    "binavg_fixed_no_bin0": {
     "argmax": 11.1,
     "corr_max": 0.9988017813085377,
     "at_window_end": false,
     "corr_at_q": 0.9976136995166703,
     "ge097": [
      [
       10.6,
       11.55
      ]
     ],
     "near_max": [
      [
       10.85,
       11.35
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 6
    }
   },
   "all_W2": {
    "point_fixed": {
     "argmax": 11.05,
     "corr_max": 0.9924668155287806,
     "at_window_end": false,
     "corr_at_q": 0.9923643527883038,
     "ge097": [
      [
       10.35,
       11.45
      ]
     ],
     "near_max": [
      [
       10.5,
       11.3
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 7
    },
    "point_fixed_no_bin0": {
     "argmax": 11.05,
     "corr_max": 0.9941554088319967,
     "at_window_end": false,
     "corr_at_q": 0.9935187761220672,
     "ge097": [
      [
       10.35,
       11.45
      ]
     ],
     "near_max": [
      [
       10.5,
       11.3
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 6
    },
    "binavg_fixed": {
     "argmax": 11.05,
     "corr_max": 0.9980176333861889,
     "at_window_end": false,
     "corr_at_q": 0.9977332308435797,
     "ge097": [
      [
       10.55,
       11.5
      ]
     ],
     "near_max": [
      [
       10.75,
       11.3
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 7
    },
    "binavg_fixed_no_bin0": {
     "argmax": 11.05,
     "corr_max": 0.9980170608272942,
     "at_window_end": false,
     "corr_at_q": 0.9977443524307598,
     "ge097": [
      [
       10.55,
       11.5
      ]
     ],
     "near_max": [
      [
       10.75,
       11.3
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 6
    }
   },
   "good_q_W1": {
    "point_fixed": {
     "argmax": 11.1,
     "corr_max": 0.990049142052514,
     "at_window_end": false,
     "corr_at_q": 0.9850289267261239,
     "ge097": [
      [
       10.5,
       11.45
      ]
     ],
     "near_max": [
      [
       10.55,
       11.35
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 7
    },
    "point_fixed_no_bin0": {
     "argmax": 11.1,
     "corr_max": 0.9903191725240992,
     "at_window_end": false,
     "corr_at_q": 0.9846224856395597,
     "ge097": [
      [
       10.5,
       11.45
      ]
     ],
     "near_max": [
      [
       10.55,
       11.35
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 6
    },
    "binavg_fixed": {
     "argmax": 11.1,
     "corr_max": 0.9982026995558109,
     "at_window_end": false,
     "corr_at_q": 0.9967830776301867,
     "ge097": [
      [
       10.6,
       11.55
      ]
     ],
     "near_max": [
      [
       10.85,
       11.35
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 7
    },
    "binavg_fixed_no_bin0": {
     "argmax": 11.1,
     "corr_max": 0.9985209364686035,
     "at_window_end": false,
     "corr_at_q": 0.9971787465934175,
     "ge097": [
      [
       10.6,
       11.55
      ]
     ],
     "near_max": [
      [
       10.85,
       11.35
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 6
    }
   },
   "good_q_W2": {
    "point_fixed": {
     "argmax": 11.05,
     "corr_max": 0.9921779329222575,
     "at_window_end": false,
     "corr_at_q": 0.9918313277582368,
     "ge097": [
      [
       10.35,
       11.4
      ]
     ],
     "near_max": [
      [
       10.5,
       11.15
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 7
    },
    "point_fixed_no_bin0": {
     "argmax": 11.05,
     "corr_max": 0.9944010360901716,
     "at_window_end": false,
     "corr_at_q": 0.9933042344395484,
     "ge097": [
      [
       10.35,
       11.45
      ]
     ],
     "near_max": [
      [
       10.5,
       11.25
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 6
    },
    "binavg_fixed": {
     "argmax": 11.05,
     "corr_max": 0.9978564979090064,
     "at_window_end": false,
     "corr_at_q": 0.9973634133692039,
     "ge097": [
      [
       10.55,
       11.55
      ]
     ],
     "near_max": [
      [
       10.8,
       11.3
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 7
    },
    "binavg_fixed_no_bin0": {
     "argmax": 11.05,
     "corr_max": 0.9978240210694569,
     "at_window_end": false,
     "corr_at_q": 0.997330488821847,
     "ge097": [
      [
       10.6,
       11.55
      ]
     ],
     "near_max": [
      [
       10.8,
       11.3
      ]
     ],
     "window": [
      8.8,
      13.2
     ],
     "n_bins": 6
    }
   }
  }
 },
 "C_out_of_window": {
  "2": {
   "all_binavg": {
    "n_bins": 41,
    "W1_argmax": 1.8,
    "W1_max": 0.8524311509148285,
    "W1_at_q": 0.7380673571477788,
    "W2_argmax": 1.75,
    "W2_max": 0.8707297356274252,
    "W2_at_q": 0.7436799045615734,
    "W2_at_W1_argmax": 0.8674449121959887,
    "W1_at_W2_argmax": 0.8521850035608085,
    "W1_near_max": [
     [
      1.75,
      1.85
     ]
    ],
    "W2_near_max": [
     [
      1.75,
      1.8
     ]
    ],
    "W1_ge097": [],
    "W2_ge097": [],
    "W1_at_end": false,
    "W2_at_end": false
   },
   "all_point": {
    "n_bins": 41,
    "W1_argmax": 1.8,
    "W1_max": 0.8542670310715315,
    "W1_at_q": 0.7375614623682417,
    "W2_argmax": 1.75,
    "W2_max": 0.8676626840520101,
    "W2_at_q": 0.7433376554417177,
    "W2_at_W1_argmax": 0.8673975244327949,
    "W1_at_W2_argmax": 0.8490662474697371,
    "W1_near_max": [
     [
      1.75,
      1.85
     ]
    ],
    "W2_near_max": [
     [
      1.75,
      1.85
     ]
    ],
    "W1_ge097": [],
    "W2_ge097": [],
    "W1_at_end": false,
    "W2_at_end": false
   },
   "good_q_binavg": {
    "n_bins": 41,
    "W1_argmax": 1.6,
    "W1_max": 0.6239468518953489,
    "W1_at_q": 0.37730739973078425,
    "W2_argmax": 1.6,
    "W2_max": 0.6286025677585272,
    "W2_at_q": 0.38068229835978035,
    "W2_at_W1_argmax": 0.6286025677585272,
    "W1_at_W2_argmax": 0.6239468518953489,
    "W1_near_max": [
     [
      1.6,
      1.6
     ]
    ],
    "W2_near_max": [
     [
      1.6,
      1.65
     ]
    ],
    "W1_ge097": [],
    "W2_ge097": [],
    "W1_at_end": true,
    "W2_at_end": true
   },
   "good_q_point": {
    "n_bins": 41,
    "W1_argmax": 1.6,
    "W1_max": 0.6176210818419856,
    "W1_at_q": 0.37702450079331523,
    "W2_argmax": 1.6,
    "W2_max": 0.6352569393942908,
    "W2_at_q": 0.3807855346264413,
    "W2_at_W1_argmax": 0.6352569393942908,
    "W1_at_W2_argmax": 0.6176210818419856,
    "W1_near_max": [
     [
      1.6,
      1.6
     ]
    ],
    "W2_near_max": [
     [
      1.6,
      1.6
     ]
    ],
    "W1_ge097": [],
    "W2_ge097": [],
    "W1_at_end": true,
    "W2_at_end": true
   }
  },
  "3": {
   "all_binavg": {
    "n_bins": 27,
    "W1_argmax": 2.9,
    "W1_max": 0.9832662177285795,
    "W1_at_q": 0.9606137083939013,
    "W2_argmax": 2.9,
    "W2_max": 0.9806349165818548,
    "W2_at_q": 0.9645900469437831,
    "W2_at_W1_argmax": 0.9806349165818548,
    "W1_at_W2_argmax": 0.9832662177285795,
    "W1_near_max": [
     [
      2.85,
      2.95
     ]
    ],
    "W2_near_max": [
     [
      2.85,
      2.95
     ]
    ],
    "W1_ge097": [
     [
      2.85,
      2.95
     ]
    ],
    "W2_ge097": [
     [
      2.85,
      2.95
     ]
    ],
    "W1_at_end": false,
    "W2_at_end": false
   },
   "all_point": {
    "n_bins": 27,
    "W1_argmax": 2.9,
    "W1_max": 0.9770233439439097,
    "W1_at_q": 0.9483621785279004,
    "W2_argmax": 2.95,
    "W2_max": 0.9786624903057725,
    "W2_at_q": 0.9556114845042714,
    "W2_at_W1_argmax": 0.976533804207763,
    "W1_at_W2_argmax": 0.9768884572008139,
    "W1_near_max": [
     [
      2.85,
      2.95
     ]
    ],
    "W2_near_max": [
     [
      2.85,
      2.95
     ]
    ],
    "W1_ge097": [
     [
      2.85,
      2.95
     ]
    ],
    "W2_ge097": [
     [
      2.85,
      2.95
     ]
    ],
    "W1_at_end": false,
    "W2_at_end": false
   },
   "good_q_binavg": {
    "n_bins": 27,
    "W1_argmax": 2.9,
    "W1_max": 0.9846850490109832,
    "W1_at_q": 0.961280137652977,
    "W2_argmax": 2.95,
    "W2_max": 0.9816209406246115,
    "W2_at_q": 0.9723530176801489,
    "W2_at_W1_argmax": 0.980479424274516,
    "W1_at_W2_argmax": 0.9778769973614624,
    "W1_near_max": [
     [
      2.85,
      2.95
     ]
    ],
    "W2_near_max": [
     [
      2.9,
      3.0
     ]
    ],
    "W1_ge097": [
     [
      2.85,
      2.95
     ]
    ],
    "W2_ge097": [
     [
      2.9,
      3.0
     ]
    ],
    "W1_at_end": false,
    "W2_at_end": false
   },
   "good_q_point": {
    "n_bins": 27,
    "W1_argmax": 2.95,
    "W1_max": 0.9810593176386778,
    "W1_at_q": 0.9435457099987433,
    "W2_argmax": 2.95,
    "W2_max": 0.9816144475890701,
    "W2_at_q": 0.9619090927815371,
    "W2_at_W1_argmax": 0.9816144475890701,
    "W1_at_W2_argmax": 0.9810593176386778,
    "W1_near_max": [
     [
      2.85,
      2.95
     ]
    ],
    "W2_near_max": [
     [
      2.9,
      2.95
     ]
    ],
    "W1_ge097": [
     [
      2.85,
      2.95
     ]
    ],
    "W2_ge097": [
     [
      2.9,
      2.95
     ]
    ],
    "W1_at_end": false,
    "W2_at_end": false
   }
  },
  "5": {
   "all_binavg": {
    "n_bins": 16,
    "W1_argmax": 5.1,
    "W1_max": 0.9817448905669786,
    "W1_at_q": 0.9735355426080647,
    "W2_argmax": 5.1,
    "W2_max": 0.9852614922293659,
    "W2_at_q": 0.9786955392261533,
    "W2_at_W1_argmax": 0.9852614922293659,
    "W1_at_W2_argmax": 0.9817448905669786,
    "W1_near_max": [
     [
      5.0,
      5.25
     ]
    ],
    "W2_near_max": [
     [
      5.0,
      5.25
     ]
    ],
    "W1_ge097": [
     [
      5.0,
      5.3
     ]
    ],
    "W2_ge097": [
     [
      5.0,
      5.25
     ]
    ],
    "W1_at_end": false,
    "W2_at_end": false
   },
   "all_point": {
    "n_bins": 16,
    "W1_argmax": 5.05,
    "W1_max": 0.982047971207673,
    "W1_at_q": 0.971682038593351,
    "W2_argmax": 5.05,
    "W2_max": 0.9848815631755858,
    "W2_at_q": 0.9795114425257907,
    "W2_at_W1_argmax": 0.9848815631755858,
    "W1_at_W2_argmax": 0.982047971207673,
    "W1_near_max": [
     [
      5.05,
      5.1
     ],
     [
      5.2,
      5.25
     ]
    ],
    "W2_near_max": [
     [
      4.95,
      5.25
     ]
    ],
    "W1_ge097": [
     [
      5.0,
      5.1
     ],
     [
      5.2,
      5.25
     ]
    ],
    "W2_ge097": [
     [
      4.95,
      5.25
     ]
    ],
    "W1_at_end": false,
    "W2_at_end": false
   },
   "good_q_binavg": {
    "n_bins": 16,
    "W1_argmax": 5.15,
    "W1_max": 0.9802905220935355,
    "W1_at_q": 0.9656050623237138,
    "W2_argmax": 5.15,
    "W2_max": 0.9824649400940462,
    "W2_at_q": 0.9700081781319538,
    "W2_at_W1_argmax": 0.9824649400940462,
    "W1_at_W2_argmax": 0.9802905220935355,
    "W1_near_max": [
     [
      5.05,
      5.3
     ]
    ],
    "W2_near_max": [
     [
      5.05,
      5.25
     ]
    ],
    "W1_ge097": [
     [
      5.05,
      5.3
     ]
    ],
    "W2_ge097": [
     [
      5.0,
      5.3
     ]
    ],
    "W1_at_end": false,
    "W2_at_end": false
   },
   "good_q_point": {
    "n_bins": 16,
    "W1_argmax": 5.05,
    "W1_max": 0.9789031382256587,
    "W1_at_q": 0.9588459718297655,
    "W2_argmax": 5.05,
    "W2_max": 0.9811118866117751,
    "W2_at_q": 0.9732475285187,
    "W2_at_W1_argmax": 0.9811118866117751,
    "W1_at_W2_argmax": 0.9789031382256587,
    "W1_near_max": [
     [
      5.05,
      5.1
     ],
     [
      5.25,
      5.3
     ]
    ],
    "W2_near_max": [
     [
      5.0,
      5.25
     ]
    ],
    "W1_ge097": [
     [
      5.05,
      5.1
     ],
     [
      5.25,
      5.25
     ]
    ],
    "W2_ge097": [
     [
      5.0,
      5.25
     ]
    ],
    "W1_at_end": false,
    "W2_at_end": false
   }
  },
  "7": {
   "all_binavg": {
    "n_bins": 11,
    "W1_argmax": 7.05,
    "W1_max": 0.9935441014604324,
    "W1_at_q": 0.9923915014214585,
    "W2_argmax": 7.1,
    "W2_max": 0.9920521762681046,
    "W2_at_q": 0.9890456760592407,
    "W2_at_W1_argmax": 0.9911965282221211,
    "W1_at_W2_argmax": 0.993263317795918,
    "W1_near_max": [
     [
      6.9,
      7.2
     ]
    ],
    "W2_near_max": [
     [
      6.95,
      7.25
     ]
    ],
    "W1_ge097": [
     [
      6.8,
      7.35
     ]
    ],
    "W2_ge097": [
     [
      6.85,
      7.35
     ]
    ],
    "W1_at_end": false,
    "W2_at_end": false
   },
   "all_point": {
    "n_bins": 11,
    "W1_argmax": 6.95,
    "W1_max": 0.9938801944021188,
    "W1_at_q": 0.992492782719975,
    "W2_argmax": 7.0,
    "W2_max": 0.9921283575352641,
    "W2_at_q": 0.9921283575352641,
    "W2_at_W1_argmax": 0.99146436363958,
    "W1_at_W2_argmax": 0.992492782719975,
    "W1_near_max": [
     [
      6.9,
      7.1
     ]
    ],
    "W2_near_max": [
     [
      6.9,
      7.2
     ]
    ],
    "W1_ge097": [
     [
      6.85,
      7.35
     ]
    ],
    "W2_ge097": [
     [
      6.85,
      7.35
     ]
    ],
    "W1_at_end": false,
    "W2_at_end": false
   },
   "good_q_binavg": {
    "n_bins": 11,
    "W1_argmax": 7.1,
    "W1_max": 0.9940544100403976,
    "W1_at_q": 0.9908498433714624,
    "W2_argmax": 7.15,
    "W2_max": 0.990867405127327,
    "W2_at_q": 0.9850409685985334,
    "W2_at_W1_argmax": 0.990219976479981,
    "W1_at_W2_argmax": 0.9935187061252491,
    "W1_near_max": [
     [
      6.95,
      7.25
     ]
    ],
    "W2_near_max": [
     [
      7.0,
      7.3
     ]
    ],
    "W1_ge097": [
     [
      6.8,
      7.35
     ]
    ],
    "W2_ge097": [
     [
      6.9,
      7.35
     ]
    ],
    "W1_at_end": false,
    "W2_at_end": false
   },
   "good_q_point": {
    "n_bins": 11,
    "W1_argmax": 7.0,
    "W1_max": 0.9920269107879216,
    "W1_at_q": 0.9920269107879216,
    "W2_argmax": 7.0,
    "W2_max": 0.9890127182174999,
    "W2_at_q": 0.9890127182174999,
    "W2_at_W1_argmax": 0.9890127182174999,
    "W1_at_W2_argmax": 0.9920269107879216,
    "W1_near_max": [
     [
      6.9,
      7.1
     ],
     [
      7.3,
      7.3
     ]
    ],
    "W2_near_max": [
     [
      6.95,
      7.3
     ]
    ],
    "W1_ge097": [
     [
      6.85,
      7.35
     ]
    ],
    "W2_ge097": [
     [
      6.9,
      7.35
     ]
    ],
    "W1_at_end": false,
    "W2_at_end": false
   }
  },
  "11": {
   "all_binavg": {
    "n_bins": 7,
    "W1_argmax": 11.1,
    "W1_max": 0.9983512500131358,
    "W1_at_q": 0.9970651601518175,
    "W2_argmax": 11.05,
    "W2_max": 0.9980176333861889,
    "W2_at_q": 0.9977332308435797,
    "W2_at_W1_argmax": 0.9976473325231202,
    "W1_at_W2_argmax": 0.9980267002090991,
    "W1_near_max": [
     [
      10.85,
      11.35
     ]
    ],
    "W2_near_max": [
     [
      10.75,
      11.3
     ]
    ],
    "W1_ge097": [
     [
      10.6,
      11.55
     ]
    ],
    "W2_ge097": [
     [
      10.55,
      11.5
     ]
    ],
    "W1_at_end": false,
    "W2_at_end": false
   },
   "all_point": {
    "n_bins": 7,
    "W1_argmax": 11.1,
    "W1_max": 0.9897578859996361,
    "W1_at_q": 0.9848572599013959,
    "W2_argmax": 11.05,
    "W2_max": 0.9924668155287806,
    "W2_at_q": 0.9923643527883038,
    "W2_at_W1_argmax": 0.9907319303180688,
    "W1_at_W2_argmax": 0.9888492836002913,
    "W1_near_max": [
     [
      10.55,
      11.4
     ]
    ],
    "W2_near_max": [
     [
      10.5,
      11.3
     ]
    ],
    "W1_ge097": [
     [
      10.5,
      11.45
     ]
    ],
    "W2_ge097": [
     [
      10.35,
      11.45
     ]
    ],
    "W1_at_end": false,
    "W2_at_end": false
   },
   "good_q_binavg": {
    "n_bins": 7,
    "W1_argmax": 11.1,
    "W1_max": 0.9982026995558109,
    "W1_at_q": 0.9967830776301867,
    "W2_argmax": 11.05,
    "W2_max": 0.9978564979090064,
    "W2_at_q": 0.9973634133692039,
    "W2_at_W1_argmax": 0.9976991353792104,
    "W1_at_W2_argmax": 0.9978067818748251,
    "W1_near_max": [
     [
      10.85,
      11.35
     ]
    ],
    "W2_near_max": [
     [
      10.8,
      11.3
     ]
    ],
    "W1_ge097": [
     [
      10.6,
      11.55
     ]
    ],
    "W2_ge097": [
     [
      10.55,
      11.55
     ]
    ],
    "W1_at_end": false,
    "W2_at_end": false
   },
   "good_q_point": {
    "n_bins": 7,
    "W1_argmax": 11.1,
    "W1_max": 0.990049142052514,
    "W1_at_q": 0.9850289267261239,
    "W2_argmax": 11.05,
    "W2_max": 0.9921779329222575,
    "W2_at_q": 0.9918313277582368,
    "W2_at_W1_argmax": 0.9902054871773671,
    "W1_at_W2_argmax": 0.9893745015081721,
    "W1_near_max": [
     [
      10.55,
      11.35
     ]
    ],
    "W2_near_max": [
     [
      10.5,
      11.15
     ]
    ],
    "W1_ge097": [
     [
      10.5,
      11.45
     ]
    ],
    "W2_ge097": [
     [
      10.35,
      11.4
     ]
    ],
    "W1_at_end": false,
    "W2_at_end": false
   }
  }
 },
 "peak_rss_GB": 1.75,
 "runtime_s": 239.1
}

==> anc/csv/dilation_plateau.json <==
{
 "provenance": "s42_dilation_plateau.py, 2026-10-01; inputs dilation_scan.csv, cov_aq_dilation.csv (s20_afe_cov.py); see the docstring",
 "2": {
  "all": {
   "corr_at_s_eq_q": 0.7489534288,
   "n_bins_at_q": 50,
   "argmax_s": 1.85,
   "max_corr": 0.7862620403,
   "n_bins_at_argmax": 54,
   "local_max_nearest_q": {
    "s": 1.85,
    "corr": 0.7862620403,
    "n_bins": 54
   },
   "set_corr_ge_0p97": [],
   "set_within_0p01_of_max": [
    [
     1.85,
     1.9
    ]
   ],
   "set_corr_ge_0p97_width": 0.0
  },
  "good_q": {
   "corr_at_s_eq_q": 0.5091051891,
   "n_bins_at_q": 50,
   "argmax_s": 13.0,
   "max_corr": 0.7725862012,
   "n_bins_at_argmax": 8,
   "local_max_nearest_q": {
    "s": 1.85,
    "corr": 0.569334137,
    "n_bins": 54
   },
   "set_corr_ge_0p97": [],
   "set_within_0p01_of_max": [
    [
     12.9,
     13.0
    ]
   ],
   "set_corr_ge_0p97_width": 0.0
  },
  "good_q_fullP0": {
   "corr_at_s_eq_q": 0.7842048710776288,
   "n_bins_at_q": 50,
   "argmax_s": 1.9,
   "max_corr": 0.8016142570496375,
   "n_bins_at_argmax": 53,
   "local_max_nearest_q": {
    "s": 1.9,
    "corr": 0.8016142570496375,
    "n_bins": 53
   },
   "set_corr_ge_0p97": [],
   "set_within_0p01_of_max": [
    [
     1.9,
     1.95
    ]
   ],
   "set_corr_ge_0p97_width": 0.0
  },
  "fig4_fit": {
   "b_q": 0.1970976908,
   "c_q": 0.2688454223
  }
 },
 "3": {
  "all": {
   "corr_at_s_eq_q": 0.9409128905,
   "n_bins_at_q": 33,
   "argmax_s": 2.95,
   "max_corr": 0.9435842699,
   "n_bins_at_argmax": 34,
   "local_max_nearest_q": {
    "s": 2.95,
    "corr": 0.9435842699,
    "n_bins": 34
   },
   "set_corr_ge_0p97": [],
   "set_within_0p01_of_max": [
    [
     2.95,
     3.05
    ]
   ],
   "set_corr_ge_0p97_width": 0.0
  },
  "good_q": {
   "corr_at_s_eq_q": 0.9337755326,
   "n_bins_at_q": 33,
   "argmax_s": 3.05,
   "max_corr": 0.9339510452,
   "n_bins_at_argmax": 33,
   "local_max_nearest_q": {
    "s": 3.05,
    "corr": 0.9339510452,
    "n_bins": 33
   },
   "set_corr_ge_0p97": [],
   "set_within_0p01_of_max": [
    [
     2.95,
     3.1
    ]
   ],
   "set_corr_ge_0p97_width": 0.0
  },
  "good_q_fullP0": {
   "corr_at_s_eq_q": 0.9144861188899328,
   "n_bins_at_q": 33,
   "argmax_s": 3.05,
   "max_corr": 0.921210539338633,
   "n_bins_at_argmax": 33,
   "local_max_nearest_q": {
    "s": 3.05,
    "corr": 0.921210539338633,
    "n_bins": 33
   },
   "set_corr_ge_0p97": [],
   "set_within_0p01_of_max": [
    [
     3.0,
     3.1
    ]
   ],
   "set_corr_ge_0p97_width": 0.0
  },
  "fig4_fit": {
   "b_q": -0.4204992098,
   "c_q": 0.3215204731
  }
 },
 "5": {
  "all": {
   "corr_at_s_eq_q": 0.9879897475,
   "n_bins_at_q": 20,
   "argmax_s": 5.05,
   "max_corr": 0.9907026577,
   "n_bins_at_argmax": 20,
   "local_max_nearest_q": {
    "s": 5.05,
    "corr": 0.9907026577,
    "n_bins": 20
   },
   "set_corr_ge_0p97": [
    [
     4.9,
     5.3
    ]
   ],
   "set_within_0p01_of_max": [
    [
     4.95,
     5.1
    ]
   ],
   "set_corr_ge_0p97_width": 0.45
  },
  "good_q": {
   "corr_at_s_eq_q": 0.9808515539,
   "n_bins_at_q": 20,
   "argmax_s": 5.05,
   "max_corr": 0.984806141,
   "n_bins_at_argmax": 20,
   "local_max_nearest_q": {
    "s": 4.95,
    "corr": 0.981351367,
    "n_bins": 20
   },
   "set_corr_ge_0p97": [
    [
     4.95,
     5.25
    ]
   ],
   "set_within_0p01_of_max": [
    [
     4.95,
     5.1
    ]
   ],
   "set_corr_ge_0p97_width": 0.35
  },
  "good_q_fullP0": {
   "corr_at_s_eq_q": 0.9859090848329798,
   "n_bins_at_q": 20,
   "argmax_s": 5.05,
   "max_corr": 0.9888468596971044,
   "n_bins_at_argmax": 20,
   "local_max_nearest_q": {
    "s": 5.05,
    "corr": 0.9888468596971044,
    "n_bins": 20
   },
   "set_corr_ge_0p97": [
    [
     4.9,
     5.25
    ]
   ],
   "set_within_0p01_of_max": [
    [
     4.95,
     5.1
    ],
    [
     5.2,
     5.2
    ]
   ],
   "set_corr_ge_0p97_width": 0.4
  },
  "fig4_fit": {
   "b_q": -0.9272283747,
   "c_q": 0.585959512
  }
 },
 "7": {
  "all": {
   "corr_at_s_eq_q": 0.9942693825,
   "n_bins_at_q": 14,
   "argmax_s": 6.95,
   "max_corr": 0.9949379882,
   "n_bins_at_argmax": 14,
   "local_max_nearest_q": {
    "s": 6.95,
    "corr": 0.9949379882,
    "n_bins": 14
   },
   "set_corr_ge_0p97": [
    [
     6.8,
     7.35
    ]
   ],
   "set_within_0p01_of_max": [
    [
     6.9,
     7.15
    ]
   ],
   "set_corr_ge_0p97_width": 0.6
  },
  "good_q": {
   "corr_at_s_eq_q": 0.9935025395,
   "n_bins_at_q": 14,
   "argmax_s": 6.95,
   "max_corr": 0.9936880277,
   "n_bins_at_argmax": 14,
   "local_max_nearest_q": {
    "s": 6.95,
    "corr": 0.9936880277,
    "n_bins": 14
   },
   "set_corr_ge_0p97": [
    [
     6.8,
     7.35
    ]
   ],
   "set_within_0p01_of_max": [
    [
     6.9,
     7.15
    ]
   ],
   "set_corr_ge_0p97_width": 0.6
  },
  "good_q_fullP0": {
   "corr_at_s_eq_q": 0.9938745186569936,
   "n_bins_at_q": 14,
   "argmax_s": 6.95,
   "max_corr": 0.9947183114446381,
   "n_bins_at_argmax": 14,
   "local_max_nearest_q": {
    "s": 6.95,
    "corr": 0.9947183114446381,
    "n_bins": 14
   },
   "set_corr_ge_0p97": [
    [
     6.8,
     7.35
    ]
   ],
   "set_within_0p01_of_max": [
    [
     6.9,
     7.15
    ]
   ],
   "set_corr_ge_0p97_width": 0.6
  },
  "fig4_fit": {
   "b_q": -0.9797239208,
   "c_q": 0.7178089004
  }
 },
 "11": {
  "all": {
   "corr_at_s_eq_q": 0.9955941843,
   "n_bins_at_q": 9,
   "argmax_s": 11.05,
   "max_corr": 0.9964330821,
   "n_bins_at_argmax": 9,
   "local_max_nearest_q": {
    "s": 11.05,
    "corr": 0.9964330821,
    "n_bins": 9
   },
   "set_corr_ge_0p97": [
    [
     10.5,
     11.75
    ]
   ],
   "set_within_0p01_of_max": [
    [
     10.55,
     11.4
    ]
   ],
   "set_corr_ge_0p97_width": 1.3
  },
  "good_q": {
   "corr_at_s_eq_q": 0.9948386645,
   "n_bins_at_q": 9,
   "argmax_s": 11.05,
   "max_corr": 0.996117596,
   "n_bins_at_argmax": 9,
   "local_max_nearest_q": {
    "s": 11.05,
    "corr": 0.996117596,
    "n_bins": 9
   },
   "set_corr_ge_0p97": [
    [
     10.5,
     11.75
    ]
   ],
   "set_within_0p01_of_max": [
    [
     10.55,
     11.35
    ]
   ],
   "set_corr_ge_0p97_width": 1.3
  },
  "good_q_fullP0": {
   "corr_at_s_eq_q": 0.9954292125678271,
   "n_bins_at_q": 9,
   "argmax_s": 11.05,
   "max_corr": 0.9963420465431988,
   "n_bins_at_argmax": 9,
   "local_max_nearest_q": {
    "s": 11.05,
    "corr": 0.9963420465431988,
    "n_bins": 9
   },
   "set_corr_ge_0p97": [
    [
     10.5,
     11.8
    ]
   ],
   "set_within_0p01_of_max": [
    [
     10.55,
     11.4
    ]
   ],
   "set_corr_ge_0p97_width": 1.35
  },
  "fig4_fit": {
   "b_q": -0.8820837718,
   "c_q": 0.8613070805
  }
 },
 "anchors_vs_afe_cov": {
  "2_all": {
   "corr_at_q_minus_afe": 1.2403300608809786e-11,
   "argmax_equal": true
  },
  "2_good_q": {
   "corr_at_q_minus_afe": 3.2651326087318466e-11,
   "argmax_equal": true
  },
  "2_good_q_fullP0": {
   "corr_at_q_minus_afe": 2.124855846830087e-12
  },
  "3_all": {
   "corr_at_q_minus_afe": 1.4067857989630284e-11,
   "argmax_equal": true
  },
  "3_good_q": {
   "corr_at_q_minus_afe": 1.1893375173599452e-11,
   "argmax_equal": true
  },
  "3_good_q_fullP0": {
   "corr_at_q_minus_afe": 5.261679980606004e-12
  },
  "5_all": {
   "corr_at_q_minus_afe": 4.207023618363337e-11,
   "argmax_equal": true
  },
  "5_good_q": {
   "corr_at_q_minus_afe": 2.3762880552169463e-11,
   "argmax_equal": true
  },
  "5_good_q_fullP0": {
   "corr_at_q_minus_afe": 7.755907027728881e-12
  },
  "7_all": {
   "corr_at_q_minus_afe": 1.224853551917704e-11,
   "argmax_equal": true
  },
  "7_good_q": {
   "corr_at_q_minus_afe": 2.5120794333588492e-11,
   "argmax_equal": true
  },
  "7_good_q_fullP0": {
   "corr_at_q_minus_afe": 8.131051387749721e-12
  },
  "11_all": {
   "corr_at_q_minus_afe": 2.481792549247075e-11,
   "argmax_equal": true
  },
  "11_good_q": {
   "corr_at_q_minus_afe": 2.18994822276386e-11,
   "argmax_equal": true
  },
  "11_good_q_fullP0": {
   "corr_at_q_minus_afe": 1.488809076022335e-13
  }
 },
 "bad_q_shares_rank0": {
  "2": {
   "class_share_q_divides_N": 0.7984652761317848,
   "n_classes_q_divides_N": 134749,
   "pair_share_q_divides_N": 0.80090875200102,
   "n_bins": 50
  },
  "3": {
   "class_share_q_divides_N": 0.6657086987437781,
   "n_classes_q_divides_N": 112345,
   "pair_share_q_divides_N": 0.6715113081153805,
   "n_bins": 33
  },
  "5": {
   "class_share_q_divides_N": 0.4383443944062574,
   "n_classes_q_divides_N": 73975,
   "pair_share_q_divides_N": 0.44595509898664276,
   "n_bins": 20
  },
  "7": {
   "class_share_q_divides_N": 0.3062514813936952,
   "n_classes_q_divides_N": 51683,
   "pair_share_q_divides_N": 0.31408583743310603,
   "n_bins": 14
  },
  "11": {
   "class_share_q_divides_N": 0.1769080350794027,
   "n_classes_q_divides_N": 29855,
   "pair_share_q_divides_N": 0.1808869960801833,
   "n_bins": 9
  }
 },
 "peak_rss_GB": 0.82,
 "runtime_s": 0.4
}

==> anc/csv/dilation_scan.csv <==
q,variant,s,n_bins,corr
2,all,1,100,0.2849831703
2,all,1.05,95,0.1706236697
2,all,1.1,91,0.04113655567
2,all,1.15,87,-0.09683436514
2,all,1.2,83,-0.1941540583
2,all,1.25,80,-0.1882550383
2,all,1.3,77,-0.1125386379
2,all,1.35,74,-0.03647156329
2,all,1.4,71,0.06892251317
2,all,1.45,69,0.192839082
2,all,1.5,67,0.3166676038
2,all,1.55,65,0.4118671756
2,all,1.6,63,0.5170320685
2,all,1.65,61,0.6087310231
2,all,1.7,59,0.6547379469
2,all,1.75,57,0.7111246721
2,all,1.8,56,0.7419109032
2,all,1.85,54,0.7862620403
2,all,1.9,53,0.7849148936
2,all,1.95,51,0.7716625029
2,all,2,50,0.7489534288
2,all,2.05,49,0.7035219957
2,all,2.1,48,0.641196261
2,all,2.15,47,0.575473757
2,all,2.2,45,0.5137097471
2,all,2.25,44,0.4414216598
2,all,2.3,43,0.3755463549
2,all,2.35,43,0.3360436511
2,all,2.4,42,0.2688843277
2,all,2.45,41,0.2115387293
2,all,2.5,40,0.1260703003
2,all,2.55,39,0.07819296717
2,all,2.6,38,0.007641722004
2,all,2.65,38,-0.02176791287
2,all,2.7,37,-0.07931247769
2,all,2.75,36,-0.1129046989
2,all,2.8,36,-0.1772359464
2,all,2.85,35,-0.2155737298
2,all,2.9,34,-0.2600267061
2,all,2.95,34,-0.3087908349
2,all,3,33,-0.3747945017
2,all,3.05,33,-0.382728602
2,all,3.1,32,-0.4188254
2,all,3.15,32,-0.4401125329
2,all,3.2,31,-0.4534145408
2,all,3.25,31,-0.48548301
2,all,3.3,30,-0.498658043
2,all,3.35,30,-0.5297575943
2,all,3.4,29,-0.5440952927
2,all,3.45,29,-0.5833569482
2,all,3.5,29,-0.6227172864
2,all,3.55,28,-0.6315207876
2,all,3.6,28,-0.6497394991
2,all,3.65,27,-0.651947948
2,all,3.7,27,-0.6701319556
2,all,3.75,27,-0.6942754602
2,all,3.8,26,-0.699028058
2,all,3.85,26,-0.7217365965
2,all,3.9,26,-0.7373583961
2,all,3.95,25,-0.7510570094
2,all,4,25,-0.7632222345
2,all,4.05,25,-0.7757618962
2,all,4.1,24,-0.7767046382
2,all,4.15,24,-0.7795622968
2,all,4.2,24,-0.7861383165
2,all,4.25,24,-0.786000712
2,all,4.3,23,-0.7830036201
2,all,4.35,23,-0.7918298587
2,all,4.4,23,-0.8020312787
2,all,4.45,22,-0.7976868881
2,all,4.5,22,-0.8106553125
2,all,4.55,22,-0.8104620707
2,all,4.6,22,-0.8152407193
2,all,4.65,22,-0.8177977484
2,all,4.7,21,-0.8299756409
2,all,4.75,21,-0.8318362776
2,all,4.8,21,-0.8294364562
2,all,4.85,21,-0.8294561951
2,all,4.9,20,-0.8013515986
2,all,4.95,20,-0.8090357473
2,all,5,20,-0.7980818823
2,all,5.05,20,-0.7946136679
2,all,5.1,20,-0.7995272532
2,all,5.15,19,-0.782969207
2,all,5.2,19,-0.7862303119
2,all,5.25,19,-0.7798587587
2,all,5.3,19,-0.7635902586
2,all,5.35,19,-0.7578966183
2,all,5.4,19,-0.7597036295
2,all,5.45,18,-0.7198796203
2,all,5.5,18,-0.713686377
2,all,5.55,18,-0.715036585
2,all,5.6,18,-0.7067529822
2,all,5.65,18,-0.6934034806
2,all,5.7,18,-0.6860854267
2,all,5.75,17,-0.6373018283
2,all,5.8,17,-0.5989619394
2,all,5.85,17,-0.5780995123
2,all,5.9,17,-0.5622574509
2,all,5.95,17,-0.5599398158
2,all,6,17,-0.5521057274
2,all,6.05,17,-0.5446697558
2,all,6.1,16,-0.4796727009
2,all,6.15,16,-0.4619236145
2,all,6.2,16,-0.4468893404
2,all,6.25,16,-0.4186641224
2,all,6.3,16,-0.382837674
2,all,6.35,16,-0.351970965
2,all,6.4,16,-0.3362687868
2,all,6.45,16,-0.3202951205
2,all,6.5,15,-0.2486770687
2,all,6.55,15,-0.2517153845
2,all,6.6,15,-0.2486217661
2,all,6.65,15,-0.2306242961
2,all,6.7,15,-0.2071611849
2,all,6.75,15,-0.1855513172
2,all,6.8,15,-0.1614595114
2,all,6.85,15,-0.1351079502
2,all,6.9,14,-0.07098469412
2,all,6.95,14,-0.05851540361
2,all,7,14,-0.04896648015
2,all,7.05,14,-0.0434331803
2,all,7.1,14,-0.03948272378
2,all,7.15,14,-0.03286343942
2,all,7.2,14,-0.02153153999
2,all,7.25,14,-0.01045842554
2,all,7.3,14,0.003167793435
2,all,7.35,14,0.02135973192
2,all,7.4,14,0.05650494732
2,all,7.45,13,0.1074004011
2,all,7.5,13,0.1280903736
2,all,7.55,13,0.1407335892
2,all,7.6,13,0.1462171528
2,all,7.65,13,0.1532460052
2,all,7.7,13,0.1620302136
2,all,7.75,13,0.1731472019
2,all,7.8,13,0.1783169969
2,all,7.85,13,0.1719377109
2,all,7.9,13,0.1694384782
2,all,7.95,13,0.1699987824
2,all,8,13,0.1963118117
2,all,8.05,12,0.2185307094
2,all,8.1,12,0.2337730118
2,all,8.15,12,0.248900716
2,all,8.2,12,0.2673439069
2,all,8.25,12,0.2771285045
2,all,8.3,12,0.2841770867
2,all,8.35,12,0.303231014
2,all,8.4,12,0.3247566724
2,all,8.45,12,0.3354467565
2,all,8.5,12,0.3347767321
2,all,8.55,12,0.3317638348
2,all,8.6,12,0.3293845843
2,all,8.65,12,0.3379183867
2,all,8.7,11,0.2912085189
2,all,8.75,11,0.2938667971
2,all,8.8,11,0.3047260821
2,all,8.85,11,0.3339760106
2,all,8.9,11,0.362032258
2,all,8.95,11,0.3950055831
2,all,9,11,0.4254979588
2,all,9.05,11,0.4195228096
2,all,9.1,11,0.4141140357
2,all,9.15,11,0.426489511
2,all,9.2,11,0.4349851564
2,all,9.25,11,0.4315091004
2,all,9.3,11,0.433073056
2,all,9.35,11,0.4415685017
2,all,9.4,11,0.4478625214
2,all,9.45,11,0.4591475068
2,all,9.5,11,0.4621939801
2,all,9.55,10,0.377934491
2,all,9.6,10,0.3787990234
2,all,9.65,10,0.3806359494
2,all,9.7,10,0.3795688879
2,all,9.75,10,0.3762845495
2,all,9.8,10,0.3705192469
2,all,9.85,10,0.3716093394
2,all,9.9,10,0.3858426132
2,all,9.95,10,0.404589365
2,all,10,10,0.4115374914
2,all,10.05,10,0.4169222543
2,all,10.1,10,0.4448830456
2,all,10.15,10,0.4759665849
2,all,10.2,10,0.4960076776
2,all,10.25,10,0.506013363
2,all,10.3,10,0.5138483677
2,all,10.35,10,0.5225636181
2,all,10.4,10,0.5360338584
2,all,10.45,10,0.5479704732
2,all,10.5,10,0.559457217
2,all,10.55,9,0.4810979868
2,all,10.6,9,0.4933142786
2,all,10.65,9,0.4930545758
2,all,10.7,9,0.495840536
2,all,10.75,9,0.5058788196
2,all,10.8,9,0.5089068715
2,all,10.85,9,0.5092426075
2,all,10.9,9,0.5081054711
2,all,10.95,9,0.5083359644
2,all,11,9,0.5083814281
2,all,11.05,9,0.5166197081
2,all,11.1,9,0.523840479
2,all,11.15,9,0.5244542781
2,all,11.2,9,0.5206212879
2,all,11.25,9,0.5120436693
2,all,11.3,9,0.5164937841
2,all,11.35,9,0.5195813009
2,all,11.4,9,0.520133346
2,all,11.45,9,0.5195075587
2,all,11.5,9,0.5222398639
2,all,11.55,9,0.5245258507
2,all,11.6,9,0.520639716
2,all,11.65,9,0.5263273801
2,all,11.7,9,0.5342618449
2,all,11.75,9,0.542790773
2,all,11.8,8,0.4394572348
2,all,11.85,8,0.4423532758
2,all,11.9,8,0.444550683
2,all,11.95,8,0.4531312352
2,all,12,8,0.4663057548
2,all,12.05,8,0.4782423229
2,all,12.1,8,0.4936756066
2,all,12.15,8,0.5073400778
2,all,12.2,8,0.5200200305
2,all,12.25,8,0.5210404133
2,all,12.3,8,0.5175398199
2,all,12.35,8,0.5147455595
2,all,12.4,8,0.5163005196
2,all,12.45,8,0.51881615
2,all,12.5,8,0.5231423429
2,all,12.55,8,0.5284456374
2,all,12.6,8,0.5322495269
2,all,12.65,8,0.5176437391
2,all,12.7,8,0.5062786368
2,all,12.75,8,0.5000652766
2,all,12.8,8,0.5107769935
2,all,12.85,8,0.5217291438
2,all,12.9,8,0.5335136066
2,all,12.95,8,0.540265349
2,all,13,8,0.5463070499
2,good_q,1,100,0.2254360339
2,good_q,1.05,95,0.01380768717
2,good_q,1.1,91,-0.1795961472
2,good_q,1.15,87,-0.3688980488
2,good_q,1.2,83,-0.4518874088
2,good_q,1.25,80,-0.4160771631
2,good_q,1.3,77,-0.3028730838
2,good_q,1.35,74,-0.1707489202
2,good_q,1.4,71,0.0029245258
2,good_q,1.45,69,0.1474423668
2,good_q,1.5,67,0.2810291539
2,good_q,1.55,65,0.3548944378
2,good_q,1.6,63,0.4426381885
2,good_q,1.65,61,0.5177731495
2,good_q,1.7,59,0.5337745064
2,good_q,1.75,57,0.5478304464
2,good_q,1.8,56,0.5482855663
2,good_q,1.85,54,0.569334137
2,good_q,1.9,53,0.5690419427
2,good_q,1.95,51,0.5264342398
2,good_q,2,50,0.5091051891
2,good_q,2.05,49,0.4623511912
2,good_q,2.1,48,0.3736605457
2,good_q,2.15,47,0.3346862676
2,good_q,2.2,45,0.2494389013
2,good_q,2.25,44,0.169117472
2,good_q,2.3,43,0.08310979737
2,good_q,2.35,43,0.0881286679
2,good_q,2.4,42,-0.02862295534
2,good_q,2.45,41,-0.06033864194
2,good_q,2.5,40,-0.1796714061
2,good_q,2.55,39,-0.238481648
2,good_q,2.6,38,-0.3317721321
2,good_q,2.65,38,-0.3711848113
2,good_q,2.7,37,-0.4065096181
2,good_q,2.75,36,-0.4750943362
2,good_q,2.8,36,-0.5000171587
2,good_q,2.85,35,-0.5790711589
2,good_q,2.9,34,-0.6319715826
2,good_q,2.95,34,-0.6753836612
2,good_q,3,33,-0.721789992
2,good_q,3.05,33,-0.7402779098
2,good_q,3.1,32,-0.7570341815
2,good_q,3.15,32,-0.7678483536
2,good_q,3.2,31,-0.7786601538
2,good_q,3.25,31,-0.7937680464
2,good_q,3.3,30,-0.8067484323
2,good_q,3.35,30,-0.8019784689
2,good_q,3.4,29,-0.8072714261
2,good_q,3.45,29,-0.8099788039
2,good_q,3.5,29,-0.8192217318
2,good_q,3.55,28,-0.815371138
2,good_q,3.6,28,-0.8137576684
2,good_q,3.65,27,-0.8258998363
2,good_q,3.7,27,-0.8316128338
2,good_q,3.75,27,-0.8237751919
2,good_q,3.8,26,-0.8152021458
2,good_q,3.85,26,-0.8171615456
2,good_q,3.9,26,-0.8002482973
2,good_q,3.95,25,-0.8000752052
2,good_q,4,25,-0.7946173136
2,good_q,4.05,25,-0.779815075
2,good_q,4.1,24,-0.7755930213
2,good_q,4.15,24,-0.7620606165
2,good_q,4.2,24,-0.77505037
2,good_q,4.25,24,-0.7516473616
2,good_q,4.3,23,-0.7529990517
2,good_q,4.35,23,-0.7336973014
2,good_q,4.4,23,-0.7243506412
2,good_q,4.45,22,-0.6892480672
2,good_q,4.5,22,-0.702608417
2,good_q,4.55,22,-0.6916399734
2,good_q,4.6,22,-0.6888612536
2,good_q,4.65,22,-0.6776460022
2,good_q,4.7,21,-0.6496956813
2,good_q,4.75,21,-0.6503999392
2,good_q,4.8,21,-0.657008193
2,good_q,4.85,21,-0.6440346925
2,good_q,4.9,20,-0.5670078109
2,good_q,4.95,20,-0.597947141
2,good_q,5,20,-0.5928286144
2,good_q,5.05,20,-0.5881662745
2,good_q,5.1,20,-0.6089145895
2,good_q,5.15,19,-0.5418372742
2,good_q,5.2,19,-0.5502531316
2,good_q,5.25,19,-0.5561145877
2,good_q,5.3,19,-0.5635255244
2,good_q,5.35,19,-0.5607741334
2,good_q,5.4,19,-0.5567256452
2,good_q,5.45,18,-0.4913850388
2,good_q,5.5,18,-0.4963885187
2,good_q,5.55,18,-0.4723493969
2,good_q,5.6,18,-0.4586932558
2,good_q,5.65,18,-0.4583439973
2,good_q,5.7,18,-0.4662297534
2,good_q,5.75,17,-0.423627904
2,good_q,5.8,17,-0.3981657364
2,good_q,5.85,17,-0.4025001544
2,good_q,5.9,17,-0.3878469133
2,good_q,5.95,17,-0.3686423179
2,good_q,6,17,-0.3498319112
2,good_q,6.05,17,-0.3328971823
2,good_q,6.1,16,-0.2790940785
2,good_q,6.15,16,-0.2736198284
2,good_q,6.2,16,-0.2811302079
2,good_q,6.25,16,-0.2675194057
2,good_q,6.3,16,-0.2437973816
2,good_q,6.35,16,-0.2365647682
2,good_q,6.4,16,-0.244216029
2,good_q,6.45,16,-0.2371024015
2,good_q,6.5,15,-0.1668201428
2,good_q,6.55,15,-0.1650705304
2,good_q,6.6,15,-0.1707325225
2,good_q,6.65,15,-0.1688516839
2,good_q,6.7,15,-0.1524890406
2,good_q,6.75,15,-0.1582777862
2,good_q,6.8,15,-0.1543515024
2,good_q,6.85,15,-0.1254599441
2,good_q,6.9,14,-0.08182161896
2,good_q,6.95,14,-0.08843090943
2,good_q,7,14,-0.09578500104
2,good_q,7.05,14,-0.09521649208
2,good_q,7.1,14,-0.09323342613
2,good_q,7.15,14,-0.07041656939
2,good_q,7.2,14,-0.05925518083
2,good_q,7.25,14,-0.07114183873
2,good_q,7.3,14,-0.07965033259
2,good_q,7.35,14,-0.06501041367
2,good_q,7.4,14,-0.03058351895
2,good_q,7.45,13,0.02266891172
2,good_q,7.5,13,0.03703989587
2,good_q,7.55,13,0.04145373782
2,good_q,7.6,13,0.08103406812
2,good_q,7.65,13,0.1252318252
2,good_q,7.7,13,0.1292491204
2,good_q,7.75,13,0.1468132282
2,good_q,7.8,13,0.1754840108
2,good_q,7.85,13,0.1704837873
2,good_q,7.9,13,0.1681950419
2,good_q,7.95,13,0.1670050474
2,good_q,8,13,0.1855745625
2,good_q,8.05,12,0.2854787202
2,good_q,8.1,12,0.2871704676
2,good_q,8.15,12,0.2860840939
2,good_q,8.2,12,0.3024569029
2,good_q,8.25,12,0.3397595137
2,good_q,8.3,12,0.3593136842
2,good_q,8.35,12,0.3391298199
2,good_q,8.4,12,0.3264512794
2,good_q,8.45,12,0.3421777251
2,good_q,8.5,12,0.3559628031
2,good_q,8.55,12,0.3613311335
2,good_q,8.6,12,0.3617100494
2,good_q,8.65,12,0.3697859211
2,good_q,8.7,11,0.4353967154
2,good_q,8.75,11,0.4574488123
2,good_q,8.8,11,0.4829644807
2,good_q,8.85,11,0.5051912583
2,good_q,8.9,11,0.5201327303
2,good_q,8.95,11,0.5302388224
2,good_q,9,11,0.5385398336
2,good_q,9.05,11,0.5418861851
2,good_q,9.1,11,0.5418816182
2,good_q,9.15,11,0.5464692394
2,good_q,9.2,11,0.5377533
2,good_q,9.25,11,0.5301781988
2,good_q,9.3,11,0.5434952404
2,good_q,9.35,11,0.5732284305
2,good_q,9.4,11,0.5951916809
2,good_q,9.45,11,0.5945312315
2,good_q,9.5,11,0.5879295531
2,good_q,9.55,10,0.5578756009
2,good_q,9.6,10,0.5767299847
2,good_q,9.65,10,0.5968902092
2,good_q,9.7,10,0.6086618309
2,good_q,9.75,10,0.6087901427
2,good_q,9.8,10,0.5951416145
2,good_q,9.85,10,0.5786392933
2,good_q,9.9,10,0.5603664562
2,good_q,9.95,10,0.5545894365
2,good_q,10,10,0.5536400138
2,good_q,10.05,10,0.5482062813
2,good_q,10.1,10,0.5619698351
2,good_q,10.15,10,0.5819512065
2,good_q,10.2,10,0.5947599905
2,good_q,10.25,10,0.6027328563
2,good_q,10.3,10,0.610010633
2,good_q,10.35,10,0.6233492965
2,good_q,10.4,10,0.6468087415
2,good_q,10.45,10,0.6718249771
2,good_q,10.5,10,0.6928205324
2,good_q,10.55,9,0.6776801219
2,good_q,10.6,9,0.6887084573
2,good_q,10.65,9,0.6960588944
2,good_q,10.7,9,0.6972749223
2,good_q,10.75,9,0.7134004363
2,good_q,10.8,9,0.7245053286
2,good_q,10.85,9,0.7321420739
2,good_q,10.9,9,0.7350111957
2,good_q,10.95,9,0.7379284563
2,good_q,11,9,0.7408052867
2,good_q,11.05,9,0.7455905363
2,good_q,11.1,9,0.7484975065
2,good_q,11.15,9,0.746134446
2,good_q,11.2,9,0.7349100925
2,good_q,11.25,9,0.7281031305
2,good_q,11.3,9,0.7394156682
2,good_q,11.35,9,0.7469152777
2,good_q,11.4,9,0.7486591407
2,good_q,11.45,9,0.7485264684
2,good_q,11.5,9,0.7438218594
2,good_q,11.55,9,0.739084909
2,good_q,11.6,9,0.7279673872
2,good_q,11.65,9,0.7194998652
2,good_q,11.7,9,0.7170252874
2,good_q,11.75,9,0.7196230851
2,good_q,11.8,8,0.6718806146
2,good_q,11.85,8,0.6809209389
2,good_q,11.9,8,0.6860568174
2,good_q,11.95,8,0.6830936086
2,good_q,12,8,0.6852823741
2,good_q,12.05,8,0.6865608575
2,good_q,12.1,8,0.679776579
2,good_q,12.15,8,0.6681761421
2,good_q,12.2,8,0.6567235472
2,good_q,12.25,8,0.6500308703
2,good_q,12.3,8,0.6475283405
2,good_q,12.35,8,0.6523249806
2,good_q,12.4,8,0.6641247726
2,good_q,12.45,8,0.675676451
2,good_q,12.5,8,0.6768260223
2,good_q,12.55,8,0.6764558327
2,good_q,12.6,8,0.6774273942
2,good_q,12.65,8,0.6657969782
2,good_q,12.7,8,0.6709098233
2,good_q,12.75,8,0.6862719813
2,good_q,12.8,8,0.727287615
2,good_q,12.85,8,0.757598226
2,good_q,12.9,8,0.7673494208
2,good_q,12.95,8,0.7705392846
2,good_q,13,8,0.7725862012
2,p_ne_q,1,100,0.2849675539
2,p_ne_q,1.05,95,0.1706051055
2,p_ne_q,1.1,91,0.04111430684
2,p_ne_q,1.15,87,-0.09686008698
2,p_ne_q,1.2,83,-0.1941809746
2,p_ne_q,1.25,80,-0.188283141
2,p_ne_q,1.3,77,-0.1125692535
2,p_ne_q,1.35,74,-0.03650476497
2,p_ne_q,1.4,71,0.06888640034
2,p_ne_q,1.45,69,0.1927990942
2,p_ne_q,1.5,67,0.31662423
2,p_ne_q,1.55,65,0.4118213327
2,p_ne_q,1.6,63,0.5169839937
2,p_ne_q,1.65,61,0.6086811067
2,p_ne_q,1.7,59,0.6546867974
2,p_ne_q,1.75,57,0.7110725658
2,p_ne_q,1.8,56,0.7418575463
2,p_ne_q,1.85,54,0.7862080222
2,p_ne_q,1.9,53,0.7848592673
2,p_ne_q,1.95,51,0.7716059454
2,p_ne_q,2,50,0.7488949563
2,p_ne_q,2.05,49,0.7034618703
2,p_ne_q,2.1,48,0.6411344039
2,p_ne_q,2.15,47,0.5754100604
2,p_ne_q,2.2,45,0.5136463259
2,p_ne_q,2.25,44,0.44135615
2,p_ne_q,2.3,43,0.3754809393
2,p_ne_q,2.35,43,0.3359770527
2,p_ne_q,2.4,42,0.2688159435
2,p_ne_q,2.45,41,0.2114725199
2,p_ne_q,2.5,40,0.1260038921
2,p_ne_q,2.55,39,0.07812889917
2,p_ne_q,2.6,38,0.007577216671
2,p_ne_q,2.65,38,-0.02183235874
2,p_ne_q,2.7,37,-0.07937708427
2,p_ne_q,2.75,36,-0.1129680351
2,p_ne_q,2.8,36,-0.1772992013
2,p_ne_q,2.85,35,-0.2156380417
2,p_ne_q,2.9,34,-0.2600895306
2,p_ne_q,2.95,34,-0.3088547932
2,p_ne_q,3,33,-0.3748573985
2,p_ne_q,3.05,33,-0.3827923578
2,p_ne_q,3.1,32,-0.4188913098
2,p_ne_q,3.15,32,-0.4401811477
2,p_ne_q,3.2,31,-0.4534830908
2,p_ne_q,3.25,31,-0.4855535868
2,p_ne_q,3.3,30,-0.4987321591
2,p_ne_q,3.35,30,-0.5298341667
2,p_ne_q,3.4,29,-0.5441747118
2,p_ne_q,3.45,29,-0.5834371085
2,p_ne_q,3.5,29,-0.6227984287
2,p_ne_q,3.55,28,-0.6316075622
2,p_ne_q,3.6,28,-0.6498294781
2,p_ne_q,3.65,27,-0.6520442324
2,p_ne_q,3.7,27,-0.6702308261
2,p_ne_q,3.75,27,-0.6943770427
2,p_ne_q,3.8,26,-0.6991360056
2,p_ne_q,3.85,26,-0.7218477579
2,p_ne_q,3.9,26,-0.7374704173
2,p_ne_q,3.95,25,-0.7511764071
2,p_ne_q,4,25,-0.7633448905
2,p_ne_q,4.05,25,-0.77588798
2,p_ne_q,4.1,24,-0.7768435704
2,p_ne_q,4.15,24,-0.7797015121
2,p_ne_q,4.2,24,-0.7862806907
2,p_ne_q,4.25,24,-0.7861468168
2,p_ne_q,4.3,23,-0.783167736
2,p_ne_q,4.35,23,-0.7919999379
2,p_ne_q,4.4,23,-0.8022033325
2,p_ne_q,4.45,22,-0.7978897548
2,p_ne_q,4.5,22,-0.8108606851
2,p_ne_q,4.55,22,-0.8106730121
2,p_ne_q,4.6,22,-0.8154545331
2,p_ne_q,4.65,22,-0.8180140096
2,p_ne_q,4.7,21,-0.8302401918
2,p_ne_q,4.75,21,-0.8321001689
2,p_ne_q,4.8,21,-0.8297021025
2,p_ne_q,4.85,21,-0.8297281902
2,p_ne_q,4.9,20,-0.8016762062
2,p_ne_q,4.95,20,-0.8093654056
2,p_ne_q,5,20,-0.7984109877
2,p_ne_q,5.05,20,-0.7949468069
2,p_ne_q,5.1,20,-0.799860606
2,p_ne_q,5.15,19,-0.7833663913
2,p_ne_q,5.2,19,-0.786629945
2,p_ne_q,5.25,19,-0.7802633761
2,p_ne_q,5.3,19,-0.7640007488
2,p_ne_q,5.35,19,-0.7583112264
2,p_ne_q,5.4,19,-0.7601178669
2,p_ne_q,5.45,18,-0.7203762743
2,p_ne_q,5.5,18,-0.714186385
2,p_ne_q,5.55,18,-0.7155385768
2,p_ne_q,5.6,18,-0.707251327
2,p_ne_q,5.65,18,-0.6939020478
2,p_ne_q,5.7,18,-0.686585974
2,p_ne_q,5.75,17,-0.6378736839
2,p_ne_q,5.8,17,-0.5995209416
2,p_ne_q,5.85,17,-0.5786537139
2,p_ne_q,5.9,17,-0.5628028278
2,p_ne_q,5.95,17,-0.5604820579
2,p_ne_q,6,17,-0.5526483081
2,p_ne_q,6.05,17,-0.5452131507
2,p_ne_q,6.1,16,-0.4802708304
2,p_ne_q,6.15,16,-0.4625213723
2,p_ne_q,6.2,16,-0.4474841969
2,p_ne_q,6.25,16,-0.4192427226
2,p_ne_q,6.3,16,-0.3833989204
2,p_ne_q,6.35,16,-0.3525190033
2,p_ne_q,6.4,16,-0.336815499
2,p_ne_q,6.45,16,-0.3208396345
2,p_ne_q,6.5,15,-0.2492046089
2,p_ne_q,6.55,15,-0.252238306
2,p_ne_q,6.6,15,-0.2491419081
2,p_ne_q,6.65,15,-0.2311426753
2,p_ne_q,6.7,15,-0.2076714514
2,p_ne_q,6.75,15,-0.1860479937
2,p_ne_q,6.8,15,-0.1619406966
2,p_ne_q,6.85,15,-0.1355773167
2,p_ne_q,6.9,14,-0.07140868758
2,p_ne_q,6.95,14,-0.05893374879
2,p_ne_q,7,14,-0.04938002027
2,p_ne_q,7.05,14,-0.04384495557
2,p_ne_q,7.1,14,-0.03989335921
2,p_ne_q,7.15,14,-0.03327671482
2,p_ne_q,7.2,14,-0.0219465064
2,p_ne_q,7.25,14,-0.01087018756
2,p_ne_q,7.3,14,0.002773321775
2,p_ne_q,7.35,14,0.02098102559
2,p_ne_q,7.4,14,0.05613951898
2,p_ne_q,7.45,13,0.1070775333
2,p_ne_q,7.5,13,0.1277776394
2,p_ne_q,7.55,13,0.1404311373
2,p_ne_q,7.6,13,0.1459187669
2,p_ne_q,7.65,13,0.1529449627
2,p_ne_q,7.7,13,0.1617268275
2,p_ne_q,7.75,13,0.1728416531
2,p_ne_q,7.8,13,0.178008437
2,p_ne_q,7.85,13,0.1716278422
2,p_ne_q,7.9,13,0.1691308839
2,p_ne_q,7.95,13,0.1696921245
2,p_ne_q,8,13,0.196019397
2,p_ne_q,8.05,12,0.218271942
2,p_ne_q,8.1,12,0.2335238559
2,p_ne_q,8.15,12,0.2486622255
2,p_ne_q,8.2,12,0.267116023
2,p_ne_q,8.25,12,0.2769123372
2,p_ne_q,8.3,12,0.2839693049
2,p_ne_q,8.35,12,0.3030350544
2,p_ne_q,8.4,12,0.3245666842
2,p_ne_q,8.45,12,0.3352555408
2,p_ne_q,8.5,12,0.3345836814
2,p_ne_q,8.55,12,0.3315710937
2,p_ne_q,8.6,12,0.3291927992
2,p_ne_q,8.65,12,0.3377268145
2,p_ne_q,8.7,11,0.2909938981
2,p_ne_q,8.75,11,0.2936427723
2,p_ne_q,8.8,11,0.3044958318
2,p_ne_q,8.85,11,0.3337590884
2,p_ne_q,8.9,11,0.3618301338
2,p_ne_q,8.95,11,0.3948215825
2,p_ne_q,9,11,0.4253317093
2,p_ne_q,9.05,11,0.4193476977
2,p_ne_q,9.1,11,0.4139314165
2,p_ne_q,9.15,11,0.4263119631
2,p_ne_q,9.2,11,0.4348115872
2,p_ne_q,9.25,11,0.4313364475
2,p_ne_q,9.3,11,0.4329042645
2,p_ne_q,9.35,11,0.4414028007
2,p_ne_q,9.4,11,0.4476964847
2,p_ne_q,9.45,11,0.4589861944
2,p_ne_q,9.5,11,0.4620423471
2,p_ne_q,9.55,10,0.3777500256
2,p_ne_q,9.6,10,0.3786300074
2,p_ne_q,9.65,10,0.380472881
2,p_ne_q,9.7,10,0.3794044553
2,p_ne_q,9.75,10,0.3761150723
2,p_ne_q,9.8,10,0.3703474408
2,p_ne_q,9.85,10,0.3714442638
2,p_ne_q,9.9,10,0.3856940575
2,p_ne_q,9.95,10,0.4044541458
2,p_ne_q,10,10,0.4114020816
2,p_ne_q,10.05,10,0.4167872027
2,p_ne_q,10.1,10,0.4447583652
2,p_ne_q,10.15,10,0.4758506731
2,p_ne_q,10.2,10,0.4958935349
2,p_ne_q,10.25,10,0.5058984501
2,p_ne_q,10.3,10,0.5137326341
2,p_ne_q,10.35,10,0.5224477176
2,p_ne_q,10.4,10,0.535923855
2,p_ne_q,10.45,10,0.5478676897
2,p_ne_q,10.5,10,0.5593606177
2,p_ne_q,10.55,9,0.4809659658
2,p_ne_q,10.6,9,0.4931904115
2,p_ne_q,10.65,9,0.4929275353
2,p_ne_q,10.7,9,0.4957177531
2,p_ne_q,10.75,9,0.5057586476
2,p_ne_q,10.8,9,0.5087868463
2,p_ne_q,10.85,9,0.5091231569
2,p_ne_q,10.9,9,0.507984952
2,p_ne_q,10.95,9,0.508215319
2,p_ne_q,11,9,0.5082606996
2,p_ne_q,11.05,9,0.5164918358
2,p_ne_q,11.1,9,0.5237055717
2,p_ne_q,11.15,9,0.5243062579
2,p_ne_q,11.2,9,0.5204649294
2,p_ne_q,11.25,9,0.5118913682
2,p_ne_q,11.3,9,0.5163580432
2,p_ne_q,11.35,9,0.5194609107
2,p_ne_q,11.4,9,0.5200156611
2,p_ne_q,11.45,9,0.5193873078
2,p_ne_q,11.5,9,0.5221160145
2,p_ne_q,11.55,9,0.5243987975
2,p_ne_q,11.6,9,0.5205117977
2,p_ne_q,11.65,9,0.5262001215
2,p_ne_q,11.7,9,0.5341390586
2,p_ne_q,11.75,9,0.5426711891
2,p_ne_q,11.8,8,0.4392752579
2,p_ne_q,11.85,8,0.4421657683
2,p_ne_q,11.9,8,0.4443616347
2,p_ne_q,11.95,8,0.4529410786
2,p_ne_q,12,8,0.4661187775
2,p_ne_q,12.05,8,0.4780588072
2,p_ne_q,12.1,8,0.4935005156
2,p_ne_q,12.15,8,0.5071760084
2,p_ne_q,12.2,8,0.5198675951
2,p_ne_q,12.25,8,0.5208920988
2,p_ne_q,12.3,8,0.5173941295
2,p_ne_q,12.35,8,0.5146044132
2,p_ne_q,12.4,8,0.5161671188
2,p_ne_q,12.45,8,0.5186888685
2,p_ne_q,12.5,8,0.5230226558
2,p_ne_q,12.55,8,0.5283347011
2,p_ne_q,12.6,8,0.5321445
2,p_ne_q,12.65,8,0.5175271906
2,p_ne_q,12.7,8,0.5061483319
2,p_ne_q,12.75,8,0.4999238852
2,p_ne_q,12.8,8,0.5106345793
2,p_ne_q,12.85,8,0.5215853439
2,p_ne_q,12.9,8,0.5333681871
2,p_ne_q,12.95,8,0.540115108
2,p_ne_q,13,8,0.5461522143
3,all,1,100,0.01469641762
3,all,1.05,95,0.08615161864
3,all,1.1,91,0.1447620619
3,all,1.15,87,0.1781272642
3,all,1.2,83,0.2060529914
3,all,1.25,80,0.1538373557
3,all,1.3,77,0.06672930874
3,all,1.35,74,-0.05947188362
3,all,1.4,71,-0.2341074285
3,all,1.45,69,-0.3773151193
3,all,1.5,67,-0.4959671337
3,all,1.55,65,-0.5812347339
3,all,1.6,63,-0.6558287271
3,all,1.65,61,-0.7215109916
3,all,1.7,59,-0.76176232
3,all,1.75,57,-0.7697872441
3,all,1.8,56,-0.7652615028
3,all,1.85,54,-0.7407290384
3,all,1.9,53,-0.7144150082
3,all,1.95,51,-0.6637664762
3,all,2,50,-0.6096362207
3,all,2.05,49,-0.5497511419
3,all,2.1,48,-0.4804321173
3,all,2.15,47,-0.401931141
3,all,2.2,45,-0.2880474588
3,all,2.25,44,-0.1830218399
3,all,2.3,43,-0.06464672223
3,all,2.35,43,-0.01491764955
3,all,2.4,42,0.1070591581
3,all,2.45,41,0.2322651204
3,all,2.5,40,0.3674344289
3,all,2.55,39,0.4846747763
3,all,2.6,38,0.591916326
3,all,2.65,38,0.6111081564
3,all,2.7,37,0.73403794
3,all,2.75,36,0.8064963714
3,all,2.8,36,0.8259574948
3,all,2.85,35,0.9011059595
3,all,2.9,34,0.9290805899
3,all,2.95,34,0.9435842699
3,all,3,33,0.9409128905
3,all,3.05,33,0.9420763793
3,all,3.1,32,0.9207360564
3,all,3.15,32,0.9037406442
3,all,3.2,31,0.8842125668
3,all,3.25,31,0.8541788216
3,all,3.3,30,0.8218995715
3,all,3.35,30,0.7827186434
3,all,3.4,29,0.7551720752
3,all,3.45,29,0.7136179836
3,all,3.5,29,0.676244827
3,all,3.55,28,0.635068781
3,all,3.6,28,0.5978453182
3,all,3.65,27,0.5476334316
3,all,3.7,27,0.5116616591
3,all,3.75,27,0.4774649185
3,all,3.8,26,0.4014267578
3,all,3.85,26,0.3517836829
3,all,3.9,26,0.3110605721
3,all,3.95,25,0.2376285707
3,all,4,25,0.1978102864
3,all,4.05,25,0.1562194698
3,all,4.1,24,0.08965677402
3,all,4.15,24,0.05812664714
3,all,4.2,24,0.03501730925
3,all,4.25,24,-0.005486598048
3,all,4.3,23,-0.06763682542
3,all,4.35,23,-0.1251325081
3,all,4.4,23,-0.1655350086
3,all,4.45,22,-0.2252821294
3,all,4.5,22,-0.2555583571
3,all,4.55,22,-0.3164991684
3,all,4.6,22,-0.3571196163
3,all,4.65,22,-0.3944924429
3,all,4.7,21,-0.4383213882
3,all,4.75,21,-0.4448742115
3,all,4.8,21,-0.4565820851
3,all,4.85,21,-0.4869637789
3,all,4.9,20,-0.517236705
3,all,4.95,20,-0.5460312476
3,all,5,20,-0.5527099382
3,all,5.05,20,-0.5785765051
3,all,5.1,20,-0.597257103
3,all,5.15,19,-0.5828781925
3,all,5.2,19,-0.6078589968
3,all,5.25,19,-0.6432345212
3,all,5.3,19,-0.6741541287
3,all,5.35,19,-0.6981111821
3,all,5.4,19,-0.7140247519
3,all,5.45,18,-0.7063230852
3,all,5.5,18,-0.7239045705
3,all,5.55,18,-0.7334386991
3,all,5.6,18,-0.7463586991
3,all,5.65,18,-0.766309069
3,all,5.7,18,-0.780631722
3,all,5.75,17,-0.7692410468
3,all,5.8,17,-0.7826855335
3,all,5.85,17,-0.7934832256
3,all,5.9,17,-0.7991136377
3,all,5.95,17,-0.7962223793
3,all,6,17,-0.803296423
3,all,6.05,17,-0.81212594
3,all,6.1,16,-0.8065064533
3,all,6.15,16,-0.8033452952
3,all,6.2,16,-0.8085291908
3,all,6.25,16,-0.8136411591
3,all,6.3,16,-0.8141288408
3,all,6.35,16,-0.8075978939
3,all,6.4,16,-0.8076727252
3,all,6.45,16,-0.8090142592
3,all,6.5,15,-0.7963440298
3,all,6.55,15,-0.7981618341
3,all,6.6,15,-0.7978074071
3,all,6.65,15,-0.802763109
3,all,6.7,15,-0.7956693793
3,all,6.75,15,-0.7891463751
3,all,6.8,15,-0.7811467778
3,all,6.85,15,-0.7743405127
3,all,6.9,14,-0.7450017548
3,all,6.95,14,-0.7422797069
3,all,7,14,-0.7414185257
3,all,7.05,14,-0.7295426964
3,all,7.1,14,-0.7255416711
3,all,7.15,14,-0.7311602022
3,all,7.2,14,-0.7274839892
3,all,7.25,14,-0.7270452284
3,all,7.3,14,-0.7243770955
3,all,7.35,14,-0.7176131749
3,all,7.4,14,-0.6988283429
3,all,7.45,13,-0.6352883759
3,all,7.5,13,-0.6272998292
3,all,7.55,13,-0.6261713331
3,all,7.6,13,-0.6171536426
3,all,7.65,13,-0.6042046666
3,all,7.7,13,-0.6024197944
3,all,7.75,13,-0.5902163156
3,all,7.8,13,-0.5776897091
3,all,7.85,13,-0.5737637426
3,all,7.9,13,-0.5737894548
3,all,7.95,13,-0.5755007744
3,all,8,13,-0.5591668633
3,all,8.05,12,-0.4720931394
3,all,8.1,12,-0.4638615413
3,all,8.15,12,-0.4566413141
3,all,8.2,12,-0.4456333065
3,all,8.25,12,-0.4355002722
3,all,8.3,12,-0.4197520868
3,all,8.35,12,-0.4090174909
3,all,8.4,12,-0.3937785285
3,all,8.45,12,-0.3787261855
3,all,8.5,12,-0.3729641942
3,all,8.55,12,-0.3709073393
3,all,8.6,12,-0.3747643934
3,all,8.65,12,-0.370692492
3,all,8.7,11,-0.3009903757
3,all,8.75,11,-0.2937216806
3,all,8.8,11,-0.2736409773
3,all,8.85,11,-0.2385672989
3,all,8.9,11,-0.2060010779
3,all,8.95,11,-0.1744923165
3,all,9,11,-0.1447313678
3,all,9.05,11,-0.1365614692
3,all,9.1,11,-0.1282663194
3,all,9.15,11,-0.1254062785
3,all,9.2,11,-0.123651295
3,all,9.25,11,-0.121588537
3,all,9.3,11,-0.110167486
3,all,9.35,11,-0.08651539304
3,all,9.4,11,-0.07004228611
3,all,9.45,11,-0.0551694433
3,all,9.5,11,-0.05138975979
3,all,9.55,10,-0.009184306859
3,all,9.6,10,-0.01361166455
3,all,9.65,10,-0.0111544471
3,all,9.7,10,-0.005907522201
3,all,9.75,10,-0.003743297661
3,all,9.8,10,-0.009544223981
3,all,9.85,10,-0.01136054824
3,all,9.9,10,-0.003011440055
3,all,9.95,10,0.01454346306
3,all,10,10,0.03661129674
3,all,10.05,10,0.05889366492
3,all,10.1,10,0.08939335041
3,all,10.15,10,0.1248382408
3,all,10.2,10,0.1585134639
3,all,10.25,10,0.1799301553
3,all,10.3,10,0.197116904
3,all,10.35,10,0.2162836127
3,all,10.4,10,0.2368591774
3,all,10.45,10,0.2520918798
3,all,10.5,10,0.2690129069
3,all,10.55,9,0.2747067865
3,all,10.6,9,0.288400801
3,all,10.65,9,0.2879051995
3,all,10.7,9,0.2872633203
3,all,10.75,9,0.298502598
3,all,10.8,9,0.3063470608
3,all,10.85,9,0.3125245188
3,all,10.9,9,0.3146097802
3,all,10.95,9,0.3159681059
3,all,11,9,0.3172230365
3,all,11.05,9,0.3216920853
3,all,11.1,9,0.3255090419
3,all,11.15,9,0.3313144957
3,all,11.2,9,0.3378240205
3,all,11.25,9,0.3343551641
3,all,11.3,9,0.333164705
3,all,11.35,9,0.3308985621
3,all,11.4,9,0.3342217801
3,all,11.45,9,0.3354440635
3,all,11.5,9,0.3428479609
3,all,11.55,9,0.3506706608
3,all,11.6,9,0.349693034
3,all,11.65,9,0.3581239745
3,all,11.7,9,0.3697098945
3,all,11.75,9,0.3839507859
3,all,11.8,8,0.3344919476
3,all,11.85,8,0.3406732303
3,all,11.9,8,0.3465546905
3,all,11.95,8,0.3598060282
3,all,12,8,0.3773808792
3,all,12.05,8,0.3937789433
3,all,12.1,8,0.4119211217
3,all,12.15,8,0.4271561696
3,all,12.2,8,0.4413923381
3,all,12.25,8,0.4461528327
3,all,12.3,8,0.4447180045
3,all,12.35,8,0.4433668626
3,all,12.4,8,0.4455248743
3,all,12.45,8,0.4490209378
3,all,12.5,8,0.4525476812
3,all,12.55,8,0.4559725661
3,all,12.6,8,0.4570142308
3,all,12.65,8,0.4459671845
3,all,12.7,8,0.4386665673
3,all,12.75,8,0.4329450659
3,all,12.8,8,0.4392986167
3,all,12.85,8,0.4466172795
3,all,12.9,8,0.4625582408
3,all,12.95,8,0.4748940278
3,all,13,8,0.4865418023
3,good_q,1,100,0.09990141649
3,good_q,1.05,95,0.1590144241
3,good_q,1.1,91,0.2113699428
3,good_q,1.15,87,0.2328211832
3,good_q,1.2,83,0.2491745957
3,good_q,1.25,80,0.1859601989
3,good_q,1.3,77,0.08865034117
3,good_q,1.35,74,-0.0529563651
3,good_q,1.4,71,-0.239844828
3,good_q,1.45,69,-0.3883236877
3,good_q,1.5,67,-0.5183854676
3,good_q,1.55,65,-0.6119932504
3,good_q,1.6,63,-0.6906657051
3,good_q,1.65,61,-0.7491217879
3,good_q,1.7,59,-0.7865849695
3,good_q,1.75,57,-0.784239252
3,good_q,1.8,56,-0.7658609912
3,good_q,1.85,54,-0.7331637006
3,good_q,1.9,53,-0.6994684342
3,good_q,1.95,51,-0.6438263449
3,good_q,2,50,-0.5849275393
3,good_q,2.05,49,-0.5241240549
3,good_q,2.1,48,-0.4562056221
3,good_q,2.15,47,-0.3764039597
3,good_q,2.2,45,-0.2623044099
3,good_q,2.25,44,-0.153895058
3,good_q,2.3,43,-0.03231868161
3,good_q,2.35,43,0.01461648839
3,good_q,2.4,42,0.1343543065
3,good_q,2.45,41,0.2537231505
3,good_q,2.5,40,0.389070087
3,good_q,2.55,39,0.4823951616
3,good_q,2.6,38,0.5870875397
3,good_q,2.65,38,0.6048044345
3,good_q,2.7,37,0.7201418049
3,good_q,2.75,36,0.7915561646
3,good_q,2.8,36,0.816057915
3,good_q,2.85,35,0.8793983517
3,good_q,2.9,34,0.914112214
3,good_q,2.95,34,0.926449163
3,good_q,3,33,0.9337755326
3,good_q,3.05,33,0.9339510452
3,good_q,3.1,32,0.924930267
3,good_q,3.15,32,0.9062948411
3,good_q,3.2,31,0.8949490982
3,good_q,3.25,31,0.861137382
3,good_q,3.3,30,0.8347725349
3,good_q,3.35,30,0.8051746517
3,good_q,3.4,29,0.7744216398
3,good_q,3.45,29,0.7400079084
3,good_q,3.5,29,0.7023228242
3,good_q,3.55,28,0.651351519
3,good_q,3.6,28,0.6082791667
3,good_q,3.65,27,0.5636011578
3,good_q,3.7,27,0.5227737677
3,good_q,3.75,27,0.4808594377
3,good_q,3.8,26,0.4048860567
3,good_q,3.85,26,0.3723592792
3,good_q,3.9,26,0.3344310781
3,good_q,3.95,25,0.2390891416
3,good_q,4,25,0.1940201815
3,good_q,4.05,25,0.1500193214
3,good_q,4.1,24,0.06782351467
3,good_q,4.15,24,0.04472573739
3,good_q,4.2,24,0.02030582547
3,good_q,4.25,24,-0.02518247731
3,good_q,4.3,23,-0.102002303
3,good_q,4.35,23,-0.1558218408
3,good_q,4.4,23,-0.1923530608
3,good_q,4.45,22,-0.2472246135
3,good_q,4.5,22,-0.2761718072
3,good_q,4.55,22,-0.3489808878
3,good_q,4.6,22,-0.3900347871
3,good_q,4.65,22,-0.4237405106
3,good_q,4.7,21,-0.4777900444
3,good_q,4.75,21,-0.4848566274
3,good_q,4.8,21,-0.4859725847
3,good_q,4.85,21,-0.5118440422
3,good_q,4.9,20,-0.5542868599
3,good_q,4.95,20,-0.5841185285
3,good_q,5,20,-0.5838010459
3,good_q,5.05,20,-0.6098781406
3,good_q,5.1,20,-0.6240468179
3,good_q,5.15,19,-0.607137199
3,good_q,5.2,19,-0.6330585254
3,good_q,5.25,19,-0.68458858
3,good_q,5.3,19,-0.7268433165
3,good_q,5.35,19,-0.7522163698
3,good_q,5.4,19,-0.7656988143
3,good_q,5.45,18,-0.7683848915
3,good_q,5.5,18,-0.7772832231
3,good_q,5.55,18,-0.778970906
3,good_q,5.6,18,-0.7907457216
3,good_q,5.65,18,-0.8178861128
3,good_q,5.7,18,-0.8286143413
3,good_q,5.75,17,-0.8148069033
3,good_q,5.8,17,-0.8187486611
3,good_q,5.85,17,-0.8225109506
3,good_q,5.9,17,-0.8235982992
3,good_q,5.95,17,-0.8193945
3,good_q,6,17,-0.828710623
3,good_q,6.05,17,-0.8384452469
3,good_q,6.1,16,-0.8349155738
3,good_q,6.15,16,-0.8286612877
3,good_q,6.2,16,-0.8255699817
3,good_q,6.25,16,-0.8238050472
3,good_q,6.3,16,-0.8234762196
3,good_q,6.35,16,-0.8153272466
3,good_q,6.4,16,-0.8214528204
3,good_q,6.45,16,-0.8284924482
3,good_q,6.5,15,-0.8134663695
3,good_q,6.55,15,-0.8122560272
3,good_q,6.6,15,-0.8028040112
3,good_q,6.65,15,-0.7835303944
3,good_q,6.7,15,-0.7728439421
3,good_q,6.75,15,-0.7715282678
3,good_q,6.8,15,-0.7710773794
3,good_q,6.85,15,-0.7708724911
3,good_q,6.9,14,-0.741783854
3,good_q,6.95,14,-0.7341759062
3,good_q,7,14,-0.7248131379
3,good_q,7.05,14,-0.7110168573
3,good_q,7.1,14,-0.7025900761
3,good_q,7.15,14,-0.7012052785
3,good_q,7.2,14,-0.6966427795
3,good_q,7.25,14,-0.6881395975
3,good_q,7.3,14,-0.6846843901
3,good_q,7.35,14,-0.6864143993
3,good_q,7.4,14,-0.6703119818
3,good_q,7.45,13,-0.6097776773
3,good_q,7.5,13,-0.6064964687
3,good_q,7.55,13,-0.5983368732
3,good_q,7.6,13,-0.5814726795
3,good_q,7.65,13,-0.5609360274
3,good_q,7.7,13,-0.5453363314
3,good_q,7.75,13,-0.5279412685
3,good_q,7.8,13,-0.5234096737
3,good_q,7.85,13,-0.5293033674
3,good_q,7.9,13,-0.5449709436
3,good_q,7.95,13,-0.5651227999
3,good_q,8,13,-0.5397421354
3,good_q,8.05,12,-0.4296408075
3,good_q,8.1,12,-0.427913025
3,good_q,8.15,12,-0.4228593637
3,good_q,8.2,12,-0.4066018996
3,good_q,8.25,12,-0.3954997309
3,good_q,8.3,12,-0.3701780864
3,good_q,8.35,12,-0.348261116
3,good_q,8.4,12,-0.3273269937
3,good_q,8.45,12,-0.3164589715
3,good_q,8.5,12,-0.3115925061
3,good_q,8.55,12,-0.3081362664
3,good_q,8.6,12,-0.3103268427
3,good_q,8.65,12,-0.306077132
3,good_q,8.7,11,-0.2471022965
3,good_q,8.75,11,-0.2408955094
3,good_q,8.8,11,-0.2233291118
3,good_q,8.85,11,-0.1909910862
3,good_q,8.9,11,-0.1614630487
3,good_q,8.95,11,-0.126470217
3,good_q,9,11,-0.09247003283
3,good_q,9.05,11,-0.08977390503
3,good_q,9.1,11,-0.0869339178
3,good_q,9.15,11,-0.08589821481
3,good_q,9.2,11,-0.0925419517
3,good_q,9.25,11,-0.1019625846
3,good_q,9.3,11,-0.08948613427
3,good_q,9.35,11,-0.05225851202
3,good_q,9.4,11,-0.02282444178
3,good_q,9.45,11,-0.005601715573
3,good_q,9.5,11,-0.004594550984
3,good_q,9.55,10,0.02060571165
3,good_q,9.6,10,0.01874829453
3,good_q,9.65,10,0.02430310374
3,good_q,9.7,10,0.03448622389
3,good_q,9.75,10,0.04571169103
3,good_q,9.8,10,0.05562531526
3,good_q,9.85,10,0.05637145936
3,good_q,9.9,10,0.05901865534
3,good_q,9.95,10,0.06454108141
3,good_q,10,10,0.06682519773
3,good_q,10.05,10,0.0689937397
3,good_q,10.1,10,0.09765755071
3,good_q,10.15,10,0.1393701307
3,good_q,10.2,10,0.1803184437
3,good_q,10.25,10,0.1957298828
3,good_q,10.3,10,0.2067333227
3,good_q,10.35,10,0.2204652702
3,good_q,10.4,10,0.2377688937
3,good_q,10.45,10,0.2543063305
3,good_q,10.5,10,0.2751157041
3,good_q,10.55,9,0.2510463237
3,good_q,10.6,9,0.2645358012
3,good_q,10.65,9,0.2609483819
3,good_q,10.7,9,0.2595860844
3,good_q,10.75,9,0.278772877
3,good_q,10.8,9,0.294662402
3,good_q,10.85,9,0.3056455102
3,good_q,10.9,9,0.3052803089
3,good_q,10.95,9,0.3064738128
3,good_q,11,9,0.3074010758
3,good_q,11.05,9,0.3186153603
3,good_q,11.1,9,0.3295292391
3,good_q,11.15,9,0.3410194795
3,good_q,11.2,9,0.3506652383
3,good_q,11.25,9,0.3431194017
3,good_q,11.3,9,0.334548825
3,good_q,11.35,9,0.3175758003
3,good_q,11.4,9,0.3126971069
3,good_q,11.45,9,0.3107224571
3,good_q,11.5,9,0.3110265237
3,good_q,11.55,9,0.3111956013
3,good_q,11.6,9,0.3044488056
3,good_q,11.65,9,0.3214467807
3,good_q,11.7,9,0.345258184
3,good_q,11.75,9,0.3675529842
3,good_q,11.8,8,0.3132363582
3,good_q,11.85,8,0.3193849642
3,good_q,11.9,8,0.3261339213
3,good_q,11.95,8,0.3396237842
3,good_q,12,8,0.352567191
3,good_q,12.05,8,0.3647275359
3,good_q,12.1,8,0.3827512814
3,good_q,12.15,8,0.3961548767
3,good_q,12.2,8,0.4087017463
3,good_q,12.25,8,0.412521503
3,good_q,12.3,8,0.4098802475
3,good_q,12.35,8,0.4098978909
3,good_q,12.4,8,0.4175750935
3,good_q,12.45,8,0.4265207211
3,good_q,12.5,8,0.4272372713
3,good_q,12.55,8,0.4247401177
3,good_q,12.6,8,0.4228413159
3,good_q,12.65,8,0.4125928238
3,good_q,12.7,8,0.4116190688
3,good_q,12.75,8,0.4097665488
3,good_q,12.8,8,0.414401234
3,good_q,12.85,8,0.4160051777
3,good_q,12.9,8,0.4289069272
3,good_q,12.95,8,0.4422461288
3,good_q,13,8,0.4552339906
3,p_ne_q,1,100,0.01465117931
3,p_ne_q,1.05,95,0.08610296465
3,p_ne_q,1.1,91,0.1447102451
3,p_ne_q,1.15,87,0.1780731391
3,p_ne_q,1.2,83,0.2059963606
3,p_ne_q,1.25,80,0.1537797317
3,p_ne_q,1.3,77,0.06667088979
3,p_ne_q,1.35,74,-0.05953130319
3,p_ne_q,1.4,71,-0.2341670063
3,p_ne_q,1.45,69,-0.3773742153
3,p_ne_q,1.5,67,-0.4960252908
3,p_ne_q,1.55,65,-0.5812925514
3,p_ne_q,1.6,63,-0.6558860551
3,p_ne_q,1.65,61,-0.7215681474
3,p_ne_q,1.7,59,-0.7618194645
3,p_ne_q,1.75,57,-0.7698472068
3,p_ne_q,1.8,56,-0.7653251578
3,p_ne_q,1.85,54,-0.7408005997
3,p_ne_q,1.9,53,-0.7144949813
3,p_ne_q,1.95,51,-0.6638590231
3,p_ne_q,2,50,-0.6097361149
3,p_ne_q,2.05,49,-0.5498579992
3,p_ne_q,2.1,48,-0.4805495423
3,p_ne_q,2.15,47,-0.4020630492
3,p_ne_q,2.2,45,-0.2882013967
3,p_ne_q,2.25,44,-0.1831864786
3,p_ne_q,2.3,43,-0.06481012792
3,p_ne_q,2.35,43,-0.0150826767
3,p_ne_q,2.4,42,0.1068941539
3,p_ne_q,2.45,41,0.2321164757
3,p_ne_q,2.5,40,0.3673054538
3,p_ne_q,2.55,39,0.4845807072
3,p_ne_q,2.6,38,0.5918462841
3,p_ne_q,2.65,38,0.6110393385
3,p_ne_q,2.7,37,0.7340055545
3,p_ne_q,2.75,36,0.8064963585
3,p_ne_q,2.8,36,0.8259566916
3,p_ne_q,2.85,35,0.9011294093
3,p_ne_q,2.9,34,0.9291170014
3,p_ne_q,2.95,34,0.943616457
3,p_ne_q,3,33,0.9409398673
3,p_ne_q,3.05,33,0.9420998581
3,p_ne_q,3.1,32,0.9207419095
3,p_ne_q,3.15,32,0.9037295609
3,p_ne_q,3.2,31,0.8841957711
3,p_ne_q,3.25,31,0.8541431192
3,p_ne_q,3.3,30,0.82184498
3,p_ne_q,3.35,30,0.7826413507
3,p_ne_q,3.4,29,0.7550815199
3,p_ne_q,3.45,29,0.7135105214
3,p_ne_q,3.5,29,0.6761208185
3,p_ne_q,3.55,28,0.6349212015
3,p_ne_q,3.6,28,0.5976740548
3,p_ne_q,3.65,27,0.5474383861
3,p_ne_q,3.7,27,0.5114461149
3,p_ne_q,3.75,27,0.477228934
3,p_ne_q,3.8,26,0.4011592155
3,p_ne_q,3.85,26,0.3514897946
3,p_ne_q,3.9,26,0.3107516692
3,p_ne_q,3.95,25,0.2372962082
3,p_ne_q,4,25,0.197454953
3,p_ne_q,4.05,25,0.1558400449
3,p_ne_q,4.1,24,0.08926238314
3,p_ne_q,4.15,24,0.05772259112
3,p_ne_q,4.2,24,0.03459618046
3,p_ne_q,4.25,24,-0.005932329733
3,p_ne_q,4.3,23,-0.06809700977
3,p_ne_q,4.35,23,-0.1256271561
3,p_ne_q,4.4,23,-0.1660459412
3,p_ne_q,4.45,22,-0.2257919419
3,p_ne_q,4.5,22,-0.2560810664
3,p_ne_q,4.55,22,-0.3170548635
3,p_ne_q,4.6,22,-0.35769374
3,p_ne_q,4.65,22,-0.3950833132
3,p_ne_q,4.7,21,-0.4389160503
3,p_ne_q,4.75,21,-0.4454682707
3,p_ne_q,4.8,21,-0.4571847171
3,p_ne_q,4.85,21,-0.4875917141
3,p_ne_q,4.9,20,-0.5178923868
3,p_ne_q,4.95,20,-0.5467047271
3,p_ne_q,5,20,-0.5533880088
3,p_ne_q,5.05,20,-0.5792731836
3,p_ne_q,5.1,20,-0.5979576889
3,p_ne_q,5.15,19,-0.5835707756
3,p_ne_q,5.2,19,-0.6085633118
3,p_ne_q,5.25,19,-0.6439643487
3,p_ne_q,5.3,19,-0.6749150036
3,p_ne_q,5.35,19,-0.6988916917
3,p_ne_q,5.4,19,-0.7148084906
3,p_ne_q,5.45,18,-0.7071474536
3,p_ne_q,5.5,18,-0.7247464052
3,p_ne_q,5.55,18,-0.7342872875
3,p_ne_q,5.6,18,-0.74720984
3,p_ne_q,5.65,18,-0.7671766889
3,p_ne_q,5.7,18,-0.7815134886
3,p_ne_q,5.75,17,-0.7701906731
3,p_ne_q,5.8,17,-0.7836474234
3,p_ne_q,5.85,17,-0.7944576989
3,p_ne_q,5.9,17,-0.8000862807
3,p_ne_q,5.95,17,-0.7971894356
3,p_ne_q,6,17,-0.8042737889
3,p_ne_q,6.05,17,-0.8131150186
3,p_ne_q,6.1,16,-0.8075764675
3,p_ne_q,6.15,16,-0.8044309015
3,p_ne_q,6.2,16,-0.809627395
3,p_ne_q,6.25,16,-0.8147402531
3,p_ne_q,6.3,16,-0.8152319844
3,p_ne_q,6.35,16,-0.8087040542
3,p_ne_q,6.4,16,-0.8087923775
3,p_ne_q,6.45,16,-0.8101467258
3,p_ne_q,6.5,15,-0.7976426892
3,p_ne_q,6.55,15,-0.7994491185
3,p_ne_q,6.6,15,-0.7990927883
3,p_ne_q,6.65,15,-0.8040705516
3,p_ne_q,6.7,15,-0.7969844859
3,p_ne_q,6.75,15,-0.7904566388
3,p_ne_q,6.8,15,-0.782450453
3,p_ne_q,6.85,15,-0.7756483626
3,p_ne_q,6.9,14,-0.7466150649
3,p_ne_q,6.95,14,-0.7438957381
3,p_ne_q,7,14,-0.7430369005
3,p_ne_q,7.05,14,-0.7311525357
3,p_ne_q,7.1,14,-0.7271504393
3,p_ne_q,7.15,14,-0.7327901904
3,p_ne_q,7.2,14,-0.7291300133
3,p_ne_q,7.25,14,-0.7286997016
3,p_ne_q,7.3,14,-0.7260106374
3,p_ne_q,7.35,14,-0.7192313207
3,p_ne_q,7.4,14,-0.700448077
3,p_ne_q,7.45,13,-0.6371803083
3,p_ne_q,7.5,13,-0.6291887313
3,p_ne_q,7.55,13,-0.6280539795
3,p_ne_q,7.6,13,-0.6190219783
3,p_ne_q,7.65,13,-0.6060717158
3,p_ne_q,7.7,13,-0.604304062
3,p_ne_q,7.75,13,-0.5921057862
3,p_ne_q,7.8,13,-0.5795763764
3,p_ne_q,7.85,13,-0.5756375194
3,p_ne_q,7.9,13,-0.5756537007
3,p_ne_q,7.95,13,-0.577366147
3,p_ne_q,8,13,-0.5610160267
3,p_ne_q,8.05,12,-0.4740806312
3,p_ne_q,8.1,12,-0.4658342372
3,p_ne_q,8.15,12,-0.4585981627
3,p_ne_q,8.2,12,-0.4475729304
3,p_ne_q,8.25,12,-0.4374062247
3,p_ne_q,8.3,12,-0.4216175654
3,p_ne_q,8.35,12,-0.4108641122
3,p_ne_q,8.4,12,-0.3956174791
3,p_ne_q,8.45,12,-0.3805579947
3,p_ne_q,8.5,12,-0.3747885501
3,p_ne_q,8.55,12,-0.3727216011
3,p_ne_q,8.6,12,-0.3765794051
3,p_ne_q,8.65,12,-0.3725140172
3,p_ne_q,8.7,11,-0.3027427204
3,p_ne_q,8.75,11,-0.2954880418
3,p_ne_q,8.8,11,-0.2753992885
3,p_ne_q,8.85,11,-0.2402648542
3,p_ne_q,8.9,11,-0.2076373041
3,p_ne_q,8.95,11,-0.1760693121
3,p_ne_q,9,11,-0.1462495635
3,p_ne_q,9.05,11,-0.1380749385
3,p_ne_q,9.1,11,-0.1297721544
3,p_ne_q,9.15,11,-0.1269141667
3,p_ne_q,9.2,11,-0.1251597082
3,p_ne_q,9.25,11,-0.1230837838
3,p_ne_q,9.3,11,-0.1116300903
3,p_ne_q,9.35,11,-0.0879329068
3,p_ne_q,9.4,11,-0.07143574448
3,p_ne_q,9.45,11,-0.05653763085
3,p_ne_q,9.5,11,-0.05272906556
3,p_ne_q,9.55,10,-0.01032572352
3,p_ne_q,9.6,10,-0.01472630821
3,p_ne_q,9.65,10,-0.01225195184
3,p_ne_q,9.7,10,-0.006994593178
3,p_ne_q,9.75,10,-0.004832216972
3,p_ne_q,9.8,10,-0.01064204023
3,p_ne_q,9.85,10,-0.0124476915
3,p_ne_q,9.9,10,-0.004063482256
3,p_ne_q,9.95,10,0.01353166692
3,p_ne_q,10,10,0.03563713671
3,p_ne_q,10.05,10,0.05796173326
3,p_ne_q,10.1,10,0.0885076053
3,p_ne_q,10.15,10,0.1240004855
3,p_ne_q,10.2,10,0.1577216581
3,p_ne_q,10.25,10,0.179167673
3,p_ne_q,10.3,10,0.1963777952
3,p_ne_q,10.35,10,0.2155724654
3,p_ne_q,10.4,10,0.2361859171
3,p_ne_q,10.45,10,0.2514503098
3,p_ne_q,10.5,10,0.2684050947
3,p_ne_q,10.55,9,0.274203765
3,p_ne_q,10.6,9,0.2879255397
3,p_ne_q,10.65,9,0.2874222927
3,p_ne_q,10.7,9,0.2867835866
3,p_ne_q,10.75,9,0.2980366216
3,p_ne_q,10.8,9,0.30589385
3,p_ne_q,10.85,9,0.3120859093
3,p_ne_q,10.9,9,0.3141754794
3,p_ne_q,10.95,9,0.3155361998
3,p_ne_q,11,9,0.3167937072
3,p_ne_q,11.05,9,0.3212428451
3,p_ne_q,11.1,9,0.3250404188
3,p_ne_q,11.15,9,0.3308289435
3,p_ne_q,11.2,9,0.3373413237
3,p_ne_q,11.25,9,0.3338884054
3,p_ne_q,11.3,9,0.3327241365
3,p_ne_q,11.35,9,0.3304814464
3,p_ne_q,11.4,9,0.3338171615
3,p_ne_q,11.45,9,0.3350376166
3,p_ne_q,11.5,9,0.3424455247
3,p_ne_q,11.55,9,0.3502748182
3,p_ne_q,11.6,9,0.3492997774
3,p_ne_q,11.65,9,0.3577413202
3,p_ne_q,11.7,9,0.3693494856
3,p_ne_q,11.75,9,0.3836147717
3,p_ne_q,11.8,8,0.3341274094
3,p_ne_q,11.85,8,0.3403068145
3,p_ne_q,11.9,8,0.3461947202
3,p_ne_q,11.95,8,0.3594588605
3,p_ne_q,12,8,0.3770566181
3,p_ne_q,12.05,8,0.3934776385
3,p_ne_q,12.1,8,0.4116502861
3,p_ne_q,12.15,8,0.426917382
3,p_ne_q,12.2,8,0.4411862553
3,p_ne_q,12.25,8,0.4459637443
3,p_ne_q,12.3,8,0.4445368936
3,p_ne_q,12.35,8,0.4431964274
3,p_ne_q,12.4,8,0.4453716941
3,p_ne_q,12.45,8,0.4488831847
3,p_ne_q,12.5,8,0.452425137
3,p_ne_q,12.55,8,0.4558655537
3,p_ne_q,12.6,8,0.4569144544
3,p_ne_q,12.65,8,0.4458454753
3,p_ne_q,12.7,8,0.4385213838
3,p_ne_q,12.75,8,0.4327762031
3,p_ne_q,12.8,8,0.4391234506
3,p_ne_q,12.85,8,0.4464368601
3,p_ne_q,12.9,8,0.4623901004
3,p_ne_q,12.95,8,0.4747325581
3,p_ne_q,13,8,0.4863871288
5,all,1,100,-0.2866630162
5,all,1.05,95,-0.1455411805
5,all,1.1,91,-0.02295868472
5,all,1.15,87,0.06983236062
5,all,1.2,83,0.04465159587
5,all,1.25,80,-0.02673985783
5,all,1.3,77,-0.15542656
5,all,1.35,74,-0.2754083186
5,all,1.4,71,-0.3465415564
5,all,1.45,69,-0.3792681267
5,all,1.5,67,-0.3764469526
5,all,1.55,65,-0.3635840137
5,all,1.6,63,-0.341693834
5,all,1.65,61,-0.2920577489
5,all,1.7,59,-0.222880994
5,all,1.75,57,-0.1194755341
5,all,1.8,56,-0.05787852837
5,all,1.85,54,0.06256593714
5,all,1.9,53,0.1064078237
5,all,1.95,51,0.2092816772
5,all,2,50,0.2350698613
5,all,2.05,49,0.2316409445
5,all,2.1,48,0.2240562943
5,all,2.15,47,0.1852294315
5,all,2.2,45,0.1299769507
5,all,2.25,44,0.0468780316
5,all,2.3,43,-0.0563475366
5,all,2.35,43,-0.09669595898
5,all,2.4,42,-0.2103259099
5,all,2.45,41,-0.2924300673
5,all,2.5,40,-0.3889399838
5,all,2.55,39,-0.4504699764
5,all,2.6,38,-0.5209124243
5,all,2.65,38,-0.5296427339
5,all,2.7,37,-0.6336821941
5,all,2.75,36,-0.6950018949
5,all,2.8,36,-0.7080833754
5,all,2.85,35,-0.7596650989
5,all,2.9,34,-0.783238348
5,all,2.95,34,-0.7742834748
5,all,3,33,-0.7753961632
5,all,3.05,33,-0.757661436
5,all,3.1,32,-0.7274850696
5,all,3.15,32,-0.6863900688
5,all,3.2,31,-0.6552493871
5,all,3.25,31,-0.6029069651
5,all,3.3,30,-0.5579503084
5,all,3.35,30,-0.5107470931
5,all,3.4,29,-0.4505722882
5,all,3.45,29,-0.4012558851
5,all,3.5,29,-0.3495096596
5,all,3.55,28,-0.2593448333
5,all,3.6,28,-0.2130330111
5,all,3.65,27,-0.1101566125
5,all,3.7,27,-0.06790221539
5,all,3.75,27,-0.01141132572
5,all,3.8,26,0.1068581088
5,all,3.85,26,0.1640987552
5,all,3.9,26,0.2053863588
5,all,3.95,25,0.3426340805
5,all,4,25,0.3817576373
5,all,4.05,25,0.4257778244
5,all,4.1,24,0.5320208714
5,all,4.15,24,0.5581575249
5,all,4.2,24,0.5721841657
5,all,4.25,24,0.6098549495
5,all,4.3,23,0.6750846744
5,all,4.35,23,0.7243007437
5,all,4.4,23,0.7478452361
5,all,4.45,22,0.7945998227
5,all,4.5,22,0.8113776494
5,all,4.55,22,0.8523215524
5,all,4.6,22,0.8712373113
5,all,4.65,22,0.8951566104
5,all,4.7,21,0.9273574823
5,all,4.75,21,0.9308788956
5,all,4.8,21,0.9379514017
5,all,4.85,21,0.9521834234
5,all,4.9,20,0.9772417292
5,all,4.95,20,0.9859120379
5,all,5,20,0.9879897475
5,all,5.05,20,0.9907026577
5,all,5.1,20,0.9865298131
5,all,5.15,19,0.9787717725
5,all,5.2,19,0.9803361626
5,all,5.25,19,0.9800915398
5,all,5.3,19,0.9701832238
5,all,5.35,19,0.9603997106
5,all,5.4,19,0.9567180085
5,all,5.45,18,0.9361639882
5,all,5.5,18,0.9283104992
5,all,5.55,18,0.9270870544
5,all,5.6,18,0.9167527013
5,all,5.65,18,0.9042150665
5,all,5.7,18,0.8937055031
5,all,5.75,17,0.8736146073
5,all,5.8,17,0.8410912426
5,all,5.85,17,0.8290017662
5,all,5.9,17,0.8169712816
5,all,5.95,17,0.8099663696
5,all,6,17,0.807180736
5,all,6.05,17,0.8046620184
5,all,6.1,16,0.7776650491
5,all,6.15,16,0.7472262215
5,all,6.2,16,0.7302773805
5,all,6.25,16,0.7088119563
5,all,6.3,16,0.6795807256
5,all,6.35,16,0.6500403147
5,all,6.4,16,0.6361442546
5,all,6.45,16,0.6214048627
5,all,6.5,15,0.5605414054
5,all,6.55,15,0.5473258833
5,all,6.6,15,0.5257938127
5,all,6.65,15,0.5013618094
5,all,6.7,15,0.4670777264
5,all,6.75,15,0.4349110401
5,all,6.8,15,0.3952685851
5,all,6.85,15,0.3545991465
5,all,6.9,14,0.2408120604
5,all,6.95,14,0.223051849
5,all,7,14,0.2124439751
5,all,7.05,14,0.1839761816
5,all,7.1,14,0.1703162548
5,all,7.15,14,0.1689990823
5,all,7.2,14,0.1488929386
5,all,7.25,14,0.1293235098
5,all,7.3,14,0.1013887156
5,all,7.35,14,0.07603225143
5,all,7.4,14,0.03416441163
5,all,7.45,13,-0.1339724609
5,all,7.5,13,-0.1549725801
5,all,7.55,13,-0.1663516475
5,all,7.6,13,-0.1802880182
5,all,7.65,13,-0.1966519674
5,all,7.7,13,-0.2057315867
5,all,7.75,13,-0.2205818799
5,all,7.8,13,-0.2363145643
5,all,7.85,13,-0.2425941158
5,all,7.9,13,-0.2554638074
5,all,7.95,13,-0.2668273607
5,all,8,13,-0.2899084726
5,all,8.05,12,-0.3462493663
5,all,8.1,12,-0.3590788337
5,all,8.15,12,-0.3737938329
5,all,8.2,12,-0.3977361533
5,all,8.25,12,-0.4149311426
5,all,8.3,12,-0.4284413776
5,all,8.35,12,-0.4497021034
5,all,8.4,12,-0.4741556933
5,all,8.45,12,-0.4904268598
5,all,8.5,12,-0.497676216
5,all,8.55,12,-0.5008626672
5,all,8.6,12,-0.5034837246
5,all,8.65,12,-0.5136700769
5,all,8.7,11,-0.4785347986
5,all,8.75,11,-0.4883879238
5,all,8.8,11,-0.5071688797
5,all,8.85,11,-0.5340862544
5,all,8.9,11,-0.5611466273
5,all,8.95,11,-0.5905573699
5,all,9,11,-0.6168008235
5,all,9.05,11,-0.6218857715
5,all,9.1,11,-0.6258240371
5,all,9.15,11,-0.6326044193
5,all,9.2,11,-0.6384951862
5,all,9.25,11,-0.644042434
5,all,9.3,11,-0.654949566
5,all,9.35,11,-0.6734797309
5,all,9.4,11,-0.688677584
5,all,9.45,11,-0.7039119916
5,all,9.5,11,-0.713790415
5,all,9.55,10,-0.6970505627
5,all,9.6,10,-0.702745195
5,all,9.65,10,-0.7109762751
5,all,9.7,10,-0.7183165763
5,all,9.75,10,-0.7230044738
5,all,9.8,10,-0.7242974509
5,all,9.85,10,-0.7277811531
5,all,9.9,10,-0.7342683722
5,all,9.95,10,-0.742632639
5,all,10,10,-0.7526503058
5,all,10.05,10,-0.7597644374
5,all,10.1,10,-0.7730254296
5,all,10.15,10,-0.7851187515
5,all,10.2,10,-0.7929656621
5,all,10.25,10,-0.7967565062
5,all,10.3,10,-0.7998692519
5,all,10.35,10,-0.8028664965
5,all,10.4,10,-0.8066567637
5,all,10.45,10,-0.8102865216
5,all,10.5,10,-0.81342839
5,all,10.55,9,-0.786171798
5,all,10.6,9,-0.7864963924
5,all,10.65,9,-0.7852393549
5,all,10.7,9,-0.7851567396
5,all,10.75,9,-0.7840387111
5,all,10.8,9,-0.7809312408
5,all,10.85,9,-0.7788033079
5,all,10.9,9,-0.7787952464
5,all,10.95,9,-0.7806325743
5,all,11,9,-0.7821999384
5,all,11.05,9,-0.7904531507
5,all,11.1,9,-0.7970276743
5,all,11.15,9,-0.7973835825
5,all,11.2,9,-0.7905518516
5,all,11.25,9,-0.7854270372
5,all,11.3,9,-0.7899384361
5,all,11.35,9,-0.7941349193
5,all,11.4,9,-0.792845103
5,all,11.45,9,-0.7951431425
5,all,11.5,9,-0.7960125241
5,all,11.55,9,-0.7960365889
5,all,11.6,9,-0.7973650005
5,all,11.65,9,-0.8004130903
5,all,11.7,9,-0.8034036799
5,all,11.75,9,-0.8037130209
5,all,11.8,8,-0.7601857074
5,all,11.85,8,-0.7592047647
5,all,11.9,8,-0.7577664804
5,all,11.95,8,-0.7523895962
5,all,12,8,-0.7449368728
5,all,12.05,8,-0.7362276104
5,all,12.1,8,-0.7285143832
5,all,12.15,8,-0.7238922264
5,all,12.2,8,-0.719457795
5,all,12.25,8,-0.7138721853
5,all,12.3,8,-0.712016854
5,all,12.35,8,-0.7115420387
5,all,12.4,8,-0.7115821336
5,all,12.45,8,-0.7103272398
5,all,12.5,8,-0.7129776385
5,all,12.55,8,-0.7171045756
5,all,12.6,8,-0.7224508351
5,all,12.65,8,-0.7203392379
5,all,12.7,8,-0.7140505143
5,all,12.75,8,-0.7120765142
5,all,12.8,8,-0.7146339308
5,all,12.85,8,-0.7152608917
5,all,12.9,8,-0.7053548456
5,all,12.95,8,-0.6934426992
5,all,13,8,-0.6808245787
5,good_q,1,100,-0.1863801765
5,good_q,1.05,95,-0.04501323076
5,good_q,1.1,91,0.05963622345
5,good_q,1.15,87,0.1183747117
5,good_q,1.2,83,0.05866455579
5,good_q,1.25,80,-0.03312954767
5,good_q,1.3,77,-0.1755352083
5,good_q,1.35,74,-0.2961356963
5,good_q,1.4,71,-0.3643755509
5,good_q,1.45,69,-0.3911968181
5,good_q,1.5,67,-0.3810065531
5,good_q,1.55,65,-0.3599432791
5,good_q,1.6,63,-0.3245820922
5,good_q,1.65,61,-0.2656724313
5,good_q,1.7,59,-0.1955173535
5,good_q,1.75,57,-0.089738645
5,good_q,1.8,56,-0.01802140049
5,good_q,1.85,54,0.09461851017
5,good_q,1.9,53,0.141257881
5,good_q,1.95,51,0.2348628425
5,good_q,2,50,0.2521402141
5,good_q,2.05,49,0.238177688
5,good_q,2.1,48,0.2198748012
5,good_q,2.15,47,0.1725816209
5,good_q,2.2,45,0.1141142742
5,good_q,2.25,44,0.02889287254
5,good_q,2.3,43,-0.07015554482
5,good_q,2.35,43,-0.1242871709
5,good_q,2.4,42,-0.2367630243
5,good_q,2.45,41,-0.3211291811
5,good_q,2.5,40,-0.4220738606
5,good_q,2.55,39,-0.4726490655
5,good_q,2.6,38,-0.552826553
5,good_q,2.65,38,-0.5554079109
5,good_q,2.7,37,-0.6588624874
5,good_q,2.75,36,-0.7105067879
5,good_q,2.8,36,-0.7284790922
5,good_q,2.85,35,-0.7692233709
5,good_q,2.9,34,-0.7896574678
5,good_q,2.95,34,-0.7771546632
5,good_q,3,33,-0.7791920472
5,good_q,3.05,33,-0.7539071733
5,good_q,3.1,32,-0.7165974012
5,good_q,3.15,32,-0.6719320427
5,good_q,3.2,31,-0.6472967381
5,good_q,3.25,31,-0.5865959916
5,good_q,3.3,30,-0.5483392788
5,good_q,3.35,30,-0.4890783734
5,good_q,3.4,29,-0.4300534654
5,good_q,3.45,29,-0.3774651662
5,good_q,3.5,29,-0.3244088117
5,good_q,3.55,28,-0.2493740426
5,good_q,3.6,28,-0.1859948509
5,good_q,3.65,27,-0.09899764253
5,good_q,3.7,27,-0.04776306458
5,good_q,3.75,27,0.02104026193
5,good_q,3.8,26,0.1310039405
5,good_q,3.85,26,0.1854281424
5,good_q,3.9,26,0.2288087507
5,good_q,3.95,25,0.35589724
5,good_q,4,25,0.3982076164
5,good_q,4.05,25,0.4485770401
5,good_q,4.1,24,0.5460411542
5,good_q,4.15,24,0.5673078195
5,good_q,4.2,24,0.5856747367
5,good_q,4.25,24,0.6222809834
5,good_q,4.3,23,0.681037212
5,good_q,4.35,23,0.7312142523
5,good_q,4.4,23,0.7582133199
5,good_q,4.45,22,0.7929275128
5,good_q,4.5,22,0.8070167236
5,good_q,4.55,22,0.8454515078
5,good_q,4.6,22,0.8727251014
5,good_q,4.65,22,0.900716993
5,good_q,4.7,21,0.9285777313
5,good_q,4.75,21,0.9303852057
5,good_q,4.8,21,0.9320883383
5,good_q,4.85,21,0.9425387307
5,good_q,4.9,20,0.9677072443
5,good_q,4.95,20,0.981351367
5,good_q,5,20,0.9808515539
5,good_q,5.05,20,0.984806141
5,good_q,5.1,20,0.9816905988
5,good_q,5.15,19,0.9716985492
5,good_q,5.2,19,0.9719027885
5,good_q,5.25,19,0.9710665138
5,good_q,5.3,19,0.9575918516
5,good_q,5.35,19,0.9481652361
5,good_q,5.4,19,0.9442722067
5,good_q,5.45,18,0.92306833
5,good_q,5.5,18,0.914865037
5,good_q,5.55,18,0.913914351
5,good_q,5.6,18,0.899416706
5,good_q,5.65,18,0.8899051578
5,good_q,5.7,18,0.8803626616
5,good_q,5.75,17,0.864854794
5,good_q,5.8,17,0.8285196026
5,good_q,5.85,17,0.8161835852
5,good_q,5.9,17,0.8005347606
5,good_q,5.95,17,0.7904395018
5,good_q,6,17,0.7932151951
5,good_q,6.05,17,0.7970714617
5,good_q,6.1,16,0.7806368896
5,good_q,6.15,16,0.7429162684
5,good_q,6.2,16,0.7205829585
5,good_q,6.25,16,0.7018666747
5,good_q,6.3,16,0.6679829305
5,good_q,6.35,16,0.6217029691
5,good_q,6.4,16,0.6081517385
5,good_q,6.45,16,0.602266253
5,good_q,6.5,15,0.5611983587
5,good_q,6.55,15,0.55246017
5,good_q,6.6,15,0.5305245792
5,good_q,6.65,15,0.5011907573
5,good_q,6.7,15,0.4667283337
5,good_q,6.75,15,0.4246320585
5,good_q,6.8,15,0.3770988785
5,good_q,6.85,15,0.3373929678
5,good_q,6.9,14,0.2429799173
5,good_q,6.95,14,0.2212041648
5,good_q,7,14,0.2025245127
5,good_q,7.05,14,0.1749639377
5,good_q,7.1,14,0.1636872564
5,good_q,7.15,14,0.1638262042
5,good_q,7.2,14,0.1432998154
5,good_q,7.25,14,0.1169672173
5,good_q,7.3,14,0.08444010493
5,good_q,7.35,14,0.06491112075
5,good_q,7.4,14,0.0281269471
5,good_q,7.45,13,-0.1197646127
5,good_q,7.5,13,-0.1403546491
5,good_q,7.55,13,-0.153730754
5,good_q,7.6,13,-0.165659261
5,good_q,7.65,13,-0.1773947458
5,good_q,7.7,13,-0.1885151085
5,good_q,7.75,13,-0.2109794866
5,good_q,7.8,13,-0.2281288736
5,good_q,7.85,13,-0.2313232527
5,good_q,7.9,13,-0.2380747514
5,good_q,7.95,13,-0.2408639037
5,good_q,8,13,-0.2671991153
5,good_q,8.05,12,-0.3143439918
5,good_q,8.1,12,-0.3312643792
5,good_q,8.15,12,-0.347686502
5,good_q,8.2,12,-0.3675323866
5,good_q,8.25,12,-0.3788589018
5,good_q,8.3,12,-0.3887866198
5,good_q,8.35,12,-0.4157184785
5,good_q,8.4,12,-0.44669296
5,good_q,8.45,12,-0.4641192525
5,good_q,8.5,12,-0.47068241
5,good_q,8.55,12,-0.4736547611
5,good_q,8.6,12,-0.4805774837
5,good_q,8.65,12,-0.4933744282
5,good_q,8.7,11,-0.4557874513
5,good_q,8.75,11,-0.4652350814
5,good_q,8.8,11,-0.4871652233
5,good_q,8.85,11,-0.518513417
5,good_q,8.9,11,-0.5488204292
5,good_q,8.95,11,-0.5839289247
5,good_q,9,11,-0.6147573448
5,good_q,9.05,11,-0.6202540414
5,good_q,9.1,11,-0.6244779735
5,good_q,9.15,11,-0.6325711858
5,good_q,9.2,11,-0.6384147676
5,good_q,9.25,11,-0.6435487979
5,good_q,9.3,11,-0.6535955098
5,good_q,9.35,11,-0.6694433332
5,good_q,9.4,11,-0.6832924344
5,good_q,9.45,11,-0.7011286302
5,good_q,9.5,11,-0.7106740526
5,good_q,9.55,10,-0.6935084967
5,good_q,9.6,10,-0.6943688667
5,good_q,9.65,10,-0.6996378683
5,good_q,9.7,10,-0.7055658678
5,good_q,9.75,10,-0.7112089564
5,good_q,9.8,10,-0.7156215446
5,good_q,9.85,10,-0.7191774344
5,good_q,9.9,10,-0.7265099748
5,good_q,9.95,10,-0.7360524137
5,good_q,10,10,-0.7447183641
5,good_q,10.05,10,-0.7506059686
5,good_q,10.1,10,-0.7698606357
5,good_q,10.15,10,-0.7878944068
5,good_q,10.2,10,-0.7960034069
5,good_q,10.25,10,-0.7975492215
5,good_q,10.3,10,-0.798466422
5,good_q,10.35,10,-0.7992903157
5,good_q,10.4,10,-0.802341461
5,good_q,10.45,10,-0.8064151437
5,good_q,10.5,10,-0.8087824004
5,good_q,10.55,9,-0.786832362
5,good_q,10.6,9,-0.7855535225
5,good_q,10.65,9,-0.7838072988
5,good_q,10.7,9,-0.7799956398
5,good_q,10.75,9,-0.7754319471
5,good_q,10.8,9,-0.7693374426
5,good_q,10.85,9,-0.7650653625
5,good_q,10.9,9,-0.7651221383
5,good_q,10.95,9,-0.7701574082
5,good_q,11,9,-0.7742253016
5,good_q,11.05,9,-0.7838534626
5,good_q,11.1,9,-0.7922622511
5,good_q,11.15,9,-0.7934955438
5,good_q,11.2,9,-0.7849482213
5,good_q,11.25,9,-0.7781971416
5,good_q,11.3,9,-0.7842685783
5,good_q,11.35,9,-0.790344875
5,good_q,11.4,9,-0.7920628513
5,good_q,11.45,9,-0.7978230749
5,good_q,11.5,9,-0.7990750841
5,good_q,11.55,9,-0.7975736273
5,good_q,11.6,9,-0.7957906194
5,good_q,11.65,9,-0.7984224157
5,good_q,11.7,9,-0.8012876435
5,good_q,11.75,9,-0.800661571
5,good_q,11.8,8,-0.7759848382
5,good_q,11.85,8,-0.7756985333
5,good_q,11.9,8,-0.7757959458
5,good_q,11.95,8,-0.7715528119
5,good_q,12,8,-0.7646845603
5,good_q,12.05,8,-0.7556301966
5,good_q,12.1,8,-0.7454126625
5,good_q,12.15,8,-0.7390154798
5,good_q,12.2,8,-0.7317097644
5,good_q,12.25,8,-0.7246151829
5,good_q,12.3,8,-0.7222690231
5,good_q,12.35,8,-0.7220976624
5,good_q,12.4,8,-0.7247010333
5,good_q,12.45,8,-0.7249821041
5,good_q,12.5,8,-0.7279698736
5,good_q,12.55,8,-0.7318168683
5,good_q,12.6,8,-0.7367503168
5,good_q,12.65,8,-0.7334722036
5,good_q,12.7,8,-0.7264079797
5,good_q,12.75,8,-0.7244646615
5,good_q,12.8,8,-0.7292191296
5,good_q,12.85,8,-0.7305201185
5,good_q,12.9,8,-0.7190992678
5,good_q,12.95,8,-0.705563374
5,good_q,13,8,-0.6914370764
5,p_ne_q,1,100,-0.2867272637
5,p_ne_q,1.05,95,-0.1456157898
5,p_ne_q,1.1,91,-0.02304697815
5,p_ne_q,1.15,87,0.06973322346
5,p_ne_q,1.2,83,0.04454692147
5,p_ne_q,1.25,80,-0.02685240369
5,p_ne_q,1.3,77,-0.1555522556
5,p_ne_q,1.35,74,-0.2755472476
5,p_ne_q,1.4,71,-0.3466862392
5,p_ne_q,1.45,69,-0.3794186683
5,p_ne_q,1.5,67,-0.3766031738
5,p_ne_q,1.55,65,-0.3637458063
5,p_ne_q,1.6,63,-0.3418602526
5,p_ne_q,1.65,61,-0.2922317579
5,p_ne_q,1.7,59,-0.2230657564
5,p_ne_q,1.75,57,-0.1196643679
5,p_ne_q,1.8,56,-0.05807153737
5,p_ne_q,1.85,54,0.06237540096
5,p_ne_q,1.9,53,0.1062143223
5,p_ne_q,1.95,51,0.2091050235
5,p_ne_q,2,50,0.234893007
5,p_ne_q,2.05,49,0.2314579937
5,p_ne_q,2.1,48,0.2238649513
5,p_ne_q,2.15,47,0.1850159646
5,p_ne_q,2.2,45,0.1297503594
5,p_ne_q,2.25,44,0.04660649755
5,p_ne_q,2.3,43,-0.05666375093
5,p_ne_q,2.35,43,-0.09703899339
5,p_ne_q,2.4,42,-0.2107291394
5,p_ne_q,2.45,41,-0.2928625773
5,p_ne_q,2.5,40,-0.3894198697
5,p_ne_q,2.55,39,-0.45096305
5,p_ne_q,2.6,38,-0.5214431749
5,p_ne_q,2.65,38,-0.5301827712
5,p_ne_q,2.7,37,-0.6342688332
5,p_ne_q,2.75,36,-0.6956069302
5,p_ne_q,2.8,36,-0.7087038147
5,p_ne_q,2.85,35,-0.7603106088
5,p_ne_q,2.9,34,-0.7838854289
5,p_ne_q,2.95,34,-0.7749431446
5,p_ne_q,3,33,-0.77606145
5,p_ne_q,3.05,33,-0.7583277579
5,p_ne_q,3.1,32,-0.7281740966
5,p_ne_q,3.15,32,-0.6870852411
5,p_ne_q,3.2,31,-0.655961858
5,p_ne_q,3.25,31,-0.6036168022
5,p_ne_q,3.3,30,-0.5586756913
5,p_ne_q,3.35,30,-0.5114718929
5,p_ne_q,3.4,29,-0.45131371
5,p_ne_q,3.45,29,-0.4019820462
5,p_ne_q,3.5,29,-0.3502209574
5,p_ne_q,3.55,28,-0.2600925245
5,p_ne_q,3.6,28,-0.2137748204
5,p_ne_q,3.65,27,-0.1108873248
5,p_ne_q,3.7,27,-0.06861895248
5,p_ne_q,3.75,27,-0.01210435963
5,p_ne_q,3.8,26,0.1062451292
5,p_ne_q,3.85,26,0.1635156282
5,p_ne_q,3.9,26,0.2048347604
5,p_ne_q,3.95,25,0.3422309069
5,p_ne_q,4,25,0.3813741388
5,p_ne_q,4.05,25,0.4254180352
5,p_ne_q,4.1,24,0.5318104164
5,p_ne_q,4.15,24,0.557975002
5,p_ne_q,4.2,24,0.5719971159
5,p_ne_q,4.25,24,0.60968493
5,p_ne_q,4.3,23,0.6750087394
5,p_ne_q,4.35,23,0.7242450769
5,p_ne_q,4.4,23,0.7478064342
5,p_ne_q,4.45,22,0.7946552789
5,p_ne_q,4.5,22,0.8114430186
5,p_ne_q,4.55,22,0.8524016786
5,p_ne_q,4.6,22,0.8713244219
5,p_ne_q,4.65,22,0.8952580252
5,p_ne_q,4.7,21,0.9275024682
5,p_ne_q,4.75,21,0.9310323917
5,p_ne_q,4.8,21,0.9381025766
5,p_ne_q,4.85,21,0.9523179269
5,p_ne_q,4.9,20,0.9773654287
5,p_ne_q,4.95,20,0.9860268126
5,p_ne_q,5,20,0.9881017189
5,p_ne_q,5.05,20,0.9907959783
5,p_ne_q,5.1,20,0.9866209319
5,p_ne_q,5.15,19,0.9788898042
5,p_ne_q,5.2,19,0.9804483119
5,p_ne_q,5.25,19,0.9801752495
5,p_ne_q,5.3,19,0.9702140706
5,p_ne_q,5.35,19,0.9603958216
5,p_ne_q,5.4,19,0.9567133587
5,p_ne_q,5.45,18,0.9361298423
5,p_ne_q,5.5,18,0.9282451697
5,p_ne_q,5.55,18,0.9270138419
5,p_ne_q,5.6,18,0.91667191
5,p_ne_q,5.65,18,0.9041014194
5,p_ne_q,5.7,18,0.8935618572
5,p_ne_q,5.75,17,0.8734477038
5,p_ne_q,5.8,17,0.8408692294
5,p_ne_q,5.85,17,0.8287475623
5,p_ne_q,5.9,17,0.8167108971
5,p_ne_q,5.95,17,0.8097062113
5,p_ne_q,6,17,0.8069017887
5,p_ne_q,6.05,17,0.8043632814
5,p_ne_q,6.1,16,0.7772907266
5,p_ne_q,6.15,16,0.7467693845
5,p_ne_q,6.2,16,0.7297741043
5,p_ne_q,6.25,16,0.7082827185
5,p_ne_q,6.3,16,0.6790016057
5,p_ne_q,6.35,16,0.6494046271
5,p_ne_q,6.4,16,0.6354580365
5,p_ne_q,6.45,16,0.6206700667
5,p_ne_q,6.5,15,0.5596591649
5,p_ne_q,6.55,15,0.5464540074
5,p_ne_q,6.6,15,0.5248928005
5,p_ne_q,6.65,15,0.5003784375
5,p_ne_q,6.7,15,0.4660106288
5,p_ne_q,6.75,15,0.4337945883
5,p_ne_q,6.8,15,0.3940928916
5,p_ne_q,6.85,15,0.3533386932
5,p_ne_q,6.9,14,0.2393042213
5,p_ne_q,6.95,14,0.2215035528
5,p_ne_q,7,14,0.2108717367
5,p_ne_q,7.05,14,0.1823504751
5,p_ne_q,7.1,14,0.1686621199
5,p_ne_q,7.15,14,0.1673080092
5,p_ne_q,7.2,14,0.1471250403
5,p_ne_q,7.25,14,0.1275049061
5,p_ne_q,7.3,14,0.09956812564
5,p_ne_q,7.35,14,0.07419097542
5,p_ne_q,7.4,14,0.03220857711
5,p_ne_q,7.45,13,-0.1362822309
5,p_ne_q,7.5,13,-0.1573336789
5,p_ne_q,7.55,13,-0.1687200646
5,p_ne_q,7.6,13,-0.1826752925
5,p_ne_q,7.65,13,-0.1991032115
5,p_ne_q,7.7,13,-0.2082404459
5,p_ne_q,7.75,13,-0.2231643775
5,p_ne_q,7.8,13,-0.2389553992
5,p_ne_q,7.85,13,-0.2452287598
5,p_ne_q,7.9,13,-0.2580969801
5,p_ne_q,7.95,13,-0.2694748464
5,p_ne_q,8,13,-0.2926084936
5,p_ne_q,8.05,12,-0.3489173135
5,p_ne_q,8.1,12,-0.361768336
5,p_ne_q,8.15,12,-0.3765016952
5,p_ne_q,8.2,12,-0.4004881803
5,p_ne_q,8.25,12,-0.4176806988
5,p_ne_q,8.3,12,-0.4311910542
5,p_ne_q,8.35,12,-0.452487642
5,p_ne_q,8.4,12,-0.4770218048
5,p_ne_q,8.45,12,-0.4933614588
5,p_ne_q,8.5,12,-0.5006290045
5,p_ne_q,8.55,12,-0.5038078669
5,p_ne_q,8.6,12,-0.5064193071
5,p_ne_q,8.65,12,-0.5166498188
5,p_ne_q,8.7,11,-0.4815811565
5,p_ne_q,8.75,11,-0.4915118498
5,p_ne_q,8.8,11,-0.5103985911
5,p_ne_q,8.85,11,-0.5373970122
5,p_ne_q,8.9,11,-0.5645265601
5,p_ne_q,8.95,11,-0.5940103602
5,p_ne_q,9,11,-0.6203143457
5,p_ne_q,9.05,11,-0.625434711
5,p_ne_q,9.1,11,-0.6294010799
5,p_ne_q,9.15,11,-0.6362104729
5,p_ne_q,9.2,11,-0.6421207107
5,p_ne_q,9.25,11,-0.6476606558
5,p_ne_q,9.3,11,-0.6585722759
5,p_ne_q,9.35,11,-0.6771494304
5,p_ne_q,9.4,11,-0.692398793
5,p_ne_q,9.45,11,-0.7076753956
5,p_ne_q,9.5,11,-0.717530487
5,p_ne_q,9.55,10,-0.7008788654
5,p_ne_q,9.6,10,-0.7065101689
5,p_ne_q,9.65,10,-0.7147354837
5,p_ne_q,9.7,10,-0.7220948856
5,p_ne_q,9.75,10,-0.726806849
5,p_ne_q,9.8,10,-0.7280936351
5,p_ne_q,9.85,10,-0.7315545053
5,p_ne_q,9.9,10,-0.7380230582
5,p_ne_q,9.95,10,-0.746405342
5,p_ne_q,10,10,-0.7564709806
5,p_ne_q,10.05,10,-0.7636182973
5,p_ne_q,10.1,10,-0.7769564667
5,p_ne_q,10.15,10,-0.7891438954
5,p_ne_q,10.2,10,-0.7970714178
5,p_ne_q,10.25,10,-0.8009106582
5,p_ne_q,10.3,10,-0.8040627137
5,p_ne_q,10.35,10,-0.8070988717
5,p_ne_q,10.4,10,-0.8109160549
5,p_ne_q,10.45,10,-0.8145600598
5,p_ne_q,10.5,10,-0.8177187608
5,p_ne_q,10.55,9,-0.7909631152
5,p_ne_q,10.6,9,-0.7912956082
5,p_ne_q,10.65,9,-0.7900492276
5,p_ne_q,10.7,9,-0.7899562705
5,p_ne_q,10.75,9,-0.7888605528
5,p_ne_q,10.8,9,-0.7857547692
5,p_ne_q,10.85,9,-0.7836190687
5,p_ne_q,10.9,9,-0.7836118346
5,p_ne_q,10.95,9,-0.7854560658
5,p_ne_q,11,9,-0.7870286227
5,p_ne_q,11.05,9,-0.795372203
5,p_ne_q,11.1,9,-0.8020277403
5,p_ne_q,11.15,9,-0.8024506528
5,p_ne_q,11.2,9,-0.7956246149
5,p_ne_q,11.25,9,-0.7904322467
5,p_ne_q,11.3,9,-0.794893477
5,p_ne_q,11.35,9,-0.7990395355
5,p_ne_q,11.4,9,-0.7977348594
5,p_ne_q,11.45,9,-0.8000496879
5,p_ne_q,11.5,9,-0.8009494845
5,p_ne_q,11.55,9,-0.8009978594
5,p_ne_q,11.6,9,-0.8023195382
5,p_ne_q,11.65,9,-0.8053951156
5,p_ne_q,11.7,9,-0.8084031004
5,p_ne_q,11.75,9,-0.8087303793
5,p_ne_q,11.8,8,-0.7666091123
5,p_ne_q,11.85,8,-0.7656626143
5,p_ne_q,11.9,8,-0.7642343255
5,p_ne_q,11.95,8,-0.7588740068
5,p_ne_q,12,8,-0.7514270992
5,p_ne_q,12.05,8,-0.742710915
5,p_ne_q,12.1,8,-0.7349867693
5,p_ne_q,12.15,8,-0.7303483952
5,p_ne_q,12.2,8,-0.7258914387
5,p_ne_q,12.25,8,-0.7202635545
5,p_ne_q,12.3,8,-0.7183715212
5,p_ne_q,12.35,8,-0.7178604437
5,p_ne_q,12.4,8,-0.7178701303
5,p_ne_q,12.45,8,-0.7165906048
5,p_ne_q,12.5,8,-0.7192358662
5,p_ne_q,12.55,8,-0.7233634072
5,p_ne_q,12.6,8,-0.7287233032
5,p_ne_q,12.65,8,-0.7265938994
5,p_ne_q,12.7,8,-0.7202920635
5,p_ne_q,12.75,8,-0.7183350676
5,p_ne_q,12.8,8,-0.7209559257
5,p_ne_q,12.85,8,-0.7216398441
5,p_ne_q,12.9,8,-0.7117449525
5,p_ne_q,12.95,8,-0.6998279981
5,p_ne_q,13,8,-0.6871975221
7,all,1,100,-0.05350274886
7,all,1.05,95,-0.04535348261
7,all,1.1,91,-0.08104621693
7,all,1.15,87,-0.1816613008
7,all,1.2,83,-0.2981554709
7,all,1.25,80,-0.3591012075
7,all,1.3,77,-0.3303865269
7,all,1.35,74,-0.2708478341
7,all,1.4,71,-0.1753999915
7,all,1.45,69,-0.06829587861
7,all,1.5,67,0.02576706711
7,all,1.55,65,0.1341136456
7,all,1.6,63,0.2090552396
7,all,1.65,61,0.2261895815
7,all,1.7,59,0.1950022549
7,all,1.75,57,0.1349275376
7,all,1.8,56,0.07551508309
7,all,1.85,54,-0.05410285822
7,all,1.9,53,-0.1107920524
7,all,1.95,51,-0.1941633843
7,all,2,50,-0.2335115011
7,all,2.05,49,-0.262125965
7,all,2.1,48,-0.2568510158
7,all,2.15,47,-0.2590585246
7,all,2.2,45,-0.2534714807
7,all,2.25,44,-0.2259205749
7,all,2.3,43,-0.1836689062
7,all,2.35,43,-0.1728846256
7,all,2.4,42,-0.09582171709
7,all,2.45,41,-0.03227001516
7,all,2.5,40,0.05420184528
7,all,2.55,39,0.1268263975
7,all,2.6,38,0.1907490774
7,all,2.65,38,0.1846436691
7,all,2.7,37,0.2788891224
7,all,2.75,36,0.3253673863
7,all,2.8,36,0.3239707691
7,all,2.85,35,0.3382587064
7,all,2.9,34,0.3755311812
7,all,2.95,34,0.3337401452
7,all,3,33,0.3215001284
7,all,3.05,33,0.2903366913
7,all,3.1,32,0.2414997709
7,all,3.15,32,0.1832732117
7,all,3.2,31,0.1134482139
7,all,3.25,31,0.05446228637
7,all,3.3,30,-0.02827277997
7,all,3.35,30,-0.06177596032
7,all,3.4,29,-0.1694825154
7,all,3.45,29,-0.1939064995
7,all,3.5,29,-0.2286972084
7,all,3.55,28,-0.3213930055
7,all,3.6,28,-0.3517777956
7,all,3.65,27,-0.4463185022
7,all,3.7,27,-0.4639041871
7,all,3.75,27,-0.4927952656
7,all,3.8,26,-0.6101868243
7,all,3.85,26,-0.6143685118
7,all,3.9,26,-0.6253794028
7,all,3.95,25,-0.6991912065
7,all,4,25,-0.6936967732
7,all,4.05,25,-0.6816312576
7,all,4.1,24,-0.7351027795
7,all,4.15,24,-0.7360550058
7,all,4.2,24,-0.727045085
7,all,4.25,24,-0.7090577528
7,all,4.3,23,-0.701114463
7,all,4.35,23,-0.6771758512
7,all,4.4,23,-0.6545742658
7,all,4.45,22,-0.6229624074
7,all,4.5,22,-0.5976488921
7,all,4.55,22,-0.550754151
7,all,4.6,22,-0.5291635109
7,all,4.65,22,-0.4937369902
7,all,4.7,21,-0.4426760501
7,all,4.75,21,-0.4262023369
7,all,4.8,21,-0.402853052
7,all,4.85,21,-0.3743201144
7,all,4.9,20,-0.2403213175
7,all,4.95,20,-0.2200745494
7,all,5,20,-0.1953608874
7,all,5.05,20,-0.1481034044
7,all,5.1,20,-0.1275412207
7,all,5.15,19,-0.02595534295
7,all,5.2,19,0.001823886855
7,all,5.25,19,0.05025479298
7,all,5.3,19,0.1187776404
7,all,5.35,19,0.1673558951
7,all,5.4,19,0.1774129188
7,all,5.45,18,0.2916784371
7,all,5.5,18,0.3023580139
7,all,5.55,18,0.3056121011
7,all,5.6,18,0.3342720324
7,all,5.65,18,0.3815769708
7,all,5.7,18,0.4152842623
7,all,5.75,17,0.5465199229
7,all,5.8,17,0.5996383128
7,all,5.85,17,0.6127701511
7,all,5.9,17,0.6175805081
7,all,5.95,17,0.6228575439
7,all,6,17,0.6381108316
7,all,6.05,17,0.6525441764
7,all,6.1,16,0.7315878936
7,all,6.15,16,0.7727258888
7,all,6.2,16,0.7911505936
7,all,6.25,16,0.8122294583
7,all,6.3,16,0.8345249479
7,all,6.35,16,0.8518364188
7,all,6.4,16,0.8584697614
7,all,6.45,16,0.8646748372
7,all,6.5,15,0.9047444416
7,all,6.55,15,0.9132970153
7,all,6.6,15,0.9307079566
7,all,6.65,15,0.9422121495
7,all,6.7,15,0.953116279
7,all,6.75,15,0.9652031135
7,all,6.8,15,0.9761402502
7,all,6.85,15,0.9842646567
7,all,6.9,14,0.9928559041
7,all,6.95,14,0.9949379882
7,all,7,14,0.9942693825
7,all,7.05,14,0.9915373154
7,all,7.1,14,0.9879317651
7,all,7.15,14,0.9857183917
7,all,7.2,14,0.9819013412
7,all,7.25,14,0.9772085208
7,all,7.3,14,0.9776578885
7,all,7.35,14,0.9754032582
7,all,7.4,14,0.9651040549
7,all,7.45,13,0.9499557342
7,all,7.5,13,0.9423124931
7,all,7.55,13,0.9391066538
7,all,7.6,13,0.9268403637
7,all,7.65,13,0.9124573087
7,all,7.7,13,0.9123731575
7,all,7.75,13,0.8991784487
7,all,7.8,13,0.8836839423
7,all,7.85,13,0.872222905
7,all,7.9,13,0.8699912982
7,all,7.95,13,0.8736733529
7,all,8,13,0.8610335459
7,all,8.05,12,0.8439066929
7,all,8.1,12,0.8394654524
7,all,8.15,12,0.8376833956
7,all,8.2,12,0.8358940207
7,all,8.25,12,0.8163829768
7,all,8.3,12,0.7855704617
7,all,8.35,12,0.7809802894
7,all,8.4,12,0.7763577708
7,all,8.45,12,0.7624818977
7,all,8.5,12,0.7525687113
7,all,8.55,12,0.7438165775
7,all,8.6,12,0.7448864755
7,all,8.65,12,0.7458050253
7,all,8.7,11,0.7157741055
7,all,8.75,11,0.705656064
7,all,8.8,11,0.682242422
7,all,8.85,11,0.6505344352
7,all,8.9,11,0.618677796
7,all,8.95,11,0.5865864815
7,all,9,11,0.5556400828
7,all,9.05,11,0.5382601821
7,all,9.1,11,0.5204992259
7,all,9.15,11,0.5172297983
7,all,9.2,11,0.5119333195
7,all,9.25,11,0.4980497864
7,all,9.3,11,0.4745766882
7,all,9.35,11,0.4376322744
7,all,9.4,11,0.4120305643
7,all,9.45,11,0.3906845232
7,all,9.5,11,0.3776913946
7,all,9.55,10,0.2619531552
7,all,9.6,10,0.2618064835
7,all,9.65,10,0.2548864699
7,all,9.7,10,0.2415348361
7,all,9.75,10,0.2342290495
7,all,9.8,10,0.2378260277
7,all,9.85,10,0.2348313112
7,all,9.9,10,0.2236188141
7,all,9.95,10,0.2033230899
7,all,10,10,0.1638484491
7,all,10.05,10,0.1230550007
7,all,10.1,10,0.09846791463
7,all,10.15,10,0.07209695756
7,all,10.2,10,0.03761352671
7,all,10.25,10,0.01138991043
7,all,10.3,10,-0.01049905957
7,all,10.35,10,-0.0341929927
7,all,10.4,10,-0.05460010077
7,all,10.45,10,-0.06705056766
7,all,10.5,10,-0.08387120872
7,all,10.55,9,-0.2331886709
7,all,10.6,9,-0.2461537833
7,all,10.65,9,-0.2444943749
7,all,10.7,9,-0.2412984263
7,all,10.75,9,-0.2487499218
7,all,10.8,9,-0.2542099516
7,all,10.85,9,-0.2607610458
7,all,10.9,9,-0.2649876431
7,all,10.95,9,-0.269141686
7,all,11,9,-0.2732363052
7,all,11.05,9,-0.2874992409
7,all,11.1,9,-0.3014669279
7,all,11.15,9,-0.3163059086
7,all,11.2,9,-0.3249933181
7,all,11.25,9,-0.3225824527
7,all,11.3,9,-0.3220020217
7,all,11.35,9,-0.3211826805
7,all,11.4,9,-0.329573068
7,all,11.45,9,-0.3423642843
7,all,11.5,9,-0.3611580238
7,all,11.55,9,-0.3804352591
7,all,11.6,9,-0.3869213305
7,all,11.65,9,-0.4003530454
7,all,11.7,9,-0.4170985086
7,all,11.75,9,-0.4378933438
7,all,11.8,8,-0.4246225891
7,all,11.85,8,-0.4397678813
7,all,11.9,8,-0.4566306374
7,all,11.95,8,-0.4788446419
7,all,12,8,-0.5022735829
7,all,12.05,8,-0.5241353287
7,all,12.1,8,-0.5434548893
7,all,12.15,8,-0.5571555012
7,all,12.2,8,-0.5704552735
7,all,12.25,8,-0.582813953
7,all,12.3,8,-0.5896246121
7,all,12.35,8,-0.5950078806
7,all,12.4,8,-0.6011775044
7,all,12.45,8,-0.6073468357
7,all,12.5,8,-0.6086795729
7,all,12.55,8,-0.6086339184
7,all,12.6,8,-0.6065808367
7,all,12.65,8,-0.604745994
7,all,12.7,8,-0.6079653666
7,all,12.75,8,-0.6083637373
7,all,12.8,8,-0.6091792794
7,all,12.85,8,-0.6096662255
7,all,12.9,8,-0.6211472126
7,all,12.95,8,-0.6320275519
7,all,13,8,-0.6420474913
7,good_q,1,100,-0.003421749207
7,good_q,1.05,95,-0.005855394208
7,good_q,1.1,91,-0.05749650317
7,good_q,1.15,87,-0.1729613872
7,good_q,1.2,83,-0.3005542173
7,good_q,1.25,80,-0.3701203184
7,good_q,1.3,77,-0.3459569892
7,good_q,1.35,74,-0.2863576565
7,good_q,1.4,71,-0.1868926301
7,good_q,1.45,69,-0.07340468243
7,good_q,1.5,67,0.02627299443
7,good_q,1.55,65,0.1359022119
7,good_q,1.6,63,0.2120314289
7,good_q,1.65,61,0.2287846044
7,good_q,1.7,59,0.1992017843
7,good_q,1.75,57,0.1389326203
7,good_q,1.8,56,0.07978970184
7,good_q,1.85,54,-0.04780681784
7,good_q,1.9,53,-0.1050657042
7,good_q,1.95,51,-0.1895144718
7,good_q,2,50,-0.231050541
7,good_q,2.05,49,-0.2598966948
7,good_q,2.1,48,-0.2577328281
7,good_q,2.15,47,-0.2606921022
7,good_q,2.2,45,-0.2566114561
7,good_q,2.25,44,-0.2330296809
7,good_q,2.3,43,-0.1956115687
7,good_q,2.35,43,-0.1874359229
7,good_q,2.4,42,-0.1106126238
7,good_q,2.45,41,-0.04376867151
7,good_q,2.5,40,0.0446811
7,good_q,2.55,39,0.1151167049
7,good_q,2.6,38,0.1792989714
7,good_q,2.65,38,0.1801331116
7,good_q,2.7,37,0.2716622732
7,good_q,2.75,36,0.3167087253
7,good_q,2.8,36,0.3201547064
7,good_q,2.85,35,0.3340020692
7,good_q,2.9,34,0.3742646378
7,good_q,2.95,34,0.3241401997
7,good_q,3,33,0.314411177
7,good_q,3.05,33,0.2851931292
7,good_q,3.1,32,0.2417858661
7,good_q,3.15,32,0.1751232717
7,good_q,3.2,31,0.1142212367
7,good_q,3.25,31,0.048113496
7,good_q,3.3,30,-0.02705765414
7,good_q,3.35,30,-0.05766055812
7,good_q,3.4,29,-0.1687649417
7,good_q,3.45,29,-0.1934746293
7,good_q,3.5,29,-0.2300459515
7,good_q,3.55,28,-0.3192166842
7,good_q,3.6,28,-0.3502197243
7,good_q,3.65,27,-0.4433033046
7,good_q,3.7,27,-0.4589549016
7,good_q,3.75,27,-0.4944685628
7,good_q,3.8,26,-0.6086889192
7,good_q,3.85,26,-0.6100929493
7,good_q,3.9,26,-0.6277925442
7,good_q,3.95,25,-0.6992931023
7,good_q,4,25,-0.689904795
7,good_q,4.05,25,-0.6763818214
7,good_q,4.1,24,-0.7301106371
7,good_q,4.15,24,-0.7280177671
7,good_q,4.2,24,-0.7223575996
7,good_q,4.25,24,-0.7044096512
7,good_q,4.3,23,-0.6988149707
7,good_q,4.35,23,-0.6738397359
7,good_q,4.4,23,-0.6515169194
7,good_q,4.45,22,-0.6186603328
7,good_q,4.5,22,-0.5940691946
7,good_q,4.55,22,-0.5470462181
7,good_q,4.6,22,-0.5256754837
7,good_q,4.65,22,-0.4864266361
7,good_q,4.7,21,-0.4339472459
7,good_q,4.75,21,-0.4217261616
7,good_q,4.8,21,-0.3956442792
7,good_q,4.85,21,-0.3711995523
7,good_q,4.9,20,-0.2433587972
7,good_q,4.95,20,-0.2264361339
7,good_q,5,20,-0.2080455377
7,good_q,5.05,20,-0.1498272591
7,good_q,5.1,20,-0.126440602
7,good_q,5.15,19,-0.02952263744
7,good_q,5.2,19,0.0001751962862
7,good_q,5.25,19,0.04887149342
7,good_q,5.3,19,0.1157236584
7,good_q,5.35,19,0.1661356857
7,good_q,5.4,19,0.172967492
7,good_q,5.45,18,0.2817334485
7,good_q,5.5,18,0.2927270495
7,good_q,5.55,18,0.2918750369
7,good_q,5.6,18,0.3216147347
7,good_q,5.65,18,0.376091029
7,good_q,5.7,18,0.4051478476
7,good_q,5.75,17,0.5333922356
7,good_q,5.8,17,0.5902571467
7,good_q,5.85,17,0.6027370947
7,good_q,5.9,17,0.6037502034
7,good_q,5.95,17,0.6100484025
7,good_q,6,17,0.6277693282
7,good_q,6.05,17,0.6435814716
7,good_q,6.1,16,0.7199287253
7,good_q,6.15,16,0.7659255063
7,good_q,6.2,16,0.7831971978
7,good_q,6.25,16,0.8025396408
7,good_q,6.3,16,0.82480317
7,good_q,6.35,16,0.8456575438
7,good_q,6.4,16,0.8534200414
7,good_q,6.45,16,0.860554556
7,good_q,6.5,15,0.8952546053
7,good_q,6.55,15,0.9010826758
7,good_q,6.6,15,0.9212304933
7,good_q,6.65,15,0.9382780338
7,good_q,6.7,15,0.9483801628
7,good_q,6.75,15,0.960416484
7,good_q,6.8,15,0.9729170349
7,good_q,6.85,15,0.9822235593
7,good_q,6.9,14,0.9909889836
7,good_q,6.95,14,0.9936880277
7,good_q,7,14,0.9935025395
7,good_q,7.05,14,0.991047041
7,good_q,7.1,14,0.9873084362
7,good_q,7.15,14,0.9843852401
7,good_q,7.2,14,0.9809983582
7,good_q,7.25,14,0.9776492297
7,good_q,7.3,14,0.9766156729
7,good_q,7.35,14,0.974089237
7,good_q,7.4,14,0.9646906241
7,good_q,7.45,13,0.9485435911
7,good_q,7.5,13,0.9404158087
7,good_q,7.55,13,0.9388528478
7,good_q,7.6,13,0.9227758462
7,good_q,7.65,13,0.9049622672
7,good_q,7.7,13,0.9054866228
7,good_q,7.75,13,0.8921985227
7,good_q,7.8,13,0.8800213044
7,good_q,7.85,13,0.8682885728
7,good_q,7.9,13,0.8635179492
7,good_q,7.95,13,0.867099206
7,good_q,8,13,0.8542250646
7,good_q,8.05,12,0.8406933537
7,good_q,8.1,12,0.8327768541
7,good_q,8.15,12,0.8309370902
7,good_q,8.2,12,0.8341922938
7,good_q,8.25,12,0.8143364102
7,good_q,8.3,12,0.7809489183
7,good_q,8.35,12,0.7787662476
7,good_q,8.4,12,0.7769984372
7,good_q,8.45,12,0.7674915203
7,good_q,8.5,12,0.7579371536
7,good_q,8.55,12,0.7436483606
7,good_q,8.6,12,0.742203684
7,good_q,8.65,12,0.7442421113
7,good_q,8.7,11,0.7232403961
7,good_q,8.75,11,0.7112591281
7,good_q,8.8,11,0.6880697297
7,good_q,8.85,11,0.6567341276
7,good_q,8.9,11,0.6207936346
7,good_q,8.95,11,0.5849607017
7,good_q,9,11,0.5507783252
7,good_q,9.05,11,0.5353855368
7,good_q,9.1,11,0.5195147272
7,good_q,9.15,11,0.5208376379
7,good_q,9.2,11,0.5183721221
7,good_q,9.25,11,0.506641367
7,good_q,9.3,11,0.4827267954
7,good_q,9.35,11,0.4437045451
7,good_q,9.4,11,0.4171986815
7,good_q,9.45,11,0.3984219142
7,good_q,9.5,11,0.3870861564
7,good_q,9.55,10,0.2800821172
7,good_q,9.6,10,0.2776241518
7,good_q,9.65,10,0.2700337514
7,good_q,9.7,10,0.2564064007
7,good_q,9.75,10,0.2440457889
7,good_q,9.8,10,0.240098899
7,good_q,9.85,10,0.2326693495
7,good_q,9.9,10,0.2225971672
7,good_q,9.95,10,0.2044637694
7,good_q,10,10,0.1640913947
7,good_q,10.05,10,0.1221782313
7,good_q,10.1,10,0.0975659251
7,good_q,10.15,10,0.07086326509
7,good_q,10.2,10,0.03890813487
7,good_q,10.25,10,0.01851964207
7,good_q,10.3,10,-0.001727976986
7,good_q,10.35,10,-0.02883465813
7,good_q,10.4,10,-0.0511240706
7,good_q,10.45,10,-0.06082137165
7,good_q,10.5,10,-0.07601449663
7,good_q,10.55,9,-0.2177593998
7,good_q,10.6,9,-0.2295421171
7,good_q,10.65,9,-0.226460258
7,good_q,10.7,9,-0.2200448288
7,good_q,10.75,9,-0.2257474553
7,good_q,10.8,9,-0.2291619745
7,good_q,10.85,9,-0.2351082495
7,good_q,10.9,9,-0.2358374821
7,good_q,10.95,9,-0.2356122455
7,good_q,11,9,-0.2352708598
7,good_q,11.05,9,-0.2534277567
7,good_q,11.1,9,-0.2710804675
7,good_q,11.15,9,-0.2878337043
7,good_q,11.2,9,-0.2959090037
7,good_q,11.25,9,-0.2938643879
7,good_q,11.3,9,-0.2950512884
7,good_q,11.35,9,-0.29431558
7,good_q,11.4,9,-0.3041465578
7,good_q,11.45,9,-0.3185927366
7,good_q,11.5,9,-0.3378875537
7,good_q,11.55,9,-0.3570736731
7,good_q,11.6,9,-0.3625102474
7,good_q,11.65,9,-0.3778764786
7,good_q,11.7,9,-0.3979984333
7,good_q,11.75,9,-0.4215672264
7,good_q,11.8,8,-0.4063883034
7,good_q,11.85,8,-0.4206680554
7,good_q,11.9,8,-0.4380608919
7,good_q,11.95,8,-0.461392697
7,good_q,12,8,-0.4864504431
7,good_q,12.05,8,-0.5100143143
7,good_q,12.1,8,-0.5312061361
7,good_q,12.15,8,-0.5465151194
7,good_q,12.2,8,-0.5614964516
7,good_q,12.25,8,-0.575605738
7,good_q,12.3,8,-0.5837556559
7,good_q,12.35,8,-0.5904008949
7,good_q,12.4,8,-0.5978537918
7,good_q,12.45,8,-0.6051989645
7,good_q,12.5,8,-0.606360562
7,good_q,12.55,8,-0.6054642418
7,good_q,12.6,8,-0.6003268123
7,good_q,12.65,8,-0.5956956529
7,good_q,12.7,8,-0.5972080938
7,good_q,12.75,8,-0.5977715403
7,good_q,12.8,8,-0.5994414288
7,good_q,12.85,8,-0.6001172431
7,good_q,12.9,8,-0.6106086188
7,good_q,12.95,8,-0.6205078802
7,good_q,13,8,-0.6296666924
7,p_ne_q,1,100,-0.05361587497
7,p_ne_q,1.05,95,-0.04547510553
7,p_ne_q,1.1,91,-0.08117770607
7,p_ne_q,1.15,87,-0.181809004
7,p_ne_q,1.2,83,-0.2983197657
7,p_ne_q,1.25,80,-0.3592765307
7,p_ne_q,1.3,77,-0.3305666185
7,p_ne_q,1.35,74,-0.2710327211
7,p_ne_q,1.4,71,-0.1755868409
7,p_ne_q,1.45,69,-0.06848335901
7,p_ne_q,1.5,67,0.02557982183
7,p_ne_q,1.55,65,0.1339284151
7,p_ne_q,1.6,63,0.2088781596
7,p_ne_q,1.65,61,0.2260111962
7,p_ne_q,1.7,59,0.1948108388
7,p_ne_q,1.75,57,0.1347129122
7,p_ne_q,1.8,56,0.07527325801
7,p_ne_q,1.85,54,-0.05441041382
7,p_ne_q,1.9,53,-0.1111348604
7,p_ne_q,1.95,51,-0.1945403556
7,p_ne_q,2,50,-0.2339124656
7,p_ne_q,2.05,49,-0.2625442141
7,p_ne_q,2.1,48,-0.2572768594
7,p_ne_q,2.15,47,-0.2594979783
7,p_ne_q,2.2,45,-0.2538990986
7,p_ne_q,2.25,44,-0.2263605318
7,p_ne_q,2.3,43,-0.1841077522
7,p_ne_q,2.35,43,-0.1733373963
7,p_ne_q,2.4,42,-0.09627960766
7,p_ne_q,2.45,41,-0.03271037418
7,p_ne_q,2.5,40,0.05377102516
7,p_ne_q,2.55,39,0.1264311262
7,p_ne_q,2.6,38,0.1903614952
7,p_ne_q,2.65,38,0.1842451541
7,p_ne_q,2.7,37,0.2785235569
7,p_ne_q,2.75,36,0.3250371279
7,p_ne_q,2.8,36,0.3236247971
7,p_ne_q,2.85,35,0.3379112075
7,p_ne_q,2.9,34,0.3752183412
7,p_ne_q,2.95,34,0.3333784286
7,p_ne_q,3,33,0.32112724
7,p_ne_q,3.05,33,0.2899337211
7,p_ne_q,3.1,32,0.24103834
7,p_ne_q,3.15,32,0.1827453498
7,p_ne_q,3.2,31,0.112850178
7,p_ne_q,3.25,31,0.05379874598
7,p_ne_q,3.3,30,-0.02904187319
7,p_ne_q,3.35,30,-0.06259680404
7,p_ne_q,3.4,29,-0.170410779
7,p_ne_q,3.45,29,-0.1948643449
7,p_ne_q,3.5,29,-0.2296947236
7,p_ne_q,3.55,28,-0.322482022
7,p_ne_q,3.6,28,-0.3529207042
7,p_ne_q,3.65,27,-0.4475417668
7,p_ne_q,3.7,27,-0.4651644798
7,p_ne_q,3.75,27,-0.4941021905
7,p_ne_q,3.8,26,-0.6116005441
7,p_ne_q,3.85,26,-0.6158138567
7,p_ne_q,3.9,26,-0.6268399093
7,p_ne_q,3.95,25,-0.7006985857
7,p_ne_q,4,25,-0.6952286908
7,p_ne_q,4.05,25,-0.6831844851
7,p_ne_q,4.1,24,-0.7366688316
7,p_ne_q,4.15,24,-0.7376235889
7,p_ne_q,4.2,24,-0.728633801
7,p_ne_q,4.25,24,-0.7106668021
7,p_ne_q,4.3,23,-0.7027226266
7,p_ne_q,4.35,23,-0.6788134478
7,p_ne_q,4.4,23,-0.6562085471
7,p_ne_q,4.45,22,-0.6246205909
7,p_ne_q,4.5,22,-0.5992985495
7,p_ne_q,4.55,22,-0.5524079695
7,p_ne_q,4.6,22,-0.5308191104
7,p_ne_q,4.65,22,-0.495380761
7,p_ne_q,4.7,21,-0.4443507274
7,p_ne_q,4.75,21,-0.4278550176
7,p_ne_q,4.8,21,-0.4044976335
7,p_ne_q,4.85,21,-0.3759826392
7,p_ne_q,4.9,20,-0.2420672398
7,p_ne_q,4.95,20,-0.2218222906
7,p_ne_q,5,20,-0.1970846839
7,p_ne_q,5.05,20,-0.1497989823
7,p_ne_q,5.1,20,-0.1292069745
7,p_ne_q,5.15,19,-0.02750392209
7,p_ne_q,5.2,19,0.0003079619405
7,p_ne_q,5.25,19,0.04877333361
7,p_ne_q,5.3,19,0.1173422914
7,p_ne_q,5.35,19,0.1659621502
7,p_ne_q,5.4,19,0.1760404052
7,p_ne_q,5.45,18,0.2905372882
7,p_ne_q,5.5,18,0.301203493
7,p_ne_q,5.55,18,0.3044538841
7,p_ne_q,5.6,18,0.3331726105
7,p_ne_q,5.65,18,0.3805364586
7,p_ne_q,5.7,18,0.4142786332
7,p_ne_q,5.75,17,0.5458607275
7,p_ne_q,5.8,17,0.5990664368
7,p_ne_q,5.85,17,0.6122016823
7,p_ne_q,5.9,17,0.617034047
7,p_ne_q,5.95,17,0.6223340316
7,p_ne_q,6,17,0.6375969997
7,p_ne_q,6.05,17,0.6520365674
7,p_ne_q,6.1,16,0.7312999934
7,p_ne_q,6.15,16,0.7724733649
7,p_ne_q,6.2,16,0.7909080308
7,p_ne_q,6.25,16,0.8120346489
7,p_ne_q,6.3,16,0.8343646259
7,p_ne_q,6.35,16,0.8516929489
7,p_ne_q,6.4,16,0.8583022219
7,p_ne_q,6.45,16,0.8644861336
7,p_ne_q,6.5,15,0.9047187865
7,p_ne_q,6.55,15,0.9133214011
7,p_ne_q,6.6,15,0.9307719095
7,p_ne_q,6.65,15,0.9422517405
7,p_ne_q,6.7,15,0.9531450506
7,p_ne_q,6.75,15,0.9652565529
7,p_ne_q,6.8,15,0.9762177612
7,p_ne_q,6.85,15,0.9843350683
7,p_ne_q,6.9,14,0.9929301142
7,p_ne_q,6.95,14,0.9950032857
7,p_ne_q,7,14,0.9943257537
7,p_ne_q,7.05,14,0.9915789403
7,p_ne_q,7.1,14,0.9879589336
7,p_ne_q,7.15,14,0.9857058568
7,p_ne_q,7.2,14,0.9818351194
7,p_ne_q,7.25,14,0.9771124605
7,p_ne_q,7.3,14,0.9776046023
7,p_ne_q,7.35,14,0.9753643727
7,p_ne_q,7.4,14,0.9649945448
7,p_ne_q,7.45,13,0.9497526123
7,p_ne_q,7.5,13,0.9420740948
7,p_ne_q,7.55,13,0.938871935
7,p_ne_q,7.6,13,0.9265830704
7,p_ne_q,7.65,13,0.9121309427
7,p_ne_q,7.7,13,0.9120020693
7,p_ne_q,7.75,13,0.8987285027
7,p_ne_q,7.8,13,0.8831673968
7,p_ne_q,7.85,13,0.8716990365
7,p_ne_q,7.9,13,0.8694843626
7,p_ne_q,7.95,13,0.8731769891
7,p_ne_q,8,13,0.86049367
7,p_ne_q,8.05,12,0.8432710368
7,p_ne_q,8.1,12,0.8388163772
7,p_ne_q,8.15,12,0.8370345174
7,p_ne_q,8.2,12,0.8352306078
7,p_ne_q,8.25,12,0.8157079343
7,p_ne_q,8.3,12,0.784847265
7,p_ne_q,8.35,12,0.7802412123
7,p_ne_q,8.4,12,0.7755539569
7,p_ne_q,8.45,12,0.7615914098
7,p_ne_q,8.5,12,0.7516458939
7,p_ne_q,8.55,12,0.7428882471
7,p_ne_q,8.6,12,0.7439772458
7,p_ne_q,8.65,12,0.7448626328
7,p_ne_q,8.7,11,0.7145327045
7,p_ne_q,8.75,11,0.7042936455
7,p_ne_q,8.8,11,0.6807014629
7,p_ne_q,8.85,11,0.6488508222
7,p_ne_q,8.9,11,0.6168696562
7,p_ne_q,8.95,11,0.5846536387
7,p_ne_q,9,11,0.5535963128
7,p_ne_q,9.05,11,0.5361253797
7,p_ne_q,9.1,11,0.5182802914
7,p_ne_q,9.15,11,0.5149755714
7,p_ne_q,9.2,11,0.5096500234
7,p_ne_q,9.25,11,0.4957523283
7,p_ne_q,9.3,11,0.4722337161
7,p_ne_q,9.35,11,0.4351603593
7,p_ne_q,9.4,11,0.4094468805
7,p_ne_q,9.45,11,0.3880158825
7,p_ne_q,9.5,11,0.3750476818
7,p_ne_q,9.55,10,0.258969273
7,p_ne_q,9.6,10,0.2589450227
7,p_ne_q,9.65,10,0.2520439067
7,p_ne_q,9.7,10,0.2386493929
7,p_ne_q,9.75,10,0.2313005627
7,p_ne_q,9.8,10,0.2349225698
7,p_ne_q,9.85,10,0.2319686711
7,p_ne_q,9.9,10,0.2207772868
7,p_ne_q,9.95,10,0.2004239761
7,p_ne_q,10,10,0.1607944755
7,p_ne_q,10.05,10,0.119856066
7,p_ne_q,10.1,10,0.09512068457
7,p_ne_q,10.15,10,0.06856474736
7,p_ne_q,10.2,10,0.03388005737
7,p_ne_q,10.25,10,0.007516626329
7,p_ne_q,10.3,10,-0.0144874723
7,p_ne_q,10.35,10,-0.03830145864
7,p_ne_q,10.4,10,-0.05879704633
7,p_ne_q,10.45,10,-0.07129331339
7,p_ne_q,10.5,10,-0.08817814284
7,p_ne_q,10.55,9,-0.2376736993
7,p_ne_q,10.6,9,-0.2506834803
7,p_ne_q,10.65,9,-0.2490424395
7,p_ne_q,10.7,9,-0.2458224773
7,p_ne_q,10.75,9,-0.2533337035
7,p_ne_q,10.8,9,-0.2588250281
7,p_ne_q,10.85,9,-0.2653908016
7,p_ne_q,10.9,9,-0.2696297105
7,p_ne_q,10.95,9,-0.2737968783
7,p_ne_q,11,9,-0.2779030331
7,p_ne_q,11.05,9,-0.2923066744
7,p_ne_q,11.1,9,-0.3064073919
7,p_ne_q,11.15,9,-0.3213884136
7,p_ne_q,11.2,9,-0.330138892
7,p_ne_q,11.25,9,-0.3276392729
7,p_ne_q,11.3,9,-0.3269575928
7,p_ne_q,11.35,9,-0.3260374343
7,p_ne_q,11.4,9,-0.3344321835
7,p_ne_q,11.45,9,-0.3472722022
7,p_ne_q,11.5,9,-0.3661583686
7,p_ne_q,11.55,9,-0.3855236078
7,p_ne_q,11.6,9,-0.3920096038
7,p_ne_q,11.65,9,-0.4055051141
7,p_ne_q,11.7,9,-0.4223074069
7,p_ne_q,11.75,9,-0.443182888
7,p_ne_q,11.8,8,-0.4297465675
7,p_ne_q,11.85,8,-0.444992537
7,p_ne_q,11.9,8,-0.461930593
7,p_ne_q,11.95,8,-0.4842716839
7,p_ne_q,12,8,-0.5078304643
7,p_ne_q,12.05,8,-0.5298079843
7,p_ne_q,12.1,8,-0.5492233995
7,p_ne_q,12.15,8,-0.5629746879
7,p_ne_q,12.2,8,-0.5763139504
7,p_ne_q,12.25,8,-0.5886894762
7,p_ne_q,12.3,8,-0.5954827568
7,p_ne_q,12.35,8,-0.600835696
7,p_ne_q,12.4,8,-0.6069821272
7,p_ne_q,12.45,8,-0.6131448304
7,p_ne_q,12.5,8,-0.6144569864
7,p_ne_q,12.55,8,-0.6143846319
7,p_ne_q,12.6,8,-0.6123085373
7,p_ne_q,12.65,8,-0.6104573238
7,p_ne_q,12.7,8,-0.6137101705
7,p_ne_q,12.75,8,-0.6141462769
7,p_ne_q,12.8,8,-0.6150349991
7,p_ne_q,12.85,8,-0.6155979889
7,p_ne_q,12.9,8,-0.6271956294
7,p_ne_q,12.95,8,-0.638182018
7,p_ne_q,13,8,-0.6482996276
11,all,1,100,-0.1135726531
11,all,1.05,95,0.006899363007
11,all,1.1,91,0.1156664042
11,all,1.15,87,0.1583210251
11,all,1.2,83,0.1481483566
11,all,1.25,80,0.05799606496
11,all,1.3,77,-0.02806627048
11,all,1.35,74,-0.09927982624
11,all,1.4,71,-0.08993758286
11,all,1.45,69,-0.03996521979
11,all,1.5,67,0.02326130887
11,all,1.55,65,0.06768666942
11,all,1.6,63,0.08431247405
11,all,1.65,61,0.09148447374
11,all,1.7,59,0.07711308415
11,all,1.75,57,0.01586426577
11,all,1.8,56,-0.03252104536
11,all,1.85,54,-0.1200900519
11,all,1.9,53,-0.1781880636
11,all,1.95,51,-0.2556723233
11,all,2,50,-0.2489724822
11,all,2.05,49,-0.2196355321
11,all,2.1,48,-0.1823324075
11,all,2.15,47,-0.1417085441
11,all,2.2,45,-0.0556291138
11,all,2.25,44,0.0387948683
11,all,2.3,43,0.1286259481
11,all,2.35,43,0.1550009427
11,all,2.4,42,0.208783572
11,all,2.45,41,0.2890312385
11,all,2.5,40,0.3313270234
11,all,2.55,39,0.3559631741
11,all,2.6,38,0.3151638207
11,all,2.65,38,0.3077115475
11,all,2.7,37,0.2587764768
11,all,2.75,36,0.2328100218
11,all,2.8,36,0.2039206339
11,all,2.85,35,0.117776985
11,all,2.9,34,0.02606230988
11,all,2.95,34,0.007895748787
11,all,3,33,-0.06273885995
11,all,3.05,33,-0.09332284302
11,all,3.1,32,-0.1497524069
11,all,3.15,32,-0.1335166773
11,all,3.2,31,-0.1881289073
11,all,3.25,31,-0.1711042935
11,all,3.3,30,-0.1870501276
11,all,3.35,30,-0.1952192931
11,all,3.4,29,-0.1937516214
11,all,3.45,29,-0.1823046987
11,all,3.5,29,-0.162716396
11,all,3.55,28,-0.1517795768
11,all,3.6,28,-0.1386189297
11,all,3.65,27,-0.07948102717
11,all,3.7,27,-0.05367796439
11,all,3.75,27,-0.03602491501
11,all,3.8,26,0.03768081809
11,all,3.85,26,0.06322882396
11,all,3.9,26,0.08255146772
11,all,3.95,25,0.1563908369
11,all,4,25,0.1724046208
11,all,4.05,25,0.1901460691
11,all,4.1,24,0.2712822007
11,all,4.15,24,0.2951917563
11,all,4.2,24,0.2835891125
11,all,4.25,24,0.2772988917
11,all,4.3,23,0.372888357
11,all,4.35,23,0.382623448
11,all,4.4,23,0.3775367067
11,all,4.45,22,0.4265433882
11,all,4.5,22,0.395965406
11,all,4.55,22,0.3661579144
11,all,4.6,22,0.361095947
11,all,4.65,22,0.3458572098
11,all,4.7,21,0.3465848684
11,all,4.75,21,0.3398043611
11,all,4.8,21,0.3375661591
11,all,4.85,21,0.3259042833
11,all,4.9,20,0.2008037362
11,all,4.95,20,0.1922415237
11,all,5,20,0.1585379861
11,all,5.05,20,0.1173043438
11,all,5.1,20,0.1188224028
11,all,5.15,19,-0.01500276765
11,all,5.2,19,-0.02389424146
11,all,5.25,19,-0.05683819443
11,all,5.3,19,-0.1081404069
11,all,5.35,19,-0.1397110904
11,all,5.4,19,-0.1458413339
11,all,5.45,18,-0.2971332046
11,all,5.5,18,-0.286675549
11,all,5.55,18,-0.2737802868
11,all,5.6,18,-0.2990350647
11,all,5.65,18,-0.3258988105
11,all,5.7,18,-0.330409733
11,all,5.75,17,-0.4887577116
11,all,5.8,17,-0.5352754513
11,all,5.85,17,-0.5256196167
11,all,5.9,17,-0.5268918533
11,all,5.95,17,-0.5302122412
11,all,6,17,-0.5335920174
11,all,6.05,17,-0.5329188915
11,all,6.1,16,-0.6980675039
11,all,6.15,16,-0.72042912
11,all,6.2,16,-0.7180634264
11,all,6.25,16,-0.7239393483
11,all,6.3,16,-0.7332228532
11,all,6.35,16,-0.7339795087
11,all,6.4,16,-0.7191816877
11,all,6.45,16,-0.7018728934
11,all,6.5,15,-0.742501948
11,all,6.55,15,-0.7428073426
11,all,6.6,15,-0.7452727789
11,all,6.65,15,-0.7291325094
11,all,6.7,15,-0.7095414942
11,all,6.75,15,-0.7024266993
11,all,6.8,15,-0.6923493217
11,all,6.85,15,-0.6758675987
11,all,6.9,14,-0.6331607814
11,all,6.95,14,-0.6172449647
11,all,7,14,-0.6012850792
11,all,7.05,14,-0.5855813271
11,all,7.1,14,-0.5724555976
11,all,7.15,14,-0.558120444
11,all,7.2,14,-0.5329170327
11,all,7.25,14,-0.5116899725
11,all,7.3,14,-0.5093705279
11,all,7.35,14,-0.5010075124
11,all,7.4,14,-0.4695482349
11,all,7.45,13,-0.3794675791
11,all,7.5,13,-0.3643215759
11,all,7.55,13,-0.361061135
11,all,7.6,13,-0.3371314225
11,all,7.65,13,-0.304306797
11,all,7.7,13,-0.2920872039
11,all,7.75,13,-0.260376103
11,all,7.8,13,-0.2227034509
11,all,7.85,13,-0.199855333
11,all,7.9,13,-0.1831434761
11,all,7.95,13,-0.1766288801
11,all,8,13,-0.1523376298
11,all,8.05,12,0.01788042498
11,all,8.1,12,0.02930230818
11,all,8.15,12,0.03962262789
11,all,8.2,12,0.05867051917
11,all,8.25,12,0.08265598192
11,all,8.3,12,0.1156129492
11,all,8.35,12,0.1231267329
11,all,8.4,12,0.1416361136
11,all,8.45,12,0.1705714464
11,all,8.5,12,0.1881697759
11,all,8.55,12,0.1973977941
11,all,8.6,12,0.1947177603
11,all,8.65,12,0.2013023531
11,all,8.7,11,0.3803875485
11,all,8.75,11,0.4009825643
11,all,8.8,11,0.4370122449
11,all,8.85,11,0.4723776066
11,all,8.9,11,0.5053541625
11,all,8.95,11,0.5345135003
11,all,9,11,0.5598955039
11,all,9.05,11,0.5827884421
11,all,9.1,11,0.6026483925
11,all,9.15,11,0.5991678746
11,all,9.2,11,0.5963929132
11,all,9.25,11,0.6070064788
11,all,9.3,11,0.6287000966
11,all,9.35,11,0.6638780061
11,all,9.4,11,0.6905216413
11,all,9.45,11,0.7076943813
11,all,9.5,11,0.7163515732
11,all,9.55,10,0.8101248174
11,all,9.6,10,0.8078090172
11,all,9.65,10,0.8149149283
11,all,9.7,10,0.8269882934
11,all,9.75,10,0.8349718345
11,all,9.8,10,0.8340025669
11,all,9.85,10,0.8322059714
11,all,9.9,10,0.8289603916
11,all,9.95,10,0.8319464532
11,all,10,10,0.8549139631
11,all,10.05,10,0.8747744792
11,all,10.1,10,0.8893448479
11,all,10.15,10,0.9047287041
11,all,10.2,10,0.9240497101
11,all,10.25,10,0.9353357471
11,all,10.3,10,0.944863652
11,all,10.35,10,0.9548523395
11,all,10.4,10,0.9627907612
11,all,10.45,10,0.9674879464
11,all,10.5,10,0.9718329736
11,all,10.55,9,0.9953078328
11,all,10.6,9,0.9961778667
11,all,10.65,9,0.9955903017
11,all,10.7,9,0.9944367448
11,all,10.75,9,0.9946014904
11,all,10.8,9,0.994613676
11,all,10.85,9,0.9947907254
11,all,10.9,9,0.9950039748
11,all,10.95,9,0.9954801339
11,all,11,9,0.9955941843
11,all,11.05,9,0.9964330821
11,all,11.1,9,0.9948880287
11,all,11.15,9,0.9932418361
11,all,11.2,9,0.9916215168
11,all,11.25,9,0.9895096916
11,all,11.3,9,0.9907162797
11,all,11.35,9,0.9911866318
11,all,11.4,9,0.987684665
11,all,11.45,9,0.9839661295
11,all,11.5,9,0.9796749327
11,all,11.55,9,0.974691116
11,all,11.6,9,0.9740814865
11,all,11.65,9,0.9757931317
11,all,11.7,9,0.9768221697
11,all,11.75,9,0.9739551805
11,all,11.8,8,0.9696934395
11,all,11.85,8,0.9617910496
11,all,11.9,8,0.9514326917
11,all,11.95,8,0.9372963705
11,all,12,8,0.9220191275
11,all,12.05,8,0.9053398054
11,all,12.1,8,0.892386138
11,all,12.15,8,0.8860056537
11,all,12.2,8,0.8793969412
11,all,12.25,8,0.866310592
11,all,12.3,8,0.8577462071
11,all,12.35,8,0.8520817577
11,all,12.4,8,0.8485340512
11,all,12.45,8,0.8445409652
11,all,12.5,8,0.8496275335
11,all,12.55,8,0.8572742881
11,all,12.6,8,0.8664041162
11,all,12.65,8,0.8595543289
11,all,12.7,8,0.8453090558
11,all,12.75,8,0.8387677194
11,all,12.8,8,0.8446392358
11,all,12.85,8,0.8494423067
11,all,12.9,8,0.8409021459
11,all,12.95,8,0.8281544685
11,all,13,8,0.8145489137
11,good_q,1,100,-0.09168677497
11,good_q,1.05,95,0.0249532871
11,good_q,1.1,91,0.122447863
11,good_q,1.15,87,0.1528229228
11,good_q,1.2,83,0.1359772873
11,good_q,1.25,80,0.04636369725
11,good_q,1.3,77,-0.03430192937
11,good_q,1.35,74,-0.09946126936
11,good_q,1.4,71,-0.0833369442
11,good_q,1.45,69,-0.0301845788
11,good_q,1.5,67,0.03422291968
11,good_q,1.55,65,0.07545383824
11,good_q,1.6,63,0.08800532949
11,good_q,1.65,61,0.09012161477
11,good_q,1.7,59,0.07000456086
11,good_q,1.75,57,0.006925561719
11,good_q,1.8,56,-0.03955522301
11,good_q,1.85,54,-0.1279815652
11,good_q,1.9,53,-0.1825698499
11,good_q,1.95,51,-0.2597276613
11,good_q,2,50,-0.2515008833
11,good_q,2.05,49,-0.2207679555
11,good_q,2.1,48,-0.1807731858
11,good_q,2.15,47,-0.1393132919
11,good_q,2.2,45,-0.04900568056
11,good_q,2.25,44,0.04562138096
11,good_q,2.3,43,0.1339363824
11,good_q,2.35,43,0.1589494109
11,good_q,2.4,42,0.2085357823
11,good_q,2.45,41,0.2895031075
11,good_q,2.5,40,0.3300009021
11,good_q,2.55,39,0.3524464543
11,good_q,2.6,38,0.3115772001
11,good_q,2.65,38,0.2999272248
11,good_q,2.7,37,0.2536311453
11,good_q,2.75,36,0.2237203139
11,good_q,2.8,36,0.2000765794
11,good_q,2.85,35,0.1089937705
11,good_q,2.9,34,0.01866638907
11,good_q,2.95,34,0.0001816736449
11,good_q,3,33,-0.06704103967
11,good_q,3.05,33,-0.102701665
11,good_q,3.1,32,-0.1572480352
11,good_q,3.15,32,-0.136909224
11,good_q,3.2,31,-0.1956048134
11,good_q,3.25,31,-0.1741559066
11,good_q,3.3,30,-0.1902914927
11,good_q,3.35,30,-0.1971552958
11,good_q,3.4,29,-0.1949853157
11,good_q,3.45,29,-0.1814220826
11,good_q,3.5,29,-0.1607597837
11,good_q,3.55,28,-0.1521534601
11,good_q,3.6,28,-0.1387004311
11,good_q,3.65,27,-0.07482245821
11,good_q,3.7,27,-0.0481439606
11,good_q,3.75,27,-0.03235016486
11,good_q,3.8,26,0.03987495182
11,good_q,3.85,26,0.06898155279
11,good_q,3.9,26,0.08953239066
11,good_q,3.95,25,0.1657617256
11,good_q,4,25,0.1800848857
11,good_q,4.05,25,0.195387114
11,good_q,4.1,24,0.2789351023
11,good_q,4.15,24,0.3026137154
11,good_q,4.2,24,0.2883611634
11,good_q,4.25,24,0.2757691987
11,good_q,4.3,23,0.3777662244
11,good_q,4.35,23,0.3859694003
11,good_q,4.4,23,0.3783362613
11,good_q,4.45,22,0.4270894719
11,good_q,4.5,22,0.3966626163
11,good_q,4.55,22,0.3645158478
11,good_q,4.6,22,0.3602942975
11,good_q,4.65,22,0.3439174847
11,good_q,4.7,21,0.3427113499
11,good_q,4.75,21,0.3382407096
11,good_q,4.8,21,0.3352980259
11,good_q,4.85,21,0.3267182594
11,good_q,4.9,20,0.1969844396
11,good_q,4.95,20,0.1866023551
11,good_q,5,20,0.151940554
11,good_q,5.05,20,0.1116629317
11,good_q,5.1,20,0.1212663855
11,good_q,5.15,19,-0.01635953674
11,good_q,5.2,19,-0.02905611983
11,good_q,5.25,19,-0.06126952322
11,good_q,5.3,19,-0.1142712348
11,good_q,5.35,19,-0.1503848295
11,good_q,5.4,19,-0.1529506613
11,good_q,5.45,18,-0.3032148393
11,good_q,5.5,18,-0.2917626183
11,good_q,5.55,18,-0.2821549085
11,good_q,5.6,18,-0.3049263879
11,good_q,5.65,18,-0.3298468081
11,good_q,5.7,18,-0.3319242437
11,good_q,5.75,17,-0.4978996585
11,good_q,5.8,17,-0.5447195403
11,good_q,5.85,17,-0.5336113605
11,good_q,5.9,17,-0.5331756063
11,good_q,5.95,17,-0.5329452206
11,good_q,6,17,-0.5354716294
11,good_q,6.05,17,-0.5337548053
11,good_q,6.1,16,-0.7021787347
11,good_q,6.15,16,-0.7255127742
11,good_q,6.2,16,-0.7253157883
11,good_q,6.25,16,-0.7305461299
11,good_q,6.3,16,-0.7393736099
11,good_q,6.35,16,-0.7383713684
11,good_q,6.4,16,-0.7194787054
11,good_q,6.45,16,-0.6993057337
11,good_q,6.5,15,-0.7423727966
11,good_q,6.55,15,-0.7445970717
11,good_q,6.6,15,-0.7473289617
11,good_q,6.65,15,-0.7303325928
11,good_q,6.7,15,-0.7088705752
11,good_q,6.75,15,-0.6999067152
11,good_q,6.8,15,-0.6892176955
11,good_q,6.85,15,-0.6736937602
11,good_q,6.9,14,-0.6307928031
11,good_q,6.95,14,-0.6153497387
11,good_q,7,14,-0.5997928072
11,good_q,7.05,14,-0.5834145426
11,good_q,7.1,14,-0.570125495
11,good_q,7.15,14,-0.5561295978
11,good_q,7.2,14,-0.5298239662
11,good_q,7.25,14,-0.5080333121
11,good_q,7.3,14,-0.5064522349
11,good_q,7.35,14,-0.5007349967
11,good_q,7.4,14,-0.4687385305
11,good_q,7.45,13,-0.3760164263
11,good_q,7.5,13,-0.3609539438
11,good_q,7.55,13,-0.3590448201
11,good_q,7.6,13,-0.3333642968
11,good_q,7.65,13,-0.2970685492
11,good_q,7.7,13,-0.2842156184
11,good_q,7.75,13,-0.2539387606
11,good_q,7.8,13,-0.2190302885
11,good_q,7.85,13,-0.1971199711
11,good_q,7.9,13,-0.1783813257
11,good_q,7.95,13,-0.172619501
11,good_q,8,13,-0.1547808902
11,good_q,8.05,12,0.01326424254
11,good_q,8.1,12,0.02746328993
11,good_q,8.15,12,0.0420337066
11,good_q,8.2,12,0.06352738917
11,good_q,8.25,12,0.08456111192
11,good_q,8.3,12,0.1157570308
11,good_q,8.35,12,0.1233582718
11,good_q,8.4,12,0.1456114322
11,good_q,8.45,12,0.1783048781
11,good_q,8.5,12,0.1961788993
11,good_q,8.55,12,0.2029429327
11,good_q,8.6,12,0.1927898083
11,good_q,8.65,12,0.1934489464
11,good_q,8.7,11,0.3778135629
11,good_q,8.75,11,0.3986188944
11,good_q,8.8,11,0.4354679292
11,good_q,8.85,11,0.474941563
11,good_q,8.9,11,0.5108083662
11,good_q,8.95,11,0.5398140132
11,good_q,9,11,0.5650533582
11,good_q,9.05,11,0.5873695463
11,good_q,9.1,11,0.6062577407
11,good_q,9.15,11,0.6013218346
11,good_q,9.2,11,0.5970317448
11,good_q,9.25,11,0.6066374712
11,good_q,9.3,11,0.6274059491
11,good_q,9.35,11,0.6635954047
11,good_q,9.4,11,0.6909474838
11,good_q,9.45,11,0.7070363164
11,good_q,9.5,11,0.7126833752
11,good_q,9.55,10,0.8075006414
11,good_q,9.6,10,0.8046308266
11,good_q,9.65,10,0.8129299322
11,good_q,9.7,10,0.8248423409
11,good_q,9.75,10,0.8330811732
11,good_q,9.8,10,0.8324497541
11,good_q,9.85,10,0.8304659793
11,good_q,9.9,10,0.8265152435
11,good_q,9.95,10,0.8303595479
11,good_q,10,10,0.8560792812
11,good_q,10.05,10,0.8784985167
11,good_q,10.1,10,0.8934401541
11,good_q,10.15,10,0.9079085399
11,good_q,10.2,10,0.9260473342
11,good_q,10.25,10,0.9384290607
11,good_q,10.3,10,0.9490776716
11,good_q,10.35,10,0.9595458934
11,good_q,10.4,10,0.9658940805
11,good_q,10.45,10,0.9680216947
11,good_q,10.5,10,0.9704483963
11,good_q,10.55,9,0.9950083211
11,good_q,10.6,9,0.9951116626
11,good_q,10.65,9,0.994223609
11,good_q,10.7,9,0.9929252678
11,good_q,10.75,9,0.9932202013
11,good_q,10.8,9,0.9931787153
11,good_q,10.85,9,0.9933196809
11,good_q,10.9,9,0.9939137865
11,good_q,10.95,9,0.9946715043
11,good_q,11,9,0.9948386645
11,good_q,11.05,9,0.996117596
11,good_q,11.1,9,0.9950000513
11,good_q,11.15,9,0.9928406542
11,good_q,11.2,9,0.9897116626
11,good_q,11.25,9,0.9869037891
11,good_q,11.3,9,0.9886118289
11,good_q,11.35,9,0.9894540035
11,good_q,11.4,9,0.985953603
11,good_q,11.45,9,0.9820666392
11,good_q,11.5,9,0.9776607671
11,good_q,11.55,9,0.9724911017
11,good_q,11.6,9,0.9726876815
11,good_q,11.65,9,0.9757561168
11,good_q,11.7,9,0.978049908
11,good_q,11.75,9,0.9756717477
11,good_q,11.8,8,0.9699235989
11,good_q,11.85,8,0.9613204781
11,good_q,11.9,8,0.9498564377
11,good_q,11.95,8,0.9352523779
11,good_q,12,8,0.9205345098
11,good_q,12.05,8,0.9046565617
11,good_q,12.1,8,0.8910980335
11,good_q,12.15,8,0.882373994
11,good_q,12.2,8,0.8735706807
11,good_q,12.25,8,0.8602395238
11,good_q,12.3,8,0.8524601692
11,good_q,12.35,8,0.8481624916
11,good_q,12.4,8,0.8450998459
11,good_q,12.45,8,0.8419542983
11,good_q,12.5,8,0.8470617492
11,good_q,12.55,8,0.8551809735
11,good_q,12.6,8,0.8652388492
11,good_q,12.65,8,0.8585103233
11,good_q,12.7,8,0.8441385197
11,good_q,12.75,8,0.8364312373
11,good_q,12.8,8,0.8423307056
11,good_q,12.85,8,0.8471819631
11,good_q,12.9,8,0.8385548989
11,good_q,12.95,8,0.825596967
11,good_q,13,8,0.811843295
11,p_ne_q,1,100,-0.1137369767
11,p_ne_q,1.05,95,0.006731922993
11,p_ne_q,1.1,91,0.1154969594
11,p_ne_q,1.15,87,0.1581510861
11,p_ne_q,1.2,83,0.1479701741
11,p_ne_q,1.25,80,0.05778042911
11,p_ne_q,1.3,77,-0.02832163712
11,p_ne_q,1.35,74,-0.09957425019
11,p_ne_q,1.4,71,-0.09023895984
11,p_ne_q,1.45,69,-0.04027009476
11,p_ne_q,1.5,67,0.02295335206
11,p_ne_q,1.55,65,0.06737391289
11,p_ne_q,1.6,63,0.08399010978
11,p_ne_q,1.65,61,0.09115236834
11,p_ne_q,1.7,59,0.07677095584
11,p_ne_q,1.75,57,0.01549367823
11,p_ne_q,1.8,56,-0.03292778507
11,p_ne_q,1.85,54,-0.1205492766
11,p_ne_q,1.9,53,-0.1786945761
11,p_ne_q,1.95,51,-0.2562239987
11,p_ne_q,2,50,-0.2495365567
11,p_ne_q,2.05,49,-0.220203559
11,p_ne_q,2.1,48,-0.1829035402
11,p_ne_q,2.15,47,-0.1422899654
11,p_ne_q,2.2,45,-0.05618512264
11,p_ne_q,2.25,44,0.03823391402
11,p_ne_q,2.3,43,0.1280944643
11,p_ne_q,2.35,43,0.1544551351
11,p_ne_q,2.4,42,0.2082307747
11,p_ne_q,2.45,41,0.288526129
11,p_ne_q,2.5,40,0.3308254437
11,p_ne_q,2.55,39,0.3554961063
11,p_ne_q,2.6,38,0.3146360647
11,p_ne_q,2.65,38,0.3071673739
11,p_ne_q,2.7,37,0.2581735108
11,p_ne_q,2.75,36,0.2321860695
11,p_ne_q,2.8,36,0.2032575938
11,p_ne_q,2.85,35,0.1169995896
11,p_ne_q,2.9,34,0.02515806578
11,p_ne_q,2.95,34,0.006947921875
11,p_ne_q,3,33,-0.06380242881
11,p_ne_q,3.05,33,-0.09442141552
11,p_ne_q,3.1,32,-0.1509363471
11,p_ne_q,3.15,32,-0.1347357443
11,p_ne_q,3.2,31,-0.189371305
11,p_ne_q,3.25,31,-0.1723743849
11,p_ne_q,3.3,30,-0.1883361801
11,p_ne_q,3.35,30,-0.1965523264
11,p_ne_q,3.4,29,-0.195065576
11,p_ne_q,3.45,29,-0.1836285963
11,p_ne_q,3.5,29,-0.1640487787
11,p_ne_q,3.55,28,-0.153100626
11,p_ne_q,3.6,28,-0.1399773991
11,p_ne_q,3.65,27,-0.08081588484
11,p_ne_q,3.7,27,-0.05502998639
11,p_ne_q,3.75,27,-0.03740125584
11,p_ne_q,3.8,26,0.03634892942
11,p_ne_q,3.85,26,0.06187667562
11,p_ne_q,3.9,26,0.08120463784
11,p_ne_q,3.95,25,0.1551068241
11,p_ne_q,4,25,0.1710945351
11,p_ne_q,4.05,25,0.1888093387
11,p_ne_q,4.1,24,0.2700442995
11,p_ne_q,4.15,24,0.2939757032
11,p_ne_q,4.2,24,0.282323043
11,p_ne_q,4.25,24,0.2759789337
11,p_ne_q,4.3,23,0.3716983058
11,p_ne_q,4.35,23,0.3813752677
11,p_ne_q,4.4,23,0.3762626047
11,p_ne_q,4.45,22,0.4254240073
11,p_ne_q,4.5,22,0.3947866481
11,p_ne_q,4.55,22,0.3648754494
11,p_ne_q,4.6,22,0.3597775654
11,p_ne_q,4.65,22,0.3444924786
11,p_ne_q,4.7,21,0.3452454881
11,p_ne_q,4.75,21,0.3384651119
11,p_ne_q,4.8,21,0.3362034952
11,p_ne_q,4.85,21,0.3244609692
11,p_ne_q,4.9,20,0.1990519341
11,p_ne_q,4.95,20,0.1904398008
11,p_ne_q,5,20,0.1566818262
11,p_ne_q,5.05,20,0.1153497014
11,p_ne_q,5.1,20,0.1168748529
11,p_ne_q,5.15,19,-0.01727964553
11,p_ne_q,5.2,19,-0.02620081788
11,p_ne_q,5.25,19,-0.0592539866
11,p_ne_q,5.3,19,-0.1107209914
11,p_ne_q,5.35,19,-0.1423885418
11,p_ne_q,5.4,19,-0.1485193358
11,p_ne_q,5.45,18,-0.3001045591
11,p_ne_q,5.5,18,-0.2896840766
11,p_ne_q,5.55,18,-0.2767868124
11,p_ne_q,5.6,18,-0.3020640199
11,p_ne_q,5.65,18,-0.3290047333
11,p_ne_q,5.7,18,-0.333562511
11,p_ne_q,5.75,17,-0.4921266632
11,p_ne_q,5.8,17,-0.5387290238
11,p_ne_q,5.85,17,-0.5290982886
11,p_ne_q,5.9,17,-0.5303522843
11,p_ne_q,5.95,17,-0.5336565583
11,p_ne_q,6,17,-0.5370733261
11,p_ne_q,6.05,17,-0.5364353576
11,p_ne_q,6.1,16,-0.7017824705
11,p_ne_q,6.15,16,-0.7242482488
11,p_ne_q,6.2,16,-0.7219264738
11,p_ne_q,6.25,16,-0.727800582
11,p_ne_q,6.3,16,-0.7371123022
11,p_ne_q,6.35,16,-0.7379007884
11,p_ne_q,6.4,16,-0.7231508973
11,p_ne_q,6.45,16,-0.7058810402
11,p_ne_q,6.5,15,-0.7463786944
11,p_ne_q,6.55,15,-0.7466289522
11,p_ne_q,6.6,15,-0.7490893174
11,p_ne_q,6.65,15,-0.7330133262
11,p_ne_q,6.7,15,-0.7134582398
11,p_ne_q,6.75,15,-0.706336196
11,p_ne_q,6.8,15,-0.6962456417
11,p_ne_q,6.85,15,-0.6797872991
11,p_ne_q,6.9,14,-0.637232402
11,p_ne_q,6.95,14,-0.6213178542
11,p_ne_q,7,14,-0.6053499023
11,p_ne_q,7.05,14,-0.5896409212
11,p_ne_q,7.1,14,-0.5765100518
11,p_ne_q,7.15,14,-0.5622160353
11,p_ne_q,7.2,14,-0.5370576664
11,p_ne_q,7.25,14,-0.5158373401
11,p_ne_q,7.3,14,-0.5134435502
11,p_ne_q,7.35,14,-0.5050374423
11,p_ne_q,7.4,14,-0.4736221903
11,p_ne_q,7.45,13,-0.3837293279
11,p_ne_q,7.5,13,-0.3685881965
11,p_ne_q,7.55,13,-0.3653048356
11,p_ne_q,7.6,13,-0.3413266201
11,p_ne_q,7.65,13,-0.3085072139
11,p_ne_q,7.7,13,-0.296339316
11,p_ne_q,7.75,13,-0.2646560849
11,p_ne_q,7.8,13,-0.2269719474
11,p_ne_q,7.85,13,-0.2040547478
11,p_ne_q,7.9,13,-0.1872761756
11,p_ne_q,7.95,13,-0.1807444192
11,p_ne_q,8,13,-0.1564380182
11,p_ne_q,8.05,12,0.01388534735
11,p_ne_q,8.1,12,0.02533632239
11,p_ne_q,8.15,12,0.03569378862
11,p_ne_q,8.2,12,0.05478191813
11,p_ne_q,8.25,12,0.07889142875
11,p_ne_q,8.3,12,0.1119838948
11,p_ne_q,8.35,12,0.1195118732
11,p_ne_q,8.4,12,0.1379927866
11,p_ne_q,8.45,12,0.1669306785
11,p_ne_q,8.5,12,0.1845675801
11,p_ne_q,8.55,12,0.1938465386
11,p_ne_q,8.6,12,0.191184374
11,p_ne_q,8.65,12,0.1977339962
11,p_ne_q,8.7,11,0.3776523779
11,p_ne_q,8.75,11,0.3982133558
11,p_ne_q,8.8,11,0.4342465232
11,p_ne_q,8.85,11,0.4696886238
11,p_ne_q,8.9,11,0.5027560182
11,p_ne_q,8.95,11,0.5319914376
11,p_ne_q,9,11,0.5574478005
11,p_ne_q,9.05,11,0.5803811075
11,p_ne_q,9.1,11,0.6002795185
11,p_ne_q,9.15,11,0.5967521035
11,p_ne_q,9.2,11,0.5939486322
11,p_ne_q,9.25,11,0.6046383178
11,p_ne_q,9.3,11,0.6264478558
11,p_ne_q,9.35,11,0.661739279
11,p_ne_q,9.4,11,0.6884422274
11,p_ne_q,9.45,11,0.7056547164
11,p_ne_q,9.5,11,0.7144266582
11,p_ne_q,9.55,10,0.8091739921
11,p_ne_q,9.6,10,0.8069916864
11,p_ne_q,9.65,10,0.8141725877
11,p_ne_q,9.7,10,0.8262912659
11,p_ne_q,9.75,10,0.8342828207
11,p_ne_q,9.8,10,0.8333271636
11,p_ne_q,9.85,10,0.8315806644
11,p_ne_q,9.9,10,0.8283828887
11,p_ne_q,9.95,10,0.8313812873
11,p_ne_q,10,10,0.8543958239
11,p_ne_q,10.05,10,0.8743062556
11,p_ne_q,10.1,10,0.8888459911
11,p_ne_q,10.15,10,0.9041657149
11,p_ne_q,10.2,10,0.9234474262
11,p_ne_q,10.25,10,0.934704932
11,p_ne_q,10.3,10,0.9442113659
11,p_ne_q,10.35,10,0.9541807395
11,p_ne_q,10.4,10,0.9621168606
11,p_ne_q,10.45,10,0.9668215273
11,p_ne_q,10.5,10,0.9711657294
11,p_ne_q,10.55,9,0.9948524354
11,p_ne_q,10.6,9,0.9957131333
11,p_ne_q,10.65,9,0.9950975506
11,p_ne_q,10.7,9,0.9939570644
11,p_ne_q,10.75,9,0.9940760692
11,p_ne_q,10.8,9,0.9940686296
11,p_ne_q,10.85,9,0.9942489582
11,p_ne_q,10.9,9,0.9944615808
11,p_ne_q,10.95,9,0.9949369724
11,p_ne_q,11,9,0.9950504477
11,p_ne_q,11.05,9,0.9957751197
11,p_ne_q,11.1,9,0.994114232
11,p_ne_q,11.15,9,0.9923444412
11,p_ne_q,11.2,9,0.990672169
11,p_ne_q,11.25,9,0.9886460789
11,p_ne_q,11.3,9,0.9899705773
11,p_ne_q,11.35,9,0.990554784
11,p_ne_q,11.4,9,0.9870589146
11,p_ne_q,11.45,9,0.9833084115
11,p_ne_q,11.5,9,0.9789509749
11,p_ne_q,11.55,9,0.9739046043
11,p_ne_q,11.6,9,0.9733121975
11,p_ne_q,11.65,9,0.9749977644
11,p_ne_q,11.7,9,0.9760155076
11,p_ne_q,11.75,9,0.9731066198
11,p_ne_q,11.8,8,0.9684951922
11,p_ne_q,11.85,8,0.9604925906
11,p_ne_q,11.9,8,0.9500643204
11,p_ne_q,11.95,8,0.9357975206
11,p_ne_q,12,8,0.9203863646
11,p_ne_q,12.05,8,0.9035796853
11,p_ne_q,12.1,8,0.8905284109
11,p_ne_q,12.15,8,0.8841117278
11,p_ne_q,12.2,8,0.8774788718
11,p_ne_q,12.25,8,0.8643696771
11,p_ne_q,12.3,8,0.8558223213
11,p_ne_q,12.35,8,0.8501970866
11,p_ne_q,12.4,8,0.8466904162
11,p_ne_q,12.45,8,0.8427151088
11,p_ne_q,12.5,8,0.8478530527
11,p_ne_q,12.55,8,0.8555634312
11,p_ne_q,12.6,8,0.8647499759
11,p_ne_q,12.65,8,0.857888515
11,p_ne_q,12.7,8,0.8435586159
11,p_ne_q,12.75,8,0.8369453823
11,p_ne_q,12.8,8,0.8427477608
11,p_ne_q,12.85,8,0.8474724811
11,p_ne_q,12.9,8,0.8387935182
11,p_ne_q,12.95,8,0.8259023929
11,p_ne_q,13,8,0.8121575013


==> anc/csv/l1_positive.json <==
{
 "provenance": "s24_L1_positive.py, 2026-10-01",
 "n_curves": 3064705,
 "n_rank0": 1170876,
 "n_rank0_L1_le_0": 0,
 "min_L1_rank0": 0.00577750108784272,
 "n_rank0_N_lt_1e5": 267565
}

==> anc/csv/lowbin_split.json <==
{
 "provenance": "s60_lowbin_split.py, 2026-10-08; rank-0 class representatives (168,760), good primes; see the docstring",
 "bonferroni": {
  "K100": 3.480756404346212,
  "K40": 3.2272184259631564
 },
 "series_check": {
  "max_rel_err": 2.6874671488208435e-08,
  "median_rel_err": 2.220446049250313e-14
 },
 "K100": {
  "cov_bin0": 0.19841305053663216,
  "se_bin0": 0.008984618021606609,
  "z_bin0": 22.083637841862576,
  "hecke_bin0": 0.1836603436977024,
  "hecke_se_bin0": 0.00016351088540652824,
  "self_bin0": 0.1720734632847509,
  "self_se_bin0": 9.043015357694344e-05,
  "hecke_minus_self_bin0": 0.0115868804129515,
  "family_bin0": 0.014752706838929763,
  "family_se_bin0": 0.009006977843480044,
  "family_z_bin0": 1.6379197434807646,
  "hecke_share_of_cov_bin0": 0.9256464894873131,
  "self_share_of_hecke_bin0": 0.9369113648615237,
  "max_abs_hecke_other_bins": 0.0001421742571968115,
  "max_abs_self_other_bins": 0.00014107354476466737,
  "n_bonferroni_cov": 67,
  "n_bonferroni_family": 66,
  "bins_significance_changed": [
   0
  ],
  "first_bins_cov": [
   0.1984,
   -1.1191,
   -1.8167,
   -2.1853
  ],
  "first_bins_family": [
   0.0148,
   -1.1192,
   -1.8167,
   -2.1853
  ],
  "first_bins_family_z": [
   1.64,
   -59.6,
   -71.61,
   -69.14
  ],
  "first_crossing_cov": 0.00650597092375103,
  "first_crossing_family": 0.0051300954487363895,
  "positive_family_bins_significant": [
   22,
   23,
   25,
   27,
   36,
   37,
   41,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57,
   58,
   59,
   60,
   61,
   62,
   63,
   64,
   65,
   66,
   67,
   68,
   69,
   71,
   72,
   91,
   92,
   94,
   95,
   96,
   97,
   98,
   99
  ],
  "max_abs_z_change_bins_ge1": 0.00759041498017865
 },
 "quartile_gap_K100_bin0": {
  "all": {
   "gap": 0.7992303507923597,
   "se": 0.010948472374444797,
   "z": 72.99925719846273,
   "pairs_Q1": 3755539,
   "pairs_Q4": 3923020,
   "classes_Q1": 41997,
   "classes_Q4": 42190
  },
  "without_p_le_sqrtN": {
   "gap": 0.24087573337368084,
   "se": 0.02038259019652653,
   "z": 11.81771948762083,
   "pairs_Q1": 1956867,
   "pairs_Q4": 2062753,
   "classes_Q1": 37925,
   "classes_Q4": 39301,
   "share_of_bin0_pairs_removed": 0.4799403560245111,
   "min_N_of_contributing_classes": 10101,
   "max_N_of_classes_emptied": 12954,
   "control_all_primes_same_classes": {
    "gap": 0.7927773476829845,
    "se": 0.011075255309067215,
    "z": 71.58095461997563,
    "pairs_Q1": 3702979,
    "pairs_Q4": 3881476
   }
  },
  "without_p_le_2sqrtN": {
   "gap": -0.044350301412846016,
   "se": 0.04293913470165924,
   "z": -1.032864349060398,
   "pairs_Q1": 677547,
   "pairs_Q4": 716373,
   "classes_Q1": 24911,
   "classes_Q4": 26578,
   "share_of_bin0_pairs_removed": 0.8213447786034572,
   "min_N_of_contributing_classes": 40104,
   "max_N_of_classes_emptied": 41900,
   "control_all_primes_same_classes": {
    "gap": 0.7608880284335406,
    "se": 0.012890066000387545,
    "z": 59.02902501900799,
    "pairs_Q1": 3041429,
    "pairs_Q4": 3231204
   }
  }
 },
 "fig2_K40_quartile_crossings": {
  "all": {
   "Q1": {
    "lowest_crossing": 0.15952853900048,
    "between_bins": [
     5,
     6
    ],
    "bin0": 1.044883195675708,
    "bin0_z": 141.3223815501812,
    "bin1": 2.769673906027193
   },
   "Q2": {
    "lowest_crossing": 0.1287066341705961,
    "between_bins": [
     4,
     5
    ],
    "bin0": 1.8509746914361793,
    "bin0_z": 242.28881720239798,
    "bin1": 2.858120777376706
   },
   "Q3": {
    "lowest_crossing": 0.08547440378876164,
    "between_bins": [
     2,
     3
    ],
    "bin0": 1.6685975302951217,
    "bin0_z": 196.34457244022195,
    "bin1": 1.7007856505554073
   },
   "Q4": {
    "lowest_crossing": 0.03714600095312623,
    "between_bins": [
     0,
     1
    ],
    "bin0": 0.7332949158989824,
    "bin0_z": 93.90223435242379,
    "bin1": -0.010532568825235391
   }
  },
  "without_p_le_sqrtN": {
   "Q1": {
    "lowest_crossing": 0.15952857396222353,
    "between_bins": [
     5,
     6
    ],
    "bin0": 1.3858574735045393,
    "bin0_z": 143.3256328111334,
    "bin1": 2.7697820108596214
   },
   "Q2": {
    "lowest_crossing": 0.1287066341705961,
    "between_bins": [
     4,
     5
    ],
    "bin0": 2.1065447008138394,
    "bin0_z": 199.22861187657426,
    "bin1": 2.858391668990277
   },
   "Q3": {
    "lowest_crossing": 0.08547441286937951,
    "between_bins": [
     2,
     3
    ],
    "bin0": 1.7644732486573342,
    "bin0_z": 155.69499693672154,
    "bin1": 1.7009879103354264
   },
   "Q4": {
    "lowest_crossing": 0.037066924438153584,
    "between_bins": [
     0,
     1
    ],
    "bin0": 0.5974584646578336,
    "bin0_z": 60.090902648170456,
    "bin1": -0.010532236581464112
   }
  },
  "without_p_le_2sqrtN": {
   "Q1": {
    "lowest_crossing": 0.15952885694488284,
    "between_bins": [
     5,
     6
    ],
    "bin0": 1.6181537629321245,
    "bin0_z": 127.63340185674659,
    "bin1": 2.77056374148813
   },
   "Q2": {
    "lowest_crossing": 0.12870718823731747,
    "between_bins": [
     4,
     5
    ],
    "bin0": 2.251315135557537,
    "bin0_z": 162.993287318771,
    "bin1": 2.859625768541503
   },
   "Q3": {
    "lowest_crossing": 0.08547631304340544,
    "between_bins": [
     2,
     3
    ],
    "bin0": 1.806616642525595,
    "bin0_z": 127.17380258596516,
    "bin1": 1.7026523045376505
   },
   "Q4": {
    "lowest_crossing": 0.03700768374095878,
    "between_bins": [
     0,
     1
    ],
    "bin0": 0.521064840003291,
    "bin0_z": 41.55804099031027,
    "bin1": -0.010467276118779248
   }
  }
 },
 "table2_K40": {
  "all": {
   "bonferroni": 31,
   "bonferroni_bins_ge1": 30,
   "bin0": -0.3353746004511461,
   "bin0_z": -31.093600507960513
  },
  "without_p_le_sqrtN": {
   "bonferroni": 31,
   "bonferroni_bins_ge1": 30,
   "bin0": -0.8212819681918702,
   "bin0_z": -58.916930167965695,
   "max_abs_gap_change_bins_ge1": 0.00010051414754919108,
   "max_abs_z_change_bins_ge1": 0.007777885084649938,
   "sign_changes_bins_ge1": [],
   "significance_changes_bins_ge1": [],
   "pairs_removed_bins_ge1": 3827,
   "classes_with_removed_pairs_bins_ge1": 1839,
   "max_N_with_removed_pairs_bins_ge1": 1479
  },
  "without_p_le_2sqrtN": {
   "bonferroni": 31,
   "bonferroni_bins_ge1": 30,
   "bin0": -1.1360154949726742,
   "bin0_z": -63.12483831815683,
   "max_abs_gap_change_bins_ge1": 0.0012609318805445469,
   "max_abs_z_change_bins_ge1": 0.1623946607792135,
   "sign_changes_bins_ge1": [],
   "significance_changes_bins_ge1": [],
   "pairs_removed_bins_ge1": 57699,
   "classes_with_removed_pairs_bins_ge1": 9771,
   "max_N_with_removed_pairs_bins_ge1": 6276
  }
 },
 "fine": {
  "N<2e4": {
   "N_range": [
    0,
    20000
   ],
   "n_classes": 33551,
   "N_med_pairs_fine": 13790,
   "N_med_pairs_all": 13854,
   "cov": {
    "primary": 0.006837621722992222,
    "primary_bins": [
     6,
     7
    ],
    "primary_q025_q975": [
     0.006239612948800627,
     0.007803761899433504
    ],
    "S1": 0.007743306468533534,
    "S2": 0.006837621722992222,
    "first10": [
     1.4835,
     1.0182,
     0.7839,
     0.553,
     0.3436,
     0.2598,
     0.0329,
     -0.0646,
     -0.1148,
     -0.0291
    ],
    "primary_p_over_sqrtN": 0.8029475989755978,
    "primary_p_over_sqrtN_alt": 0.8048086997750387,
    "S2_p_over_sqrtN": 0.8029475989755978,
    "S2_p_over_sqrtN_alt": 0.8048086997750387
   },
   "family": {
    "primary": 0.0005243352339235369,
    "primary_bins": [
     0,
     1
    ],
    "primary_q025_q975": [
     0.0005050385380332704,
     0.006969308470253108
    ],
    "n_boot_no_crossing": 0,
    "S1": 0.007324125091814569,
    "S1_q025_q975": [
     0.0064845300152186775,
     0.00788533017333531
    ],
    "S2": 0.006460107375704832,
    "S2_q025_q975": [
     0.006105907400555909,
     0.009685940471452444
    ],
    "first10": [
     -0.0065,
     0.259,
     0.3984,
     0.3497,
     0.2284,
     0.1965,
     -0.0082,
     -0.0899,
     -0.1311,
     -0.0399
    ],
    "z_first10": [
     -0.37,
     10.37,
     12.29,
     8.96,
     4.81,
     3.59,
     -0.14,
     -1.42,
     -1.87,
     -0.53
    ],
    "min_z_bins_1_3": 8.963101350096323,
    "primary_p_over_sqrtN": 0.06157312208739326,
    "primary_p_over_sqrtN_alt": 0.0617158384824446,
    "S2_p_over_sqrtN": 0.7586157755706904,
    "S2_p_over_sqrtN_alt": 0.7603741224767455
   },
   "hecke_first10": [
    1.49,
    0.7591,
    0.3855,
    0.2033,
    0.1152,
    0.0633,
    0.0411,
    0.0253,
    0.0162,
    0.0108
   ],
   "self_first10": [
    1.3403,
    0.7365,
    0.3798,
    0.2014,
    0.1144,
    0.0629,
    0.0408,
    0.0252,
    0.0161,
    0.0107
   ]
  },
  "2e4<=N<4e4": {
   "N_range": [
    20000,
    40000
   ],
   "n_classes": 34309,
   "N_med_pairs_fine": 31338,
   "N_med_pairs_all": 31374,
   "cov": {
    "primary": 0.0060190626253385894,
    "primary_bins": [
     5,
     6
    ],
    "primary_q025_q975": [
     0.005666812636761474,
     0.006402958080039753
    ],
    "S1": 0.0064924932839168,
    "S2": 0.0060190626253385894,
    "first10": [
     1.3738,
     0.8797,
     0.5868,
     0.4495,
     0.1724,
     0.1372,
     -0.1271,
     -0.2602,
     -0.3188,
     -0.369
    ],
    "primary_p_over_sqrtN": 1.065527100712245,
    "primary_p_over_sqrtN_alt": 1.0661389452075192,
    "S2_p_over_sqrtN": 1.065527100712245,
    "S2_p_over_sqrtN_alt": 1.0661389452075192
   },
   "family": {
    "primary": 0.0060043141857338885,
    "primary_bins": [
     5,
     6
    ],
    "primary_q025_q975": [
     0.005643392802101864,
     0.006388822900988755
    ],
    "n_boot_no_crossing": 0,
    "S1": 0.005626120737790429,
    "S1_q025_q975": [
     0.005290563255423917,
     0.006043320396312126
    ],
    "S2": 0.0060043141857338885,
    "S2_q025_q975": [
     0.005643392802101864,
     0.006388822900988755
    ],
    "first10": [
     0.0805,
     0.4674,
     0.4485,
     0.4003,
     0.1558,
     0.1315,
     -0.1292,
     -0.2609,
     -0.319,
     -0.3691
    ],
    "z_first10": [
     5.48,
     18.38,
     13.54,
     8.69,
     3.0,
     2.38,
     -2.04,
     -3.93,
     -4.33,
     -4.66
    ],
    "min_z_bins_1_3": 8.69011449409289,
    "primary_p_over_sqrtN": 1.0629162519688093,
    "primary_p_over_sqrtN_alt": 1.0635265972685861,
    "S2_p_over_sqrtN": 1.0629162519688093,
    "S2_p_over_sqrtN_alt": 1.0635265972685861
   },
   "hecke_first10": [
    1.2933,
    0.4124,
    0.1382,
    0.0492,
    0.0166,
    0.0058,
    0.0021,
    0.0007,
    0.0003,
    0.0001
   ],
   "self_first10": [
    1.1861,
    0.4083,
    0.1379,
    0.0492,
    0.0166,
    0.0058,
    0.0021,
    0.0007,
    0.0003,
    0.0001
   ]
  },
  "4e4<=N<6e4": {
   "N_range": [
    40000,
    60000
   ],
   "n_classes": 33640,
   "N_med_pairs_fine": 50850,
   "N_med_pairs_all": 50862,
   "cov": {
    "primary": 0.005480511124236501,
    "primary_bins": [
     4,
     5
    ],
    "primary_q025_q975": [
     0.004394505062240335,
     0.005909317646878132
    ],
    "S1": 0.005881499045080422,
    "S2": 0.005480511124236501,
    "first10": [
     1.3454,
     0.7606,
     0.508,
     0.2939,
     0.0734,
     -0.0015,
     -0.2213,
     -0.3803,
     -0.3978,
     -0.5598
    ],
    "primary_p_over_sqrtN": 1.2358522205342553,
    "primary_p_over_sqrtN_alt": 1.2359980352029871,
    "S2_p_over_sqrtN": 1.2358522205342553,
    "S2_p_over_sqrtN_alt": 1.2359980352029871
   },
   "family": {
    "primary": 0.005465219570806053,
    "primary_bins": [
     4,
     5
    ],
    "primary_q025_q975": [
     0.004378654276421738,
     0.005907563685122003
    ],
    "n_boot_no_crossing": 0,
    "S1": 0.0049507557805193135,
    "S1_q025_q975": [
     0.00466222397706751,
     0.005300575011624137
    ],
    "S2": 0.005465219570806053,
    "S2_q025_q975": [
     0.004445040038994915,
     0.005914027424830081
    ],
    "first10": [
     0.1872,
     0.4959,
     0.4414,
     0.2775,
     0.0694,
     -0.0025,
     -0.2216,
     -0.3803,
     -0.3978,
     -0.5598
    ],
    "z_first10": [
     11.93,
     17.93,
     10.04,
     5.44,
     1.27,
     -0.04,
     -3.1,
     -4.81,
     -5.01,
     -6.18
    ],
    "min_z_bins_1_3": 5.436417930271996,
    "primary_p_over_sqrtN": 1.2324039837121705,
    "primary_p_over_sqrtN_alt": 1.2325493915333023,
    "S2_p_over_sqrtN": 1.2324039837121705,
    "S2_p_over_sqrtN_alt": 1.2325493915333023
   },
   "hecke_first10": [
    1.1582,
    0.2647,
    0.0666,
    0.0164,
    0.004,
    0.001,
    0.0003,
    0.0001,
    0.0,
    0.0
   ],
   "self_first10": [
    1.0626,
    0.2631,
    0.0666,
    0.0164,
    0.004,
    0.001,
    0.0003,
    0.0001,
    0.0,
    0.0
   ]
  },
  "6e4<=N<8e4": {
   "N_range": [
    60000,
    80000
   ],
   "n_classes": 33285,
   "N_med_pairs_fine": 70650,
   "N_med_pairs_all": 70680,
   "cov": {
    "primary": 0.005300875008922633,
    "primary_bins": [
     4,
     5
    ],
    "primary_q025_q975": [
     0.004378465827598572,
     0.005721676623693218
    ],
    "S1": 0.005606395016132824,
    "S2": 0.005300875008922633,
    "first10": [
     1.305,
     0.7307,
     0.4563,
     0.2681,
     0.0881,
     -0.0219,
     -0.3813,
     -0.4095,
     -0.4858,
     -0.6267
    ],
    "primary_p_over_sqrtN": 1.4089761671244052,
    "primary_p_over_sqrtN_alt": 1.4092752810577451,
    "S2_p_over_sqrtN": 1.4089761671244052,
    "S2_p_over_sqrtN_alt": 1.4092752810577451
   },
   "family": {
    "primary": 0.005296649430145991,
    "primary_bins": [
     4,
     5
    ],
    "primary_q025_q975": [
     0.004373751652740021,
     0.005721228694445197
    ],
    "n_boot_no_crossing": 0,
    "S1": 0.004775938667583763,
    "S1_q025_q975": [
     0.004524887938589785,
     0.005044610369285334
    ],
    "S2": 0.005296649430145991,
    "S2_q025_q975": [
     0.004409447616780494,
     0.005721228694445197
    ],
    "first10": [
     0.2517,
     0.5377,
     0.4205,
     0.2614,
     0.0868,
     -0.0222,
     -0.3814,
     -0.4095,
     -0.4858,
     -0.6267
    ],
    "z_first10": [
     15.83,
     19.0,
     9.16,
     5.53,
     1.37,
     -0.34,
     -5.09,
     -5.0,
     -5.55,
     -7.02
    ],
    "min_z_bins_1_3": 5.526343535751171,
    "primary_p_over_sqrtN": 1.4078530054240117,
    "primary_p_over_sqrtN_alt": 1.4081518809194549,
    "S2_p_over_sqrtN": 1.4078530054240117,
    "S2_p_over_sqrtN_alt": 1.4081518809194549
   },
   "hecke_first10": [
    1.0533,
    0.193,
    0.0358,
    0.0067,
    0.0013,
    0.0002,
    0.0001,
    0.0,
    0.0,
    0.0
   ],
   "self_first10": [
    0.9723,
    0.1922,
    0.0358,
    0.0067,
    0.0013,
    0.0002,
    0.0001,
    0.0,
    0.0,
    0.0
   ]
  },
  "8e4<=N<1e5": {
   "N_range": [
    80000,
    100000
   ],
   "n_classes": 33975,
   "N_med_pairs_fine": 90480,
   "N_med_pairs_all": 90465,
   "cov": {
    "primary": 0.004539879929126225,
    "primary_bins": [
     4,
     5
    ],
    "primary_q025_q975": [
     0.004143544215089296,
     0.0049643322914884845
    ],
    "S1": 0.005320311342277437,
    "S2": 0.004539879929126225,
    "first10": [
     1.2699,
     0.7242,
     0.4113,
     0.2221,
     0.0085,
     -0.2044,
     -0.3385,
     -0.5545,
     -0.5964,
     -0.5679
    ],
    "primary_p_over_sqrtN": 1.365591053013129,
    "primary_p_over_sqrtN_alt": 1.3654778527764349,
    "S2_p_over_sqrtN": 1.365591053013129,
    "S2_p_over_sqrtN_alt": 1.3654778527764349
   },
   "family": {
    "primary": 0.0045376782700165715,
    "primary_bins": [
     4,
     5
    ],
    "primary_q025_q975": [
     0.004137815542610023,
     0.004963241315642617
    ],
    "n_boot_no_crossing": 0,
    "S1": 0.004526162628886135,
    "S1_q025_q975": [
     0.004297350687214918,
     0.004762376212493186
    ],
    "S2": 0.0045376782700165715,
    "S2_q025_q975": [
     0.004137815542610023,
     0.004963241315642617
    ],
    "first10": [
     0.2837,
     0.5838,
     0.3905,
     0.2189,
     0.008,
     -0.2045,
     -0.3385,
     -0.5545,
     -0.5964,
     -0.5679
    ],
    "z_first10": [
     17.62,
     19.19,
     8.11,
     4.05,
     0.13,
     -2.75,
     -4.49,
     -6.56,
     -6.41,
     -5.8
    ],
    "min_z_bins_1_3": 4.0466591780935195,
    "primary_p_over_sqrtN": 1.36492879629514,
    "primary_p_over_sqrtN_alt": 1.364815650956006,
    "S2_p_over_sqrtN": 1.36492879629514,
    "S2_p_over_sqrtN_alt": 1.364815650956006
   },
   "hecke_first10": [
    0.9862,
    0.1404,
    0.0208,
    0.0033,
    0.0005,
    0.0001,
    0.0,
    0.0,
    0.0,
    0.0
   ],
   "self_first10": [
    0.9157,
    0.1401,
    0.0208,
    0.0033,
    0.0005,
    0.0001,
    0.0,
    0.0,
    0.0,
    0.0
   ]
  },
  "all": {
   "N_range": [
    0,
    100000
   ],
   "n_classes": 168760,
   "N_med_pairs_fine": 68992,
   "N_med_pairs_all": 69480,
   "cov": {
    "primary": 0.005174598684187641,
    "primary_bins": [
     4,
     5
    ],
    "primary_q025_q975": [
     0.0047989836034948346,
     0.005600153489278675
    ],
    "S1": 0.005766307548514667,
    "S2": 0.005174598684187641,
    "first10": [
     1.3182,
     0.7717,
     0.488,
     0.3015,
     0.0835,
     -0.0403,
     -0.2775,
     -0.4141,
     -0.4613,
     -0.524
    ],
    "primary_p_over_sqrtN": 1.3591770762682165,
    "primary_p_over_sqrtN_alt": 1.3639755286535409,
    "S2_p_over_sqrtN": 1.3591770762682165,
    "S2_p_over_sqrtN_alt": 1.3639755286535409
   },
   "family": {
    "primary": 0.005122369013477935,
    "primary_bins": [
     4,
     5
    ],
    "primary_q025_q975": [
     0.004723570187858159,
     0.005586525809341801
    ],
    "n_boot_no_crossing": 0,
    "S1": 0.004866435540264585,
    "S1_q025_q975": [
     0.004734794757361616,
     0.005002320807633467
    ],
    "S2": 0.005122369013477935,
    "S2_q025_q975": [
     0.004723570187858159,
     0.005586525809341801
    ],
    "first10": [
     0.2199,
     0.5231,
     0.4191,
     0.2777,
     0.0739,
     -0.0449,
     -0.2799,
     -0.4155,
     -0.4621,
     -0.5246
    ],
    "z_first10": [
     27.12,
     36.16,
     18.25,
     10.99,
     2.49,
     -1.3,
     -7.54,
     -10.15,
     -10.55,
     -11.29
    ],
    "min_z_bins_1_3": 10.992791056020597,
    "primary_p_over_sqrtN": 1.3454582595130935,
    "primary_p_over_sqrtN_alt": 1.3502082788501184,
    "S2_p_over_sqrtN": 1.3454582595130935,
    "S2_p_over_sqrtN_alt": 1.3502082788501184
   },
   "hecke_first10": [
    1.0984,
    0.2486,
    0.0689,
    0.0238,
    0.0096,
    0.0046,
    0.0024,
    0.0014,
    0.0009,
    0.0006
   ],
   "self_first10": [
    1.0121,
    0.2463,
    0.0685,
    0.0237,
    0.0095,
    0.0046,
    0.0024,
    0.0014,
    0.0009,
    0.0006
   ]
  },
  "1e4<=N<=5e4": {
   "N_range": [
    10000,
    50001
   ],
   "n_classes": 68322,
   "N_med_pairs_fine": 35155,
   "N_med_pairs_all": 35310,
   "cov": {
    "primary": 0.005967671626237071,
    "primary_bins": [
     5,
     6
    ],
    "primary_q025_q975": [
     0.005627069274387633,
     0.006269944942386564
    ],
    "S1": 0.006447632364940198,
    "S2": 0.005967671626237071,
    "first10": [
     1.3712,
     0.8485,
     0.5935,
     0.4369,
     0.1607,
     0.1072,
     -0.122,
     -0.2726,
     -0.333,
     -0.3647
    ],
    "primary_p_over_sqrtN": 1.1189185375038735,
    "primary_p_over_sqrtN_alt": 1.1213825060115703,
    "S2_p_over_sqrtN": 1.1189185375038735,
    "S2_p_over_sqrtN_alt": 1.1213825060115703
   },
   "family": {
    "primary": 0.005942126527465048,
    "primary_bins": [
     5,
     6
    ],
    "primary_q025_q975": [
     0.00557877652899513,
     0.006252150558444228
    ],
    "n_boot_no_crossing": 0,
    "S1": 0.005547056970724732,
    "S1_q025_q975": [
     0.005287014807257293,
     0.005851297640757077
    ],
    "S2": 0.005942126527465048,
    "S2_q025_q975": [
     0.005585539659543867,
     0.006257655199853483
    ],
    "first10": [
     0.1042,
     0.4406,
     0.4523,
     0.3851,
     0.141,
     0.0994,
     -0.1254,
     -0.274,
     -0.3336,
     -0.365
    ],
    "z_first10": [
     9.32,
     23.15,
     17.07,
     11.06,
     3.67,
     2.26,
     -2.66,
     -5.23,
     -5.88,
     -6.19
    ],
    "min_z_bins_1_3": 11.056142578355667,
    "primary_p_over_sqrtN": 1.1141289166352053,
    "primary_p_over_sqrtN_alt": 1.1165823379273645,
    "S2_p_over_sqrtN": 1.1141289166352053,
    "S2_p_over_sqrtN_alt": 1.1165823379273645
   },
   "hecke_first10": [
    1.267,
    0.4079,
    0.1412,
    0.0517,
    0.0197,
    0.0079,
    0.0033,
    0.0014,
    0.0006,
    0.0003
   ],
   "self_first10": [
    1.1607,
    0.4033,
    0.1407,
    0.0517,
    0.0197,
    0.0078,
    0.0033,
    0.0014,
    0.0006,
    0.0003
   ]
  },
  "5e4<N<1e5": {
   "N_range": [
    50001,
    100000
   ],
   "n_classes": 83988,
   "N_med_pairs_fine": 78705,
   "N_med_pairs_all": 78864,
   "cov": {
    "primary": 0.004784552081634383,
    "primary_bins": [
     4,
     5
    ],
    "primary_q025_q975": [
     0.004386656903170226,
     0.005199697618400098
    ],
    "S1": 0.005482803314130553,
    "S2": 0.004784552081634383,
    "first10": [
     1.2964,
     0.7336,
     0.4375,
     0.2394,
     0.0437,
     -0.1098,
     -0.3441,
     -0.4785,
     -0.5231,
     -0.6033
    ],
    "primary_p_over_sqrtN": 1.3422779254813175,
    "primary_p_over_sqrtN_alt": 1.3436330776946905,
    "S2_p_over_sqrtN": 1.3422779254813175,
    "S2_p_over_sqrtN_alt": 1.3436330776946905
   },
   "family": {
    "primary": 0.0047786830165344515,
    "primary_bins": [
     4,
     5
    ],
    "primary_q025_q975": [
     0.004380270416717462,
     0.005194517447494956
    ],
    "n_boot_no_crossing": 0,
    "S1": 0.0046494721974422,
    "S1_q025_q975": [
     0.004496726668064899,
     0.0048158782969781695
    ],
    "S2": 0.0047786830165344515,
    "S2_q025_q975": [
     0.004380270416717462,
     0.005234396124623433
    ],
    "first10": [
     0.2614,
     0.5574,
     0.4064,
     0.2332,
     0.0425,
     -0.11,
     -0.3441,
     -0.4785,
     -0.5231,
     -0.6033
    ],
    "z_first10": [
     25.4,
     29.65,
     13.36,
     7.12,
     1.1,
     -2.42,
     -7.14,
     -8.98,
     -9.18,
     -9.88
    ],
    "min_z_bins_1_3": 7.12062057146189,
    "primary_p_over_sqrtN": 1.340631393811803,
    "primary_p_over_sqrtN_alt": 1.341984883701008,
    "S2_p_over_sqrtN": 1.340631393811803,
    "S2_p_over_sqrtN_alt": 1.341984883701008
   },
   "hecke_first10": [
    1.035,
    0.1762,
    0.0311,
    0.0061,
    0.0012,
    0.0002,
    0.0,
    0.0,
    0.0,
    0.0
   ],
   "self_first10": [
    0.9567,
    0.1756,
    0.0311,
    0.0061,
    0.0012,
    0.0002,
    0.0,
    0.0,
    0.0,
    0.0
   ]
  }
 },
 "scale": {
  "cov_primary": {
   "y_star": [
    0.006837621722992222,
    0.0060190626253385894,
    0.005480511124236501,
    0.005300875008922633,
    0.004539879929126225
   ],
   "N_med": [
    13790,
    31338,
    50850,
    70650,
    90480
   ],
   "p_over_sqrtN": [
    0.8029475989755978,
    1.065527100712245,
    1.2358522205342553,
    1.4089761671244052,
    1.365591053013129
   ],
   "p_star": [
    94.29080356006274,
    188.6253845528607,
    278.6839906674261,
    374.506819380384,
    410.76833598734083
   ],
   "N_med_ratio": 6.561276287164612,
   "y_ratio": 1.5061239129089117,
   "p_over_sqrtN_ratio": 1.7007225063694729,
   "loglog_slope": -0.19676594088922855
  },
  "cov_S2": {
   "y_star": [
    0.006837621722992222,
    0.0060190626253385894,
    0.005480511124236501,
    0.005300875008922633,
    0.004539879929126225
   ],
   "N_med": [
    13790,
    31338,
    50850,
    70650,
    90480
   ],
   "p_over_sqrtN": [
    0.8029475989755978,
    1.065527100712245,
    1.2358522205342553,
    1.4089761671244052,
    1.365591053013129
   ],
   "p_star": [
    94.29080356006274,
    188.6253845528607,
    278.6839906674261,
    374.506819380384,
    410.76833598734083
   ],
   "N_med_ratio": 6.561276287164612,
   "y_ratio": 1.5061239129089117,
   "p_over_sqrtN_ratio": 1.7007225063694729,
   "loglog_slope": -0.19676594088922855
  },
  "family_primary": {
   "y_star": [
    0.0005243352339235369,
    0.0060043141857338885,
    0.005465219570806053,
    0.005296649430145991,
    0.0045376782700165715
   ],
   "N_med": [
    13790,
    31338,
    50850,
    70650,
    90480
   ],
   "p_over_sqrtN": [
    0.06157312208739326,
    1.0629162519688093,
    1.2324039837121705,
    1.4078530054240117,
    1.36492879629514
   ],
   "p_star": [
    7.230582875805574,
    188.1631979525286,
    277.9064151754878,
    374.2082822398143,
    410.5691298710994
   ],
   "N_med_ratio": 6.561276287164612,
   "y_ratio": 0.11555143461539905,
   "p_over_sqrtN_ratio": 22.16760739138484,
   "loglog_slope": 1.1073846560635436
  },
  "family_S2": {
   "y_star": [
    0.006460107375704832,
    0.0060043141857338885,
    0.005465219570806053,
    0.005296649430145991,
    0.0045376782700165715
   ],
   "N_med": [
    13790,
    31338,
    50850,
    70650,
    90480
   ],
   "p_over_sqrtN": [
    0.7586157755706904,
    1.0629162519688093,
    1.2324039837121705,
    1.4078530054240117,
    1.36492879629514
   ],
   "p_star": [
    89.08488071096964,
    188.1631979525286,
    277.9064151754878,
    374.2082822398143,
    410.5691298710994
   ],
   "N_med_ratio": 6.561276287164612,
   "y_ratio": 1.423659191175147,
   "p_over_sqrtN_ratio": 1.7992359772222417,
   "loglog_slope": -0.16814790853364833
  },
  "bin0_upper_edge_over_sqrtN_at_pairs_quartiles": {
   "47838": 2.187189978031172,
   "69480": 2.6359059163786553,
   "85974": 2.9321323298923603
  }
 },
 "anchors": {
  "binsums_K100": {
   "max_abs_S1": 0.0,
   "max_abs_n": 0.0
  },
  "binsums_K40": {
   "max_abs_S1": 0.0,
   "max_abs_n": 0.0
  },
  "fine_vs_K100_bins0_2": {
   "max_abs_S1": 0.0,
   "max_abs_n": 0.0
  },
  "cov_L_K100": {
   "max_abs_cov": 4.829248112514506e-10,
   "max_abs_se": 4.998312874704425e-11
  },
  "pdivn": {
   "max_abs_hecke": 2.470345382344481e-09
  },
  "pnC_K100_bin0": {
   "Q1_mean": 0.0,
   "Q4_mean": 0.0,
   "Q1_se": 9.71445146547012e-17
  },
  "pnC_K40_profiles": {
   "Q1": 4.440892098500626e-16,
   "Q2": 4.440892098500626e-16,
   "Q3": 4.440892098500626e-16,
   "Q4": 4.440892098500626e-16
  },
  "table2": {
   "max_abs_gap": 0.0,
   "max_abs_z": 0.0
  },
  "crossing_fine": {
   "N<2e4": {
    "max_abs_cov": 4.982852686019612e-08,
    "max_abs_se": 4.771313927287579e-09,
    "primary": 0.0,
    "primary_interval": 0.0,
    "S2": 0.0
   },
   "2e4<=N<4e4": {
    "max_abs_cov": 4.805750264402775e-08,
    "max_abs_se": 4.771434830574961e-09,
    "primary": 0.0,
    "primary_interval": 0.0,
    "S2": 0.0
   },
   "4e4<=N<6e4": {
    "max_abs_cov": 4.988953339335467e-08,
    "max_abs_se": 4.778087203671788e-09,
    "primary": 0.0,
    "primary_interval": 0.0,
    "S2": 0.0
   },
   "6e4<=N<8e4": {
    "max_abs_cov": 4.508888706844516e-08,
    "max_abs_se": 4.93244856070163e-09,
    "primary": 0.0,
    "primary_interval": 0.0,
    "S2": 0.0
   },
   "8e4<=N<1e5": {
    "max_abs_cov": 4.852602764060521e-08,
    "max_abs_se": 4.95366730968172e-09,
    "primary": 0.0,
    "primary_interval": 0.0,
    "S2": 0.0
   },
   "all": {
    "max_abs_cov": 4.73003805012695e-08,
    "max_abs_se": 4.506930800785014e-10,
    "primary": 0.0,
    "primary_interval": 0.0,
    "S2": 0.0
   },
   "1e4<=N<=5e4": {
    "max_abs_cov": 4.8582372347283354e-08,
    "max_abs_se": 4.129333042168781e-09,
    "primary": 0.0,
    "primary_interval": 0.0,
    "S2": 0.0
   },
   "5e4<N<1e5": {
    "max_abs_cov": 4.3930590942764525e-08,
    "max_abs_se": 4.874210882133134e-09,
    "primary": 0.0,
    "primary_interval": 0.0,
    "S2": 0.0
   }
  }
 },
 "peak_rss_GB": 2.06,
 "runtime_s": 192.8
}

==> anc/csv/lowbin_split_K100.csv <==
bin,y_lo,y_hi,pairs,cov,se,z,hecke,hecke_se,self_term,family,family_se,family_z
0,0,0.01,14929253,0.1984130505,0.008984618022,22.08363784,0.1836603437,0.0001635108854,0.1720734633,0.01475270684,0.009006977843,1.637919743
1,0.01,0.02,12240453,-1.119096122,0.01877772947,-59.5969882,0.0001421742572,1.751903115e-06,0.0001410735448,-1.119238296,0.01877772349,-59.60457862
2,0.02,0.03,11400343,-1.816685274,0.02537044711,-71.60635627,1.497442535e-05,4.25055743e-07,1.483604655e-05,-1.816700249,0.02537044676,-71.60694748
3,0.03,0.04,10893554,-2.185250152,0.03160555617,-69.14132882,3.436382241e-06,1.691892714e-07,3.417145719e-06,-2.185253588,0.0316055561,-69.14143771
4,0.04,0.05,10587936,-2.583829486,0.03610823453,-71.55790139,1.171827066e-06,9.174819754e-08,1.16012777e-06,-2.583830658,0.03610823451,-71.55793389
5,0.05,0.06,10320290,-2.503712419,0.03894522909,-64.28803931,5.67674634e-07,6.828598801e-08,5.636487789e-07,-2.503712986,0.03894522907,-64.28805391
6,0.06,0.07,10142195,-2.721275262,0.04307010605,-63.18246021,2.417456725e-07,3.749331518e-08,2.403111569e-07,-2.721275504,0.04307010605,-63.18246583
7,0.07,0.08,9958392,-3.034838153,0.04781444004,-63.47116373,1.417062305e-07,2.819363101e-08,1.414173959e-07,-3.034838294,0.04781444004,-63.4711667
8,0.08,0.09,9792221,-2.505673673,0.05063236012,-49.48759384,7.069411918e-08,1.739037187e-08,7.048842079e-08,-2.505673744,0.05063236012,-49.48759524
9,0.09,0.1,9731516,-2.70101096,0.05353521362,-50.45297809,5.139640275e-08,1.613230097e-08,5.179690677e-08,-2.701011012,0.05353521362,-50.45297905
10,0.1,0.11,9626989,-2.209639016,0.05619999254,-39.31742543,2.977316151e-08,1.246481892e-08,2.978524397e-08,-2.209639045,0.05619999254,-39.31742596
11,0.11,0.12,9460122,-2.032461395,0.05943478053,-34.19649869,2.81898004e-08,1.257590906e-08,2.842222484e-08,-2.032461423,0.05943478053,-34.19649917
12,0.12,0.13,9396746,-1.840956588,0.06296267032,-29.23885818,6.8463714e-09,2.053341717e-09,6.840833132e-09,-1.840956595,0.06296267032,-29.23885829
13,0.13,0.14,9345869,-1.740953773,0.06599973124,-26.37819489,1.611388412e-08,8.598095801e-09,1.628080561e-08,-1.740953789,0.06599973124,-26.37819513
14,0.14,0.15,9237880,-1.238046761,0.06684262276,-18.52181603,5.426924306e-09,3.375821738e-09,5.425135694e-09,-1.238046767,0.06684262276,-18.52181611
15,0.15,0.16,9221782,-1.044641696,0.06988250328,-14.9485443,6.015148613e-09,3.177301445e-09,6.013572628e-09,-1.044641702,0.06988250328,-14.94854439
16,0.16,0.17,9150072,-1.852707471,0.07403640283,-25.02427726,2.206337312e-10,6.696103409e-11,2.206224457e-10,-1.852707472,0.07403640283,-25.02427726
17,0.17,0.18,9077623,-0.7667083471,0.07615326059,-10.0679648,2.921548779e-09,2.28558632e-09,2.933237424e-09,-0.76670835,0.07615326059,-10.06796484
18,0.18,0.19,9043731,-0.1333284672,0.07914023865,-1.684711462,6.016877361e-09,4.925486441e-09,6.130856496e-09,-0.1333284732,0.07914023865,-1.684711538
19,0.19,0.2,8930757,-0.3110814635,0.08129863358,-3.826404575,1.237877142e-09,6.859258473e-10,1.237879083e-09,-0.3110814647,0.08129863358,-3.826404591
20,0.2,0.21,8911141,-0.2069691437,0.0825227548,-2.508025141,5.561037358e-10,3.880527661e-10,5.560723416e-10,-0.2069691443,0.0825227548,-2.508025148
21,0.21,0.22,8876955,0.2105227467,0.08470654119,2.485318651,1.722455487e-09,1.464275054e-09,1.727213601e-09,0.210522745,0.08470654119,2.485318631
22,0.22,0.23,8856212,0.6135611433,0.0856116498,7.166794995,4.491518337e-11,1.785819151e-11,4.49148685e-11,0.6135611432,0.0856116498,7.166794994
23,0.23,0.24,8828204,0.6705132317,0.08907562056,7.527460684,3.359037376e-10,2.49950827e-10,3.36041526e-10,0.6705132313,0.08907562056,7.52746068
24,0.24,0.25,8797837,0.2629508073,0.09115837181,2.884549187,1.67001736e-11,9.056587714e-12,1.670004414e-11,0.2629508073,0.09115837181,2.884549187
25,0.25,0.26,8725077,0.4753705876,0.09281080079,5.121931753,5.806675075e-11,4.850468894e-11,5.806674912e-11,0.4753705876,0.09281080079,5.121931753
26,0.26,0.27,8697076,0.2350704522,0.09519586057,2.469334809,2.614419864e-10,1.80243874e-10,2.614419783e-10,0.2350704519,0.09519586057,2.469334806
27,0.27,0.28,8660605,0.5746819876,0.09595328775,5.989184958,7.895937796e-10,7.829953933e-10,7.922696929e-10,0.5746819869,0.09595328775,5.989184949
28,0.28,0.29,8633276,-0.03539954212,0.09951210829,-0.3557310033,1.289724024e-11,6.000485681e-12,1.289721287e-11,-0.03539954213,0.09951210829,-0.3557310034
29,0.29,0.3,8604916,-0.5852463617,0.1006927574,-5.81219918,1.477846358e-10,1.177923311e-10,1.478126294e-10,-0.5852463619,0.1006927574,-5.812199182
30,0.3,0.31,8546950,-0.6731208041,0.1032927047,-6.516634512,3.731396365e-12,2.468948232e-12,3.73139499e-12,-0.6731208041,0.1032927047,-6.516634512
31,0.31,0.32,8528452,-0.9473299049,0.1054772524,-8.981366915,2.232637607e-12,1.985799715e-12,2.232637607e-12,-0.9473299049,0.1054772524,-8.981366915
32,0.32,0.33,8494459,-0.6180819127,0.1061521549,-5.82260354,2.392210289e-12,1.775401647e-12,2.392204324e-12,-0.6180819127,0.1061521549,-5.82260354
33,0.33,0.34,8505811,-0.8171888227,0.1084665878,-7.534014293,1.857476451e-13,9.956383308e-14,1.857476451e-13,-0.8171888227,0.1084665878,-7.534014293
34,0.34,0.35,8488449,-0.4121238039,0.110937866,-3.714906539,1.471353483e-11,1.268644493e-11,1.471353484e-11,-0.4121238039,0.110937866,-3.714906539
35,0.35,0.36,8452551,-0.1685025157,0.1118709071,-1.506222843,5.384169963e-11,5.340170275e-11,5.384772862e-11,-0.1685025157,0.1118709071,-1.506222843
36,0.36,0.37,8424473,0.6876237584,0.1142536644,6.018395663,1.097829639e-11,9.883856961e-12,1.09782977e-11,0.6876237584,0.1142536644,6.018395663
37,0.37,0.38,8419557,0.5796744369,0.1132776335,5.117289431,3.070600698e-13,2.422557501e-13,3.07060068e-13,0.5796744369,0.1132776335,5.117289431
38,0.38,0.39,8376173,0.3885044606,0.1148651671,3.382265226,2.314521172e-13,1.986247962e-13,2.314520359e-13,0.3885044606,0.1148651671,3.382265226
39,0.39,0.4,8357163,0.3206737543,0.1174945729,2.729264395,1.693297312e-13,1.600739038e-13,1.693296778e-13,0.3206737543,0.1174945729,2.729264395
40,0.4,0.41,8323371,0.1481993246,0.1197050435,1.238037432,5.499715582e-13,4.223392827e-13,5.499715577e-13,0.1481993246,0.1197050435,1.238037432
41,0.41,0.42,8308854,0.8607181932,0.1197749256,7.186130059,5.615694768e-12,5.607218022e-12,5.615760079e-12,0.8607181931,0.1197749256,7.186130059
42,0.42,0.43,8322307,-0.08918854494,0.1244265182,-0.7167969193,6.410313134e-13,4.413562662e-13,6.410313133e-13,-0.08918854494,0.1244265182,-0.7167969193
43,0.43,0.44,8296282,-0.3126565636,0.1242962973,-2.515413334,9.334487089e-14,8.103962171e-14,9.334488414e-14,-0.3126565636,0.1242962973,-2.515413334
44,0.44,0.45,8275434,-0.4200717155,0.1257145867,-3.341471556,1.494066726e-14,1.02089236e-14,1.494066726e-14,-0.4200717155,0.1257145867,-3.341471556
45,0.45,0.46,8246513,0.2311618822,0.1286467177,1.796873534,1.885304351e-11,1.866374663e-11,1.88544799e-11,0.2311618822,0.1286467177,1.796873534
46,0.46,0.47,8215093,-0.1499219776,0.1296781116,-1.156108581,2.848016439e-12,2.847673187e-12,2.848033094e-12,-0.1499219776,0.1296781116,-1.156108581
47,0.47,0.48,8187298,-0.08145700135,0.1308768187,-0.6223944174,6.2978651e-15,4.795755777e-15,6.2978651e-15,-0.08145700135,0.1308768187,-0.6223944174
48,0.48,0.49,8176064,0.1587541624,0.1334359892,1.189740215,4.119389788e-14,3.662859261e-14,4.119389787e-14,0.1587541624,0.1334359892,1.189740215
49,0.49,0.5,8171305,0.4441619891,0.137897236,3.220963682,7.002688265e-18,5.465507179e-18,7.002688265e-18,0.4441619891,0.137897236,3.220963682
50,0.5,0.51,8157139,0.5948191505,0.1401791761,4.243277546,1.66054812e-17,1.144758765e-17,1.66054812e-17,0.5948191505,0.1401791761,4.243277546
51,0.51,0.52,8140459,0.633072292,0.1395741314,4.535742301,2.923929939e-15,2.195891669e-15,2.92392993e-15,0.633072292,0.1395741314,4.535742301
52,0.52,0.53,8130790,0.5455402886,0.1408121236,3.87424232,6.996458468e-14,6.931451597e-14,6.996459445e-14,0.5455402886,0.1408121236,3.87424232
53,0.53,0.54,8111753,0.8707519733,0.1396072466,6.237154551,1.56468299e-15,1.554040586e-15,1.56468299e-15,0.8707519733,0.1396072466,6.237154551
54,0.54,0.55,8099003,1.152893076,0.1420029578,8.118796217,6.260166979e-14,4.999999789e-14,6.260166979e-14,1.152893076,0.1420029578,8.118796217
55,0.55,0.56,8079065,1.525483408,0.1449886238,10.5214007,3.230070159e-16,3.177785695e-16,3.230070157e-16,1.525483408,0.1449886238,10.5214007
56,0.56,0.57,8074380,1.621628228,0.1456495881,11.1337646,8.438240117e-16,8.404799666e-16,8.438240131e-16,1.621628228,0.1456495881,11.1337646
57,0.57,0.58,8080144,1.539838756,0.143998781,10.69341521,3.243435626e-14,3.216750017e-14,3.243435626e-14,1.539838756,0.143998781,10.69341521
58,0.58,0.59,8077765,2.385113078,0.146322447,16.30039086,2.213922427e-17,2.207437383e-17,2.213922427e-17,2.385113078,0.146322447,16.30039086
59,0.59,0.6,8069216,1.636156735,0.1475117541,11.09170415,1.711651482e-16,1.694320267e-16,1.711651482e-16,1.636156735,0.1475117541,11.09170415
60,0.6,0.61,8048368,1.77259877,0.1487688518,11.91512033,3.403950939e-17,2.317503009e-17,3.403950939e-17,1.77259877,0.1487688518,11.91512033
61,0.61,0.62,8023469,1.946608659,0.1509509028,12.89564105,4.525913469e-15,4.525378021e-15,4.52591351e-15,1.946608659,0.1509509028,12.89564105
62,0.62,0.63,8001147,2.041516091,0.1523129863,13.40342764,3.073966418e-16,2.956044699e-16,3.073966418e-16,2.041516091,0.1523129863,13.40342764
63,0.63,0.64,7987164,1.942566058,0.1538456694,12.62671914,4.359955939e-13,4.359021124e-13,4.359963527e-13,1.942566058,0.1538456694,12.62671914
64,0.64,0.65,7968068,1.115720233,0.1560647262,7.14908654,1.61070776e-14,1.34951761e-14,1.610707795e-14,1.115720233,0.1560647262,7.14908654
65,0.65,0.66,7958649,1.763960111,0.1576128988,11.19172431,4.079368301e-16,2.83936349e-16,4.079368301e-16,1.763960111,0.1576128988,11.19172431
66,0.66,0.67,7944715,1.585816841,0.1593119813,9.954159307,1.781740846e-20,1.157641838e-20,1.781740846e-20,1.585816841,0.1593119813,9.954159307
67,0.67,0.68,7942471,1.131655717,0.1610150047,7.028262488,4.432753055e-18,4.341933842e-18,4.432753055e-18,1.131655717,0.1610150047,7.028262488
68,0.68,0.69,7929771,0.6035659655,0.1627441482,3.708679988,1.834601891e-15,1.83453709e-15,1.834601891e-15,0.6035659655,0.1627441482,3.708679988
69,0.69,0.7,7903173,0.7561911108,0.1610483159,4.695430104,3.161431409e-18,3.009338918e-18,3.161431409e-18,0.7561911108,0.1610483159,4.695430104
70,0.7,0.71,7888156,0.05233144151,0.1641199121,0.3188610136,1.128237066e-16,9.013612018e-17,1.128237066e-16,0.05233144151,0.1641199121,0.3188610136
71,0.71,0.72,7889297,0.8030750505,0.1638748874,4.900537618,2.041657815e-18,2.0382445e-18,2.041657815e-18,0.8030750505,0.1638748874,4.900537618
72,0.72,0.73,7892789,0.9612631901,0.1650760064,5.823155108,7.976739607e-20,7.794100858e-20,7.976739607e-20,0.9612631901,0.1650760064,5.823155108
73,0.73,0.74,7871883,0.3921455789,0.1647640319,2.380043595,4.550830938e-15,4.516367019e-15,4.550830978e-15,0.3921455789,0.1647640319,2.380043595
74,0.74,0.75,7861512,-0.1557580704,0.1662622108,-0.9368218407,5.45225512e-20,5.419705166e-20,5.45225512e-20,-0.1557580704,0.1662622108,-0.9368218407
75,0.75,0.76,7858732,-0.2193741193,0.1667553758,-1.315544511,1.424189276e-21,9.89185125e-22,1.424189276e-21,-0.2193741193,0.1667553758,-1.315544511
76,0.76,0.77,7849352,-0.3042874569,0.1701208809,-1.788654369,6.356182407e-16,6.346606401e-16,6.356182415e-16,-0.3042874569,0.1701208809,-1.788654369
77,0.77,0.78,7838748,0.06108391109,0.1699195768,0.3594871894,1.14399715e-20,1.077934349e-20,1.14399715e-20,0.06108391109,0.1699195768,0.3594871894
78,0.78,0.79,7832263,0.1245387334,0.1708113883,0.7291008792,2.42638108e-15,2.426364993e-15,2.426381092e-15,0.1245387334,0.1708113883,0.7291008792
79,0.79,0.8,7811351,-0.2211075967,0.1745252463,-1.266908951,6.694202401e-18,6.686883374e-18,6.694202401e-18,-0.2211075967,0.1745252463,-1.266908951
80,0.8,0.81,7811660,-0.0264750928,0.1778806073,-0.1488363077,1.931092281e-17,1.92940428e-17,1.931092281e-17,-0.0264750928,0.1778806073,-0.1488363077
81,0.81,0.82,7809429,-0.6728221378,0.1764366659,-3.813391817,9.7841168e-21,6.861457549e-21,9.7841168e-21,-0.6728221378,0.1764366659,-3.813391817
82,0.82,0.83,7811478,-1.247912429,0.1767548102,-7.060132774,1.101751719e-20,1.07730224e-20,1.101751719e-20,-1.247912429,0.1767548102,-7.060132774
83,0.83,0.84,7797420,-2.462549909,0.1789787377,-13.75889639,3.209864775e-21,3.179556393e-21,3.209864775e-21,-2.462549909,0.1789787377,-13.75889639
84,0.84,0.85,7778314,-1.236533104,0.1774319123,-6.969056961,1.089684925e-17,1.089672537e-17,1.089684925e-17,-1.236533104,0.1774319123,-6.969056961
85,0.85,0.86,7768521,0.0162839129,0.1814920343,0.08972246612,2.218581888e-19,2.1502919e-19,2.218581888e-19,0.0162839129,0.1814920343,0.08972246612
86,0.86,0.87,7756321,0.1498360731,0.1814664068,0.825695928,1.786846568e-16,1.786832646e-16,1.786846568e-16,0.1498360731,0.1814664068,0.825695928
87,0.87,0.88,7750801,-0.09154567857,0.1844626641,-0.4962829687,4.333932529e-21,4.327667633e-21,4.333932529e-21,-0.09154567857,0.1844626641,-0.4962829687
88,0.88,0.89,7732049,-0.2430735591,0.1824586119,-1.332212037,2.556180126e-19,1.797873156e-19,2.556180126e-19,-0.2430735591,0.1824586119,-1.332212037
89,0.89,0.9,7727365,-0.9628659232,0.1850933035,-5.202057042,5.89765977e-18,5.897670351e-18,5.89765977e-18,-0.9628659232,0.1850933035,-5.202057042
90,0.9,0.91,7729814,-0.2949492329,0.1878720505,-1.569947377,1.258887761e-18,1.256241171e-18,1.258887761e-18,-0.2949492329,0.1878720505,-1.569947377
91,0.91,0.92,7717781,1.005871956,0.1894440144,5.30960009,8.112982089e-22,8.058514464e-22,8.112982089e-22,1.005871956,0.1894440144,5.30960009
92,0.92,0.93,7716286,0.6600946149,0.187417236,3.522059277,8.567496507e-17,8.567525481e-17,8.567496508e-17,0.6600946149,0.187417236,3.522059277
93,0.93,0.94,7713639,0.07085503124,0.1924180549,0.3682348379,4.930809254e-22,4.878925205e-22,4.930809254e-22,0.07085503124,0.1924180549,0.3682348379
94,0.94,0.95,7710373,0.9722354915,0.1907973126,5.095645626,6.61882296e-19,6.618670798e-19,6.61882296e-19,0.9722354915,0.1907973126,5.095645626
95,0.95,0.96,7710508,0.8094846423,0.1945069118,4.161726876,4.007358557e-20,4.007277316e-20,4.007358557e-20,0.8094846423,0.1945069118,4.161726876
96,0.96,0.97,7700281,1.960002794,0.1951100033,10.04562944,1.215159976e-21,9.702662195e-22,1.215159976e-21,1.960002794,0.1951100033,10.04562944
97,0.97,0.98,7687685,0.8759132067,0.1955159254,4.480009519,2.379662751e-23,1.546518248e-23,2.379662751e-23,0.8759132067,0.1955159254,4.480009519
98,0.98,0.99,7674688,2.041165857,0.1989775325,10.25827304,1.106205923e-26,7.687758858e-27,1.106205923e-26,2.041165857,0.1989775325,10.25827304
99,0.99,1,7672364,1.614452829,0.195786281,8.245995687,4.054973449e-34,2.048035028e-34,4.054973449e-34,1.614452829,0.195786281,8.245995687


==> anc/csv/lowbin_split_fine.csv <==
window,bin,y_lo,y_hi,pairs,cov,se,z,hecke,self_term,family,family_se,family_z
N<2e4,0,0,0.001,76616,1.4835426,0.018413173,80.569631,1.4900032,1.3403213,-0.0064606826,0.017594978,-0.36718901
N<2e4,1,0.001,0.002,85892,1.0181524,0.025029208,40.678572,0.75912636,0.73649716,0.25902608,0.024971533,10.372855
N<2e4,2,0.002,0.003,81984,0.78387899,0.032430068,24.171364,0.38548172,0.37983137,0.39839728,0.03242402,12.287103
N<2e4,3,0.003,0.004,79699,0.55298561,0.03901257,14.17455,0.20330862,0.20135825,0.34967699,0.039012946,8.9631014
N<2e4,4,0.004,0.005,75487,0.34358537,0.047455821,7.2401102,0.11522715,0.11443506,0.22835822,0.047451975,4.812407
N<2e4,5,0.005,0.006,76937,0.25982035,0.054806961,4.740645,0.063312835,0.062912664,0.19650751,0.054803915,3.5856473
N<2e4,6,0.006,0.007,69300,0.032902885,0.058434421,0.56307369,0.041067805,0.040797803,-0.0081649204,0.058433264,-0.13973069
N<2e4,7,0.007,0.008,68671,-0.064551997,0.063292258,-1.0199035,0.025334668,0.025213081,-0.089886664,0.063290242,-1.4202294
N<2e4,8,0.008,0.009,67435,-0.11484912,0.070051655,-1.6394919,0.01620394,0.016115034,-0.13105306,0.07005035,-1.8708409
N<2e4,9,0.009,0.01,67715,-0.02908,0.074919762,-0.38814859,0.010791306,0.01072048,-0.039871306,0.074919284,-0.53219016
N<2e4,10,0.01,0.011,66321,-0.4696764,0.077797421,-6.0371718,0.0073743923,0.0073173119,-0.47705079,0.077796637,-6.1320233
N<2e4,11,0.011,0.012,63565,-0.40581679,0.082500313,-4.9189727,0.0053178974,0.0052640097,-0.41113468,0.082499829,-4.9834611
N<2e4,12,0.012,0.013,64778,-0.64118847,0.086168421,-7.4411073,0.0037395622,0.0037244618,-0.64492803,0.086167817,-7.484558
N<2e4,13,0.013,0.014,63603,-0.38512238,0.091440739,-4.2117155,0.0028691442,0.0028448849,-0.38799153,0.091440562,-4.2431008
N<2e4,14,0.014,0.015,64708,-0.36014985,0.093027917,-3.8714169,0.002174671,0.0021576889,-0.36232452,0.093027659,-3.8948043
N<2e4,15,0.015,0.016,61659,-0.55612124,0.09933099,-5.598668,0.0015635676,0.0015544821,-0.55768481,0.09933083,-5.614418
N<2e4,16,0.016,0.017,60561,-1.1329679,0.10179829,-11.129538,0.0014001943,0.0013796596,-1.1343681,0.10179802,-11.143322
N<2e4,17,0.017,0.018,59718,-0.95428079,0.10399616,-9.176116,0.001108831,0.0011040125,-0.95538962,0.10399602,-9.1867903
N<2e4,18,0.018,0.019,59631,-1.0895585,0.10752652,-10.132929,0.00082615694,0.00082118493,-1.0903847,0.10752639,-10.140624
N<2e4,19,0.019,0.02,59166,-1.1830437,0.11273729,-10.49381,0.00069098968,0.00068669403,-1.1837347,0.11273718,-10.49995
N<2e4,20,0.02,0.021,58252,-1.0297655,0.11410572,-9.0246616,0.00048419086,0.00048014771,-1.0302497,0.11410565,-9.0289105
N<2e4,21,0.021,0.022,58426,-1.1863745,0.1162737,-10.203292,0.00050104011,0.00049786228,-1.1868755,0.11627363,-10.207607
N<2e4,22,0.022,0.023,58673,-1.5393029,0.12113547,-12.707285,0.00037163427,0.00036884885,-1.5396746,0.1211354,-12.71036
N<2e4,23,0.023,0.024,59488,-1.0968428,0.12413502,-8.8358855,0.00031283053,0.00030900374,-1.0971557,0.124135,-8.8384072
N<2e4,24,0.024,0.025,58522,-1.1979491,0.1244864,-9.6231324,0.00027933314,0.00027811852,-1.1982284,0.12448635,-9.62538
N<2e4,25,0.025,0.026,58493,-1.4840963,0.12903945,-11.501105,0.00024754265,0.00024489496,-1.4843439,0.1290394,-11.503029
N<2e4,26,0.026,0.027,56737,-1.7235803,0.13014483,-13.243556,0.00023168913,0.0002288073,-1.723812,0.13014477,-13.245343
N<2e4,27,0.027,0.028,55428,-1.4420462,0.13597294,-10.605391,0.00018562043,0.00018268955,-1.4422318,0.1359729,-10.606759
N<2e4,28,0.028,0.029,55044,-1.798548,0.14163087,-12.698842,0.00019364553,0.00019211982,-1.7987416,0.14163081,-12.700214
N<2e4,29,0.029,0.03,55106,-1.5902497,0.14166074,-11.225762,0.00014335962,0.00014101132,-1.590393,0.14166071,-11.226776
2e4<=N<4e4,0,0,0.001,245561,1.3738295,0.015128346,90.811615,1.2933467,1.1861307,0.080482845,0.014674358,5.4845905
2e4<=N<4e4,1,0.001,0.002,236653,0.87971729,0.025436882,34.584321,0.41235396,0.40829649,0.46736333,0.025424888,18.382119
2e4<=N<4e4,2,0.002,0.003,223370,0.58676348,0.033127218,17.712428,0.13822011,0.1378596,0.44854337,0.033125005,13.54093
2e4<=N<4e4,3,0.003,0.004,197251,0.44951549,0.046063674,9.7585679,0.049222395,0.049178054,0.4002931,0.04606304,8.6901145
2e4<=N<4e4,4,0.004,0.005,194989,0.17242065,0.051875622,3.3237318,0.016592873,0.016587374,0.15582778,0.05187521,3.0038968
2e4<=N<4e4,5,0.005,0.006,183099,0.13722669,0.055232018,2.4845497,0.0057603932,0.0057596972,0.1314663,0.055232022,2.3802551
2e4<=N<4e4,6,0.006,0.007,187710,-0.12714737,0.063345492,-2.0072047,0.0020696615,0.0020695648,-0.12921703,0.063345408,-2.03988
2e4<=N<4e4,7,0.007,0.008,184702,-0.26020122,0.066419184,-3.9175612,0.00074316392,0.00074315006,-0.26094438,0.066419191,-3.9287497
2e4<=N<4e4,8,0.008,0.009,173420,-0.31876326,0.073707514,-4.324705,0.00028071857,0.00028071631,-0.31904398,0.073707508,-4.328514
2e4<=N<4e4,9,0.009,0.01,170907,-0.36896563,0.079240522,-4.6562746,9.9493896e-05,9.9493589e-05,-0.36906513,0.079240524,-4.6575301
2e4<=N<4e4,10,0.01,0.011,168334,-0.58102955,0.08297374,-7.0025715,3.5502109e-05,3.550207e-05,-0.58106505,0.08297374,-7.0029995
2e4<=N<4e4,11,0.011,0.012,173271,-0.65628022,0.085158488,-7.7065744,1.3936858e-05,1.393685e-05,-0.65629416,0.085158487,-7.7067381
2e4<=N<4e4,12,0.012,0.013,168893,-0.7199249,0.091757633,-7.8459402,4.9038066e-06,4.9038056e-06,-0.7199298,0.091757633,-7.8459936
2e4<=N<4e4,13,0.013,0.014,161326,-0.61649333,0.097110535,-6.3483672,1.9527592e-06,1.952759e-06,-0.61649529,0.097110535,-6.3483873
2e4<=N<4e4,14,0.014,0.015,156360,-0.76680034,0.10119571,-7.5774,6.654473e-07,6.6544728e-07,-0.76680101,0.10119571,-7.5774066
2e4<=N<4e4,15,0.015,0.016,162298,-0.99388934,0.10333891,-9.6177651,2.6716786e-07,2.6716786e-07,-0.99388961,0.10333891,-9.6177676
2e4<=N<4e4,16,0.016,0.017,165016,-1.3392095,0.1069317,-12.523971,9.9551411e-08,9.955141e-08,-1.3392096,0.1069317,-12.523972
2e4<=N<4e4,17,0.017,0.018,163010,-1.0610991,0.1111431,-9.5471435,4.0951906e-08,4.0951906e-08,-1.0610991,0.1111431,-9.5471438
2e4<=N<4e4,18,0.018,0.019,159002,-1.4342427,0.11249166,-12.749769,1.5692415e-08,1.5692415e-08,-1.4342427,0.11249166,-12.749769
2e4<=N<4e4,19,0.019,0.02,157580,-1.0801299,0.1191874,-9.0624503,5.9565606e-09,5.9565606e-09,-1.0801299,0.1191874,-9.0624503
2e4<=N<4e4,20,0.02,0.021,154637,-1.2575076,0.12153456,-10.346913,2.4112136e-09,2.4112136e-09,-1.2575076,0.12153456,-10.346913
2e4<=N<4e4,21,0.021,0.022,155021,-1.5705128,0.12515606,-12.548435,9.5697504e-10,9.5697504e-10,-1.5705128,0.12515606,-12.548435
2e4<=N<4e4,22,0.022,0.023,153901,-1.5833883,0.1297893,-12.199683,3.5554884e-10,3.5554884e-10,-1.5833883,0.1297893,-12.199683
2e4<=N<4e4,23,0.023,0.024,149984,-1.3774304,0.13230288,-10.41119,1.2718512e-10,1.2718512e-10,-1.3774304,0.13230288,-10.41119
2e4<=N<4e4,24,0.024,0.025,149277,-1.4331144,0.13589197,-10.545983,5.1744528e-11,5.1744528e-11,-1.4331144,0.13589197,-10.545983
2e4<=N<4e4,25,0.025,0.026,149679,-1.8022234,0.13743348,-13.113423,1.8885521e-11,1.8885521e-11,-1.8022234,0.13743348,-13.113423
2e4<=N<4e4,26,0.026,0.027,152625,-2.0575494,0.13852541,-14.853227,7.5115351e-12,7.5115351e-12,-2.0575494,0.13852541,-14.853227
2e4<=N<4e4,27,0.027,0.028,152965,-1.8914278,0.14032445,-13.478961,3.4175078e-12,3.4175078e-12,-1.8914278,0.14032445,-13.478961
2e4<=N<4e4,28,0.028,0.029,152056,-1.8815204,0.14611046,-12.877383,1.423005e-12,1.423005e-12,-1.8815204,0.14611046,-12.877383
2e4<=N<4e4,29,0.029,0.03,149629,-1.7970744,0.14670829,-12.249304,5.8427503e-13,5.8427503e-13,-1.7970744,0.14670829,-12.249304
4e4<=N<6e4,0,0,0.001,396690,1.3453992,0.016083126,83.65284,1.158211,1.0626072,0.18718823,0.01569208,11.928835
4e4<=N<6e4,1,0.001,0.002,366508,0.76059482,0.027661449,27.496564,0.26472637,0.26313003,0.49586845,0.027659141,17.927833
4e4<=N<6e4,2,0.002,0.003,305504,0.50799494,0.043968775,11.553539,0.066640474,0.066556002,0.44135447,0.043968568,10.037954
4e4<=N<6e4,3,0.003,0.004,311194,0.29390025,0.051038339,5.7584211,0.016435737,0.016430668,0.27746451,0.051038113,5.4364179
4e4<=N<6e4,4,0.004,0.005,304541,0.073440783,0.054482444,1.3479715,0.0040437159,0.0040434002,0.069397067,0.054482436,1.2737512
4e4<=N<6e4,5,0.005,0.006,281204,-0.0014597267,0.067830664,-0.02152016,0.0010409061,0.0010408847,-0.0025006329,0.067830647,-0.036865826
4e4<=N<6e4,6,0.006,0.007,271306,-0.22133171,0.07139719,-3.100006,0.00026233062,0.00026232919,-0.22159405,0.071397188,-3.1036803
4e4<=N<6e4,7,0.007,0.008,272996,-0.38027741,0.07908675,-4.808358,6.1979648e-05,6.1979564e-05,-0.38033939,0.079086748,-4.8091418
4e4<=N<6e4,8,0.008,0.009,275711,-0.39778306,0.079392756,-5.0103193,1.691574e-05,1.6915734e-05,-0.39779998,0.079392756,-5.0105324
4e4<=N<6e4,9,0.009,0.01,254721,-0.5597884,0.090572736,-6.1805397,4.6212642e-06,4.6212636e-06,-0.55979302,0.090572736,-6.1805908
4e4<=N<6e4,10,0.01,0.011,266285,-0.74458189,0.092519199,-8.0478635,1.1558032e-06,1.1558032e-06,-0.74458304,0.092519199,-8.047876
4e4<=N<6e4,11,0.011,0.012,261274,-0.83991029,0.098717954,-8.5081817,2.8706663e-07,2.8706663e-07,-0.83991057,0.098717954,-8.5081846
4e4<=N<6e4,12,0.012,0.013,253272,-1.0895155,0.10258105,-10.62102,7.3859386e-08,7.3859386e-08,-1.0895155,0.10258105,-10.621021
4e4<=N<6e4,13,0.013,0.014,252502,-0.87819944,0.10787229,-8.1411028,2.0360257e-08,2.0360257e-08,-0.87819946,0.10787229,-8.141103
4e4<=N<6e4,14,0.014,0.015,255854,-0.88110892,0.10789186,-8.1665932,5.8240857e-09,5.8240857e-09,-0.88110893,0.10789186,-8.1665933
4e4<=N<6e4,15,0.015,0.016,243406,-1.0825981,0.12083564,-8.9592621,1.5156238e-09,1.5156238e-09,-1.0825982,0.12083564,-8.9592621
4e4<=N<6e4,16,0.016,0.017,236375,-1.3729753,0.12271741,-11.188106,3.8790797e-10,3.8790797e-10,-1.3729753,0.12271741,-11.188106
4e4<=N<6e4,17,0.017,0.018,243839,-1.463017,0.12513911,-11.691125,9.5358054e-11,9.5358054e-11,-1.463017,0.12513911,-11.691125
4e4<=N<6e4,18,0.018,0.019,247889,-1.3196198,0.1274162,-10.356767,2.6952115e-11,2.6952115e-11,-1.3196198,0.1274162,-10.356767
4e4<=N<6e4,19,0.019,0.02,238786,-1.3545952,0.13274969,-10.20413,7.0570277e-12,7.0570277e-12,-1.3545952,0.13274969,-10.20413
4e4<=N<6e4,20,0.02,0.021,239159,-1.3806879,0.13732773,-10.053963,2.0891439e-12,2.0891439e-12,-1.3806879,0.13732773,-10.053963
4e4<=N<6e4,21,0.021,0.022,237793,-1.8720992,0.14047026,-13.327371,5.4425509e-13,5.4425509e-13,-1.8720992,0.14047026,-13.327371
4e4<=N<6e4,22,0.022,0.023,235476,-1.8524406,0.14720154,-12.584383,1.3557096e-13,1.3557096e-13,-1.8524406,0.14720154,-12.584383
4e4<=N<6e4,23,0.023,0.024,225807,-1.8326674,0.15089724,-12.145135,4.2327183e-14,4.2327183e-14,-1.8326674,0.15089724,-12.145135
4e4<=N<6e4,24,0.024,0.025,231463,-1.8945185,0.15238595,-12.43237,1.1647159e-14,1.1647159e-14,-1.8945185,0.15238595,-12.43237
4e4<=N<6e4,25,0.025,0.026,232064,-1.9931083,0.15748637,-12.655751,3.2356021e-15,3.2356021e-15,-1.9931083,0.15748637,-12.655751
4e4<=N<6e4,26,0.026,0.027,230683,-1.9231642,0.15750713,-12.210014,8.0623453e-16,8.0623453e-16,-1.9231642,0.15750713,-12.210014
4e4<=N<6e4,27,0.027,0.028,234241,-2.0641741,0.16602453,-12.432946,2.1444349e-16,2.1444349e-16,-2.0641741,0.16602453,-12.432946
4e4<=N<6e4,28,0.028,0.029,227932,-1.8977729,0.16673374,-11.382057,5.3741769e-17,5.3741769e-17,-1.8977729,0.16673374,-11.382057
4e4<=N<6e4,29,0.029,0.03,230769,-1.716128,0.16905503,-10.151298,1.6286176e-17,1.6286176e-17,-1.716128,0.16905503,-10.151298
6e4<=N<8e4,0,0,0.001,541194,1.3050073,0.016199153,80.560216,1.0532803,0.97227885,0.25172691,0.015900686,15.831198
6e4<=N<8e4,1,0.001,0.002,452904,0.73071448,0.028307548,25.813415,0.19297543,0.19221782,0.53773905,0.028304659,18.998252
6e4<=N<8e4,2,0.002,0.003,431661,0.45628499,0.045919833,9.936556,0.035787975,0.035766428,0.42049702,0.045919476,9.1572694
6e4<=N<8e4,3,0.003,0.004,416343,0.26807111,0.047298596,5.6676336,0.0066828859,0.0066821371,0.26138822,0.047298584,5.5263435
6e4<=N<8e4,4,0.004,0.005,366909,0.088118075,0.063508154,1.387508,0.0013238277,0.0013237974,0.086794247,0.063508144,1.3666633
6e4<=N<8e4,5,0.005,0.006,386132,-0.021909175,0.065740659,-0.33326674,0.00024568862,0.00024568754,-0.022154864,0.06574066,-0.33700398
6e4<=N<8e4,6,0.006,0.007,372087,-0.38134414,0.074964814,-5.0869751,5.0166602e-05,5.0166558e-05,-0.38139431,0.074964815,-5.0876442
6e4<=N<8e4,7,0.007,0.008,349575,-0.40949765,0.08191814,-4.9988641,9.7886904e-06,9.7886885e-06,-0.40950743,0.08191814,-4.9989835
6e4<=N<8e4,8,0.008,0.009,364389,-0.48581445,0.087538904,-5.5496976,1.7497691e-06,1.749769e-06,-0.4858162,0.087538904,-5.5497176
6e4<=N<8e4,9,0.009,0.01,362720,-0.62672475,0.089332986,-7.0156029,3.8492191e-07,3.849219e-07,-0.62672514,0.089332986,-7.0156072
6e4<=N<8e4,10,0.01,0.011,339603,-0.77510429,0.098362449,-7.8800833,7.5352163e-08,7.5352162e-08,-0.77510437,0.098362449,-7.8800841
6e4<=N<8e4,11,0.011,0.012,330976,-0.83328914,0.10725425,-7.769288,1.3894745e-08,1.3894745e-08,-0.83328916,0.10725425,-7.7692881
6e4<=N<8e4,12,0.012,0.013,329628,-1.0333867,0.11006134,-9.3891891,2.8951584e-09,2.8951584e-09,-1.0333867,0.11006134,-9.3891891
6e4<=N<8e4,13,0.013,0.014,346315,-1.1316799,0.11420933,-9.908822,5.6540502e-10,5.6540502e-10,-1.1316799,0.11420933,-9.908822
6e4<=N<8e4,14,0.014,0.015,332431,-0.97359119,0.11422785,-8.5232385,1.133941e-10,1.133941e-10,-0.97359119,0.11422785,-8.5232385
6e4<=N<8e4,15,0.015,0.016,327937,-1.0615328,0.12180015,-8.7153658,2.3494049e-11,2.3494049e-11,-1.0615328,0.12180015,-8.7153658
6e4<=N<8e4,16,0.016,0.017,336745,-1.3410826,0.12527735,-10.704909,4.8369917e-12,4.8369917e-12,-1.3410826,0.12527735,-10.704909
6e4<=N<8e4,17,0.017,0.018,303903,-1.6099397,0.13652571,-11.792209,1.0200502e-12,1.0200502e-12,-1.6099397,0.13652571,-11.792209
6e4<=N<8e4,18,0.018,0.019,310757,-1.8491971,0.13726331,-13.471897,1.8887693e-13,1.8887693e-13,-1.8491971,0.13726331,-13.471897
6e4<=N<8e4,19,0.019,0.02,317961,-1.562246,0.13837692,-11.289788,3.8426347e-14,3.8426347e-14,-1.562246,0.13837692,-11.289788
6e4<=N<8e4,20,0.02,0.021,328356,-1.623141,0.14278727,-11.367547,7.7028002e-15,7.7028002e-15,-1.623141,0.14278727,-11.367547
6e4<=N<8e4,21,0.021,0.022,317739,-1.7319659,0.14605316,-11.858463,1.6334812e-15,1.6334812e-15,-1.7319659,0.14605316,-11.858463
6e4<=N<8e4,22,0.022,0.023,313057,-1.9880631,0.15363381,-12.940271,2.771327e-16,2.771327e-16,-1.9880631,0.15363381,-12.940271
6e4<=N<8e4,23,0.023,0.024,316503,-1.7812174,0.15451095,-11.528098,7.3147892e-17,7.3147892e-17,-1.7812174,0.15451095,-11.528098
6e4<=N<8e4,24,0.024,0.025,302383,-2.1186346,0.15923614,-13.304986,1.5624612e-17,1.5624612e-17,-2.1186346,0.15923614,-13.304986
6e4<=N<8e4,25,0.025,0.026,303378,-1.8344047,0.16602872,-11.048719,3.0050523e-18,3.0050523e-18,-1.8344047,0.16602872,-11.048719
6e4<=N<8e4,26,0.026,0.027,303318,-2.0558602,0.16648262,-12.348797,6.3347316e-19,6.3347316e-19,-2.0558602,0.16648262,-12.348797
6e4<=N<8e4,27,0.027,0.028,291762,-2.2836038,0.17447246,-13.08862,1.1367795e-19,1.1367795e-19,-2.2836038,0.17447246,-13.08862
6e4<=N<8e4,28,0.028,0.029,294351,-1.8685109,0.17729667,-10.538895,2.5186256e-20,2.5186256e-20,-1.8685109,0.17729667,-10.538895
6e4<=N<8e4,29,0.029,0.03,297218,-1.9260405,0.18154987,-10.608878,4.8684788e-21,4.8684788e-21,-1.9260405,0.18154987,-10.608878
8e4<=N<1e5,0,0,0.001,688363,1.2699096,0.016373754,77.557631,0.98617418,0.91568214,0.28373543,0.016104049,17.618888
8e4<=N<1e5,1,0.001,0.002,584598,0.72422652,0.030430552,23.799322,0.140426,0.14010036,0.58380052,0.03042948,19.18536
8e4<=N<1e5,2,0.002,0.003,551538,0.41133974,0.048122738,8.5477211,0.020842272,0.020835995,0.39049747,0.048122662,8.1146272
8e4<=N<1e5,3,0.003,0.004,481365,0.22210551,0.054081806,4.1068435,0.0032548337,0.0032546824,0.21885068,0.054081816,4.0466592
8e4<=N<1e5,4,0.004,0.005,510267,0.0084911112,0.059635431,0.14238366,0.00048396341,0.00048396003,0.0080071478,0.059635427,0.13426831
8e4<=N<1e5,5,0.005,0.006,458529,-0.2044258,0.074292602,-2.7516306,8.0734727e-05,8.073463e-05,-0.20450653,0.0742926,-2.7527174
8e4<=N<1e5,6,0.006,0.007,484377,-0.33846527,0.07530184,-4.4947809,1.093733e-05,1.0937328e-05,-0.33847621,0.07530184,-4.4949261
8e4<=N<1e5,7,0.007,0.008,470344,-0.55454278,0.084575969,-6.5567417,1.9254557e-06,1.9254557e-06,-0.55454471,0.084575969,-6.5567645
8e4<=N<1e5,8,0.008,0.009,436051,-0.59635513,0.093048102,-6.4091058,2.8009929e-07,2.8009929e-07,-0.59635541,0.093048102,-6.4091088
8e4<=N<1e5,9,0.009,0.01,432134,-0.56793258,0.097945639,-5.7984469,4.4817547e-08,4.4817547e-08,-0.56793263,0.097945639,-5.7984473
8e4<=N<1e5,10,0.01,0.011,445500,-0.8160699,0.10243407,-7.9667819,7.0089833e-09,7.0089833e-09,-0.81606991,0.10243407,-7.966782
8e4<=N<1e5,11,0.011,0.012,443436,-1.021867,0.10624372,-9.6181411,1.0531638e-09,1.0531638e-09,-1.021867,0.10624372,-9.6181411
8e4<=N<1e5,12,0.012,0.013,430692,-0.93649804,0.11226107,-8.3421442,1.8307819e-10,1.8307819e-10,-0.93649804,0.11226107,-8.3421442
8e4<=N<1e5,13,0.013,0.014,416941,-1.1031563,0.11944451,-9.2357215,2.7672806e-11,2.7672806e-11,-1.1031563,0.11944451,-9.2357215
8e4<=N<1e5,14,0.014,0.015,397575,-0.84850794,0.12513622,-6.7806741,4.2721267e-12,4.2721267e-12,-0.84850794,0.12513622,-6.7806741
8e4<=N<1e5,15,0.015,0.016,420752,-1.1711416,0.12765334,-9.1743906,6.9231091e-13,6.9231091e-13,-1.1711416,0.12765334,-9.1743906
8e4<=N<1e5,16,0.016,0.017,420350,-1.5417498,0.13007543,-11.852737,9.9175212e-14,9.9175212e-14,-1.5417498,0.13007543,-11.852737
8e4<=N<1e5,17,0.017,0.018,433579,-1.7064297,0.13210795,-12.916934,1.7562084e-14,1.7562084e-14,-1.7064297,0.13210795,-12.916934
8e4<=N<1e5,18,0.018,0.019,404600,-1.6975371,0.14008605,-12.117818,3.0434854e-15,3.0434854e-15,-1.6975371,0.14008605,-12.117818
8e4<=N<1e5,19,0.019,0.02,392490,-1.3038893,0.14541766,-8.9665125,5.0009767e-16,5.0009767e-16,-1.3038893,0.14541766,-8.9665125
8e4<=N<1e5,20,0.02,0.021,383539,-1.6072986,0.1548988,-10.376443,7.1795754e-17,7.1795754e-17,-1.6072986,0.1548988,-10.376443
8e4<=N<1e5,21,0.021,0.022,393620,-1.794927,0.15586141,-11.516173,1.1430978e-17,1.1430978e-17,-1.794927,0.15586141,-11.516173
8e4<=N<1e5,22,0.022,0.023,380924,-1.8514025,0.16065527,-11.52407,1.8200324e-18,1.8200324e-18,-1.8514025,0.16065527,-11.52407
8e4<=N<1e5,23,0.023,0.024,395566,-1.438107,0.16129379,-8.916072,3.0950179e-19,3.0950179e-19,-1.438107,0.16129379,-8.916072
8e4<=N<1e5,24,0.024,0.025,409811,-1.9765137,0.16170263,-12.223139,4.8377475e-20,4.8377475e-20,-1.9765137,0.16170263,-12.223139
8e4<=N<1e5,25,0.025,0.026,383840,-2.2061427,0.16955676,-13.011234,8.1946126e-21,8.1946126e-21,-2.2061427,0.16955676,-13.011234
8e4<=N<1e5,26,0.026,0.027,371902,-1.6613776,0.17570247,-9.4556305,1.3310488e-21,1.3310488e-21,-1.6613776,0.17570247,-9.4556305
8e4<=N<1e5,27,0.027,0.028,400676,-2.1019526,0.17642795,-11.913944,1.9810224e-22,1.9810224e-22,-2.1019526,0.17642795,-11.913944
8e4<=N<1e5,28,0.028,0.029,402744,-2.075495,0.17639798,-11.765979,3.5856619e-23,3.5856619e-23,-2.075495,0.17639798,-11.765979
8e4<=N<1e5,29,0.029,0.03,390326,-1.7956902,0.18027045,-9.9610901,6.0062466e-24,6.0062466e-24,-1.7956902,0.18027045,-9.9610901
all,0,0,0.001,1948424,1.3182316,0.0082689527,159.41942,1.0983642,1.0120982,0.21986745,0.0081078355,27.117897
all,1,0.001,0.002,1726555,0.77174147,0.014467129,53.344478,0.24864781,0.24631806,0.52309366,0.014465743,36.160856
all,2,0.002,0.003,1594057,0.48796332,0.022969768,21.24372,0.068868346,0.06850303,0.41909498,0.02296883,18.246248
all,3,0.003,0.004,1485852,0.3015237,0.025263819,11.935001,0.023808898,0.023697076,0.2777148,0.025263356,10.992791
all,4,0.004,0.005,1452193,0.08351211,0.029699323,2.8119197,0.0095701687,0.0095281812,0.073941941,0.029699127,2.4897008
all,5,0.005,0.006,1385901,-0.040283136,0.03452395,-1.1668171,0.0045821572,0.0045598454,-0.044865293,0.034523843,-1.2995452
all,6,0.006,0.007,1384780,-0.27752318,0.037122732,-7.4758286,0.0024044477,0.0023909223,-0.27992763,0.037122675,-7.5406103
all,7,0.007,0.008,1346288,-0.41411406,0.040949377,-10.112829,0.0014100018,0.0014037981,-0.41552406,0.040949346,-10.14727
all,8,0.008,0.009,1317006,-0.46127362,0.04382163,-10.526163,0.00087077695,0.00086622438,-0.4621444,0.04382161,-10.546039
all,9,0.009,0.01,1288197,-0.52401433,0.046465427,-11.27751,0.00058148993,0.00057776686,-0.52459582,0.046465415,-11.290028
all,10,0.01,0.011,1286043,-0.73962179,0.049354276,-14.985972,0.00038520467,0.00038226104,-0.74000699,0.049354269,-14.993779
all,11,0.011,0.012,1272522,-0.85290488,0.052093673,-16.372523,0.00026760014,0.00026490834,-0.85317248,0.052093668,-16.377662
all,12,0.012,0.013,1247263,-0.9436915,0.054381549,-17.353156,0.0001948982,0.00019411395,-0.9438864,0.054381544,-17.356741
all,13,0.013,0.014,1240687,-0.95962447,0.05736888,-16.727265,0.00014734301,0.00014609937,-0.95977181,0.057368875,-16.729835
all,14,0.014,0.015,1206928,-0.84915771,0.058385132,-14.544074,0.00011667986,0.00011576938,-0.84927438,0.05838513,-14.546073
all,15,0.015,0.016,1216052,-1.0659968,0.061890346,-17.223959,7.9315484e-05,7.8854812e-05,-1.0660761,0.061890345,-17.225241
all,16,0.016,0.017,1219047,-1.4054374,0.063342005,-22.188079,6.9573764e-05,6.8553621e-05,-1.405507,0.063342004,-22.189178
all,17,0.017,0.018,1204049,-1.504144,0.065927627,-22.815078,5.5000975e-05,5.4761989e-05,-1.504199,0.065927626,-22.815913
all,18,0.018,0.019,1181879,-1.5904048,0.067647377,-23.510221,4.1685373e-05,4.1434513e-05,-1.5904465,0.067647376,-23.510837
all,19,0.019,0.02,1165983,-1.3459543,0.069666055,-19.320088,3.5064007e-05,3.484603e-05,-1.3459894,0.069666054,-19.320591
all,20,0.02,0.021,1163943,-1.4878249,0.072945756,-20.396319,2.4232681e-05,2.4030333e-05,-1.4878491,0.072945756,-20.396651
all,21,0.021,0.022,1162599,-1.7268479,0.074272546,-23.25015,2.5179721e-05,2.502002e-05,-1.726873,0.074272545,-23.25049
all,22,0.022,0.023,1142031,-1.8348637,0.076907439,-23.858078,1.9093135e-05,1.8950032e-05,-1.8348828,0.076907439,-23.858326
all,23,0.023,0.024,1147348,-1.5825007,0.078326475,-20.203906,1.6219736e-05,1.6021324e-05,-1.5825169,0.078326475,-20.204113
all,24,0.024,0.025,1151456,-1.8818097,0.079693813,-23.612996,1.4196931e-05,1.4135199e-05,-1.8818239,0.079693813,-23.613175
all,25,0.025,0.026,1127454,-1.9691345,0.082203421,-23.954411,1.2842666e-05,1.2705302e-05,-1.9691474,0.082203421,-23.954567
all,26,0.026,0.027,1115265,-1.8755238,0.083383686,-22.492695,1.1786748e-05,1.164014e-05,-1.8755356,0.083383686,-22.492836
all,27,0.027,0.028,1135072,-2.0803633,0.08643505,-24.068516,9.064244e-06,8.9211231e-06,-2.0803724,0.08643505,-24.068621
all,28,0.028,0.029,1132127,-1.9427372,0.087315453,-22.249638,9.4150434e-06,9.3408632e-06,-1.9427466,0.087315453,-22.249746
all,29,0.029,0.03,1123048,-1.8001147,0.088741589,-20.284905,7.0344057e-06,6.9191786e-06,-1.8001217,0.088741588,-20.284984
1e4<=N<=5e4,0,0,0.001,490123,1.3712469,0.011507763,119.15842,1.2670376,1.1607406,0.10420924,0.011178643,9.3221731
1e4<=N<=5e4,1,0.001,0.002,459359,0.84853152,0.019040044,44.565628,0.40793709,0.40329872,0.44059442,0.019031432,23.150881
1e4<=N<=5e4,2,0.002,0.003,428516,0.5934607,0.026499994,22.394748,0.14117407,0.14067738,0.45228663,0.026498309,17.068509
1e4<=N<=5e4,3,0.003,0.004,401703,0.4368704,0.034833801,12.541565,0.051749397,0.051675396,0.385121,0.034833216,11.056143
1e4<=N<=5e4,4,0.004,0.005,384043,0.16070326,0.038408023,4.1841064,0.019667234,0.019653592,0.14103602,0.038407516,3.6720944
1e4<=N<=5e4,5,0.005,0.006,380350,0.10721669,0.044052597,2.4338336,0.0078518155,0.0078490766,0.099364873,0.044052459,2.2556033
1e4<=N<=5e4,6,0.006,0.007,358923,-0.12203966,0.047161096,-2.5877189,0.0033385385,0.0033379378,-0.1253782,0.047161005,-2.6585141
1e4<=N<=5e4,7,0.007,0.008,351211,-0.27256977,0.052423231,-5.1994081,0.0014028097,0.0014026797,-0.27397258,0.05242321,-5.2261695
1e4<=N<=5e4,8,0.008,0.009,346415,-0.33297179,0.056706413,-5.8718543,0.00061445367,0.00061442529,-0.33358625,0.05670639,-5.8826924
1e4<=N<=5e4,9,0.009,0.01,349702,-0.36470611,0.058982577,-6.1832854,0.00028494641,0.00028493802,-0.36499106,0.058982566,-6.1881176
1e4<=N<=5e4,10,0.01,0.011,337711,-0.59651441,0.062952326,-9.4756531,0.00012784082,0.00012783918,-0.59664225,0.062952323,-9.4776844
1e4<=N<=5e4,11,0.011,0.012,323537,-0.79718216,0.066519318,-11.98422,5.462051e-05,5.4620224e-05,-0.79723679,0.066519315,-11.985042
1e4<=N<=5e4,12,0.012,0.013,331685,-0.86988197,0.070464408,-12.344984,2.9091027e-05,2.9090908e-05,-0.86991106,0.070464408,-12.345397
1e4<=N<=5e4,13,0.013,0.014,333541,-0.70224193,0.072029335,-9.749388,1.3616642e-05,1.3616616e-05,-0.70225555,0.072029334,-9.7495771
1e4<=N<=5e4,14,0.014,0.015,324281,-0.69855505,0.074847065,-9.3330988,6.7856664e-06,6.7856583e-06,-0.69856184,0.074847064,-9.3331895
1e4<=N<=5e4,15,0.015,0.016,320881,-0.94708736,0.079868557,-11.858075,3.2718153e-06,3.2718134e-06,-0.94709063,0.079868557,-11.858116
1e4<=N<=5e4,16,0.016,0.017,315125,-1.2385792,0.082307171,-15.048253,1.6547522e-06,1.6547517e-06,-1.2385808,0.082307171,-15.048273
1e4<=N<=5e4,17,0.017,0.018,316325,-1.2009004,0.085460906,-14.052043,8.1787925e-07,8.1787911e-07,-1.2009012,0.085460906,-14.052053
1e4<=N<=5e4,18,0.018,0.019,310188,-1.4420246,0.086229705,-16.72306,3.9619098e-07,3.9619094e-07,-1.4420249,0.086229705,-16.723065
1e4<=N<=5e4,19,0.019,0.02,306857,-1.1759567,0.090983316,-12.92497,1.9380733e-07,1.9380732e-07,-1.1759569,0.090983316,-12.924973
1e4<=N<=5e4,20,0.02,0.021,305917,-1.245956,0.093607585,-13.310417,8.8730419e-08,8.8730417e-08,-1.2459561,0.093607585,-13.310418
1e4<=N<=5e4,21,0.021,0.022,309433,-1.6545491,0.095089458,-17.399921,5.0342495e-08,5.0342494e-08,-1.6545491,0.095089458,-17.399922
1e4<=N<=5e4,22,0.022,0.023,308834,-1.7527213,0.098724291,-17.753698,2.8149835e-08,2.8149835e-08,-1.7527213,0.098724291,-17.753698
1e4<=N<=5e4,23,0.023,0.024,302384,-1.3968126,0.10106859,-13.820442,1.2948035e-08,1.2948035e-08,-1.3968126,0.10106859,-13.820442
1e4<=N<=5e4,24,0.024,0.025,299654,-1.5558766,0.10285181,-15.127363,6.2269457e-09,6.2269457e-09,-1.5558766,0.10285181,-15.127363
1e4<=N<=5e4,25,0.025,0.026,298458,-1.8062464,0.1066513,-16.936,3.3503046e-09,3.3503046e-09,-1.8062464,0.1066513,-16.936
1e4<=N<=5e4,26,0.026,0.027,302121,-1.966551,0.10419911,-18.873011,1.7405882e-09,1.7405882e-09,-1.966551,0.10419911,-18.873011
1e4<=N<=5e4,27,0.027,0.028,291078,-1.8762015,0.1087916,-17.24583,8.1907372e-10,8.1907372e-10,-1.8762015,0.1087916,-17.24583
1e4<=N<=5e4,28,0.028,0.029,285406,-1.8614564,0.11441202,-16.269762,3.7608023e-10,3.7608023e-10,-1.8614564,0.11441202,-16.269762
1e4<=N<=5e4,29,0.029,0.03,292577,-1.7432699,0.11538695,-15.108033,1.9582468e-10,1.9582468e-10,-1.7432699,0.11538695,-15.108033
5e4<N<1e5,0,0,0.001,1442353,1.2963853,0.010477381,123.7318,1.0350283,0.95667521,0.26135694,0.010289213,25.401061
5e4<N<1e5,1,0.001,0.002,1244189,0.73360428,0.018800695,39.020061,0.17623597,0.17557896,0.55736831,0.018799759,29.647631
5e4<N<1e5,2,0.002,0.003,1143374,0.43746566,0.030425569,14.378224,0.031084858,0.031065292,0.4063808,0.030425383,13.356637
5e4<N<1e5,3,0.003,0.004,1063295,0.2393565,0.032754624,7.3075638,0.0061233159,0.0061224438,0.23323319,0.032754615,7.1206206
5e4<N<1e5,4,0.004,0.005,1046633,0.043669568,0.038704113,1.1282927,0.001158065,0.0011580284,0.042511503,0.038704103,1.098372
5e4<N<1e5,5,0.005,0.006,986319,-0.10979818,0.045415698,-2.4176262,0.0002346043,0.00023460238,-0.11003279,0.045415695,-2.4227921
5e4<N<1e5,6,0.006,0.007,1006243,-0.34407544,0.048211133,-7.1368461,4.6547691e-05,4.6547602e-05,-0.34412199,0.048211133,-7.1378116
5e4<N<1e5,7,0.007,0.008,974864,-0.4784941,0.053269604,-8.9824977,9.9819929e-06,9.981988e-06,-0.47850408,0.053269604,-8.9826851
5e4<N<1e5,8,0.008,0.009,951193,-0.52311811,0.057014161,-9.1752313,2.1501328e-06,2.1501325e-06,-0.52312026,0.057014161,-9.175269
5e4<N<1e5,9,0.009,0.01,920384,-0.60330188,0.061032308,-9.8849594,4.4267556e-07,4.4267555e-07,-0.60330233,0.061032308,-9.8849667
5e4<N<1e5,10,0.01,0.011,929368,-0.80344553,0.06430675,-12.493953,9.3788041e-08,9.378804e-08,-0.80344562,0.06430675,-12.493955
5e4<N<1e5,11,0.011,0.012,929421,-0.88751852,0.06740271,-13.167401,2.3182937e-08,2.3182937e-08,-0.88751855,0.06740271,-13.167402
5e4<N<1e5,12,0.012,0.013,898202,-0.98902145,0.070864357,-13.956543,4.982994e-09,4.982994e-09,-0.98902146,0.070864357,-13.956543
5e4<N<1e5,13,0.013,0.014,889996,-1.0782632,0.075240104,-14.330964,1.0293742e-09,1.0293742e-09,-1.0782632,0.075240104,-14.330964
5e4<N<1e5,14,0.014,0.015,865692,-0.92030279,0.076386401,-12.047992,2.4617428e-10,2.4617428e-10,-0.92030279,0.076386401,-12.047992
5e4<N<1e5,15,0.015,0.016,878205,-1.1222386,0.080539568,-13.934003,5.3581807e-11,5.3581807e-11,-1.1222386,0.080539568,-13.934003
5e4<N<1e5,16,0.016,0.017,886858,-1.4766975,0.081964377,-18.016333,1.295996e-11,1.295996e-11,-1.4766975,0.081964377,-18.016333
5e4<N<1e5,17,0.017,0.018,871017,-1.6292303,0.085637451,-19.02474,2.8412024e-12,2.8412024e-12,-1.6292303,0.085637451,-19.02474
5e4<N<1e5,18,0.018,0.019,854794,-1.6674534,0.088102781,-18.926229,6.8566595e-13,6.8566595e-13,-1.6674534,0.088102781,-18.926229
5e4<N<1e5,19,0.019,0.02,842376,-1.4172562,0.090482851,-15.663258,1.6531598e-13,1.6531598e-13,-1.4172562,0.090482851,-15.663258
5e4<N<1e5,20,0.02,0.021,841498,-1.5906349,0.094904845,-16.760313,3.9340203e-14,3.9340203e-14,-1.5906349,0.094904845,-16.760313
5e4<N<1e5,21,0.021,0.022,836994,-1.7714862,0.096947819,-18.272574,8.3419604e-15,8.3419604e-15,-1.7714862,0.096947819,-18.272574
5e4<N<1e5,22,0.022,0.023,817700,-1.8764588,0.1006637,-18.640869,1.8129828e-15,1.8129828e-15,-1.8764588,0.1006637,-18.640869
5e4<N<1e5,23,0.023,0.024,828952,-1.6596776,0.10188262,-16.290095,4.5541657e-16,4.5541657e-16,-1.6596776,0.10188262,-16.290095
5e4<N<1e5,24,0.024,0.025,835343,-2.0190022,0.10341303,-19.523674,1.0770864e-16,1.0770864e-16,-2.0190022,0.10341303,-19.523674
5e4<N<1e5,25,0.025,0.026,813090,-2.0425896,0.10699738,-19.09009,2.630902e-17,2.630902e-17,-2.0425896,0.10699738,-19.09009
5e4<N<1e5,26,0.026,0.027,797633,-1.8614729,0.10962804,-16.979898,4.9229769e-18,4.9229769e-18,-1.8614729,0.10962804,-16.979898
5e4<N<1e5,27,0.027,0.028,827647,-2.1635378,0.11209115,-19.301594,1.3560092e-18,1.3560092e-18,-2.1635378,0.11209115,-19.301594
5e4<N<1e5,28,0.028,0.029,830439,-1.9840983,0.11228401,-17.670354,3.7856244e-19,3.7856244e-19,-1.9840983,0.11228401,-17.670354
5e4<N<1e5,29,0.029,0.03,814592,-1.827711,0.115043,-15.887199,8.3700867e-20,8.3700867e-20,-1.827711,0.115043,-15.887199


==> anc/csv/pairs_N.json <==
{
 "provenance": "s46_pairs_N.py, 2026-10-01; rank-0 class representatives (168,760), K = 100; see the docstring",
 "levels": [
  0.1,
  0.25,
  0.5,
  0.75,
  0.9
 ],
 "pairs_weighted_quantiles_N": [
  29360,
  47838,
  69480,
  85974,
  94605
 ],
 "class_quantiles_N": [
  10275,
  25024,
  49740,
  75110,
  90048
 ],
 "total_pairs": 851293151,
 "pair_share_N_ge_5e4": 0.7288870529160407,
 "class_share_N_ge_5e4": 0.4976771746859445,
 "per_bin_pairs_weighted_median_N": {
  "min": 68952,
  "max": 69758,
  "bin0": 68952,
  "bin99": 69696
 },
 "per_bin_pairs_weighted_q25_N": {
  "min": 47200,
  "max": 48132
 },
 "per_bin_pairs_weighted_q75_N": {
  "min": 85509,
  "max": 86262
 },
 "peak_rss_GB": 0.74,
 "runtime_s": 0.7
}

==> anc/csv/pdivn.json <==
{
 "extra_by_bin": [
  0.18366034369778791,
  0.00014217425719445975,
  1.4974425351954523e-05,
  3.436382241021438e-06,
  1.1718270659141232e-06,
  5.676746339872172e-07,
  2.3932009625712064e-07,
  1.4417657590470517e-07,
  7.069411917726275e-08,
  5.139640274759847e-08,
  2.977316151466755e-08,
  2.8189800395690702e-08,
  6.846371400126173e-09,
  1.5262524712517434e-08,
  6.288235942443162e-09,
  6.015148613260964e-09,
  2.2063373123131517e-10,
  2.921548778728877e-09,
  6.016877360871823e-09,
  1.2378771417856027e-09,
  5.561037357934253e-10,
  1.7224554865407154e-09,
  4.491518337317696e-11,
  3.359037375863174e-10,
  1.6700173603550548e-11,
  5.806675074819398e-11,
  2.614419863792548e-10,
  7.895937795631763e-10,
  1.2897240243371495e-11,
  1.4778463581821273e-10,
  3.731396365219749e-12,
  2.232637607102019e-12,
  2.392210289035901e-12,
  1.857476451071543e-13,
  1.4713534828416448e-11,
  5.384169962726156e-11,
  1.0978296389626665e-11,
  3.070600697610544e-13,
  2.3145211723550525e-13,
  1.6932973120870352e-13,
  5.499715582415888e-13,
  5.615694768047422e-12,
  6.410313133756344e-13,
  9.334487088515496e-14,
  1.4940667264924045e-14,
  1.8853043507447292e-11,
  2.848016439132778e-12,
  6.2978650999214e-15,
  4.1193897877693015e-14,
  7.002688264690586e-18,
  1.660548119549558e-17,
  2.923929939005248e-15,
  6.99645846842905e-14,
  1.5646829899219746e-15,
  1.4655465349384207e-14,
  4.838753596600811e-14,
  8.438240116541735e-16,
  3.2434356258642385e-14,
  2.2139224266442625e-17,
  1.7116514822261184e-16,
  3.4039509385039293e-17,
  4.525913468874474e-15,
  3.0739664177165867e-16,
  4.3599559389819765e-13,
  1.6107077602425542e-14,
  4.0793683008566946e-16,
  1.781740846331575e-20,
  4.432753054788275e-18,
  1.8346018911188315e-15,
  3.161431408980375e-18,
  1.1282370659605166e-16,
  2.041657814815598e-18,
  7.97673960692865e-20,
  4.5508309378689645e-15,
  5.452255119569389e-20,
  1.424189275752362e-21,
  6.356182406658639e-16,
  1.1439971497013411e-20,
  2.426381080381895e-15,
  6.694202401186489e-18,
  1.9310922809015065e-17,
  9.78411680036477e-21,
  1.1017517194848246e-20,
  3.209864775247973e-21,
  1.0896849247071133e-17,
  2.218581888144131e-19,
  1.7868465676721887e-16,
  4.333932528621295e-21,
  2.556180125513074e-19,
  5.8976597702160535e-18,
  1.2588877609899944e-18,
  8.112982088551777e-22,
  8.567496506968821e-17,
  4.930809254027046e-22,
  6.618822960098961e-19,
  4.007358557046035e-20,
  1.2151599757576311e-21,
  2.379662750976545e-23,
  1.1062059232652138e-26,
  4.054973448815025e-34
 ],
 "bin0": 0.18366034369778791,
 "max_other_bins": 0.00014217425719445975
}

==> anc/csv/rank2_chi2.json <==
{
 "provenance": "s45_rank2_chi2.py, 2026-10-01; class representatives, good primes, K = 40; see the docstring",
 "dof": 39,
 "quartiles": {
  "Q1": {
   "B_full_se": {
    "lam": -0.10658514343773517,
    "chi2": 38220.78357847777,
    "chi2_over_dof": 980.0200917558403
   },
   "C_independent": {
    "lam": -0.11874534920617265,
    "chi2": 22336.537020223765,
    "chi2_over_dof": 572.731718467276
   },
   "A_quartile_se": {
    "lam": -0.07701816331946398,
    "chi2": 29769.541581362053,
    "chi2_over_dof": 763.3215790092834
   },
   "B_at_lamA": {
    "chi2_over_dof": 985.5255319879723
   },
   "median_ratio_sd_full_over_se_quartile": 0.8739116793427011,
   "n_classes": 42190
  },
  "Q2": {
   "B_full_se": {
    "lam": -0.1904949796439405,
    "chi2": 9011.457910537883,
    "chi2_over_dof": 231.0630233471252
   },
   "C_independent": {
    "lam": -0.19336473721186234,
    "chi2": 5295.2275161445305,
    "chi2_over_dof": 135.7750645165264
   },
   "A_quartile_se": {
    "lam": -0.18406173161501466,
    "chi2": 7350.89388151858,
    "chi2_over_dof": 188.48445850047642
   },
   "B_at_lamA": {
    "chi2_over_dof": 231.3469017857797
   },
   "median_ratio_sd_full_over_se_quartile": 0.8968758059999631,
   "n_classes": 42190
  },
  "Q3": {
   "B_full_se": {
    "lam": 0.009270687033553274,
    "chi2": 18574.623550796397,
    "chi2_over_dof": 476.2723987383692
   },
   "C_independent": {
    "lam": -0.0036908385211510577,
    "chi2": 11305.818323922278,
    "chi2_over_dof": 289.89277753646866
   },
   "A_quartile_se": {
    "lam": 0.011834568655527455,
    "chi2": 14124.742132198671,
    "chi2_over_dof": 362.1728751845813
   },
   "B_at_lamA": {
    "chi2_over_dof": 476.3141349687264
   },
   "median_ratio_sd_full_over_se_quartile": 0.8714236572899408,
   "n_classes": 42190
  },
  "Q4": {
   "B_full_se": {
    "lam": 0.295360009919612,
    "chi2": 28093.31303943319,
    "chi2_over_dof": 720.3413599854664
   },
   "C_independent": {
    "lam": 0.2593881262087728,
    "chi2": 19287.82843543848,
    "chi2_over_dof": 494.55970347278156
   },
   "A_quartile_se": {
    "lam": 0.2590173931905084,
    "chi2": 23351.06951777711,
    "chi2_over_dof": 598.7453722506951
   },
   "B_at_lamA": {
    "chi2_over_dof": 728.8225629302538
   },
   "median_ratio_sd_full_over_se_quartile": 0.9143125060213488,
   "n_classes": 42190
  }
 },
 "range_A_quartile_se": [
  188.48445850047642,
  763.3215790092834
 ],
 "range_B_full_se": [
  231.0630233471252,
  980.0200917558403
 ],
 "range_C_independent": [
  135.7750645165264,
  572.731718467276
 ],
 "peak_rss_GB": 0.84,
 "runtime_s": 0.5
}

==> anc/csv/robust_allbins.json <==
{
 "provenance": "s61_robust_allbins.py, 2026-10-08; rank-0 class representatives, K = 40, quartiles over all N; see the docstring",
 "anchor_rank2_test_log": {
  "all_match_to_3_decimals": true,
  "n_bins": 12,
  "rows": [
   {
    "bin": 0,
    "raw_log": -0.312,
    "adj_log": -0.33,
    "raw": -0.312,
    "adj": -0.33
   },
   {
    "bin": 1,
    "raw_log": -2.78,
    "adj_log": -2.775,
    "raw": -2.78,
    "adj": -2.775
   },
   {
    "bin": 2,
    "raw_log": -3.822,
    "adj_log": -3.806,
    "raw": -3.822,
    "adj": -3.806
   },
   {
    "bin": 3,
    "raw_log": -3.979,
    "adj_log": -3.955,
    "raw": -3.979,
    "adj": -3.955
   },
   {
    "bin": 5,
    "raw_log": -3.109,
    "adj_log": -3.145,
    "raw": -3.109,
    "adj": -3.145
   },
   {
    "bin": 8,
    "raw_log": -1.005,
    "adj_log": -0.981,
    "raw": -1.005,
    "adj": -0.981
   },
   {
    "bin": 12,
    "raw_log": -2.198,
    "adj_log": -2.33,
    "raw": -2.198,
    "adj": -2.33
   },
   {
    "bin": 17,
    "raw_log": -0.98,
    "adj_log": -0.949,
    "raw": -0.98,
    "adj": -0.949
   },
   {
    "bin": 22,
    "raw_log": 1.708,
    "adj_log": 1.756,
    "raw": 1.708,
    "adj": 1.756
   },
   {
    "bin": 26,
    "raw_log": 0.134,
    "adj_log": 0.063,
    "raw": 0.134,
    "adj": 0.063
   },
   {
    "bin": 31,
    "raw_log": -1.491,
    "adj_log": -1.536,
    "raw": -1.491,
    "adj": -1.536
   },
   {
    "bin": 36,
    "raw_log": 0.226,
    "adj_log": 0.515,
    "raw": 0.226,
    "adj": 0.515
   }
  ]
 },
 "max_abs_shift": 0.3056271380283042,
 "bin_of_max": 38,
 "y_of_max": 0.9625,
 "top5_bins_by_abs_shift": [
  {
   "bin": 38,
   "y": 0.9625,
   "raw": 1.492901166222761,
   "adj": 1.7985283042510651,
   "shift": 0.3056271380283042,
   "raw_z": 9.263715563264599
  },
  {
   "bin": 37,
   "y": 0.9375,
   "raw": 0.5882792711973748,
   "adj": 0.8793279625266788,
   "shift": 0.291048691329304,
   "raw_z": 3.713211668379076
  },
  {
   "bin": 36,
   "y": 0.9125,
   "raw": 0.22557360087202927,
   "adj": 0.5147466604655211,
   "shift": 0.2891730595934918,
   "raw_z": 1.4326030060040613
  },
  {
   "bin": 39,
   "y": 0.9875,
   "raw": 2.1749797225187395,
   "adj": 2.4255733826520873,
   "shift": 0.25059366013334783,
   "raw_z": 13.575301923924346
  },
  {
   "bin": 27,
   "y": 0.6875,
   "raw": -0.39934838090697844,
   "adj": -0.5315469569617839,
   "shift": -0.13219857605480545,
   "raw_z": -3.040691323433504
  }
 ],
 "bins_abs_shift_ge_0_1": [
  12,
  13,
  27,
  28,
  33,
  35,
  36,
  37,
  38,
  39
 ],
 "max_abs_shift_on_substantial_bins": 0.3056271380283042,
 "n_substantial": 31,
 "sign_changes": [],
 "n_sign_changes_on_substantial_bins": 0,
 "bin2": {
  "raw": -3.8217311933776306,
  "adj": -3.806369502324758
 },
 "peak_rss_GB": 0.53,
 "runtime_s": 0.7
}

==> anc/csv/robust_allbins_K40.csv <==
bin,y_ctr,raw_gap,raw_z,standardised_gap,shift
0,0.0125,-0.31158828,-28.974231,-0.32975661,-0.018168326
1,0.0375,-2.7802065,-115.0654,-2.7754625,0.0047439504
2,0.0625,-3.8217312,-115.53591,-3.8063695,0.015361691
3,0.0875,-3.9794546,-97.45188,-3.9548184,0.024636239
4,0.1125,-3.4899287,-74.309704,-3.4973578,-0.0074291194
5,0.1375,-3.108604,-59.542633,-3.1450217,-0.036417616
6,0.1625,-2.4577934,-42.135049,-2.5086317,-0.050838259
7,0.1875,-1.9202101,-29.98417,-1.9263475,-0.0061374358
8,0.2125,-1.0048857,-14.686689,-0.98103487,0.023850777
9,0.2375,-0.15110496,-2.0875229,-0.068311544,0.082793412
10,0.2625,-0.52107879,-6.772671,-0.52046516,0.00061363447
11,0.2875,-1.6228015,-20.144527,-1.7076441,-0.084842609
12,0.3125,-2.1982233,-25.959604,-2.3295538,-0.13133049
13,0.3375,-2.4833749,-28.387325,-2.5982513,-0.11487639
14,0.3625,-0.58185546,-6.3090703,-0.65640826,-0.074552804
15,0.3875,-0.1737221,-1.8552263,-0.22888189,-0.055159786
16,0.4125,0.056823585,0.57758141,0.089157384,0.032333799
17,0.4375,-0.97988508,-9.5257506,-0.94902396,0.03086112
18,0.4625,-1.2520205,-11.720445,-1.2640142,-0.011993643
19,0.4875,-2.116999,-19.334443,-2.1621168,-0.045117848
20,0.5125,-1.5851674,-14.109543,-1.5938956,-0.0087282013
21,0.5375,-0.06146194,-0.52987385,-0.086816298,-0.025354358
22,0.5625,1.7075671,14.493657,1.7560654,0.048498281
23,0.5875,2.4286038,20.300382,2.4751033,0.046499532
24,0.6125,2.2470467,18.352826,2.2393312,-0.0077154228
25,0.6375,1.2571779,9.9987712,1.1984733,-0.058704596
26,0.6625,0.13405102,1.0389197,0.063430074,-0.070620948
27,0.6875,-0.39934838,-3.0406913,-0.53154696,-0.13219858
28,0.7125,-0.17119057,-1.2838006,-0.27138354,-0.10019296
29,0.7375,-0.33126125,-2.4575354,-0.34048769,-0.0092264434
30,0.7625,-1.2127763,-8.7565617,-1.2331774,-0.020401106
31,0.7875,-1.4907413,-10.56995,-1.5355348,-0.044793508
32,0.8125,-2.4684217,-17.196584,-2.5550329,-0.086611105
33,0.8375,-2.9848428,-20.477011,-3.0851818,-0.10033903
34,0.8625,-1.0862099,-7.2621905,-1.0370808,0.049129039
35,0.8875,-1.2500136,-8.1957001,-1.1306571,0.11935651
36,0.9125,0.2255736,1.432603,0.51474666,0.28917306
37,0.9375,0.58827927,3.7132117,0.87932796,0.29104869
38,0.9625,1.4929012,9.2637156,1.7985283,0.30562714
39,0.9875,2.1749797,13.575302,2.4255734,0.25059366


==> anc/csv/rootno_check.json <==
{
 "provenance": "s41_rootno.py, 2026-10-01; PARI/GP ellrootno on the 437,226 class representatives; see the docstring",
 "gp_version": "2.17.0",
 "n_classes": 437226,
 "n_parsed": 437226,
 "gp_chunks_with_stderr": 0,
 "n_agree": 437226,
 "n_disagree": 0,
 "by_rank": {
  "0": {
   "n": 168760,
   "agree": 168760
  },
  "1": {
   "n": 222439,
   "agree": 222439
  },
  "2": {
   "n": 45496,
   "agree": 45496
  },
  "3": {
   "n": 531,
   "agree": 531
  }
 },
 "disagreements": [],
 "counts_w_pari": {
  "+1": 214256,
  "-1": 222970
 },
 "peak_rss_GB": 0.38,
 "runtime_s": 1.6
}

==> anc/csv/s00_text_numbers.json <==
{
 "script": "s00_audit_numbers.py",
 "date": "2026-10-01",
 "C6.rank0_classes": 168760,
 "C6.rank1_classes": 222439,
 "C4.R2_L_reps_p2357": [
  0.2398,
  0.2501,
  0.1724,
  0.1217
 ],
 "C4.max_dR2_reps": 0.005,
 "C4.argmax_dR2_reps": 3,
 "C4.R2_L_all_p2357": [
  0.2151,
  0.2201,
  0.1734,
  0.1269
 ],
 "C4.max_dR2_all": 0.0052,
 "C4.argmax_dR2_all": 3,
 "C6.rank0_K100_zero_crossings": [
  0.111,
  0.292,
  0.66
 ],
 "C6.rank0_K100_max": [
  3.44,
  0.435
 ],
 "C6.rank0_K100_min": [
  -3.85,
  0.855
 ],
 "C6.window_corr_K100": 0.9982,
 "C6.first_bin_rank0_rank1_K100": [
  1.018,
  -0.598
 ],
 "C7.S": 53707,
 "C7.placebo": [
  39.6,
  9.9,
  59.4
 ],
 "C7.bonferroni_bins": 31,
 "C7.sign_runs_K40": [
  [
   -1,
   0.0,
   0.225
  ],
  [
   0,
   0.225,
   0.25
  ],
  [
   -1,
   0.25,
   0.375
  ],
  [
   0,
   0.375,
   0.425
  ],
  [
   -1,
   0.425,
   0.525
  ],
  [
   0,
   0.525,
   0.55
  ],
  [
   1,
   0.55,
   0.65
  ],
  [
   0,
   0.65,
   0.75
  ],
  [
   -1,
   0.75,
   0.9
  ],
  [
   0,
   0.9,
   0.925
  ],
  [
   1,
   0.925,
   1.0
  ]
 ],
 "C7.largest_neg_gap": [
  -4.005,
  0.0875,
  -97.0
 ],
 "C7.largest_pos_gap": [
  2.457,
  0.5875,
  20.4
 ],
 "C7.K100_first_bin_gap": [
  0.799,
  73.0
 ],
 "C7.K40_global_quartile_gap_bins0_3": [
  -0.312,
  -2.78,
  -3.822,
  -3.979
 ],
 "C7.quartile_sizes": [
  [
   "Q1",
   42190.0
  ],
  [
   "Q2",
   42190.0
  ],
  [
   "Q3",
   42190.0
  ],
  [
   "Q4",
   42190.0
  ],
  [
   "Q4-Q1",
   NaN
  ]
 ],
 "C7.quartile_profile_zero_crossings_K40": {
  "Q1": [
   0.16,
   0.262,
   0.724
  ],
  "Q2": [
   0.129,
   0.306,
   0.638
  ],
  "Q3": [
   0.085,
   0.348,
   0.639
  ],
  "Q4": [
   0.037,
   0.289,
   0.715
  ]
 },
 "C7.cov_bonf_bins_K100": 72,
 "C7.cov_first_bin": [
  0.29,
  73.8
 ],
 "C7.cov_min_on_(0.01,0.22]": [
  -1.18,
  0.075,
  -66.5
 ],
 "C7.cov_global_min": [
  -1.18,
  0.075
 ],
 "C7.cov_max_abs_corr": 0.0214,
 "C7.cov_sign_runs_K100": [
  [
   1,
   0.0,
   0.01
  ],
  [
   -1,
   0.01,
   0.22
  ],
  [
   0,
   0.22,
   0.27
  ],
  [
   -1,
   0.27,
   0.36
  ],
  [
   0,
   0.36,
   0.42
  ],
  [
   -1,
   0.42,
   0.45
  ],
  [
   0,
   0.45,
   0.46
  ],
  [
   -1,
   0.46,
   0.53
  ],
  [
   0,
   0.53,
   0.54
  ],
  [
   1,
   0.54,
   0.64
  ],
  [
   0,
   0.64,
   0.65
  ],
  [
   1,
   0.65,
   0.66
  ],
  [
   0,
   0.66,
   0.68
  ],
  [
   -1,
   0.68,
   0.69
  ],
  [
   0,
   0.69,
   0.7
  ],
  [
   -1,
   0.7,
   0.71
  ],
  [
   0,
   0.71,
   0.76
  ],
  [
   -1,
   0.76,
   0.9
  ],
  [
   0,
   0.9,
   0.95
  ],
  [
   1,
   0.95,
   0.97
  ],
  [
   0,
   0.97,
   0.98
  ],
  [
   1,
   0.98,
   1.0
  ]
 ],
 "C7.cov_crossings_K100": [
  0.0108,
  0.2224,
  0.2442,
  0.2458,
  0.2601,
  0.408
 ],
 "C8.condbins_max_diff_y_le_0.125_K100": [
  "0.0598",
  "0.035"
 ],
 "C8.stored_vs_good_first_bin_K100": [
  1.018,
  0.979,
  -10.0
 ],
 "C8.stored_vs_good_bins1_5_in_SE": [
  -0.2,
  -0.08,
  -0.04,
  -0.02,
  -0.02
 ],
 "C11.all_eps.cp.diff_bins0_5": [
  0.035,
  -0.891,
  -1.206,
  -1.241,
  -1.394,
  -0.319
 ],
 "C11.all_eps.cp.z_bins0_5": [
  2.8,
  -30.9,
  -32.7,
  -27.9,
  -22.2,
  -5.1
 ],
 "C11.all_eps.om.diff_bins0_5": [
  -0.178,
  -0.176,
  -0.19,
  -0.126,
  -0.161,
  -0.123
 ],
 "C11.all_eps.om.z_bins0_5": [
  -70.6,
  -38.1,
  -30.3,
  -16.8,
  -19.2,
  -13.2
 ],
 "C11.rank0.L1.diff_bins0_5": [
  -0.222,
  -0.812,
  -0.958,
  -0.952,
  -0.745,
  -0.543
 ],
 "C11.rank0.L1.z_bins0_5": [
  -68.8,
  -116.8,
  -103.9,
  -84.7,
  -56.5,
  -37.3
 ],
 "C11.rank0.cp.diff_bins0_5": [
  -0.106,
  -0.75,
  -1.214,
  -1.244,
  -1.283,
  -0.82
 ],
 "C11.rank0.cp.z_bins0_5": [
  -4.7,
  -14.5,
  -12.8,
  -12.4,
  -12.8,
  -7.1
 ],
 "C11.all_eps.T2.diff_bins0_5": [
  0.113,
  0.104,
  0.077,
  -0.012,
  -0.038,
  -0.058
 ],
 "C11.all_eps.T2.z_bins0_5": [
  34.6,
  14.1,
  7.9,
  -1.1,
  -2.9,
  -3.8
 ],
 "C11.all_eps.cp8.diff_bins0_5": [
  0.006,
  -0.103,
  -0.19,
  -0.241,
  -0.255,
  -0.179
 ],
 "C11.all_eps.cp8.z_bins0_5": [
  4.6,
  -38.1,
  -52.6,
  -54.9,
  -52.1,
  -32.4
 ],
 "C11.D_unit_bins0_5": [
  0.832,
  1.462,
  1.151,
  0.434,
  -0.345,
  -1.116
 ],
 "C11.rank0_unit_bins0_5": [
  1.31,
  1.798,
  1.434,
  0.637,
  -0.035,
  -0.979
 ],
 "C11.retention_mult_add_bins0_4": [
  -2.223,
  0.714,
  0.737,
  0.718,
  0.682
 ],
 "C11.adjusted_mult_add_bins0_4": [
  -0.078,
  -0.636,
  -0.889,
  -0.891,
  -0.951
 ],
 "C11.retention_rank_bins0_4": [
  3.059,
  0.895,
  0.951,
  0.964,
  0.941
 ],
 "C11.adjusted_rank_bins0_4": [
  0.107,
  -0.797,
  -1.147,
  -1.196,
  -1.312
 ],
 "C11.retention_N_quantile40_bins0_4": [
  1.162,
  0.994,
  0.991,
  0.993,
  0.991
 ],
 "C11.adjusted_N_quantile40_bins0_4": [
  0.041,
  -0.886,
  -1.194,
  -1.232,
  -1.382
 ],
 "C11.classweight_reduction": {
  "mean": [
   0.072,
   0.08,
   0.036,
   0.066
  ],
  "max": [
   0.129,
   0.117,
   0.048,
   0.08
  ],
  "sum": [
   0.207,
   0.177,
   0.081,
   0.103
  ]
 },
 "C11.sha1T1_share_rank0_reps": [
  99261,
  168760,
  0.588
 ],
 "C12.prime_1e4": {
  "n": 1357,
  "beta": -0.308,
  "se_beta": 0.033,
  "alpha": 0.821,
  "se_alpha": 0.036,
  "chi2dof": 3.64,
  "p_after_beta": 0.0387838,
  "a": 1.092,
  "b": -0.365,
  "p_after_ab": 0.061,
  "maxz": 3.92
 },
 "C12.prime_W1": {
  "n": 687,
  "beta": -0.379,
  "se_beta": 0.045,
  "alpha": 0.79,
  "se_alpha": 0.049,
  "chi2dof": 2.85,
  "p_after_beta": 0.330375,
  "a": 1.13,
  "b": -0.46,
  "p_after_ab": 0.448,
  "maxz": 4.26
 },
 "C12.prime_W2": {
  "n": 670,
  "beta": -0.233,
  "se_beta": 0.047,
  "alpha": 0.856,
  "se_alpha": 0.052,
  "chi2dof": 1.52,
  "p_after_beta": 0.588863,
  "a": 1.055,
  "b": -0.267,
  "p_after_ab": 0.571,
  "maxz": 2.99
 },
 "C12.rough7_composite_1e4": {
  "n": 8281,
  "beta": -0.201,
  "se_beta": 0.013,
  "alpha": 0.912,
  "se_alpha": 0.015,
  "chi2dof": 8.8,
  "p_after_beta": 5.86514e-10,
  "a": 1.119,
  "b": -0.275,
  "p_after_ab": 0.0,
  "maxz": 7.8
 },
 "C12.composite_1e4": {
  "n": 397827,
  "beta": -0.068,
  "se_beta": 0.002,
  "alpha": 1.294,
  "se_alpha": 0.002,
  "chi2dof": 5462.11,
  "p_after_beta": 0.0,
  "a": 1.681,
  "b": -0.482,
  "p_after_ab": 0.0,
  "maxz": 179.35
 },
 "C12.prime_1e4_after_beta": [
  55.91,
  1.434,
  0.0388
 ],
 "C12.window_beta_diff_sigma": 2.24,
 "C12.diff.prime_1e4 - rough7_composite_1e4": {
  "chi2dof": 1.38,
  "p": 0.0554,
  "maxz": 2.51
 },
 "C12.diff.prime_1e4 - composite_1e4": {
  "chi2dof": 18.75,
  "p": 0.0,
  "maxz": 10.44
 },
 "C12.prime_1e4_K100": {
  "chi2dof": 2.08,
  "beta": -0.263
 }
}

==> anc/csv/s01_checks.json <==
{
 "script": "s01_checks_c1c2.py",
 "date": "2026-10-01",
 "n_curves_all": 3064705,
 "N_min": 11,
 "N_max": 499998,
 "rank_counts_all": {
  "0": 1170876,
  "1": 1535669,
  "2": 348672,
  "3": 9487,
  "4": 1
 },
 "rank0_all": 1170876,
 "rank0_all_integer_square": 1170876,
 "rank0_all_max_abs_sha_minus_round": 1.0658141036401503e-14,
 "rank0_N_lt_1e5": 267565,
 "identity_max_abs_dev_rank0_N_lt_1e5": 1.021405182655144e-14,
 "n_classes_all": 2164260,
 "n_multicurve_classes": 666243,
 "n_multicurve_classes_differing_sha_rounded": 88741,
 "n_rank0_classes_differing_sha_rounded": 72839,
 "n_multicurve_classes_differing_sha_float": 91056,
 "n_multicurve_classes_differing_torsion": 148098,
 "example_100040f_sha_rounded": {
  "100040f1": 1,
  "100040f2": 4
 },
 "n_curves_N_lt_1e5": 657396,
 "n_classes_N_lt_1e5": 437226,
 "W_curves": 108962,
 "W_classes": 68322,
 "W_reps": 68322,
 "n_reps": 437226,
 "rank_counts_reps": {
  "0": 168760,
  "1": 222439,
  "2": 45496,
  "3": 531
 },
 "rank0_reps": 168760,
 "rank0_reps_sha1_T1": 99261,
 "rank0_reps_sha1_T1_share": 0.5881784783123963,
 "prime_conductor_reps_all": 1686,
 "prime_conductor_reps_1e4_1e5": 1357
}

==> anc/csv/split_sample.json <==
{
 "provenance": "s71_split_sample.py (scratch s70_split_sample.py of 2026-10-08), shipped 2026-10-09; see docstring",
 "seed_primary": 20261008,
 "full_N_pairs_weighted_quartiles": [
  47838,
  69480,
  85974
 ],
 "reproduction": {
  "max_abs_diff": 4.999141378636551e-11,
  "all_argmax_equal": true
 },
 "coupling_full": {
  "2": {
   "corr_P0y_P0qy": -0.7891615496445525,
   "corr_Mapaq_P0qy": 0.6921616915748476,
   "corr_MaqP0y_P0qy": -0.7889604859082935,
   "rms_Mapaq": 0.7703081124280271,
   "rms_MaqP0y": 0.09664056133465646,
   "rms_cov": 0.7984307673632434
  },
  "3": {
   "corr_P0y_P0qy": -0.3520592970794654,
   "corr_Mapaq_P0qy": 0.9491903305985331,
   "corr_MaqP0y_P0qy": -0.3519118559768722,
   "rms_Mapaq": 0.8491788523593851,
   "rms_MaqP0y": 0.15726393592676893,
   "rms_cov": 0.8872963370758432
  },
  "5": {
   "corr_P0y_P0qy": 0.4927828284395657,
   "corr_Mapaq_P0qy": 0.9536042105444118,
   "corr_MaqP0y_P0qy": 0.4927531962504941,
   "rms_Mapaq": 1.8236491365510077,
   "rms_MaqP0y": 0.344899130929545,
   "rms_cov": 1.6540178511872814
  },
  "7": {
   "corr_P0y_P0qy": 0.5991782534443703,
   "corr_Mapaq_P0qy": 0.9790014138978961,
   "corr_MaqP0y_P0qy": 0.5993072232493386,
   "rms_Mapaq": 2.006293424907378,
   "rms_MaqP0y": 0.3961944889904599,
   "rms_cov": 1.9595253996534672
  },
  "11": {
   "corr_P0y_P0qy": 0.5843939132835824,
   "corr_Mapaq_P0qy": 0.9893347566749875,
   "corr_MaqP0y_P0qy": 0.5849956421788143,
   "rms_Mapaq": 1.9825901632903777,
   "rms_MaqP0y": 0.6333533324825783,
   "rms_cov": 2.0672645156258027
  }
 },
 "full": {
  "2": {
   "all": {
    "n_bins": 50,
    "rho_q": 0.7489534288124033,
    "b_q": 0.19709769083597772,
    "c_q": 0.26884542229123315,
    "shape_err": 0.649060870500642,
    "shape_err_centred": 0.6626226388149927,
    "noise_floor": 0.04521776074722756,
    "argmax": 1.85,
    "corr_max": 0.786262040310505,
    "ge097": [],
    "within001": [
     [
      1.85,
      1.9
     ]
    ]
   },
   "good_q": {
    "n_bins": 50,
    "rho_q": 0.5091051890673487,
    "b_q": 0.45798825502681473,
    "c_q": 0.3742272405634898,
    "shape_err": 0.8421121636653123,
    "shape_err_centred": 0.8607043083804677,
    "noise_floor": 0.08130168981277282,
    "argmax": 13.0,
    "corr_max": 0.772586201178636,
    "ge097": [],
    "within001": [
     [
      12.9,
      13.0
     ]
    ]
   }
  },
  "3": {
   "all": {
    "n_bins": 33,
    "rho_q": 0.9409128904859322,
    "b_q": -0.42049920976295097,
    "c_q": 0.32152047308259407,
    "shape_err": 0.2892162303013085,
    "shape_err_centred": 0.338648685982108,
    "noise_floor": 0.04411696802786505,
    "argmax": 2.95,
    "corr_max": 0.9435842698689967,
    "ge097": [],
    "within001": [
     [
      2.95,
      3.05
     ]
    ]
   },
   "good_q": {
    "n_bins": 33,
    "rho_q": 0.9337755326118934,
    "b_q": -1.066280520153334,
    "c_q": 0.7416747576048262,
    "shape_err": 0.3119480624229532,
    "shape_err_centred": 0.35785926660542766,
    "noise_floor": 0.057098094925619014,
    "argmax": 3.05,
    "corr_max": 0.9339510452014327,
    "ge097": [],
    "within001": [
     [
      2.95,
      3.1
     ]
    ]
   }
  },
  "5": {
   "all": {
    "n_bins": 20,
    "rho_q": 0.9879897474579298,
    "b_q": -0.9272283747086935,
    "c_q": 0.585959512007434,
    "shape_err": 0.12161609146736746,
    "shape_err_centred": 0.15451944511295682,
    "noise_floor": 0.027618400950884525,
    "argmax": 5.05,
    "corr_max": 0.9907026577306756,
    "ge097": [
     [
      4.9,
      5.3
     ]
    ],
    "within001": [
     [
      4.95,
      5.1
     ]
    ]
   },
   "good_q": {
    "n_bins": 20,
    "rho_q": 0.9808515538762371,
    "b_q": -1.636924623334464,
    "c_q": 1.0238271122286413,
    "shape_err": 0.15354753743880659,
    "shape_err_centred": 0.1947568464998626,
    "noise_floor": 0.029817220935730505,
    "argmax": 5.05,
    "corr_max": 0.984806140981576,
    "ge097": [
     [
      4.95,
      5.25
     ]
    ],
    "within001": [
     [
      4.95,
      5.1
     ]
    ]
   }
  },
  "7": {
   "all": {
    "n_bins": 14,
    "rho_q": 0.9942693825122485,
    "b_q": -0.9797239208115365,
    "c_q": 0.7178089003518593,
    "shape_err": 0.08978314583989466,
    "shape_err_centred": 0.10690367158667649,
    "noise_floor": 0.02452915127411753,
    "argmax": 6.95,
    "corr_max": 0.9949379881758057,
    "ge097": [
     [
      6.8,
      7.35
     ]
    ],
    "within001": [
     [
      6.9,
      7.15
     ]
    ]
   },
   "good_q": {
    "n_bins": 14,
    "rho_q": 0.9935025394748792,
    "b_q": -1.3623808139403224,
    "c_q": 1.035073684991151,
    "shape_err": 0.09591902492005665,
    "shape_err_centred": 0.11380994709148272,
    "noise_floor": 0.02529496679036748,
    "argmax": 6.95,
    "corr_max": 0.9936880276616364,
    "ge097": [
     [
      6.8,
      7.35
     ]
    ],
    "within001": [
     [
      6.9,
      7.15
     ]
    ]
   }
  },
  "11": {
   "all": {
    "n_bins": 9,
    "rho_q": 0.9955941843248179,
    "b_q": -0.8820837718485542,
    "c_q": 0.8613070805470889,
    "shape_err": 0.08351782842473243,
    "shape_err_centred": 0.09376683922688529,
    "noise_floor": 0.02452210928764339,
    "argmax": 11.05,
    "corr_max": 0.9964330820519768,
    "ge097": [
     [
      10.5,
      11.75
     ]
    ],
    "within001": [
     [
      10.55,
      11.4
     ]
    ]
   },
   "good_q": {
    "n_bins": 9,
    "rho_q": 0.9948386644781005,
    "b_q": -1.058601259961041,
    "c_q": 1.0408566237736356,
    "shape_err": 0.09053004447270181,
    "shape_err_centred": 0.10146936315671683,
    "noise_floor": 0.02486326065332167,
    "argmax": 11.05,
    "corr_max": 0.9961175960132093,
    "ge097": [
     [
      10.5,
      11.75
     ]
    ],
    "within001": [
     [
      10.55,
      11.35
     ]
    ]
   }
  }
 },
 "primary_balance": {
  "A": {
   "n_classes": 84380,
   "N_pairs_weighted_quartiles": [
    47838,
    69480,
    85974
   ],
   "N_class_quartiles": [
    25024,
    49740,
    75109
   ],
   "share_qdivN": {
    "2": 0.7987437781464802,
    "3": 0.666627162834795,
    "5": 0.4387058544678834
   }
  },
  "B": {
   "n_classes": 84380,
   "N_pairs_weighted_quartiles": [
    47838,
    69480,
    85974
   ],
   "N_class_quartiles": [
    25023,
    49738,
    75110
   ],
   "share_qdivN": {
    "2": 0.7981867741170894,
    "3": 0.6647902346527613,
    "5": 0.4379829343446314
   }
  }
 },
 "primary": {
  "all_2": {
   "PA_CB": {
    "n_bins": 50,
    "rho_q": 0.7518383039304659,
    "b_q": 0.1935118598909402,
    "c_q": 0.2716513639087923,
    "shape_err": 0.6467784550833421,
    "shape_err_centred": 0.6593475295646146,
    "noise_floor": 0.0635334965552434,
    "argmax": 1.85,
    "corr_max": 0.7886308137654716,
    "ge097": [],
    "within001": [
     [
      1.85,
      1.9
     ]
    ]
   },
   "PB_CA": {
    "n_bins": 50,
    "rho_q": 0.7444999229902496,
    "b_q": 0.20067359275263963,
    "c_q": 0.26586388490582785,
    "shape_err": 0.6530338361597446,
    "shape_err_centred": 0.6676225465541978,
    "noise_floor": 0.0642417343315338,
    "argmax": 1.85,
    "corr_max": 0.78175892411516,
    "ge097": [],
    "within001": [
     [
      1.85,
      1.9
     ]
    ]
   },
   "PA_CA": {
    "n_bins": 50,
    "rho_q": 0.7466092710513146,
    "b_q": 0.20238312394555813,
    "c_q": 0.26680516990383657,
    "shape_err": 0.6507256565979624,
    "shape_err_centred": 0.6652628024925373,
    "noise_floor": 0.0642417343315338,
    "argmax": 1.85,
    "corr_max": 0.7797542490519372,
    "ge097": [],
    "within001": [
     [
      1.85,
      1.9
     ]
    ]
   },
   "PB_CB": {
    "n_bins": 50,
    "rho_q": 0.7490829234834032,
    "b_q": 0.1917411053783811,
    "c_q": 0.27046505819065214,
    "shape_err": 0.6498475270676782,
    "shape_err_centred": 0.6624762439103441,
    "noise_floor": 0.0635334965552434,
    "argmax": 1.85,
    "corr_max": 0.7903439676998327,
    "ge097": [],
    "within001": [
     [
      1.85,
      1.9
     ]
    ]
   },
   "Delta_CA": 0.0021093480610649973,
   "Delta_CB": -0.002755380447062694,
   "hold_PA_CB": {
    "n_fit": 25,
    "n_hold": 25,
    "b": -0.3539071497365197,
    "c": 0.46494820727899777,
    "rel_err": 1.6046677640890394,
    "rel_err_const": 1.0108357990870498,
    "rel_err_oracle": 0.25078128730878657,
    "noise_floor": 0.08283236573170367,
    "corr_hold": 0.9605098351908706
   },
   "hold_PA_CB_drop0": {
    "n_fit": 24,
    "n_hold": 25,
    "b": -0.3479399132393712,
    "c": 0.4661375533488817,
    "rel_err": 1.5998798664555407,
    "rel_err_const": 1.0128483540460442,
    "rel_err_oracle": 0.25078128730878657,
    "noise_floor": 0.08283236573170367,
    "corr_hold": 0.9605098351908706
   },
   "hold_PB_CA": {
    "n_fit": 25,
    "n_hold": 25,
    "b": -0.36036600179444406,
    "c": 0.4646280684597065,
    "rel_err": 1.645294125288784,
    "rel_err_const": 1.0158212908303792,
    "rel_err_oracle": 0.21126286476962924,
    "noise_floor": 0.08341812176186501,
    "corr_hold": 0.9709794308222475
   },
   "hold_PB_CA_drop0": {
    "n_fit": 24,
    "n_hold": 25,
    "b": -0.3546569588767457,
    "c": 0.46579922713167327,
    "rel_err": 1.640757511221246,
    "rel_err_const": 1.0183034959595492,
    "rel_err_oracle": 0.21126286476962924,
    "noise_floor": 0.08341812176186501,
    "corr_hold": 0.9709794308222475
   }
  },
  "all_3": {
   "PA_CB": {
    "n_bins": 33,
    "rho_q": 0.9368672384626437,
    "b_q": -0.4142232566271868,
    "c_q": 0.3175976952425847,
    "shape_err": 0.2990232503551228,
    "shape_err_centred": 0.3496852549012896,
    "noise_floor": 0.06319533505199963,
    "argmax": 2.95,
    "corr_max": 0.9385602676097443,
    "ge097": [],
    "within001": [
     [
      2.95,
      3.05
     ]
    ]
   },
   "PB_CA": {
    "n_bins": 33,
    "rho_q": 0.9417099999533933,
    "b_q": -0.42686217324788905,
    "c_q": 0.32486266969857225,
    "shape_err": 0.2871292754122665,
    "shape_err_centred": 0.3364257362149624,
    "noise_floor": 0.06150167975007754,
    "argmax": 2.95,
    "corr_max": 0.9467885677013105,
    "ge097": [],
    "within001": [
     [
      2.95,
      3.05
     ]
    ]
   },
   "PA_CA": {
    "n_bins": 33,
    "rho_q": 0.9444762634064675,
    "b_q": -0.42643949490838085,
    "c_q": 0.32730029902788427,
    "shape_err": 0.28043287806221673,
    "shape_err_centred": 0.3285796522333003,
    "noise_floor": 0.06150167975007754,
    "argmax": 3.0,
    "corr_max": 0.9444762634064675,
    "ge097": [],
    "within001": [
     [
      2.95,
      3.05
     ]
    ]
   },
   "PB_CB": {
    "n_bins": 33,
    "rho_q": 0.9350868524600187,
    "b_q": -0.41459190005692037,
    "c_q": 0.31555750461553755,
    "shape_err": 0.3030708751804341,
    "shape_err_centred": 0.35441864843206966,
    "noise_floor": 0.06319533505199963,
    "argmax": 2.95,
    "corr_max": 0.939171565337344,
    "ge097": [],
    "within001": [
     [
      2.95,
      3.05
     ]
    ]
   },
   "Delta_CA": 0.0027662634530741803,
   "Delta_CB": -0.0017803860026250895,
   "hold_PA_CB": {
    "n_fit": 17,
    "n_hold": 16,
    "b": -0.6763074185550336,
    "c": 0.4504615457412071,
    "rel_err": 0.7477392541242756,
    "rel_err_const": 0.8154190217638415,
    "rel_err_oracle": 0.15323615097552537,
    "noise_floor": 0.07551840884552682,
    "corr_hold": 0.9790823552158958
   },
   "hold_PA_CB_drop0": {
    "n_fit": 16,
    "n_hold": 16,
    "b": -0.6862776739528293,
    "c": 0.4476063982148232,
    "rel_err": 0.7505106597460147,
    "rel_err_const": 0.8029220556126176,
    "rel_err_oracle": 0.15323615097552537,
    "noise_floor": 0.07551840884552682,
    "corr_hold": 0.9790823552158958
   },
   "hold_PB_CA": {
    "n_fit": 17,
    "n_hold": 16,
    "b": -0.696641156710513,
    "c": 0.4486877852294869,
    "rel_err": 0.6978024837189771,
    "rel_err_const": 0.8212796637556139,
    "rel_err_oracle": 0.11332892081631914,
    "noise_floor": 0.07211695222858981,
    "corr_hold": 0.9888707801561999
   },
   "hold_PB_CA_drop0": {
    "n_fit": 16,
    "n_hold": 16,
    "b": -0.7079324885867357,
    "c": 0.44552947184693314,
    "rel_err": 0.7016800104396942,
    "rel_err_const": 0.809264194123126,
    "rel_err_oracle": 0.11332892081631914,
    "noise_floor": 0.07211695222858981,
    "corr_hold": 0.9888707801561999
   }
  },
  "all_5": {
   "PA_CB": {
    "n_bins": 20,
    "rho_q": 0.9852659043054233,
    "b_q": -0.9474166810027829,
    "c_q": 0.5852888062068287,
    "shape_err": 0.13428594713723313,
    "shape_err_centred": 0.17102952322104126,
    "noise_floor": 0.03891278706484032,
    "argmax": 5.05,
    "corr_max": 0.9882732411153233,
    "ge097": [
     [
      4.9,
      5.25
     ]
    ],
    "within001": [
     [
      4.95,
      5.1
     ]
    ]
   },
   "PB_CA": {
    "n_bins": 20,
    "rho_q": 0.9889815884022319,
    "b_q": -0.9070832017271688,
    "c_q": 0.5861812162757346,
    "shape_err": 0.11686619453507358,
    "shape_err_centred": 0.1480385686279017,
    "noise_floor": 0.03916489706617453,
    "argmax": 5.05,
    "corr_max": 0.9906465037600685,
    "ge097": [
     [
      4.9,
      5.3
     ]
    ],
    "within001": [
     [
      4.95,
      5.1
     ],
     [
      5.2,
      5.25
     ]
    ]
   },
   "PA_CA": {
    "n_bins": 20,
    "rho_q": 0.9887736754473345,
    "b_q": -0.9338786887752445,
    "c_q": 0.5881824752383216,
    "shape_err": 0.11795748475185354,
    "shape_err_centred": 0.14942094479144874,
    "noise_floor": 0.03916489706617453,
    "argmax": 5.05,
    "corr_max": 0.991815865102604,
    "ge097": [
     [
      4.9,
      5.3
     ]
    ],
    "within001": [
     [
      4.95,
      5.1
     ],
     [
      5.2,
      5.25
     ]
    ]
   },
   "PB_CB": {
    "n_bins": 20,
    "rho_q": 0.9846548755906337,
    "b_q": -0.9208411436523257,
    "c_q": 0.5828131012254943,
    "shape_err": 0.13702101686775656,
    "shape_err_centred": 0.17451296792959056,
    "noise_floor": 0.03891278706484032,
    "argmax": 5.05,
    "corr_max": 0.9882467423489643,
    "ge097": [
     [
      4.9,
      5.25
     ]
    ],
    "within001": [
     [
      4.95,
      5.1
     ]
    ]
   },
   "Delta_CA": -0.00020791295489741568,
   "Delta_CB": -0.0006110287147895743,
   "hold_PA_CB": {
    "n_fit": 10,
    "n_hold": 10,
    "b": -0.7913010601810926,
    "c": 0.5254740306623383,
    "rel_err": 0.1953208902133255,
    "rel_err_const": 0.8552977638467292,
    "rel_err_oracle": 0.09902936326337902,
    "noise_floor": 0.03814331543659722,
    "corr_hold": 0.987449119311082
   },
   "hold_PA_CB_drop0": {
    "n_fit": 9,
    "n_hold": 10,
    "b": -0.8029248002183703,
    "c": 0.5201826290774453,
    "rel_err": 0.19479766980653845,
    "rel_err_const": 0.8302560950190659,
    "rel_err_oracle": 0.09902936326337902,
    "noise_floor": 0.03814331543659722,
    "corr_hold": 0.987449119311082
   },
   "hold_PB_CA": {
    "n_fit": 10,
    "n_hold": 10,
    "b": -0.7604010914794569,
    "c": 0.5503180168506676,
    "rel_err": 0.1629723349238575,
    "rel_err_const": 0.8650278405223925,
    "rel_err_oracle": 0.06977085287173292,
    "noise_floor": 0.03844605298055972,
    "corr_hold": 0.9935561652365404
   },
   "hold_PB_CA_drop0": {
    "n_fit": 9,
    "n_hold": 10,
    "b": -0.7676021904934321,
    "c": 0.5467571216117936,
    "rel_err": 0.16194175390378532,
    "rel_err_const": 0.8396117764862496,
    "rel_err_oracle": 0.06977085287173292,
    "noise_floor": 0.03844605298055972,
    "corr_hold": 0.9935561652365404
   }
  },
  "all_7": {
   "PA_CB": {
    "n_bins": 14,
    "rho_q": 0.9936206933511109,
    "b_q": -0.9559688114614301,
    "c_q": 0.7075338574563299,
    "shape_err": 0.09507842350208463,
    "shape_err_centred": 0.11277374581194753,
    "noise_floor": 0.03482262019304016,
    "argmax": 6.95,
    "corr_max": 0.9957991649794949,
    "ge097": [
     [
      6.8,
      7.35
     ]
    ],
    "within001": [
     [
      6.9,
      7.1
     ]
    ]
   },
   "PB_CA": {
    "n_bins": 14,
    "rho_q": 0.9929494572455697,
    "b_q": -1.003861991947245,
    "c_q": 0.7269014934091186,
    "shape_err": 0.09919018387270362,
    "shape_err_centred": 0.11853849735730645,
    "noise_floor": 0.034540676381771794,
    "argmax": 6.95,
    "corr_max": 0.992966394379468,
    "ge097": [
     [
      6.8,
      7.35
     ]
    ],
    "within001": [
     [
      6.85,
      7.15
     ]
    ]
   },
   "PA_CA": {
    "n_bins": 14,
    "rho_q": 0.9923160282948563,
    "b_q": -0.9890915328457202,
    "c_q": 0.7108706589960194,
    "shape_err": 0.10353358935815435,
    "shape_err_centred": 0.1237291396119832,
    "noise_floor": 0.034540676381771794,
    "argmax": 6.95,
    "corr_max": 0.9932119897741909,
    "ge097": [
     [
      6.8,
      7.35
     ]
    ],
    "within001": [
     [
      6.9,
      7.1
     ]
    ]
   },
   "PB_CB": {
    "n_bins": 14,
    "rho_q": 0.9958224733298657,
    "b_q": -0.9705497586221624,
    "c_q": 0.7246300795905364,
    "shape_err": 0.0769829476488599,
    "shape_err_centred": 0.09131046824537055,
    "noise_floor": 0.03482262019304016,
    "argmax": 6.95,
    "corr_max": 0.9961614270688313,
    "ge097": [
     [
      6.75,
      7.3
     ]
    ],
    "within001": [
     [
      6.85,
      7.1
     ]
    ]
   },
   "Delta_CA": -0.0006334289507133883,
   "Delta_CB": 0.0022017799787548142,
   "hold_PA_CB": {
    "n_fit": 7,
    "n_hold": 7,
    "b": -0.8328159307453308,
    "c": 0.6371210506161612,
    "rel_err": 0.15858660261651167,
    "rel_err_const": 0.9100241816621232,
    "rel_err_oracle": 0.07975256022408257,
    "noise_floor": 0.034130657080695945,
    "corr_hold": 0.9935158473330942
   },
   "hold_PA_CB_drop0": {
    "n_fit": 6,
    "n_hold": 7,
    "b": -0.8438658339267254,
    "c": 0.632468671644915,
    "rel_err": 0.1594045445752234,
    "rel_err_const": 0.8788263715417847,
    "rel_err_oracle": 0.07975256022408257,
    "noise_floor": 0.034130657080695945,
    "corr_hold": 0.9935158473330942
   },
   "hold_PB_CA": {
    "n_fit": 7,
    "n_hold": 7,
    "b": -0.8005480892470646,
    "c": 0.6386789137563653,
    "rel_err": 0.19551801031423646,
    "rel_err_const": 0.9135862131380744,
    "rel_err_oracle": 0.04623082973287177,
    "noise_floor": 0.0335383223186036,
    "corr_hold": 0.9977111877043052
   },
   "hold_PB_CA_drop0": {
    "n_fit": 6,
    "n_hold": 7,
    "b": -0.8058137281246481,
    "c": 0.6363124172336794,
    "rel_err": 0.19552687541210476,
    "rel_err_const": 0.8832668119948314,
    "rel_err_oracle": 0.04623082973287177,
    "noise_floor": 0.0335383223186036,
    "corr_hold": 0.9977111877043052
   }
  },
  "all_11": {
   "PA_CB": {
    "n_bins": 9,
    "rho_q": 0.9965482832578363,
    "b_q": -0.8788612598337302,
    "c_q": 0.8572382596911259,
    "shape_err": 0.07397530452872239,
    "shape_err_centred": 0.08301517413015182,
    "noise_floor": 0.03519933374385797,
    "argmax": 11.05,
    "corr_max": 0.9967454637895411,
    "ge097": [
     [
      10.55,
      11.8
     ]
    ],
    "within001": [
     [
      10.55,
      11.35
     ]
    ]
   },
   "PB_CA": {
    "n_bins": 9,
    "rho_q": 0.9928055675186044,
    "b_q": -0.8853552350932433,
    "c_q": 0.8633732112735756,
    "shape_err": 0.1066159406665595,
    "shape_err_centred": 0.11973765115477233,
    "noise_floor": 0.03415704052618469,
    "argmax": 10.6,
    "corr_max": 0.9967750587861048,
    "ge097": [
     [
      10.45,
      11.55
     ],
     [
      11.65,
      11.7
     ]
    ],
    "within001": [
     [
      10.55,
      11.4
     ]
    ]
   },
   "PA_CA": {
    "n_bins": 9,
    "rho_q": 0.9967269719486389,
    "b_q": -0.9075235686713135,
    "c_q": 0.8818606307284965,
    "shape_err": 0.0719822826306234,
    "shape_err_centred": 0.08084147073190145,
    "noise_floor": 0.03415704052618469,
    "argmax": 10.65,
    "corr_max": 0.9972634716823796,
    "ge097": [
     [
      10.55,
      11.75
     ]
    ],
    "within001": [
     [
      10.55,
      11.4
     ]
    ]
   },
   "PB_CB": {
    "n_bins": 9,
    "rho_q": 0.993147746150121,
    "b_q": -0.857276530836352,
    "c_q": 0.8397068253620015,
    "shape_err": 0.10413956198020898,
    "shape_err_centred": 0.11686553947565204,
    "noise_floor": 0.03519933374385797,
    "argmax": 11.05,
    "corr_max": 0.9955656807616474,
    "ge097": [
     [
      10.5,
      11.75
     ]
    ],
    "within001": [
     [
      10.55,
      11.35
     ]
    ]
   },
   "Delta_CA": 0.003921404430034525,
   "Delta_CB": -0.0034005371077152624
  },
  "good_q_3": {
   "PA_CB": {
    "n_bins": 33,
    "rho_q": 0.9245740977411624,
    "b_q": -1.0379240115553674,
    "c_q": 0.717465058574036,
    "shape_err": 0.3332396068768277,
    "shape_err_centred": 0.3810022805523812,
    "noise_floor": 0.0820665389554304,
    "argmax": 3.05,
    "corr_max": 0.9266910250321144,
    "ge097": [],
    "within001": [
     [
      2.95,
      3.05
     ]
    ]
   },
   "PB_CA": {
    "n_bins": 33,
    "rho_q": 0.9330162736069106,
    "b_q": -1.0932748469094695,
    "c_q": 0.7609598612891355,
    "shape_err": 0.31307100415665645,
    "shape_err_centred": 0.3598341745647212,
    "noise_floor": 0.07911004549854338,
    "argmax": 3.05,
    "corr_max": 0.9360495700279495,
    "ge097": [],
    "within001": [
     [
      2.95,
      3.1
     ]
    ]
   },
   "PA_CA": {
    "n_bins": 33,
    "rho_q": 0.9365419610569226,
    "b_q": -1.0939270795231733,
    "c_q": 0.7506455815828501,
    "shape_err": 0.30499815925463675,
    "shape_err_centred": 0.35055549514970363,
    "noise_floor": 0.07911004549854338,
    "argmax": 3.0,
    "corr_max": 0.9365419610569226,
    "ge097": [],
    "within001": [
     [
      3.0,
      3.05
     ]
    ]
   },
   "PB_CB": {
    "n_bins": 33,
    "rho_q": 0.9247379866857419,
    "b_q": -1.0381261460725753,
    "c_q": 0.7302012455625232,
    "shape_err": 0.33289154360414414,
    "shape_err_centred": 0.3806043299548762,
    "noise_floor": 0.0820665389554304,
    "argmax": 3.05,
    "corr_max": 0.9281480097271243,
    "ge097": [],
    "within001": [
     [
      2.95,
      3.05
     ]
    ]
   },
   "Delta_CA": 0.003525687450011916,
   "Delta_CB": 0.00016388894457952663
  },
  "good_q_5": {
   "PA_CB": {
    "n_bins": 20,
    "rho_q": 0.9779514984494544,
    "b_q": -1.6728358116126762,
    "c_q": 1.0259635789417947,
    "shape_err": 0.16389028370256778,
    "shape_err_centred": 0.20883214953753332,
    "noise_floor": 0.04199260299819561,
    "argmax": 5.05,
    "corr_max": 0.9859377174367756,
    "ge097": [
     [
      4.95,
      5.1
     ],
     [
      5.2,
      5.25
     ]
    ],
    "within001": [
     [
      4.95,
      5.1
     ]
    ]
   },
   "PB_CA": {
    "n_bins": 20,
    "rho_q": 0.981312238595546,
    "b_q": -1.6010175063316254,
    "c_q": 1.0196331139575312,
    "shape_err": 0.15248801910686832,
    "shape_err_centred": 0.19242216707697413,
    "noise_floor": 0.04230171263739297,
    "argmax": 5.05,
    "corr_max": 0.9815664528629858,
    "ge097": [
     [
      4.95,
      5.15
     ]
    ],
    "within001": [
     [
      4.95,
      5.1
     ]
    ]
   },
   "PA_CA": {
    "n_bins": 20,
    "rho_q": 0.9777628642300212,
    "b_q": -1.6418316631238485,
    "c_q": 1.0321260468274591,
    "shape_err": 0.1661908672743967,
    "shape_err_centred": 0.20971356973907213,
    "noise_floor": 0.04230171263739297,
    "argmax": 5.05,
    "corr_max": 0.9847633562188557,
    "ge097": [
     [
      4.95,
      5.25
     ]
    ],
    "within001": [
     [
      4.95,
      5.1
     ],
     [
      5.2,
      5.25
     ]
    ]
   },
   "PB_CB": {
    "n_bins": 20,
    "rho_q": 0.9812085271775594,
    "b_q": -1.632261161886153,
    "c_q": 1.0132426399160521,
    "shape_err": 0.15142631459185618,
    "shape_err_centred": 0.192950320533667,
    "noise_floor": 0.04199260299819561,
    "argmax": 5.05,
    "corr_max": 0.9828139784700017,
    "ge097": [
     [
      4.95,
      5.1
     ]
    ],
    "within001": [
     [
      4.95,
      5.1
     ]
    ]
   },
   "Delta_CA": -0.0035493743655247156,
   "Delta_CB": 0.0032570287281049604
  },
  "good_q_7": {
   "PA_CB": {
    "n_bins": 14,
    "rho_q": 0.9931807312143004,
    "b_q": -1.3385816593670548,
    "c_q": 1.0214295133717015,
    "shape_err": 0.09847132035105455,
    "shape_err_centred": 0.11658488385990513,
    "noise_floor": 0.035871897735772776,
    "argmax": 6.95,
    "corr_max": 0.994373781036777,
    "ge097": [
     [
      6.8,
      7.35
     ]
    ],
    "within001": [
     [
      6.9,
      7.1
     ]
    ]
   },
   "PB_CA": {
    "n_bins": 14,
    "rho_q": 0.9910789150579393,
    "b_q": -1.3867414973146512,
    "c_q": 1.0458377647202224,
    "shape_err": 0.11210376917416887,
    "shape_err_centred": 0.13327634496630558,
    "noise_floor": 0.035654893328586186,
    "argmax": 6.95,
    "corr_max": 0.9917520599515174,
    "ge097": [
     [
      6.8,
      7.35
     ]
    ],
    "within001": [
     [
      6.85,
      7.15
     ]
    ]
   },
   "PA_CA": {
    "n_bins": 14,
    "rho_q": 0.9920301034976396,
    "b_q": -1.365447550367909,
    "c_q": 1.024811637817296,
    "shape_err": 0.10598427425638578,
    "shape_err_centred": 0.12600108632254944,
    "noise_floor": 0.035654893328586186,
    "argmax": 7.0,
    "corr_max": 0.9920301034976396,
    "ge097": [
     [
      6.85,
      7.35
     ]
    ],
    "within001": [
     [
      6.9,
      7.1
     ]
    ]
   },
   "PB_CB": {
    "n_bins": 14,
    "rho_q": 0.9943859849524983,
    "b_q": -1.3596449835419973,
    "c_q": 1.0446528598032538,
    "shape_err": 0.08937352960914745,
    "shape_err_centred": 0.10581357630308917,
    "noise_floor": 0.035871897735772776,
    "argmax": 6.95,
    "corr_max": 0.9947702547489725,
    "ge097": [
     [
      6.8,
      7.3
     ]
    ],
    "within001": [
     [
      6.85,
      7.1
     ]
    ]
   },
   "Delta_CA": 0.0009511884397003234,
   "Delta_CB": 0.001205253738197909
  }
 },
 "verdict_primary": {
  "survives": true,
  "checks": {
   "3_PA_CB": {
    "rho_ok": true,
    "argmax_ok": true
   },
   "3_PB_CA": {
    "rho_ok": true,
    "argmax_ok": true
   },
   "5_PA_CB": {
    "rho_ok": true,
    "argmax_ok": true
   },
   "5_PB_CA": {
    "rho_ok": true,
    "argmax_ok": true
   },
   "7_PA_CB": {
    "rho_ok": true,
    "argmax_ok": true
   },
   "7_PB_CA": {
    "rho_ok": true,
    "argmax_ok": true
   },
   "11_PA_CB": {
    "rho_ok": true,
    "argmax_ok": true
   },
   "11_PB_CA": {
    "rho_ok": true,
    "argmax_ok": true
   }
  }
 },
 "holdout_full": {
  "2": {
   "full": {
    "n_fit": 25,
    "n_hold": 25,
    "b": -0.3571790562817462,
    "c": 0.46485225714672407,
    "rel_err": 1.6266187903493294,
    "rel_err_const": 1.0132860921131943,
    "rel_err_oracle": 0.22504884538723144,
    "noise_floor": 0.058879629983520455,
    "corr_hold": 0.9676623361930426
   },
   "full_drop0": {
    "n_fit": 24,
    "n_hold": 25,
    "b": -0.3513399969464106,
    "c": 0.46603322499968086,
    "rel_err": 1.6219430375822768,
    "rel_err_const": 1.0155349776466491,
    "rel_err_oracle": 0.22504884538723144,
    "noise_floor": 0.058879629983520455,
    "corr_hold": 0.9676623361930426
   }
  },
  "3": {
   "full": {
    "n_fit": 17,
    "n_hold": 16,
    "b": -0.6866550200382331,
    "c": 0.4497922616071058,
    "rel_err": 0.720456062476454,
    "rel_err_const": 0.8179332962652891,
    "rel_err_oracle": 0.12097104930535964,
    "noise_floor": 0.052236341041875585,
    "corr_hold": 0.9871442350573244
   },
   "full_drop0": {
    "n_fit": 16,
    "n_hold": 16,
    "b": -0.6972786865226444,
    "c": 0.44678329667456484,
    "rel_err": 0.7237865962539693,
    "rel_err_const": 0.8056455052926451,
    "rel_err_oracle": 0.12097104930535964,
    "noise_floor": 0.052236341041875585,
    "corr_hold": 0.9871442350573244
   }
  },
  "5": {
   "full": {
    "n_fit": 10,
    "n_hold": 10,
    "b": -0.7759337080964128,
    "c": 0.5378270246390856,
    "rel_err": 0.1765200190117434,
    "rel_err_const": 0.8599567703830864,
    "rel_err_oracle": 0.08116515853285834,
    "noise_floor": 0.02708927639489675,
    "corr_hold": 0.9914208487522359
   },
   "full_drop0": {
    "n_fit": 9,
    "n_hold": 10,
    "b": -0.7853456467801117,
    "c": 0.5333598800071774,
    "rel_err": 0.17570401421091086,
    "rel_err_const": 0.8346956624185001,
    "rel_err_oracle": 0.08116515853285834,
    "noise_floor": 0.02708927639489675,
    "corr_hold": 0.9914208487522359
   }
  },
  "7": {
   "full": {
    "n_fit": 7,
    "n_hold": 7,
    "b": -0.8167554492955432,
    "c": 0.6380012702255697,
    "rel_err": 0.17248897094792048,
    "rel_err_const": 0.9117360103563836,
    "rel_err_oracle": 0.05497293251109664,
    "noise_floor": 0.02392780357612503,
    "corr_hold": 0.9968435047664588
   },
   "full_drop0": {
    "n_fit": 6,
    "n_hold": 7,
    "b": -0.824894963206712,
    "c": 0.6344606346875699,
    "rel_err": 0.17278461612824808,
    "rel_err_const": 0.8809375492703416,
    "rel_err_oracle": 0.05497293251109664,
    "noise_floor": 0.02392780357612503,
    "corr_hold": 0.9968435047664588
   }
  }
 },
 "family_split": {
  "n_families_all": 202080,
  "n_families_rank0": 102385,
  "balance": {
   "A": {
    "n_classes": 84418,
    "N_pairs_weighted_quartiles": [
     47850,
     69606,
     86028
    ],
    "N_class_quartiles": [
     24990,
     49686,
     75205
    ],
    "share_qdivN": {
     "2": 0.799142363003151,
     "3": 0.6637683906275913,
     "5": 0.43699211068729416
    }
   },
   "B": {
    "n_classes": 84342,
    "N_pairs_weighted_quartiles": [
     47808,
     69360,
     85920
    ],
    "N_class_quartiles": [
     25050,
     49818,
     75023
    ],
    "share_qdivN": {
     "2": 0.7977875791420644,
     "3": 0.6676507552583529,
     "5": 0.4396978966588414
    }
   }
  }
 },
 "family": {
  "all_2": {
   "PA_CB": {
    "n_bins": 50,
    "rho_q": 0.7517920893665163,
    "b_q": 0.19549752435817988,
    "c_q": 0.2698369172691788,
    "shape_err": 0.6457344360750639,
    "shape_err_centred": 0.659400223207369,
    "noise_floor": 0.06392104492897081,
    "argmax": 1.9,
    "corr_max": 0.7897278715917132,
    "ge097": [],
    "within001": [
     [
      1.85,
      1.9
     ]
    ]
   },
   "PB_CA": {
    "n_bins": 50,
    "rho_q": 0.7432394361379642,
    "b_q": 0.198516276238875,
    "c_q": 0.26724508476323305,
    "shape_err": 0.6555713340373713,
    "shape_err_centred": 0.669025515633986,
    "noise_floor": 0.06384494956216467,
    "argmax": 1.85,
    "corr_max": 0.7822543112334683,
    "ge097": [],
    "within001": [
     [
      1.85,
      1.9
     ]
    ]
   },
   "PA_CA": {
    "n_bins": 50,
    "rho_q": 0.7444280252640249,
    "b_q": 0.19245074859688097,
    "c_q": 0.2668836114265173,
    "shape_err": 0.6542751347734135,
    "shape_err_centred": 0.6677027146878355,
    "noise_floor": 0.06384494956216467,
    "argmax": 1.85,
    "corr_max": 0.788784897793123,
    "ge097": [],
    "within001": [
     [
      1.85,
      1.9
     ]
    ]
   },
   "PB_CB": {
    "n_bins": 50,
    "rho_q": 0.7524037489249261,
    "b_q": 0.2017258097084901,
    "c_q": 0.27085468729325723,
    "shape_err": 0.6450508867700303,
    "shape_err_centred": 0.6587022078327329,
    "noise_floor": 0.06392104492897081,
    "argmax": 1.9,
    "corr_max": 0.7837060984793386,
    "ge097": [],
    "within001": [
     [
      1.85,
      1.95
     ]
    ]
   },
   "Delta_CA": 0.0011885891260606796,
   "Delta_CB": 0.000611659558409805,
   "hold_PA_CB": {
    "n_fit": 25,
    "n_hold": 25,
    "b": -0.3548962303519311,
    "c": 0.46344629869650583,
    "rel_err": 1.6035276539454442,
    "rel_err_const": 1.0096488834379034,
    "rel_err_oracle": 0.2348339635818222,
    "noise_floor": 0.08300135741464613,
    "corr_hold": 0.9649798842489002
   },
   "hold_PA_CB_drop0": {
    "n_fit": 24,
    "n_hold": 25,
    "b": -0.34899573558665636,
    "c": 0.4646136603133754,
    "rel_err": 1.5987658802266453,
    "rel_err_const": 1.0116502879275635,
    "rel_err_oracle": 0.2348339635818222,
    "noise_floor": 0.08300135741464613,
    "corr_hold": 0.9649798842489002
   },
   "hold_PB_CA": {
    "n_fit": 25,
    "n_hold": 25,
    "b": -0.3591005322438084,
    "c": 0.46580935905383336,
    "rel_err": 1.647519642149379,
    "rel_err_const": 1.0169741704084856,
    "rel_err_oracle": 0.23600791062014587,
    "noise_floor": 0.08328539311797374,
    "corr_hold": 0.9641881245853432
   },
   "hold_PB_CA_drop0": {
    "n_fit": 24,
    "n_hold": 25,
    "b": -0.35332988229966505,
    "c": 0.4670013844587541,
    "rel_err": 1.6429650386682084,
    "rel_err_const": 1.0194664350835725,
    "rel_err_oracle": 0.23600791062014587,
    "noise_floor": 0.08328539311797374,
    "corr_hold": 0.9641881245853432
   }
  },
  "all_3": {
   "PA_CB": {
    "n_bins": 33,
    "rho_q": 0.9371097249048725,
    "b_q": -0.41433225498347115,
    "c_q": 0.31965375517237726,
    "shape_err": 0.29881208484017663,
    "shape_err_centred": 0.3490349029663274,
    "noise_floor": 0.0628379222528639,
    "argmax": 3.05,
    "corr_max": 0.9410589618548237,
    "ge097": [],
    "within001": [
     [
      2.95,
      3.05
     ]
    ]
   },
   "PB_CA": {
    "n_bins": 33,
    "rho_q": 0.9416338349207882,
    "b_q": -0.4267518156452669,
    "c_q": 0.32281772726020624,
    "shape_err": 0.28697352347567395,
    "shape_err_centred": 0.33663885832204504,
    "noise_floor": 0.061848020691589865,
    "argmax": 2.95,
    "corr_max": 0.9457994922576471,
    "ge097": [],
    "within001": [
     [
      2.95,
      3.05
     ]
    ]
   },
   "PA_CA": {
    "n_bins": 33,
    "rho_q": 0.9388101769756743,
    "b_q": -0.4250253524407373,
    "c_q": 0.3229042199591474,
    "shape_err": 0.29361945531651695,
    "shape_err_centred": 0.34443497442464144,
    "noise_floor": 0.061848020691589865,
    "argmax": 2.95,
    "corr_max": 0.9427011049895793,
    "ge097": [],
    "within001": [
     [
      2.9,
      3.05
     ]
    ]
   },
   "PB_CB": {
    "n_bins": 33,
    "rho_q": 0.9407137582952297,
    "b_q": -0.41600791634128365,
    "c_q": 0.31983519345265427,
    "shape_err": 0.2903935742648137,
    "shape_err_centred": 0.3392014518749352,
    "noise_floor": 0.0628379222528639,
    "argmax": 2.95,
    "corr_max": 0.9419861311133179,
    "ge097": [],
    "within001": [
     [
      2.95,
      3.05
     ]
    ]
   },
   "Delta_CA": -0.0028236579451139665,
   "Delta_CB": 0.0036040333903571975,
   "hold_PA_CB": {
    "n_fit": 17,
    "n_hold": 16,
    "b": -0.6870517714117086,
    "c": 0.45425673906576886,
    "rel_err": 0.7581757224815547,
    "rel_err_const": 0.8175526922207914,
    "rel_err_oracle": 0.1408789377935934,
    "noise_floor": 0.07492412617369833,
    "corr_hold": 0.9824908426992772
   },
   "hold_PA_CB_drop0": {
    "n_fit": 16,
    "n_hold": 16,
    "b": -0.6974646686839674,
    "c": 0.45130090865872186,
    "rel_err": 0.7613072930427888,
    "rel_err_const": 0.8051128358506063,
    "rel_err_oracle": 0.1408789377935934,
    "noise_floor": 0.07492412617369833,
    "corr_hold": 0.9824908426992772
   },
   "hold_PB_CA": {
    "n_fit": 17,
    "n_hold": 16,
    "b": -0.6859326418972734,
    "c": 0.4449192841516896,
    "rel_err": 0.6864528844051924,
    "rel_err_const": 0.8189744262604712,
    "rel_err_oracle": 0.12271100823575179,
    "noise_floor": 0.07272567743589099,
    "corr_hold": 0.9868259906707872
   },
   "hold_PB_CA_drop0": {
    "n_fit": 16,
    "n_hold": 16,
    "b": -0.6967848188163644,
    "c": 0.4418568839593827,
    "rel_err": 0.6899587108780906,
    "rel_err_const": 0.8068839370949683,
    "rel_err_oracle": 0.12271100823575179,
    "noise_floor": 0.07272567743589099,
    "corr_hold": 0.9868259906707872
   }
  },
  "all_5": {
   "PA_CB": {
    "n_bins": 20,
    "rho_q": 0.9849275287467038,
    "b_q": -0.9348555527036447,
    "c_q": 0.5913914392552195,
    "shape_err": 0.13645803402597184,
    "shape_err_centred": 0.17296752041036664,
    "noise_floor": 0.03867865345788772,
    "argmax": 5.05,
    "corr_max": 0.9895754206929646,
    "ge097": [
     [
      4.9,
      5.25
     ]
    ],
    "within001": [
     [
      4.95,
      5.1
     ]
    ]
   },
   "PB_CA": {
    "n_bins": 20,
    "rho_q": 0.9889495434126386,
    "b_q": -0.9200034361233552,
    "c_q": 0.579201780158578,
    "shape_err": 0.11644582958030898,
    "shape_err_centred": 0.14825248930096832,
    "noise_floor": 0.039414263544196894,
    "argmax": 5.05,
    "corr_max": 0.9904105067335562,
    "ge097": [
     [
      4.9,
      5.3
     ]
    ],
    "within001": [
     [
      4.95,
      5.25
     ]
    ]
   },
   "PA_CA": {
    "n_bins": 20,
    "rho_q": 0.9839522050876115,
    "b_q": -0.938643050365364,
    "c_q": 0.5857129616047965,
    "shape_err": 0.14015068681777637,
    "shape_err_centred": 0.17843222271559364,
    "noise_floor": 0.039414263544196894,
    "argmax": 5.05,
    "corr_max": 0.9887227311802919,
    "ge097": [
     [
      4.9,
      5.3
     ]
    ],
    "within001": [
     [
      4.95,
      5.25
     ]
    ]
   },
   "PB_CB": {
    "n_bins": 20,
    "rho_q": 0.9899257308480506,
    "b_q": -0.9160356523924542,
    "c_q": 0.5848147159308483,
    "shape_err": 0.11170169392250236,
    "shape_err_centred": 0.14158759622563274,
    "noise_floor": 0.03867865345788772,
    "argmax": 5.05,
    "corr_max": 0.990436103653987,
    "ge097": [
     [
      4.9,
      5.25
     ]
    ],
    "within001": [
     [
      4.95,
      5.1
     ]
    ]
   },
   "Delta_CA": -0.004997338325027134,
   "Delta_CB": 0.004998202101346827,
   "hold_PA_CB": {
    "n_fit": 10,
    "n_hold": 10,
    "b": -0.7665465847675302,
    "c": 0.5325181346409031,
    "rel_err": 0.20254702128878663,
    "rel_err_const": 0.8624623477575651,
    "rel_err_oracle": 0.09947821626754663,
    "noise_floor": 0.037841929428580494,
    "corr_hold": 0.9873353442718177
   },
   "hold_PA_CB_drop0": {
    "n_fit": 9,
    "n_hold": 10,
    "b": -0.7757665269405232,
    "c": 0.5280784870165818,
    "rel_err": 0.20199918885001894,
    "rel_err_const": 0.8376243477276266,
    "rel_err_oracle": 0.09947821626754663,
    "noise_floor": 0.037841929428580494,
    "corr_hold": 0.9873353442718177
   },
   "hold_PB_CA": {
    "n_fit": 10,
    "n_hold": 10,
    "b": -0.7849512561081536,
    "c": 0.54251707624972,
    "rel_err": 0.15679161197737515,
    "rel_err_const": 0.8575835017897104,
    "rel_err_oracle": 0.07529531894685006,
    "noise_floor": 0.03875741777745814,
    "corr_hold": 0.9924849821780212
   },
   "hold_PB_CA_drop0": {
    "n_fit": 9,
    "n_hold": 10,
    "b": -0.7946269012014024,
    "c": 0.537995551240731,
    "rel_err": 0.15558206109995154,
    "rel_err_const": 0.8319258859336285,
    "rel_err_oracle": 0.07529531894685006,
    "noise_floor": 0.03875741777745814,
    "corr_hold": 0.9924849821780212
   }
  },
  "all_7": {
   "PA_CB": {
    "n_bins": 14,
    "rho_q": 0.9913620468330161,
    "b_q": -0.972239277826619,
    "c_q": 0.7229713833210676,
    "shape_err": 0.11056785189333544,
    "shape_err_centred": 0.13115369647498387,
    "noise_floor": 0.03429629173903345,
    "argmax": 6.95,
    "corr_max": 0.9929964735057082,
    "ge097": [
     [
      6.8,
      7.35
     ]
    ],
    "within001": [
     [
      6.9,
      7.15
     ]
    ]
   },
   "PB_CA": {
    "n_bins": 14,
    "rho_q": 0.9964264673165274,
    "b_q": -0.9871913696114081,
    "c_q": 0.7118264462920588,
    "shape_err": 0.07067126177848074,
    "shape_err_centred": 0.08446475733171536,
    "noise_floor": 0.03507567835775405,
    "argmax": 7.0,
    "corr_max": 0.9964264673165274,
    "ge097": [
     [
      6.8,
      7.35
     ]
    ],
    "within001": [
     [
      6.9,
      7.15
     ]
    ]
   },
   "PA_CA": {
    "n_bins": 14,
    "rho_q": 0.9937424802020557,
    "b_q": -0.9710150179404836,
    "c_q": 0.7039172750386248,
    "shape_err": 0.09345508870652153,
    "shape_err_centred": 0.11169549248679014,
    "noise_floor": 0.03507567835775405,
    "argmax": 6.95,
    "corr_max": 0.9940807445625284,
    "ge097": [
     [
      6.8,
      7.35
     ]
    ],
    "within001": [
     [
      6.85,
      7.15
     ]
    ]
   },
   "PB_CB": {
    "n_bins": 14,
    "rho_q": 0.9929328309052506,
    "b_q": -0.9889388552076026,
    "c_q": 0.7302806371855404,
    "shape_err": 0.10005007280861226,
    "shape_err_centred": 0.11867768665795798,
    "noise_floor": 0.03429629173903345,
    "argmax": 6.95,
    "corr_max": 0.9942695145592735,
    "ge097": [
     [
      6.8,
      7.35
     ]
    ],
    "within001": [
     [
      6.9,
      7.05
     ]
    ]
   },
   "Delta_CA": -0.0026839871144717087,
   "Delta_CB": 0.0015707840722345434,
   "hold_PA_CB": {
    "n_fit": 7,
    "n_hold": 7,
    "b": -0.7793466958693747,
    "c": 0.6289543615269142,
    "rel_err": 0.20563057175840793,
    "rel_err_const": 0.9180054708413935,
    "rel_err_oracle": 0.07289830941281113,
    "noise_floor": 0.033401688430666605,
    "corr_hold": 0.994439594246899
   },
   "hold_PA_CB_drop0": {
    "n_fit": 6,
    "n_hold": 7,
    "b": -0.7853062619191894,
    "c": 0.6264890047365249,
    "rel_err": 0.20573703415755926,
    "rel_err_const": 0.8881057387398531,
    "rel_err_oracle": 0.07289830941281113,
    "noise_floor": 0.033401688430666605,
    "corr_hold": 0.994439594246899
   },
   "hold_PB_CA": {
    "n_fit": 7,
    "n_hold": 7,
    "b": -0.8546309927426973,
    "c": 0.6472812959355102,
    "rel_err": 0.1386930342923047,
    "rel_err_const": 0.9054414728261276,
    "rel_err_oracle": 0.03866819785582942,
    "noise_floor": 0.034274734049476445,
    "corr_hold": 0.9984414990400221
   },
   "hold_PB_CA_drop0": {
    "n_fit": 6,
    "n_hold": 7,
    "b": -0.8648553139103101,
    "c": 0.6425981412901042,
    "rel_err": 0.13926080862487922,
    "rel_err_const": 0.8737847481174282,
    "rel_err_oracle": 0.03866819785582942,
    "noise_floor": 0.034274734049476445,
    "corr_hold": 0.9984414990400221
   }
  },
  "all_11": {
   "PA_CB": {
    "n_bins": 9,
    "rho_q": 0.9959786124518824,
    "b_q": -0.9089463994305241,
    "c_q": 0.8519846732993852,
    "shape_err": 0.07946943495651253,
    "shape_err_centred": 0.08959131396749993,
    "noise_floor": 0.03496134528631791,
    "argmax": 11.05,
    "corr_max": 0.9966875100170459,
    "ge097": [
     [
      10.5,
      11.7
     ]
    ],
    "within001": [
     [
      10.55,
      11.4
     ]
    ]
   },
   "PB_CA": {
    "n_bins": 9,
    "rho_q": 0.9943410119090415,
    "b_q": -0.8547508732948194,
    "c_q": 0.86960741135876,
    "shape_err": 0.09500809375901305,
    "shape_err_centred": 0.10623536151255411,
    "noise_floor": 0.034394801519840514,
    "argmax": 10.6,
    "corr_max": 0.9959723653118749,
    "ge097": [
     [
      10.55,
      11.8
     ]
    ],
    "within001": [
     [
      10.55,
      11.4
     ]
    ]
   },
   "PA_CA": {
    "n_bins": 9,
    "rho_q": 0.9943375605454791,
    "b_q": -0.8921717656002536,
    "c_q": 0.8700765170913823,
    "shape_err": 0.0950369793792837,
    "shape_err_centred": 0.10626766059561697,
    "noise_floor": 0.034394801519840514,
    "argmax": 11.05,
    "corr_max": 0.9954843518031915,
    "ge097": [
     [
      10.5,
      11.7
     ]
    ],
    "within001": [
     [
      10.55,
      11.4
     ]
    ]
   },
   "PB_CB": {
    "n_bins": 9,
    "rho_q": 0.9964047083028156,
    "b_q": -0.8722716304378305,
    "c_q": 0.8518866613366927,
    "shape_err": 0.07514941040584551,
    "shape_err_centred": 0.08472105565903314,
    "noise_floor": 0.03496134528631791,
    "argmax": 11.05,
    "corr_max": 0.9971597470614149,
    "ge097": [
     [
      10.5,
      11.8
     ]
    ],
    "within001": [
     [
      10.55,
      11.35
     ]
    ]
   },
   "Delta_CA": -3.451363562390064e-06,
   "Delta_CB": 0.000426095850933228
  },
  "good_q_3": {
   "PA_CB": {
    "n_bins": 33,
    "rho_q": 0.9281335816190326,
    "b_q": -1.0661303634656056,
    "c_q": 0.7397674702614858,
    "shape_err": 0.32464278918778466,
    "shape_err_centred": 0.3722473031077945,
    "noise_floor": 0.0814396744156162,
    "argmax": 3.05,
    "corr_max": 0.9293334572380647,
    "ge097": [],
    "within001": [
     [
      3.0,
      3.05
     ]
    ]
   },
   "PB_CA": {
    "n_bins": 33,
    "rho_q": 0.9325630501093359,
    "b_q": -1.0652440531186886,
    "c_q": 0.7396130597348759,
    "shape_err": 0.31491064230582,
    "shape_err_centred": 0.3610071433791467,
    "noise_floor": 0.07977205570415477,
    "argmax": 3.0,
    "corr_max": 0.9325630501093359,
    "ge097": [],
    "within001": [
     [
      2.95,
      3.1
     ]
    ]
   },
   "PA_CA": {
    "n_bins": 33,
    "rho_q": 0.9280686880634152,
    "b_q": -1.067693873381543,
    "c_q": 0.7413652702018767,
    "shape_err": 0.32485666667287716,
    "shape_err_centred": 0.3724090630425786,
    "noise_floor": 0.07977205570415477,
    "argmax": 3.0,
    "corr_max": 0.9280686880634152,
    "ge097": [],
    "within001": [
     [
      2.95,
      3.1
     ]
    ]
   },
   "PB_CB": {
    "n_bins": 33,
    "rho_q": 0.9321721792692023,
    "b_q": -1.0635819022041895,
    "c_q": 0.7376581263250851,
    "shape_err": 0.31571923735156643,
    "shape_err_centred": 0.3620152319951557,
    "noise_floor": 0.0814396744156162,
    "argmax": 3.05,
    "corr_max": 0.9378346188695575,
    "ge097": [],
    "within001": [
     [
      3.0,
      3.05
     ]
    ]
   },
   "Delta_CA": -0.004494362045920686,
   "Delta_CB": 0.004038597650169673
  },
  "good_q_5": {
   "PA_CB": {
    "n_bins": 20,
    "rho_q": 0.9750827625219813,
    "b_q": -1.6553912490218354,
    "c_q": 1.035568737025271,
    "shape_err": 0.17516964169490434,
    "shape_err_centred": 0.2218413988247052,
    "noise_floor": 0.04165494143475114,
    "argmax": 5.05,
    "corr_max": 0.9828539772154214,
    "ge097": [
     [
      4.95,
      5.1
     ]
    ],
    "within001": [
     [
      4.95,
      5.1
     ]
    ]
   },
   "PB_CA": {
    "n_bins": 20,
    "rho_q": 0.9846102602331931,
    "b_q": -1.6186597926556574,
    "c_q": 1.0093410257559423,
    "shape_err": 0.1376122696465106,
    "shape_err_centred": 0.17476451425711145,
    "noise_floor": 0.04266092818234145,
    "argmax": 5.1,
    "corr_max": 0.9855068753965114,
    "ge097": [
     [
      4.95,
      5.25
     ]
    ],
    "within001": [
     [
      4.95,
      5.1
     ]
    ]
   },
   "PA_CA": {
    "n_bins": 20,
    "rho_q": 0.9756232238606154,
    "b_q": -1.6458282227643228,
    "c_q": 1.0227850526594147,
    "shape_err": 0.17280014374908742,
    "shape_err_centred": 0.2194523298208973,
    "noise_floor": 0.04266092818234145,
    "argmax": 5.05,
    "corr_max": 0.9840953242860137,
    "ge097": [
     [
      4.95,
      5.25
     ]
    ],
    "within001": [
     [
      4.95,
      5.1
     ]
    ]
   },
   "PB_CB": {
    "n_bins": 20,
    "rho_q": 0.9833007228035255,
    "b_q": -1.627867122060838,
    "c_q": 1.0211631551196678,
    "shape_err": 0.14370086043601196,
    "shape_err_centred": 0.18198815492790937,
    "noise_floor": 0.04165494143475114,
    "argmax": 5.0,
    "corr_max": 0.9833007228035255,
    "ge097": [
     [
      4.95,
      5.1
     ],
     [
      5.2,
      5.2
     ]
    ],
    "within001": [
     [
      4.95,
      5.1
     ]
    ]
   },
   "Delta_CA": -0.008987036372577695,
   "Delta_CB": 0.008217960281544201
  },
  "good_q_7": {
   "PA_CB": {
    "n_bins": 14,
    "rho_q": 0.9914079475573082,
    "b_q": -1.3471816395921883,
    "c_q": 1.0416825147858138,
    "shape_err": 0.11067541248851491,
    "shape_err_centred": 0.1308062747738249,
    "noise_floor": 0.03534088606172904,
    "argmax": 6.95,
    "corr_max": 0.9930407618440061,
    "ge097": [
     [
      6.85,
      7.4
     ]
    ],
    "within001": [
     [
      6.9,
      7.15
     ]
    ]
   },
   "PB_CA": {
    "n_bins": 14,
    "rho_q": 0.9949843709562611,
    "b_q": -1.3774526660642952,
    "c_q": 1.0271985240560206,
    "shape_err": 0.08397942047143929,
    "shape_err_centred": 0.10003050311166867,
    "noise_floor": 0.03619589114999818,
    "argmax": 7.0,
    "corr_max": 0.9949843709562611,
    "ge097": [
     [
      6.8,
      7.35
     ]
    ],
    "within001": [
     [
      6.9,
      7.05
     ]
    ]
   },
   "PA_CA": {
    "n_bins": 14,
    "rho_q": 0.9933980022351783,
    "b_q": -1.3466806051828093,
    "c_q": 1.0138249016086103,
    "shape_err": 0.09631082787288776,
    "shape_err_centred": 0.11471882650705761,
    "noise_floor": 0.03619589114999818,
    "argmax": 6.95,
    "corr_max": 0.9934514348687175,
    "ge097": [
     [
      6.8,
      7.35
     ]
    ],
    "within001": [
     [
      6.9,
      7.15
     ]
    ]
   },
   "PB_CB": {
    "n_bins": 14,
    "rho_q": 0.9909070945503283,
    "b_q": -1.3789460603461439,
    "c_q": 1.0532085399287014,
    "shape_err": 0.11384118463798641,
    "shape_err_centred": 0.13454787240914487,
    "noise_floor": 0.03534088606172904,
    "argmax": 6.95,
    "corr_max": 0.9912140400238159,
    "ge097": [
     [
      6.8,
      7.35
     ]
    ],
    "within001": [
     [
      6.9,
      7.05
     ]
    ]
   },
   "Delta_CA": -0.0015863687210828648,
   "Delta_CB": -0.0005008530069798844
  }
 },
 "verdict_family": {
  "survives": true,
  "checks": {
   "3_PA_CB": {
    "rho_ok": true,
    "argmax_ok": true
   },
   "3_PB_CA": {
    "rho_ok": true,
    "argmax_ok": true
   },
   "5_PA_CB": {
    "rho_ok": true,
    "argmax_ok": true
   },
   "5_PB_CA": {
    "rho_ok": true,
    "argmax_ok": true
   },
   "7_PA_CB": {
    "rho_ok": true,
    "argmax_ok": true
   },
   "7_PB_CA": {
    "rho_ok": true,
    "argmax_ok": true
   },
   "11_PA_CB": {
    "rho_ok": true,
    "argmax_ok": true
   },
   "11_PB_CA": {
    "rho_ok": true,
    "argmax_ok": true
   }
  }
 },
 "replicates": {
  "seeds": [
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50
  ],
  "summary": {
   "all_2": {
    "n": 100,
    "rho_q_min": 0.738675328187715,
    "rho_q_median": 0.7480186627199231,
    "rho_q_max": 0.7567940690488449,
    "rho_drop_vs_full_median": 0.0009347660924802215,
    "same_half_rho_median": 0.7476624529410243,
    "Delta_mean": 1.479470658387716e-05,
    "Delta_sd": 0.002798374620091804,
    "Delta_frac_pos": 0.47,
    "argmax_min": 1.85,
    "argmax_median": 1.85,
    "argmax_max": 1.9,
    "frac_rho_within_002": 1.0
   },
   "all_3": {
    "n": 100,
    "rho_q_min": 0.9280022598173376,
    "rho_q_median": 0.9391782767211981,
    "rho_q_max": 0.950121531885977,
    "rho_drop_vs_full_median": 0.0017346137647340498,
    "same_half_rho_median": 0.9394655412434112,
    "Delta_mean": 9.85034627688508e-05,
    "Delta_sd": 0.0036265071511588595,
    "Delta_frac_pos": 0.51,
    "argmax_min": 2.95,
    "argmax_median": 2.95,
    "argmax_max": 3.05,
    "frac_rho_within_002": 1.0,
    "frac_argmax_ok": 1.0
   },
   "all_5": {
    "n": 100,
    "rho_q_min": 0.983867260601115,
    "rho_q_median": 0.9871049597785309,
    "rho_q_max": 0.9899841156271421,
    "rho_drop_vs_full_median": 0.000884787679398924,
    "same_half_rho_median": 0.9870200658627921,
    "Delta_mean": -2.4064979995809253e-05,
    "Delta_sd": 0.0016120837143445029,
    "Delta_frac_pos": 0.48,
    "argmax_min": 5.0,
    "argmax_median": 5.05,
    "argmax_max": 5.05,
    "frac_rho_within_002": 1.0,
    "frac_argmax_ok": 1.0
   },
   "all_7": {
    "n": 100,
    "rho_q_min": 0.9906609922010324,
    "rho_q_median": 0.9937760598227552,
    "rho_q_max": 0.9961123474214281,
    "rho_drop_vs_full_median": 0.000493322689493314,
    "same_half_rho_median": 0.9935843176872807,
    "Delta_mean": -5.1695687349528896e-05,
    "Delta_sd": 0.0017451026693466993,
    "Delta_frac_pos": 0.49,
    "argmax_min": 6.95,
    "argmax_median": 6.95,
    "argmax_max": 7.0,
    "frac_rho_within_002": 1.0,
    "frac_argmax_ok": 1.0
   },
   "all_11": {
    "n": 100,
    "rho_q_min": 0.9911429022825018,
    "rho_q_median": 0.9951636784938727,
    "rho_q_max": 0.9977079317546131,
    "rho_drop_vs_full_median": 0.0004305058309452825,
    "same_half_rho_median": 0.9950767961673836,
    "Delta_mean": -7.157635203638879e-05,
    "Delta_sd": 0.0018966487370419844,
    "Delta_frac_pos": 0.52,
    "argmax_min": 10.55,
    "argmax_median": 10.95,
    "argmax_max": 11.1,
    "frac_rho_within_002": 1.0,
    "frac_argmax_ok": 1.0
   },
   "good_q_3": {
    "n": 100,
    "rho_q_min": 0.9131346739869551,
    "rho_q_median": 0.9302348190540498,
    "rho_q_max": 0.9462972767531578,
    "rho_drop_vs_full_median": 0.0035407135578435778,
    "same_half_rho_median": 0.9306697307158407,
    "Delta_mean": 0.00020409644282447183,
    "Delta_sd": 0.0073014867502007134,
    "Delta_frac_pos": 0.51,
    "argmax_min": 2.95,
    "argmax_median": 3.05,
    "argmax_max": 3.05,
    "frac_rho_within_002": 0.99
   },
   "good_q_5": {
    "n": 100,
    "rho_q_min": 0.9728571361263577,
    "rho_q_median": 0.979737433476961,
    "rho_q_max": 0.9845617041090841,
    "rho_drop_vs_full_median": 0.001114120399276164,
    "same_half_rho_median": 0.9793318968273825,
    "Delta_mean": -7.927945340078457e-05,
    "Delta_sd": 0.003649856755201995,
    "Delta_frac_pos": 0.5,
    "argmax_min": 4.95,
    "argmax_median": 5.05,
    "argmax_max": 5.1,
    "frac_rho_within_002": 1.0
   },
   "good_q_7": {
    "n": 100,
    "rho_q_min": 0.9888482590673852,
    "rho_q_median": 0.9927448482080886,
    "rho_q_max": 0.9955149645140494,
    "rho_drop_vs_full_median": 0.0007576912667905944,
    "same_half_rho_median": 0.9926770383794608,
    "Delta_mean": -0.00011035810459195439,
    "Delta_sd": 0.002217778681291196,
    "Delta_frac_pos": 0.51,
    "argmax_min": 6.95,
    "argmax_median": 6.95,
    "argmax_max": 7.05,
    "frac_rho_within_002": 1.0
   }
  },
  "rule_pass_fraction": 1.0
 },
 "peak_rss_GB": 1.18,
 "runtime_s": 110.8
}

==> anc/csv/split_sample_primary_bins.csv <==
half,q,bin,y_ctr,cov,se,P0_y
A,2,0,0.005,0.06630785034,0.004591193213,1.011106403
A,2,1,0.015,0.1634885551,0.01015146158,1.481655862
A,2,2,0.025,-0.02930666569,0.01364470064,1.813807001
A,2,3,0.035,-0.1602547583,0.01656305751,1.832540078
A,2,4,0.045,-0.3777650457,0.01951187186,1.701859265
A,2,5,0.055,-0.630426222,0.02133788189,1.476872292
A,2,6,0.065,-0.8111962463,0.02374961322,1.442540649
A,2,7,0.075,-1.00697232,0.0263928629,1.117219703
A,2,8,0.085,-1.088874361,0.02784052805,0.5785788805
A,2,9,0.095,-1.211573634,0.0300916423,0.5346472367
A,2,10,0.105,-1.217384617,0.03109415799,0.3450815708
A,2,11,0.115,-1.006084307,0.03253892449,-0.219261452
A,2,12,0.125,-0.6939787146,0.03505369591,-0.5160274467
A,2,13,0.135,-0.5495183385,0.03588473816,-0.9256622703
A,2,14,0.145,-0.3272170591,0.03722867848,-1.275858792
A,2,15,0.155,-0.04897836277,0.03855530156,-1.338328929
A,2,16,0.165,0.2282153961,0.03992338998,-1.188987501
A,2,17,0.175,0.4466337666,0.04120951409,-1.952793931
A,2,18,0.185,0.7135824566,0.04292524613,-2.088442516
A,2,19,0.195,0.9226742883,0.04460224885,-2.081479927
A,2,20,0.205,0.8898770986,0.04593657188,-2.328626775
A,2,21,0.215,1.264534756,0.04673336772,-1.961932141
A,2,22,0.225,1.422010752,0.0480409846,-1.874430991
A,2,23,0.235,1.191739479,0.04897665512,-1.685904995
A,2,24,0.245,1.226524119,0.05017007,-1.309827339
A,2,25,0.255,1.076154219,0.05076928975,-0.866427618
A,2,26,0.265,1.268376679,0.05195419591,-0.4432821817
A,2,27,0.275,1.322843172,0.05312196605,-0.6304389444
A,2,28,0.285,1.402385628,0.05455176064,-0.3454507546
A,2,29,0.295,1.340454122,0.0552477179,0.1209543495
A,2,30,0.305,1.181150557,0.05665346717,0.2892201117
A,2,31,0.315,1.035004615,0.05878124556,0.6664711642
A,2,32,0.325,0.8731680261,0.0585070609,0.7921805293
A,2,33,0.335,0.4404976831,0.05941098648,1.252308725
A,2,34,0.345,0.5141126746,0.06089365686,1.421001888
A,2,35,0.355,0.5333006047,0.06153804272,1.732674961
A,2,36,0.365,0.6331017194,0.06231081204,1.964299119
A,2,37,0.375,0.5819086024,0.06296841501,2.352982607
A,2,38,0.385,0.2271151403,0.06370211108,2.585283878
A,2,39,0.395,-0.1305689469,0.06430489862,2.765573177
A,2,40,0.405,-0.1382252837,0.06555399642,2.97272596
A,2,41,0.415,-0.02747834114,0.06684298926,2.987962204
A,2,42,0.425,-0.4576144571,0.06801859876,3.203274067
A,2,43,0.435,-0.4289643096,0.06865834881,3.382938054
A,2,44,0.445,-0.3279777247,0.07033104125,3.417382505
A,2,45,0.455,-0.3915456823,0.07064572498,3.366178819
A,2,46,0.465,-0.3061390837,0.07152256067,2.98456702
A,2,47,0.475,-0.4097826412,0.071863826,2.854599183
A,2,48,0.485,-0.4841515836,0.07278151529,2.187846303
A,2,49,0.495,-0.4292127282,0.07350509376,2.448786385
A,2,50,0.505,-0.2801266771,0.07492423875,2.193181707
A,2,51,0.515,-0.2791804486,0.07687534923,2.315353691
A,2,52,0.525,-0.08527311224,0.07688228637,2.423052401
A,2,53,0.535,0.0928557151,0.07738164642,2.456386469
A,2,54,0.545,0.2112169254,0.07787180614,2.479596012
A,2,55,0.555,0.8344787938,0.0788949045,2.665732813
A,2,56,0.565,0.4294602059,0.0794830642,2.653248013
A,2,57,0.575,0.2900736841,0.0792675728,2.458711904
A,2,58,0.585,0.303916044,0.08071623396,1.993098829
A,2,59,0.595,-0.1035567331,0.08132606246,2.089537763
A,2,60,0.605,0.4504527522,0.08276085788,1.88545653
A,2,61,0.615,0.5258122331,0.08238119937,1.251666369
A,2,62,0.625,0.8412541066,0.0837014731,1.485209476
A,2,63,0.635,0.9466121153,0.08450750634,0.9325432657
A,2,64,0.645,0.6243265394,0.08517399468,1.08541963
A,2,65,0.655,0.7652349778,0.08616948327,0.4461990023
A,2,66,0.665,0.4456576561,0.08767296449,-0.6068550823
A,2,67,0.675,0.8884025743,0.08673398274,-0.7084524935
A,2,68,0.685,1.007321704,0.08911514956,-0.782561686
A,2,69,0.695,1.246226764,0.08902192422,-0.5369781389
A,2,70,0.705,0.9006975459,0.08865314081,-0.7715538378
A,2,71,0.715,0.9221304076,0.09050909689,-0.8729947795
A,2,72,0.725,0.7003668799,0.09091320473,-1.011608077
A,2,73,0.735,0.4304746353,0.09186442561,-0.8938931734
A,2,74,0.745,0.06645027743,0.09224027868,-0.5569092567
A,2,75,0.755,0.2793643288,0.09321114795,-0.7289756159
A,2,76,0.765,0.309111131,0.09396400778,-1.727189755
A,2,77,0.775,0.243647499,0.09383328355,-1.979407523
A,2,78,0.785,0.4415806334,0.09506658202,-2.802019444
A,2,79,0.795,0.1553992335,0.0951604232,-3.239496101
A,2,80,0.805,0.1520946389,0.09605994685,-3.398764006
A,2,81,0.815,-0.1165131845,0.09676177473,-3.462885788
A,2,82,0.825,-0.3714329741,0.09731779001,-3.171654257
A,2,83,0.835,-0.6266292883,0.09799671762,-2.752781429
A,2,84,0.845,-1.077383014,0.09764397779,-3.401866311
A,2,85,0.855,-1.16260783,0.09893355267,-3.77455172
A,2,86,0.865,-1.435944619,0.1003430976,-3.771816867
A,2,87,0.875,-1.470148877,0.1008093033,-3.656681848
A,2,88,0.885,-1.532575635,0.1023137225,-3.48315072
A,2,89,0.895,-1.784915815,0.101885952,-2.881842782
A,2,90,0.905,-1.909944333,0.1034206282,-3.079007878
A,2,91,0.915,-1.911054124,0.1031227046,-3.369934108
A,2,92,0.925,-1.95988165,0.1038620608,-2.908661732
A,2,93,0.935,-1.966772133,0.1056060458,-3.014432834
A,2,94,0.945,-1.937381517,0.1056537264,-3.288557494
A,2,95,0.955,-1.56520642,0.1068212558,-2.551443889
A,2,96,0.965,-1.368382289,0.1058261821,-3.149451135
A,2,97,0.975,-1.976288184,0.1075380822,-2.806684553
A,2,98,0.985,-1.347437757,0.1075681046,-2.688844894
A,2,99,0.995,-1.428763175,0.1074672642,-2.866148645
A,3,0,0.005,0.1906332268,0.006132614269,1.011106403
A,3,1,0.015,0.1511088405,0.01389831722,1.481655862
A,3,2,0.025,-0.1808181665,0.01849795865,1.813807001
A,3,3,0.035,-0.481926851,0.0226993952,1.832540078
A,3,4,0.045,-0.9386215553,0.02652113524,1.701859265
A,3,5,0.055,-1.20105037,0.02938830971,1.476872292
A,3,6,0.065,-1.589776868,0.0326742252,1.442540649
A,3,7,0.075,-1.526660291,0.03644274214,1.117219703
A,3,8,0.085,-1.200184024,0.03780535695,0.5785788805
A,3,9,0.095,-0.9160406123,0.04052589322,0.5346472367
A,3,10,0.105,-0.553848957,0.04183488361,0.3450815708
A,3,11,0.115,-0.1874049034,0.04434463031,-0.219261452
A,3,12,0.125,0.242417236,0.04645913616,-0.5160274467
A,3,13,0.135,0.5094254431,0.04884098255,-0.9256622703
A,3,14,0.145,0.833840287,0.05029619312,-1.275858792
A,3,15,0.155,0.7603483592,0.05272357872,-1.338328929
A,3,16,0.165,0.5469463471,0.05487214875,-1.188987501
A,3,17,0.175,0.6337829892,0.05706349249,-1.952793931
A,3,18,0.185,0.6060341008,0.05898172059,-2.088442516
A,3,19,0.195,0.4513894873,0.06066017097,-2.081479927
A,3,20,0.205,0.2259147229,0.06205082075,-2.328626775
A,3,21,0.215,-0.1399921414,0.06317713922,-1.961932141
A,3,22,0.225,-0.635434863,0.06484467498,-1.874430991
A,3,23,0.235,-0.6047547286,0.06598983848,-1.685904995
A,3,24,0.245,-0.6463801566,0.06703690854,-1.309827339
A,3,25,0.255,-0.8542290055,0.06956590075,-0.866427618
A,3,26,0.265,-1.407503319,0.07141358023,-0.4432821817
A,3,27,0.275,-1.3467855,0.07259085386,-0.6304389444
A,3,28,0.285,-1.444920899,0.07429603327,-0.3454507546
A,3,29,0.295,-1.40176502,0.07549526059,0.1209543495
A,3,30,0.305,-1.255886517,0.07706497819,0.2892201117
A,3,31,0.315,-1.215605532,0.07872767204,0.6664711642
A,3,32,0.325,-0.8770407104,0.07889631468,0.7921805293
A,3,33,0.335,-0.7642455756,0.08073967082,1.252308725
A,3,34,0.345,-0.2928298933,0.08209869163,1.421001888
A,3,35,0.355,0.1238646603,0.08322259792,1.732674961
A,3,36,0.365,0.2227173976,0.08422790303,1.964299119
A,3,37,0.375,0.5094661757,0.08516664409,2.352982607
A,3,38,0.385,0.6366873452,0.08602989373,2.585283878
A,3,39,0.395,0.7084860886,0.08747915137,2.765573177
A,3,40,0.405,1.021872404,0.08990304449,2.97272596
A,3,41,0.415,1.563339524,0.09076218321,2.987962204
A,3,42,0.425,1.538124152,0.09327024154,3.203274067
A,3,43,0.435,1.643521601,0.09341364883,3.382938054
A,3,44,0.445,1.835377952,0.09556888259,3.417382505
A,3,45,0.455,2.397046844,0.09663969251,3.366178819
A,3,46,0.465,2.724894135,0.09820163134,2.98456702
A,3,47,0.475,2.73089557,0.1001691486,2.854599183
A,3,48,0.485,2.420914034,0.1006299498,2.187846303
A,3,49,0.495,1.772460719,0.1021059634,2.448786385
A,3,50,0.505,1.861238117,0.1028090007,2.193181707
A,3,51,0.515,2.31843429,0.1033900059,2.315353691
A,3,52,0.525,2.555164011,0.1055277505,2.423052401
A,3,53,0.535,2.37672341,0.1038028591,2.456386469
A,3,54,0.545,2.165709497,0.106429705,2.479596012
A,3,55,0.555,1.699935786,0.1077360452,2.665732813
A,3,56,0.565,1.324428041,0.1095270852,2.653248013
A,3,57,0.575,0.9002344049,0.1078241992,2.458711904
A,3,58,0.585,1.17421448,0.1082210618,1.993098829
A,3,59,0.595,0.5392285438,0.1114135543,2.089537763
A,3,60,0.605,0.3410241728,0.1111869894,1.88545653
A,3,61,0.615,0.4004794328,0.1125029286,1.251666369
A,3,62,0.625,-0.05051674309,0.1133225093,1.485209476
A,3,63,0.635,0.218930483,0.1155497381,0.9325432657
A,3,64,0.645,0.1615761481,0.1161519499,1.08541963
A,3,65,0.655,0.1709012206,0.1173710234,0.4461990023
A,3,66,0.665,-0.1172598471,0.1181739002,-0.6068550823
A,3,67,0.675,-0.3023958721,0.1205720407,-0.7084524935
A,3,68,0.685,-0.3940893291,0.1205608554,-0.782561686
A,3,69,0.695,-0.5765064717,0.1214271091,-0.5369781389
A,3,70,0.705,-0.9285979939,0.1212407298,-0.7715538378
A,3,71,0.715,-1.011420331,0.1231850356,-0.8729947795
A,3,72,0.725,-1.286915729,0.1225805939,-1.011608077
A,3,73,0.735,-1.194746985,0.1250046205,-0.8938931734
A,3,74,0.745,-0.5294241616,0.1257818257,-0.5569092567
A,3,75,0.755,-0.2476258625,0.1245605588,-0.7289756159
A,3,76,0.765,-0.3813674813,0.1266009599,-1.727189755
A,3,77,0.775,-0.03062566053,0.1265609551,-1.979407523
A,3,78,0.785,0.5536039609,0.1288311478,-2.802019444
A,3,79,0.795,0.8109848077,0.130728064,-3.239496101
A,3,80,0.805,1.17787721,0.1321284379,-3.398764006
A,3,81,0.815,1.491135957,0.1332828513,-3.462885788
A,3,82,0.825,1.297379693,0.1342461104,-3.171654257
A,3,83,0.835,1.27322503,0.1338842237,-2.752781429
A,3,84,0.845,1.649404559,0.1327689637,-3.401866311
A,3,85,0.855,2.1921368,0.1357788392,-3.77455172
A,3,86,0.865,2.225779154,0.1360370157,-3.771816867
A,3,87,0.875,1.848252684,0.1374621706,-3.656681848
A,3,88,0.885,1.251745762,0.1386782429,-3.48315072
A,3,89,0.895,1.186011431,0.1376178153,-2.881842782
A,3,90,0.905,1.489928948,0.1401333123,-3.079007878
A,3,91,0.915,1.968178903,0.1409021551,-3.369934108
A,3,92,0.925,1.337058683,0.1407685612,-2.908661732
A,3,93,0.935,1.007879881,0.143173734,-3.014432834
A,3,94,0.945,1.015392072,0.1433304379,-3.288557494
A,3,95,0.955,1.498642631,0.1465538321,-2.551443889
A,3,96,0.965,1.293066354,0.1453741884,-3.149451135
A,3,97,0.975,1.362093649,0.1467769671,-2.806684553
A,3,98,0.985,1.581643067,0.1479365323,-2.688844894
A,3,99,0.995,1.27657441,0.1458714721,-2.866148645
A,5,0,0.005,0.3150201815,0.009734812022,1.011106403
A,5,1,0.015,0.04301420034,0.02141080103,1.481655862
A,5,2,0.025,-0.9557562904,0.02841449393,1.813807001
A,5,3,0.035,-1.906072725,0.03535596362,1.832540078
A,5,4,0.045,-1.895835143,0.04119945742,1.701859265
A,5,5,0.055,-1.004921727,0.0450242012,1.476872292
A,5,6,0.065,-0.3260910507,0.0493980995,1.442540649
A,5,7,0.075,0.4569705856,0.05445850848,1.117219703
A,5,8,0.085,0.8652856014,0.05778097064,0.5785788805
A,5,9,0.095,0.6326194197,0.06166484587,0.5346472367
A,5,10,0.105,0.4199753876,0.06528807474,0.3450815708
A,5,11,0.115,0.4678054588,0.06901186138,-0.219261452
A,5,12,0.125,-0.3839134516,0.07210093552,-0.5160274467
A,5,13,0.135,-1.544707466,0.07599247893,-0.9256622703
A,5,14,0.145,-1.717010752,0.07680974404,-1.275858792
A,5,15,0.155,-2.508727177,0.08263578697,-1.338328929
A,5,16,0.165,-2.831473568,0.08436228289,-1.188987501
A,5,17,0.175,-3.068635289,0.08760732256,-1.952793931
A,5,18,0.185,-2.737677269,0.09142032931,-2.088442516
A,5,19,0.195,-2.594831567,0.09440272863,-2.081479927
A,5,20,0.205,-1.927909387,0.09611854418,-2.328626775
A,5,21,0.215,-1.393418465,0.09830106606,-1.961932141
A,5,22,0.225,-1.053259014,0.09974455237,-1.874430991
A,5,23,0.235,-0.7137711806,0.102508947,-1.685904995
A,5,24,0.245,-0.04402287385,0.1047497626,-1.309827339
A,5,25,0.255,0.9761200765,0.1060790757,-0.866427618
A,5,26,0.265,1.364594447,0.1097760055,-0.4432821817
A,5,27,0.275,1.751994821,0.1112268746,-0.6304389444
A,5,28,0.285,2.18222289,0.1147914174,-0.3454507546
A,5,29,0.295,1.537447593,0.117662974,0.1209543495
A,5,30,0.305,1.112945726,0.1203604328,0.2892201117
A,5,31,0.315,1.419502918,0.1228948641,0.6664711642
A,5,32,0.325,0.7910118782,0.1230508239,0.7921805293
A,5,33,0.335,-0.127414174,0.1259746798,1.252308725
A,5,34,0.345,-1.041011043,0.1263940144,1.421001888
A,5,35,0.355,-1.362600191,0.1289303701,1.732674961
A,5,36,0.365,-2.125296858,0.1307115996,1.964299119
A,5,37,0.375,-2.158983355,0.1311526619,2.352982607
A,5,38,0.385,-1.583083787,0.1339524127,2.585283878
A,5,39,0.395,-1.277301111,0.1356510382,2.765573177
A,5,40,0.405,-2.112292346,0.1381286944,2.97272596
A,5,41,0.415,-2.448512049,0.1401350221,2.987962204
A,5,42,0.425,-2.90097403,0.1422279684,3.203274067
A,5,43,0.435,-3.164557042,0.1438591114,3.382938054
A,5,44,0.445,-2.714926024,0.146583203,3.417382505
A,5,45,0.455,-1.915608922,0.1507573376,3.366178819
A,5,46,0.465,-1.388849686,0.1509113378,2.98456702
A,5,47,0.475,-0.2013038572,0.1509970176,2.854599183
A,5,48,0.485,0.648434354,0.1554892839,2.187846303
A,5,49,0.495,0.8358165091,0.1562470168,2.448786385
A,5,50,0.505,1.674554438,0.1583352052,2.193181707
A,5,51,0.515,2.482663654,0.1611205323,2.315353691
A,5,52,0.525,2.496923965,0.1609171667,2.423052401
A,5,53,0.535,1.966327285,0.1639288606,2.456386469
A,5,54,0.545,2.642569049,0.1641570202,2.479596012
A,5,55,0.555,2.399213834,0.1667887406,2.665732813
A,5,56,0.565,2.426500363,0.1674915198,2.653248013
A,5,57,0.575,2.272508539,0.1671575577,2.458711904
A,5,58,0.585,2.815625046,0.1693216843,1.993098829
A,5,59,0.595,3.257376306,0.16930493,2.089537763
A,5,60,0.605,2.623471641,0.1743993688,1.88545653
A,5,61,0.615,2.060412222,0.1737059712,1.251666369
A,5,62,0.625,1.299363471,0.1755232279,1.485209476
A,5,63,0.635,0.5068019824,0.1789477758,0.9325432657
A,5,64,0.645,0.8790038964,0.179708,1.08541963
A,5,65,0.655,0.9844320427,0.1799848661,0.4461990023
A,5,66,0.665,0.4720902332,0.1822567196,-0.6068550823
A,5,67,0.675,0.7474045699,0.1841050187,-0.7084524935
A,5,68,0.685,0.5287335519,0.1883563434,-0.782561686
A,5,69,0.695,-0.1508525144,0.1863121785,-0.5369781389
A,5,70,0.705,-0.7781700355,0.1889408726,-0.7715538378
A,5,71,0.715,-0.4874355519,0.1897896137,-0.8729947795
A,5,72,0.725,-1.025148224,0.1904892514,-1.011608077
A,5,73,0.735,-2.032101882,0.1910843479,-0.8938931734
A,5,74,0.745,-1.554782575,0.1925313287,-0.5569092567
A,5,75,0.755,-2.177389921,0.1934086061,-0.7289756159
A,5,76,0.765,-2.916912964,0.1957357909,-1.727189755
A,5,77,0.775,-2.891773818,0.1980584323,-1.979407523
A,5,78,0.785,-2.041624195,0.2007150629,-2.802019444
A,5,79,0.795,-1.082745882,0.2020341327,-3.239496101
A,5,80,0.805,-0.4529947683,0.2041881631,-3.398764006
A,5,81,0.815,0.05469648991,0.2047409497,-3.462885788
A,5,82,0.825,0.1420584527,0.2079285711,-3.171654257
A,5,83,0.835,0.3156246764,0.2066045464,-2.752781429
A,5,84,0.845,0.9222759971,0.2058656267,-3.401866311
A,5,85,0.855,1.502871694,0.2090744952,-3.77455172
A,5,86,0.865,2.978392108,0.2114088837,-3.771816867
A,5,87,0.875,3.919513623,0.211001595,-3.656681848
A,5,88,0.885,5.024581498,0.212721131,-3.48315072
A,5,89,0.895,4.400291874,0.2173383307,-2.881842782
A,5,90,0.905,4.32637342,0.2175761709,-3.079007878
A,5,91,0.915,4.970349181,0.2185180611,-3.369934108
A,5,92,0.925,6.102642603,0.2197640938,-2.908661732
A,5,93,0.935,4.821786178,0.2220074529,-3.014432834
A,5,94,0.945,4.863675392,0.2181969569,-3.288557494
A,5,95,0.955,3.761866037,0.2259882919,-2.551443889
A,5,96,0.965,3.718817291,0.223119352,-3.149451135
A,5,97,0.975,4.126890815,0.2258607142,-2.806684553
A,5,98,0.985,4.378622998,0.2278747518,-2.688844894
A,5,99,0.995,3.840589911,0.2262430993,-2.866148645
A,7,0,0.005,0.3968002633,0.01250473656,1.011106403
A,7,1,0.015,-0.6376683975,0.02755092217,1.481655862
A,7,2,0.025,-1.973269727,0.03719371067,1.813807001
A,7,3,0.035,-1.646550785,0.04502451378,1.832540078
A,7,4,0.045,-0.4350327703,0.05245371969,1.701859265
A,7,5,0.055,0.8483803916,0.0575303025,1.476872292
A,7,6,0.065,1.25351507,0.06470307811,1.442540649
A,7,7,0.075,0.6208514288,0.07077326968,1.117219703
A,7,8,0.085,0.4017488423,0.07465418772,0.5785788805
A,7,9,0.095,-1.228984026,0.0794011873,0.5346472367
A,7,10,0.105,-1.924763128,0.08361010366,0.3450815708
A,7,11,0.115,-3.542271013,0.08952122476,-0.219261452
A,7,12,0.125,-3.951061766,0.0949450285,-0.5160274467
A,7,13,0.135,-3.307993668,0.0977612536,-0.9256622703
A,7,14,0.145,-2.486439856,0.1013187995,-1.275858792
A,7,15,0.155,-1.137168759,0.1051640155,-1.338328929
A,7,16,0.165,-0.7035589349,0.1085143025,-1.188987501
A,7,17,0.175,0.09950121713,0.1119723019,-1.952793931
A,7,18,0.185,0.6413096815,0.1158986171,-2.088442516
A,7,19,0.195,1.619662078,0.1192602697,-2.081479927
A,7,20,0.205,2.153671085,0.1237666625,-2.328626775
A,7,21,0.215,1.183413845,0.1270103431,-1.961932141
A,7,22,0.225,1.270721699,0.1274409774,-1.874430991
A,7,23,0.235,0.007577005275,0.1314235346,-1.685904995
A,7,24,0.245,-1.522544329,0.1322659293,-1.309827339
A,7,25,0.255,-2.392533102,0.1372765988,-0.866427618
A,7,26,0.265,-3.192662596,0.1418094992,-0.4432821817
A,7,27,0.275,-2.779096457,0.1455995798,-0.6304389444
A,7,28,0.285,-3.11180129,0.1498826384,-0.3454507546
A,7,29,0.295,-3.720893202,0.1501576896,0.1209543495
A,7,30,0.305,-4.249502917,0.1519680735,0.2892201117
A,7,31,0.315,-4.731920276,0.158130035,0.6664711642
A,7,32,0.325,-3.0306293,0.1587234909,0.7921805293
A,7,33,0.335,-1.469028784,0.1633014,1.252308725
A,7,34,0.345,-0.06755431657,0.1624706195,1.421001888
A,7,35,0.355,0.5049684444,0.1657200245,1.732674961
A,7,36,0.365,1.899004433,0.170372318,1.964299119
A,7,37,0.375,2.22567846,0.1698878386,2.352982607
A,7,38,0.385,1.248491225,0.1734942388,2.585283878
A,7,39,0.395,1.414756501,0.1758552711,2.765573177
A,7,40,0.405,1.739202138,0.1772380828,2.97272596
A,7,41,0.415,1.883976039,0.1792252116,2.987962204
A,7,42,0.425,2.148056807,0.1833886048,3.203274067
A,7,43,0.435,1.763615043,0.1857192693,3.382938054
A,7,44,0.445,0.5287489082,0.1895705633,3.417382505
A,7,45,0.455,-0.553832925,0.1910740289,3.366178819
A,7,46,0.465,-0.9745524324,0.1925703419,2.98456702
A,7,47,0.475,-1.292090461,0.1969309665,2.854599183
A,7,48,0.485,-1.011322581,0.1990273644,2.187846303
A,7,49,0.495,-2.310918382,0.2008765897,2.448786385
A,7,50,0.505,-2.661762348,0.2037528782,2.193181707
A,7,51,0.515,-2.75702681,0.2061086439,2.315353691
A,7,52,0.525,-3.455744158,0.2077799663,2.423052401
A,7,53,0.535,-4.121753672,0.2081901956,2.456386469
A,7,54,0.545,-5.517360791,0.2117777824,2.479596012
A,7,55,0.555,-4.538504703,0.2137620847,2.665732813
A,7,56,0.565,-2.793744439,0.2169482574,2.653248013
A,7,57,0.575,-1.884152789,0.215765496,2.458711904
A,7,58,0.585,-1.791366089,0.217305024,1.993098829
A,7,59,0.595,-1.741723223,0.2219581972,2.089537763
A,7,60,0.605,-0.4234864562,0.2230717793,1.88545653
A,7,61,0.615,0.5083726041,0.2239633832,1.251666369
A,7,62,0.625,2.624492229,0.2265269486,1.485209476
A,7,63,0.635,3.807945857,0.2276451454,0.9325432657
A,7,64,0.645,2.510421215,0.2322992365,1.08541963
A,7,65,0.655,4.504860535,0.234393394,0.4461990023
A,7,66,0.665,4.259570584,0.2358724061,-0.6068550823
A,7,67,0.675,3.5958951,0.2366357379,-0.7084524935
A,7,68,0.685,2.153048283,0.2411232733,-0.782561686
A,7,69,0.695,2.148690139,0.2415489553,-0.5369781389
A,7,70,0.705,2.608546881,0.2424589008,-0.7715538378
A,7,71,0.715,2.978664124,0.2460149793,-0.8729947795
A,7,72,0.725,2.123013654,0.2479630892,-1.011608077
A,7,73,0.735,1.276403805,0.2493844385,-0.8938931734
A,7,74,0.745,1.862898178,0.248875429,-0.5569092567
A,7,75,0.755,1.682361705,0.2518041463,-0.7289756159
A,7,76,0.765,1.053227154,0.2528470147,-1.727189755
A,7,77,0.775,1.208182889,0.2544141708,-1.979407523
A,7,78,0.785,0.2640871806,0.2591568726,-2.802019444
A,7,79,0.795,-0.08107820842,0.25955543,-3.239496101
A,7,80,0.805,-0.8642163773,0.2606550697,-3.398764006
A,7,81,0.815,-3.119505748,0.2620800322,-3.462885788
A,7,82,0.825,-3.497488211,0.2632861833,-3.171654257
A,7,83,0.835,-4.220208516,0.2680228937,-2.752781429
A,7,84,0.845,-3.099434375,0.2665967737,-3.401866311
A,7,85,0.855,-2.252522436,0.269518143,-3.77455172
A,7,86,0.865,-3.289941588,0.2720379089,-3.771816867
A,7,87,0.875,-3.682182897,0.2756361624,-3.656681848
A,7,88,0.885,-3.837806103,0.2753062257,-3.48315072
A,7,89,0.895,-1.946244157,0.2757623402,-2.881842782
A,7,90,0.905,-0.7556397002,0.2797369699,-3.079007878
A,7,91,0.915,0.7770276192,0.2819949334,-3.369934108
A,7,92,0.925,0.7484157306,0.2841943635,-2.908661732
A,7,93,0.935,1.704780909,0.2828005365,-3.014432834
A,7,94,0.945,2.006481574,0.2852190014,-3.288557494
A,7,95,0.955,1.535790903,0.2880513041,-2.551443889
A,7,96,0.965,2.819129731,0.2901117294,-3.149451135
A,7,97,0.975,2.459458829,0.2870723934,-2.806684553
A,7,98,0.985,2.918273759,0.2917847995,-2.688844894
A,7,99,0.995,3.917067111,0.2935786773,-2.866148645
A,11,0,0.005,0.2993968174,0.016876724,1.011106403
A,11,1,0.015,-1.968038249,0.03731398756,1.481655862
A,11,2,0.025,-1.111883875,0.04991340918,1.813807001
A,11,3,0.035,1.205937975,0.06049914624,1.832540078
A,11,4,0.045,1.409208683,0.07112516435,1.701859265
A,11,5,0.055,0.6938464534,0.07740619815,1.476872292
A,11,6,0.065,-1.687362352,0.08821381142,1.442540649
A,11,7,0.075,-3.74993272,0.0957449907,1.117219703
A,11,8,0.085,-3.684038001,0.1018619074,0.5785788805
A,11,9,0.095,-2.101575315,0.108227849,0.5346472367
A,11,10,0.105,-0.5208130607,0.1127875139,0.3450815708
A,11,11,0.115,1.296009848,0.1200022657,-0.219261452
A,11,12,0.125,2.48178689,0.1276978099,-0.5160274467
A,11,13,0.135,1.62889054,0.1300914176,-0.9256622703
A,11,14,0.145,1.410395676,0.1348315673,-1.275858792
A,11,15,0.155,-0.6963191758,0.1419853976,-1.338328929
A,11,16,0.165,-2.886257537,0.1469427434,-1.188987501
A,11,17,0.175,-3.113088507,0.1512838065,-1.952793931
A,11,18,0.185,-3.862566148,0.1566873666,-2.088442516
A,11,19,0.195,-5.923370785,0.162325067,-2.081479927
A,11,20,0.205,-4.47213612,0.1681612442,-2.328626775
A,11,21,0.215,-1.654438725,0.1721888987,-1.961932141
A,11,22,0.225,0.3896096571,0.1737585804,-1.874430991
A,11,23,0.235,1.976320385,0.178801225,-1.685904995
A,11,24,0.245,1.672966074,0.1834733099,-1.309827339
A,11,25,0.255,1.752008415,0.185809815,-0.866427618
A,11,26,0.265,1.960652384,0.1928319836,-0.4432821817
A,11,27,0.275,1.455312223,0.1960010293,-0.6304389444
A,11,28,0.285,-0.6210492133,0.2002185878,-0.3454507546
A,11,29,0.295,-1.118784518,0.2018826182,0.1209543495
A,11,30,0.305,-1.164933841,0.2065533468,0.2892201117
A,11,31,0.315,-2.979067021,0.2142354094,0.6664711642
A,11,32,0.325,-3.792755559,0.2148207643,0.7921805293
A,11,33,0.335,-5.75601213,0.2179763624,1.252308725
A,11,34,0.345,-6.917814519,0.2216938445,1.421001888
A,11,35,0.355,-5.926996566,0.224631505,1.732674961
A,11,36,0.365,-3.231254675,0.2278677801,1.964299119
A,11,37,0.375,-2.52454499,0.2294093482,2.352982607
A,11,38,0.385,-2.196957988,0.2336463165,2.585283878
A,11,39,0.395,0.3043649986,0.2354083191,2.765573177
A,11,40,0.405,2.293764863,0.2407883644,2.97272596
A,11,41,0.415,3.05563604,0.2437906581,2.987962204
A,11,42,0.425,2.880484756,0.2480264889,3.203274067
A,11,43,0.435,2.090505099,0.251031224,3.382938054
A,11,44,0.445,3.29547545,0.2577544345,3.417382505
A,11,45,0.455,2.821285772,0.2607799047,3.366178819
A,11,46,0.465,1.214530956,0.2628749704,2.98456702
A,11,47,0.475,0.960887302,0.2658731287,2.854599183
A,11,48,0.485,-0.3616748361,0.2689174819,2.187846303
A,11,49,0.495,-0.2595835546,0.273935624,2.448786385
A,11,50,0.505,-2.236782444,0.2745215163,2.193181707
A,11,51,0.515,-4.449006109,0.2803988428,2.315353691
A,11,52,0.525,-6.169623685,0.278651511,2.423052401
A,11,53,0.535,-5.900717201,0.2824768248,2.456386469
A,11,54,0.545,-5.022373593,0.2891372256,2.479596012
A,11,55,0.555,-5.599160616,0.2885378116,2.665732813
A,11,56,0.565,-5.549234405,0.2942495747,2.653248013
A,11,57,0.575,-3.548581762,0.2913984102,2.458711904
A,11,58,0.585,-1.94668453,0.2941766332,1.993098829
A,11,59,0.595,0.5008877489,0.2986136607,2.089537763
A,11,60,0.605,0.2643182228,0.3012340375,1.88545653
A,11,61,0.615,0.7772402925,0.3031095052,1.251666369
A,11,62,0.625,1.96023495,0.3086821752,1.485209476
A,11,63,0.635,2.723577873,0.3124300916,0.9325432657
A,11,64,0.645,2.58166038,0.313103575,1.08541963
A,11,65,0.655,2.538621053,0.3173403179,0.4461990023
A,11,66,0.665,2.608167102,0.3224234978,-0.6068550823
A,11,67,0.675,3.11792173,0.320286788,-0.7084524935
A,11,68,0.685,1.240491487,0.3283576698,-0.782561686
A,11,69,0.695,1.769368466,0.32707564,-0.5369781389
A,11,70,0.705,-1.042309932,0.326239123,-0.7715538378
A,11,71,0.715,-1.910180481,0.3315698692,-0.8729947795
A,11,72,0.725,-2.105132235,0.3315186506,-1.011608077
A,11,73,0.735,-4.119324545,0.335298581,-0.8938931734
A,11,74,0.745,-6.285141987,0.3398808971,-0.5569092567
A,11,75,0.755,-6.123653416,0.341992224,-0.7289756159
A,11,76,0.765,-5.143949197,0.343553741,-1.727189755
A,11,77,0.775,-5.607787779,0.3449136809,-1.979407523
A,11,78,0.785,-5.371333535,0.3474859442,-2.802019444
A,11,79,0.795,-7.268727402,0.3536073185,-3.239496101
A,11,80,0.805,-7.404868172,0.3548930627,-3.398764006
A,11,81,0.815,-6.227015584,0.3570807432,-3.462885788
A,11,82,0.825,-4.730605085,0.3575943176,-3.171654257
A,11,83,0.835,-3.026586444,0.3571973904,-2.752781429
A,11,84,0.845,-2.079335669,0.3601629186,-3.401866311
A,11,85,0.855,1.70257346,0.3637671646,-3.77455172
A,11,86,0.865,2.701075292,0.3707654769,-3.771816867
A,11,87,0.875,2.441033845,0.3699134525,-3.656681848
A,11,88,0.885,2.358050892,0.3749777762,-3.48315072
A,11,89,0.895,1.928023827,0.3750150398,-2.881842782
A,11,90,0.905,4.333220333,0.3776634102,-3.079007878
A,11,91,0.915,5.069506961,0.3819837185,-3.369934108
A,11,92,0.925,4.477496722,0.3836097126,-2.908661732
A,11,93,0.935,4.7288444,0.3851628138,-3.014432834
A,11,94,0.945,5.999863495,0.3848675161,-3.288557494
A,11,95,0.955,5.597037142,0.3890993323,-2.551443889
A,11,96,0.965,5.699094986,0.3933141144,-3.149451135
A,11,97,0.975,3.02320278,0.3937005487,-2.806684553
A,11,98,0.985,0.6577569516,0.3988827699,-2.688844894
A,11,99,0.995,0.6280169061,0.3954832623,-2.866148645
B,2,0,0.005,0.06242510018,0.004530441394,1.024616458
B,2,1,0.015,0.1729297398,0.01011967955,1.486452315
B,2,2,0.025,-0.01856067294,0.01364246963,1.803068045
B,2,3,0.035,-0.1559970206,0.01679861312,1.812190644
B,2,4,0.045,-0.3770343796,0.01936756433,1.711130773
B,2,5,0.055,-0.6820929246,0.02124786769,1.506951588
B,2,6,0.065,-0.8376309138,0.02363441865,1.477829748
B,2,7,0.075,-1.023495986,0.02615177486,1.102094267
B,2,8,0.085,-1.116272136,0.02799960794,0.552558981
B,2,9,0.095,-1.159880705,0.02984822612,0.5565932146
B,2,10,0.105,-1.189521116,0.03094082998,0.3386505996
B,2,11,0.115,-0.9771497425,0.03232873107,-0.2225271264
B,2,12,0.125,-0.6887038096,0.0351863831,-0.5391177772
B,2,13,0.135,-0.5832830556,0.03621621245,-0.851266626
B,2,14,0.145,-0.3407644992,0.03701658912,-1.230038674
B,2,15,0.155,-0.01978062458,0.03816190621,-1.41434204
B,2,16,0.165,0.307195348,0.04013936354,-1.162039889
B,2,17,0.175,0.4199671853,0.04114765195,-1.892834064
B,2,18,0.185,0.6656318254,0.04301704723,-2.10607348
B,2,19,0.195,0.8499641862,0.04373241523,-2.112980433
B,2,20,0.205,0.9415787243,0.04541503254,-2.410348361
B,2,21,0.215,1.229432983,0.04629411668,-2.00971801
B,2,22,0.225,1.471241238,0.04783438765,-1.674305648
B,2,23,0.235,1.290113658,0.04861685973,-1.659401321
B,2,24,0.245,1.293154881,0.04965630174,-1.33566931
B,2,25,0.255,1.01365289,0.05028873425,-0.8131294261
B,2,26,0.265,1.169216387,0.05197770611,-0.321283614
B,2,27,0.275,1.373256717,0.05324927507,-0.7572466379
B,2,28,0.285,1.278824313,0.05434611629,-0.4041683877
B,2,29,0.295,1.179735369,0.05540288964,0.1606029158
B,2,30,0.305,1.277519324,0.0566143057,0.3154867261
B,2,31,0.315,0.9986470391,0.05777502956,0.6503464755
B,2,32,0.325,0.8856880722,0.05835696985,0.6971749723
B,2,33,0.335,0.4524795457,0.05886236606,1.252960435
B,2,34,0.345,0.5256664315,0.06136984037,1.480520484
B,2,35,0.355,0.5687752022,0.06099505378,1.715510063
B,2,36,0.365,0.6943881937,0.06241333788,1.922773614
B,2,37,0.375,0.7249984632,0.06222959345,2.388874531
B,2,38,0.385,0.234168273,0.06342668115,2.561723382
B,2,39,0.395,-0.04024029444,0.06433128083,2.797626899
B,2,40,0.405,-0.1192359696,0.06585753206,3.116553106
B,2,41,0.415,-0.04943403985,0.06635600329,2.863493964
B,2,42,0.425,-0.4578305948,0.06833677739,3.06010254
B,2,43,0.435,-0.5647181779,0.06876425639,3.496283734
B,2,44,0.445,-0.5244188207,0.06911027432,3.392672096
B,2,45,0.455,-0.5531727514,0.07108448811,3.204755029
B,2,46,0.465,-0.3711118489,0.07215418688,2.890513414
B,2,47,0.475,-0.3957745777,0.07230235417,2.768611061
B,2,48,0.485,-0.5687001429,0.07152285591,2.501766732
B,2,49,0.495,-0.4689545345,0.07363681055,2.400282497
B,2,50,0.505,-0.3331915626,0.0744713969,2.155275574
B,2,51,0.515,-0.2345938052,0.076830526,2.321547747
B,2,52,0.525,-0.1574330921,0.07630265257,2.292322674
B,2,53,0.535,0.1874164465,0.07655423813,2.814155845
B,2,54,0.545,0.3415735024,0.07760467414,2.871798475
B,2,55,0.555,0.6359930075,0.07800880525,2.648252396
B,2,56,0.565,0.463698661,0.07876932567,2.577400513
B,2,57,0.575,0.3624373283,0.07903711354,2.405742295
B,2,58,0.585,0.5105895041,0.08039527446,2.111230946
B,2,59,0.595,0.05332748958,0.08211896685,2.145580807
B,2,60,0.605,0.2581402031,0.08133947605,2.062124644
B,2,61,0.615,0.5966837663,0.0825614482,1.34291144
B,2,62,0.625,0.8647092878,0.08384001243,1.658531775
B,2,63,0.635,0.874351342,0.08434272645,0.809793063
B,2,64,0.645,0.8487928724,0.08477281614,0.8544143729
B,2,65,0.655,0.7844411702,0.08607980781,0.2997638529
B,2,66,0.665,0.5557938638,0.0870115201,-0.2446732587
B,2,67,0.675,0.9172136431,0.08701219776,-0.8357898066
B,2,68,0.685,1.060088727,0.08779034705,-0.8531705917
B,2,69,0.695,1.212222777,0.08813612563,-0.3750290705
B,2,70,0.705,0.8536435535,0.08877218652,-0.8000497959
B,2,71,0.715,0.8768578825,0.09011016969,-1.098776421
B,2,72,0.725,0.7615118461,0.08987658075,-1.00745287
B,2,73,0.735,0.5997597159,0.09119699236,-0.8138377257
B,2,74,0.745,-0.0279383285,0.09155545793,-0.8157190114
B,2,75,0.755,0.1644739094,0.09237434288,-1.100559734
B,2,76,0.765,0.2323711718,0.09367654951,-1.748335419
B,2,77,0.775,0.3978721421,0.09420374115,-2.193106077
B,2,78,0.785,0.4302082583,0.09505798929,-2.586262326
B,2,79,0.795,-0.07202725274,0.09533100369,-3.34820072
B,2,80,0.805,0.06260521291,0.09622995534,-3.27804894
B,2,81,0.815,-0.3421282113,0.09569032525,-3.540040895
B,2,82,0.825,-0.3125155287,0.09714228291,-3.392441569
B,2,83,0.835,-0.5894500814,0.09807426545,-2.714840367
B,2,84,0.845,-1.001318612,0.09858766801,-3.366959833
B,2,85,0.855,-1.075907107,0.1010218635,-3.925775214
B,2,86,0.865,-1.240503205,0.100202561,-3.771534418
B,2,87,0.875,-1.61020153,0.1009741508,-3.700873524
B,2,88,0.885,-1.499733006,0.1017915477,-3.523730654
B,2,89,0.895,-1.835244198,0.1016023826,-3.313194694
B,2,90,0.905,-2.090906265,0.1035766918,-2.837293087
B,2,91,0.915,-1.642100988,0.1032557229,-3.08187286
B,2,92,0.925,-2.068313282,0.1034116687,-3.002412804
B,2,93,0.935,-1.893887627,0.1045434944,-2.844098021
B,2,94,0.945,-1.712265215,0.1044288882,-3.214703904
B,2,95,0.955,-1.688841413,0.1054815062,-2.547754443
B,2,96,0.965,-1.668232707,0.107504074,-2.876055575
B,2,97,0.975,-1.640609822,0.1081094539,-2.820257253
B,2,98,0.985,-1.450169592,0.1078171602,-2.515220786
B,2,99,0.995,-1.480375989,0.1065820475,-2.614724672
B,3,0,0.005,0.1852249048,0.006215229499,1.024616458
B,3,1,0.015,0.1290914474,0.01387088753,1.486452315
B,3,2,0.025,-0.1701138857,0.01880478985,1.803068045
B,3,3,0.035,-0.4329649276,0.02270938499,1.812190644
B,3,4,0.045,-0.9514061676,0.02656903145,1.711130773
B,3,5,0.055,-1.24683411,0.02937341957,1.506951588
B,3,6,0.065,-1.551693926,0.03253902999,1.477829748
B,3,7,0.075,-1.486446378,0.03626746671,1.102094267
B,3,8,0.085,-1.231894305,0.03790123324,0.552558981
B,3,9,0.095,-0.9293666395,0.04058551801,0.5565932146
B,3,10,0.105,-0.4880535667,0.04257887489,0.3386505996
B,3,11,0.115,-0.1854325829,0.0445832778,-0.2225271264
B,3,12,0.125,0.2864426797,0.04716923289,-0.5391177772
B,3,13,0.135,0.53766679,0.04922260755,-0.851266626
B,3,14,0.145,0.8406381813,0.05113308366,-1.230038674
B,3,15,0.155,0.8110770585,0.05223412841,-1.41434204
B,3,16,0.165,0.5098957214,0.05529588634,-1.162039889
B,3,17,0.175,0.7034715634,0.05752880283,-1.892834064
B,3,18,0.185,0.5571793841,0.05866748976,-2.10607348
B,3,19,0.195,0.3697409276,0.06028460993,-2.112980433
B,3,20,0.205,0.1052615406,0.06180485006,-2.410348361
B,3,21,0.215,-0.1944355522,0.06350871177,-2.00971801
B,3,22,0.225,-0.6775916525,0.06482521965,-1.674305648
B,3,23,0.235,-0.6660068969,0.06632426697,-1.659401321
B,3,24,0.245,-0.5271606568,0.06734551323,-1.33566931
B,3,25,0.255,-0.742412411,0.06949117748,-0.8131294261
B,3,26,0.265,-1.278882996,0.07122787613,-0.321283614
B,3,27,0.275,-1.346783078,0.07264152733,-0.7572466379
B,3,28,0.285,-1.518718671,0.07451891024,-0.4041683877
B,3,29,0.295,-1.276855517,0.0756600496,0.1606029158
B,3,30,0.305,-1.115232583,0.07802496208,0.3154867261
B,3,31,0.315,-1.039271839,0.07871476685,0.6503464755
B,3,32,0.325,-0.9888089566,0.07977644414,0.6971749723
B,3,33,0.335,-0.8008006339,0.080465941,1.252960435
B,3,34,0.345,-0.33787181,0.08267154193,1.480520484
B,3,35,0.355,0.05150725987,0.08392674893,1.715510063
B,3,36,0.365,0.3152990352,0.08437081205,1.922773614
B,3,37,0.375,0.4217091034,0.08531258089,2.388874531
B,3,38,0.385,0.4953678532,0.08726236841,2.561723382
B,3,39,0.395,0.9057418153,0.08797125084,2.797626899
B,3,40,0.405,1.102630551,0.08995822047,3.116553106
B,3,41,0.415,1.708481518,0.08987829733,2.863493964
B,3,42,0.425,1.709116133,0.09276071498,3.06010254
B,3,43,0.435,1.651065036,0.09422668425,3.496283734
B,3,44,0.445,1.95234669,0.09499665284,3.392672096
B,3,45,0.455,2.453675279,0.0971662962,3.204755029
B,3,46,0.465,2.558489766,0.09867376011,2.890513414
B,3,47,0.475,2.569733518,0.09987343836,2.768611061
B,3,48,0.485,2.378079016,0.1001791433,2.501766732
B,3,49,0.495,1.841929031,0.1009127356,2.400282497
B,3,50,0.505,1.738767738,0.1031058948,2.155275574
B,3,51,0.515,2.259203061,0.1043698123,2.321547747
B,3,52,0.525,2.512326842,0.1033311804,2.292322674
B,3,53,0.535,2.411433585,0.103690449,2.814155845
B,3,54,0.545,2.119151782,0.1068217456,2.871798475
B,3,55,0.555,1.65088643,0.107236607,2.648252396
B,3,56,0.565,1.088806302,0.1079880094,2.577400513
B,3,57,0.575,0.8604802878,0.1083248345,2.405742295
B,3,58,0.585,1.242723026,0.1085684182,2.111230946
B,3,59,0.595,0.4649047976,0.1109889703,2.145580807
B,3,60,0.605,0.1611873212,0.1108714027,2.062124644
B,3,61,0.615,0.1384201207,0.1128825361,1.34291144
B,3,62,0.625,-0.06597960125,0.1142351085,1.658531775
B,3,63,0.635,0.125490585,0.1158569098,0.809793063
B,3,64,0.645,-0.1074041421,0.1162434446,0.8544143729
B,3,65,0.655,0.09847575114,0.1168069534,0.2997638529
B,3,66,0.665,0.1533347847,0.1179574728,-0.2446732587
B,3,67,0.675,-0.3678065371,0.1196141999,-0.8357898066
B,3,68,0.685,-0.3724004669,0.120469498,-0.8531705917
B,3,69,0.695,-0.5472584456,0.1207634683,-0.3750290705
B,3,70,0.705,-0.7378420606,0.1214310282,-0.8000497959
B,3,71,0.715,-0.9611196469,0.1229040471,-1.098776421
B,3,72,0.725,-1.10630603,0.1230514349,-1.00745287
B,3,73,0.735,-1.173566011,0.1244870894,-0.8138377257
B,3,74,0.745,-0.5964876566,0.1241939599,-0.8157190114
B,3,75,0.755,-0.2286118729,0.1269580313,-1.100559734
B,3,76,0.765,-0.3893181501,0.126271927,-1.748335419
B,3,77,0.775,0.2168000169,0.1283629849,-2.193106077
B,3,78,0.785,0.6175148722,0.1313873891,-2.586262326
B,3,79,0.795,0.8189063032,0.1299993603,-3.34820072
B,3,80,0.805,0.9776860502,0.1326889766,-3.27804894
B,3,81,0.815,1.200441843,0.132966267,-3.540040895
B,3,82,0.825,1.094443235,0.1344269421,-3.392441569
B,3,83,0.835,1.464293678,0.1339427133,-2.714840367
B,3,84,0.845,1.62304945,0.1347460413,-3.366959833
B,3,85,0.855,2.269751024,0.1366519829,-3.925775214
B,3,86,0.865,2.478026343,0.1375067553,-3.771534418
B,3,87,0.875,2.029480045,0.1380032136,-3.700873524
B,3,88,0.885,1.527990146,0.1384841012,-3.523730654
B,3,89,0.895,1.031050514,0.1379238194,-3.313194694
B,3,90,0.905,1.593778677,0.1394310677,-2.837293087
B,3,91,0.915,1.786419703,0.1413580279,-3.08187286
B,3,92,0.925,1.441407598,0.1428465352,-3.002412804
B,3,93,0.935,1.337231765,0.1427542824,-2.844098021
B,3,94,0.945,1.152913133,0.1447865639,-3.214703904
B,3,95,0.955,1.213873601,0.1451088355,-2.547754443
B,3,96,0.965,1.557306725,0.1462491606,-2.876055575
B,3,97,0.975,1.507686291,0.1465341564,-2.820257253
B,3,98,0.985,1.664953604,0.1492378632,-2.515220786
B,3,99,0.995,1.298534639,0.1464345194,-2.614724672
B,5,0,0.005,0.2947118974,0.009588441089,1.024616458
B,5,1,0.015,-0.008045104295,0.02118895558,1.486452315
B,5,2,0.025,-0.9711210891,0.02862090504,1.803068045
B,5,3,0.035,-1.971641358,0.03588827501,1.812190644
B,5,4,0.045,-1.8890081,0.04083157125,1.711130773
B,5,5,0.055,-1.037700984,0.04496614708,1.506951588
B,5,6,0.065,-0.2448561464,0.04942871761,1.477829748
B,5,7,0.075,0.2229091927,0.05506507854,1.102094267
B,5,8,0.085,0.7927233619,0.05787874021,0.552558981
B,5,9,0.095,0.6616071472,0.06100292612,0.5565932146
B,5,10,0.105,0.5036721155,0.06502919439,0.3386505996
B,5,11,0.115,0.585731268,0.06909081851,-0.2225271264
B,5,12,0.125,-0.4422897502,0.07174076693,-0.5391177772
B,5,13,0.135,-1.561450681,0.07566605932,-0.851266626
B,5,14,0.145,-1.83373232,0.07703962497,-1.230038674
B,5,15,0.155,-2.559256713,0.08164603725,-1.41434204
B,5,16,0.165,-2.752863472,0.08408110488,-1.162039889
B,5,17,0.175,-3.267247051,0.08805680792,-1.892834064
B,5,18,0.185,-2.695707669,0.09084244161,-2.10607348
B,5,19,0.195,-2.364298387,0.09398058673,-2.112980433
B,5,20,0.205,-1.901421308,0.09721826316,-2.410348361
B,5,21,0.215,-1.268416117,0.09870607621,-2.00971801
B,5,22,0.225,-0.8239759039,0.1001281522,-1.674305648
B,5,23,0.235,-0.7099137707,0.1022988861,-1.659401321
B,5,24,0.245,-0.03133484779,0.1054564366,-1.33566931
B,5,25,0.255,1.18719326,0.1073310415,-0.8131294261
B,5,26,0.265,1.149536885,0.1097122998,-0.321283614
B,5,27,0.275,1.736648475,0.1112929457,-0.7572466379
B,5,28,0.285,2.280310116,0.1144013334,-0.4041683877
B,5,29,0.295,1.433548766,0.1174063378,0.1606029158
B,5,30,0.305,0.8219751648,0.1194780629,0.3154867261
B,5,31,0.315,1.189092504,0.1214902733,0.6503464755
B,5,32,0.325,0.7941895597,0.123672321,0.6971749723
B,5,33,0.335,-0.2372912821,0.1256485042,1.252960435
B,5,34,0.345,-0.7528734057,0.1275946332,1.480520484
B,5,35,0.355,-1.45840105,0.1292811152,1.715510063
B,5,36,0.365,-1.903194665,0.130771888,1.922773614
B,5,37,0.375,-2.118558571,0.1308836167,2.388874531
B,5,38,0.385,-1.394437002,0.1339315558,2.561723382
B,5,39,0.395,-1.568910373,0.136251421,2.797626899
B,5,40,0.405,-1.934778061,0.138071595,3.116553106
B,5,41,0.415,-2.475522777,0.1398422305,2.863493964
B,5,42,0.425,-2.944023979,0.1425745015,3.06010254
B,5,43,0.435,-3.355101618,0.1460677512,3.496283734
B,5,44,0.445,-2.529235347,0.1465761408,3.392672096
B,5,45,0.455,-1.737801427,0.1504599396,3.204755029
B,5,46,0.465,-1.39441384,0.1509157291,2.890513414
B,5,47,0.475,-0.2898206159,0.1509205375,2.768611061
B,5,48,0.485,0.7042528144,0.1532060269,2.501766732
B,5,49,0.495,0.709908248,0.1557620219,2.400282497
B,5,50,0.505,1.792172343,0.1566659502,2.155275574
B,5,51,0.515,2.39291818,0.1581232368,2.321547747
B,5,52,0.525,2.453952779,0.1603532165,2.292322674
B,5,53,0.535,1.738463701,0.1606896872,2.814155845
B,5,54,0.545,2.986098482,0.1652089299,2.871798475
B,5,55,0.555,2.376015672,0.1648755827,2.648252396
B,5,56,0.565,2.531066615,0.1654332429,2.577400513
B,5,57,0.575,2.125882586,0.1670743555,2.405742295
B,5,58,0.585,2.582083682,0.1692021562,2.111230946
B,5,59,0.595,2.847171541,0.1700605888,2.145580807
B,5,60,0.605,2.671485209,0.1733344924,2.062124644
B,5,61,0.615,2.20666399,0.1762548968,1.34291144
B,5,62,0.625,1.516284709,0.1751255902,1.658531775
B,5,63,0.635,0.7957139343,0.1786624856,0.809793063
B,5,64,0.645,0.9049299885,0.1792367811,0.8544143729
B,5,65,0.655,0.8686719874,0.181224154,0.2997638529
B,5,66,0.665,0.6946562747,0.1821955612,-0.2446732587
B,5,67,0.675,0.6373456113,0.1833568682,-0.8357898066
B,5,68,0.685,0.5726660329,0.1865813496,-0.8531705917
B,5,69,0.695,-0.1487658502,0.1879323401,-0.3750290705
B,5,70,0.705,-0.8558556035,0.186560208,-0.8000497959
B,5,71,0.715,-0.6351415802,0.1888357573,-1.098776421
B,5,72,0.725,-1.18368265,0.1875836496,-1.00745287
B,5,73,0.735,-1.45629583,0.1892550487,-0.8138377257
B,5,74,0.745,-1.533317101,0.1924854024,-0.8157190114
B,5,75,0.755,-2.659670027,0.1951490866,-1.100559734
B,5,76,0.765,-3.334059113,0.1978318226,-1.748335419
B,5,77,0.775,-2.574990052,0.1972945479,-2.193106077
B,5,78,0.785,-1.586218502,0.1995684977,-2.586262326
B,5,79,0.795,-0.8708016083,0.1996764279,-3.34820072
B,5,80,0.805,-0.4370637831,0.2042782833,-3.27804894
B,5,81,0.815,0.02970047866,0.2021588563,-3.540040895
B,5,82,0.825,0.3092880858,0.2056943722,-3.392441569
B,5,83,0.835,0.2068707481,0.20565833,-2.714840367
B,5,84,0.845,0.8292525498,0.2083658396,-3.366959833
B,5,85,0.855,1.732905621,0.211769159,-3.925775214
B,5,86,0.865,2.575320527,0.2106997072,-3.771534418
B,5,87,0.875,4.246934458,0.2132263567,-3.700873524
B,5,88,0.885,4.958415849,0.216005354,-3.523730654
B,5,89,0.895,3.863030595,0.2138369597,-3.313194694
B,5,90,0.905,4.388813877,0.2171083572,-2.837293087
B,5,91,0.915,5.373291224,0.2203571192,-3.08187286
B,5,92,0.925,5.788391013,0.2171388275,-3.002412804
B,5,93,0.935,5.05030867,0.2212945742,-2.844098021
B,5,94,0.945,5.121641659,0.2209559055,-3.214703904
B,5,95,0.955,4.237791266,0.2206842955,-2.547754443
B,5,96,0.965,4.236344603,0.2250142867,-2.876055575
B,5,97,0.975,4.1079512,0.2261425786,-2.820257253
B,5,98,0.985,4.686326789,0.2289996761,-2.515220786
B,5,99,0.995,4.333361908,0.2274942418,-2.614724672
B,7,0,0.005,0.4182489841,0.01238659661,1.024616458
B,7,1,0.015,-0.622133375,0.02715307863,1.486452315
B,7,2,0.025,-2.048087157,0.0373162484,1.803068045
B,7,3,0.035,-1.727125413,0.04494506882,1.812190644
B,7,4,0.045,-0.3962824904,0.05202834689,1.711130773
B,7,5,0.055,0.8058408976,0.05701422557,1.506951588
B,7,6,0.065,1.264975914,0.06395282028,1.477829748
B,7,7,0.075,0.5919407036,0.06971864157,1.102094267
B,7,8,0.085,0.4971791084,0.07426316133,0.552558981
B,7,9,0.095,-1.026262037,0.07872819846,0.5565932146
B,7,10,0.105,-1.723059828,0.08338510402,0.3386505996
B,7,11,0.115,-3.506052451,0.08893754619,-0.2225271264
B,7,12,0.125,-3.893531292,0.09407460942,-0.5391177772
B,7,13,0.135,-3.292229086,0.09848693828,-0.851266626
B,7,14,0.145,-2.358530198,0.1001446151,-1.230038674
B,7,15,0.155,-1.297985554,0.1033301466,-1.41434204
B,7,16,0.165,-0.7070607308,0.1079854974,-1.162039889
B,7,17,0.175,0.206727398,0.1115640628,-1.892834064
B,7,18,0.185,0.6728481287,0.1147154503,-2.10607348
B,7,19,0.195,1.453168133,0.1187886359,-2.112980433
B,7,20,0.205,2.205939564,0.1235127518,-2.410348361
B,7,21,0.215,1.279384736,0.1259672091,-2.00971801
B,7,22,0.225,1.205053204,0.1288625244,-1.674305648
B,7,23,0.235,0.1167559118,0.1305210436,-1.659401321
B,7,24,0.245,-1.652303532,0.1332636877,-1.33566931
B,7,25,0.255,-2.064826802,0.1356666142,-0.8131294261
B,7,26,0.265,-3.188424322,0.1402939299,-0.321283614
B,7,27,0.275,-2.978394527,0.1453112836,-0.7572466379
B,7,28,0.285,-3.072006826,0.1493310223,-0.4041683877
B,7,29,0.295,-3.86627977,0.1501153147,0.1606029158
B,7,30,0.305,-4.526131463,0.1515590071,0.3154867261
B,7,31,0.315,-4.985366638,0.155739931,0.6503464755
B,7,32,0.325,-3.356505207,0.1598942562,0.6971749723
B,7,33,0.335,-1.105252184,0.1597917598,1.252960435
B,7,34,0.345,0.1973628677,0.1646721298,1.480520484
B,7,35,0.355,0.5428119466,0.1652253191,1.715510063
B,7,36,0.365,1.873581361,0.1672163755,1.922773614
B,7,37,0.375,2.056478551,0.1675270183,2.388874531
B,7,38,0.385,1.081623578,0.1710270372,2.561723382
B,7,39,0.395,1.210277599,0.1748100493,2.797626899
B,7,40,0.405,1.574373306,0.1765684188,3.116553106
B,7,41,0.415,1.726831835,0.1772738678,2.863493964
B,7,42,0.425,1.920325663,0.1832278829,3.06010254
B,7,43,0.435,1.494181829,0.1863011019,3.496283734
B,7,44,0.445,0.3427460183,0.1869505402,3.392672096
B,7,45,0.455,-0.7482192339,0.1918771526,3.204755029
B,7,46,0.465,-0.7527052875,0.1919626178,2.890513414
B,7,47,0.475,-1.259588562,0.1961778471,2.768611061
B,7,48,0.485,-0.8776023551,0.1964486868,2.501766732
B,7,49,0.495,-1.940269347,0.2021675626,2.400282497
B,7,50,0.505,-2.641174125,0.2024545276,2.155275574
B,7,51,0.515,-2.793577528,0.204679786,2.321547747
B,7,52,0.525,-3.80504572,0.2074692621,2.292322674
B,7,53,0.535,-3.382573535,0.2048435266,2.814155845
B,7,54,0.545,-5.615715622,0.2112132063,2.871798475
B,7,55,0.555,-4.659613063,0.2115715259,2.648252396
B,7,56,0.565,-2.165302061,0.2141126062,2.577400513
B,7,57,0.575,-2.052829513,0.2127615353,2.405742295
B,7,58,0.585,-1.460696753,0.2155326222,2.111230946
B,7,59,0.595,-1.547294068,0.2188460309,2.145580807
B,7,60,0.605,-0.7636918111,0.2209766359,2.062124644
B,7,61,0.615,-0.0002595809957,0.221219297,1.34291144
B,7,62,0.625,2.224112437,0.2244078944,1.658531775
B,7,63,0.635,3.505100033,0.227001551,0.809793063
B,7,64,0.645,3.074373477,0.2289280872,0.8544143729
B,7,65,0.655,4.497095284,0.2305943983,0.2997638529
B,7,66,0.665,4.205723507,0.2352984179,-0.2446732587
B,7,67,0.675,3.617769564,0.2378122556,-0.8357898066
B,7,68,0.685,2.158660655,0.2371823026,-0.8531705917
B,7,69,0.695,3.038864097,0.2408881152,-0.3750290705
B,7,70,0.705,2.988617354,0.2407199274,-0.8000497959
B,7,71,0.715,2.766588213,0.2445753826,-1.098776421
B,7,72,0.725,2.117913231,0.2422714426,-1.00745287
B,7,73,0.735,1.390828346,0.2464296805,-0.8138377257
B,7,74,0.745,1.903977203,0.2477862248,-0.8157190114
B,7,75,0.755,1.314708888,0.2479120004,-1.100559734
B,7,76,0.765,0.8352822609,0.2506419405,-1.748335419
B,7,77,0.775,1.604746,0.2519654792,-2.193106077
B,7,78,0.785,0.6094142201,0.2561815011,-2.586262326
B,7,79,0.795,-0.06695561443,0.259517409,-3.34820072
B,7,80,0.805,-1.229156024,0.260144763,-3.27804894
B,7,81,0.815,-3.384164012,0.2624279296,-3.540040895
B,7,82,0.825,-3.254969324,0.261746451,-3.392441569
B,7,83,0.835,-3.813790602,0.2661320249,-2.714840367
B,7,84,0.845,-2.964190651,0.2642471734,-3.366959833
B,7,85,0.855,-2.731789085,0.2720269592,-3.925775214
B,7,86,0.865,-3.084595709,0.2709553066,-3.771534418
B,7,87,0.875,-3.588506823,0.2747815986,-3.700873524
B,7,88,0.885,-4.171351787,0.2739870798,-3.523730654
B,7,89,0.895,-1.972802674,0.2715404307,-3.313194694
B,7,90,0.905,-0.6699505118,0.2760689594,-2.837293087
B,7,91,0.915,0.2452299557,0.2805225028,-3.08187286
B,7,92,0.925,0.9071307763,0.2809240842,-3.002412804
B,7,93,0.935,1.980643461,0.2844599253,-2.844098021
B,7,94,0.945,2.187169473,0.2843129116,-3.214703904
B,7,95,0.955,1.636256461,0.2852286011,-2.547754443
B,7,96,0.965,2.762099662,0.287269666,-2.876055575
B,7,97,0.975,2.470896644,0.2870227926,-2.820257253
B,7,98,0.985,2.868301337,0.292963815,-2.515220786
B,7,99,0.995,3.524749019,0.2927628069,-2.614724672
B,11,0,0.005,0.2882822063,0.01676588358,1.024616458
B,11,1,0.015,-1.939624794,0.03669928582,1.486452315
B,11,2,0.025,-1.174566925,0.04996421714,1.803068045
B,11,3,0.035,1.233286976,0.06063123621,1.812190644
B,11,4,0.045,1.489317431,0.07109050032,1.711130773
B,11,5,0.055,0.6210602685,0.07761069528,1.506951588
B,11,6,0.065,-1.799877885,0.08735418882,1.477829748
B,11,7,0.075,-3.531200556,0.09553848537,1.102094267
B,11,8,0.085,-3.509710538,0.1033114951,0.552558981
B,11,9,0.095,-1.923379543,0.1080188647,0.5565932146
B,11,10,0.105,-0.4214806781,0.1126474753,0.3386505996
B,11,11,0.115,1.134737129,0.1198176135,-0.2225271264
B,11,12,0.125,2.02993065,0.127120434,-0.5391177772
B,11,13,0.135,1.854742173,0.1310375927,-0.851266626
B,11,14,0.145,1.447129028,0.1349280192,-1.230038674
B,11,15,0.155,-0.6208335353,0.1405427879,-1.41434204
B,11,16,0.165,-2.924164716,0.1465405371,-1.162039889
B,11,17,0.175,-3.098842567,0.1516727426,-1.892834064
B,11,18,0.185,-3.604802077,0.1566601237,-2.10607348
B,11,19,0.195,-5.410164197,0.1622335102,-2.112980433
B,11,20,0.205,-4.346008721,0.167445688,-2.410348361
B,11,21,0.215,-1.407455548,0.17164894,-2.00971801
B,11,22,0.225,0.3997069175,0.1747551185,-1.674305648
B,11,23,0.235,2.345894009,0.177368614,-1.659401321
B,11,24,0.245,1.197085668,0.1822131133,-1.33566931
B,11,25,0.255,1.417980498,0.1847494945,-0.8131294261
B,11,26,0.265,2.110362258,0.1923871115,-0.321283614
B,11,27,0.275,1.787799728,0.1958413583,-0.7572466379
B,11,28,0.285,-0.6728361717,0.2007342756,-0.4041683877
B,11,29,0.295,-1.306155728,0.2026484946,0.1606029158
B,11,30,0.305,-1.742207767,0.2066657206,0.3154867261
B,11,31,0.315,-2.97735493,0.2121410928,0.6503464755
B,11,32,0.325,-3.435005853,0.2143653442,0.6971749723
B,11,33,0.335,-5.538117393,0.2195601902,1.252960435
B,11,34,0.345,-6.879674527,0.2231613186,1.480520484
B,11,35,0.355,-5.428881686,0.2247465633,1.715510063
B,11,36,0.365,-3.411495778,0.2293664803,1.922773614
B,11,37,0.375,-2.953238915,0.2291185739,2.388874531
B,11,38,0.385,-1.805907649,0.2333865903,2.561723382
B,11,39,0.395,0.7503568971,0.2368674205,2.797626899
B,11,40,0.405,2.153926986,0.2428471738,3.116553106
B,11,41,0.415,3.346887825,0.2437255869,2.863493964
B,11,42,0.425,3.010514695,0.2462444195,3.06010254
B,11,43,0.435,2.266243801,0.2520006376,3.496283734
B,11,44,0.445,2.892836557,0.2569099594,3.392672096
B,11,45,0.455,2.471400355,0.2620161445,3.204755029
B,11,46,0.465,0.7726431785,0.2613438282,2.890513414
B,11,47,0.475,0.2068980524,0.2637168265,2.768611061
B,11,48,0.485,-0.6173796022,0.2695357143,2.501766732
B,11,49,0.495,-0.5987063778,0.2713522538,2.400282497
B,11,50,0.505,-1.962172747,0.2737735287,2.155275574
B,11,51,0.515,-3.941188428,0.280225046,2.321547747
B,11,52,0.525,-5.921868993,0.2796346175,2.292322674
B,11,53,0.535,-5.762776326,0.279822808,2.814155845
B,11,54,0.545,-4.895617518,0.2882889605,2.871798475
B,11,55,0.555,-5.569726469,0.2888982524,2.648252396
B,11,56,0.565,-5.629165831,0.2906939034,2.577400513
B,11,57,0.575,-3.432842764,0.2903959376,2.405742295
B,11,58,0.585,-1.714002642,0.2934861802,2.111230946
B,11,59,0.595,0.435284143,0.2991765266,2.145580807
B,11,60,0.605,0.08638452733,0.2992814612,2.062124644
B,11,61,0.615,0.4206149269,0.3050267006,1.34291144
B,11,62,0.625,1.572775304,0.3060473489,1.658531775
B,11,63,0.635,2.493569593,0.3124756204,0.809793063
B,11,64,0.645,2.260041289,0.3128680369,0.8544143729
B,11,65,0.655,2.237653199,0.3153200987,0.2997638529
B,11,66,0.665,2.278003978,0.3180660244,-0.2446732587
B,11,67,0.675,3.352915652,0.3201099239,-0.8357898066
B,11,68,0.685,1.352397214,0.3228119209,-0.8531705917
B,11,69,0.695,1.632479866,0.3246127597,-0.3750290705
B,11,70,0.705,-0.6741563683,0.3277301829,-0.8000497959
B,11,71,0.715,-2.539589082,0.3293407155,-1.098776421
B,11,72,0.725,-1.678101568,0.3326832683,-1.00745287
B,11,73,0.735,-3.880248247,0.3309959526,-0.8138377257
B,11,74,0.745,-6.122193466,0.3379568638,-0.8157190114
B,11,75,0.755,-6.709954052,0.3403422832,-1.100559734
B,11,76,0.765,-5.403871646,0.3436717742,-1.748335419
B,11,77,0.775,-5.951280492,0.3413241375,-2.193106077
B,11,78,0.785,-5.890571451,0.348513732,-2.586262326
B,11,79,0.795,-7.16062645,0.3496475485,-3.34820072
B,11,80,0.805,-7.955711863,0.3527465198,-3.27804894
B,11,81,0.815,-6.01244003,0.3547164187,-3.540040895
B,11,82,0.825,-3.553366876,0.3578611103,-3.392441569
B,11,83,0.835,-2.766869378,0.3605302107,-2.714840367
B,11,84,0.845,-1.176082095,0.3605599188,-3.366959833
B,11,85,0.855,1.274450089,0.3663321885,-3.925775214
B,11,86,0.865,2.829924645,0.3681041906,-3.771534418
B,11,87,0.875,2.734557448,0.3728332958,-3.700873524
B,11,88,0.885,1.525663536,0.3723889918,-3.523730654
B,11,89,0.895,1.740315687,0.3715688441,-3.313194694
B,11,90,0.905,3.767624144,0.3750954457,-2.837293087
B,11,91,0.915,5.116250284,0.3819848375,-3.08187286
B,11,92,0.925,3.528767879,0.3802788701,-3.002412804
B,11,93,0.935,4.57094652,0.3808178269,-2.844098021
B,11,94,0.945,6.125352966,0.3869158646,-3.214703904
B,11,95,0.955,5.726008751,0.386701967,-2.547754443
B,11,96,0.965,5.723427679,0.3891724801,-2.876055575
B,11,97,0.975,3.673003442,0.3892398689,-2.820257253
B,11,98,0.985,2.015265913,0.3971057037,-2.515220786
B,11,99,0.995,1.466350508,0.3970292143,-2.614724672


==> anc/csv/split_sample_replicates.csv <==
seed,variant,q,direction,rho_q,argmax,corr_max,b_q,c_q,shape_err,Delta,rule_pass,same_half_rho
1,all,2,PA_CB,0.7403555697,1.85,0.7805667107,0.1964607193,0.2652329574,0.6584760453,0.005060499719,True,0.7454160694
1,all,2,PB_CA,0.7553467291,1.85,0.7891851393,0.1976747586,0.272147423,0.6419511961,-0.004682066797,True,0.7506646623
1,all,3,PA_CB,0.9417443709,2.95,0.9506946129,-0.4219936487,0.3259893199,0.287293802,0.001545677282,True,0.9432900482
1,all,3,PB_CA,0.9365122517,3,0.9365122517,-0.4189887099,0.3163742491,0.2995823243,-0.0003618061117,True,0.9361504456
1,all,5,PA_CB,0.9877375086,5.05,0.9913533252,-0.9318911319,0.6020602799,0.1234354278,-0.001497221307,True,0.9862402872
1,all,5,PB_CA,0.9861326334,5.05,0.9873089157,-0.9227884487,0.5701361262,0.130155716,-0.002078013733,True,0.9840546197
1,all,7,PA_CB,0.9918272993,6.95,0.9931690493,-0.9858332383,0.7233782498,0.1064647163,0.001109682363,True,0.9929369816
1,all,7,PB_CA,0.9948692206,6.95,0.9958955608,-0.9734919574,0.710665327,0.08552273352,-0.0001393724671,True,0.9947298481
1,all,11,PA_CB,0.9947051822,11.1,0.9972307697,-0.9172563619,0.8653086872,0.0908834699,-0.002890464964,True,0.9918147173
1,all,11,PB_CA,0.9947137059,10.6,0.996778985,-0.846933073,0.8564715171,0.09213810693,0.002369518611,True,0.9970832245
1,good_q,3,PA_CB,0.9323376854,3.05,0.9359106186,-1.088705194,0.75118674,0.3143278932,0.002470379377,True,0.9348080647
1,good_q,3,PB_CA,0.9301844649,3,0.9301844649,-1.042427537,0.7278506901,0.3211741295,-0.006253865777,True,0.9239305991
1,good_q,5,PA_CB,0.9794210931,5.05,0.9857292978,-1.638532441,1.054930545,0.1598563052,-0.0008177065617,True,0.9786033866
1,good_q,5,PB_CA,0.9784774338,5.05,0.9792811718,-1.635165887,0.9910962548,0.1621257291,-0.002091067573,True,0.9763863663
1,good_q,7,PA_CB,0.9909398182,6.95,0.991386472,-1.345739225,1.03733774,0.1124695892,0.0006400173089,True,0.9915798355
1,good_q,7,PB_CA,0.9938112004,6.95,0.9948334097,-1.378863877,1.029402417,0.09422516068,0.0002223394089,True,0.9940335398
2,all,2,PA_CB,0.7448774985,1.85,0.7789988587,0.1985232633,0.2664835139,0.6533886023,-2.50963795e-05,True,0.7448524022
2,all,2,PB_CA,0.7512181572,1.85,0.7908164231,0.1956367769,0.270976507,0.6467452931,-6.243507971e-05,True,0.7511557221
2,all,3,PA_CB,0.9354438844,3.05,0.9359857894,-0.4081756737,0.3160643151,0.3024379952,-0.0006333893756,True,0.934810495
2,all,3,PB_CA,0.9434495085,2.95,0.9486432995,-0.4330054708,0.3266616611,0.2828005783,0.0008140608845,True,0.9442635694
2,all,5,PA_CB,0.9885766668,5.05,0.9916443136,-0.91502163,0.5890858462,0.1189472786,-0.0008190704177,True,0.9877575964
2,all,5,PB_CA,0.9846003849,5.05,0.9884549481,-0.9394812419,0.5819169032,0.1373199415,0.001274345238,True,0.9858747302
2,all,7,PA_CB,0.9947803217,6.95,0.9948403117,-0.9837211903,0.7016265827,0.08556010989,-0.001635169222,True,0.9931451525
2,all,7,PB_CA,0.9921993315,6.95,0.994417106,-0.9754008193,0.7325423596,0.1048645308,0.002369743277,True,0.9945690748
2,all,11,PA_CB,0.993019319,11.05,0.9946589173,-0.880137048,0.8731400173,0.1049678782,0.002974167219,True,0.9959934862
2,all,11,PB_CA,0.9968421513,10.6,0.9976033267,-0.8836764733,0.8484378392,0.07080515715,-0.004021164415,True,0.9928209869
2,good_q,3,PA_CB,0.9245874218,3.05,0.9281221437,-1.036731345,0.7212399094,0.3332058596,0.001407295269,True,0.9259947171
2,good_q,3,PB_CA,0.9356857993,3,0.9356857993,-1.094513284,0.7582010755,0.3068745089,0.001755446254,True,0.9374412456
2,good_q,5,PA_CB,0.9799418462,5.05,0.9844751558,-1.6158654,1.03467618,0.157382636,0.0007021788606,True,0.9806440251
2,good_q,5,PB_CA,0.9782839272,5.05,0.9832578495,-1.657402485,1.0103265,0.1632572927,-5.956681355e-05,True,0.9782243603
2,good_q,7,PA_CB,0.9940267517,7,0.9940267517,-1.3665236,1.007458387,0.09181191839,-0.002593259463,True,0.9914334922
2,good_q,7,PB_CA,0.991089285,6.95,0.993241209,-1.357728611,1.059688704,0.1124630485,0.002666689457,True,0.9937559745
3,all,2,PA_CB,0.7480641993,1.85,0.7848569302,0.1975470247,0.2679146662,0.6502720663,0.003910587719,True,0.7519747871
3,all,2,PB_CA,0.7483522301,1.85,0.7863788651,0.1966068922,0.269568038,0.6495399487,-0.003971749201,True,0.7443804809
3,all,3,PA_CB,0.9365386923,2.95,0.9384281849,-0.4176826426,0.3212095028,0.3000466668,0.002280394189,True,0.9388190865
3,all,3,PB_CA,0.9424985479,2.95,0.9467717266,-0.4233626477,0.3215338802,0.2849839844,-0.001882842958,True,0.9406157049
3,all,5,PA_CB,0.9869854315,5.05,0.9898942531,-0.9123409841,0.5834091739,0.126825572,0.0002607070085,True,0.9872461385
3,all,5,PB_CA,0.9864423558,5.05,0.9901533464,-0.9424557869,0.5868723582,0.1289331871,0.001512291259,True,0.9879546471
3,all,7,PA_CB,0.9925592782,6.95,0.9954618824,-0.9632552613,0.7004391559,0.1020071903,0.0008014644747,True,0.9933607427
3,all,7,PB_CA,0.9945238536,7,0.9945238536,-0.9967431467,0.7342146218,0.08800069759,-0.0004169509648,True,0.9941069027
3,all,11,PA_CB,0.99496552,10.6,0.9964609472,-0.8844877996,0.8560284602,0.08910440015,0.0002501431094,True,0.9952156632
3,all,11,PB_CA,0.9952502974,10.75,0.9963801459,-0.8797336729,0.8657978092,0.08687151172,0.0005399824595,True,0.9957902798
3,good_q,3,PA_CB,0.9292477442,3.05,0.9327514833,-1.078013291,0.7430179306,0.3223526751,0.004536552372,True,0.9337842966
3,good_q,3,PB_CA,0.9333879794,3,0.9333879794,-1.053488982,0.7364519313,0.31282094,-0.008599706196,True,0.9247882732
3,good_q,5,PA_CB,0.9788604085,4.95,0.9835306053,-1.619819231,1.021312251,0.1618655224,0.0009275982667,True,0.9797880067
3,good_q,5,PB_CA,0.9790418642,5.05,0.9848983467,-1.653882321,1.021533894,0.1600024015,0.001596532966,True,0.9806383972
3,good_q,7,PA_CB,0.9922506255,6.95,0.9947045702,-1.343163906,1.016064832,0.1044013671,-0.0005530272285,True,0.9916975983
3,good_q,7,PB_CA,0.9936309439,7,0.9936309439,-1.381957217,1.052293313,0.09526270211,-7.167757184e-05,True,0.9935592663
4,all,2,PA_CB,0.7512087366,1.9,0.7894562435,0.1921774781,0.2703579053,0.6472085665,-0.000627797499,True,0.7505809391
4,all,2,PB_CA,0.7442834706,1.85,0.7815501761,0.201942162,0.2668644922,0.6535768244,0.00144357468,True,0.7457270453
4,all,3,PA_CB,0.9443284689,3,0.9443284689,-0.4352131093,0.3224835424,0.2789506947,-0.00473145668,True,0.9395970122
4,all,3,PB_CA,0.9343315504,2.95,0.9412263916,-0.4059309294,0.3198022579,0.30669643,0.005684028951,True,0.9400155793
4,all,5,PA_CB,0.9888822473,5.05,0.9912477978,-0.909660477,0.592133128,0.1176912049,-0.0007212010291,True,0.9881610463
4,all,5,PB_CA,0.9860093314,5.05,0.9887591342,-0.9447631786,0.5793342937,0.1304941412,0.0003900199036,True,0.9863993513
4,all,7,PA_CB,0.9909297318,6.95,0.9929418636,-0.9953794346,0.719647561,0.1126277414,0.002902300358,True,0.9938320322
4,all,7,PB_CA,0.995301579,6.95,0.9957705761,-0.9642441198,0.7147967754,0.08151121094,-0.001421891677,True,0.9938796873
4,all,11,PA_CB,0.9956041592,10.6,0.9967828382,-0.8834303429,0.8661569302,0.08391689395,-0.0001575777582,True,0.9954465815
4,all,11,PB_CA,0.9952024318,11.05,0.9959085528,-0.881034189,0.8560162795,0.08662179778,-0.0006174718032,True,0.99458496
4,good_q,3,PA_CB,0.9368514445,3,0.9368514445,-1.108512877,0.749360514,0.3036234133,-0.00397321913,True,0.9328782253
4,good_q,3,PB_CA,0.9256897263,3.05,0.9280069184,-1.023586057,0.7301204806,0.3312951062,0.003890669294,True,0.9295803956
4,good_q,5,PA_CB,0.9795998924,5.05,0.984155102,-1.611096569,1.037481262,0.1593992226,9.669131885e-05,True,0.9796965837
4,good_q,5,PB_CA,0.9803987506,5.05,0.983174841,-1.662541647,1.008219031,0.1544391735,-0.001661111253,True,0.9787376394
4,good_q,7,PA_CB,0.9892153728,6.95,0.9918335229,-1.396967364,1.045716058,0.1230368038,0.003556695918,True,0.9927720687
4,good_q,7,PB_CA,0.99461747,7,0.99461747,-1.328454205,1.021402363,0.08764274812,-0.002117288079,True,0.9925001819
5,all,2,PA_CB,0.739926438,1.85,0.7832635443,0.1931719179,0.2633304113,0.6591200478,0.003231906372,True,0.7431583443
5,all,2,PB_CA,0.7561007321,1.9,0.7870670955,0.2009747446,0.2738920229,0.64089881,-0.002289730118,True,0.753811002
5,all,3,PA_CB,0.9402491247,3.05,0.9429062359,-0.4178354111,0.3176543186,0.2901369998,-0.0001631584301,True,0.9400859663
5,all,3,PB_CA,0.938725761,2.95,0.9439671233,-0.4233466978,0.3251545277,0.2952276941,-0.0007758922372,True,0.9379498687
5,all,5,PA_CB,0.9864700628,5.05,0.9914498662,-0.9001464774,0.5772125692,0.129407004,-0.001409519889,True,0.9850605429
5,all,5,PB_CA,0.9859609536,5.05,0.9885177662,-0.9548645974,0.5922534448,0.1311015528,0.003223742256,True,0.9891846958
5,all,7,PA_CB,0.9925095262,6.95,0.9946137523,-1.002341778,0.725838224,0.1025255414,0.001662150093,True,0.9941716763
5,all,7,PB_CA,0.9948407798,7,0.9948407798,-0.9577131658,0.708834945,0.0852734751,-0.001512104091,True,0.9933286757
5,all,11,PA_CB,0.9947325079,11.05,0.9960190328,-0.900124273,0.8497136434,0.09142587334,0.0007377357418,True,0.9954702436
5,all,11,PB_CA,0.9953885018,10.6,0.9967366821,-0.8637243672,0.8719769791,0.0853228034,-9.258292006e-05,True,0.9952959189
5,good_q,3,PA_CB,0.9382430394,3,0.9382430394,-1.055916153,0.7344029492,0.3014785923,-0.01275756919,True,0.9254854702
5,good_q,3,PB_CA,0.9218962983,3.05,0.9262567827,-1.074954969,0.7426727502,0.3380997587,0.01468049294,True,0.9365767912
5,good_q,5,PA_CB,0.9793473649,5.05,0.9845180716,-1.57641002,1.002882799,0.159506863,-0.004092796046,True,0.9752545688
5,good_q,5,PB_CA,0.976834549,5.05,0.9828042587,-1.698355337,1.037163343,0.168672056,0.007504792482,True,0.9843393415
5,good_q,7,PA_CB,0.9904049803,6.95,0.9925898175,-1.395192112,1.04940687,0.1163001019,0.003756466926,True,0.9941614473
5,good_q,7,PB_CA,0.9951338262,7,0.9951338262,-1.330402536,1.019063269,0.08317720497,-0.004129194228,True,0.991004632
6,all,2,PA_CB,0.7409073801,1.85,0.77728751,0.2033713634,0.2662167329,0.6571468416,0.004735682202,True,0.7456430623
6,all,2,PB_CA,0.7556332048,1.85,0.7941140167,0.1907574054,0.2712792153,0.642319295,-0.004518135758,True,0.7511150691
6,all,3,PA_CB,0.9358438172,2.95,0.9402763847,-0.4163730218,0.3196439137,0.3010913251,0.007029659784,True,0.9428734769
6,all,3,PB_CA,0.9430429175,2.95,0.9434320398,-0.4246899982,0.3229868475,0.2841983897,-0.007042112843,True,0.9360008047
6,all,5,PA_CB,0.987782579,5.05,0.9912755949,-0.923376731,0.5842524204,0.1222816802,-0.000905557596,True,0.9868770214
6,all,5,PB_CA,0.9871638672,5.05,0.9888430839,-0.9312234783,0.58687541,0.126112938,-0.0001170422206,True,0.987046825
6,all,7,PA_CB,0.9935309537,6.95,0.9947939591,-0.9717551837,0.7181218898,0.09546674943,-0.00297094094,True,0.9905600128
6,all,7,PB_CA,0.9943119561,7,0.9943119561,-0.9877050514,0.7175972811,0.08939370593,0.001301603163,True,0.9956135592
6,all,11,PA_CB,0.9934321898,10.55,0.9953889717,-0.9150353665,0.8822550503,0.1018944945,0.00256995693,True,0.9960021467
6,all,11,PB_CA,0.9968114872,10.65,0.9970005645,-0.8499957954,0.8393654803,0.07109261958,-0.003813895754,True,0.9929975915
6,good_q,3,PA_CB,0.9201406304,3.05,0.9234813474,-1.043566109,0.7240924459,0.3407342699,0.01191509475,True,0.9320557251
6,good_q,3,PB_CA,0.9397065813,3,0.9397065813,-1.088588257,0.7556533823,0.2989887594,-0.009100802561,True,0.9306057788
6,good_q,5,PA_CB,0.9805300833,5.05,0.98621434,-1.612820053,1.014827988,0.1544238143,-0.002368413667,True,0.9781616696
6,good_q,5,PB_CA,0.9797523607,5.05,0.9815628459,-1.661294884,1.030585606,0.1582988565,0.0007768939378,True,0.9805292546
6,good_q,7,PA_CB,0.9930043069,6.95,0.993919646,-1.342036676,1.035540795,0.09960525228,-0.003566845291,True,0.9894374616
6,good_q,7,PB_CA,0.9927557397,7,0.9927557397,-1.382964237,1.033852439,0.1012044186,0.002357379752,True,0.9951131194
7,all,2,PA_CB,0.7465450892,1.9,0.7774561586,0.2037390688,0.268378861,0.6508674793,-0.0007168926699,True,0.7458281965
7,all,2,PB_CA,0.7489638654,1.85,0.7935322866,0.1904233906,0.2690761,0.6499496547,0.0009163137371,True,0.7498801791
7,all,3,PA_CB,0.9347688245,2.95,0.9396449174,-0.412099779,0.3146942136,0.3039707302,0.003188746656,True,0.9379575712
7,all,3,PB_CA,0.94327347,2.95,0.9436773151,-0.429175621,0.3282452939,0.2833048036,-0.003767412694,True,0.9395060573
7,all,5,PA_CB,0.9845775605,5.05,0.9883453716,-0.9331341957,0.5805205986,0.1376048052,0.001794443064,True,0.9863720035
7,all,5,PB_CA,0.9886226714,5.05,0.9901877679,-0.9214838076,0.5900926821,0.1185242428,-0.0005172614447,True,0.98810541
7,all,7,PA_CB,0.9937712831,7,0.9937712831,-0.9846744138,0.7030924755,0.09313012133,0.0001056471945,True,0.9938769303
7,all,7,PB_CA,0.9925345431,6.95,0.9945618482,-0.9748081806,0.7314065783,0.1029510102,0.001574582109,True,0.9941091252
7,all,11,PA_CB,0.9933085992,10.6,0.9956593504,-0.9093034036,0.8562362575,0.1021357937,0.002982267986,True,0.9962908672
7,all,11,PB_CA,0.9970716273,11.05,0.9972199105,-0.8548671237,0.865311523,0.06858820565,-0.002706902828,True,0.9943647245
7,good_q,3,PA_CB,0.9269433439,3,0.9269433439,-1.035092247,0.733891028,0.3278003139,-0.002880504196,True,0.9240628397
7,good_q,3,PB_CA,0.930247448,3.05,0.9385264983,-1.09588749,0.7434686109,0.3196536367,0.004494869468,True,0.9347423175
7,good_q,5,PA_CB,0.9752292841,5.05,0.9825532133,-1.642436615,0.998801984,0.1744308078,0.005288301526,True,0.9805175856
7,good_q,5,PB_CA,0.9834434907,5,0.9834434907,-1.631046588,1.047616378,0.1429356727,-0.004083871866,True,0.9793596189
7,good_q,7,PA_CB,0.9920996271,7,0.9920996271,-1.361636043,1.015848089,0.1052713426,0.0003415974054,True,0.9924412245
7,good_q,7,PB_CA,0.993389163,6.95,0.9944018526,-1.363508845,1.053517132,0.09718862553,-0.0004309777292,True,0.9929581852
8,all,2,PA_CB,0.7533073908,1.9,0.7899622857,0.1997263762,0.2704196759,0.6435377533,-0.001949871441,True,0.7513575193
8,all,2,PB_CA,0.7429819445,1.85,0.7843798172,0.1944647927,0.2672851118,0.6563385506,0.001106573118,True,0.7440885176
8,all,3,PA_CB,0.9370770746,2.95,0.9456773653,-0.4195389941,0.3175042582,0.2983610351,0.0005682990558,True,0.9376453736
8,all,3,PB_CA,0.9406201452,3.05,0.9408627864,-0.4214568299,0.325105747,0.2899782518,0.0006653695582,True,0.9412855148
8,all,5,PA_CB,0.9871618037,5.05,0.9908177903,-0.9298645685,0.5958249213,0.1262525007,0.002025143695,True,0.9891869474
8,all,5,PB_CA,0.9872594219,5.05,0.9897075817,-0.9247766989,0.5756367796,0.1247295372,-0.00135208726,True,0.9859073347
8,all,7,PA_CB,0.9906609922,6.95,0.9935931067,-0.977596811,0.7226199349,0.114506845,0.003025224155,True,0.9936862164
8,all,7,PB_CA,0.9953929379,7,0.9953929379,-0.9819758809,0.71156134,0.08054924953,-0.001048744554,True,0.9943441934
8,all,11,PA_CB,0.9942022455,11.05,0.9960559744,-0.9173054348,0.8743283543,0.09567926419,0.001341514796,True,0.9955437603
8,all,11,PB_CA,0.9962265018,11.05,0.996485457,-0.8475515742,0.8477284282,0.07738617628,-0.0009719040379,True,0.9952545978
8,good_q,3,PA_CB,0.9266625002,3.05,0.9319382292,-1.070970095,0.7229454293,0.3266217591,0.004122509083,True,0.9307850093
8,good_q,3,PB_CA,0.93173507,3,0.93173507,-1.060020367,0.7566180313,0.3180750178,-0.005505930184,True,0.9262291398
8,good_q,5,PA_CB,0.9795490287,5.1,0.9844119638,-1.627805978,1.026896789,0.1594971396,0.002225295104,True,0.9817743238
8,good_q,5,PB_CA,0.9803334718,5.05,0.982786393,-1.645916389,1.018720026,0.1547913948,-0.002871865278,True,0.9774616065
8,good_q,7,PA_CB,0.9888482591,6.95,0.9917328192,-1.357566624,1.035262777,0.1254421261,0.003879465071,True,0.9927277241
8,good_q,7,PB_CA,0.9947153214,7,0.9947153214,-1.367506382,1.030881206,0.08660409699,-0.001603344381,True,0.993111977
9,all,2,PA_CB,0.7459627187,1.85,0.7814650092,0.2029984017,0.2681533725,0.6516934637,0.003130301692,True,0.7490930204
9,all,2,PB_CA,0.7497181393,1.9,0.7884383587,0.1911461183,0.2693336951,0.6489373479,-0.003219016598,True,0.7464991227
9,all,3,PA_CB,0.9364583371,2.95,0.9388895471,-0.4130396159,0.3189807221,0.3006489769,0.003330435957,True,0.9397887731
9,all,3,PB_CA,0.9429016387,3.05,0.9440341821,-0.4280224443,0.323743102,0.2836286599,-0.005174096883,True,0.9377275419
9,all,5,PA_CB,0.9880052595,5.05,0.9919174708,-0.9322213896,0.5866095214,0.1215909323,-0.002488926688,True,0.9855163329
9,all,5,PB_CA,0.9857269919,5.05,0.9872003145,-0.922366782,0.5841991767,0.1325011043,0.003405363429,True,0.9891323553
9,all,7,PA_CB,0.9937390949,6.95,0.9942786841,-0.9667680378,0.7161640234,0.09447386383,-0.001233349158,True,0.9925057457
9,all,7,PB_CA,0.9942402024,6.95,0.99461465,-0.992722665,0.7192544891,0.08939719925,-0.0003678573583,True,0.9938723451
9,all,11,PA_CB,0.9939793119,11.05,0.9954378221,-0.88364342,0.8858094337,0.09796366955,0.0006319904438,True,0.9946113023
9,all,11,PB_CA,0.994694358,10.6,0.9974875915,-0.881058473,0.8352452775,0.0912823772,0.001108419301,True,0.9958027773
9,good_q,3,PA_CB,0.9301710123,3,0.9301710123,-1.060970863,0.7307058456,0.3204331171,0.0005626703277,True,0.9307336827
9,good_q,3,PB_CA,0.9321242266,3,0.9321242266,-1.070788146,0.7503165129,0.315648165,-0.003759589816,True,0.9283646368
9,good_q,5,PA_CB,0.9818478975,5.05,0.9869559926,-1.625320721,1.014267045,0.1497096359,-0.005911241727,True,0.9759366558
9,good_q,5,PB_CA,0.9770324476,4.95,0.9805971941,-1.648588811,1.030264248,0.1678885647,0.005644165787,True,0.9826766134
9,good_q,7,PA_CB,0.9929777849,6.95,0.9930514485,-1.344360523,1.030575695,0.1003294565,-0.002151345621,True,0.9908264393
9,good_q,7,PB_CA,0.9931464177,6.95,0.9934185591,-1.380578444,1.038450401,0.09789300132,-0.0004739304939,True,0.9926724872
10,all,2,PA_CB,0.7437258634,1.85,0.7839761586,0.1925192287,0.2674225143,0.6552419151,0.0005913717799,True,0.7443172351
10,all,2,PB_CA,0.7524500596,1.85,0.7867604226,0.2015907027,0.2700709278,0.6447892435,-6.030120249e-05,True,0.7523897584
10,all,3,PA_CB,0.9378171483,3.05,0.9393964222,-0.4300111743,0.3205315324,0.2968156555,-0.001070623473,True,0.9367465249
10,all,3,PB_CA,0.942849598,2.95,0.9487748771,-0.4110357808,0.322153983,0.2842865582,0.0006873642885,True,0.9435369623
10,all,5,PA_CB,0.9863919907,5.05,0.9908201941,-0.9439893435,0.5897260976,0.129795821,-0.0004930247695,True,0.985898966
10,all,5,PB_CA,0.9882543847,5.05,0.9889653821,-0.9108365638,0.5818361554,0.1199581584,-0.0001378498298,True,0.9881165349
10,all,7,PA_CB,0.9940555648,6.95,0.9952053265,-0.959073781,0.7222986807,0.0921284514,-0.00122512395,True,0.9928304408
10,all,7,PB_CA,0.9935771841,6.95,0.9941294121,-1.000217893,0.7126045269,0.09431149739,0.001501733435,True,0.9950789175
10,all,11,PA_CB,0.9966120945,11.05,0.9968635009,-0.8811239904,0.8796624062,0.07334166663,-0.001084480626,True,0.9955276138
10,all,11,PB_CA,0.9937835211,10.6,0.9958414184,-0.882868464,0.8423116352,0.09904595022,0.001207732671,True,0.9949912538
10,good_q,3,PA_CB,0.9244700443,3.05,0.9340233047,-1.082242387,0.7282554027,0.3323664427,0.007788639928,True,0.9322586842
10,good_q,3,PB_CA,0.9386206424,3,0.9386206424,-1.048938243,0.7506130477,0.3007965734,-0.008351840711,True,0.9302688017
10,good_q,5,PA_CB,0.9798294589,5.05,0.9844547547,-1.669789589,1.027953888,0.1579896195,-0.002321936148,True,0.9775075227
10,good_q,5,PB_CA,0.9806175407,5.05,0.9839422308,-1.604467785,1.017935154,0.1540830288,0.000742939731,True,0.9813604804
10,good_q,7,PA_CB,0.9914972863,6.95,0.9933285791,-1.3399593,1.040550964,0.1105344333,0.001368988584,True,0.9928662749
10,good_q,7,PB_CA,0.9933519742,7,0.9933519742,-1.384872834,1.026363718,0.09624913729,-0.0002695657823,True,0.9930824084
11,all,2,PA_CB,0.7537604504,1.85,0.7951996888,0.1974252801,0.2721207065,0.6434866142,-0.003091272634,True,0.7506691778
11,all,2,PB_CA,0.7420957918,1.9,0.775735855,0.1966653602,0.265268443,0.656844619,0.003508092872,True,0.7456038846
11,all,3,PA_CB,0.9408488631,2.95,0.9462971359,-0.4225003351,0.3224662676,0.2899261494,-0.00126567887,True,0.9395831842
11,all,3,PB_CA,0.9379352247,3.05,0.9427370869,-0.4185939897,0.3198742847,0.2957716014,0.002329543546,True,0.9402647682
11,all,5,PA_CB,0.9855799042,5.05,0.9887949105,-0.937126016,0.5993537754,0.1338860541,0.001488399343,True,0.9870683035
11,all,5,PB_CA,0.9881911266,5.05,0.9902329829,-0.9178152246,0.5717166762,0.1199859824,0.000147810609,True,0.9883389372
11,all,7,PA_CB,0.9927078677,6.95,0.9935699899,-0.9847571665,0.7150937569,0.1007694968,0.0007431301702,True,0.9934509979
11,all,7,PB_CA,0.9938677077,6.95,0.9954500719,-0.9749003225,0.7182006417,0.09328746297,-0.0004757468266,True,0.9933919608
11,all,11,PA_CB,0.993955705,11.05,0.9954669717,-0.914508445,0.839709687,0.09704685012,0.001060864736,True,0.9950165697
11,all,11,PB_CA,0.9961957761,10.6,0.9979792499,-0.8498434808,0.8830409323,0.07820557397,-0.001623275491,True,0.9945725006
11,good_q,3,PA_CB,0.9337976548,3,0.9337976548,-1.073156783,0.7521660414,0.3133338539,-0.01066631842,True,0.9231313363
11,good_q,3,PB_CA,0.9287801737,3.05,0.9336902254,-1.058214423,0.7272203338,0.321850696,0.009297246152,True,0.9380774199
11,good_q,5,PA_CB,0.9768308299,5.05,0.9810472469,-1.670943548,1.044549077,0.169604922,0.0007445155761,True,0.9775753454
11,good_q,5,PB_CA,0.9823172704,5.05,0.9869001692,-1.603454375,1.000505653,0.1468805925,0.0006123158859,True,0.9829295863
11,good_q,7,PA_CB,0.9920925015,6.95,0.9923302529,-1.362307468,1.045505491,0.1053848677,0.0001462489457,True,0.9922387504
11,good_q,7,PB_CA,0.9926648565,6.95,0.9942034701,-1.362897311,1.021571326,0.1022652058,0.00055484181,True,0.9932196983
12,all,2,PA_CB,0.7463977285,1.85,0.7824015019,0.1956038585,0.2686596499,0.6522935807,0.002517711507,True,0.74891544
12,all,2,PB_CA,0.7498782898,1.85,0.7875304883,0.1985779219,0.2689275388,0.6476761219,-0.00325617369,True,0.7466221161
12,all,3,PA_CB,0.9355883783,2.95,0.943753098,-0.4175317978,0.3185513126,0.3011967877,0.008357204013,True,0.9439455823
12,all,3,PB_CA,0.9417608494,3,0.9417608494,-0.4236465706,0.3237204983,0.2878140723,-0.008698741403,True,0.933062108
12,all,5,PA_CB,0.9849266791,5.05,0.9891420656,-0.9138124548,0.5776271803,0.1365098186,0.003049084096,True,0.9879757632
12,all,5,PB_CA,0.9890283304,5.05,0.9900504685,-0.9409706877,0.5931700072,0.1159886711,-0.002341235331,True,0.986687095
12,all,7,PA_CB,0.9946169843,6.95,0.9953721519,-0.9620327097,0.714710302,0.08761063502,-0.001466062887,True,0.9931509214
12,all,7,PB_CA,0.9924252316,6.95,0.9927167857,-0.9973746696,0.7207415162,0.102530723,0.0004428648701,True,0.9928680965
12,all,11,PA_CB,0.9943821426,10.6,0.9966315261,-0.8712819267,0.8392820053,0.0938138958,-0.0004278533944,True,0.9939542892
12,all,11,PB_CA,0.9963277545,11.05,0.9968888093,-0.8936814047,0.8833143067,0.07662996229,-0.0001283223422,True,0.9961994322
12,good_q,3,PA_CB,0.9281896421,3.05,0.937952435,-1.057639885,0.7344971937,0.3226921015,0.01252145391,True,0.940711096
12,good_q,3,PB_CA,0.9330347789,3,0.9330347789,-1.073771466,0.74341314,0.3154731246,-0.01339644427,True,0.9196383346
12,good_q,5,PA_CB,0.976152714,5.05,0.9839676438,-1.615864799,1.014514129,0.1715685921,0.005050972994,True,0.981203687
12,good_q,5,PB_CA,0.9825384707,5.05,0.9833694425,-1.657505177,1.028675462,0.1463788977,-0.004338180306,True,0.9782002903
12,good_q,7,PA_CB,0.993607026,6.95,0.9937366009,-1.332676406,1.032851828,0.09589537373,-0.002237347997,True,0.991369678
12,good_q,7,PB_CA,0.9906956198,7,0.9906956198,-1.392212781,1.035737205,0.113863248,0.0018038206,True,0.9924994404
13,all,2,PA_CB,0.7460385065,1.85,0.785530563,0.1943822163,0.2674884286,0.6525982924,-0.001022019728,True,0.7450164868
13,all,2,PB_CA,0.7494510646,1.9,0.7860305747,0.199765533,0.2698789422,0.6482507105,0.001688189925,True,0.7511392545
13,all,3,PA_CB,0.9334612858,2.95,0.9426816039,-0.4205222913,0.3180439235,0.3061822477,0.003930750315,True,0.9373920361
13,all,3,PB_CA,0.9455019318,3,0.9455019318,-0.4205643883,0.3246499894,0.2783938558,-0.00358299943,True,0.9419189324
13,all,5,PA_CB,0.9872928187,5.05,0.9922856323,-0.9199485672,0.5780347883,0.1247441447,0.003679723554,True,0.9909725423
13,all,5,PB_CA,0.9867600803,5.05,0.9878152137,-0.934585872,0.5928118261,0.1280245281,-0.003278320736,True,0.9834817596
13,all,7,PA_CB,0.993269205,6.95,0.9940788173,-0.9884561398,0.7360588616,0.09752733823,0.001894113578,True,0.9951633186
13,all,7,PB_CA,0.9933504642,6.95,0.9950846075,-0.9713916928,0.6988452958,0.09646335246,-0.0006468583411,True,0.9927036058
13,all,11,PA_CB,0.9943306883,11.05,0.9971347369,-0.900152726,0.871628874,0.09485978366,0.0002166553904,True,0.9945473437
13,all,11,PB_CA,0.9952063378,10.85,0.9963591575,-0.8649339196,0.8493794287,0.08697567773,-0.0001899124333,True,0.9950164254
13,good_q,3,PA_CB,0.9254279897,2.95,0.9311213539,-1.06454129,0.739374575,0.3300168931,-0.002279090047,True,0.9231488997
13,good_q,3,PB_CA,0.935353544,3,0.935353544,-1.066509666,0.7391620076,0.3089232106,0.001567079457,True,0.9369206235
13,good_q,5,PA_CB,0.9804674479,5.05,0.9834771678,-1.604906046,1.020155952,0.1547239737,0.001316326374,True,0.9817837743
13,good_q,5,PB_CA,0.97890959,5.05,0.9849365382,-1.668886517,1.024355339,0.1614699728,-0.001935993722,True,0.9769735962
13,good_q,7,PA_CB,0.9931369348,7,0.9931369348,-1.36175674,1.053914497,0.09888006949,0.0002558295312,True,0.9933927643
13,good_q,7,PB_CA,0.9916417288,6.95,0.99337308,-1.362951404,1.014488086,0.1084224568,0.00134504491,True,0.9929867737
14,all,2,PA_CB,0.7433401245,1.85,0.7842933406,0.1968378337,0.2664956897,0.6550991204,0.001734444993,True,0.7450745695
14,all,2,PB_CA,0.7523716101,1.85,0.78532761,0.1973335892,0.2709767897,0.6454361115,-0.001080956513,True,0.7512906536
14,all,3,PA_CB,0.9323535765,2.95,0.9368335476,-0.4201357569,0.3189529975,0.3083230081,0.005786622791,True,0.9381401993
14,all,3,PB_CA,0.946764071,2.95,0.9482023877,-0.4209445,0.3234952399,0.2754602979,-0.00489939572,True,0.9418646752
14,all,5,PA_CB,0.9868528956,5.05,0.9901076506,-0.9123858035,0.5880267133,0.1276522301,0.001471591919,True,0.9883244875
14,all,5,PB_CA,0.9880987245,5.05,0.9905880472,-0.9420753256,0.5832882391,0.1206648645,-0.001701069933,True,0.9863976546
14,all,7,PA_CB,0.9937808366,6.95,0.9945064838,-0.9780675019,0.7286074977,0.09356169253,0.0005634832898,True,0.9943443199
14,all,7,PB_CA,0.9937196127,6.95,0.9945226275,-0.9813462345,0.7069446202,0.09395852227,-0.0005197437129,True,0.993199869
14,all,11,PA_CB,0.9941499374,10.6,0.9965975141,-0.875970426,0.8585888441,0.09627939146,0.001883784289,True,0.9960337217
14,all,11,PB_CA,0.9967164276,11.05,0.9967907792,-0.8882629535,0.863659257,0.07206888741,-0.003099466382,True,0.9936169612
14,good_q,3,PA_CB,0.9153020719,3.05,0.9203927703,-1.075696949,0.7261675914,0.3502926923,0.01324431398,True,0.9285463859
14,good_q,3,PB_CA,0.9462718922,3,0.9462718922,-1.055061646,0.7523383826,0.282694305,-0.01153925235,True,0.9347326398
14,good_q,5,PA_CB,0.9795435826,5.05,0.984839847,-1.633329899,1.038123739,0.1592241651,0.001599765373,True,0.9811433479
14,good_q,5,PB_CA,0.9802693675,5.05,0.9832592884,-1.640235198,1.007030121,0.1553186838,-0.002179307071,True,0.9780900604
14,good_q,7,PA_CB,0.9924358342,6.95,0.9925019624,-1.369284693,1.046109215,0.1036029555,0.00134189861,True,0.9937777329
14,good_q,7,PB_CA,0.9925404028,6.95,0.9934132159,-1.355756809,1.022604937,0.1026406161,6.991501661e-05,True,0.9926103178
15,all,2,PA_CB,0.7442435619,1.85,0.7820269462,0.1972801847,0.2642717471,0.6537552045,0.0003590227942,True,0.7446025847
15,all,2,PB_CA,0.7512775665,1.85,0.7884639262,0.1969158796,0.2731973213,0.647005123,-6.359737102e-06,True,0.7512712068
15,all,3,PA_CB,0.9425500452,2.95,0.945402797,-0.4254976366,0.3198675161,0.2839697239,0.001372503721,True,0.9439225489
15,all,3,PB_CA,0.936020878,2.95,0.9382714641,-0.4155516946,0.3229313407,0.3022252115,-0.001960258398,True,0.9340606196
15,all,5,PA_CB,0.9841824235,5.05,0.9892732361,-0.9522664254,0.5814357118,0.1391723866,0.00281804393,True,0.9870004675
15,all,5,PB_CA,0.9899841156,5.05,0.9901347236,-0.9019628927,0.5898312896,0.1113784574,-0.002822240783,True,0.9871618748
15,all,7,PA_CB,0.9937090247,6.95,0.9948564173,-0.9567309691,0.7220177937,0.09473728753,-0.0005968810993,True,0.9931121436
15,all,7,PB_CA,0.9936772846,6.95,0.9942043652,-1.002845418,0.7127678248,0.09362510646,-0.0002546477049,True,0.9934226369
15,all,11,PA_CB,0.9934665754,10.6,0.9951985731,-0.8863464369,0.8566689535,0.1018314372,0.0005582242894,True,0.9940247997
15,all,11,PB_CA,0.9959887826,11.05,0.9978015239,-0.8778683992,0.8647570216,0.07956336387,0.0007639525326,True,0.9967527351
15,good_q,3,PA_CB,0.9315207401,3.05,0.9359831167,-1.081156195,0.7349816317,0.3151567339,0.005052120344,True,0.9365728605
15,good_q,3,PB_CA,0.9256661396,3,0.9256661396,-1.049899344,0.7436597616,0.3322756035,-0.00119157721,True,0.9244745624
15,good_q,5,PA_CB,0.977413641,5.05,0.9835189761,-1.653802221,1.025735659,0.1665357581,0.001142043708,True,0.9785556847
15,good_q,5,PB_CA,0.9821923506,5.05,0.9842599503,-1.620038457,1.020295725,0.1482864394,-0.00213117211,True,0.9800611785
15,good_q,7,PA_CB,0.9920654593,6.95,0.9936261545,-1.340266047,1.037920045,0.1065762991,0.001363516398,True,0.9934289757
15,good_q,7,PB_CA,0.9940182793,7,0.9940182793,-1.384641924,1.031457119,0.09152167811,-0.002062641646,True,0.9919556377
16,all,2,PA_CB,0.7433658249,1.9,0.7795551683,0.1993880209,0.2647758293,0.6547234897,0.0001556008788,True,0.7435214258
16,all,2,PB_CA,0.7526084643,1.85,0.7935570483,0.1947648042,0.272741751,0.6454961332,-5.481946578e-05,True,0.7525536449
16,all,3,PA_CB,0.9383100163,2.95,0.9404657976,-0.4100780276,0.322884474,0.2977621189,-0.002477784259,True,0.9358322321
16,all,3,PB_CA,0.9394762071,3.05,0.9435967857,-0.4309678706,0.319589694,0.2903900022,0.002956989966,True,0.9424331971
16,all,5,PA_CB,0.9868192127,5.05,0.9894507744,-0.901907612,0.5769187211,0.1277130858,-0.0002332586531,True,0.986585954
16,all,5,PB_CA,0.9874462526,5.05,0.9897926312,-0.9529236872,0.5945091466,0.1240472116,0.0002256938495,True,0.9876719465
16,all,7,PA_CB,0.9954132339,6.95,0.9957433504,-0.989378193,0.7157309341,0.08009274332,-0.002488874532,True,0.9929243594
16,all,7,PB_CA,0.9914758784,6.95,0.9924462046,-0.9701707129,0.7190424488,0.1098014408,0.002663784995,True,0.9941396634
16,all,11,PA_CB,0.9943446133,11.05,0.9956413638,-0.8755098804,0.8549898834,0.09423333915,0.001129562315,True,0.9954741756
16,all,11,PB_CA,0.9957647747,10.6,0.9976121216,-0.8890005375,0.8669972189,0.08220422087,-0.000311258196,True,0.9954535165
16,good_q,3,PA_CB,0.927071829,3,0.927071829,-1.030446115,0.7347709022,0.3304090742,-0.00418944829,True,0.9228823807
16,good_q,3,PB_CA,0.932401271,3.05,0.9355081002,-1.100738761,0.7437846768,0.3118646111,0.002787708006,True,0.935188979
16,good_q,5,PA_CB,0.9805048096,5.05,0.9831326991,-1.58062018,1.022327034,0.1555347715,-0.002882941322,True,0.9776218683
16,good_q,5,PB_CA,0.9788956481,5.05,0.983993577,-1.693134477,1.023335175,0.1605806075,0.002559234122,True,0.9814548822
16,good_q,7,PA_CB,0.9946263161,7,0.9946263161,-1.382702492,1.030459477,0.08700436698,-0.002494009828,True,0.9921323062
16,good_q,7,PB_CA,0.9907130567,6.95,0.9912536025,-1.342147633,1.038207212,0.1149525937,0.002329795607,True,0.9930428523
17,all,2,PA_CB,0.7546835053,1.9,0.7894028193,0.1916986663,0.2704061592,0.6436571559,-0.003382296248,True,0.7513012091
17,all,2,PB_CA,0.7407909871,1.85,0.7820423971,0.2024376789,0.2668816225,0.6570078563,0.003834849644,True,0.7446258368
17,all,3,PA_CB,0.9422811564,2.95,0.9462761696,-0.4164127449,0.3237881751,0.2855666197,-0.005750095528,True,0.9365310609
17,all,3,PB_CA,0.9368696069,3.05,0.9394666972,-0.4245967107,0.3189054715,0.2992461109,0.004138685399,True,0.9410082923
17,all,5,PA_CB,0.9852476213,5.05,0.9898304032,-0.9287980306,0.5860758439,0.1343263386,-0.001099347557,True,0.9841482738
17,all,5,PB_CA,0.9888180081,5.05,0.9890190416,-0.9258357596,0.5848613763,0.1177262592,0.001049506062,True,0.9898675141
17,all,7,PA_CB,0.9921383892,6.95,0.9940843664,-0.9505511564,0.7151359722,0.1055391876,0.000426160975,True,0.9925645502
17,all,7,PB_CA,0.9953674187,7,0.9953674187,-1.009099822,0.7195492898,0.08044077273,-0.002962200839,True,0.9924052179
17,all,11,PA_CB,0.9964737806,10.75,0.9975538341,-0.8535010116,0.8713143778,0.07511326097,-0.001378854101,True,0.9950949265
17,all,11,PB_CA,0.9913951849,11.1,0.9954466262,-0.9109165741,0.8488191348,0.1160353704,0.003084480262,True,0.9944796652
17,good_q,3,PA_CB,0.9327745656,3.05,0.9328166251,-1.073417694,0.7458052324,0.313190145,-0.002686018103,True,0.9300885475
17,good_q,3,PB_CA,0.9277807588,3.05,0.9315873374,-1.057632622,0.7330128514,0.3266228408,0.004383754245,True,0.9321645131
17,good_q,5,PA_CB,0.9769922981,5.05,0.9834529687,-1.629296901,1.024718443,0.1678669756,0.001291194028,True,0.9782834921
17,good_q,5,PB_CA,0.9824615251,5,0.9824615251,-1.644346762,1.020008492,0.1472930288,-0.001535045082,True,0.9809264801
17,good_q,7,PA_CB,0.9914254571,6.95,0.9925468735,-1.320767739,1.025958043,0.1106510643,0.0008006086489,True,0.9922260658
17,good_q,7,PB_CA,0.9943780902,7,0.9943780902,-1.404269197,1.041761256,0.08885230638,-0.004110351584,True,0.9902677386
18,all,2,PA_CB,0.7505232116,1.85,0.7891104393,0.1953956326,0.2703048168,0.6471843445,-0.0010116545,True,0.7495115571
18,all,2,PB_CA,0.7452788126,1.85,0.7814689062,0.1988129609,0.2670863293,0.6532867808,0.0009702512875,True,0.7462490639
18,all,3,PA_CB,0.942794689,2.95,0.9488467138,-0.4127808367,0.3230265358,0.2866726006,0.003445100679,True,0.9462397897
18,all,3,PB_CA,0.9357075217,3.05,0.9378965187,-0.4281912005,0.3195640506,0.2994091142,-0.002416533805,True,0.9332909879
18,all,5,PA_CB,0.9870497901,5.05,0.9898146596,-0.9272032495,0.5812511093,0.1264136566,-0.001978223313,True,0.9850715668
18,all,5,PB_CA,0.9871035247,5.05,0.990598032,-0.9271821847,0.5901936308,0.1259232498,0.0007422385094,True,0.9878457633
18,all,7,PA_CB,0.9911381338,6.95,0.9933199637,-0.9907104132,0.7255803624,0.1114134381,0.004870107098,True,0.9960082409
18,all,7,PB_CA,0.9955298051,7,0.9955298051,-0.9691375974,0.7084332883,0.07943365301,-0.004050529006,True,0.9914792761
18,all,11,PA_CB,0.9960025457,11,0.9960025457,-0.8924653337,0.8677898953,0.0798115705,-0.003765238124,True,0.9922373076
18,all,11,PB_CA,0.9940812997,11.05,0.9965589895,-0.8716677972,0.8530947357,0.09646324111,0.003601948968,True,0.9976832486
18,good_q,3,PA_CB,0.9365789337,3,0.9365789337,-1.040781417,0.7448035976,0.3069796181,0.004027757154,True,0.9406066909
18,good_q,3,PB_CA,0.9268736139,3.05,0.9268937505,-1.090516413,0.7359747349,0.3259397907,-0.008048442242,True,0.9188251716
18,good_q,5,PA_CB,0.9764384658,5.05,0.9837256347,-1.643538574,1.010290824,0.1704403583,0.001040893626,True,0.9774793595
18,good_q,5,PB_CA,0.9822761394,5.05,0.9846484721,-1.629692456,1.035763368,0.1476467488,-0.001626265342,True,0.9806498741
18,good_q,7,PA_CB,0.9910969296,6.95,0.9929815748,-1.369359398,1.044184391,0.1120064981,0.003340989399,True,0.994437919
18,good_q,7,PB_CA,0.9936617604,7,0.9936617604,-1.355710455,1.023308879,0.09492546424,-0.002372088837,True,0.9912896715
19,all,2,PA_CB,0.7466172061,1.85,0.7881845327,0.1939566574,0.2711082379,0.652119019,-0.002962097509,True,0.7436551085
19,all,2,PB_CA,0.7491662302,1.85,0.7822567367,0.2002039082,0.2663062991,0.6483829065,0.003433213132,True,0.7525994433
19,all,3,PA_CB,0.9437832767,3,0.9437832767,-0.4213761126,0.3213745258,0.2814930808,-0.005152029344,True,0.9386312474
19,all,3,PB_CA,0.9360187881,2.95,0.9423365374,-0.4196920888,0.3214470549,0.3015727752,0.004804543021,True,0.9408233312
19,all,5,PA_CB,0.9861929916,5.05,0.9888577431,-0.9426086536,0.5862423105,0.1297092585,0.001819499924,True,0.9880124915
19,all,5,PB_CA,0.9881289969,5.05,0.9905510186,-0.91193314,0.5851347978,0.1215386109,-0.001292508723,True,0.9868364882
19,all,7,PA_CB,0.9937618145,6.95,0.9944343994,-0.9988272932,0.7283379596,0.09361908444,-9.748136438e-05,True,0.9936643332
19,all,7,PB_CA,0.9943160688,6.95,0.9948553966,-0.961239433,0.7075283294,0.08947050664,-0.0001299424381,True,0.9941861263
19,all,11,PA_CB,0.9957683104,10.6,0.9959550249,-0.85624587,0.8486375584,0.08187090585,-0.001682621751,True,0.9940856886
19,all,11,PB_CA,0.994931954,11.05,0.9964973581,-0.9082957781,0.8731727573,0.08954275436,0.001538579103,True,0.9964705331
19,good_q,3,PA_CB,0.9360859021,3,0.9360859021,-1.036252012,0.7386896999,0.3070403086,-0.003994186667,True,0.9320917154
19,good_q,3,PB_CA,0.9272025303,3.05,0.9309173112,-1.0953839,0.7416212934,0.3263248991,0.003271182036,True,0.9304737123
19,good_q,5,PA_CB,0.9785274547,5.05,0.9840587209,-1.653401326,1.034673817,0.1617126298,0.001109938539,True,0.9796373933
19,good_q,5,PB_CA,0.9810344103,5.05,0.9827149817,-1.620496471,1.011249228,0.153612063,-0.0008328496639,True,0.9802015606
19,good_q,7,PA_CB,0.9920436855,6.95,0.9924414206,-1.380219254,1.048223605,0.1060103992,0.0008976423239,True,0.9929413278
19,good_q,7,PB_CA,0.9941890262,7,0.9941890262,-1.345097127,1.021987688,0.09081936029,-0.0009043398405,True,0.9932846863
20,all,2,PA_CB,0.746491418,1.85,0.7797986306,0.2031686609,0.2667552142,0.6504427551,-0.0003918858381,True,0.7460995322
20,all,2,PB_CA,0.7497639617,1.85,0.7906466843,0.1910116287,0.2707527211,0.6494598652,0.0005078999102,True,0.7502718616
20,all,3,PA_CB,0.9421136621,2.95,0.9450148785,-0.4237316449,0.3275070064,0.2866084745,0.003980250301,True,0.9460939124
20,all,3,PB_CA,0.9355974467,2.95,0.9376558998,-0.4172561716,0.3151285137,0.3015501359,-0.003989913199,True,0.9316075335
20,all,5,PA_CB,0.987405224,5.05,0.99010726,-0.9182629636,0.5810762942,0.1249533706,-0.001128162754,True,0.9862770612
20,all,5,PB_CA,0.9872227808,5.05,0.9895520784,-0.9363052972,0.5902803133,0.1250170158,0.001337720995,True,0.9885605018
20,all,7,PA_CB,0.9920805754,6.95,0.995103285,-0.9661576293,0.7093149795,0.1056645466,0.002364057888,True,0.9944446333
20,all,7,PB_CA,0.9939134933,7,0.9939134933,-0.9934364841,0.724524623,0.09239645219,-0.001120062613,True,0.9927934307
20,all,11,PA_CB,0.9960195465,11.05,0.9974323221,-0.8866906072,0.8592498479,0.07938175265,-0.001072954291,True,0.9949465922
20,all,11,PB_CA,0.9943109269,10.55,0.9974310574,-0.8775192155,0.8624700907,0.09489636891,0.0003279077208,True,0.9946388347
20,good_q,3,PA_CB,0.9337489993,3.05,0.9370836756,-1.073206181,0.7451239001,0.3119119631,0.003922628469,True,0.9376716278
20,good_q,3,PB_CA,0.9265676778,3,0.9265676778,-1.058039091,0.7340864733,0.3284267573,-0.00671164291,True,0.9198560349
20,good_q,5,PA_CB,0.9821391746,5.05,0.9866246155,-1.60046835,1.012266529,0.1489161086,-0.004602517836,True,0.9775366567
20,good_q,5,PB_CA,0.9769115798,4.95,0.9812078894,-1.67400465,1.032466593,0.1678337293,0.005310466269,True,0.9822220461
20,good_q,7,PA_CB,0.9913697593,6.95,0.9942417754,-1.35175209,1.019267121,0.1105951056,0.00182517,True,0.9931949293
20,good_q,7,PB_CA,0.992938185,7,0.992938185,-1.372916668,1.048023376,0.09991888776,-0.000787002429,True,0.9921511826
21,all,2,PA_CB,0.7427560655,1.9,0.7782460264,0.202008612,0.2655454754,0.6548304108,0.003275979304,True,0.7460320448
21,all,2,PB_CA,0.7531478931,1.85,0.7931545082,0.1921502024,0.2718920793,0.6454055815,-0.003170420352,True,0.7499774727
21,all,3,PA_CB,0.9347817683,2.95,0.9365933235,-0.4122860937,0.3223700412,0.3054931669,-0.002242459055,True,0.9325393092
21,all,3,PB_CA,0.9443725145,2.95,0.9477205235,-0.4287588879,0.3203172173,0.2790497537,0.002405556907,True,0.9467780714
21,all,5,PA_CB,0.9881226333,5.05,0.9899153429,-0.9269964378,0.5909026248,0.1209330883,0.0005908605014,True,0.9887134938
21,all,5,PB_CA,0.9865534888,5.05,0.9900187142,-0.927530114,0.580427611,0.1286994572,-0.001737848796,True,0.98481564
21,all,7,PA_CB,0.9927113469,6.95,0.9933667081,-0.9929207616,0.7206333583,0.1009208648,0.001095599195,True,0.9938069461
21,all,7,PB_CA,0.9936559305,6.95,0.9945503401,-0.9667206573,0.7140580885,0.09475858853,-0.0002746940552,True,0.9933812364
21,all,11,PA_CB,0.9957906507,10.6,0.9980259369,-0.8743872441,0.8409148381,0.08145340429,-0.0007319848175,True,0.9950586659
21,all,11,PB_CA,0.9937974871,11.05,0.9958011235,-0.889869333,0.8801735607,0.09927321287,0.001742056517,True,0.9955395436
21,good_q,3,PA_CB,0.9178533264,3.05,0.9216520708,-1.0432596,0.7292257507,0.3475280049,0.002992066133,True,0.9208453926
21,good_q,3,PB_CA,0.9437140948,3,0.9437140948,-1.088069814,0.7500801603,0.287299229,-0.002145659801,True,0.941568435
21,good_q,5,PA_CB,0.9797225063,5.05,0.9823196462,-1.632041205,1.033583201,0.1579215089,-0.002364959359,True,0.9773575469
21,good_q,5,PB_CA,0.9791120287,5.05,0.9844317684,-1.641521237,1.010555957,0.1604372305,0.0005354848271,True,0.9796475136
21,good_q,7,PA_CB,0.9923478821,6.95,0.9930521266,-1.376554718,1.04019526,0.1039152406,0.0006497959787,True,0.992997678
21,good_q,7,PB_CA,0.9916987936,6.95,0.9922895545,-1.348567929,1.027044031,0.1085588451,0.0007869960553,True,0.9924857897
22,all,2,PA_CB,0.7506209236,1.85,0.7839747039,0.1957296994,0.2698589686,0.6477980225,0.0002202201956,True,0.7508411438
22,all,2,PB_CA,0.7453645956,1.85,0.7859352551,0.1984359925,0.267424628,0.6524492156,0.0003207732162,True,0.7456853688
22,all,3,PA_CB,0.9280022598,2.95,0.9309109559,-0.408730906,0.3207653498,0.3221248543,-0.001810532219,True,0.9261917276
22,all,3,PB_CA,0.9501215319,3.05,0.9546271762,-0.4323381996,0.3215551386,0.2632253295,0.001252520967,True,0.9513740529
22,all,5,PA_CB,0.9888156023,5.05,0.9905539394,-0.9319209235,0.5794447803,0.1169729082,-0.0003985092737,True,0.988417093
22,all,5,PB_CA,0.9852036497,5.05,0.9889976257,-0.9226881584,0.5914027741,0.1354121474,0.000592122148,True,0.9857957718
22,all,7,PA_CB,0.9937602613,6.95,0.994895085,-0.9689096545,0.7217103411,0.09411526194,-0.00145204834,True,0.9923082129
22,all,7,PB_CA,0.9939613068,6.95,0.9941468021,-0.9905871855,0.7133285751,0.09173269896,0.0006849803238,True,0.9946462871
22,all,11,PA_CB,0.9950890267,11,0.9950890267,-0.9094757088,0.8756778261,0.08798620417,-0.0003993065071,True,0.9946897202
22,all,11,PB_CA,0.9934168025,10.75,0.996903916,-0.854963868,0.8452655712,0.1022710394,0.001993351563,True,0.995410154
22,good_q,3,PA_CB,0.913134674,3.05,0.9164005458,-1.028225697,0.7331726121,0.3606447925,0.004920905867,True,0.9180555799
22,good_q,3,PB_CA,0.9462972768,3.05,0.9467219648,-1.101689671,0.7416299285,0.2777402376,-0.006187574651,True,0.9401097021
22,good_q,5,PA_CB,0.9829953522,5.05,0.9850429496,-1.633616304,1.00214447,0.1440828141,-0.004916327001,True,0.9780790252
22,good_q,5,PB_CA,0.9758560095,5.05,0.9823355132,-1.640396147,1.042029564,0.1730875672,0.00403104163,True,0.9798870512
22,good_q,7,PA_CB,0.992488211,6.95,0.9933740833,-1.342528018,1.045427404,0.1037720833,-0.0003407711555,True,0.9921474398
22,good_q,7,PB_CA,0.9933621726,7,0.9933621726,-1.382337388,1.022678021,0.096318703,-0.001289519813,True,0.9920726528
23,all,2,PA_CB,0.7514207204,1.85,0.794662132,0.1920167066,0.2697302417,0.6470070174,-0.0008875549138,True,0.7505331655
23,all,2,PB_CA,0.7448706917,1.9,0.7758445399,0.2021920709,0.2678909925,0.6528955984,8.56440451e-05,True,0.7449563357
23,all,3,PA_CB,0.947480551,3.05,0.948681246,-0.4204339051,0.3265281813,0.2735422361,-0.005434965838,True,0.9420455852
23,all,3,PB_CA,0.9296425637,2.95,0.93866789,-0.420675337,0.3157274894,0.3144907353,0.006472240469,True,0.9361148042
23,all,5,PA_CB,0.9858380191,5.05,0.9891593376,-0.9398880025,0.5918147686,0.1318901589,0.0005303310975,True,0.9863683502
23,all,5,PB_CA,0.9876054914,5.05,0.9907069677,-0.9149215003,0.5785851215,0.1236860785,-0.0004250646858,True,0.9871804267
23,all,7,PA_CB,0.995373386,6.95,0.995458568,-0.9710335068,0.7170945552,0.08111716911,-0.001798379402,True,0.9935750066
23,all,7,PB_CA,0.9919849232,6.95,0.9939475407,-0.9885734031,0.7174266515,0.1055667624,0.001990377181,True,0.9939753004
23,all,11,PA_CB,0.9956972515,10.6,0.9968619803,-0.8628347162,0.8717501001,0.08261852745,0.001807168976,True,0.9975044205
23,all,11,PB_CA,0.9943862023,11.05,0.9961708093,-0.9012334672,0.8499728607,0.09415992551,-0.001911120069,True,0.9924750822
23,good_q,3,PA_CB,0.9398751287,3.05,0.9402514079,-1.086390093,0.7522632873,0.2968362429,-0.006119294554,True,0.9337558341
23,good_q,3,PB_CA,0.9203567094,3.05,0.9211591226,-1.044821364,0.7261424965,0.3422861825,0.004928844483,True,0.9252855538
23,good_q,5,PA_CB,0.9754558175,5.05,0.9819969636,-1.651536297,1.035818993,0.1735160364,0.004067239857,True,0.9795230574
23,good_q,5,PB_CA,0.9811657443,5.05,0.9850855849,-1.622261365,1.00516317,0.1524405703,-0.002110044475,True,0.9790556998
23,good_q,7,PA_CB,0.9944569696,7,0.9944569696,-1.347421537,1.035023163,0.08906284007,-0.001417321195,True,0.9930396484
23,good_q,7,PB_CA,0.9911191695,6.95,0.9927106371,-1.377446649,1.03302161,0.1115161496,0.0008780984104,True,0.9919972679
24,all,2,PA_CB,0.7396288235,1.9,0.7775971726,0.1974992209,0.2621498723,0.658490739,-0.003987956899,True,0.7356408666
24,all,2,PB_CA,0.7566417338,1.85,0.7923941889,0.1967277103,0.2753673724,0.641193675,0.00381558718,True,0.760457321
24,all,3,PA_CB,0.9374323121,2.95,0.9409479332,-0.4321119848,0.3219931318,0.2966881967,-7.058128164e-05,True,0.9373617308
24,all,3,PB_CA,0.9412702728,2.95,0.9434270823,-0.4089812184,0.3204731432,0.2891906978,0.0008611950443,True,0.9421314679
24,all,5,PA_CB,0.9863278203,5.05,0.991705074,-0.9363563249,0.5889662722,0.1301140479,-0.0003801625244,True,0.9859476578
24,all,5,PB_CA,0.9883944727,5.05,0.9890768661,-0.9182774779,0.5821547133,0.1192061907,0.0004480167981,True,0.9888424895
24,all,7,PA_CB,0.9961123474,7,0.9961123474,-0.9843753466,0.7147641333,0.07383679459,-0.005657886205,True,0.9904544612
24,all,7,PB_CA,0.9913637958,6.95,0.9943352762,-0.9752239696,0.7199768456,0.1103893507,0.003456082447,True,0.9948198782
24,all,11,PA_CB,0.9949585275,11.05,0.9956831849,-0.8929313472,0.844146709,0.08950107359,0.0002869306187,True,0.9952454581
24,all,11,PB_CA,0.9952381105,11.05,0.9964397875,-0.8704774734,0.878107389,0.08665378435,0.0003955932073,True,0.9956337037
24,good_q,3,PA_CB,0.9267237382,3,0.9267237382,-1.11370146,0.7432969778,0.3259018331,-2.00849952e-05,True,0.9267036532
24,good_q,3,PB_CA,0.9355462455,3.05,0.9373051865,-1.018004502,0.7363486616,0.3097453648,-0.002710625629,True,0.9328356198
24,good_q,5,PA_CB,0.9788822538,5.05,0.9850222404,-1.647121198,1.022276414,0.1620288381,-0.001654916602,True,0.9772273372
24,good_q,5,PB_CA,0.979873774,5.05,0.982669317,-1.626499687,1.020856136,0.1565849851,0.001307810702,True,0.9811815847
24,good_q,7,PA_CB,0.9955149645,7,0.9955149645,-1.34737386,1.02900126,0.07959533627,-0.007807161938,True,0.9877078026
24,good_q,7,PB_CA,0.9898209828,6.95,0.9925791975,-1.377851211,1.03871785,0.120188055,0.005408400953,True,0.9952293838
25,all,2,PA_CB,0.7506155088,1.85,0.7886043098,0.1939006667,0.2713126463,0.64785891,-0.003836427392,True,0.7467790814
25,all,2,PB_CA,0.7458071345,1.85,0.7825080466,0.2002593791,0.2661958258,0.6519024368,0.004028958039,True,0.7498360925
25,all,3,PA_CB,0.9449778928,3,0.9449778928,-0.4293863003,0.3207518442,0.2766534029,-0.004105649702,True,0.9408722431
25,all,3,PB_CA,0.9324342174,2.95,0.9402290122,-0.4116704959,0.3214204611,0.3117408041,0.006765931256,True,0.9392001486
25,all,5,PA_CB,0.986056673,5.05,0.9896127419,-0.9298940503,0.5837726759,0.1304338012,0.0005948595632,True,0.9866515326
25,all,5,PB_CA,0.9886385619,5.05,0.9905068203,-0.9245965712,0.5876668293,0.1188254826,-0.0004151146891,True,0.9882234472
25,all,7,PA_CB,0.9941978747,6.95,0.9956024229,-0.9801682287,0.731421258,0.090765447,0.000235163309,True,0.994433038
25,all,7,PB_CA,0.9931842313,6.95,0.9934209505,-0.9798190666,0.7038559401,0.0974407959,-0.0002460532831,True,0.992938178
25,all,11,PA_CB,0.9954946543,11.05,0.9961930654,-0.8856048381,0.8631889274,0.08438414963,-0.002057322112,True,0.9934373321
25,all,11,PB_CA,0.9953847626,10.6,0.9957353225,-0.8784780872,0.8594252949,0.08555977444,0.000919491037,True,0.9963042537
25,good_q,3,PA_CB,0.940515606,3.05,0.940914155,-1.07726583,0.7301723884,0.2926022541,0.003331404668,True,0.9438470107
25,good_q,3,PB_CA,0.9191267158,3.05,0.9223059624,-1.054389994,0.7483818147,0.3477132801,0.001016183457,True,0.9201428992
25,good_q,5,PA_CB,0.9728571361,5.05,0.9832939769,-1.652831784,1.013393501,0.181607402,0.01025974244,True,0.9831168786
25,good_q,5,PB_CA,0.9845617041,5,0.9845617041,-1.620490883,1.028338854,0.1386864423,-0.009768948859,True,0.9747927553
25,good_q,7,PA_CB,0.9924968807,6.95,0.9947191397,-1.379857577,1.0587273,0.1034403849,0.001990079344,True,0.99448696
25,good_q,7,PB_CA,0.9920087029,7,0.9920087029,-1.34678462,1.009015418,0.1059480296,-0.001434934116,True,0.9905737688
26,all,2,PA_CB,0.743974514,1.9,0.7794936103,0.1935844408,0.2624514673,0.6547381476,0.0006587667755,True,0.7446332808
26,all,2,PB_CA,0.7526227155,1.85,0.7917870358,0.2005289833,0.2751684941,0.6448210232,-0.00127668217,True,0.7513460334
26,all,3,PA_CB,0.9341313375,2.95,0.9380398258,-0.4249907145,0.3171368513,0.3035299834,0.000790917895,True,0.9349222554
26,all,3,PB_CA,0.9444782864,2.95,0.9462940431,-0.41610136,0.3254670039,0.2819780912,-0.0003312376791,True,0.9441470488
26,all,5,PA_CB,0.9857212566,5.05,0.9885000104,-0.9134168048,0.5762931225,0.1323500573,0.0004898122594,True,0.9862110689
26,all,5,PB_CA,0.9889282733,5.05,0.990822728,-0.9416789611,0.5955751347,0.1170174887,-0.002551840298,True,0.986376433
26,all,7,PA_CB,0.9940671723,6.95,0.9945332079,-0.9736231688,0.718079908,0.09120959436,0.0009086470414,True,0.9949758194
26,all,7,PB_CA,0.9942217364,6.95,0.9946979603,-0.9855801034,0.7173153472,0.09030561083,-0.001989142874,True,0.9922325935
26,all,11,PA_CB,0.9941465341,10.6,0.9966145185,-0.8562467754,0.8620876647,0.0964656665,0.0003218778231,True,0.9944684119
26,all,11,PB_CA,0.995692111,11.05,0.996109117,-0.9079471473,0.8588887622,0.08238380576,0.0004257290283,True,0.99611784
26,good_q,3,PA_CB,0.9290028735,3,0.9290028735,-1.083157049,0.7348965539,0.3204615264,-0.007331441195,True,0.9216714323
26,good_q,3,PB_CA,0.9326529445,3.05,0.9375835164,-1.048085411,0.7443843644,0.3167603948,0.008034436206,True,0.9406873807
26,good_q,5,PA_CB,0.9801573453,5.05,0.9841877585,-1.610757925,0.9992113494,0.156126889,-0.001004258034,True,0.9791530873
26,good_q,5,PB_CA,0.9795461409,5.05,0.983621447,-1.664045269,1.047160585,0.158861457,9.365891399e-05,True,0.9796397998
26,good_q,7,PA_CB,0.9929229859,7,0.9929229859,-1.349933619,1.036103506,0.100050923,0.0008986176323,True,0.9938216035
26,good_q,7,PB_CA,0.9934663969,6.95,0.9938212813,-1.374517046,1.032819527,0.0962405687,-0.002409976998,True,0.9910564199
27,all,2,PA_CB,0.7505154448,1.9,0.7847910523,0.2015206258,0.2701679515,0.6469667239,0.0009993212969,True,0.7515147661
27,all,2,PB_CA,0.7448995574,1.85,0.7912207271,0.1926558141,0.2672501265,0.6539548957,-0.0008493838933,True,0.7440501735
27,all,3,PA_CB,0.9433258427,2.95,0.9459117123,-0.4286110429,0.3225485368,0.2825196987,0.001657067675,True,0.9449829104
27,all,3,PB_CA,0.9353530419,3.05,0.9389632836,-0.4124792739,0.3199384176,0.3032267329,-0.0005696645647,True,0.9347833774
27,all,5,PA_CB,0.9862154195,5.05,0.9883125674,-0.9202923622,0.5698357033,0.1299007178,-0.001452611747,True,0.9847628077
27,all,5,PB_CA,0.987997358,5.05,0.9898062859,-0.9340559761,0.601830116,0.1219351369,0.001530777188,True,0.9895281352
27,all,7,PA_CB,0.9952369119,6.95,0.9959784116,-0.9852903477,0.7105001472,0.08210100056,-0.001640430247,True,0.9935964816
27,all,7,PB_CA,0.9926154522,6.95,0.9932803018,-0.9740152764,0.7246579794,0.1016030593,0.0009781765365,True,0.9935936288
27,all,11,PA_CB,0.9968215585,10.95,0.9969982593,-0.8743233754,0.8570907299,0.07052125045,-0.003026408144,True,0.9937951504
27,all,11,PB_CA,0.993047789,10.6,0.9952922854,-0.8902695908,0.8641392964,0.1054867218,0.003494000145,True,0.9965417891
27,good_q,3,PA_CB,0.9295074905,3,0.9295074905,-1.084692493,0.7431795824,0.3210497392,0.01043666073,True,0.9399441513
27,good_q,3,PB_CA,0.9324209278,3.05,0.9344183015,-1.046511005,0.7351947757,0.3156594094,-0.01163447897,True,0.9207864488
27,good_q,5,PA_CB,0.981249115,5.05,0.9842679741,-1.607573402,0.9833704773,0.151399452,-0.006247400343,True,0.9750017147
27,good_q,5,PB_CA,0.9771725869,5.05,0.9816677794,-1.666756316,1.062233958,0.1681824118,0.006680753387,True,0.9838533403
27,good_q,7,PA_CB,0.9937941372,6.95,0.9949165426,-1.368539984,1.012523591,0.09394147595,-0.0009447297136,True,0.9928494075
27,good_q,7,PB_CA,0.9917673466,7,0.9917673466,-1.355884747,1.056393668,0.1077109699,0.0005769977009,True,0.9923443443
28,all,2,PA_CB,0.742765777,1.85,0.7786754851,0.1980702821,0.2644788708,0.6552403146,0.001048163825,True,0.7438139408
28,all,2,PB_CA,0.7525097974,1.85,0.7912991044,0.1960781393,0.2728798857,0.6457429977,-0.0005210038309,True,0.7519887936
28,all,3,PA_CB,0.9412158468,2.95,0.9460716498,-0.4282461885,0.3175650506,0.287577668,0.0008743540945,True,0.9420902009
28,all,3,PB_CA,0.9371319064,3.05,0.9408041508,-0.4127294261,0.3246239783,0.2991413912,-0.0001185358187,True,0.9370133706
28,all,5,PA_CB,0.9885498012,5.05,0.990063882,-0.9335425555,0.6043855223,0.1192840604,-0.0001393309789,True,0.9884104703
28,all,5,PB_CA,0.9838672606,5.05,0.9880111635,-0.9210018431,0.566172501,0.1402584701,0.001314651072,True,0.9851819117
28,all,7,PA_CB,0.9939488739,6.95,0.9941462229,-0.9704270969,0.7105240044,0.09202356442,-0.001103994625,True,0.9928448792
28,all,7,PB_CA,0.9939574601,6.95,0.9949547956,-0.9892780609,0.7248674124,0.09243004125,0.0001818710248,True,0.9941393311
28,all,11,PA_CB,0.9947392275,10.6,0.9962560774,-0.927463909,0.8479095379,0.09017531457,4.36251312e-05,True,0.9947828527
28,all,11,PB_CA,0.995447329,11.05,0.9961495754,-0.8366782502,0.874413101,0.08586343591,0.0001520820845,True,0.9955994111
28,good_q,3,PA_CB,0.9302221901,3.05,0.9371581436,-1.094455937,0.7225377849,0.3174412018,0.007382621438,True,0.9376048115
28,good_q,3,PB_CA,0.9305963987,3,0.9305963987,-1.036237508,0.756492925,0.3217333781,-0.005236521834,True,0.9253598769
28,good_q,5,PA_CB,0.9799969553,4.95,0.9843351207,-1.679624969,1.05803895,0.1571681337,-6.705982812e-05,True,0.9799298955
28,good_q,5,PB_CA,0.9777777922,5.05,0.9826404536,-1.595242915,0.9875603973,0.1651410452,0.000805795012,True,0.9785835872
28,good_q,7,PA_CB,0.9926596044,7,0.9926596044,-1.338864171,1.024471316,0.1016626851,-0.0008328634237,True,0.9918267409
28,good_q,7,PB_CA,0.9936587972,6.95,0.9942438096,-1.386396268,1.044780809,0.09502263159,-0.0006924881349,True,0.9929663091
29,all,2,PA_CB,0.7479731261,1.9,0.7883111998,0.1951235812,0.2685044062,0.6509829754,0.005792055553,True,0.7537651816
29,all,2,PB_CA,0.7471640271,1.85,0.7814207613,0.1990286034,0.2687127411,0.6502314215,-0.005042552368,True,0.7421214747
29,all,3,PA_CB,0.9387150604,2.95,0.9395328161,-0.4207696037,0.3200426541,0.2947815279,-0.0003636912229,True,0.9383513692
29,all,3,PB_CA,0.9388803463,3.05,0.9452585969,-0.4203018618,0.3222408079,0.293831976,0.001633674256,True,0.9405140205
29,all,5,PA_CB,0.9875620187,5,0.9875620187,-0.9224286121,0.5721395349,0.1231307181,-0.00264527896,True,0.9849167398
29,all,5,PB_CA,0.9869184278,5.05,0.992211259,-0.9323568091,0.5989234506,0.1275331735,0.002648424874,True,0.9895668527
29,all,7,PA_CB,0.9948822681,7,0.9948822681,-0.9715405158,0.7223118748,0.08503371993,-0.001464399798,True,0.9934178683
29,all,7,PB_CA,0.9928580173,6.95,0.9948186607,-0.9879283714,0.7122424378,0.09999900783,0.0002012494967,True,0.9930592668
29,all,11,PA_CB,0.9956897647,10.6,0.9969366561,-0.9062525871,0.8620574334,0.08262122805,0.001052625816,True,0.9967423905
29,all,11,PB_CA,0.9943050579,11.1,0.9964474169,-0.8579387423,0.8600648267,0.09492606204,-0.0007912968176,True,0.9935137611
29,good_q,3,PA_CB,0.9241952292,3,0.9241952292,-1.049889483,0.7355195555,0.3339245715,0.007462208287,True,0.9316574375
29,good_q,3,PB_CA,0.9316249889,3.05,0.9373216696,-1.080446379,0.7395088656,0.3162483004,-0.002402547473,True,0.9292224414
29,good_q,5,PA_CB,0.9820468252,5.05,0.983100345,-1.606120062,1.000643956,0.1482001084,-0.004874012307,True,0.9771728128
29,good_q,5,PB_CA,0.9774160623,5.05,0.9846059305,-1.668330862,1.044037998,0.1672150714,0.005169549048,True,0.9825856114
29,good_q,7,PA_CB,0.9933218479,7,0.9933218479,-1.370005327,1.043320861,0.09741472303,-0.001478934395,True,0.9918429135
29,good_q,7,PB_CA,0.9918876782,6.95,0.9941798656,-1.355222863,1.023352309,0.1069542711,-9.867689764e-05,True,0.9917890013
30,all,2,PA_CB,0.7487478869,1.85,0.7908656825,0.1932672213,0.2675367048,0.6497587256,-0.001044725534,True,0.7477031614
30,all,2,PB_CA,0.7473501589,1.85,0.7789006833,0.2009339294,0.2701968051,0.6504327846,1.819150473e-05,True,0.7473683504
30,all,3,PA_CB,0.9434660614,2.95,0.9455026247,-0.4226915657,0.3245506988,0.2837846345,-0.003541278564,True,0.9399247829
30,all,3,PB_CA,0.9349320197,3.05,0.9383589289,-0.4184053276,0.3180020831,0.3025097711,0.003343922555,True,0.9382759422
30,all,5,PA_CB,0.9871343368,5.05,0.9903733239,-0.9299422665,0.5839755762,0.126369881,-2.131457727e-05,True,0.9871130222
30,all,5,PB_CA,0.9871063948,5.05,0.9893836592,-0.9245235445,0.5873056721,0.125531922,-0.0009362567277,True,0.9861701381
30,all,7,PA_CB,0.9925117367,6.95,0.9937207415,-0.9940941674,0.7196305827,0.1024598683,0.0005369276289,True,0.9930486643
30,all,7,PB_CA,0.9944789642,6.95,0.9952283903,-0.9655009689,0.7148655135,0.08826291793,-0.0006297825251,True,0.9938491817
30,all,11,PA_CB,0.9944824778,11.05,0.9961870049,-0.9044423159,0.859261897,0.09309340589,0.0004021001557,True,0.994884578
30,all,11,PB_CA,0.9961327895,10.9,0.9966009174,-0.8597434434,0.8631061939,0.07855105297,-0.0004788514365,True,0.995653938
30,good_q,3,PA_CB,0.9335322591,3.05,0.9352905777,-1.050739134,0.7482493748,0.3136070523,-2.480963618e-05,True,0.9335074495
30,good_q,3,PB_CA,0.9247375489,3.05,0.9252015525,-1.079840752,0.7296394175,0.3310393071,0.00168083607,True,0.926418385
30,good_q,5,PA_CB,0.9818389294,5.05,0.985438836,-1.633489739,1.00679689,0.1501838371,-0.002075422556,True,0.9797635069
30,good_q,5,PB_CA,0.9776244022,5.05,0.9826210395,-1.639558086,1.038367406,0.1652743208,0.0001455755147,True,0.9777699777
30,good_q,7,PA_CB,0.9917988756,6.95,0.9932218313,-1.365817985,1.032425394,0.1075731254,-0.0008876620171,True,0.9909112135
30,good_q,7,PB_CA,0.9921017802,6.95,0.9933036257,-1.359447018,1.033604205,0.1058940668,0.0008427220217,True,0.9929445023
31,all,2,PA_CB,0.746602105,1.85,0.7787280096,0.1925468322,0.2685595338,0.6522341276,-0.0009041851238,True,0.7456979199
31,all,2,PB_CA,0.7500736518,1.85,0.791844826,0.2015987313,0.2687344167,0.6472516825,0.001184045063,True,0.7512576969
31,all,3,PA_CB,0.9469148225,3,0.9469148225,-0.4351400613,0.3269736727,0.2738977126,-0.007426491985,True,0.9394883305
31,all,3,PB_CA,0.932465527,2.95,0.9410288628,-0.4061491237,0.3155663982,0.3094312765,0.00713092194,True,0.939596449
31,all,5,PA_CB,0.9858473628,5.05,0.9874285182,-0.9180493908,0.5821631732,0.1321234459,-0.0006355808564,True,0.9852117819
31,all,5,PB_CA,0.9881287477,5.05,0.9917237888,-0.9365539057,0.589407901,0.1208432177,-0.0004220145463,True,0.9877067331
31,all,7,PA_CB,0.9950736103,6.95,0.9958465685,-0.9637624206,0.7159273393,0.08301520906,-0.002537761461,True,0.9925358489
31,all,7,PB_CA,0.9921566029,6.95,0.9931395494,-0.9958291931,0.7185770662,0.1053044902,0.002602387714,True,0.9947589906
31,all,11,PA_CB,0.9964115022,10.95,0.9967763644,-0.8869278841,0.853384206,0.07520664266,-0.00127823951,True,0.9951332626
31,all,11,PB_CA,0.9934456814,10.6,0.9951945568,-0.87732034,0.8682590235,0.1020672258,0.00165216019,True,0.9950978416
31,good_q,3,PA_CB,0.9399669596,3,0.9399669596,-1.099173792,0.7509252662,0.2961016183,-0.01131633841,True,0.9286506212
31,good_q,3,PB_CA,0.9228900775,3.05,0.9250939245,-1.032705096,0.7290381468,0.3374612487,0.01086951756,True,0.933759595
31,good_q,5,PA_CB,0.978047477,5.05,0.9806430477,-1.630722563,1.032627683,0.1646564023,0.0005045251315,True,0.9785520021
31,good_q,5,PB_CA,0.9802094752,5.05,0.9856988183,-1.642993394,1.011638114,0.1558421765,-0.001194641034,True,0.9790148342
31,good_q,7,PA_CB,0.9930052526,6.95,0.9935350201,-1.345294202,1.035784389,0.09913455881,-0.0002871007188,True,0.9927181519
31,good_q,7,PB_CA,0.9921671109,6.95,0.9931100456,-1.379573362,1.031807485,0.1056831181,0.000537519815,True,0.9927046307
32,all,2,PA_CB,0.7456273198,1.85,0.7844715781,0.2012405721,0.267930552,0.6521501413,0.002812168816,True,0.7484394886
32,all,2,PB_CA,0.7501121161,1.85,0.7853968974,0.1929059102,0.2695318308,0.6483971252,-0.002828878215,True,0.7472832378
32,all,3,PA_CB,0.9402557339,2.95,0.9447585125,-0.4249014671,0.3187998944,0.2892061095,-0.002164604144,True,0.9380911298
32,all,3,PB_CA,0.9379227308,3.05,0.9397106029,-0.4161605718,0.3238172127,0.2980649878,0.0009276879265,True,0.9388504188
32,all,5,PA_CB,0.9844423036,5.05,0.9888088881,-0.9252410491,0.5806294183,0.1379069214,0.002587943811,True,0.9870302474
32,all,5,PB_CA,0.9893148539,5.05,0.991165534,-0.9295149502,0.5899926036,0.1151037401,-0.001462254443,True,0.9878525995
32,all,7,PA_CB,0.9954065064,6.95,0.9960233364,-0.9683358801,0.7178931728,0.08061202037,0.0001952228241,True,0.9956017292
32,all,7,PB_CA,0.99189412,6.95,0.992974897,-0.9912630708,0.7168494723,0.1064674994,1.268173477e-06,True,0.9918953882
32,all,11,PA_CB,0.9943725669,10.6,0.9960428863,-0.8623229692,0.8444459931,0.09406934213,0.0005173280316,True,0.994889895
32,all,11,PB_CA,0.9950143344,10.95,0.9953686827,-0.902885882,0.8766134624,0.08910432895,0.0008484298752,True,0.9958627643
32,good_q,3,PA_CB,0.9391432865,3,0.9391432865,-1.092861705,0.7480662862,0.2982410052,-0.01551806744,True,0.923625219
32,good_q,3,PB_CA,0.9187777359,3.05,0.9255463767,-1.037466295,0.7267926245,0.3459051793,0.01500697043,True,0.9337847063
32,good_q,5,PA_CB,0.9738133775,5.05,0.9839882839,-1.627143494,1.008272804,0.1785144184,0.006146343193,True,0.9799597207
32,good_q,5,PB_CA,0.9824943717,5.05,0.9844049002,-1.646814643,1.034049923,0.147553455,-0.001586759158,True,0.9809076126
32,good_q,7,PA_CB,0.9954222724,6.95,0.9955398634,-1.324031209,1.037898969,0.08077422517,-0.001417744035,True,0.9940045284
32,good_q,7,PB_CA,0.9896782126,6.95,0.9906685971,-1.400723947,1.029808349,0.1204755289,0.001616914185,True,0.9912951268
33,all,2,PA_CB,0.7494313209,1.9,0.7847521698,0.1959350465,0.2698366099,0.6482894092,-0.007029457345,True,0.7424018636
33,all,2,PB_CA,0.747218421,1.85,0.7874320078,0.1982258249,0.2677155651,0.6512566639,0.006774791267,True,0.7539932123
33,all,3,PA_CB,0.9375119014,2.95,0.9476550039,-0.4222063935,0.3183417506,0.2966551479,0.001442173502,True,0.9389540749
33,all,3,PB_CA,0.9418491886,3,0.9418491886,-0.4188792252,0.3241311404,0.2875858809,-0.0005770875877,True,0.941272101
33,all,5,PA_CB,0.9860740238,5.05,0.9886060137,-0.9499642604,0.5886738609,0.1312115276,0.001541202048,True,0.9876152258
33,all,5,PB_CA,0.9885040088,5.05,0.9914423797,-0.9046673408,0.5826482035,0.1187503162,-0.001509453083,True,0.9869945557
33,all,7,PA_CB,0.9923867187,6.95,0.9936731936,-0.9807981529,0.7186683057,0.1034761937,0.001330608726,True,0.9937173274
33,all,7,PB_CA,0.9949846762,7,0.9949846762,-0.9786619035,0.7162658488,0.08399787544,-0.001843461598,True,0.9931412146
33,all,11,PA_CB,0.9943917827,11.05,0.996539438,-0.9282385041,0.8865648356,0.09389196744,-0.0004410540442,True,0.9939507286
33,all,11,PB_CA,0.9954188285,10.6,0.99582137,-0.8373641302,0.8349455887,0.08544969977,-0.0008614427514,True,0.9945573857
33,good_q,3,PA_CB,0.9226488673,3.05,0.9319413122,-1.06846559,0.7341211029,0.334771137,0.004598583036,True,0.9272474504
33,good_q,3,PB_CA,0.936166364,3,0.936166364,-1.062025736,0.7420636934,0.307970491,-0.001787633695,True,0.9343787303
33,good_q,5,PA_CB,0.9799816147,5.05,0.9826045071,-1.682253835,1.021715823,0.1570221065,0.001863133346,True,0.981844748
33,good_q,5,PB_CA,0.9797558744,5.05,0.9844997397,-1.591365689,1.024137978,0.1578476363,-0.002139304844,True,0.9776165696
33,good_q,7,PA_CB,0.9916787027,6.95,0.9919970297,-1.367906268,1.048222326,0.1084309361,0.0008183872289,True,0.9924970899
33,good_q,7,PB_CA,0.9943143884,7,0.9943143884,-1.356696993,1.021007712,0.08982781932,-0.002534328716,True,0.9917800597
34,all,2,PA_CB,0.7386753282,1.85,0.7829020784,0.2052324318,0.2651931032,0.6586971494,0.00409539335,True,0.7427707215
34,all,2,PB_CA,0.7566793205,1.9,0.7892976999,0.1889504438,0.272039236,0.6419059208,-0.003861879072,True,0.7528174414
34,all,3,PA_CB,0.9402951033,2.95,0.943383479,-0.424489301,0.3218582208,0.2919091539,-0.0004520908294,True,0.9398430125
34,all,3,PB_CA,0.9375632021,2.95,0.9407053887,-0.4165649487,0.320252007,0.2960062853,0.0003617650402,True,0.9379249672
34,all,5,PA_CB,0.9866285863,5.05,0.9895414163,-0.9364667356,0.5870599332,0.1288253267,0.001360448246,True,0.9879890346
34,all,5,PB_CA,0.9869523754,5.05,0.9905118343,-0.9183376088,0.5832613558,0.1262156225,0.0001951163468,True,0.9871474917
34,all,7,PA_CB,0.9928459079,6.95,0.9935935586,-0.9901643937,0.7221967962,0.1001409273,-7.030425432e-05,True,0.9927756037
34,all,7,PB_CA,0.9943205022,6.95,0.9953161811,-0.9693148518,0.7126671898,0.08953002273,0.000482757633,True,0.9948032598
34,all,11,PA_CB,0.9957358062,10.6,0.9973621116,-0.8862756463,0.8820635673,0.08201650265,0.000591687729,True,0.9963274939
34,all,11,PB_CA,0.995220403,11.05,0.9961322261,-0.8771916649,0.8408461714,0.0871458533,-0.0007215191576,True,0.9944988839
34,good_q,3,PA_CB,0.9281900691,3.05,0.9302740794,-1.088026037,0.7352930204,0.3251926361,0.009917249525,True,0.9381073186
34,good_q,3,PB_CA,0.9279269673,3,0.9279269673,-1.041777271,0.7415497718,0.3246847213,-0.005581572078,True,0.9223453952
34,good_q,5,PA_CB,0.9808951775,5.05,0.986254208,-1.639439238,1.037686948,0.1543121691,-0.0007731985673,True,0.980121979
34,good_q,5,PB_CA,0.9764398478,5.05,0.9808504359,-1.634630364,1.004408314,0.1691426789,0.003286390454,True,0.9797262383
34,good_q,7,PA_CB,0.9918610239,7,0.9918610239,-1.387108962,1.033248248,0.107080491,0.0006735889608,True,0.9925346128
34,good_q,7,PB_CA,0.9937523061,6.95,0.9945978329,-1.337762029,1.036012298,0.09428962003,-0.0002268730719,True,0.993525433
35,all,2,PA_CB,0.7444712006,1.85,0.7810986386,0.1963331311,0.2664775865,0.6541826123,-0.0006534116509,True,0.743817789
35,all,2,PB_CA,0.7518057041,1.9,0.7883214906,0.1978348753,0.271210555,0.6457645668,-0.0003581282476,True,0.7514475759
35,all,3,PA_CB,0.9353124477,2.95,0.941429388,-0.4174880001,0.3140729279,0.3012595473,0.002212201954,True,0.9375246496
35,all,3,PB_CA,0.9440678418,3.05,0.9451585198,-0.4236344225,0.3288334524,0.282643481,-0.003440347857,True,0.9406274939
35,all,5,PA_CB,0.9891408736,5.05,0.9912182207,-0.9159734406,0.5806428642,0.1157545668,-0.002595943607,True,0.98654493
35,all,5,PB_CA,0.9859860758,5.05,0.9887072066,-0.9387463506,0.5910608215,0.1312534603,0.00148238817,True,0.987468464
35,all,7,PA_CB,0.9942463393,6.95,0.9946909223,-0.9496793544,0.7266914302,0.09049171203,-0.001325275832,True,0.9929210635
35,all,7,PB_CA,0.99279675,6.95,0.9936852684,-1.009255237,0.708641653,0.1000586167,0.0002427101917,True,0.9930394602
35,all,11,PA_CB,0.9961502576,10.6,0.9971126707,-0.8792589284,0.8602911216,0.07845098366,-0.00169904087,True,0.9944512168
35,all,11,PB_CA,0.9947524799,11.05,0.995795815,-0.8849236988,0.8620149733,0.09068566249,0.0005075607464,True,0.9952600407
35,good_q,3,PA_CB,0.929277634,3,0.929277634,-1.056129405,0.7206803085,0.32042528,0.002469648623,True,0.9317472826
35,good_q,3,PB_CA,0.931931334,3.05,0.9345989805,-1.075522083,0.7577366897,0.3177917011,-0.001887699974,True,0.930043634
35,good_q,5,PA_CB,0.9837835889,5.05,0.9854861517,-1.61779061,1.013032557,0.1414261331,-0.007596849009,True,0.9761867399
35,good_q,5,PB_CA,0.9748923118,5.05,0.9820103947,-1.656408066,1.030897648,0.1756192107,0.00675188079,True,0.9816441926
35,good_q,7,PA_CB,0.9940037768,7,0.9940037768,-1.320854823,1.042215163,0.09279528448,-0.003244507189,True,0.9907592696
35,good_q,7,PB_CA,0.991216296,6.95,0.9925400036,-1.403688654,1.026228431,0.1107071092,0.0008641719418,True,0.9920804679
36,all,2,PA_CB,0.7523952845,1.9,0.7874732708,0.1968415866,0.2699561387,0.6456500875,0.002926112502,True,0.755321397
36,all,2,PB_CA,0.7436290458,1.85,0.78598944,0.1973135755,0.2675625929,0.6545353816,-0.002700246014,True,0.7409287998
36,all,3,PA_CB,0.9422632998,3.05,0.9440334494,-0.4312950662,0.3193728905,0.2845330949,0.001962596203,True,0.944225896
36,all,3,PB_CA,0.9377484832,2.95,0.9421875583,-0.4096829295,0.323204466,0.2982241207,-0.002137154752,True,0.9356113284
36,all,5,PA_CB,0.9880680259,5.05,0.9897470286,-0.9314499427,0.585405709,0.121699559,0.001300489931,True,0.9893685159
36,all,5,PB_CA,0.9870033728,5.05,0.9906655129,-0.9230415741,0.5861521541,0.126012869,-0.001925352035,True,0.9850780207
36,all,7,PA_CB,0.9924825623,6.95,0.9944783295,-0.9680639368,0.6988111739,0.1030104062,0.00324629353,True,0.9957288558
36,all,7,PB_CA,0.9948211585,7,0.9948211585,-0.9911029225,0.7365105299,0.08519309826,-0.002619484657,True,0.9922016739
36,all,11,PA_CB,0.9944767788,10.6,0.9960172467,-0.8920058509,0.8865313572,0.09357470172,-0.001679479767,True,0.992797299
36,all,11,PB_CA,0.9957668645,11.05,0.9966948061,-0.8722200317,0.8354331854,0.08179438035,0.0001125042936,True,0.9958793688
36,good_q,3,PA_CB,0.9384625538,3,0.9384625538,-1.083792245,0.7452066158,0.299685528,-0.003062794637,True,0.9353997592
36,good_q,3,PB_CA,0.9200729743,3.05,0.927843078,-1.04602649,0.7295802214,0.3432766408,0.007524318696,True,0.927597293
36,good_q,5,PA_CB,0.9800632866,5.05,0.9837700295,-1.661126833,1.011895894,0.1570592577,0.003433524291,True,0.9834968109
36,good_q,5,PB_CA,0.9800619663,5.05,0.9838789973,-1.611960714,1.033666516,0.15627566,-0.004068321537,True,0.9759936447
36,good_q,7,PA_CB,0.9933126513,6.95,0.9939453877,-1.329720343,1.003028214,0.09759046235,-0.0007555498286,True,0.9925571015
36,good_q,7,PB_CA,0.9928315398,7,0.9928315398,-1.395335843,1.067598548,0.1004562027,0.0008036461486,True,0.9936351859
37,all,2,PA_CB,0.7423528818,1.85,0.7801590298,0.1944603871,0.266072222,0.6564532911,-0.0005633969073,True,0.7417894849
37,all,2,PB_CA,0.7540330922,1.85,0.7898686967,0.1997221803,0.2715771501,0.6433020274,-0.0004336459204,True,0.7535994463
37,all,3,PA_CB,0.9329894204,2.95,0.9415719399,-0.404318874,0.3181665347,0.3093131582,0.004260693964,True,0.9372501144
37,all,3,PB_CA,0.9457820723,3,0.9457820723,-0.4367945211,0.324568864,0.2758746791,-0.005582784142,True,0.9401992881
37,all,5,PA_CB,0.9889184235,5.05,0.9915864573,-0.9303936973,0.5893179999,0.1168195223,-0.0001848896099,True,0.9887335339
37,all,5,PB_CA,0.9858670694,5.05,0.9884624961,-0.9241297477,0.5822151857,0.1319324509,-3.098459291e-05,True,0.9858360848
37,all,7,PA_CB,0.9943134291,6.95,0.9948059055,-0.9589260415,0.711410617,0.08926535251,-0.0004737541765,True,0.993839675
37,all,7,PB_CA,0.993156144,6.95,0.9941097613,-1.000673568,0.723679521,0.09829616134,0.0006623069616,True,0.9938184509
37,all,11,PA_CB,0.995768551,10.85,0.9963636593,-0.9071821145,0.8736392758,0.08204636996,-0.000226657895,True,0.9955418931
37,all,11,PB_CA,0.9947009661,10.6,0.9965675923,-0.8575549471,0.8482141133,0.09135056493,0.0006159312953,True,0.9953168974
37,good_q,3,PA_CB,0.9189770026,3.05,0.9210929131,-1.022823541,0.7317193623,0.346266212,0.002223770285,True,0.9212007729
37,good_q,3,PB_CA,0.9408167235,3,0.9408167235,-1.108470699,0.7463968876,0.2936936662,-0.007731022205,True,0.9330857013
37,good_q,5,PA_CB,0.9826310092,5.05,0.9859098815,-1.629622103,1.014298283,0.1460307583,-0.002728946524,True,0.9799020626
37,good_q,5,PB_CA,0.9761067392,5.05,0.981857479,-1.644376036,1.029991571,0.1717183872,0.002801834161,True,0.9789085734
37,good_q,7,PA_CB,0.9928557582,6.95,0.9934505254,-1.341084908,1.03772541,0.1003965769,0.0001864841787,True,0.9930422424
37,good_q,7,PB_CA,0.9920802628,6.95,0.9925889553,-1.383487931,1.030574001,0.1060612056,0.0009822789965,True,0.9930625418
38,all,2,PA_CB,0.7426880367,1.85,0.7870675271,0.1966421359,0.2660352716,0.6557592484,-0.00119964195,True,0.7414883947
38,all,2,PB_CA,0.7529713053,1.9,0.7841650668,0.1975336233,0.2713630171,0.6448120997,0.001633479467,True,0.7546047847
38,all,3,PA_CB,0.9354152218,3.05,0.9381487766,-0.4315352501,0.3215704632,0.3003499159,0.004027530203,True,0.939442752
38,all,3,PB_CA,0.9421103839,2.95,0.9445250705,-0.4095263459,0.3208367517,0.2881417282,-0.003283652047,True,0.9388267319
38,all,5,PA_CB,0.9877423296,5.05,0.989323543,-0.9285974823,0.5847614928,0.1223708128,0.001166926804,True,0.9889092564
38,all,5,PB_CA,0.9858550996,5.05,0.9904739562,-0.9260186623,0.5860788058,0.1324769698,0.000290852484,True,0.9861459521
38,all,7,PA_CB,0.993105288,6.95,0.9940863502,-0.9978435414,0.7150047943,0.09823239923,0.001186207761,True,0.9942914958
38,all,7,PB_CA,0.9942054975,6.95,0.9946248771,-0.961564257,0.7198053041,0.09049295486,-0.0008373745983,True,0.9933681229
38,all,11,PA_CB,0.99458891,11.1,0.9968509321,-0.9269728373,0.872656121,0.09212131429,0.0008361436004,True,0.9954250536
38,all,11,PB_CA,0.9957882861,10.6,0.9977994726,-0.8377906493,0.8504167785,0.08204198659,-0.002153526382,True,0.9936347597
38,good_q,3,PA_CB,0.9247074754,3.05,0.9318122586,-1.083526396,0.7276008275,0.3294658732,0.01144759136,True,0.9361550668
38,good_q,3,PB_CA,0.9349250564,3,0.9349250564,-1.04773366,0.7515446344,0.3119395411,-0.01089816458,True,0.9240268918
38,good_q,5,PA_CB,0.9776133206,5.05,0.9827110047,-1.628672337,1.016718343,0.1653029478,0.004555443357,True,0.9821687639
38,good_q,5,PB_CA,0.9795140637,5.05,0.984296717,-1.645013661,1.025151977,0.1594016781,-0.00298485389,True,0.9765292099
38,good_q,7,PA_CB,0.9899364445,6.95,0.9921316612,-1.398424556,1.042319567,0.1190851167,0.00484820496,True,0.9947846495
38,good_q,7,PB_CA,0.9952935302,7,0.9952935302,-1.327261259,1.025621398,0.08180440698,-0.004944045187,True,0.990349485
39,all,2,PA_CB,0.7468945829,1.9,0.7780254096,0.1917845086,0.2661573909,0.6520508244,0.001267485503,True,0.7481620684
39,all,2,PB_CA,0.7495477426,1.85,0.7938076366,0.2023773142,0.2714401715,0.6477390429,-0.001981274356,True,0.7475664682
39,all,3,PA_CB,0.935667741,2.95,0.9392003506,-0.4027087403,0.3182424942,0.3045235941,3.641248544e-05,True,0.9357041535
39,all,3,PB_CA,0.9434076364,2.95,0.9463497478,-0.4383437272,0.3242095187,0.2803761771,0.0008341610025,True,0.9442417974
39,all,5,PA_CB,0.9879982353,5.05,0.988831199,-0.913626951,0.5960793829,0.1219939431,-0.001825619631,True,0.9861726156
39,all,5,PB_CA,0.9860162296,5.05,0.9907201599,-0.9406301336,0.5749914504,0.1307783649,0.0002651014086,True,0.986281331
39,all,7,PA_CB,0.9941757161,6.95,0.9950781318,-1.001640667,0.7043219303,0.09009503164,0.0002283468616,True,0.994404063
39,all,7,PB_CA,0.9925615772,6.95,0.9934382863,-0.9576535924,0.7305531671,0.1027406288,-0.0001941989617,True,0.9923673782
39,all,11,PA_CB,0.996631227,11,0.996631227,-0.8670466997,0.8623805027,0.07323265503,-0.005207849376,True,0.9914233777
39,all,11,PB_CA,0.9939768561,10.6,0.9962421501,-0.8971137898,0.8590684851,0.0973619204,0.003476428399,True,0.9974532845
39,good_q,3,PA_CB,0.930504081,3.05,0.9310560141,-1.026404517,0.7227544818,0.321794162,-0.003621187386,True,0.9268828937
39,good_q,3,PB_CA,0.9320436358,3.05,0.9340214177,-1.105040996,0.7566760698,0.3135787105,0.005627346606,True,0.9376709824
39,good_q,5,PA_CB,0.9783244895,5.05,0.9823420582,-1.642372926,1.036710156,0.1633639977,0.0009754942643,True,0.9792999838
39,good_q,5,PB_CA,0.9816441327,5.05,0.9839871189,-1.63133647,1.008607019,0.1503717292,-0.006015834789,True,0.975628298
39,good_q,7,PA_CB,0.9925047947,6.95,0.9929694797,-1.383409673,1.001350252,0.1025065361,0.000477891334,True,0.992982686
39,good_q,7,PB_CA,0.9922364893,6.95,0.9929190557,-1.341517935,1.068191998,0.1053376006,-0.0003879156018,True,0.9918485737
40,all,2,PA_CB,0.7412229251,1.85,0.7813782911,0.1965800475,0.2654559455,0.6571510304,0.001606208452,True,0.7428291335
40,all,2,PB_CA,0.7543534987,1.9,0.7900395141,0.1976147106,0.2718830302,0.6434441666,-0.001198729286,True,0.7531547694
40,all,3,PA_CB,0.9338633575,2.95,0.9434871057,-0.420279312,0.3140106552,0.3044669615,0.004424223659,True,0.9382875811
40,all,3,PB_CA,0.9436613746,3.05,0.9449695253,-0.4208146904,0.3284345013,0.2837087592,-0.002862719807,True,0.9407986548
40,all,5,PA_CB,0.9881407564,5.05,0.9910126806,-0.9375632342,0.5856165894,0.1200969904,-0.001700703166,True,0.9864400532
40,all,5,PB_CA,0.9864599672,5.05,0.9892736093,-0.9169350849,0.5859818325,0.1299520119,0.001264843237,True,0.9877248104
40,all,7,PA_CB,0.9926823942,6.95,0.995115015,-0.9594719988,0.7122257071,0.1022935529,0.002401805629,True,0.9950841998
40,all,7,PB_CA,0.994611753,7,0.994611753,-0.9998829237,0.7221505852,0.08633356766,-0.002436273785,True,0.9921754792
40,all,11,PA_CB,0.9940534907,11.05,0.9955445539,-0.887926859,0.8650494675,0.09680344273,0.0001929822406,True,0.9942464729
40,all,11,PB_CA,0.9960193044,10.6,0.9968973778,-0.8761267953,0.8566543709,0.07956365074,-0.0007051475389,True,0.9953141569
40,good_q,3,PA_CB,0.9201489584,2.95,0.931421656,-1.049360267,0.7137658088,0.340578302,0.01131692535,True,0.9314658838
40,good_q,3,PB_CA,0.9372736833,3,0.9372736833,-1.081903718,0.7630394294,0.3048669231,-0.007128150224,True,0.9301455331
40,good_q,5,PA_CB,0.9818876385,5.05,0.9862144341,-1.641811995,1.020140303,0.1486306699,-0.005555679761,True,0.9763319587
40,good_q,5,PB_CA,0.9772622858,5.05,0.9821734758,-1.631921258,1.024925178,0.1681099489,0.004669390582,True,0.9819316764
40,good_q,7,PA_CB,0.9912939859,6.95,0.993319663,-1.350099034,1.025555073,0.1120115703,0.003477521508,True,0.9947715074
40,good_q,7,PB_CA,0.9945075546,7,0.9945075546,-1.374168723,1.042729427,0.08739777693,-0.003688237292,True,0.9908193173
41,all,2,PA_CB,0.756794069,1.85,0.7946474563,0.1895204111,0.2735675728,0.6415844403,-0.002634212052,True,0.754159857
41,all,2,PB_CA,0.7397575715,1.85,0.7760207574,0.204688688,0.2640314997,0.6577262805,0.001812502388,True,0.7415700739
41,all,3,PA_CB,0.9360406971,2.95,0.9404036175,-0.4140634774,0.3183231419,0.3003891766,0.0001929172883,True,0.9362336143
41,all,3,PB_CA,0.9437819823,2.95,0.9448744928,-0.4270445725,0.3242888346,0.2825507128,-0.0001560674682,True,0.9436259148
41,all,5,PA_CB,0.9859935877,5.05,0.987885017,-0.934802108,0.5917146532,0.13081692,0.001533724464,True,0.9875273121
41,all,5,PB_CA,0.9876960609,5.05,0.9918572222,-0.9196673757,0.5791404822,0.1235680271,-0.0008205418939,True,0.986875519
41,all,7,PA_CB,0.9940285144,6.95,0.9946153416,-0.9681989589,0.7237985435,0.0921776921,0.0004116810686,True,0.9944401955
41,all,7,PB_CA,0.9939514586,6.95,0.9941058927,-0.9913359616,0.7116465094,0.09172018201,-0.002629556178,True,0.9913219024
41,all,11,PA_CB,0.9911429023,11.05,0.9937786536,-0.8827377615,0.8704539571,0.1186609396,0.006100043873,True,0.9972429462
41,all,11,PB_CA,0.9977079318,11,0.9977079318,-0.8817583166,0.8496694464,0.06008150625,-0.004784813081,True,0.9929231187
41,good_q,3,PA_CB,0.9262300589,3.05,0.9329518599,-1.021745869,0.7284696302,0.329263495,0.004869529568,True,0.9310995885
41,good_q,3,PB_CA,0.9371955157,3,0.9371955157,-1.111069048,0.7525200444,0.3036463776,-0.004457165809,True,0.9327383499
41,good_q,5,PA_CB,0.976604543,5.05,0.9806428064,-1.673645676,1.039015691,0.1690095519,0.006423955165,True,0.9830284982
41,good_q,5,PB_CA,0.98178533,5.05,0.9865533955,-1.600280084,1.004418331,0.1503147184,-0.004881563774,True,0.9769037663
41,good_q,7,PA_CB,0.9949768398,7,0.9949768398,-1.332286172,1.039142755,0.08482640484,-0.002646741007,True,0.9923300988
41,good_q,7,PB_CA,0.9914482651,6.95,0.9918203802,-1.392337284,1.030544857,0.1094160045,0.0007602126149,True,0.9922084777
42,all,2,PA_CB,0.7506608168,1.85,0.7888102166,0.1946957574,0.271457986,0.6474718303,-0.0003170480268,True,0.7503437688
42,all,2,PB_CA,0.7447800131,1.85,0.7814519712,0.1994327122,0.2659211085,0.6534057827,0.000834194481,True,0.7456142076
42,all,3,PA_CB,0.9380288722,2.95,0.9473661186,-0.4205944085,0.3239809111,0.2958649234,0.002990637271,True,0.9410195095
42,all,3,PB_CA,0.9399924471,3.05,0.9415850369,-0.4204871132,0.3183017381,0.291667291,-0.0007651630391,True,0.9392272841
42,all,5,PA_CB,0.9861095473,5.05,0.9873307709,-0.9413749539,0.5865351553,0.1297099981,-0.002039649161,True,0.9840698981
42,all,5,PB_CA,0.9888377514,5.05,0.9928000834,-0.913145182,0.5848907389,0.1182164147,0.001571864541,True,0.990409616
42,all,7,PA_CB,0.9938720002,6.95,0.9941405768,-0.9849716506,0.7281451097,0.09290888726,-0.0005840722,True,0.993287928
42,all,7,PB_CA,0.9929138245,6.95,0.9947764396,-0.974658869,0.705812335,0.09973106978,0.001585617586,True,0.9944994421
42,all,11,PA_CB,0.9949256569,11.05,0.9955560659,-0.8659081343,0.8554358653,0.08971308146,-0.0006266005625,True,0.9942990564
42,all,11,PB_CA,0.995760271,11.05,0.9968442844,-0.8983748847,0.8671256011,0.08185452945,-4.392731204e-05,True,0.9957163437
42,good_q,3,PA_CB,0.9363256524,3,0.9363256524,-1.079438386,0.7555052571,0.307031782,-0.006479197561,True,0.9298464548
42,good_q,3,PB_CA,0.9240847027,3.05,0.9317518722,-1.052111263,0.7229419409,0.3323756768,0.009170572444,True,0.9332552751
42,good_q,5,PA_CB,0.9761400102,5.05,0.9807938562,-1.68328403,1.029768248,0.1697042866,0.0007753070583,True,0.9769153172
42,good_q,5,PB_CA,0.9832206975,5.05,0.986524324,-1.590603558,1.015768638,0.1451497908,-0.0006923380401,True,0.9825283594
42,good_q,7,PA_CB,0.9930592456,6.95,0.9931493838,-1.376043182,1.051372526,0.09923412332,0.0005487089611,True,0.9936079545
42,good_q,7,PB_CA,0.9930254704,6.95,0.9937218861,-1.34905181,1.01783729,0.0992638965,-0.0003438808365,True,0.9926815896
43,all,2,PA_CB,0.750014192,1.9,0.78360766,0.1910590469,0.2686070013,0.6488066371,-0.003493351978,True,0.74652084
43,all,2,PB_CA,0.746080628,1.85,0.7883379379,0.2031384057,0.2688449691,0.6513275877,0.003490887029,True,0.749571515
43,all,3,PA_CB,0.9395652749,3.05,0.9427995093,-0.4189110524,0.3164425684,0.2919814637,0.001689062244,True,0.9412543371
43,all,3,PB_CA,0.9400190244,2.95,0.9436440615,-0.4221799048,0.3265277335,0.2919056201,-0.00225195879,True,0.9377670656
43,all,5,PA_CB,0.9867817083,5.05,0.9889606594,-0.9382474981,0.5875295276,0.1273012903,0.0005718700671,True,0.9873535783
43,all,5,PB_CA,0.9879353765,5.05,0.9911415607,-0.9162985446,0.5837350045,0.1221664043,-0.001180680018,True,0.9867546964
43,all,7,PA_CB,0.9945060822,7,0.9945060822,-0.9834728776,0.7193371567,0.08798632667,-6.848828498e-05,True,0.9944375939
43,all,7,PB_CA,0.9925317172,6.95,0.9947253617,-0.9761852764,0.7148832521,0.1023802058,0.0004965956402,True,0.9930283129
43,all,11,PA_CB,0.9937369343,11.05,0.9956270002,-0.8644879645,0.8563504125,0.09958357845,0.000635641902,True,0.9943725762
43,all,11,PB_CA,0.9967107482,10.6,0.9974804339,-0.8998207718,0.8663854166,0.07216557761,-0.003077626988,True,0.9936331212
43,good_q,3,PA_CB,0.9320845386,3.05,0.9356316142,-1.085665119,0.7386906272,0.3140152975,-0.003650367378,True,0.9284341712
43,good_q,3,PB_CA,0.9298143139,3,0.9298143139,-1.04591663,0.7411707407,0.3228440172,0.002335115564,True,0.9321494295
43,good_q,5,PA_CB,0.9800897996,5.05,0.983447166,-1.653336217,1.01903312,0.1561762275,-0.0005335161233,True,0.9795562835
43,good_q,5,PB_CA,0.9786992195,5.05,0.9839638623,-1.620244758,1.025008953,0.1623117774,0.0006049552923,True,0.9793041748
43,good_q,7,PA_CB,0.9940330504,7,0.9940330504,-1.349661847,1.040836439,0.09208194937,-0.001261920979,True,0.9927711294
43,good_q,7,PB_CA,0.9908904783,6.95,0.9929803583,-1.375296049,1.026213718,0.1133284636,0.001980182604,True,0.9928706609
44,all,2,PA_CB,0.7502401187,1.85,0.7833025105,0.1907711201,0.270227854,0.6483738596,-0.004569767827,True,0.7456703509
44,all,2,PB_CA,0.7456108801,1.85,0.7866444271,0.2033716545,0.2672877098,0.6520431112,0.004531058769,True,0.7501419388
44,all,3,PA_CB,0.9387473162,2.95,0.9441126521,-0.417891281,0.3236620983,0.2954371265,-0.002720045949,True,0.9360272702
44,all,3,PB_CA,0.9406357811,3.05,0.9440117987,-0.4231483864,0.3191420818,0.2889187185,0.002529615725,True,0.9431653969
44,all,5,PA_CB,0.9884523403,5.05,0.9899929128,-0.9225092391,0.5869281087,0.1194603343,-0.001818533317,True,0.986633807
44,all,5,PB_CA,0.9862724135,5.05,0.9893021238,-0.9320048277,0.5844657158,0.1298185393,6.967199159e-05,True,0.9863420855
44,all,7,PA_CB,0.9930078372,6.95,0.994074515,-0.9838380873,0.7317582397,0.09939854271,0.001394435304,True,0.9944022725
44,all,7,PB_CA,0.9946110705,6.95,0.9951146796,-0.9758609959,0.7032193265,0.08685136419,-0.001549560155,True,0.9930615103
44,all,11,PA_CB,0.9950066402,11.05,0.9960799743,-0.8735540344,0.8613278237,0.08854807982,0.001058844566,True,0.9960654847
44,all,11,PB_CA,0.9952476396,10.6,0.9976449515,-0.8906655443,0.8601175848,0.08707679037,-0.0007585913666,True,0.9944890482
44,good_q,3,PA_CB,0.9258122537,3.05,0.9295145124,-1.081714483,0.7155989435,0.3282701297,0.004993230236,True,0.9308054839
44,good_q,3,PB_CA,0.9371922593,3,0.9371922593,-1.049477474,0.7659830477,0.3054520719,-0.009232141811,True,0.9279601174
44,good_q,5,PA_CB,0.9812964775,5.05,0.9844736437,-1.644474068,1.025412321,0.1516998906,-0.003771014371,True,0.9775254631
44,good_q,5,PB_CA,0.9783290495,5.05,0.9813402619,-1.629296256,1.019238768,0.1634274452,-0.0003063979163,True,0.9780226516
44,good_q,7,PA_CB,0.9927339568,7,0.9927339568,-1.363189914,1.051693802,0.1016141535,0.0002038898645,True,0.9929378466
44,good_q,7,PB_CA,0.9930340421,6.95,0.9937403746,-1.361827868,1.016848485,0.09911886713,-0.001040473955,True,0.9919935682
45,all,2,PA_CB,0.7456886716,1.85,0.7840704136,0.1992705942,0.2660872936,0.6521392425,0.001933072929,True,0.7476217445
45,all,2,PB_CA,0.7504669654,1.85,0.7865624506,0.1948781178,0.2712972691,0.6479246681,-0.001551668785,True,0.7489152966
45,all,3,PA_CB,0.9414401747,3.05,0.9444299048,-0.4219437933,0.3196246717,0.286991341,0.003263907443,True,0.9447040821
45,all,3,PB_CA,0.9368948354,2.95,0.9422334299,-0.4191747992,0.3230094433,0.2998122277,-0.002843276874,True,0.9340515585
45,all,5,PA_CB,0.9872579845,5.05,0.9889676128,-0.9058270304,0.5853658721,0.1260154625,0.000568508532,True,0.987826493
45,all,5,PB_CA,0.9871323955,5.05,0.9905184162,-0.9487842835,0.5855588083,0.1251018596,-0.0001225111616,True,0.9870098844
45,all,7,PA_CB,0.9953215252,7,0.9953215252,-0.9806883249,0.7089220412,0.08118448695,-0.00188470764,True,0.9934368175
45,all,7,PB_CA,0.9921703314,6.95,0.9936629751,-0.9786732375,0.7262860252,0.104859627,0.001778001472,True,0.9939483329
45,all,11,PA_CB,0.9955348754,11.05,0.9964280992,-0.8899657833,0.8543767521,0.08353513462,-0.001382381239,True,0.9941524942
45,all,11,PB_CA,0.9954369408,10.6,0.9972880565,-0.8746188732,0.8684940483,0.08555575074,-0.0004587177563,True,0.994978223
45,good_q,3,PA_CB,0.9265903593,3.05,0.9272449606,-1.056016609,0.7408877332,0.3273336103,0.007061738681,True,0.933652098
45,good_q,3,PB_CA,0.9323766714,3.05,0.9347615286,-1.074953332,0.7371072957,0.3159147754,-0.003022221917,True,0.9293544495
45,good_q,5,PA_CB,0.9841613795,5.05,0.9854007639,-1.594249792,1.021225097,0.1409277735,-0.005230876283,True,0.9789305032
45,good_q,5,PB_CA,0.9742820592,5.05,0.981285441,-1.679451433,1.023172457,0.1762229651,0.007493835673,True,0.9817758949
45,good_q,7,PA_CB,0.9943905952,7,0.9943905952,-1.343834231,1.015251744,0.08927451517,-0.002486653658,True,0.9919039416
45,good_q,7,PB_CA,0.9914618817,6.95,0.9927683726,-1.381346108,1.054433221,0.1097546328,0.002398970813,True,0.9938608525
46,all,2,PA_CB,0.753217753,1.85,0.7910061035,0.1972302767,0.2707084334,0.6444734991,0.004857962462,True,0.7580757154
46,all,2,PB_CA,0.7431389674,1.85,0.7798109668,0.1969515904,0.2668276449,0.6553224161,-0.005280244222,True,0.7378587232
46,all,3,PA_CB,0.9431368165,3.05,0.9462078261,-0.4243905672,0.3225374064,0.2839423567,0.003191150716,True,0.9463279672
46,all,3,PB_CA,0.9358916412,2.95,0.9403824908,-0.4166931569,0.3200482604,0.300982349,-0.003437178621,True,0.9324544626
46,all,5,PA_CB,0.9857967029,5.05,0.9893578189,-0.9185824206,0.5789341584,0.1322403858,0.001629779984,True,0.9874264828
46,all,5,PB_CA,0.9888726941,5.05,0.9904400853,-0.9362200691,0.5920043553,0.1170570432,-0.002080132402,True,0.9867925617
46,all,7,PA_CB,0.9949479311,6.95,0.9950688652,-0.9689680222,0.7186570222,0.0842789096,-0.002236862004,True,0.9927110691
46,all,7,PB_CA,0.993095311,6.95,0.9944597116,-0.990463133,0.7164850954,0.09857249408,0.001964102041,True,0.9950594131
46,all,11,PA_CB,0.9956984306,11.05,0.9968406455,-0.8732975018,0.8372761334,0.08193184211,-0.0007780292217,True,0.9949204014
46,all,11,PB_CA,0.9949360714,10.55,0.9963492525,-0.892722329,0.8856514594,0.0901599957,-0.001187669692,True,0.9937484017
46,good_q,3,PA_CB,0.935361285,3.05,0.9359956369,-1.073505942,0.7478995043,0.3084990601,0.006493485397,True,0.9418547704
46,good_q,3,PB_CA,0.9248754078,3.05,0.9264033509,-1.05766933,0.7306640134,0.3316028233,-0.004929817362,True,0.9199455904
46,good_q,5,PA_CB,0.9773181766,5.05,0.9810347252,-1.617411092,1.00604866,0.167378478,0.0007070781583,True,0.9780252547
46,good_q,5,PB_CA,0.982465107,5.05,0.9862789435,-1.656899668,1.039288987,0.1466828433,-0.002212557842,True,0.9802525491
46,good_q,7,PA_CB,0.9937303795,6.95,0.9939211303,-1.343422111,1.036901928,0.09423589533,-0.001506332459,True,0.992224047
46,good_q,7,PB_CA,0.9919463901,6.95,0.9929592258,-1.381357231,1.03096315,0.1067482723,0.001200315999,True,0.9931467061
47,all,2,PA_CB,0.7539482059,1.85,0.7950614193,0.1961169001,0.2700098725,0.6438613932,0.0009655486136,True,0.7549137545
47,all,2,PB_CA,0.7425859837,1.85,0.7754763935,0.198106388,0.2674879152,0.6556927496,-0.0009213226035,True,0.7416646611
47,all,3,PA_CB,0.9373191956,2.95,0.9460334823,-0.4114239837,0.3170939792,0.2965500324,0.002004465858,True,0.9393236614
47,all,3,PB_CA,0.9417124099,3,0.9417124099,-0.4298456752,0.3258583002,0.2885540173,-0.004441679855,True,0.93727073
47,all,5,PA_CB,0.9877864003,5.05,0.9913261343,-0.9419807232,0.5922871597,0.1222755909,0.001359007762,True,0.989145408
47,all,5,PB_CA,0.9869599699,5.05,0.9886792563,-0.9125617249,0.5792457352,0.1271087202,-0.00159481885,True,0.9853651511
47,all,7,PA_CB,0.9938933269,6.95,0.9948900704,-0.9731561505,0.7071958107,0.09246380261,0.001024712841,True,0.9949180398
47,all,7,PB_CA,0.9941862137,6.95,0.9947264346,-0.9861401526,0.7278241219,0.09063585996,-0.001562451242,True,0.9926237624
47,all,11,PA_CB,0.9940715714,10.55,0.9956154552,-0.8532587514,0.8399393958,0.09647344595,-0.0004970804116,True,0.993574491
47,all,11,PB_CA,0.9953654731,10.9,0.9965227502,-0.9124222948,0.8819140303,0.0859843321,0.0009151858964,True,0.9962806589
47,good_q,3,PA_CB,0.9289780346,3,0.9289780346,-1.042207539,0.7344842978,0.3215504722,-0.001064986789,True,0.9279130478
47,good_q,3,PB_CA,0.9336534675,3,0.9336534675,-1.090099186,0.7465887156,0.3136912483,-0.008286304092,True,0.9253671634
47,good_q,5,PA_CB,0.9784625728,4.95,0.9834345386,-1.646631319,1.034478292,0.1626106948,0.003418914509,True,0.9818814873
47,good_q,5,PB_CA,0.9809704439,5.05,0.9846106986,-1.627134238,1.010427678,0.1532648564,-0.004478711234,True,0.9764917327
47,good_q,7,PA_CB,0.9923644327,6.95,0.9935138016,-1.363215408,1.019609444,0.1037494042,0.002489315483,True,0.9948537482
47,good_q,7,PB_CA,0.9938214554,7,0.9938214554,-1.361036803,1.048698004,0.09372339669,-0.002956919739,True,0.9908645357
48,all,2,PA_CB,0.742126263,1.85,0.780137257,0.2040111732,0.2660766433,0.6552847561,-7.343195925e-05,True,0.742052831
48,all,2,PB_CA,0.7541655635,1.9,0.7921526368,0.19015523,0.2714461229,0.6444603136,-0.0005276121409,True,0.7536379514
48,all,3,PA_CB,0.9434875326,2.95,0.9442875214,-0.4309528777,0.3257729286,0.283128892,-0.002609771146,True,0.9408777614
48,all,3,PB_CA,0.9347752756,2.95,0.9403320755,-0.4102962207,0.3164435953,0.303465222,0.003545267611,True,0.9383205433
48,all,5,PA_CB,0.9870043942,5.05,0.9902925611,-0.9148226141,0.5846947848,0.1258405084,-0.001872823604,True,0.9851315706
48,all,5,PB_CA,0.9857283488,5.05,0.9872850218,-0.9397978485,0.5859951269,0.1332489067,0.003173117375,True,0.9889014661
48,all,7,PA_CB,0.9953595979,6.95,0.996134124,-0.9728731218,0.7095192968,0.08041003151,-0.001945497855,True,0.9934141001
48,all,7,PB_CA,0.9922464918,6.95,0.9926319879,-0.9869282756,0.7258024835,0.1049160382,0.001833891636,True,0.9940803835
48,all,11,PA_CB,0.9957558611,11.05,0.9964891178,-0.8644269377,0.8486497975,0.0821835776,-0.002714158207,True,0.9930417029
48,all,11,PB_CA,0.9951249252,10.85,0.9958489135,-0.8999166342,0.8738443776,0.0876236199,0.001494057791,True,0.996618983
48,good_q,3,PA_CB,0.9328485858,3.05,0.9348480615,-1.087725037,0.7518197695,0.3129907806,0.005563682354,True,0.9384122681
48,good_q,3,PB_CA,0.9219902965,3.05,0.9237154839,-1.042345843,0.7229910327,0.3391060961,0.003566423146,True,0.9255567197
48,good_q,5,PA_CB,0.9797883944,5.05,0.9853105999,-1.622454818,1.02222648,0.1570329338,-0.000709689279,True,0.9790787051
48,good_q,5,PB_CA,0.9781291425,5.05,0.9811109545,-1.651080436,1.021346394,0.1647924123,0.0005327290933,True,0.9786618716
48,good_q,7,PA_CB,0.9948510245,7,0.9948510245,-1.361378477,1.02673097,0.08496642617,-0.003605066973,True,0.9912459575
48,good_q,7,PB_CA,0.9903358062,7.05,0.9909613695,-1.363759453,1.041067047,0.1175092487,0.004440922258,True,0.9947767284
49,all,2,PA_CB,0.7487725736,1.85,0.7885597882,0.1965072113,0.2688154341,0.6494500213,0.004847242025,True,0.7536198157
49,all,2,PB_CA,0.7478384796,1.85,0.7828995941,0.1976350775,0.2685799876,0.6501403648,-0.005321349999,True,0.7425171296
49,all,3,PA_CB,0.9387167093,2.95,0.9434994462,-0.4201748045,0.3186745194,0.2949628787,0.003440673632,True,0.942157383
49,all,3,PB_CA,0.9395970904,2.95,0.9413246987,-0.4208896184,0.3236629399,0.291922248,-0.00264745386,True,0.9369496366
49,all,5,PA_CB,0.9870693011,5.05,0.9888890358,-0.9458125514,0.5732916727,0.1252690505,-0.0006973080169,True,0.9863719931
49,all,5,PB_CA,0.9876063306,5.05,0.99032347,-0.9083706239,0.5982045795,0.1244351417,6.018538422e-05,True,0.987666516
49,all,7,PA_CB,0.9933850096,6.95,0.9943293458,-0.9840695975,0.7320867306,0.09687174538,-0.0008971088863,True,0.9924879008
49,all,7,PB_CA,0.994246764,6.95,0.9947626172,-0.9756331963,0.7032481007,0.08956355493,0.0005269754985,True,0.9947737395
49,all,11,PA_CB,0.9935741445,10.7,0.9972523741,-0.9045169548,0.846498764,0.1004696267,0.002254066571,True,0.9958282111
49,all,11,PB_CA,0.9962838722,11,0.9962838722,-0.859256908,0.8750754548,0.07698475882,-0.003452915418,True,0.9928309568
49,good_q,3,PA_CB,0.9293901805,3.05,0.9340670884,-1.069358105,0.730519981,0.3224318047,0.01036777518,True,0.9397579557
49,good_q,3,PB_CA,0.9321384228,3,0.9321384228,-1.062005011,0.7492340969,0.3152285946,-0.008775783871,True,0.9233626389
49,good_q,5,PA_CB,0.9786513143,5.05,0.9816804174,-1.652857196,0.9932100934,0.1605385565,-0.0009554716581,True,0.9776958426
49,good_q,5,PB_CA,0.9800244702,5.05,0.9843392585,-1.621013762,1.051781334,0.158296889,0.0005578889255,True,0.9805823591
49,good_q,7,PA_CB,0.9934155439,7,0.9934155439,-1.378449302,1.066882942,0.09700734951,-0.002334806229,True,0.9910807376
49,good_q,7,PB_CA,0.9933324863,6.95,0.9936377512,-1.34731168,1.004286723,0.09671033306,0.001301349055,True,0.9946338354
50,all,2,PA_CB,0.7536710652,1.85,0.7888545029,0.1921387748,0.2721721317,0.644584566,-0.0002501600346,True,0.7534209051
50,all,2,PB_CA,0.7418860363,1.85,0.7812603105,0.2019959659,0.2653186073,0.6560447236,0.0004599483205,True,0.7423459846
50,all,3,PA_CB,0.9444313176,2.95,0.9448915353,-0.4208922525,0.3271033344,0.2821434953,-0.00688596002,True,0.9375453576
50,all,3,PB_CA,0.9347369122,3.05,0.9396432868,-0.4203235999,0.3154417641,0.302056362,0.007498975495,True,0.9422358877
50,all,5,PA_CB,0.9879613786,5.05,0.9894575621,-0.9202643984,0.5908428639,0.1220717015,-0.003061115627,True,0.984900263
50,all,5,PB_CA,0.9868663815,5.05,0.9910418778,-0.9342040157,0.5805333358,0.1268517204,0.002240622115,True,0.9891070036
50,all,7,PA_CB,0.9939316878,6.95,0.9947362644,-0.9862383712,0.7189022674,0.09289350742,-0.002275567947,True,0.9916561199
50,all,7,PB_CA,0.9931844421,6.95,0.9941646921,-0.9734583206,0.7156638433,0.09736564137,0.001652703318,True,0.9948371454
50,all,11,PA_CB,0.9962748046,11,0.9962748046,-0.8948908195,0.8524356376,0.07680811741,0.0002149782304,True,0.9964897828
50,all,11,PB_CA,0.99339552,10.75,0.9960777957,-0.8691027863,0.8691604603,0.1022112663,0.00107132865,True,0.9944668487
50,good_q,3,PA_CB,0.9369500493,3,0.9369500493,-1.075184552,0.758168075,0.3058388733,-0.01083173152,True,0.9261183178
50,good_q,3,PB_CA,0.9230673238,3.05,0.93471495,-1.056036221,0.719054315,0.3341774793,0.01406097584,True,0.9371282996
50,good_q,5,PA_CB,0.9805869269,5.05,0.9839846772,-1.641176499,1.031878505,0.1549533217,-0.00361777815,True,0.9769691488
50,good_q,5,PB_CA,0.9804464814,5.05,0.9847753386,-1.632802157,1.015329679,0.1548356762,0.00165122594,True,0.9820977073
50,good_q,7,PA_CB,0.9930560455,6.95,0.9934663382,-1.359986552,1.033339141,0.09979337305,-0.002659443363,True,0.9903966022
50,good_q,7,PB_CA,0.9919770521,6.95,0.9928967552,-1.36517812,1.034658855,0.1058742022,0.002348861571,True,0.9943259137


==> anc/csv/ss_compare_K100.csv <==
# SS (2504.12295v2) eq. (7): data D (SS normalisation) vs prediction P (q<=3000 squarefree, m<=10000), K=100; z=(D-P)/se; ss_04_compare.py
bin,y_lo,y_hi,P,trunc_err,D_prime_1e4,se_prime_1e4,z_prime_1e4,Mpw_prime_1e4,sepw_prime_1e4,zpw_prime_1e4,D_prime_all,se_prime_all,z_prime_all,Mpw_prime_all,sepw_prime_all,zpw_prime_all,D_prime_all_curvewt,se_prime_all_curvewt,z_prime_all_curvewt,Mpw_prime_all_curvewt,sepw_prime_all_curvewt,zpw_prime_all_curvewt,D_prime_1e4_curvewt,se_prime_1e4_curvewt,z_prime_1e4_curvewt,Mpw_prime_1e4_curvewt,sepw_prime_1e4_curvewt,zpw_prime_1e4_curvewt,D_prime_1e4_rank01,se_prime_1e4_rank01,z_prime_1e4_rank01,Mpw_prime_1e4_rank01,sepw_prime_1e4_rank01,zpw_prime_1e4_rank01,D_all,se_all,z_all,Mpw_all,sepw_all,zpw_all,D_all_1e4,se_all_1e4,z_all_1e4,Mpw_all_1e4,sepw_all_1e4,zpw_all_1e4,D_composite_all,se_composite_all,z_composite_all,Mpw_composite_all,sepw_composite_all,zpw_composite_all,D_composite_1e4,se_composite_1e4,z_composite_1e4,Mpw_composite_1e4,sepw_composite_1e4,zpw_composite_1e4,D_rough3_composite_1e4,se_rough3_composite_1e4,z_rough3_composite_1e4,Mpw_rough3_composite_1e4,sepw_rough3_composite_1e4,zpw_rough3_composite_1e4,D_rough7_composite_1e4,se_rough7_composite_1e4,z_rough7_composite_1e4,Mpw_rough7_composite_1e4,sepw_rough7_composite_1e4,zpw_rough7_composite_1e4,D_prime_1e4_4e4,se_prime_1e4_4e4,z_prime_1e4_4e4,Mpw_prime_1e4_4e4,sepw_prime_1e4_4e4,zpw_prime_1e4_4e4,D_prime_4e4_1e5,se_prime_4e4_1e5,z_prime_4e4_1e5,Mpw_prime_4e4_1e5,sepw_prime_4e4_1e5,zpw_prime_4e4_1e5,D_rough7_composite_1e4_4e4,se_rough7_composite_1e4_4e4,z_rough7_composite_1e4_4e4,Mpw_rough7_composite_1e4_4e4,sepw_rough7_composite_1e4_4e4,zpw_rough7_composite_1e4_4e4,D_rough7_composite_4e4_1e5,se_rough7_composite_4e4_1e5,z_rough7_composite_4e4_1e5,Mpw_rough7_composite_4e4_1e5,sepw_rough7_composite_4e4_1e5,zpw_rough7_composite_4e4_1e5,D_all_1e4_4e4,se_all_1e4_4e4,z_all_1e4_4e4,Mpw_all_1e4_4e4,sepw_all_1e4_4e4,zpw_all_1e4_4e4,D_all_4e4_1e5,se_all_4e4_1e5,z_all_4e4_1e5,Mpw_all_4e4_1e5,sepw_all_4e4_1e5,zpw_all_4e4_1e5,D_prime_W1,se_prime_W1,z_prime_W1,Mpw_prime_W1,sepw_prime_W1,zpw_prime_W1,D_prime_W2,se_prime_W2,z_prime_W2,Mpw_prime_W2,sepw_prime_W2,zpw_prime_W2,D_rough7_composite_W1,se_rough7_composite_W1,z_rough7_composite_W1,Mpw_rough7_composite_W1,sepw_rough7_composite_W1,zpw_rough7_composite_W1,D_rough7_composite_W2,se_rough7_composite_W2,z_rough7_composite_W2,Mpw_rough7_composite_W2,sepw_rough7_composite_W2,zpw_rough7_composite_W2,D_all_W1,se_all_W1,z_all_W1,Mpw_all_W1,sepw_all_W1,zpw_all_W1,D_all_W2,se_all_W2,z_all_W2,Mpw_all_W2,sepw_all_W2,zpw_all_W2,diff_prime_1e4_minus_composite_1e4,se_diff_prime_1e4_minus_composite_1e4,z_diff_prime_1e4_minus_composite_1e4,diff_prime_all_minus_composite_all,se_diff_prime_all_minus_composite_all,z_diff_prime_all_minus_composite_all,diff_prime_1e4_minus_rough7_composite_1e4,se_diff_prime_1e4_minus_rough7_composite_1e4,z_diff_prime_1e4_minus_rough7_composite_1e4,diff_prime_1e4_minus_rough3_composite_1e4,se_diff_prime_1e4_minus_rough3_composite_1e4,z_diff_prime_1e4_minus_rough3_composite_1e4
0,0,0.01,0.179837,5.2284e-06,0.0768351,0.0502781,-2.04865,0.111987,0.0546352,-1.24188,0.0585084,0.0425824,-2.84927,0.10768,0.0530754,-1.35952,0.0657915,0.0425785,-2.67848,0.113369,0.0539236,-1.23263,0.0868243,0.0507643,-1.83225,0.11777,0.0555431,-1.11745,0.611743,0.0454412,9.50472,0.612741,0.0502468,8.61554,0.435346,0.00240002,106.461,0.424677,0.00272788,89.7546,0.440347,0.00257423,101.199,0.424758,0.00276536,88.5673,0.436805,0.0024034,106.918,0.425703,0.00273117,90.0223,0.441587,0.00257709,101.568,0.425755,0.00276857,88.8248,0.0627013,0.010774,-10.8721,0.0650864,0.0116408,-9.85767,0.0840725,0.0193782,-4.94188,0.0961176,0.0209883,-3.98886,-0.047667,0.0738318,-3.08139,-0.0292038,0.0761709,-2.74437,0.160912,0.0677297,-0.279415,0.151834,0.0666438,-0.420193,0.045327,0.0298733,-4.50268,0.0418039,0.0310342,-4.44778,0.105468,0.0251471,-2.95737,0.108937,0.024884,-2.84921,0.433012,0.00411515,61.5227,0.419983,0.00424728,56.541,0.443956,0.00326375,80.9248,0.425761,0.003225,76.2555,0.0172958,0.0670441,-2.42439,0.0604269,0.0701602,-1.70197,0.137885,0.0750522,-0.558972,0.135667,0.0729233,-0.605714,0.0430471,0.026714,-5.12054,0.0382532,0.0280485,-5.04784,0.119857,0.027798,-2.1577,0.119435,0.027184,-2.22198,0.435738,0.00363157,70.4658,0.422122,0.00378625,63.9906,0.443987,0.00360571,73.2588,0.425729,0.00351747,69.9059,-0.364752,0.0503441,-7.24518,-0.378296,0.0426502,-8.86975,-0.00723737,0.0538832,-0.134316,0.0141338,0.0514195,0.274872
1,0.01,0.02,0.636354,1.20976e-05,0.362522,0.0872351,-3.13902,0.402875,0.0993038,-2.35116,0.334509,0.0744643,-4.05356,0.400847,0.09667,-2.4362,0.347253,0.074109,-3.90103,0.409049,0.0963075,-2.3602,0.37066,0.0875828,-3.03363,0.409747,0.098987,-2.28926,1.0947,0.0910012,5.03671,1.11731,0.10646,4.51771,1.02616,0.00443333,87.9254,1.05633,0.00530672,79.1399,1.03459,0.00473053,84.1834,1.05665,0.00537361,78.2149,1.02883,0.00444067,88.3831,1.05844,0.00531432,79.4249,1.03688,0.00473692,84.5538,1.05873,0.00538106,78.4929,0.55239,0.0196706,-4.26851,0.561196,0.0224215,-3.35205,0.427609,0.0355494,-5.87198,0.434116,0.0404659,-4.99774,0.126649,0.133584,-3.81561,0.119708,0.148293,-3.48395,0.521809,0.114643,-0.999152,0.479954,0.119669,-1.30693,0.423095,0.0558821,-3.81624,0.437599,0.061474,-3.23315,0.430101,0.0457447,-4.50878,0.433323,0.0476706,-4.25904,1.02286,0.00768028,50.3243,1.05521,0.00841418,49.7794,1.04036,0.00596121,67.7718,1.05694,0.00623394,67.4676,0.2683,0.118001,-3.11907,0.341569,0.129401,-2.27808,0.459134,0.128646,-1.37758,0.430076,0.13138,-1.57008,0.442589,0.0495635,-3.90943,0.465378,0.055022,-3.10741,0.414542,0.0506044,-4.38325,0.421945,0.0519781,-4.12498,1.02272,0.0067455,57.2778,1.0528,0.00747415,55.7188,1.04396,0.00658038,61.9422,1.05802,0.00678332,62.1621,-0.674357,0.0873637,-7.71896,-0.694325,0.0745966,-9.30773,-0.0650871,0.0942005,-0.690943,-0.189868,0.0894254,-2.1232
2,0.02,0.03,0.952539,2.67015e-05,0.673098,0.110097,-2.53813,0.75576,0.124869,-1.57588,0.618789,0.0946922,-3.52457,0.748402,0.121683,-1.67761,0.596665,0.094611,-3.76144,0.724092,0.122031,-1.87203,0.65621,0.111141,-2.66623,0.731926,0.125296,-1.76073,1.33235,0.120569,3.15013,1.38792,0.136372,3.19256,1.36654,0.00602128,68.7559,1.39827,0.00716369,62.2212,1.37466,0.00641206,65.8325,1.39851,0.00725195,61.4974,1.36943,0.00603305,69.1016,1.40037,0.00717585,62.408,1.37705,0.00642263,66.0967,1.40056,0.00726394,61.6773,0.898369,0.025795,-2.10002,0.942397,0.0293968,-0.345,0.799142,0.0463379,-3.31039,0.839135,0.0532377,-2.13014,0.460273,0.17155,-2.86952,0.522982,0.18639,-2.30461,0.816821,0.143304,-0.947058,0.818778,0.150402,-0.889355,0.636129,0.0729639,-4.33652,0.621236,0.0791324,-4.18669,0.889158,0.0595458,-1.0644,0.888553,0.0627872,-1.01909,1.36579,0.0105257,39.2616,1.39748,0.0114356,38.9088,1.37902,0.00804397,53.0192,1.39872,0.00840339,53.0957,0.632631,0.153138,-2.08901,0.774285,0.167355,-1.06512,0.714592,0.158309,-1.50305,0.747574,0.164157,-1.24859,0.71725,0.0642447,-3.66239,0.751443,0.0700869,-2.86923,0.870573,0.0662116,-1.23793,0.873246,0.0687361,-1.15358,1.37435,0.00922875,45.7061,1.40814,0.0101357,44.9502,1.37491,0.00886446,47.6474,1.39509,0.00914458,48.3955,-0.703955,0.110284,-6.38311,-0.750643,0.0948842,-7.91115,-0.126044,0.119451,-1.05519,-0.22527,0.113078,-1.99216
3,0.03,0.04,1.18291,1.58611e-05,0.811234,0.137085,-2.71131,0.852977,0.15431,-2.13814,0.813434,0.116969,-3.15876,0.854456,0.150408,-2.18377,0.814093,0.118178,-3.1209,0.853498,0.153117,-2.15139,0.813499,0.140017,-2.63836,0.852213,0.157184,-2.1039,1.27317,0.154634,0.583693,1.3057,0.173347,0.708319,1.46985,0.00734275,39.0771,1.50319,0.00872177,36.7212,1.4768,0.00781632,37.599,1.50311,0.00882625,36.2773,1.47239,0.007357,39.3468,1.50528,0.00873623,36.8997,1.47907,0.00782878,37.8291,1.50517,0.00884049,36.4524,1.25428,0.0305089,2.33932,1.27444,0.0345552,2.64882,1.17855,0.0543278,-0.080263,1.1919,0.0615425,0.146016,0.653019,0.212077,-2.49859,0.661834,0.230344,-2.26217,0.918079,0.179435,-1.47593,0.904425,0.185763,-1.49916,1.21291,0.086862,0.345306,1.23584,0.094999,0.557115,1.15958,0.0693564,-0.336395,1.182,0.0723085,-0.0126613,1.45323,0.0128747,20.9959,1.4852,0.0139468,21.6746,1.4884,0.00979163,31.1984,1.5067,0.0102212,31.6777,0.703554,0.191286,-2.50598,0.739914,0.20966,-2.11294,0.921647,0.196422,-1.33013,0.903138,0.202424,-1.38212,1.20648,0.0763898,0.308527,1.22092,0.0832825,0.456307,1.15419,0.0768507,-0.373733,1.18058,0.0791364,-0.0294266,1.47117,0.0112927,25.5258,1.49955,0.0123126,25.7166,1.48125,0.0107779,27.6801,1.50437,0.0111397,28.8572,-0.667835,0.137308,-4.86378,-0.658953,0.117201,-5.62244,-0.367318,0.147457,-2.49101,-0.443049,0.140438,-3.15475
4,0.04,0.05,1.26298,1.65713e-05,1.23645,0.15548,-0.170633,1.2721,0.177764,0.0512872,1.16055,0.13276,-0.771558,1.26306,0.173272,0.000442171,1.21862,0.133551,-0.332152,1.31836,0.175782,0.31501,1.29023,0.157459,0.173051,1.32647,0.180443,0.351845,1.72899,0.179195,2.60054,1.73488,0.202686,2.32823,1.41057,0.00857959,17.2015,1.43419,0.0101583,16.8535,1.41364,0.00912058,16.5181,1.43389,0.0102805,16.6246,1.41153,0.00859742,17.2784,1.43474,0.0101757,16.8788,1.41424,0.0091363,16.5558,1.43441,0.0102977,16.6468,1.29883,0.0353253,1.01476,1.324,0.0398313,1.53182,1.13168,0.0642424,-2.04393,1.14075,0.0724172,-1.68796,1.31628,0.235312,0.226494,1.33036,0.253737,0.265532,1.18255,0.206367,-0.389778,1.25645,0.214981,-0.0304101,1.10302,0.104399,-1.53224,1.06794,0.112453,-1.73446,1.1475,0.0813629,-1.41935,1.15718,0.0850574,-1.24387,1.42219,0.0150479,10.5802,1.44926,0.0161789,11.5138,1.40943,0.0114177,12.8261,1.43081,0.0119075,14.0944,1.20315,0.209247,-0.285928,1.17611,0.22702,-0.382659,1.2706,0.230494,0.0330356,1.31415,0.235476,0.217279,1.09239,0.0916843,-1.86064,1.06933,0.100062,-1.93535,1.16594,0.0898372,-1.08019,1.16823,0.0925948,-1.02334,1.41124,0.0131585,11.2673,1.43685,0.0143745,12.0954,1.41553,0.0125885,12.1178,1.43285,0.0129454,13.122,-0.177789,0.155748,-1.14151,-0.250982,0.133038,-1.88654,0.104777,0.168229,0.622823,-0.0623767,0.159443,-0.391217
5,0.05,0.06,1.23074,8.20694e-05,1.07852,0.172629,-0.881778,1.0122,0.197272,-1.10779,1.06761,0.14806,-1.10179,1.01674,0.192365,-1.11244,1.06614,0.148461,-1.10874,1.01983,0.191714,-1.1001,1.07141,0.173776,-0.916855,1.0148,0.1967,-1.09782,1.2067,0.193559,-0.1242,1.18553,0.221171,-0.204412,1.34615,0.00947027,12.1866,1.37011,0.0111934,12.4511,1.35154,0.0100667,11.9999,1.37037,0.0113248,12.3294,1.34723,0.0094896,12.2754,1.37125,0.0112123,12.5315,1.35247,0.0100839,12.0718,1.3715,0.0113434,12.4094,1.35015,0.0396566,3.01119,1.3965,0.0446254,3.71443,1.11885,0.070544,-1.58606,1.21906,0.0798358,-0.146234,1.40363,0.253766,0.681301,1.49407,0.269581,0.976833,0.858967,0.232648,-1.598,0.883722,0.239205,-1.45071,0.905496,0.112806,-2.88321,0.908824,0.122684,-2.62394,1.23667,0.0900132,0.0658615,1.28821,0.0937013,0.613303,1.34735,0.0166512,7.00296,1.36573,0.0179258,7.53051,1.3536,0.0125886,9.75979,1.37129,0.0131012,10.7281,1.44661,0.235267,0.917571,1.54065,0.263266,1.17719,0.701084,0.252253,-2.09969,0.780499,0.258983,-1.73849,0.941495,0.0998967,-2.89543,0.961552,0.109353,-2.46164,1.27355,0.0991966,0.431608,1.31825,0.102221,0.856137,1.35151,0.0145919,8.27678,1.36746,0.0158684,8.6159,1.35156,0.0138496,8.72372,1.37139,0.014263,9.86155,-0.273951,0.172923,-1.58424,-0.27962,0.148364,-1.88469,-0.0403334,0.186486,-0.216281,-0.271634,0.177125,-1.53357
6,0.06,0.07,1.19494,4.2754e-05,1.19979,0.1932,0.025103,1.19724,0.226318,0.010137,1.19863,0.166871,0.0220967,1.20202,0.220657,0.0320887,1.22745,0.166734,0.195001,1.23209,0.220687,0.168313,1.22419,0.193818,0.150887,1.22514,0.226447,0.133373,1.6597,0.218114,2.1308,1.67567,0.256245,1.87606,1.08035,0.0106337,-10.7762,1.09171,0.0125225,-8.24376,1.08116,0.011288,-10.0799,1.09134,0.0126723,-8.17506,1.07989,0.0106553,-10.7973,1.09135,0.0125427,-8.25885,1.08075,0.0113073,-10.0985,1.09101,0.0126922,-8.18877,1.24507,0.0438669,1.14265,1.25706,0.0497405,1.24895,0.938902,0.0784228,-3.26486,0.922009,0.0894797,-3.05022,1.17801,0.277824,-0.0609246,1.24275,0.303027,0.157761,1.2145,0.263744,0.0741466,1.18508,0.275116,-0.035859,0.941205,0.12332,-2.05754,0.982326,0.129763,-1.63849,0.93763,0.100898,-2.55022,0.908539,0.105555,-2.71331,1.07671,0.0187034,-6.32155,1.09962,0.0201431,-4.73206,1.08335,0.0141055,-7.91119,1.0897,0.0146489,-7.18391,1.11543,0.250942,-0.316846,1.13681,0.279613,-0.20791,1.28629,0.294765,0.309909,1.22347,0.301007,0.0947624,0.945976,0.108644,-2.29157,0.982828,0.117142,-1.81074,0.932731,0.112151,-2.33801,0.898842,0.115223,-2.5698,1.08129,0.0163308,-6.95961,1.10848,0.0178529,-4.84291,1.08106,0.0155503,-7.32342,1.08539,0.0159074,-6.88656,0.119037,0.19353,0.61508,0.118736,0.16721,0.710098,0.26089,0.208509,1.25121,-0.0452745,0.198117,-0.228524
7,0.07,0.08,1.10779,2.43229e-05,1.00149,0.202279,-0.525505,0.976371,0.229759,-0.571984,0.857223,0.174658,-1.43461,0.957706,0.224148,-0.669577,0.896358,0.173907,-1.21577,0.999627,0.224199,-0.482442,1.03098,0.202152,-0.379957,1.01603,0.229919,-0.399077,1.47477,0.232998,1.57504,1.43666,0.26452,1.24328,0.780948,0.0115823,-28.2191,0.784756,0.0136509,-23.6639,0.778303,0.0122945,-26.7995,0.784229,0.0138122,-23.4257,0.780653,0.0116075,-28.1833,0.7842,0.0136758,-23.6615,0.777542,0.0123171,-26.8121,0.78362,0.0138368,-23.4281,1.08382,0.0476391,-0.50322,1.14153,0.0536971,0.628424,1.01919,0.085008,-1.04222,1.06761,0.0954552,-0.420918,1.18285,0.307426,0.244146,1.20528,0.343615,0.283722,0.879021,0.267755,-0.8544,0.915281,0.276249,-0.696867,0.943368,0.137838,-1.19287,0.937076,0.148918,-1.14636,1.06106,0.107779,-0.433537,1.0968,0.111949,-0.0981626,0.788728,0.0203912,-15.6471,0.798896,0.021902,-14.1035,0.773174,0.0153568,-21.7894,0.781309,0.0159777,-20.4335,1.11459,0.280518,0.02424,1.10344,0.318007,-0.013692,0.885524,0.291671,-0.762044,0.920802,0.299531,-0.624271,0.934251,0.121406,-1.42941,0.938984,0.132482,-1.27418,1.09328,0.118803,-0.122099,1.11693,0.121889,0.0749988,0.782007,0.017844,-18.2572,0.788931,0.0194332,-16.408,0.775378,0.0168995,-19.67,0.782576,0.0173727,-18.7198,0.223949,0.202654,1.10508,0.0765701,0.175044,0.437435,-0.0177015,0.219415,-0.0806758,-0.0823256,0.207813,-0.396152
8,0.08,0.09,0.934713,1.64572e-05,0.868536,0.21428,-0.308834,0.948948,0.250652,0.056792,0.876843,0.18724,-0.309067,0.952037,0.244444,0.0708734,0.873306,0.188994,-0.324915,0.942275,0.24884,0.030388,0.868912,0.216753,-0.303574,0.937243,0.255226,0.00991208,1.06009,0.240827,0.520628,1.2082,0.282186,0.969182,0.586652,0.0122547,-28.4022,0.570485,0.0144459,-25.2132,0.575166,0.0130086,-27.6391,0.568645,0.0146157,-25.0462,0.585528,0.0122808,-28.4334,0.569257,0.014471,-25.2543,0.574165,0.0130325,-27.6653,0.567439,0.0146404,-25.0863,0.996494,0.0511389,1.2081,1.02785,0.0577532,1.61268,0.871356,0.0900362,-0.703679,0.966096,0.102021,0.307613,0.809995,0.321242,-0.388236,0.878348,0.369402,-0.152585,0.908069,0.286013,-0.0931555,0.96754,0.301344,0.108936,0.722218,0.143736,-1.47837,0.838908,0.154638,-0.619545,0.953711,0.115013,0.165181,0.994216,0.119792,0.496719,0.608045,0.0215991,-15.1242,0.619626,0.0233047,-13.5203,0.558989,0.0162411,-23.1341,0.558596,0.0168828,-22.2781,0.68142,0.291204,-0.869812,0.663854,0.330597,-0.819303,1.0604,0.31478,0.399286,1.07367,0.329915,0.421196,0.72419,0.126942,-1.65841,0.798246,0.136994,-0.996155,0.999723,0.127074,0.511595,1.03098,0.131162,0.733937,0.60684,0.0189652,-17.2882,0.610248,0.0205601,-15.7813,0.550148,0.0178248,-21.5746,0.553941,0.0183983,-20.696,0.294371,0.214676,1.37123,0.291315,0.187643,1.5525,-0.00282032,0.232427,-0.0121342,-0.127958,0.220298,-0.58084
9,0.09,0.1,0.8065,5.43076e-05,0.580467,0.243877,-0.926831,0.804314,0.26651,-0.00820143,0.589995,0.208451,-1.03864,0.799493,0.260138,-0.0269357,0.60644,0.210612,-0.949898,0.804913,0.264978,-0.00598866,0.586788,0.248693,-0.883466,0.808815,0.271596,0.00852292,1.16819,0.2765,1.30809,1.27872,0.302978,1.5586,0.137895,0.0131478,-50.8529,0.13283,0.0154381,-43.6368,0.130268,0.0139497,-48.4766,0.131901,0.0156167,-43.1973,0.136145,0.013174,-50.8848,0.130681,0.015465,-43.6998,0.128732,0.0139724,-48.5074,0.129763,0.0156433,-43.2606,0.761007,0.0543048,-0.83773,0.762019,0.0613143,-0.725452,0.707825,0.096241,-1.02528,0.736861,0.108286,-0.643103,-0.163376,0.390373,-2.48449,-0.0206161,0.423619,-1.9525,1.08279,0.310901,0.888677,1.02533,0.318104,0.687916,0.587148,0.152762,-1.43591,0.589877,0.163926,-1.32147,0.774464,0.12328,-0.259865,0.769572,0.127255,-0.290188,0.132348,0.023162,-29.1059,0.128779,0.0247504,-27.3822,0.129245,0.017416,-38.887,0.13252,0.0180564,-37.3264,0.0550305,0.346171,-2.1708,0.243303,0.3735,-1.50789,1.11924,0.342243,0.913782,1.04814,0.346022,0.698339,0.696682,0.136796,-0.802784,0.744218,0.1505,-0.413831,0.717545,0.135019,-0.658831,0.734067,0.138043,-0.524711,0.124492,0.0202137,-33.7399,0.118778,0.021955,-31.3241,0.13483,0.019196,-34.9901,0.136457,0.0196088,-34.1706,0.451734,0.244277,1.84927,0.45385,0.208867,2.17292,-0.127358,0.26218,-0.485767,-0.18054,0.24985,-0.722594
10,0.1,0.11,0.560534,9.43266e-05,0.0233526,0.249359,-2.15425,-0.107415,0.281288,-2.37461,0.0302093,0.214607,-2.47114,-0.105812,0.274336,-2.42894,0.0518323,0.213459,-2.38314,-0.062546,0.275852,-2.25875,0.0304841,0.249509,-2.12438,-0.0638002,0.282979,-2.20629,0.480326,0.28506,-0.281374,0.345129,0.322277,-0.668386,-0.0335733,0.0138622,-42.8581,-0.0476459,0.0162255,-37.483,-0.0473518,0.0147063,-41.3351,-0.0491247,0.0164145,-37.1414,-0.0338202,0.013891,-42.7869,-0.047459,0.0162538,-37.4063,-0.047593,0.0147319,-41.2796,-0.04894,0.0164424,-37.0673,0.525133,0.0577236,-0.613292,0.528604,0.06446,-0.495356,0.303039,0.103182,-2.49555,0.321356,0.116024,-2.06146,0.0970981,0.383738,-1.20769,0.0100931,0.411475,-1.33773,-0.0264484,0.327653,-1.79148,-0.138475,0.338588,-2.06448,0.309951,0.166419,-1.50574,0.303121,0.177096,-1.45353,0.299222,0.131172,-1.99214,0.325429,0.136318,-1.72468,-0.0365359,0.024566,-24.3047,-0.0453116,0.026311,-23.0263,-0.0526735,0.0183128,-33.4852,-0.0498782,0.0189582,-32.1979,0.14142,0.336019,-1.24729,0.0957885,0.357168,-1.3012,-0.0977109,0.369212,-1.78284,-0.194761,0.371682,-2.0321,0.277016,0.146969,-1.9291,0.25744,0.159989,-1.89447,0.325737,0.144519,-1.62468,0.345636,0.148112,-1.45092,-0.0290423,0.021394,-27.558,-0.0321146,0.0232746,-25.4634,-0.0618138,0.0201818,-30.8372,-0.0550091,0.0205735,-29.9192,0.0709455,0.249794,0.284016,0.0640295,0.215056,0.297734,-0.279686,0.269864,-1.0364,-0.50178,0.255953,-1.96044
11,0.11,0.12,0.503908,1.45851e-05,0.0840962,0.272761,-1.53912,0.0227046,0.310889,-1.54783,0.0902237,0.234678,-1.76277,0.0279341,0.303227,-1.5697,0.132991,0.238463,-1.55545,0.0926988,0.308762,-1.3318,0.153107,0.278869,-1.25794,0.0904241,0.316768,-1.30532,0.377745,0.307392,-0.410431,0.233677,0.349616,-0.772937,-0.449818,0.0146293,-65.1927,-0.477668,0.0171887,-57.106,-0.465765,0.0155071,-62.531,-0.479782,0.0173909,-56.5635,-0.451908,0.0146577,-65.2089,-0.479298,0.0172163,-57.109,-0.46764,0.015532,-62.5512,-0.48138,0.0174181,-56.5668,0.359984,0.0607114,-2.37062,0.331223,0.068565,-2.51856,0.232004,0.109849,-2.47525,0.135679,0.123915,-2.97161,0.055129,0.41288,-1.08695,0.172798,0.441744,-0.749552,0.103658,0.362033,-1.10556,-0.0172811,0.375683,-1.38731,0.493015,0.177197,-0.0614743,0.525739,0.192384,0.113478,0.0878737,0.139598,-2.98024,0.0491102,0.145252,-3.1311,-0.43297,0.0258407,-36.2559,-0.448995,0.0276581,-34.4529,-0.481901,0.0193304,-50.9979,-0.485879,0.0201019,-49.2385,0.263813,0.368224,-0.652037,0.446056,0.396413,-0.145939,-0.10018,0.403157,-1.49839,-0.162959,0.411821,-1.61931,0.419188,0.156068,-0.54284,0.401847,0.170074,-0.600098,0.0687318,0.154122,-2.82359,0.0338129,0.158474,-2.96639,-0.440514,0.0226303,-41.7327,-0.454954,0.0245497,-39.058,-0.485709,0.0212334,-46.6066,-0.488505,0.0218607,-45.3972,0.551736,0.273202,2.01951,0.542132,0.235135,2.30562,-0.147908,0.294049,-0.503004,-0.275888,0.279435,-0.987305
12,0.12,0.13,0.36258,2.08842e-05,-0.457199,0.27931,-2.93501,-0.277508,0.329478,-1.94273,-0.406327,0.244538,-3.14433,-0.280759,0.321583,-2.00054,-0.377165,0.24249,-3.05062,-0.257692,0.320448,-1.93564,-0.427058,0.278978,-2.83047,-0.254228,0.328465,-1.87785,-0.132665,0.311166,-1.59158,0.091249,0.366269,-0.740797,-0.661782,0.0153881,-66.5684,-0.69762,0.0180893,-58.6091,-0.680024,0.0163111,-63.9199,-0.69957,0.0182985,-58.0456,-0.662771,0.0154186,-66.5008,-0.69896,0.0181179,-58.5905,-0.680784,0.016339,-63.8574,-0.700908,0.0183267,-58.0294,0.13385,0.0636151,-3.59552,0.136838,0.0712876,-3.16664,0.140905,0.11368,-1.95,0.174935,0.128043,-1.46548,-0.879311,0.422547,-2.93906,-1.01043,0.470517,-2.91809,-0.172144,0.370522,-1.44316,-0.0846053,0.397117,-1.12608,0.152015,0.1833,-1.14875,0.192206,0.196786,-0.86578,0.13477,0.144536,-1.57614,0.171113,0.150195,-1.27479,-0.646246,0.0270825,-37.2501,-0.663281,0.0290125,-35.3593,-0.696644,0.0203643,-52.0139,-0.706727,0.0211467,-50.566,-0.587884,0.374919,-2.53512,-0.523948,0.413555,-2.14367,-0.323199,0.414952,-1.65267,-0.170752,0.436837,-1.2209,0.179122,0.162592,-1.12833,0.219314,0.176949,-0.809644,0.107569,0.1587,-1.60687,0.157951,0.163583,-1.25092,-0.648536,0.0237307,-42.608,-0.659691,0.0257196,-39.7468,-0.704896,0.0223827,-47.6921,-0.713549,0.0230093,-46.7693,0.223585,0.279788,0.799122,0.256443,0.245023,1.04661,-0.598104,0.301558,-1.98338,-0.59105,0.286463,-2.06327
13,0.13,0.14,0.279232,5.16024e-05,-0.283889,0.290137,-1.94088,-0.359259,0.343877,-1.85674,-0.203071,0.251401,-1.91846,-0.335169,0.335604,-1.83073,-0.250041,0.252691,-2.09455,-0.39339,0.338648,-1.9862,-0.342296,0.292686,-2.12353,-0.419588,0.347153,-2.013,-0.062941,0.333397,-1.02632,-0.124485,0.390876,-1.03285,-1.11282,0.0160223,-86.8818,-1.1396,0.0187931,-75.4975,-1.12992,0.0169839,-82.9699,-1.14126,0.0190102,-74.7224,-1.11634,0.0160547,-86.9262,-1.14219,0.0188225,-75.5175,-1.13281,0.0170129,-82.9982,-1.14374,0.0190391,-74.7395,-0.0206184,0.0658162,-4.55587,-0.041261,0.0743787,-4.30893,-0.0393934,0.115555,-2.75735,-0.0434826,0.130645,-2.47016,-0.221653,0.421165,-1.18929,-0.437469,0.471123,-1.52126,-0.325917,0.394164,-1.53527,-0.338819,0.415904,-1.48604,0.075646,0.182274,-1.11692,0.129652,0.195997,-0.763175,-0.102918,0.148454,-2.5742,-0.0816386,0.153473,-2.35136,-1.10547,0.028107,-49.2654,-1.13732,0.0302223,-46.8711,-1.14195,0.021234,-66.9295,-1.14202,0.0219442,-64.7668,-0.299544,0.377394,-1.53361,-0.493307,0.420606,-1.83673,-0.267836,0.442232,-1.23706,-0.301531,0.457397,-1.26971,0.0773921,0.162668,-1.24081,0.110694,0.17723,-0.950957,-0.141261,0.163308,-2.57485,-0.102313,0.167346,-2.27997,-1.11488,0.0246766,-56.4951,-1.13721,0.0268109,-52.8309,-1.1418,0.0233277,-60.9162,-1.14266,0.0238662,-59.5778,0.848918,0.290635,2.92091,0.913268,0.251913,3.62533,-0.244495,0.312302,-0.782882,-0.26327,0.297508,-0.884918
14,0.14,0.15,0.142848,2.82514e-05,-0.000200872,0.306737,-0.466357,0.0321355,0.351753,-0.314745,-0.149675,0.264617,-1.10546,0.0119892,0.343197,-0.381294,-0.177927,0.263218,-1.21867,-0.0230264,0.342751,-0.483951,-0.0308475,0.30779,-0.564332,-0.00197414,0.351442,-0.41208,0.17601,0.34139,0.0971381,0.170488,0.384258,0.0719295,-1.24107,0.0165813,-83.4622,-1.30009,0.0194461,-74.2017,-1.26938,0.0175788,-80.337,-1.3035,0.0196684,-73.5365,-1.24529,0.0166137,-83.5541,-1.30431,0.019477,-74.3007,-1.27371,0.0176073,-80.4528,-1.30774,0.0196988,-73.6381,-0.124503,0.068441,-3.9063,-0.137044,0.0769469,-3.63747,0.02695,0.121764,-0.951823,-0.0616043,0.136224,-1.50086,-0.198805,0.474729,-0.71968,-0.189398,0.492692,-0.674349,0.133918,0.401547,-0.0222385,0.0912921,0.425817,-0.121076,0.296344,0.19995,0.767671,0.323871,0.212658,0.851242,-0.12181,0.153361,-1.72572,-0.14714,0.159604,-1.81692,-1.19118,0.029363,-45.4323,-1.19831,0.0313775,-42.7426,-1.30785,0.0218898,-66.2729,-1.32433,0.0227285,-64.5521,-0.194459,0.422542,-0.798281,-0.194517,0.44612,-0.756219,0.198986,0.445114,0.126121,0.131099,0.466273,-0.0251981,0.220369,0.17459,0.444015,0.203656,0.186976,0.325219,-0.141761,0.169608,-1.67804,-0.162802,0.174134,-1.75526,-1.2112,0.0256657,-52.7572,-1.23027,0.0278228,-49.3522,-1.31533,0.0240617,-60.6015,-1.32908,0.0246947,-59.6049,1.27351,0.307242,4.14496,1.09562,0.265138,4.13225,-0.0271509,0.330022,-0.0822701,0.124302,0.31428,0.395514
15,0.15,0.16,-0.00237612,6.10266e-05,-0.0496181,0.306905,-0.15393,-0.0474711,0.347163,-0.129896,-0.271252,0.265215,-1.0138,-0.0768787,0.338795,-0.219904,-0.275586,0.265854,-1.02767,-0.0843058,0.339826,-0.241093,-0.0282039,0.309111,-0.083555,-0.0569232,0.348423,-0.156554,0.55278,0.348953,1.59092,0.555872,0.394361,1.41558,-1.42636,0.0172081,-82.7505,-1.46238,0.0201627,-72.411,-1.44599,0.0182444,-79.1264,-1.46434,0.0203951,-71.6821,-1.43083,0.0172439,-82.8383,-1.46684,0.0201977,-72.5064,-1.45075,0.0182762,-79.2492,-1.46884,0.0204297,-71.7811,-0.494506,0.0712865,-6.90356,-0.507638,0.079898,-6.32383,-0.268694,0.127655,-2.08624,-0.307565,0.143204,-2.13115,-0.0643895,0.467667,-0.132602,-0.188216,0.513576,-0.361855,-0.0396428,0.405733,-0.0918503,-0.0102667,0.417393,-0.0189045,-0.174904,0.204344,-0.8443,-0.194867,0.215705,-0.892379,-0.320486,0.162874,-1.95311,-0.332453,0.168212,-1.96226,-1.41808,0.0302957,-46.7295,-1.4449,0.0323856,-44.5421,-1.45972,0.022777,-63.9833,-1.46815,0.0235543,-62.2299,0.0566767,0.42757,0.138113,0.0295719,0.476794,0.0670059,-0.15861,0.44061,-0.354585,-0.0808344,0.452635,-0.173337,-0.223984,0.179735,-1.23297,-0.262358,0.192525,-1.35038,-0.307694,0.180397,-1.69247,-0.324722,0.183543,-1.75624,-1.43319,0.0264912,-54.0109,-1.46231,0.0287071,-50.856,-1.4561,0.0250702,-57.9861,-1.46505,0.0256003,-57.1349,1.40113,0.307449,4.55729,1.15958,0.265775,4.363,0.219076,0.332395,0.659084,0.444888,0.315075,1.41201
16,0.16,0.17,-0.0173557,6.4514e-05,-0.803567,0.333098,-2.3603,-0.79567,0.371112,-2.09725,-0.757279,0.286809,-2.57984,-0.805371,0.361998,-2.17685,-0.752004,0.285899,-2.56961,-0.810958,0.360386,-2.20209,-0.807868,0.333271,-2.37198,-0.800879,0.369585,-2.12001,-0.1112,0.378151,-0.248165,-0.165162,0.418388,-0.353276,-1.70169,0.0180339,-93.398,-1.76528,0.0211162,-82.7764,-1.72502,0.0191089,-89.3651,-1.76809,0.0213616,-81.957,-1.70535,0.0180694,-93.4168,-1.76837,0.0211519,-82.7826,-1.72816,0.0191402,-89.3831,-1.77117,0.0213968,-81.9663,-0.429536,0.0746326,-5.5228,-0.504606,0.0836273,-5.82646,-0.320134,0.133107,-2.2747,-0.377326,0.149996,-2.39987,-0.83446,0.515467,-1.58517,-1.06078,0.564393,-1.84876,-0.782705,0.436162,-1.75474,-0.726169,0.444376,-1.59507,-0.150283,0.215082,-0.618031,-0.137842,0.232408,-0.518423,-0.413926,0.169046,-2.34593,-0.430008,0.175698,-2.34864,-1.63065,0.0317832,-50.7593,-1.67808,0.0340822,-48.727,-1.77145,0.023839,-73.5811,-1.78574,0.0246597,-71.7112,-1.04064,0.471916,-2.16835,-1.3398,0.532221,-2.48476,-0.560484,0.469922,-1.15578,-0.562972,0.478178,-1.14103,-0.250823,0.189583,-1.23147,-0.285986,0.207451,-1.29491,-0.380591,0.186436,-1.94831,-0.411696,0.191107,-2.06345,-1.63819,0.0277311,-58.4481,-1.68365,0.0301692,-55.2317,-1.79361,0.0262673,-67.6222,-1.7972,0.0267769,-66.4696,0.924595,0.333648,2.77117,0.948067,0.287378,3.29902,-0.483433,0.358709,-1.3477,-0.374031,0.341357,-1.09572
17,0.17,0.18,-0.139839,0.000204692,-0.29376,0.327081,-0.47059,-0.255233,0.371302,-0.310782,-0.388861,0.285959,-0.870833,-0.260556,0.362598,-0.332924,-0.350986,0.284948,-0.741003,-0.245843,0.363129,-0.291919,-0.269068,0.326962,-0.395243,-0.245249,0.372001,-0.28336,0.189311,0.374705,0.878424,0.214803,0.424085,0.83625,-1.88256,0.01849,-94.2521,-1.93387,0.0216521,-82.857,-1.90123,0.0195926,-89.901,-1.93562,0.0219031,-81.9873,-1.88834,0.018528,-94.3708,-1.93926,0.0216898,-82.9614,-1.90671,0.0196271,-90.0219,-1.94096,0.0219404,-82.0914,-0.52733,0.0760727,-5.09369,-0.537068,0.0850184,-4.67228,-0.305516,0.136601,-1.21285,-0.347487,0.153486,-1.35288,-0.20296,0.499589,-0.126346,-0.104722,0.529898,0.0662703,-0.355078,0.431772,-0.498502,-0.295076,0.448151,-0.346393,-0.238555,0.217395,-0.454086,-0.27899,0.231902,-0.600041,-0.342492,0.174774,-1.15952,-0.36272,0.180392,-1.23554,-1.84364,0.0326797,-52.1364,-1.88017,0.0348314,-49.9643,-1.92956,0.024413,-73.3104,-1.94655,0.0253059,-71.3947,-0.346495,0.45164,-0.457568,-0.358353,0.494412,-0.441968,-0.239686,0.473692,-0.210786,-0.210806,0.48668,-0.145819,-0.315094,0.19342,-0.906085,-0.379104,0.21138,-1.13192,-0.297162,0.192212,-0.818485,-0.33549,0.195947,-0.998488,-1.84914,0.0284945,-59.987,-1.89095,0.0309094,-56.653,-1.94237,0.0268923,-67.028,-1.95107,0.0274736,-65.9264,1.61295,0.327669,4.9225,1.49948,0.286559,5.23271,0.0117562,0.35446,0.0331666,0.23357,0.335811,0.695541
18,0.18,0.19,0.0579924,0.000184177,0.0400062,0.341254,-0.0527062,0.00740671,0.388104,-0.13034,-0.226376,0.294725,-0.964861,-0.0335051,0.37872,-0.241596,-0.282193,0.293247,-1.16006,-0.0854947,0.381257,-0.376353,-0.0178663,0.342448,-0.221519,-0.0472978,0.390958,-0.269313,0.557181,0.379746,1.31453,0.600493,0.435417,1.24593,-1.94518,0.0191759,-104.463,-1.99616,0.0224056,-91.6805,-1.96978,0.0203175,-99.8043,-1.99864,0.0226611,-90.7559,-1.95183,0.0192156,-104.594,-2.00248,0.0224439,-91.8057,-1.97664,0.0203527,-99.9685,-2.00501,0.0226989,-90.8856,-0.318234,0.0785182,-4.79158,-0.401071,0.0877932,-5.22892,-0.321877,0.139512,-2.72284,-0.329294,0.157129,-2.46477,-0.0341309,0.5107,-0.180386,-0.0773782,0.531161,-0.254858,0.0900716,0.455957,0.0703557,0.0294515,0.469108,-0.0608407,-0.290553,0.224986,-1.54919,-0.319965,0.241129,-1.56745,-0.339175,0.177367,-2.23923,-0.331334,0.184086,-2.11491,-1.89605,0.0338958,-57.6487,-1.9352,0.0362737,-54.9486,-2.00606,0.025314,-81.538,-2.01101,0.0261395,-79.1523,-0.191686,0.462062,-0.540357,-0.317262,0.49622,-0.756226,0.277577,0.503062,0.436497,0.146736,0.512097,0.173295,-0.229567,0.196701,-1.46191,-0.224548,0.210983,-1.33916,-0.402396,0.196942,-2.33769,-0.368929,0.201334,-2.12047,-1.92225,0.0296021,-66.8954,-1.95817,0.0319567,-63.0904,-2.00733,0.0278522,-74.153,-2.01268,0.0284389,-72.8114,2.01665,0.34186,5.89904,1.72546,0.295351,5.84207,0.361883,0.36867,0.981591,0.35824,0.35017,1.02304
19,0.19,0.2,0.0720014,0.000148618,-0.500573,0.34708,-1.64969,-0.358131,0.382829,-1.12356,-0.332649,0.303321,-1.33406,-0.343275,0.373731,-1.11116,-0.284921,0.306716,-1.16369,-0.30243,0.379898,-0.985611,-0.487557,0.352425,-1.58774,-0.316201,0.389293,-0.997198,-0.358665,0.390381,-1.10319,-0.265259,0.434168,-0.776797,-2.08176,0.0198855,-108.308,-2.13605,0.0233205,-94.6831,-2.10652,0.0210761,-103.365,-2.13807,0.0235856,-93.7043,-2.08853,0.0199272,-108.421,-2.14181,0.0233639,-94.7538,-2.112,0.0211143,-103.437,-2.14371,0.0236285,-93.7729,-0.228802,0.0799487,-3.76246,-0.252336,0.0900758,-3.60072,-0.288198,0.144425,-2.49402,-0.306344,0.163657,-2.31182,-1.02929,0.527361,-2.08831,-1.19791,0.548406,-2.31564,-0.143523,0.45922,-0.469327,-0.135502,0.461747,-0.449388,-0.211214,0.233299,-1.21396,-0.132122,0.247107,-0.826051,-0.330708,0.18346,-2.19508,-0.345126,0.192374,-2.16831,-2.0626,0.0352775,-60.5088,-2.09102,0.0375819,-57.5549,-2.12814,0.0262216,-83.9056,-2.14737,0.0272559,-81.4275,-0.760332,0.482212,-1.72607,-0.716888,0.522914,-1.50864,-0.234224,0.499476,-0.613094,-0.200989,0.500529,-0.545404,-0.290139,0.205465,-1.76254,-0.271735,0.220328,-1.56011,-0.286504,0.202479,-1.77058,-0.319685,0.210233,-1.86311,-2.07961,0.0308306,-69.7883,-2.1019,0.0331672,-65.544,-2.12778,0.0288102,-76.3542,-2.15082,0.02968,-74.8928,1.61143,0.347722,4.63424,1.75588,0.303975,5.77641,-0.212376,0.37593,-0.564934,-0.271771,0.356169,-0.763039
20,0.2,0.21,0.0829683,0.000143331,-0.495396,0.373325,-1.54922,-0.291005,0.432892,-0.863895,-0.624463,0.323681,-2.18558,-0.321836,0.422573,-0.95795,-0.665912,0.323882,-2.3122,-0.386358,0.424124,-1.10658,-0.551351,0.377147,-1.68189,-0.355523,0.434697,-1.00873,-0.176986,0.421615,-0.616568,0.0531158,0.48939,-0.0609993,-2.14369,0.0204031,-109.133,-2.2275,0.0239359,-96.5272,-2.17612,0.0216083,-104.547,-2.23144,0.024208,-95.6052,-2.14957,0.0204432,-109.207,-2.23362,0.0239736,-96.6308,-2.18185,0.0216441,-104.639,-2.23759,0.0242451,-95.7124,-0.187171,0.0837984,-3.22368,-0.208089,0.0944641,-3.08115,-0.403171,0.151043,-3.21854,-0.421314,0.170545,-2.95689,-0.965335,0.565173,-1.85484,-0.973346,0.634304,-1.66531,-0.178042,0.495168,-0.527115,-0.11133,0.520621,-0.373204,-0.489635,0.238129,-2.40459,-0.507891,0.251047,-2.35358,-0.355425,0.194099,-2.25861,-0.402334,0.200517,-2.42025,-2.07837,0.0359309,-60.1527,-2.12148,0.0384646,-57.3111,-2.22422,0.0269604,-85.5769,-2.25296,0.0279485,-83.5797,-0.832592,0.496537,-1.84389,-0.757532,0.538639,-1.56041,-0.149644,0.558703,-0.416343,-0.0872345,0.575635,-0.295678,-0.370067,0.213507,-2.12187,-0.326052,0.230947,-1.77105,-0.432046,0.212809,-2.42007,-0.457699,0.21855,-2.47389,-2.09394,0.0314934,-69.1226,-2.11955,0.0339692,-64.8388,-2.24104,0.0296142,-78.476,-2.27064,0.0304449,-77.3071,1.68646,0.373952,4.50983,1.5251,0.324326,4.70239,-0.0922252,0.402723,-0.229004,-0.308225,0.382614,-0.805575
21,0.21,0.22,0.191993,0.000112682,0.226833,0.381125,0.0914132,0.127569,0.443489,-0.145268,-0.155897,0.330832,-1.05156,0.0592263,0.432931,-0.30667,-0.0315795,0.337535,-0.66237,0.137764,0.438201,-0.123754,0.328517,0.390716,0.34942,0.201867,0.449008,0.0219895,0.548719,0.429833,0.829916,0.440629,0.497016,0.500256,-2.16781,0.0208955,-112.934,-2.22834,0.0244488,-98.9958,-2.19001,0.0221384,-107.596,-2.23055,0.0247283,-97.9667,-2.1756,0.0209364,-113.085,-2.2357,0.0244869,-99.1427,-2.19825,0.0221748,-107.791,-2.23804,0.0247658,-98.1209,-0.0204265,0.0868313,-2.44635,-0.0216154,0.0971523,-2.1987,-0.0491846,0.154932,-1.55667,-0.155305,0.174123,-1.99456,0.855508,0.557499,1.19016,1.02264,0.587205,1.41457,-0.197716,0.515163,-0.756478,-0.105257,0.537471,-0.553054,0.529718,0.249426,1.35401,0.618391,0.265974,1.60315,-0.368856,0.197001,-2.84694,-0.325322,0.204148,-2.53402,-2.07121,0.0370119,-61.1481,-2.11285,0.0396167,-58.1784,-2.24846,0.0275569,-88.5605,-2.2535,0.0285221,-85.7403,0.540727,0.512055,0.681047,0.412714,0.561253,0.393263,-0.0950248,0.565581,-0.507475,0.00494372,0.586519,-0.318915,0.358374,0.221272,0.751928,0.336315,0.238581,0.604914,-0.404681,0.216402,-2.75725,-0.34328,0.22272,-2.40335,-2.14313,0.0324111,-72.0471,-2.19189,0.034957,-68.1947,-2.22704,0.0302446,-79.9823,-2.24404,0.0310444,-78.4694,2.42509,0.38177,6.35222,2.0197,0.331494,6.09274,0.276018,0.411413,0.670902,0.24726,0.390892,0.632553
22,0.22,0.23,0.285544,9.02167e-05,-0.764265,0.381006,-2.75536,-0.845199,0.434524,-2.60226,-0.713902,0.331498,-3.01494,-0.852094,0.424114,-2.68239,-0.773167,0.328988,-3.21808,-0.875123,0.422754,-2.74549,-0.814649,0.381082,-2.88703,-0.869963,0.433342,-2.6665,-0.201612,0.440503,-1.10591,-0.0771089,0.495602,-0.731742,-2.26693,0.0213523,-119.541,-2.31726,0.024959,-104.283,-2.29728,0.0226224,-114.171,-2.32052,0.0252407,-103.249,-2.27294,0.021396,-119.578,-2.32198,0.0250017,-104.294,-2.30251,0.0226619,-114.203,-2.32521,0.0252829,-103.262,-0.0617499,0.0897855,-3.86805,-0.0296379,0.100142,-3.14734,-0.0243968,0.160008,-1.93704,0.0331113,0.177665,-1.42084,-0.604318,0.575159,-1.54716,-0.649839,0.60353,-1.54985,-0.872278,0.506491,-2.28597,-0.896718,0.525531,-2.24965,-0.376566,0.26141,-2.53285,-0.476938,0.279071,-2.73222,0.170072,0.202059,-0.571478,0.145192,0.207833,-0.675315,-2.25041,0.0377746,-67.1338,-2.27936,0.0403072,-63.6339,-2.32035,0.028175,-92.4894,-2.32857,0.0291296,-89.7408,-0.802746,0.518664,-2.09826,-0.942222,0.559286,-2.19524,-0.724808,0.55915,-1.80694,-0.803349,0.573258,-1.89948,-0.355287,0.229083,-2.79737,-0.411456,0.246497,-2.82763,0.264225,0.223109,-0.0955558,0.200994,0.226343,-0.373547,-2.25218,0.0329654,-76.9816,-2.27698,0.0356326,-71.9151,-2.3329,0.0310084,-84.4431,-2.33556,0.0316506,-82.814,1.53825,0.38168,4.0302,1.55904,0.332187,4.69325,-0.739868,0.413241,-1.7904,-0.702515,0.391443,-1.79468
23,0.23,0.24,0.343909,0.000113463,-0.0609555,0.395609,-1.02339,-0.157241,0.451061,-1.11105,-0.141791,0.343658,-1.41333,-0.151524,0.440473,-1.12477,-0.087543,0.342748,-1.2588,-0.119599,0.448162,-1.03424,-0.0223227,0.399154,-0.917519,-0.12871,0.459136,-1.02936,0.618661,0.448714,0.612312,0.44663,0.508941,0.201834,-2.13841,0.0218212,-113.757,-2.18508,0.0255046,-99.1579,-2.163,0.0231158,-108.45,-2.18793,0.0257933,-98.1587,-2.14614,0.0218645,-113.886,-2.19161,0.0255468,-99.2502,-2.17017,0.0231545,-108.578,-2.19437,0.0258349,-98.2501,-0.0147606,0.0908971,-3.94588,0.0107659,0.101419,-3.28481,0.174235,0.163078,-1.04044,0.193084,0.182365,-0.827047,0.328688,0.611776,-0.0248793,0.397163,0.664788,0.0801068,-0.324085,0.518041,-1.28946,-0.303271,0.542221,-1.19357,0.229086,0.263735,-0.435371,0.320756,0.280969,-0.0824016,0.143947,0.207037,-0.965824,0.164983,0.213736,-0.837134,-2.0735,0.0385466,-62.7141,-2.06629,0.0410829,-58.6666,-2.20703,0.0288061,-88.5556,-2.21175,0.029776,-85.8295,0.152676,0.543853,-0.351626,0.102951,0.590949,-0.407747,-0.280007,0.575235,-1.08463,-0.268392,0.592149,-1.03403,0.136211,0.231242,-0.89818,0.144434,0.249943,-0.798078,0.207402,0.229211,-0.595548,0.211348,0.232616,-0.569868,-2.08452,0.0335373,-72.4096,-2.10661,0.0363692,-67.3792,-2.22499,0.0317815,-80.8299,-2.21577,0.0323074,-79.229,2.10921,0.396286,5.32244,2.00435,0.344353,5.82064,-0.235191,0.427903,-0.549636,-0.0461948,0.405918,-0.113803
24,0.24,0.25,0.425044,7.01894e-05,-0.0565167,0.403812,-1.19254,0.403286,0.454195,-0.0479048,-0.104446,0.351558,-1.50613,0.365896,0.443335,-0.133418,-0.0720749,0.350356,-1.4189,0.354509,0.44458,-0.158656,-0.0634772,0.405085,-1.20597,0.388343,0.455687,-0.0805402,0.754171,0.450231,0.731016,1.06234,0.504268,1.2638,-2.19063,0.0223464,-117.051,-2.22975,0.0260894,-101.758,-2.2157,0.0236727,-111.552,-2.23212,0.0263881,-100.696,-2.19871,0.0223907,-117.18,-2.2381,0.026133,-101.908,-2.22307,0.0237127,-111.675,-2.24049,0.026431,-100.848,0.201612,0.0942327,-2.37108,0.322276,0.105524,-0.973882,0.38981,0.168337,-0.209307,0.520113,0.18908,0.502798,-1.04988,0.624597,-2.3614,-0.972147,0.655991,-2.12989,0.614309,0.527613,0.358719,0.765684,0.546699,0.623084,0.0187661,0.270327,-1.50292,-0.0318302,0.286444,-1.59499,0.594702,0.214404,0.791297,0.641739,0.221917,0.976464,-2.21967,0.0395236,-66.9147,-2.2329,0.0420393,-63.2253,-2.21375,0.0294848,-89.4967,-2.23197,0.0304681,-87.2065,-0.8337,0.544592,-2.31135,-0.692566,0.569698,-1.96176,0.740386,0.596001,0.529096,0.871532,0.600138,0.743975,0.0431815,0.238136,-1.60355,0.0264657,0.258939,-1.53928,0.69216,0.236944,1.12734,0.704984,0.241083,1.16118,-2.18995,0.0344007,-76.0158,-2.21036,0.0373068,-70.6414,-2.23604,0.0325113,-81.8511,-2.23958,0.0330419,-80.6436,2.16655,0.404508,5.35602,2.09426,0.35227,5.94505,-0.446327,0.437495,-1.02019,-0.258128,0.414661,-0.622504
25,0.25,0.26,0.433882,6.75508e-05,0.870691,0.412804,1.05815,1.0631,0.472719,1.33106,0.379268,0.358173,-0.15248,0.99287,0.461836,1.21036,0.366764,0.356936,-0.18804,1.06603,0.462992,1.36536,0.91595,0.41402,1.16436,1.14158,0.474083,1.49276,1.40853,0.473826,2.05698,1.55183,0.539323,2.07287,-1.44021,0.0227361,-82.4279,-1.48425,0.0266282,-72.0336,-1.46078,0.0240914,-78.6447,-1.48614,0.0269285,-71.3006,-1.44725,0.0227813,-82.5735,-1.49222,0.0266713,-72.2163,-1.46874,0.0241316,-78.8434,-1.49424,0.026971,-71.4887,0.109923,0.0957923,-3.38189,0.0625533,0.107739,-3.44656,-0.0976553,0.168758,-3.14971,-0.0347357,0.189708,-2.4702,1.05094,0.624506,0.988072,1.22419,0.677958,1.16573,0.748969,0.54806,0.574914,1.02053,0.570161,1.02892,0.153553,0.271948,-1.03082,0.260882,0.290721,-0.595073,-0.236373,0.214603,-3.12323,-0.100205,0.222597,-2.39935,-1.42185,0.0402877,-46.0621,-1.44863,0.042885,-43.8966,-1.47994,0.0299851,-63.8256,-1.49352,0.0311063,-61.962,0.699672,0.557872,0.476434,0.636238,0.605767,0.334049,1.04605,0.609694,1.00406,1.24774,0.624277,1.30368,-0.100804,0.239152,-2.23575,-0.137905,0.258881,-2.20869,-0.0949091,0.237307,-2.2283,0.00439419,0.242533,-1.77084,-1.42727,0.0351035,-53.019,-1.4547,0.0379024,-49.8274,-1.48725,0.0330238,-58.1741,-1.49705,0.0338075,-57.1156,2.33943,0.413509,5.6575,1.82652,0.358897,5.08926,0.968346,0.445967,2.17134,0.760768,0.423773,1.79523
26,0.26,0.27,0.386633,7.18723e-05,-0.191007,0.426301,-1.355,-0.330855,0.491889,-1.45864,-0.356283,0.371343,-2.00062,-0.335147,0.480252,-1.50292,-0.22989,0.374533,-1.64611,-0.297831,0.479493,-1.42747,-0.115283,0.426605,-1.17654,-0.300142,0.49135,-1.39773,0.350084,0.486206,-0.0751723,0.0511831,0.561287,-0.597644,-0.951208,0.0233955,-57.1837,-0.966574,0.0273428,-49.4904,-0.958222,0.0247848,-54.2613,-0.967146,0.0276493,-48.9625,-0.953511,0.023442,-57.1686,-0.968606,0.0273872,-49.4844,-0.960839,0.0248267,-54.2751,-0.969167,0.0276931,-48.9581,-0.0282672,0.0974439,-4.25784,-0.0354377,0.108809,-3.87899,-0.185169,0.173303,-3.29944,-0.130141,0.194814,-2.65265,-0.0255761,0.621188,-0.663582,-0.0911708,0.661956,-0.721806,-0.302724,0.57797,-1.19272,-0.393936,0.596392,-1.30882,-0.205232,0.282649,-2.09399,-0.0848263,0.299584,-1.57371,-0.174091,0.219091,-2.55932,-0.140188,0.228549,-2.30506,-0.928252,0.0415251,-31.6648,-0.911407,0.0441132,-29.4252,-0.972968,0.0308228,-44.1103,-0.978112,0.0319303,-42.7414,0.214813,0.56907,-0.301932,0.258318,0.627579,-0.20446,-0.607123,0.636003,-1.5625,-0.585012,0.64977,-1.49537,-0.335777,0.246704,-2.92825,-0.311114,0.262942,-2.65362,-0.0538005,0.242827,-1.81378,-0.0613521,0.249591,-1.79487,-0.942084,0.0361835,-36.7216,-0.941976,0.0389515,-34.1093,-0.970969,0.0339281,-40.0141,-0.975898,0.0347147,-39.2494,0.769832,0.427024,1.80279,0.597228,0.372083,1.6051,-0.0058374,0.460181,-0.012685,-0.16274,0.437296,-0.372149
27,0.27,0.28,0.536587,0.000180825,0.478203,0.430503,-0.135619,0.507453,0.484546,-0.0601277,0.436024,0.373555,-0.269206,0.496464,0.47287,-0.0848509,0.53838,0.377409,0.00475072,0.606826,0.479644,0.146439,0.59993,0.4381,0.144584,0.617268,0.491729,0.164075,1.01597,0.492796,0.972782,1.18782,0.548754,1.18674,-0.51472,0.0238374,-44.1032,-0.542388,0.0278406,-38.7554,-0.536912,0.0252379,-42.5352,-0.545213,0.0281588,-38.4178,-0.5184,0.0238858,-44.168,-0.54572,0.0278886,-38.8083,-0.540374,0.0252812,-42.5993,-0.548544,0.0282061,-38.4715,0.298395,0.0989753,-2.40658,0.282177,0.110056,-2.31164,0.224971,0.178479,-1.74596,0.15098,0.19971,-1.93084,0.469984,0.662005,-0.100608,0.551719,0.705941,0.0214352,0.483753,0.565955,-0.0933537,0.495876,0.582722,-0.0698651,0.384845,0.288102,-0.526696,0.318885,0.306005,-0.711435,0.136689,0.226792,-1.76328,0.114153,0.23408,-1.80466,-0.498483,0.0422184,-24.5171,-0.522529,0.0450127,-23.5293,-0.55582,0.0314077,-34.7815,-0.549651,0.0324955,-33.4273,0.562527,0.596284,0.0435024,0.665341,0.648941,0.198405,0.39174,0.62162,-0.233017,0.439633,0.634107,-0.152899,0.263172,0.255458,-1.0703,0.166297,0.276695,-1.33826,0.191651,0.249019,-1.38519,0.145182,0.254604,-1.53731,-0.537658,0.0368574,-29.146,-0.57235,0.0397873,-27.8716,-0.536322,0.0345401,-31.0628,-0.5358,0.0353265,-30.3564,1.01858,0.431245,2.36195,0.954424,0.374317,2.54977,0.253232,0.466034,0.543377,0.179808,0.441734,0.407051
28,0.28,0.29,0.542239,0.000134735,-0.580353,0.431525,-2.60145,-0.829138,0.48879,-2.80566,-0.417232,0.376694,-2.54708,-0.811109,0.477205,-2.83599,-0.423246,0.377524,-2.55741,-0.880456,0.487088,-2.92082,-0.621743,0.435601,-2.67213,-0.907131,0.499127,-2.90381,0.0964603,0.496409,-0.898007,0.0189929,0.56005,-0.934285,-0.156576,0.0244293,-28.6056,-0.205831,0.0285532,-26.1992,-0.176204,0.0258651,-27.7765,-0.207891,0.0288791,-25.9748,-0.155567,0.0244805,-28.5046,-0.20389,0.0286037,-26.085,-0.174825,0.0259116,-27.6735,-0.205925,0.0289291,-25.862,0.345365,0.100516,-1.95863,0.317653,0.112821,-1.99064,0.4235,0.176643,-0.6722,0.38255,0.199552,-0.800238,-0.476547,0.664038,-1.53423,-0.5828,0.711651,-1.58089,-0.650455,0.56704,-2.10337,-0.893554,0.587817,-2.44259,0.651705,0.280351,0.390461,0.676245,0.301663,0.444225,0.297484,0.226281,-1.08164,0.318277,0.234086,-0.956752,-0.0675587,0.0430848,-14.1534,-0.0754555,0.0461638,-13.3805,-0.22966,0.0322471,-23.937,-0.233666,0.033309,-23.2941,-0.46588,0.590948,-1.70594,-0.502746,0.63595,-1.64319,-0.697731,0.629816,-1.96878,-0.969297,0.642971,-2.35086,0.470386,0.248269,-0.289415,0.385646,0.270255,-0.579429,0.382603,0.24996,-0.638649,0.381382,0.255218,-0.630274,-0.0847357,0.037674,-16.6421,-0.0983852,0.0408952,-15.665,-0.248451,0.0354638,-22.2957,-0.245607,0.0361804,-21.7755,-0.405528,0.432302,-0.938066,-0.261665,0.377489,-0.693173,-1.00385,0.46628,-2.1529,-0.925719,0.443077,-2.08929
29,0.29,0.3,0.584242,0.000127906,-0.164685,0.43557,-1.71942,-0.194501,0.492398,-1.58153,0.101134,0.378351,-1.27688,-0.154822,0.480542,-1.53798,0.121525,0.383794,-1.20564,-0.140932,0.485485,-1.49371,-0.158487,0.439719,-1.6891,-0.17924,0.497728,-1.53394,0.0714861,0.490014,-1.04641,0.201141,0.55291,-0.692881,0.178654,0.024956,-16.2521,0.158499,0.0291128,-14.6239,0.158571,0.0264072,-16.1195,0.156048,0.0294438,-14.5428,0.178954,0.0250098,-16.2052,0.159507,0.0291655,-14.5629,0.159674,0.0264556,-16.0484,0.15716,0.0294958,-14.4794,0.13843,0.103892,-4.29113,0.144374,0.1165,-3.7757,0.294906,0.183768,-1.57447,0.237354,0.207348,-1.67298,0.28721,0.670034,-0.443309,0.330818,0.728106,-0.348059,-0.469853,0.57224,-1.84205,-0.330434,0.590485,-1.54903,0.628319,0.290763,0.151591,0.687277,0.311263,0.331021,0.110795,0.235727,-2.00846,0.139087,0.243305,-1.82962,0.194282,0.0440107,-8.86057,0.206313,0.0471804,-8.01028,0.141,0.032916,-13.4659,0.146325,0.0339333,-12.9052,0.0357338,0.599982,-0.914208,-0.0769521,0.653306,-1.01207,-0.370189,0.632186,-1.50973,-0.244605,0.644732,-1.28557,0.386942,0.259548,-0.760167,0.304336,0.283192,-0.988395,0.214627,0.259076,-1.42666,0.212031,0.26492,-1.40499,0.158266,0.038521,-11.0583,0.150863,0.041681,-10.3975,0.158812,0.0361697,-11.7621,0.157836,0.036897,-11.5567,-0.324359,0.436372,-0.743307,-0.0778202,0.379177,-0.205235,-0.459591,0.472749,-0.972168,-0.303115,0.447788,-0.676915
30,0.3,0.31,0.763094,5.22875e-05,0.260165,0.462227,-1.08806,0.242365,0.517765,-1.00572,0.550953,0.398964,-0.53173,0.277733,0.505526,-0.960111,0.50605,0.401333,-0.640476,0.173063,0.512871,-1.15045,0.168423,0.465931,-1.27631,0.131971,0.525623,-1.20071,0.260261,0.532867,-0.943636,0.2021,0.594599,-0.943484,0.500158,0.0253064,-10.3901,0.472946,0.0295842,-9.80751,0.482606,0.0267852,-10.4717,0.4704,0.0299197,-9.78264,0.499961,0.0253574,-10.377,0.473576,0.0296348,-9.76952,0.483365,0.0268303,-10.4259,0.471126,0.0299697,-9.74211,0.514058,0.105075,-2.37007,0.506421,0.117769,-2.17946,0.536144,0.186216,-1.21875,0.476836,0.209034,-1.36943,0.0938829,0.710223,-0.942254,-0.325132,0.753117,-1.44496,0.372457,0.60793,-0.642569,0.390542,0.622534,-0.598445,0.721921,0.297495,-0.138398,0.723879,0.316286,-0.123984,0.433557,0.237811,-1.38571,0.422894,0.24513,-1.38784,0.474102,0.0448991,-6.43646,0.46022,0.048134,-6.29231,0.48679,0.0333033,-8.29659,0.472385,0.0345002,-8.42629,0.145754,0.643898,-0.958754,-0.129112,0.697315,-1.27949,0.377479,0.663689,-0.581017,0.403057,0.677544,-0.531385,0.584061,0.264149,-0.677775,0.505278,0.285485,-0.90308,0.494348,0.261658,-1.02709,0.466052,0.267196,-1.1117,0.494375,0.0392133,-6.85276,0.491431,0.0423417,-6.41597,0.473311,0.0365936,-7.91896,0.463087,0.0375397,-7.99173,-0.2232,0.463005,-0.482068,0.0509913,0.399769,0.127552,-0.275979,0.498327,-0.553811,-0.253893,0.474019,-0.535617
31,0.31,0.32,0.884602,8.66251e-05,-0.0398383,0.462664,-1.99808,0.057833,0.518922,-1.59324,-0.0848131,0.405967,-2.38791,0.0347029,0.50685,-1.67682,-0.0852245,0.403728,-2.40218,0.0270038,0.506177,-1.69427,-0.0666014,0.462186,-2.05805,0.0477016,0.518415,-1.61434,0.196556,0.537753,-1.27948,0.25807,0.604914,-1.03574,1.07455,0.0257945,7.364,1.04419,0.0301854,5.28696,1.05976,0.0273141,6.41269,1.042,0.0305235,5.15679,1.07904,0.0258464,7.52286,1.04744,0.0302385,5.38506,1.06351,0.0273617,6.53864,1.04513,0.030576,5.2501,0.695243,0.106154,-1.7838,0.741595,0.119992,-1.1918,0.853512,0.193055,-0.161042,0.981196,0.219496,0.440074,0.327964,0.714961,-0.778557,0.49178,0.74984,-0.523874,-0.288218,0.606205,-1.93469,-0.0559868,0.624819,-1.50538,0.663911,0.307629,-0.71739,0.688592,0.32418,-0.604631,0.958209,0.246848,0.298191,1.04567,0.258152,0.623925,1.0921,0.0457042,4.54007,1.08098,0.0486267,4.03858,1.04384,0.0339874,4.68536,1.03437,0.0352391,4.24998,-0.141694,0.64692,-1.58643,-0.243898,0.694684,-1.62448,0.0646023,0.661854,-1.23894,0.188428,0.679894,-1.02394,0.508557,0.271793,-1.38357,0.460366,0.290447,-1.46063,1.1544,0.272759,0.98915,1.17998,0.282238,1.04657,1.11449,0.0399502,5.75431,1.11243,0.04293,5.30691,1.01653,0.0373409,3.5331,1.01739,0.0383623,3.4614,-1.10335,0.463473,-2.38061,-1.16385,0.406789,-2.86107,-0.89335,0.501327,-1.78197,-0.735081,0.474686,-1.54856
32,0.32,0.33,0.987624,8.85429e-05,1.27171,0.481249,0.590312,1.37125,0.54974,0.697827,1.12047,0.416997,0.318582,1.35144,0.536991,0.677511,1.18662,0.418068,0.475998,1.39468,0.539967,0.753855,1.32824,0.484834,0.702545,1.40974,0.553081,0.763213,1.7411,0.555495,1.3564,1.68285,0.63467,1.09541,1.2036,0.0262093,8.24054,1.20944,0.030645,7.23828,1.19242,0.027752,7.37956,1.20908,0.030988,7.14663,1.20392,0.0262612,8.23651,1.20898,0.030695,7.21159,1.19215,0.0277982,7.35756,1.20857,0.0310374,7.11867,0.580579,0.107779,-3.77668,0.600205,0.121224,-3.19589,0.809982,0.190606,-0.931982,0.854138,0.214199,-0.623188,0.338724,0.731494,-0.887088,0.219905,0.795998,-0.964474,1.90176,0.636229,1.43681,1.67588,0.662374,1.03907,0.672523,0.302193,-1.04271,0.607762,0.320249,-1.18614,0.885887,0.244302,-0.416437,0.908461,0.251706,-0.314502,1.18767,0.0464661,4.30516,1.18454,0.0494419,3.98275,1.19476,0.0345228,6,1.21391,0.0357815,6.32402,1.02874,0.647614,0.0634957,1.26973,0.695255,0.405757,1.52084,0.713385,0.747448,1.4154,0.728584,0.587131,0.770145,0.269462,-0.807085,0.778282,0.292121,-0.716627,0.844731,0.268528,-0.532135,0.883026,0.274053,-0.381667,1.17624,0.040615,4.64402,1.16946,0.0437444,4.15687,1.2052,0.0379235,5.73729,1.22291,0.0389168,6.04601,0.0795598,0.482051,0.165044,-0.0834531,0.417824,-0.199733,0.461729,0.517621,0.892021,0.691132,0.49317,1.40141
33,0.33,0.34,1.01815,5.77388e-05,-0.21963,0.487867,-2.53713,0.0447945,0.547921,-1.77645,0.0493471,0.422487,-2.29309,0.077688,0.534797,-1.75854,0.130672,0.417985,-2.12323,0.16578,0.537669,-1.58531,-0.160778,0.487807,-2.41679,0.130332,0.551159,-1.61082,0.179805,0.564984,-1.48384,0.206811,0.634564,-1.27858,1.41461,0.0266981,14.8498,1.40944,0.0311917,12.5448,1.40258,0.0282664,13.6002,1.4072,0.0315405,12.3349,1.4199,0.0267512,15.0179,1.41372,0.0312446,12.6603,1.40811,0.0283135,13.773,1.41151,0.0315927,12.451,0.562849,0.109963,-4.14049,0.693343,0.123162,-2.63723,0.550418,0.196011,-2.38625,0.637962,0.217629,-1.74695,-0.504435,0.744051,-2.04634,-0.597889,0.778423,-2.07604,-0.0272998,0.644547,-1.62199,0.214305,0.661119,-1.21588,0.366878,0.319276,-2.03984,0.485362,0.338031,-1.57615,0.651769,0.247948,-1.47765,0.671478,0.254833,-1.36039,1.43386,0.0472686,8.79466,1.44313,0.0503031,8.44831,1.38719,0.0351817,10.4895,1.40018,0.0363961,10.4966,-0.548023,0.683712,-2.29069,-0.615165,0.751665,-2.17293,0.117094,0.696094,-1.29445,0.328906,0.71352,-0.965976,0.522416,0.280337,-1.76835,0.676777,0.299904,-1.13827,0.574842,0.273647,-1.61999,0.623284,0.277655,-1.42214,1.40887,0.0412286,9.47696,1.40813,0.0444541,8.77272,1.39761,0.0387191,9.80031,1.40687,0.0395564,9.82712,-1.62774,0.488688,-3.33085,-1.37055,0.423333,-3.23752,-0.770048,0.52577,-1.46461,-0.782479,0.500106,-1.56463
34,0.34,0.35,1.2323,9.07335e-05,0.115324,0.487092,-2.29315,0.00557402,0.547993,-2.23857,0.599713,0.424518,-1.49012,0.0666154,0.53549,-2.17685,0.625261,0.421998,-1.43848,0.0185523,0.531857,-2.28209,0.104211,0.488938,-2.30722,-0.0483231,0.544481,-2.352,0.807785,0.558604,-0.759952,0.42037,0.629375,-1.29005,1.59566,0.0270638,13.4263,1.5939,0.0316207,11.4357,1.59636,0.0286672,12.6994,1.59385,0.0319726,11.3081,1.59952,0.0271186,13.5413,1.5988,0.0316752,11.5706,1.60141,0.0287166,12.8535,1.59888,0.0320265,11.4461,1.15761,0.111946,-0.667205,1.13528,0.125994,-0.77,1.286,0.200575,0.267728,1.26173,0.228894,0.128573,0.576843,0.76127,-0.861001,0.663151,0.809503,-0.70308,-0.196344,0.633495,-2.25517,-0.167004,0.658309,-2.1256,1.34793,0.315516,0.366502,1.33829,0.339396,0.312291,1.25179,0.258014,0.0755653,1.245,0.268858,0.0472593,1.59351,0.0478617,7.54706,1.6014,0.0508527,7.25822,1.59775,0.0357057,10.2352,1.59238,0.036897,9.75901,0.370354,0.671319,-1.28395,0.317643,0.709615,-1.28894,-0.146177,0.706566,-1.95095,-0.128852,0.72198,-1.8853,1.28205,0.280168,0.177567,1.25337,0.306024,0.068847,1.28944,0.285131,0.200418,1.26487,0.293221,0.111095,1.63786,0.0417905,9.70461,1.66529,0.0450912,9.60257,1.56357,0.0392832,8.43304,1.56924,0.0400802,8.40683,-1.48608,0.487938,-3.04564,-0.999806,0.425383,-2.35037,-1.17067,0.526772,-2.22235,-1.04228,0.499791,-2.08544
35,0.35,0.36,1.37184,0.000214211,0.863703,0.501455,-1.01333,0.943287,0.558169,-0.767783,1.0022,0.437742,-0.844431,0.951913,0.545447,-0.769876,0.986461,0.439853,-0.876153,1.01686,0.54404,-0.652497,0.95778,0.504443,-0.820826,1.0169,0.556999,-0.637234,0.657135,0.579127,-1.23411,0.624391,0.64576,-1.15747,1.81355,0.0274752,16.0765,1.8318,0.0320352,14.3581,1.82113,0.0290797,15.4504,1.8322,0.0323931,14.2117,1.81669,0.0275294,16.159,1.83464,0.0320902,14.4219,1.8244,0.0291286,15.5366,1.83503,0.0324475,14.2751,1.38166,0.112992,0.0869027,1.42527,0.126113,0.423681,1.52123,0.200954,0.743419,1.62772,0.224933,1.1376,0.671434,0.770002,-0.909615,0.884368,0.829771,-0.587477,0.993543,0.659783,-0.573365,0.958482,0.668715,-0.618138,1.44042,0.326248,0.210197,1.27284,0.351937,-0.28131,1.56586,0.254633,0.76196,1.70565,0.263196,1.2683,1.78949,0.048729,8.57085,1.79484,0.0520655,8.1244,1.8367,0.0361613,12.8552,1.83946,0.0373383,12.5238,1.10795,0.692938,-0.38083,1.45749,0.752227,0.113858,0.613259,0.725595,-1.04546,0.724486,0.728307,-0.888847,1.24676,0.286416,-0.436711,1.05884,0.308507,-1.01455,1.76064,0.28127,1.38232,1.84345,0.287253,1.64178,1.83171,0.0425161,10.8164,1.85522,0.0458046,10.5531,1.81278,0.0397658,11.0884,1.82425,0.0406087,11.1408,-0.960695,0.5023,-1.91259,-0.81449,0.438607,-1.85699,-0.65753,0.540222,-1.21715,-0.517956,0.514028,-1.00764
36,0.36,0.37,1.38656,1.0805e-05,0.612464,0.504388,-1.53472,1.05281,0.574236,-0.581196,0.49408,0.441356,-2.02213,1.00715,0.560688,-0.676684,0.531979,0.443289,-1.92782,1.03461,0.57099,-0.616385,0.673556,0.51202,-1.39253,1.07761,0.585074,-0.528053,1.10128,0.57474,-0.496358,1.51718,0.650972,0.200659,1.90673,0.0279513,18.6098,1.91971,0.0325633,16.3728,1.91623,0.0295777,17.9077,1.92049,0.0329302,16.2139,1.91219,0.0280071,18.768,1.92264,0.0326182,16.4351,1.92068,0.0296285,18.0272,1.92323,0.0329844,16.2706,1.20319,0.115474,-1.58801,1.18858,0.129652,-1.52702,1.24372,0.205922,-0.693642,1.17463,0.232442,-0.911766,-0.389097,0.745521,-2.38177,-0.0738438,0.784034,-1.86268,1.28883,0.677618,-0.144228,1.34621,0.694194,-0.0581173,1.33704,0.328881,-0.150559,1.22727,0.348785,-0.456687,1.19219,0.263024,-0.738972,1.16314,0.272731,-0.819181,1.89541,0.049566,10.2661,1.89785,0.052981,9.65043,1.92647,0.0367799,14.6796,1.92487,0.0379474,14.1858,-0.24396,0.680597,-2.39572,0.0504944,0.733832,-1.82067,1.49062,0.744529,0.139766,1.48679,0.758682,0.132117,1.31434,0.286779,-0.251832,1.21757,0.304232,-0.555475,1.18213,0.293368,-0.69684,1.15836,0.299071,-0.76304,1.88278,0.0432922,11.4621,1.86964,0.0465599,10.3755,1.94265,0.0404148,13.7596,1.93811,0.0413036,13.3536,-1.30821,0.505258,-2.5892,-1.41811,0.442244,-3.20663,-0.631259,0.544804,-1.15869,-0.590722,0.517438,-1.14163
37,0.37,0.38,1.56011,0.000225051,1.06756,0.510252,-0.965321,0.898231,0.596061,-1.11043,1.15865,0.441621,-0.909078,0.930775,0.581847,-1.08163,1.06814,0.439051,-1.12055,0.83377,0.584703,-1.24225,1.04522,0.511894,-1.00587,0.807496,0.599255,-1.25592,1.02231,0.589906,-0.911676,1.0102,0.690336,-0.796591,2.17046,0.0282066,21.6385,2.17228,0.0329328,18.5884,2.17062,0.0298674,20.4406,2.17168,0.0333036,18.3633,2.17438,0.028264,21.7332,2.17626,0.0329854,18.6793,2.17438,0.0299185,20.5314,2.1757,0.0333555,18.4553,1.57763,0.116047,0.150926,1.45272,0.130054,-0.825785,1.52484,0.208641,-0.169047,1.40554,0.234446,-0.659337,1.65577,0.73005,0.131026,1.36248,0.787096,-0.251099,0.670333,0.697992,-1.27478,0.776673,0.723359,-1.08306,1.82399,0.333742,0.79066,1.81495,0.357788,0.712256,1.35966,0.266274,-0.75283,1.31643,0.274636,-0.88731,2.19451,0.04988,12.7184,2.21752,0.0530873,12.3835,2.15887,0.0371958,16.0973,2.16276,0.0384184,15.6864,1.29923,0.666196,-0.391599,0.891076,0.737508,-0.907161,0.830004,0.775389,-0.941605,0.901309,0.79125,-0.832614,1.60726,0.296082,0.15924,1.50165,0.321605,-0.181784,1.45295,0.293071,-0.365645,1.36938,0.299096,-0.637707,2.18362,0.0435102,14.3301,2.19328,0.0468374,13.5184,2.16035,0.0409477,14.6587,2.16422,0.0417763,14.4606,-1.10683,0.511128,-2.16546,-1.01573,0.442525,-2.29531,-0.457287,0.55126,-0.82953,-0.510072,0.523282,-0.974755
38,0.38,0.39,1.77377,0.000141668,1.29408,0.527106,-0.910044,1.53271,0.589048,-0.409234,0.918939,0.451374,-1.89384,1.45492,0.574637,-0.554868,1.00086,0.461481,-1.67484,1.47499,0.581966,-0.513393,1.30738,0.542964,-0.858977,1.54329,0.596855,-0.38616,1.70421,0.610597,-0.113916,2.02937,0.680744,0.375479,2.38292,0.0284563,21.4065,2.36183,0.0332595,17.6811,2.37753,0.0301299,20.0387,2.36067,0.033635,17.4491,2.38859,0.0285127,21.5629,2.36475,0.0333152,17.7391,2.38123,0.030179,20.1285,2.3633,0.0336898,17.4986,1.55687,0.118239,-1.83439,1.57366,0.132718,-1.50777,1.38717,0.211517,-1.82773,1.27507,0.236556,-2.10816,0.257776,0.823962,-1.83988,0.0448848,0.879516,-1.96572,1.9939,0.68461,0.321548,1.92103,0.706079,0.208561,1.60314,0.338976,-0.503372,1.64285,0.360503,-0.363153,1.26792,0.269716,-1.87549,1.19435,0.277401,-2.08875,2.36593,0.050374,11.7553,2.35791,0.0536037,10.8975,2.38324,0.0375048,16.2505,2.36121,0.0388197,15.1325,0.53561,0.742574,-1.66739,0.575006,0.81586,-1.46933,2.07179,0.74713,0.398892,1.93823,0.763803,0.215323,1.64503,0.301111,-0.427545,1.69927,0.328887,-0.226531,1.16226,0.296343,-2.06353,1.11589,0.300973,-2.18584,2.40347,0.0438541,14.359,2.43536,0.0475139,13.9242,2.35705,0.0413332,14.1116,2.33508,0.0421214,13.3261,-1.08715,0.527969,-2.05911,-1.46965,0.452274,-3.24946,-0.0930945,0.567961,-0.16391,-0.262794,0.540205,-0.486471
39,0.39,0.4,1.81078,0.000159941,1.5392,0.523054,-0.519222,1.37246,0.582936,-0.751924,1.37855,0.454824,-0.950317,1.34856,0.569061,-0.812243,1.35966,0.454137,-0.993353,1.33545,0.568731,-0.835768,1.50246,0.525328,-0.586902,1.35951,0.582867,-0.77422,2.32403,0.602462,0.851923,2.23122,0.675412,0.622504,2.41477,0.0290309,20.8051,2.42578,0.0338973,18.1431,2.42452,0.0307353,19.9685,2.4273,0.0342785,17.9857,2.41878,0.0290899,20.9008,2.42925,0.0339568,18.2134,2.42754,0.0307883,20.0322,2.43065,0.0343373,18.0526,1.54478,0.119717,-2.22191,1.52475,0.133594,-2.14103,1.33277,0.210717,-2.26847,1.28143,0.233696,-2.26512,2.63081,0.817569,1.00301,3.33907,0.878566,1.73953,0.802023,0.679243,-1.48512,0.855811,0.698154,-1.36784,1.5429,0.34657,-0.772943,1.54591,0.366284,-0.723124,1.21674,0.265228,-2.23972,1.22307,0.27357,-2.1483,2.4927,0.0515043,13.2401,2.54169,0.0546489,13.3747,2.39097,0.0382196,15.1804,2.40488,0.039573,15.0128,2.28817,0.734819,0.649678,2.56678,0.809802,0.933566,0.771216,0.743532,-1.39814,0.863853,0.75587,-1.25276,1.47059,0.303381,-1.12132,1.45606,0.326304,-1.08708,1.21256,0.29259,-2.04457,1.21588,0.297164,-2.00193,2.46267,0.0448246,14.5432,2.50041,0.0484742,14.2268,2.39438,0.0421042,13.8609,2.4022,0.0429358,13.7744,-0.888339,0.52396,-1.69543,-1.04023,0.455754,-2.28244,0.206424,0.563904,0.366063,-0.0055813,0.53658,-0.0104016
40,0.4,0.41,1.73824,0.000177786,-0.25811,0.524816,-3.80391,0.0554973,0.610077,-2.75825,0.273467,0.452802,-3.23491,0.102813,0.596004,-2.74399,0.388329,0.455245,-2.96524,0.247138,0.605693,-2.46181,-0.154381,0.531212,-3.56284,0.204566,0.620224,-2.47278,0.32113,0.590189,-2.40111,0.745912,0.683092,-1.4527,2.62404,0.0295428,29.9837,2.63075,0.0344899,25.8773,2.62064,0.0312584,28.2291,2.62953,0.0348799,25.5531,2.63314,0.0296045,30.2285,2.63888,0.034547,26.07,2.63046,0.0313128,28.4937,2.63771,0.0349363,25.746,1.59754,0.121082,-1.16205,1.53075,0.136678,-1.51807,1.4656,0.216723,-1.25801,1.43057,0.244791,-1.25686,-0.777807,0.768583,-3.27362,-0.857113,0.824951,-3.14607,0.0928452,0.709418,-2.31936,0.29578,0.739237,-1.95129,1.65148,0.345272,-0.251276,1.69633,0.367224,-0.114128,1.36296,0.27714,-1.35413,1.37198,0.28758,-1.2736,2.65043,0.0525155,17.37,2.65701,0.0558478,16.4514,2.60598,0.0388263,22.3492,2.62414,0.0402576,22.0058,-0.757262,0.694076,-3.59543,-0.753191,0.76253,-3.26732,0.253706,0.789043,-1.88144,0.40398,0.808443,-1.65041,1.57244,0.301589,-0.549746,1.5861,0.324357,-0.469072,1.37241,0.308926,-1.18421,1.37192,0.314136,-1.16614,2.63192,0.0456816,19.5632,2.64597,0.0493278,18.402,2.61173,0.0427584,20.4285,2.62386,0.0437221,20.2556,-2.88857,0.52575,-5.49419,-2.35967,0.453768,-5.20017,-1.72371,0.567804,-3.03575,-1.85565,0.538603,-3.4453
41,0.41,0.42,1.92295,8.32786e-05,1.67843,0.544378,-0.449184,1.35209,0.597535,-0.955368,1.62273,0.474715,-0.632423,1.353,0.583676,-0.976485,1.65706,0.488038,-0.544824,1.29147,0.583179,-1.08283,1.615,0.546421,-0.563584,1.28928,0.597232,-1.06101,1.53335,0.623442,-0.624919,1.44312,0.683698,-0.70181,2.88625,0.029975,32.1366,2.90577,0.0349725,28.1026,2.88603,0.0317275,30.3546,2.90573,0.0353673,27.7878,2.89114,0.0300347,32.2357,2.91077,0.0350343,28.1958,2.89015,0.0317814,30.4328,2.91067,0.0354285,27.8793,2.07598,0.123779,1.23628,2.06998,0.13898,1.05788,1.70952,0.218943,-0.974833,1.68035,0.245014,-0.99017,2.09976,0.854668,0.206871,1.81584,0.879162,-0.121831,1.3939,0.705961,-0.749413,1.2295,0.718797,-0.964741,1.54607,0.357221,-1.05504,1.44763,0.378903,-1.25447,1.79977,0.276729,-0.445117,1.73159,0.287083,-0.666582,2.8768,0.0532444,17.9145,2.90879,0.0567021,17.3863,2.89057,0.0394284,24.5411,2.90513,0.0407969,24.0749,2.16638,0.760198,0.320214,1.98264,0.796928,0.0748931,1.17809,0.779309,-0.955794,1.08003,0.783038,-1.07648,1.72541,0.315209,-0.626712,1.74318,0.340727,-0.527599,1.69566,0.304038,-0.747576,1.65661,0.312058,-0.85349,2.85264,0.0464367,20.0205,2.87614,0.0502411,18.9723,2.9124,0.0433537,22.8227,2.91592,0.0442839,22.4227,-1.21172,0.545305,-2.2221,-1.26841,0.475664,-2.6666,-0.0310933,0.586757,-0.0529918,-0.397552,0.558273,-0.712109
42,0.42,0.43,1.88458,0.000253643,1.6133,0.555297,-0.488524,1.74796,0.621693,-0.21976,1.50653,0.476257,-0.793797,1.7391,0.607201,-0.239597,1.59307,0.478286,-0.609483,1.8695,0.618661,-0.0243768,1.69548,0.562771,-0.336012,1.87615,0.633718,-0.0133049,2.31332,0.626389,0.684466,2.53301,0.705434,0.919198,2.76388,0.0305025,28.8273,2.77591,0.0355676,25.0603,2.77579,0.0322858,27.6039,2.77746,0.0359665,24.8252,2.76875,0.0305648,28.9278,2.77924,0.0356284,25.1109,2.77976,0.0323403,27.68,2.78072,0.0360266,24.8744,1.81076,0.12513,-0.589902,1.87142,0.139525,-0.094287,1.27381,0.221295,-2.75998,1.42709,0.247248,-1.85031,1.04051,0.863019,-0.978037,0.575149,0.926829,-1.41281,2.00011,0.724795,0.159401,2.05296,0.745037,0.226008,0.99113,0.354596,-2.51962,0.997268,0.377549,-2.35018,1.4299,0.282197,-1.6112,1.52047,0.289555,-1.25748,2.78921,0.0539938,16.7545,2.79819,0.0574771,15.8953,2.76919,0.0401833,22.0143,2.77344,0.0414676,21.435,1.58553,0.776974,-0.384884,1.55952,0.851229,-0.381866,1.64178,0.79385,-0.305854,1.82832,0.809086,-0.0695384,0.895082,0.311872,-3.17277,0.864071,0.336816,-3.02987,1.60416,0.312423,-0.897577,1.63722,0.315351,-0.784384,2.76591,0.0469992,18.7521,2.77314,0.0506796,17.5329,2.78359,0.0442858,20.3003,2.77893,0.045055,19.8503,-1.16645,0.556238,-2.09704,-1.26222,0.477236,-2.64486,0.339495,0.597768,0.567938,-0.197461,0.569221,-0.346898
43,0.43,0.44,1.95175,2.7263e-05,0.202288,0.521284,-3.35606,0.152928,0.601776,-2.98919,0.203253,0.463035,-3.77617,0.158853,0.587778,-3.05029,0.209435,0.466985,-3.73099,0.230934,0.591713,-2.90819,0.262798,0.527151,-3.20392,0.227891,0.606074,-2.8443,0.510348,0.5977,-2.41158,0.369468,0.69092,-2.29011,2.72954,0.030934,25.1436,2.73851,0.0360433,21.8281,2.72793,0.032739,23.7082,2.73791,0.0364464,21.5704,2.73932,0.0310011,25.4047,2.74676,0.0361088,22.0171,2.73655,0.0328017,23.9255,2.74607,0.0365112,21.7556,1.75832,0.127815,-1.51336,1.76379,0.143116,-1.31335,1.64766,0.226531,-1.34236,1.58199,0.253424,-1.45907,0.0866632,0.76758,-2.42983,0.0748023,0.809225,-2.31944,0.28037,0.702825,-2.37809,0.173243,0.728476,-2.44141,1.83614,0.371095,-0.311538,1.66023,0.395662,-0.736792,1.54359,0.285728,-1.4285,1.56493,0.296366,-1.3052,2.71626,0.0548948,13.9267,2.7461,0.0585432,13.5686,2.73368,0.0407008,19.2117,2.73632,0.0420107,18.6756,0.353729,0.694039,-2.30249,0.475511,0.755881,-1.953,0.0470043,0.779863,-2.44241,0.0153514,0.795557,-2.43402,1.79119,0.325289,-0.493589,1.67064,0.350681,-0.801608,1.52247,0.315227,-1.36181,1.54876,0.322658,-1.24896,2.71716,0.047887,15.9836,2.73774,0.0516733,15.2107,2.73645,0.044756,17.5328,2.73797,0.0456446,17.2249,-2.53426,0.522315,-4.85198,-2.53607,0.464071,-5.46482,-1.44538,0.568378,-2.54298,-1.55603,0.536725,-2.89912
44,0.44,0.45,1.88231,0.000179214,1.99609,0.556553,0.204447,2.16574,0.631176,0.449053,1.77865,0.488951,-0.211992,2.12147,0.616467,0.387964,1.75366,0.491844,-0.261559,2.11426,0.623942,0.371759,1.94765,0.562254,0.116218,2.16701,0.639095,0.445488,1.84244,0.622236,-0.0640636,2.05742,0.696145,0.251552,2.86945,0.0313964,31.4413,2.86594,0.0364955,26.9521,2.87793,0.0332086,29.9811,2.86633,0.0369024,26.6656,2.87367,0.0314608,31.5111,2.86833,0.0365591,26.9706,2.88094,0.0332676,30.0183,2.86855,0.0369653,26.6804,1.80148,0.130184,-0.620839,1.66305,0.145404,-1.50789,1.42006,0.228281,-2.02488,1.43149,0.253088,-1.78127,1.36217,0.86043,-0.60451,1.08878,0.924768,-0.858079,2.42419,0.728821,0.743504,2.44673,0.758165,0.744464,1.42447,0.368835,-1.24129,1.49668,0.395652,-0.974652,1.41763,0.289955,-1.60258,1.41722,0.296067,-1.57088,2.90181,0.0557757,18.2787,2.90659,0.0593578,17.2562,2.86619,0.0412539,23.8494,2.8585,0.0425392,22.9482,1.74029,0.771354,-0.184112,1.80713,0.838343,-0.0896753,2.25838,0.803042,0.468316,2.31986,0.827355,0.528856,1.32516,0.329597,-1.69038,1.33672,0.358887,-1.52022,1.50284,0.316254,-1.19987,1.46737,0.321365,-1.29118,2.88847,0.0487248,20.65,2.8801,0.0524541,19.0222,2.86961,0.0452968,21.7963,2.86157,0.0462299,21.1826,-0.88485,0.557547,-1.58704,-1.09502,0.489962,-2.23491,0.576028,0.601551,0.95757,0.194609,0.571576,0.340478
45,0.45,0.46,1.94769,0.000139283,1.73291,0.5698,-0.376951,1.25049,0.645504,-1.08009,1.82455,0.494285,-0.249138,1.27891,0.630326,-1.06102,1.94598,0.506417,-0.00337651,1.36366,0.646706,-0.90309,1.84816,0.584019,-0.170436,1.33544,0.662574,-0.924055,1.9185,0.661467,-0.0441386,1.70091,0.736002,-0.335311,3.05605,0.0317843,34.871,3.0727,0.0370619,30.3549,3.06131,0.0336317,33.112,3.07381,0.0374758,30.0493,3.06081,0.0318497,34.9491,3.07848,0.0371252,30.4588,3.06584,0.0336902,33.189,3.07961,0.0375383,30.1536,1.77787,0.129982,-1.30655,1.76099,0.145917,-1.27953,1.9886,0.229769,0.17801,2.01725,0.257645,0.269963,2.77783,0.866642,0.957874,2.85566,0.934789,0.9713,1.02726,0.753126,-1.22215,0.833963,0.775406,-1.43632,1.95624,0.371874,0.0229795,2.06463,0.398756,0.293252,2.00646,0.291598,0.201539,2.00689,0.30162,0.196266,3.07654,0.0563899,20.0185,3.10925,0.0600015,19.3588,3.05381,0.0418111,26.4552,3.0669,0.0432317,25.8885,2.39808,0.779909,0.577481,2.28745,0.854922,0.397417,1.05086,0.83124,-1.07891,0.807925,0.845078,-1.34871,2.07418,0.325816,0.388216,2.18884,0.351243,0.686553,1.91394,0.322942,-0.104513,1.9526,0.329099,0.0149164,3.06557,0.0491305,22.7532,3.08869,0.052958,21.5452,3.05794,0.0460178,24.1265,3.06868,0.0469801,23.8608,-1.33293,0.570795,-2.33522,-1.23626,0.49531,-2.49594,-0.255688,0.614382,-0.41617,-0.0449575,0.584438,-0.0769244
46,0.46,0.47,2.01071,2.56082e-05,1.23277,0.562928,-1.38196,1.44468,0.636597,-0.88915,1.22559,0.495095,-1.58581,1.44431,0.62166,-0.911116,1.25631,0.496163,-1.52047,1.4758,0.623492,-0.857936,1.24945,0.565849,-1.34534,1.47114,0.63876,-0.84473,1.16586,0.638526,-1.32313,1.22746,0.718576,-1.09,2.88811,0.0320702,27.3585,2.91176,0.0374044,24.0893,2.8875,0.0339155,25.8521,2.912,0.0378217,23.8299,2.89454,0.0321369,27.502,2.91649,0.0374712,24.1725,2.89315,0.0339766,25.9718,2.91666,0.0378877,23.9114,1.9167,0.133332,-0.705111,1.88475,0.15014,-0.838998,2.00177,0.237564,-0.037671,2.03471,0.268619,0.0893377,0.0172822,0.83806,-2.37863,-0.368266,0.878964,-2.70658,2.0536,0.753018,0.0569517,1.91426,0.768035,-0.125589,2.07745,0.382127,0.174646,2.18126,0.407377,0.418652,1.95997,0.302404,-0.1678,2.00238,0.315322,-0.0264288,2.81019,0.0571095,13.999,2.83062,0.0604628,13.5605,2.92554,0.0420838,21.7382,2.92794,0.0436502,21.013,0.543547,0.758545,-1.93419,0.564261,0.817046,-1.77035,1.93948,0.832759,-0.0855378,1.82041,0.838556,-0.226948,1.97962,0.335547,-0.0926779,2.01799,0.362207,0.0200883,2.02108,0.334913,0.0309627,2.04105,0.344073,0.0881734,2.87287,0.0496325,17.3708,2.91977,0.0531917,17.0901,2.89906,0.0463477,19.1669,2.90931,0.0474805,18.9255,-1.66038,0.563953,-2.94417,-1.66895,0.496137,-3.3639,-0.768995,0.611003,-1.25858,-0.68393,0.578503,-1.18224
47,0.47,0.48,1.94926,0.000135988,2.00506,0.588852,0.0947653,2.16978,0.676723,0.325866,2.14727,0.515326,0.384256,2.20817,0.661135,0.391617,2.16475,0.519394,0.414905,2.28403,0.674142,0.496598,2.02394,0.59801,0.124887,2.24284,0.690437,0.425215,2.06189,0.665916,0.169147,2.22128,0.773536,0.351659,3.06248,0.0324503,34.3054,3.07673,0.0379139,29.7376,3.05377,0.0343296,32.1737,3.07501,0.0383381,29.3639,3.06602,0.0325147,34.3465,3.07951,0.0379762,29.7622,3.05734,0.0343879,32.2232,3.07788,0.0383997,29.3915,1.71622,0.136069,-1.7126,1.80239,0.152449,-0.963363,1.75563,0.242801,-0.797459,1.92579,0.274985,-0.0853175,2.32702,0.877249,0.430619,2.93368,0.9384,1.04905,1.78764,0.788733,-0.204908,1.97009,0.817484,0.0254842,1.37282,0.390751,-1.47519,1.28865,0.416782,-1.58503,1.96702,0.308957,0.0574976,2.06544,0.322541,0.360204,3.02236,0.0573618,18.7076,3.04813,0.0611499,17.9701,3.06922,0.0427432,26.2021,3.08023,0.044212,25.5807,1.74805,0.788175,-0.255281,1.80324,0.859199,-0.169939,2.26859,0.876956,0.364138,2.32783,0.894818,0.423077,1.52717,0.341917,-1.23446,1.56793,0.364998,-1.04473,1.95491,0.34305,0.0164713,2.06201,0.353302,0.319136,3.0759,0.0502159,22.436,3.10253,0.0540651,21.3312,3.03628,0.0469287,23.1634,3.06546,0.0481161,23.1982,-1.05228,0.589855,-1.78397,-0.918747,0.516351,-1.77931,0.249427,0.636945,0.391599,0.288834,0.604368,0.47791
48,0.48,0.49,1.80265,0.000195999,1.67698,0.587743,-0.213811,2.0291,0.666128,0.339958,1.35163,0.51475,-0.876194,1.94538,0.650876,0.219294,1.27159,0.517879,-1.02545,1.91114,0.652421,0.166294,1.65956,0.596034,-0.24007,2.00609,0.667934,0.304579,1.88559,0.667191,0.124315,2.51353,0.758822,0.936818,2.82373,0.0327871,31.1428,2.84018,0.038251,27.1245,2.82132,0.0346916,29.3638,2.83989,0.0386766,26.8183,2.82943,0.0328533,31.2534,2.84305,0.0383168,27.1528,2.82523,0.034752,29.4251,2.84246,0.0387417,26.8396,1.60647,0.13692,-1.43278,1.64209,0.154182,-1.04136,1.4146,0.244579,-1.58659,1.41778,0.277501,-1.38689,1.44654,0.898784,-0.396212,1.56931,0.942971,-0.247447,1.8326,0.775284,0.0386373,2.14813,0.802183,0.430684,1.54336,0.388348,-0.667672,1.61097,0.413145,-0.463949,1.3435,0.313263,-1.4657,1.37572,0.325728,-1.31069,2.81368,0.0580524,17.4158,2.8272,0.0620764,16.5047,2.82509,0.0431662,23.6862,2.84234,0.044573,23.3258,1.34189,0.823058,-0.559807,1.35805,0.892712,-0.498029,2.02057,0.839322,0.259644,2.31947,0.872422,0.592402,1.26636,0.340018,-1.57722,1.20642,0.361697,-1.64843,1.5439,0.348879,-0.74165,1.49826,0.357549,-0.851322,2.78925,0.0508935,19.3857,2.76346,0.0547131,17.5608,2.84666,0.0473245,22.0607,2.86652,0.0485446,21.9154,-1.14825,0.588769,-1.95025,-1.4778,0.515798,-2.86508,0.262382,0.636601,0.41216,0.0705112,0.60348,0.116841
49,0.49,0.5,1.73567,0.000319924,1.12301,0.58776,-1.04237,1.24557,0.666474,-0.735366,1.12845,0.514831,-1.17944,1.25739,0.651018,-0.73466,1.16892,0.51222,-1.10646,1.25365,0.651608,-0.739738,1.13506,0.588295,-1.02093,1.24172,0.667436,-0.740073,0.980961,0.661571,-1.14078,0.991832,0.74841,-0.993889,2.94961,0.0333324,36.4194,2.97405,0.0388372,31.8865,2.95599,0.0352584,34.6109,2.97433,0.0392682,31.5435,2.95666,0.0334016,36.555,2.97957,0.0389055,31.9724,2.96224,0.0353214,34.7261,2.97981,0.0393357,31.6288,1.62596,0.139408,-0.786987,1.63449,0.155803,-0.649398,0.964072,0.245823,-3.13882,0.938354,0.275492,-2.89415,0.387948,0.905099,-1.48903,0.372128,0.986715,-1.3819,1.6194,0.771523,-0.150703,1.47431,0.800275,-0.326585,0.98285,0.399823,-1.88288,0.95468,0.426252,-1.83222,0.953703,0.311205,-2.5127,0.934783,0.322538,-2.48307,2.89161,0.0590468,19.5768,2.9368,0.0629481,19.0812,2.98767,0.0438563,28.5478,2.9816,0.0452634,27.5262,1.30485,0.801603,-0.537442,1.75173,0.863961,0.018587,0.936546,0.861069,-0.928058,1.0274,0.877891,-0.806782,1.03484,0.349876,-2.00309,1.05358,0.373748,-1.82499,0.902349,0.344509,-2.41886,0.894703,0.35248,-2.38585,2.91336,0.0516421,22.8049,2.94278,0.0555772,21.7195,2.98966,0.0481532,26.0418,2.98524,0.0492328,25.3809,-1.83924,0.58882,-3.1236,-1.82821,0.515913,-3.54363,0.158934,0.637096,0.249466,-0.50295,0.604067,-0.832606
50,0.5,0.51,1.86706,0.000448075,2.20621,0.590174,0.574653,2.23906,0.675336,0.55083,2.05058,0.511638,0.358694,2.20612,0.659335,0.51424,2.0496,0.512916,0.355882,2.21644,0.664381,0.525869,2.22799,0.596868,0.60471,2.24592,0.680831,0.556467,1.64174,0.667872,-0.337366,1.96048,0.76396,0.122283,2.94237,0.0336735,31.9334,2.98402,0.0392519,28.4563,2.94961,0.0356207,30.3908,2.98529,0.0396893,28.1747,2.94582,0.0337456,31.9674,2.98653,0.039321,28.47,2.95214,0.0356854,30.4068,2.98766,0.0397575,28.186,2.2061,0.139651,2.42778,2.11665,0.156053,1.59938,1.97897,0.24865,0.450053,1.97235,0.27804,0.378699,1.68388,0.850669,-0.215333,1.36705,0.899564,-0.555834,2.55894,0.804477,0.860029,2.4658,0.818079,0.731889,1.83143,0.403758,-0.0882596,1.80966,0.436194,-0.131605,2.06044,0.315037,0.613826,2.00769,0.324891,0.432834,2.89518,0.0597767,17.1993,2.92651,0.0636389,16.6478,2.97639,0.0442669,25.0599,2.99672,0.0457597,24.6867,2.06246,0.795198,0.245725,2.0363,0.8912,0.189904,2.3536,0.874011,0.556673,2.32595,0.88594,0.517972,2.10841,0.355782,0.67837,2.2446,0.386519,0.976755,1.86606,0.347003,-0.00289679,1.87,0.353884,0.00831516,2.89518,0.0521227,19.725,2.91895,0.0562004,18.7168,2.99259,0.0486815,23.1203,3.00814,0.0497229,22.9487,-0.745935,0.591252,-1.26162,-0.895239,0.51275,-1.74596,0.22724,0.640415,0.354832,0.0001046,0.606471,0.000172473
51,0.51,0.52,1.73633,0.000155347,1.26586,0.635851,-0.739898,1.36396,0.736843,-0.50536,1.32966,0.54793,-0.742194,1.37176,0.719748,-0.506526,1.3588,0.55034,-0.685991,1.32977,0.726073,-0.559941,1.31092,0.641566,-0.66307,1.31843,0.74365,-0.561953,1.76016,0.723038,0.0329577,2.132,0.848888,0.466107,2.68865,0.0340186,27.9942,2.6981,0.0397026,24.2245,2.69877,0.0359956,26.7378,2.70018,0.040146,24.0087,2.69391,0.0340842,28.0947,2.70236,0.0397628,24.295,2.70366,0.036053,26.8308,2.70442,0.0402052,24.0787,1.69474,0.141379,-0.294178,1.75461,0.15794,0.11574,1.77328,0.251702,0.146811,1.68597,0.280437,-0.179555,1.44397,0.919124,-0.318086,1.19161,0.987888,-0.551399,1.14559,0.865707,-0.682379,1.4087,0.891988,-0.367298,1.87921,0.40938,0.349011,1.91752,0.438997,0.412739,1.71479,0.318646,-0.067598,1.63538,0.32797,-0.307796,2.71789,0.060202,16.3045,2.72496,0.0641642,15.4078,2.68937,0.0447993,21.2735,2.69537,0.0462942,20.7162,0.629325,0.84495,-1.31014,-0.0143806,0.941663,-1.85917,1.91855,0.952174,0.191376,1.95096,0.970441,0.221173,1.93711,0.359385,0.558695,1.992,0.387465,0.659855,1.63037,0.351852,-0.30113,1.57072,0.357398,-0.463369,2.73111,0.0525884,18.9164,2.74131,0.0567234,17.7173,2.67323,0.0492492,19.0237,2.686,0.0503201,18.8726,-1.4378,0.636873,-2.25759,-1.36426,0.548989,-2.48503,-0.507418,0.683857,-0.741993,-0.428874,0.651379,-0.65841
52,0.52,0.53,1.71209,6.72795e-05,0.909361,0.625682,-1.28296,0.803218,0.722445,-1.25805,1.1488,0.544634,-1.03425,0.825355,0.705263,-1.25731,1.33789,0.546838,-0.684298,0.942719,0.705286,-1.09086,1.03613,0.625037,-1.08148,0.922468,0.722832,-1.0924,0.643945,0.711991,-1.50022,0.410062,0.805743,-1.61593,2.57321,0.034286,25.1159,2.54747,0.0399928,20.8883,2.55937,0.0362901,23.3475,2.5451,0.0404363,20.6007,2.57873,0.0343539,25.2268,2.55301,0.0400568,20.9932,2.565,0.036351,23.4632,2.55063,0.0404993,20.7051,1.99253,0.141131,1.98709,1.94372,0.158337,1.46292,1.77823,0.249873,0.264719,1.73496,0.28054,0.0815285,0.678989,0.915973,-1.12787,0.858405,0.995094,-0.857892,1.06493,0.846197,-0.764781,0.788745,0.873763,-1.05674,1.71198,0.399661,-0.000267039,1.68272,0.423109,-0.0694174,1.81482,0.318941,0.3221,1.74633,0.328936,0.104087,2.62022,0.0607072,14.9591,2.6359,0.0645876,14.3032,2.52944,0.0451616,18.0983,2.52752,0.0466192,17.4912,1.16918,0.849168,-0.639337,1.62649,0.947738,-0.0903135,0.642946,0.920621,-1.16133,0.448989,0.948972,-1.33102,1.89625,0.354096,0.520094,1.95001,0.380514,0.625271,1.67529,0.351369,-0.10472,1.65387,0.358687,-0.162317,2.58135,0.0529907,16.404,2.57201,0.0570087,15.0841,2.54202,0.0496708,16.7085,2.53583,0.0506979,16.248,-1.65564,0.626737,-2.64168,-1.42993,0.545717,-2.62027,-0.868873,0.673732,-1.28964,-1.08317,0.641402,-1.68875
53,0.53,0.54,1.41644,0.00015956,1.53046,0.597254,0.190918,1.60933,0.659102,0.292654,1.23202,0.519359,-0.355086,1.54609,0.643939,0.201343,1.1553,0.513541,-0.508513,1.44529,0.645074,0.0447328,1.41848,0.596934,0.0034257,1.50487,0.660648,0.13386,2.36177,0.682533,1.38503,2.45001,0.755275,1.36847,2.42675,0.0347505,29.0733,2.44385,0.0405108,25.3615,2.43612,0.0367788,27.7246,2.4435,0.0409575,25.0762,2.43138,0.0348269,29.1424,2.44673,0.0405881,25.384,2.43921,0.0368479,27.7565,2.44613,0.0410341,25.0937,1.27024,0.142052,-1.02918,1.31338,0.158176,-0.651525,0.885607,0.252595,-2.10151,1.01498,0.281532,-1.42597,0.979735,0.943588,-0.462812,0.0366553,0.999044,-1.3811,1.90238,0.771171,0.630132,2.01948,0.788437,0.764856,0.343009,0.407404,-2.6348,0.248199,0.436639,-2.67553,1.18523,0.321041,-0.720181,1.18084,0.329129,-0.715831,2.47071,0.0618165,17.0548,2.46278,0.0657904,15.9042,2.4191,0.0456745,21.9522,2.43976,0.0472077,21.6769,1.32054,0.844706,-0.113531,0.839273,0.907847,-0.635751,1.74572,0.844363,0.389974,1.9406,0.857561,0.611229,0.291126,0.36258,-3.10363,0.173182,0.394996,-3.14751,1.40415,0.35143,-0.0349697,1.33137,0.357712,-0.237823,2.43981,0.0539419,18.9717,2.41459,0.0580245,17.2022,2.4332,0.0501809,20.262,2.45348,0.0513251,20.2053,-0.908741,0.598389,-1.51864,-1.19936,0.520526,-2.30412,0.644858,0.648472,0.994426,0.260223,0.613914,0.423876
54,0.54,0.55,1.48876,3.71259e-05,0.300229,0.631364,-1.88248,0.338468,0.724253,-1.58825,0.649842,0.556279,-1.50809,0.392433,0.707707,-1.54913,0.548001,0.559116,-1.68258,0.321805,0.726104,-1.60715,0.172249,0.641483,-2.05229,0.261083,0.743328,-1.65159,1.3237,0.735915,-0.224287,1.30197,0.856497,-0.218086,2.24959,0.0350507,21.7065,2.27603,0.0408579,19.2684,2.25845,0.0370841,20.7553,2.27658,0.0413118,19.0702,2.25578,0.0351201,21.84,2.28208,0.0409257,19.3843,2.26513,0.0371478,20.8996,2.28273,0.0413786,19.1878,1.36847,0.142066,-0.84669,1.32534,0.158797,-1.02913,0.878441,0.254259,-2.40038,0.915854,0.284333,-2.01491,0.769126,0.927957,-0.775503,1.0283,1.00159,-0.459729,-0.0164218,0.85193,-1.76679,0.159301,0.874428,-1.52038,0.789917,0.414796,-1.68479,0.718127,0.436295,-1.76631,0.927324,0.321391,-1.74689,0.959068,0.333092,-1.59023,2.2739,0.0622442,12.6139,2.29506,0.0661826,12.1829,2.25085,0.0460818,16.5378,2.27299,0.047641,16.4612,0.246781,0.863556,-1.43821,0.146225,0.96681,-1.38862,0.355032,0.922568,-1.22888,0.420709,0.947737,-1.12695,0.824289,0.363422,-1.82837,0.786124,0.387917,-1.81131,0.925675,0.35514,-1.58553,0.964794,0.363222,-1.44255,2.24571,0.054299,13.9403,2.24967,0.0584826,13.0108,2.26852,0.0506583,15.3926,2.28587,0.0517709,15.3968,-1.9649,0.632456,-3.10679,-1.60594,0.557386,-2.8812,-0.578212,0.680638,-0.849515,-1.06825,0.64715,-1.65069
55,0.55,0.56,1.2791,0.000249618,0.836735,0.642267,-0.688752,0.765714,0.723833,-0.709257,0.89354,0.560889,-0.687404,0.779885,0.706995,-0.706104,0.975348,0.562698,-0.53981,0.923624,0.713654,-0.498104,0.958508,0.64935,-0.493708,0.918761,0.730905,-0.493001,1.09031,0.7402,-0.255044,0.684586,0.83208,-0.714489,2.07481,0.0353093,22.5356,2.10377,0.0411215,20.0546,2.07539,0.0373506,21.3194,2.10285,0.0415787,19.8119,2.07939,0.0353793,22.6203,2.10803,0.0411908,20.1243,2.07962,0.0374137,21.3964,2.1071,0.0416471,19.8814,1.32509,0.1459,0.315259,1.34633,0.162705,0.413249,1.01502,0.261198,-1.01104,0.966932,0.291933,-1.06931,0.889459,0.968319,-0.402386,0.954049,1.02314,-0.317697,0.801129,0.854494,-0.559358,0.716083,0.873924,-0.644237,1.05751,0.425068,-0.521299,1.04379,0.450421,-0.522408,0.991551,0.330575,-0.869837,0.950049,0.342034,-0.962034,2.03294,0.0628992,11.9849,2.0359,0.0668477,11.3213,2.09628,0.0463447,17.6327,2.11591,0.047946,17.4532,0.743013,0.873698,-0.613581,0.639446,0.944133,-0.677502,0.932835,0.943163,-0.367129,0.820044,0.952241,-0.482076,1.27001,0.373138,-0.0243546,1.35766,0.400662,0.196076,0.792595,0.364958,-1.33304,0.819753,0.372468,-1.23325,2.02345,0.0547943,13.5844,2.03133,0.0590999,12.7282,2.11642,0.0509517,16.4336,2.12746,0.0520526,16.2981,-1.24288,0.643356,-1.93187,-1.18585,0.562004,-2.11003,-0.178281,0.693348,-0.257131,-0.488359,0.65863,-0.741476
56,0.56,0.57,1.17463,4.3942e-06,0.99656,0.645166,-0.276,0.459957,0.735424,-0.971779,1.3069,0.56209,0.235326,0.498407,0.718606,-0.941016,1.21347,0.561344,0.0691982,0.386132,0.718468,-1.09747,0.892813,0.647692,-0.435105,0.344993,0.735632,-1.12778,1.58532,0.722307,0.568587,0.854805,0.812749,-0.393506,2.14885,0.0356525,27.3255,2.13083,0.0415979,22.9869,2.14916,0.0377268,25.8315,2.13066,0.0420591,22.7307,2.15211,0.0357242,27.3619,2.1361,0.0416673,23.0749,2.1531,0.0377913,25.8914,2.13597,0.0421275,22.82,1.25968,0.148806,0.571586,1.26029,0.167271,0.512103,1.13523,0.265475,-0.148416,1.08859,0.298325,-0.288406,1.71436,0.998381,0.540614,1.5305,1.04951,0.339084,0.511821,0.844367,-0.784973,0.1788,0.886481,-1.12335,1.04282,0.428504,-0.307601,0.934285,0.449483,-0.534706,1.18625,0.33736,0.0344639,1.12249,0.350213,-0.148868,2.23462,0.0633202,16.7403,2.23165,0.0673081,15.7043,2.10711,0.046881,19.8906,2.11101,0.0485053,19.3047,1.76191,0.882003,0.66585,1.7006,0.931295,0.56478,0.211793,0.942203,-1.0219,-0.0732966,0.971698,-1.28427,0.947748,0.373811,-0.606933,0.86264,0.39793,-0.784024,1.29875,0.375125,0.330897,1.17353,0.382242,-0.00287918,2.21365,0.0551222,18.8495,2.21205,0.0594027,17.4643,2.09823,0.0516145,17.8942,2.10271,0.0526899,17.6141,-1.15654,0.646272,-1.78955,-0.845206,0.563224,-1.50066,-0.138665,0.69765,-0.19876,-0.263122,0.662105,-0.397402
57,0.57,0.58,1.09662,7.83758e-05,1.49828,0.669696,0.599765,1.66094,0.77059,0.732323,1.04713,0.578962,-0.0854759,1.6569,0.753126,0.743941,1.04002,0.578685,-0.0977945,1.63254,0.749314,0.715214,1.48594,0.667248,0.583478,1.63594,0.767133,0.703037,1.7965,0.763984,0.916095,1.90047,0.874801,0.918901,1.8681,0.0359687,21.4487,1.84841,0.0418637,17.9582,1.86604,0.0380606,20.2159,1.8469,0.0423289,17.725,1.87128,0.0360383,21.4955,1.84903,0.0419285,17.9452,1.8673,0.038122,20.2162,1.84749,0.0423928,17.7122,0.497154,0.148449,-4.03816,0.436821,0.165222,-3.99338,0.674527,0.266313,-1.58493,0.650859,0.29663,-1.50273,0.645653,1.0172,-0.443339,0.189221,1.08686,-0.83488,2.07406,0.886505,1.10258,2.04353,0.928542,1.01979,0.379248,0.432561,-1.65842,0.31131,0.463292,-1.69505,0.837581,0.337354,-0.767843,0.724952,0.346926,-1.07131,1.93671,0.0638205,13.1635,1.93178,0.0678674,12.3058,1.83127,0.0473155,15.5268,1.83041,0.0488006,15.0367,1.2552,0.908068,0.17464,1.25903,0.980808,0.165589,1.74752,0.986222,0.659996,1.83223,1.01638,0.723756,0.533448,0.383162,-1.46979,0.543855,0.416929,-1.32579,0.797585,0.370001,-0.808189,0.691012,0.376747,-1.07659,1.93784,0.0557386,15.0923,1.94255,0.0601483,14.0641,1.80934,0.0519853,13.7101,1.81403,0.0529849,13.54,-0.369024,0.67078,-0.550141,-0.824149,0.580083,-1.42074,0.823748,0.720705,1.14298,1.00112,0.685952,1.45946
58,0.58,0.59,0.748349,0.000259972,0.439453,0.654616,-0.471873,0.642885,0.749979,-0.140622,0.389776,0.571205,-0.627748,0.636362,0.732537,-0.152875,0.256748,0.578537,-0.849729,0.437492,0.748091,-0.415534,0.333942,0.665806,-0.622414,0.447577,0.766114,-0.392593,1.23412,0.740556,0.65596,1.31823,0.851384,0.669361,1.74978,0.0361022,27.7389,1.75954,0.0419531,24.103,1.74493,0.0382063,26.0841,1.75833,0.0424185,23.81,1.75505,0.0361742,27.8292,1.76315,0.0420219,24.1492,1.74938,0.0382713,26.1561,1.76186,0.0424864,23.8551,0.372102,0.14932,-2.51973,0.326798,0.165902,-2.54095,0.594954,0.264412,-0.580135,0.543832,0.293762,-0.696201,-0.744993,0.962954,-1.55079,-1.3569,1.01523,-2.07366,1.23932,0.881973,0.556674,1.16313,0.906751,0.457434,0.65945,0.433417,-0.205112,0.888412,0.458336,0.30559,0.559339,0.333414,-0.566893,0.468633,0.343596,-0.814082,1.7353,0.0641614,15.3824,1.75272,0.0681547,14.7367,1.74966,0.0474651,21.0957,1.75942,0.0488832,20.6834,-0.102274,0.869818,-0.977932,-0.160679,0.94622,-0.960694,0.994926,0.980551,0.251468,0.985499,0.990566,0.239409,0.883679,0.378854,0.35721,1.14616,0.40371,0.985399,0.343111,0.368564,-1.09951,0.317377,0.374575,-1.15056,1.74083,0.0559594,17.7358,1.75253,0.0602137,16.677,1.74816,0.0521796,19.1609,1.76032,0.053098,19.0586,-1.30993,0.655733,-1.99765,-1.36527,0.572349,-2.38538,-0.155501,0.706,-0.220256,0.0673512,0.67143,0.10031
59,0.59,0.6,0.859305,7.13788e-05,0.376654,0.678251,-0.711612,0.272191,0.768174,-0.764299,0.135782,0.58639,-1.23386,0.233935,0.750072,-0.833747,0.0352877,0.588225,-1.40085,0.165356,0.750452,-0.924709,0.275135,0.680852,-0.857999,0.20937,0.768862,-0.845321,0.968255,0.766767,0.14209,0.67011,0.87411,-0.216444,1.54684,0.0365315,18.8204,1.53401,0.0425606,15.8529,1.5442,0.0386609,17.7155,1.53396,0.043036,15.6765,1.5523,0.0366023,18.9332,1.53819,0.0426291,15.9254,1.54818,0.0387236,17.7896,1.53796,0.0431034,15.7447,0.436631,0.151212,-2.79525,0.486692,0.168384,-2.21287,0.184589,0.270027,-2.4987,-0.0569648,0.30029,-3.05129,0.951172,0.996535,0.0921861,1.29753,1.07516,0.407591,-0.0113234,0.915305,-0.951189,0.00821456,0.925304,-0.919796,0.737543,0.43579,-0.279407,0.685624,0.458705,-0.378634,-0.120754,0.3431,-2.85649,-0.218348,0.351662,-3.06446,1.56701,0.0648044,10.9206,1.5851,0.0689653,10.5241,1.53298,0.0480694,14.0147,1.52405,0.0496056,13.4006,0.391647,0.913962,-0.511683,0.363004,1.01612,-0.488425,0.36128,1.0044,-0.495841,0.233897,1.00453,-0.622589,0.831603,0.384844,-0.0719845,0.843271,0.414708,-0.0386643,-0.379775,0.377829,-3.27948,-0.392645,0.382069,-3.27676,1.52926,0.0564376,11.8707,1.53035,0.0609089,11.0172,1.55601,0.0529258,13.1637,1.53519,0.0538593,12.5491,-1.17153,0.679356,-1.72447,-1.41652,0.587532,-2.41097,0.192065,0.730027,0.263093,-0.0599771,0.694903,-0.0863101
60,0.6,0.61,0.563641,0.000206042,-0.385166,0.662434,-1.4323,-0.315839,0.722516,-1.21725,-0.429408,0.584389,-1.69929,-0.326816,0.706225,-1.26087,-0.425012,0.580932,-1.70184,-0.243557,0.711324,-1.13478,-0.350789,0.665981,-1.37306,-0.225969,0.728014,-1.08461,0.77125,0.763187,0.272029,0.752682,0.821125,0.230222,1.04236,0.0368443,12.9931,1.03093,0.042853,10.9045,1.03931,0.038999,12.1969,1.02933,0.0433258,10.7486,1.04806,0.0369174,13.1217,1.0353,0.0429307,10.9866,1.04417,0.0390665,12.3002,1.03361,0.0434026,10.828,-0.0380777,0.152194,-3.95364,-0.0440346,0.17061,-3.56178,0.101418,0.271453,-1.70277,0.108559,0.302433,-1.50474,-0.351139,1.04081,-0.878913,-0.260479,1.08045,-0.762755,-0.408145,0.858832,-1.13152,-0.330369,0.866951,-1.03121,0.35493,0.445738,-0.468238,0.567533,0.472775,0.00823251,-0.0385714,0.341968,-1.76102,0.00834052,0.353702,-1.56997,1.09686,0.0655294,8.13702,1.09354,0.0691602,7.66192,1.01099,0.0484378,9.23561,1.01679,0.049993,9.06433,-0.654208,0.934419,-1.30332,-0.737183,0.995511,-1.30669,-0.109298,0.939075,-0.716597,-0.135737,0.939397,-0.744496,0.365103,0.391026,-0.507735,0.529418,0.420235,-0.0814367,-0.128583,0.376749,-1.83736,-0.0486904,0.384601,-1.59212,1.09546,0.0569621,9.33637,1.10476,0.061325,8.82386,0.994956,0.0533677,8.08195,1.00354,0.0542248,8.11258,-1.42933,0.663585,-2.15396,-1.47747,0.585554,-2.5232,-0.486584,0.715895,-0.679687,-0.347088,0.679693,-0.510655
61,0.61,0.62,0.465893,0.000150271,-0.376926,0.657806,-1.28126,-0.260817,0.769321,-0.944612,-0.208647,0.570753,-1.18184,-0.254832,0.750975,-0.95972,-0.0287933,0.570244,-0.867499,-0.0981384,0.751474,-0.750567,-0.276318,0.661571,-1.12189,-0.115088,0.770149,-0.754375,-0.166558,0.758734,-0.83356,0.0454804,0.887112,-0.473912,0.858207,0.0371522,10.5596,0.834445,0.0432534,8.52077,0.842929,0.0393063,9.59225,0.832628,0.0437329,8.38578,0.862336,0.0372304,10.6484,0.837943,0.0433251,8.58739,0.84709,0.0393763,9.68086,0.836091,0.0438036,8.45131,-0.302247,0.15348,-5.0048,-0.397849,0.17188,-5.02527,0.490488,0.274067,0.0897396,0.471168,0.306792,0.0171933,-0.0738469,0.958659,-0.563015,0.191106,1.01198,-0.271535,-0.581597,0.891754,-1.17464,-0.379167,0.933917,-0.904856,0.368122,0.448042,-0.218217,0.33929,0.469175,-0.269842,0.558058,0.346059,0.266327,0.500261,0.359884,0.0954978,0.874186,0.0660403,6.18248,0.863634,0.0701053,5.67348,0.827549,0.0488213,7.40775,0.826604,0.0504218,7.15387,-0.427956,0.855641,-1.04465,-0.402906,0.923739,-0.940524,-0.324601,1.00264,-0.788415,-0.200419,1.02359,-0.650958,0.627147,0.388197,0.415392,0.731735,0.411432,0.646138,0.371286,0.38553,-0.245396,0.373233,0.392746,-0.235929,0.826644,0.0574186,6.28282,0.800083,0.0619647,5.39323,0.855791,0.0537833,7.24943,0.84374,0.0547174,6.90543,-1.22402,0.658984,-1.85743,-1.07098,0.571966,-1.87246,-0.867413,0.712616,-1.21722,-0.074679,0.675474,-0.110558
62,0.62,0.63,0.169317,0.000151663,-0.123331,0.686016,-0.426591,0.409191,0.774806,0.309593,-0.0868299,0.602211,-0.425344,0.401962,0.757475,0.307132,0.0261226,0.607959,-0.235533,0.416649,0.758035,0.32628,-0.0780923,0.694207,-0.356391,0.422539,0.775843,0.326383,0.778789,0.787847,0.773591,1.32792,0.884981,1.30918,1.17723,0.0376079,26.8005,1.16638,0.0438395,22.7435,1.1859,0.0397858,25.5515,1.16766,0.0443254,22.5229,1.18212,0.0376812,26.8782,1.16884,0.043913,22.7614,1.19037,0.0398527,25.6207,1.17006,0.0443981,22.5403,-0.695314,0.154184,-5.60781,-0.737666,0.172689,-5.25211,-0.477203,0.274393,-2.35618,-0.378312,0.310149,-1.7657,-1.45867,1.02696,-1.58525,-1.68401,1.11732,-1.65872,0.778434,0.915102,0.665627,0.953288,0.931375,0.841734,-0.664574,0.442877,-1.8829,-0.628095,0.477797,-1.66893,-0.373736,0.348695,-1.55739,-0.324144,0.362902,-1.35976,1.24202,0.0666345,16.0983,1.25636,0.0707824,15.3575,1.15829,0.049486,19.985,1.15045,0.0511113,19.196,-1.05544,0.931585,-1.3147,-1.01851,1.02893,-1.15442,0.832429,1.00767,0.658066,1.01805,1.01373,0.83724,-0.622532,0.38937,-2.03367,-0.581189,0.424706,-1.76712,-0.350439,0.385443,-1.34846,-0.302682,0.395231,-1.19424,1.2376,0.0581352,18.3759,1.24915,0.0627141,17.2184,1.14507,0.0544286,17.9272,1.1397,0.0555069,17.4822,-1.3137,0.687172,-1.91175,-1.26895,0.603389,-2.10304,0.353872,0.738857,0.478946,0.571983,0.703129,0.813483
63,0.63,0.64,0.00785306,0.000486223,-0.989012,0.679153,-1.46781,-0.560804,0.779474,-0.729539,-1.01968,0.591998,-1.7357,-0.592644,0.761062,-0.789024,-0.942486,0.599308,-1.58573,-0.513936,0.776809,-0.671709,-0.930637,0.688031,-1.36402,-0.49112,0.796024,-0.626832,-0.0411227,0.770649,-0.0635512,0.280668,0.882825,0.309025,0.563934,0.037961,14.6488,0.57919,0.0441833,12.9311,0.555957,0.0401381,13.6555,0.579309,0.0446754,12.7913,0.570065,0.0380387,14.78,0.582949,0.0442576,12.9943,0.561227,0.0402081,13.7628,0.582917,0.0447488,12.8509,-0.381039,0.155806,-2.496,-0.339381,0.174237,-1.99289,-0.268972,0.275076,-1.00636,-0.201039,0.309837,-0.674201,-1.73077,1.01879,-1.70656,-1.28625,1.09691,-1.17976,-0.488097,0.905794,-0.547531,-0.374445,0.938254,-0.407457,-0.192932,0.442089,-0.454173,-0.15262,0.468534,-0.342501,-0.310962,0.350299,-0.910121,-0.211596,0.363301,-0.604041,0.507739,0.0671826,7.4407,0.506156,0.0716168,6.9579,0.579682,0.0499379,11.4508,0.593463,0.0514871,11.3739,-1.35681,0.912545,-1.49545,-0.799383,0.994392,-0.811789,-0.611877,1.00805,-0.614784,-0.46037,1.02544,-0.456605,-0.278037,0.388776,-0.735359,-0.302024,0.417618,-0.74201,-0.261066,0.387609,-0.693788,-0.163089,0.396329,-0.431313,0.498155,0.0586239,8.36351,0.495853,0.0634357,7.69283,0.601614,0.0549279,10.8098,0.607834,0.0558866,10.7357,-1.55024,0.680343,-2.27862,-1.58975,0.593219,-2.67986,-0.720039,0.732746,-0.98266,-0.607973,0.696796,-0.872526
64,0.64,0.65,0.0409981,0.000301845,-1.19003,0.685937,-1.79467,-1.24003,0.780783,-1.64069,-1.42786,0.602923,-2.43624,-1.27296,0.762448,-1.72334,-1.50214,0.607676,-2.53941,-1.42012,0.769444,-1.89893,-1.30054,0.696963,-1.92484,-1.38871,0.788437,-1.81335,-1.18683,0.78326,-1.56759,-1.42321,0.881834,-1.66041,0.519315,0.0384108,12.4527,0.504534,0.044795,10.3479,0.498267,0.0406297,11.2546,0.501213,0.0452959,10.1602,0.526853,0.0384884,12.6234,0.510257,0.0448719,10.4577,0.504026,0.0407008,11.3764,0.506743,0.0453718,10.2651,-0.747204,0.157573,-5.00213,-0.800267,0.176694,-4.76114,-0.654447,0.284217,-2.44688,-0.791016,0.318862,-2.60933,-0.348491,1.03497,-0.376329,-0.374046,1.08712,-0.381785,-1.75833,0.911634,-1.97374,-1.46667,0.943166,-1.59852,-0.178202,0.459524,-0.477015,-0.452397,0.485349,-1.01658,-0.917431,0.36083,-2.65618,-0.864923,0.373734,-2.42398,0.508649,0.0681786,6.85921,0.479942,0.0726304,6.04353,0.493159,0.050493,8.95492,0.50534,0.0522167,8.89259,-0.651716,0.938401,-0.738185,-0.827686,1.017,-0.854166,-1.74201,1.00167,-1.78003,-1.41635,1.02639,-1.41988,-0.384347,0.40297,-1.05552,-0.675485,0.431747,-1.65949,-0.890044,0.39948,-2.33064,-0.834195,0.40723,-2.14914,0.488159,0.0593474,7.53464,0.45791,0.0640806,6.50606,0.506251,0.0555971,8.36829,0.516049,0.0567138,8.37628,-1.69406,0.687144,-2.46536,-1.95472,0.60415,-3.23548,-0.535585,0.742488,-0.721337,-0.442828,0.703803,-0.629193
65,0.65,0.66,-0.151716,4.71078e-05,-1.92673,0.696167,-2.5497,-2.0858,0.815965,-2.37031,-1.52893,0.609294,-2.26035,-2.02894,0.797266,-2.35458,-1.56885,0.608559,-2.32867,-2.06867,0.792057,-2.42022,-1.95656,0.698803,-2.58276,-2.12322,0.811021,-2.4309,-1.94478,0.805276,-2.22665,-2.10673,0.948244,-2.06172,0.358339,0.0386798,13.1866,0.35457,0.0450278,11.2438,0.344146,0.0409117,12.1203,0.353381,0.0455254,11.0948,0.365645,0.0387574,13.3487,0.362191,0.0450991,11.3951,0.351892,0.040982,12.2885,0.361081,0.0455957,11.2466,-1.18038,0.159149,-6.46351,-1.16685,0.177257,-5.7269,-0.0642433,0.284145,0.307846,0.0694398,0.318486,0.694398,-2.03627,1.05997,-1.77792,-1.66248,1.11265,-1.35781,-1.85276,0.920784,-1.84738,-2.19592,0.986548,-2.07208,-0.497468,0.457771,-0.755295,-0.449443,0.486622,-0.611825,0.174984,0.361381,0.904034,0.182607,0.37314,0.895973,0.324686,0.0689276,6.91163,0.312744,0.0734922,6.31985,0.353721,0.050753,9.95876,0.361265,0.0524543,9.77959,-1.97391,0.937331,-1.94402,-1.66934,0.987041,-1.53755,-1.87835,1.03167,-1.67363,-2.26444,1.08621,-1.94503,-0.494202,0.407056,-0.841374,-0.445235,0.441207,-0.665262,0.310792,0.396083,1.16771,0.263241,0.405698,1.02282,0.319251,0.0599936,7.85028,0.304837,0.0646883,7.05773,0.36381,0.0558264,9.23446,0.370058,0.056985,9.15634,-2.27862,0.697372,-3.26744,-1.89458,0.610526,-3.10319,-1.86249,0.751922,-2.47697,-0.746349,0.714126,-1.04512
66,0.66,0.67,-0.2971,7.72062e-05,-1.32845,0.695799,-1.48225,-2.06839,0.79514,-2.22764,-1.02103,0.60343,-1.19969,-1.97029,0.776742,-2.15412,-1.02222,0.599005,-1.21055,-1.93439,0.773941,-2.11552,-1.27807,0.695233,-1.411,-2.02787,0.792659,-2.18351,-1.8038,0.778694,-1.93491,-2.47541,0.889325,-2.44939,0.246913,0.0391078,13.9106,0.190073,0.0455162,10.7033,0.215919,0.0413512,12.4064,0.186795,0.0460215,10.5146,0.251821,0.0391894,14.0069,0.197018,0.0455936,10.8374,0.221187,0.0414241,12.5117,0.193951,0.0460979,10.6524,-1.13469,0.160967,-5.20351,-1.13257,0.180361,-4.63222,-0.955513,0.287146,-2.29296,-0.984636,0.324099,-2.12138,0.287881,1.05792,0.552956,-0.199057,1.14897,0.0853306,-2.41997,0.919108,-2.3097,-2.54821,0.954408,-2.35865,-0.554316,0.460423,-0.558652,-0.155784,0.487516,0.289869,-1.17705,0.366044,-2.40395,-1.16472,0.379993,-2.28325,0.251251,0.0695004,7.8899,0.224974,0.073835,7.07082,0.198535,0.0513533,9.65148,0.179379,0.053057,8.98051,0.347717,0.938592,0.687004,0.0470987,1.02207,0.336765,-3.04714,1.02521,-2.68241,-2.9656,1.04507,-2.55342,-0.672236,0.406889,-0.921961,-0.43891,0.439781,-0.322455,-1.2026,0.403773,-2.2426,-1.18899,0.413869,-2.15499,0.266397,0.0605878,9.30051,0.260104,0.0651815,8.54851,0.176049,0.0564598,8.38029,0.161532,0.0576602,7.95405,-1.54963,0.697031,-2.22319,-1.27285,0.604702,-2.10492,-0.372934,0.752721,-0.495447,-0.193754,0.714176,-0.271297
67,0.67,0.68,-0.493128,0.000369842,-1.47972,0.731367,-1.34897,-1.25991,0.82912,-0.924816,-1.42287,0.630881,-1.47371,-1.27754,0.810184,-0.968192,-1.23557,0.632368,-1.17407,-1.1485,0.81063,-0.808469,-1.31832,0.740723,-1.11403,-1.12836,0.830012,-0.765329,-1.65569,0.828571,-1.40309,-1.26345,0.930825,-0.827567,-0.180518,0.0393801,7.93826,-0.216174,0.0458477,6.04073,-0.195495,0.0416472,7.14653,-0.217866,0.0463542,5.93823,-0.175709,0.0394569,8.0447,-0.212776,0.0459212,6.10505,-0.191114,0.0417145,7.24,-0.214571,0.0464268,5.99991,-0.873744,0.160498,-2.37146,-0.733465,0.179616,-1.33806,-0.26105,0.286932,0.808825,0.0659676,0.319536,1.74971,-2.05045,1.11299,-1.39923,-2.1061,1.20162,-1.34233,-1.0943,0.967423,-0.62142,-1.03884,0.997374,-0.547151,-0.936236,0.467136,-0.948565,-0.879154,0.49577,-0.77864,0.11179,0.36297,1.66658,0.273655,0.37417,2.04929,-0.157849,0.0700629,4.78539,-0.152263,0.0744098,4.58092,-0.214018,0.0516995,5.39869,-0.230616,0.0534413,4.91215,-1.94869,1.01535,-1.43356,-1.95781,1.12283,-1.30445,-0.998856,1.05339,-0.480096,-0.960438,1.08235,-0.431757,-0.942205,0.410129,-1.09496,-0.943769,0.439691,-1.0249,0.333094,0.400559,2.06267,0.447598,0.407626,2.30782,-0.176007,0.0610159,5.19735,-0.182347,0.0655876,4.73841,-0.210888,0.0568678,4.96309,-0.230114,0.0580914,4.52758,-1.28861,0.732556,-1.75906,-1.24716,0.632114,-1.973,-1.21867,0.785639,-1.55119,-0.605979,0.748771,-0.809298
68,0.68,0.69,-0.837066,0.000723261,-1.01621,0.728401,-0.245937,-0.783903,0.808832,0.0657282,-0.85804,0.62901,-0.0333456,-0.756007,0.789773,0.102635,-1.03443,0.639503,-0.308624,-0.894227,0.80559,-0.0709558,-1.12802,0.736403,-0.395096,-0.925008,0.8255,-0.106532,-0.598254,0.849221,0.281213,-0.385635,0.942311,0.479067,-0.571328,0.0395704,6.71558,-0.616234,0.0461021,4.79005,-0.584107,0.0418481,6.04468,-0.618657,0.0466124,4.68563,-0.570218,0.0396489,6.73028,-0.615783,0.0461806,4.79168,-0.582633,0.0419172,6.06987,-0.618131,0.0466899,4.68913,-1.29549,0.161833,-2.83273,-1.33846,0.181706,-2.75938,-0.803336,0.288966,0.116725,-0.722823,0.325923,0.350519,-1.75332,1.10824,-0.826766,-1.84938,1.13343,-0.893143,-0.518428,0.963461,0.330722,-0.504419,0.976606,0.340615,-0.867678,0.463274,-0.0660779,-0.778501,0.495857,0.118108,-0.767806,0.368426,0.187986,-0.710715,0.38187,0.330874,-0.475615,0.0703103,5.14079,-0.521603,0.0746949,4.22335,-0.637489,0.0519784,3.83962,-0.637463,0.0537292,3.71497,-2.02212,0.999321,-1.18586,-2.1634,1.04902,-1.26435,0.0152308,1.05989,0.804138,-0.187649,1.06549,0.609499,-1.18582,0.407486,-0.855868,-1.27825,0.438282,-1.00663,-0.469711,0.407818,0.90078,-0.513708,0.417145,0.775167,-0.570802,0.0612965,4.34386,-0.649925,0.0658342,2.84261,-0.594616,0.0571512,4.24224,-0.607877,0.058429,3.92251,-0.433573,0.729606,-0.594257,-0.287823,0.630258,-0.456674,-0.212871,0.783626,-0.271648,0.279287,0.746162,0.374298
69,0.69,0.7,-0.691754,0.000685077,-1.83942,0.695929,-1.64911,-1.42721,0.791461,-0.929232,-1.6129,0.611839,-1.50553,-1.38649,0.773216,-0.898503,-1.54247,0.616663,-1.37955,-1.34158,0.794132,-0.818288,-1.82236,0.708201,-1.59645,-1.38607,0.813265,-0.853739,-1.29704,0.797004,-0.759454,-0.905487,0.902396,-0.236851,-0.503528,0.0398953,4.718,-0.530235,0.0465846,3.46723,-0.531476,0.0421977,3.79828,-0.533437,0.0471036,3.36104,-0.499234,0.0399795,4.81548,-0.527489,0.0466681,3.51987,-0.527014,0.0422748,3.89688,-0.530609,0.0471862,3.4151,-1.23694,0.164189,-3.32051,-1.1976,0.184338,-2.74412,-1.33779,0.294996,-2.19,-1.23086,0.332106,-1.6233,-2.42138,1.09689,-1.57685,-1.68924,1.17776,-0.846941,-1.44641,0.900082,-0.838435,-1.35952,0.948326,-0.704148,-1.29167,0.475121,-1.26266,-1.21631,0.511511,-1.0255,-1.36326,0.375275,-1.78938,-1.23404,0.388952,-1.39423,-0.516181,0.0708013,2.4798,-0.49518,0.075365,2.60829,-0.539001,0.0524444,2.91267,-0.540855,0.0543049,2.77875,-2.31087,0.988151,-1.63853,-1.74906,1.07998,-0.979003,-1.35601,0.979502,-0.678158,-1.28959,1.0312,-0.579745,-1.49751,0.422129,-1.90879,-1.54892,0.459064,-1.86721,-1.19848,0.411654,-1.23095,-1.11044,0.423553,-0.988518,-0.509373,0.0618242,2.94999,-0.489799,0.0664175,3.04069,-0.548933,0.0576181,2.47875,-0.548549,0.0590973,2.42322,-1.31241,0.697212,-1.88236,-1.11366,0.613144,-1.81631,-0.501626,0.75587,-0.66364,-0.602475,0.715035,-0.842581
70,0.7,0.71,-0.94328,0.000217206,-1.77062,0.731292,-1.13134,-1.63364,0.833302,-0.828463,-1.43285,0.636831,-0.768758,-1.58506,0.813443,-0.788962,-1.36578,0.633629,-0.666795,-1.39164,0.8159,-0.549526,-1.63675,0.733543,-0.945374,-1.42938,0.836183,-0.581329,-1.24834,0.835636,-0.365059,-1.33109,0.953953,-0.406529,-1.11305,0.0401744,-4.2258,-1.15162,0.0467627,-4.4552,-1.12862,0.0424831,-4.36276,-1.15395,0.0472856,-4.45517,-1.11181,0.0402545,-4.18664,-1.15022,0.0468401,-4.41805,-1.12643,0.0425549,-4.30393,-1.15242,0.0473619,-4.41583,-2.17284,0.166438,-7.38752,-2.22171,0.186429,-6.85744,-1.82742,0.295223,-2.99484,-2.01869,0.328105,-3.27763,-2.13931,1.13854,-1.05049,-2.50818,1.23272,-1.26947,-1.52164,0.953742,-0.606412,-1.40681,0.999357,-0.463827,-1.49046,0.485726,-1.12652,-1.63539,0.521018,-1.32837,-2.01349,0.371522,-2.88062,-2.102,0.383023,-3.02519,-1.04935,0.071492,-1.4836,-1.06168,0.0760941,-1.55597,-1.16763,0.0527296,-4.25474,-1.17184,0.0544949,-4.19424,-1.8986,1.01113,-0.944812,-2.0473,1.09172,-1.01126,-1.63939,1.05774,-0.65811,-1.45682,1.09402,-0.469409,-1.32834,0.423285,-0.9097,-1.36974,0.452146,-0.9432,-2.26275,0.411221,-3.20866,-2.26352,0.418424,-3.15528,-1.07043,0.0624182,-2.03707,-1.0916,0.0671484,-2.20891,-1.17459,0.0578898,-3.99565,-1.1755,0.0592477,-3.91944,-0.644185,0.732529,-0.879399,-0.321038,0.638102,-0.503114,0.0568043,0.788634,0.0720287,0.402222,0.749993,0.536301
71,0.71,0.72,-0.994639,0.000225361,-1.70308,0.743449,-0.952913,-1.22259,0.839688,-0.271474,-1.46329,0.643595,-0.728173,-1.20892,0.820415,-0.261182,-1.42444,0.64996,-0.661269,-1.08112,0.831043,-0.10406,-1.59956,0.753573,-0.802733,-1.08989,0.851051,-0.11192,-1.73989,0.85028,-0.876482,-1.24501,0.952273,-0.262917,-0.947699,0.0404552,1.16028,-1.01081,0.0471485,-0.342934,-0.983089,0.0427866,0.269929,-1.01615,0.0476692,-0.451177,-0.945703,0.0405353,1.20722,-1.01017,0.0472265,-0.328862,-0.980633,0.0428575,0.326786,-1.01549,0.0477462,-0.436706,-1.36845,0.16899,-2.21206,-1.43535,0.189866,-2.32118,-1.23893,0.301191,-0.811091,-1.18623,0.337263,-0.568071,-3.25292,1.13375,-1.99188,-3.68514,1.22037,-2.20466,-0.65646,0.980687,0.344839,-0.576863,1.00968,0.413772,-1.24799,0.491886,-0.515062,-1.1849,0.526758,-0.361199,-1.23393,0.380509,-0.628872,-1.18652,0.394479,-0.486411,-0.882626,0.0718172,1.5597,-0.898103,0.0761979,1.2669,-1.03252,0.053167,-0.712508,-1.03906,0.0549668,-0.808118,-3.3415,1.01398,-2.31452,-3.64445,1.10574,-2.39642,-0.0230867,1.08536,0.895139,-0.181417,1.10128,0.738436,-1.50923,0.432655,-1.18938,-1.60568,0.467462,-1.30714,-1.00316,0.418979,-0.0203467,-1.02811,0.429648,-0.0779022,-0.930039,0.0626394,1.0313,-0.96396,0.067391,0.455239,-1.02499,0.058454,-0.51927,-1.03411,0.0597325,-0.660825,-0.722448,0.744684,-0.97014,-0.517584,0.64487,-0.802616,-0.464149,0.802143,-0.578636,-0.334626,0.762414,-0.438904
72,0.72,0.73,-1.17902,0.000360807,-1.58526,0.755066,-0.538019,-1.78991,0.868117,-0.703698,-1.70457,0.658655,-0.797914,-1.78688,0.848267,-0.716591,-1.66733,0.659777,-0.740107,-1.83936,0.850693,-0.776241,-1.63281,0.756618,-0.599764,-1.85465,0.870979,-0.775717,-1.59347,0.856602,-0.483829,-2.16771,0.984073,-1.0047,-1.29194,0.040683,-2.77571,-1.30541,0.0473953,-2.66676,-1.30272,0.0430187,-2.87562,-1.30699,0.0479189,-2.67063,-1.29035,0.0407608,-2.73123,-1.30387,0.0474694,-2.63003,-1.30176,0.0430886,-2.84859,-1.30546,0.047992,-2.63466,-2.30374,0.168282,-6.68351,-2.28,0.187895,-5.85952,-1.91442,0.298169,-2.4664,-1.60321,0.331533,-1.27948,-0.791155,1.09854,0.353071,-1.14461,1.14275,0.0301143,-2.12152,1.02416,-0.920267,-1.95745,1.05252,-0.739589,-2.70731,0.494062,-3.09333,-2.65387,0.532864,-2.76778,-1.47659,0.373722,-0.796225,-1.37539,0.386472,-0.508114,-1.28728,0.0722263,-1.49897,-1.29593,0.0766024,-1.52618,-1.31032,0.0534493,-2.45658,-1.30914,0.0552602,-2.35474,-1.2074,1.0153,-0.0279504,-1.68496,1.11418,-0.454089,-1.97271,1.12004,-0.708628,-1.83455,1.14301,-0.573511,-2.52952,0.434137,-3.11078,-2.42005,0.471982,-2.6294,-1.37789,0.410006,-0.485054,-1.29805,0.419801,-0.283537,-1.29307,0.0628809,-1.81381,-1.30069,0.0676163,-1.79947,-1.31035,0.058837,-2.23207,-1.30916,0.0600487,-2.16722,-0.283498,0.756294,-0.374852,-0.414224,0.659915,-0.627692,0.329163,0.811806,0.40547,0.718477,0.773591,0.928756
73,0.73,0.74,-1.35176,0.00040978,-2.04782,0.746719,-0.932152,-1.86975,0.825439,-0.627529,-2.38366,0.646343,-1.59652,-1.90286,0.80656,-0.683276,-2.27058,0.640497,-1.43455,-1.73256,0.806086,-0.472412,-1.89522,0.747527,-0.72701,-1.69157,0.825251,-0.411765,-1.20978,0.840876,0.168842,-0.797189,0.943281,0.587916,-1.62297,0.0410613,-6.60492,-1.63098,0.0478997,-5.82928,-1.6269,0.0434266,-6.33572,-1.63007,0.0484292,-5.74678,-1.62002,0.0411442,-6.52004,-1.63011,0.0479837,-5.8009,-1.62546,0.0435003,-6.29199,-1.62931,0.0485122,-5.7213,-2.42629,0.171114,-6.27963,-2.38536,0.192043,-5.38212,-2.69865,0.304344,-4.42558,-2.59029,0.34476,-3.59244,-2.99092,1.21282,-1.35154,-3.20432,1.3327,-1.39008,-1.41093,0.944944,-0.0626151,-1.52071,0.981052,-0.172215,-2.48855,0.488676,-2.32628,-2.45876,0.522487,-2.11872,-2.81467,0.387736,-3.77296,-2.61912,0.404428,-3.13371,-1.66948,0.0727657,-4.36635,-1.69366,0.0773697,-4.4191,-1.60595,0.0540036,-4.70686,-1.61773,0.055843,-4.76289,-2.67514,1.05576,-1.25348,-2.64549,1.13217,-1.1427,-1.40458,1.05554,-0.0500375,-1.53788,1.07432,-0.173243,-3.09504,0.432505,-4.03066,-3.35048,0.469449,-4.25758,-2.35291,0.42697,-2.34477,-2.30344,0.440497,-2.16048,-1.66443,0.0636126,-4.91525,-1.67907,0.0687425,-4.76136,-1.59725,0.0593043,-4.13954,-1.61324,0.0606306,-4.31264,-0.422353,0.747985,-0.564654,-0.76364,0.647651,-1.17909,0.65084,0.806359,0.807134,0.378474,0.766074,0.494044
74,0.74,0.75,-1.31465,6.12663e-05,-1.3197,0.715238,-0.00707198,-1.59739,0.813443,-0.347588,-1.65512,0.626185,-0.543722,-1.61927,0.795066,-0.383146,-1.61323,0.631545,-0.472782,-1.51527,0.796866,-0.25177,-1.25499,0.722687,0.0825439,-1.49292,0.815743,-0.218547,0.313762,0.813945,2.00064,0.111451,0.927724,1.5372,-1.8208,0.0413236,-12.2486,-1.83333,0.0481728,-10.7672,-1.83211,0.0437128,-11.8378,-1.83278,0.0486995,-10.6393,-1.82144,0.0414126,-12.2378,-1.83402,0.04826,-10.762,-1.83386,0.043794,-11.8558,-1.83352,0.0487858,-10.6358,-2.62527,0.173069,-7.57284,-2.53976,0.194423,-6.30128,-2.09226,0.305511,-2.5453,-2.09839,0.343424,-2.28215,-0.100669,1.10837,1.09528,-0.0910311,1.19028,1.028,-2.14293,0.934597,-0.886246,-1.99068,0.977478,-0.691608,-2.08244,0.494152,-1.55376,-2.04452,0.523177,-1.39509,-2.09769,0.387842,-2.01897,-2.11014,0.402468,-1.97655,-1.86151,0.0734184,-7.44861,-1.90406,0.0779373,-7.56267,-1.81764,0.0543029,-9.26284,-1.81895,0.0561449,-8.98224,-0.404655,0.986417,0.922521,-0.602916,1.06356,0.669197,-2.25797,1.0358,-0.910717,-2.02487,1.0695,-0.664077,-2.37901,0.4353,-2.44514,-2.51044,0.467899,-2.55566,-1.84214,0.427763,-1.23315,-1.94341,0.438592,-1.4336,-1.83681,0.0640649,-8.1506,-1.85215,0.0687997,-7.81257,-1.8284,0.0596731,-8.60942,-1.82609,0.0610507,-8.3774,0.514155,0.716577,0.717515,0.166327,0.627553,0.265041,0.772559,0.777755,0.99332,1.30556,0.735879,1.77416
75,0.75,0.76,-1.3039,0.000101159,-1.80855,0.752825,-0.670334,-1.41346,0.832584,-0.131586,-1.8982,0.658669,-0.902268,-1.43594,0.813427,-0.162321,-1.75368,0.659868,-0.681611,-1.34491,0.819917,-0.0500116,-1.68078,0.762701,-0.494132,-1.31515,0.839644,-0.0133874,-1.12247,0.843897,0.214999,-0.99019,0.929725,0.337427,-2.09478,0.041667,-18.9809,-2.09635,0.0484724,-16.3485,-2.08798,0.044057,-17.7968,-2.09516,0.0490057,-16.1462,-2.09554,0.0417505,-18.9612,-2.09848,0.0485578,-16.3634,-2.08893,0.0441326,-17.7879,-2.09732,0.0490901,-16.1624,-2.15543,0.172789,-4.9281,-2.1676,0.192458,-4.48772,-1.59312,0.308248,-0.938253,-1.55961,0.341687,-0.748372,-2.15525,1.16329,-0.731847,-1.71782,1.24223,-0.333202,-1.57442,0.98659,-0.274189,-1.33471,0.997472,-0.0308883,-2.12967,0.510982,-1.61604,-2.34724,0.538923,-1.93596,-1.29683,0.386347,0.0182994,-1.3882,0.399155,-0.211181,-2.05618,0.073969,-10.1702,-2.04431,0.0786578,-9.41304,-2.10363,0.0547395,-14.6096,-2.10498,0.0564651,-14.1872,-2.3443,1.05476,-0.986384,-2.0675,1.15043,-0.663747,-1.2592,1.07438,0.0416101,-1.13323,1.08218,0.157712,-1.62767,0.447991,-0.7227,-1.56137,0.475097,-0.541928,-1.56298,0.424701,-0.610029,-1.55895,0.435217,-0.586016,-2.06071,0.0646128,-11.7129,-2.0471,0.0694176,-10.7061,-2.10952,0.0601138,-13.4015,-2.11172,0.0613982,-13.1571,0.280384,0.754117,0.371805,0.197341,0.659991,0.299006,-0.215429,0.813487,-0.264821,0.34688,0.772399,0.449094
76,0.76,0.77,-1.53699,0.00022174,-2.12366,0.742827,-0.789773,-2.22882,0.839135,-0.824447,-2.26388,0.648554,-1.12078,-2.24428,0.820114,-0.862431,-2.30193,0.663181,-1.15344,-2.16276,0.856274,-0.730804,-2.03883,0.763311,-0.657446,-2.14041,0.876719,-0.688268,-0.924152,0.858185,0.714113,-1.06558,0.97116,0.485413,-2.30843,0.0420501,-18.3457,-2.33773,0.04901,-16.3382,-2.31911,0.0444663,-17.5889,-2.33917,0.0495526,-16.1885,-2.3086,0.0421381,-18.3115,-2.33803,0.0490968,-16.3154,-2.31977,0.044546,-17.5724,-2.33952,0.0496385,-16.1675,-2.81532,0.173036,-7.38764,-2.82394,0.194381,-6.62077,-2.34915,0.310997,-2.61148,-2.30728,0.349222,-2.20573,-1.69613,1.11383,-0.142874,-1.91938,1.20429,-0.317518,-2.41237,0.991296,-0.883065,-2.30893,1.00934,-0.764791,-2.52163,0.500761,-1.96627,-2.92128,0.533679,-2.59386,-2.25391,0.395676,-1.81189,-2.17492,0.408591,-1.56128,-2.27115,0.0745622,-9.84625,-2.27998,0.0794787,-9.34826,-2.3427,0.0552788,-14.5754,-2.35059,0.0570896,-14.2513,-1.35177,1.00107,0.185029,-1.25895,1.09029,0.25502,-2.91514,1.09911,-1.25387,-2.64207,1.10268,-1.00217,-2.58622,0.448799,-2.33785,-2.84902,0.489938,-2.67795,-2.14237,0.431006,-1.40458,-2.10407,0.443618,-1.2783,-2.27865,0.0650961,-11.3933,-2.28543,0.0700771,-10.6802,-2.35106,0.0607506,-13.4002,-2.35765,0.0620758,-13.2202,0.196117,0.744161,0.263541,0.0447225,0.649922,0.0688121,0.225496,0.805302,0.280014,0.691663,0.762714,0.906844
77,0.77,0.78,-1.5129,0.000527258,-2.98603,0.766983,-1.92068,-2.72155,0.871633,-1.38664,-2.60839,0.664891,-1.64762,-2.71215,0.851529,-1.40835,-2.54709,0.662574,-1.56086,-2.74133,0.857405,-1.43272,-3.00443,0.76655,-1.94576,-2.75107,0.877991,-1.41023,-2.63787,0.880246,-1.27801,-2.59065,1.00669,-1.07059,-2.16374,0.0420968,-15.4604,-2.21624,0.0490186,-14.3483,-2.19177,0.0445086,-15.2524,-2.22019,0.0495613,-14.2709,-2.16202,0.0421813,-15.3886,-2.21465,0.0490999,-14.2921,-2.18906,0.0445837,-15.166,-2.2186,0.0496415,-14.2158,-2.55503,0.173901,-5.99265,-2.56457,0.194863,-5.39692,-1.92486,0.308301,-1.33621,-2.0845,0.346172,-1.65119,-4.36699,1.17961,-2.41952,-4.37127,1.28682,-2.22127,-2.05347,1.00689,-0.536864,-2.29658,1.04458,-0.750228,-1.64418,0.503894,-0.260514,-1.7319,0.53824,-0.40688,-2.07985,0.389318,-1.45626,-2.16117,0.404858,-1.6012,-2.12388,0.0746142,-8.18841,-2.16723,0.0796202,-8.21812,-2.22517,0.0553374,-12.8714,-2.23039,0.0570841,-12.5689,-3.55489,1.06947,-1.90933,-3.09907,1.17914,-1.34519,-2.40275,1.09981,-0.809087,-2.56002,1.13774,-0.920343,-1.64449,0.436538,-0.301439,-1.68081,0.46478,-0.361264,-2.16941,0.433778,-1.51346,-2.23593,0.442931,-1.63236,-2.12265,0.065085,-9.36838,-2.14925,0.0701442,-9.07194,-2.24636,0.0608569,-12.0522,-2.24451,0.0620576,-11.7892,-0.796976,0.768278,-1.03735,-0.446377,0.666227,-0.670007,-1.06118,0.826627,-1.28374,-0.431004,0.786451,-0.548036
78,0.78,0.79,-1.87759,0.000115081,-1.87704,0.777195,0.000695874,-1.83416,0.888994,0.048849,-2.00562,0.680765,-0.188075,-1.85023,0.868167,0.0315134,-1.99628,0.683837,-0.173578,-1.81595,0.86323,0.0713978,-1.86179,0.775836,0.0203601,-1.81581,0.884245,0.0698601,-1.65081,0.894142,0.253618,-1.49246,1.01811,0.378277,-2.26134,0.0426163,-9.00485,-2.30845,0.0496157,-8.68413,-2.27787,0.0450889,-8.87774,-2.30962,0.0501615,-8.61281,-2.26233,0.0427001,-9.01038,-2.30993,0.0496969,-8.69954,-2.27924,0.0451649,-8.89306,-2.31112,0.0502415,-8.62906,-2.58268,0.176367,-3.99788,-2.58216,0.198367,-3.55189,-1.86776,0.314416,0.0312618,-1.90777,0.35311,-0.0854707,-0.756227,1.17285,0.956093,-0.688324,1.25713,0.94601,-2.63394,1.03258,-0.732489,-2.12922,1.07007,-0.235161,-1.60093,0.503143,0.54985,-1.54421,0.533876,0.624439,-2.0151,0.401218,-0.342735,-1.98667,0.413831,-0.263606,-2.1635,0.0757137,-3.77623,-2.18373,0.080655,-3.79576,-2.33415,0.0560172,-8.1504,-2.33398,0.0577987,-7.89627,-1.82143,1.05188,0.0533879,-2.33163,1.13908,-0.398603,-1.93407,1.14651,-0.0492686,-1.62352,1.16964,0.217215,-1.77526,0.445397,0.229735,-1.82554,0.480305,0.108369,-1.94843,0.44226,-0.160198,-1.93869,0.451093,-0.135468,-2.21903,0.0659256,-5.17924,-2.25974,0.0709028,-5.38978,-2.32435,0.0616557,-7.24613,-2.32675,0.0628368,-7.14812,0.402195,0.778506,0.516624,0.256709,0.682103,0.376349,-0.0092884,0.838385,-0.0110789,0.705632,0.796955,0.885411
79,0.79,0.8,-1.80888,0.000109495,-3.72511,0.798772,-2.39897,-4.02814,0.893742,-2.48311,-2.88225,0.695519,-1.54327,-3.92151,0.872871,-2.42033,-2.82414,0.702217,-1.44579,-3.93345,0.886945,-2.39538,-3.70816,0.813613,-2.33439,-4.04614,0.908546,-2.46247,-4.27097,0.910923,-2.70286,-5.05844,1.01783,-3.19264,-2.22032,0.0431248,-9.54088,-2.31033,0.0502636,-9.97643,-2.27376,0.0456156,-10.1912,-2.31664,0.0508209,-9.9913,-2.21776,0.0432079,-9.46322,-2.30515,0.0503468,-9.8571,-2.2688,0.0456898,-10.0663,-2.31121,0.0509029,-9.86855,-2.73196,0.176448,-5.2315,-2.65493,0.197071,-4.29313,-2.56604,0.315593,-2.39919,-2.73718,0.35272,-2.63185,-2.17792,1.24259,-0.296995,-1.92939,1.33852,-0.0900315,-4.76993,1.0408,-2.84499,-4.57682,1.07136,-2.5836,-2.02729,0.512248,-0.426392,-1.95995,0.538868,-0.280352,-2.86354,0.399884,-2.63743,-2.90563,0.412945,-2.65594,-2.15361,0.0765518,-4.50326,-2.16676,0.0816423,-4.38359,-2.33287,0.0566868,-9.24368,-2.34556,0.0585435,-9.16723,-2.41696,1.09621,-0.554714,-2.31694,1.17247,-0.433328,-5.06645,1.16128,-2.80514,-4.76287,1.17374,-2.51675,-2.18565,0.450706,-0.835963,-2.23337,0.481443,-0.881717,-2.89784,0.441047,-2.46906,-2.92643,0.450236,-2.48216,-2.22621,0.066819,-6.24574,-2.26615,0.0718948,-6.36034,-2.31131,0.0622937,-8.06556,-2.33401,0.0636696,-8.24786,-1.4563,0.800077,-1.8202,-0.664487,0.69686,-0.953544,-1.15906,0.858857,-1.34954,-0.993143,0.818028,-1.21407
80,0.8,0.81,-1.74563,0.000208369,-3.36063,0.77923,-2.07256,-3.29362,0.872249,-1.77471,-2.84992,0.674127,-1.63811,-3.22006,0.852417,-1.72971,-2.8305,0.673646,-1.61045,-3.15565,0.85822,-1.64296,-3.33762,0.784059,-2.03044,-3.22129,0.87861,-1.67955,-3.71507,0.882591,-2.23144,-3.33748,0.994232,-1.60109,-2.20622,0.0432954,-10.6384,-2.27846,0.0503763,-10.5771,-2.25385,0.0457936,-11.098,-2.28335,0.0509276,-10.5586,-2.20373,0.0433846,-10.5591,-2.27544,0.0504638,-10.4988,-2.25007,0.0458727,-10.9966,-2.28015,0.0510142,-10.4779,-2.56427,0.178615,-4.58327,-2.70251,0.199803,-4.78914,-2.27809,0.316604,-1.6818,-2.30219,0.352211,-1.58021,-3.45735,1.18794,-1.44091,-3.69979,1.27657,-1.5308,-3.29531,1.02986,-1.50475,-3.189,1.04642,-1.37935,-2.0273,0.51981,-0.541868,-1.72738,0.558811,0.032657,-2.41658,0.39888,-1.6821,-2.42693,0.411117,-1.65721,-2.16373,0.0768871,-5.43782,-2.2174,0.0820062,-5.75292,-2.29819,0.0568961,-9.71173,-2.29607,0.0586541,-9.38457,-3.42247,1.08089,-1.55135,-3.64254,1.18771,-1.59712,-3.29721,1.12358,-1.38093,-3.14482,1.13638,-1.23127,-2.20802,0.457234,-1.01129,-2.09294,0.494567,-0.702259,-2.33921,0.438528,-1.35359,-2.38073,0.44742,-1.41947,-2.18926,0.0671326,-6.60828,-2.23879,0.0722877,-6.82227,-2.30486,0.0625012,-8.94755,-2.29865,0.0637544,-8.67434,-1.11056,0.780579,-1.42274,-0.646194,0.675521,-0.956585,-1.08253,0.841093,-1.28706,-0.796363,0.799439,-0.996152
81,0.81,0.82,-1.78473,7.06e-05,-2.1831,0.785129,-0.507395,-1.74264,0.888724,0.0473574,-2.13805,0.68641,-0.514745,-1.71529,0.868119,0.0799838,-2.3775,0.698475,-0.848673,-1.94056,0.883295,-0.176425,-2.40683,0.801409,-0.776261,-1.9689,0.904459,-0.203626,-1.57396,0.910278,0.231538,-1.06719,1.03526,0.693103,-2.71864,0.0436558,-21.3928,-2.77811,0.0508332,-19.5421,-2.74166,0.0461456,-20.7373,-2.78091,0.0513896,-19.385,-2.72089,0.0437441,-21.4009,-2.78153,0.05092,-19.5759,-2.74356,0.0462254,-20.7427,-2.78421,0.0514754,-19.4167,-2.96777,0.179973,-6.57346,-2.95438,0.201405,-5.80746,-2.88323,0.320744,-3.42486,-2.75926,0.35896,-2.71488,-3.5587,1.19771,-1.48113,-3.85927,1.29973,-1.59614,-1.25414,1.03598,0.512154,-1.19662,1.06599,0.551702,-3.3766,0.517495,-3.07612,-3.19759,0.54971,-2.5702,-2.61079,0.407633,-2.02648,-2.6636,0.42052,-2.08997,-2.67252,0.0773654,-11.4753,-2.67955,0.0823123,-10.8711,-2.77568,0.0573704,-17.2729,-2.80047,0.0592126,-17.1543,-3.13344,1.07658,-1.25277,-3.15646,1.18561,-1.15699,-1.20864,1.14336,0.503849,-1.14755,1.15957,0.549489,-3.10762,0.458867,-2.88295,-2.90613,0.496913,-2.25674,-2.6875,0.447659,-2.01666,-2.70414,0.457095,-2.01144,-2.67192,0.0674329,-13.1567,-2.68074,0.0727475,-12.3168,-2.79674,0.0631257,-16.0318,-2.81513,0.0643078,-16.023,0.560468,0.786489,0.712621,0.582838,0.687803,0.847392,0.700131,0.848118,0.825512,0.784675,0.805492,0.974155
82,0.82,0.83,-1.83834,0.000554848,-2.19231,0.80925,-0.437401,-2.69794,0.91746,-0.936937,-2.29171,0.699485,-0.648146,-2.72074,0.895718,-0.985134,-2.26801,0.701001,-0.612929,-2.6904,0.89843,-0.948385,-2.17031,0.815967,-0.406839,-2.66208,0.920741,-0.894648,-1.52292,0.916687,0.344092,-2.01079,1.03189,-0.16712,-3.06788,0.0438695,-28.0273,-3.10938,0.0510415,-24.9019,-3.10926,0.0463962,-27.3927,-3.11401,0.0516016,-24.7214,-3.07089,0.0439559,-28.0405,-3.11062,0.0511246,-24.8859,-3.11239,0.0464725,-27.415,-3.11533,0.0516835,-24.7078,-2.72753,0.181914,-4.88793,-2.86704,0.202982,-5.06796,-2.14,0.325498,-0.926756,-2.29671,0.368239,-1.24476,-0.67137,1.21781,0.958251,-0.970557,1.28584,0.674875,-3.21941,1.07632,-1.28314,-3.14586,1.10599,-1.18221,-1.81478,0.517511,0.0455344,-1.82195,0.552256,0.0296874,-2.31959,0.416634,-1.15508,-2.39967,0.431782,-1.30003,-3.03598,0.0778998,-15.374,-3.0699,0.0828416,-14.8664,-3.14532,0.0576447,-22.6729,-3.12253,0.0594569,-21.5987,-1.20273,1.12226,0.566363,-1.75104,1.24374,0.0701934,-3.20699,1.16585,-1.17396,-3.10224,1.19658,-1.05626,-1.87694,0.454465,-0.084942,-1.90922,0.489618,-0.144756,-2.36945,0.46284,-1.1475,-2.44129,0.471457,-1.2789,-3.08567,0.0679046,-18.3688,-3.13271,0.0731343,-17.6985,-3.1279,0.0633985,-20.3404,-3.10761,0.0645817,-19.6536,0.920079,0.810584,1.13508,0.779178,0.700865,1.11174,-0.0523103,0.872259,-0.0599711,0.535217,0.829445,0.645271
83,0.83,0.84,-1.91556,0.000434787,-1.38361,0.792143,0.671539,-0.869285,0.911505,1.14786,-1.97606,0.696418,-0.0868678,-0.944774,0.890536,1.09012,-2.18771,0.713769,-0.381283,-1.17171,0.924111,0.804938,-1.63305,0.815491,0.346437,-1.10497,0.946385,0.856511,-0.743185,0.897993,1.30555,-0.264239,1.04703,1.57714,-3.25619,0.0441957,-30.3339,-3.34212,0.0513878,-27.7607,-3.29054,0.0467252,-29.4268,-3.34713,0.0519536,-27.5547,-3.26114,0.0442846,-30.3848,-3.34982,0.0514728,-27.8643,-3.29704,0.0468063,-29.5148,-3.35498,0.0520375,-27.6611,-3.06058,0.18049,-6.34392,-3.16215,0.201199,-6.19581,-2.28702,0.322629,-1.15135,-2.2312,0.359116,-0.878922,-2.76284,1.16596,-0.726678,-2.28711,1.23764,-0.300203,-0.452199,1.06701,1.37146,-0.503756,1.10107,1.28222,-2.44521,0.524603,-1.00962,-2.6194,0.557,-1.26362,-2.19967,0.408489,-0.695498,-2.14674,0.420106,-0.550291,-3.14094,0.0786976,-15.5707,-3.16524,0.0836377,-14.9416,-3.36414,0.0579726,-24.9874,-3.3823,0.0598528,-24.5058,-2.25079,1.06332,-0.315265,-1.58159,1.17418,0.284429,-0.494423,1.176,1.20845,-0.56838,1.19791,1.12461,-2.38374,0.460456,-1.01676,-2.4793,0.493218,-1.14297,-2.20266,0.45117,-0.636335,-2.13806,0.457905,-0.485901,-3.19226,0.0684803,-18.6433,-3.24152,0.0736281,-18.0088,-3.36816,0.0637846,-22.7735,-3.3833,0.0650293,-22.5705,1.91343,0.793524,2.41131,1.28509,0.697824,1.84156,0.903412,0.855324,1.05622,1.67697,0.812445,2.06411
84,0.84,0.85,-1.97355,6.74785e-05,-3.19596,0.78533,-1.55656,-3.40168,0.884361,-1.61487,-3.23358,0.689037,-1.82869,-3.40741,0.864943,-1.65775,-3.1824,0.68657,-1.76071,-3.39256,0.867789,-1.6352,-3.21706,0.788058,-1.57794,-3.39614,0.887683,-1.60258,-3.0086,0.896093,-1.15507,-3.37755,1.0171,-1.38041,-3.2196,0.0441926,-28.196,-3.33204,0.0514786,-26.3894,-3.26209,0.0467446,-27.5656,-3.33686,0.052042,-26.1963,-3.21955,0.0442834,-28.1369,-3.3318,0.0515691,-26.3384,-3.26232,0.0468274,-27.5216,-3.33665,0.0521317,-26.1473,-3.1647,0.18263,-6.52219,-3.30204,0.204075,-6.50979,-2.60074,0.325088,-1.9293,-2.61593,0.36572,-1.75647,-2.67354,1.19415,-0.586189,-2.48124,1.27712,-0.397529,-3.54876,1.03937,-1.51554,-3.64206,1.06414,-1.56795,-2.7609,0.524527,-1.50107,-2.82189,0.55206,-1.53669,-2.5123,0.413188,-1.30389,-2.57099,0.42892,-1.39289,-3.03219,0.0785019,-13.4855,-3.02955,0.0833147,-12.6748,-3.37521,0.0580707,-24.1371,-3.39657,0.0600086,-23.7137,-2.91405,1.06699,-0.881445,-2.88798,1.14841,-0.796259,-3.48504,1.15444,-1.30928,-3.62225,1.16384,-1.41661,-2.79905,0.460072,-1.79429,-2.86909,0.492253,-1.81927,-2.42777,0.457597,-0.992614,-2.52077,0.467924,-1.16947,-3.067,0.0684102,-15.9837,-3.0858,0.073567,-15.1189,-3.41619,0.0638754,-22.5852,-3.42327,0.0652102,-22.2315,0.0663519,0.786725,0.0843394,-0.0140343,0.690459,-0.0203261,-0.595222,0.849956,-0.700298,-0.0312657,0.806286,-0.0387774
85,0.85,0.86,-1.80843,0.000281053,-3.07268,0.821989,-1.53803,-2.6217,0.928067,-0.8763,-2.62232,0.720862,-1.12904,-2.56342,0.907143,-0.832269,-2.66473,0.72425,-1.18232,-2.6222,0.911535,-0.892744,-3.09595,0.830253,-1.55075,-2.68175,0.932969,-0.936065,-2.35565,0.935477,-0.584955,-1.94169,1.05128,-0.126752,-3.47653,0.0446741,-37.3392,-3.51409,0.051996,-32.8036,-3.49433,0.0472702,-35.6651,-3.5149,0.052565,-32.4639,-3.47984,0.0447601,-37.3413,-3.51714,0.0520814,-32.8083,-3.49577,0.0473485,-35.6365,-3.51773,0.0526493,-32.4656,-2.84845,0.183249,-5.67543,-2.95009,0.203951,-5.59768,-2.14541,0.323771,-1.04078,-2.16127,0.361889,-0.974982,-3.80635,1.27718,-1.56432,-3.54391,1.37399,-1.2631,-2.57722,1.07318,-0.716362,-2.37883,1.1151,-0.511519,-2.11455,0.530371,-0.577166,-2.23556,0.568975,-0.75069,-2.16245,0.4084,-0.866845,-2.1451,0.422909,-0.796062,-3.4303,0.0798339,-20.3155,-3.4552,0.084526,-19.4824,-3.52584,0.0585773,-29.3186,-3.52649,0.0605869,-28.3568,-3.50551,1.13423,-1.49624,-3.17802,1.21898,-1.12355,-2.62886,1.19101,-0.68885,-2.38118,1.22023,-0.469374,-2.00191,0.466373,-0.414845,-2.06236,0.503864,-0.50396,-2.27058,0.449407,-1.02835,-2.19851,0.460602,-0.846875,-3.4755,0.0695973,-23.9531,-3.50725,0.0745727,-22.7807,-3.5092,0.064315,-26.4444,-3.51754,0.0658631,-25.9494,0.423092,0.823352,0.513866,0.85752,0.72225,1.18729,-0.927266,0.883456,-1.04959,-0.224227,0.842168,-0.26625
86,0.86,0.87,-1.77857,0.000201456,-1.2585,0.834753,0.623013,-0.94672,0.9737,0.854314,-1.41509,0.725957,0.500685,-0.957934,0.951792,0.862197,-1.42973,0.730454,0.477559,-0.966856,0.950779,0.853731,-1.10484,0.839894,0.802157,-0.928101,0.972825,0.874222,-2.37333,0.948254,-0.627223,-2.27456,1.10098,-0.450502,-3.18608,0.0452347,-31.1157,-3.23557,0.0526611,-27.6676,-3.21918,0.0478289,-30.1202,-3.23921,0.0532398,-27.4352,-3.19293,0.0453225,-31.2067,-3.24291,0.0527412,-27.7648,-3.22587,0.0479072,-30.2106,-3.24651,0.0533187,-27.5314,-2.77679,0.184454,-5.4118,-2.80334,0.204814,-5.00344,-2.26923,0.326551,-1.50257,-2.14944,0.364246,-1.01819,-1.85061,1.20176,-0.0599525,-1.74507,1.3084,0.0256012,-0.858647,1.13868,0.807881,-0.742064,1.17633,0.88113,-2.79697,0.534506,-1.90532,-2.88295,0.564585,-1.9561,-1.97781,0.412018,-0.48359,-1.98925,0.426307,-0.494206,-3.1497,0.0806448,-17.0021,-3.1406,0.0855284,-15.9249,-3.25337,0.0593133,-24.8646,-3.25838,0.0613764,-24.1104,-1.49657,1.08303,0.260379,-1.21201,1.1899,0.476136,-1.0144,1.27476,0.59946,-0.833893,1.29224,0.731034,-2.63006,0.465309,-1.82996,-2.5803,0.494154,-1.62244,-1.95449,0.457184,-0.38481,-1.98726,0.465564,-0.448259,-3.17294,0.0702388,-19.8519,-3.17663,0.0753563,-18.5528,-3.25571,0.065197,-22.6566,-3.26082,0.066729,-22.213,1.96737,0.836126,2.35295,1.77784,0.727371,2.4442,1.01073,0.896352,1.1276,1.51829,0.854889,1.77601
87,0.87,0.88,-1.76584,0.000137342,-2.27141,0.836994,-0.604027,-1.52752,0.943785,0.252521,-2.02059,0.725427,-0.351161,-1.52235,0.92189,0.264123,-1.95056,0.7222,-0.255765,-1.47602,0.918829,0.31543,-2.20368,0.83274,-0.525778,-1.47084,0.940889,0.313538,-2.34403,0.936933,-0.6171,-1.62689,1.06748,0.130171,-3.32265,0.0455455,-34.1814,-3.38244,0.0530648,-30.4645,-3.35502,0.0481639,-32.9952,-3.38506,0.0536465,-30.1831,-3.32769,0.0456353,-34.2246,-3.38843,0.0531524,-30.5271,-3.35872,0.0482437,-33.0172,-3.39097,0.0537329,-30.2444,-2.42756,0.186855,-3.54135,-2.35313,0.209014,-2.80978,-1.81105,0.333788,-0.135434,-1.7743,0.375363,-0.0225388,-4.40909,1.29838,-2.0358,-3.97894,1.32103,-1.67529,-0.827821,1.09136,0.859502,-0.884766,1.13935,0.773315,-2.1831,0.539355,-0.773623,-2.29134,0.56783,-0.92544,-1.6056,0.42392,0.377999,-1.66119,0.440287,0.237702,-3.31239,0.0808449,-19.1298,-3.35039,0.0858885,-18.4489,-3.376,0.0598486,-26.9038,-3.39179,0.0618482,-26.2892,-4.10299,1.16001,-2.01477,-3.6389,1.21321,-1.54388,-0.393362,1.20359,1.14033,-0.617264,1.24472,0.922758,-1.89774,0.472672,-0.279044,-1.85212,0.505456,-0.170686,-1.73543,0.469638,0.0647519,-1.74502,0.480333,0.0433542,-3.32784,0.0705271,-22.1475,-3.37128,0.0760416,-21.1125,-3.37649,0.0657904,-24.4815,-3.38979,0.0671684,-24.1773,1.08731,0.838384,1.29691,1.30711,0.726861,1.79829,-0.460361,0.901096,-0.51089,0.156153,0.857598,0.182082
88,0.88,0.89,-1.70242,9.41853e-05,-2.18809,0.819669,-0.592516,-1.85966,0.929075,-0.16924,-2.54077,0.71336,-1.17522,-1.93347,0.907195,-0.254688,-2.55354,0.712472,-1.1946,-1.91001,0.914283,-0.227051,-2.20297,0.824031,-0.607442,-1.83119,0.936743,-0.137468,-1.16463,0.936903,0.574009,-0.794286,1.0516,0.863572,-3.91139,0.0456799,-48.3576,-3.97129,0.053227,-42.6264,-3.94517,0.0483066,-46.4273,-3.97472,0.0538147,-42.2246,-3.9167,0.0457734,-48.3748,-3.97785,0.053318,-42.6766,-3.95116,0.0483904,-46.4708,-3.98143,0.0539044,-42.2788,-3.03903,0.18903,-7.07088,-3.16399,0.212572,-6.87564,-2.7704,0.337466,-3.16469,-2.82853,0.378714,-2.9735,-3.08643,1.23597,-1.11978,-2.92199,1.30147,-0.937072,-1.58143,1.0899,0.111013,-1.58168,1.12149,0.107657,-2.35335,0.547577,-1.18874,-2.12759,0.581607,-0.731034,-3.00069,0.427699,-3.03549,-2.98119,0.443446,-2.88371,-3.83968,0.0811993,-26.3212,-3.81633,0.08616,-24.5347,-3.99707,0.0599881,-38.2518,-4.0055,0.0620527,-37.1149,-2.79601,1.1198,-0.976598,-2.50564,1.21835,-0.659271,-1.56473,1.19855,0.114877,-1.58396,1.21927,0.0971592,-2.41812,0.484893,-1.47599,-2.31924,0.525116,-1.17464,-3.07768,0.469327,-2.93027,-3.01998,0.482227,-2.73224,-3.91695,0.0707948,-31.2809,-3.93682,0.0761168,-29.3549,-3.96746,0.065946,-34.3469,-3.98778,0.0674395,-33.8876,1.76307,0.821096,2.14722,1.37593,0.714827,1.92484,0.58231,0.88642,0.656923,0.850943,0.841184,1.0116
89,0.89,0.9,-1.62052,0.000127379,-2.37498,0.813315,-0.927627,-3.3,0.907226,-1.85122,-2.31673,0.711514,-0.978482,-3.21567,0.88656,-1.79925,-2.46424,0.722218,-1.16823,-3.31221,0.910589,-1.85779,-2.43713,0.825934,-0.988711,-3.39841,0.932251,-1.90709,-0.142264,0.92191,1.60348,-1.15271,1.0237,0.456982,-3.87411,0.0459876,-49.0043,-3.92816,0.053461,-43.165,-3.91496,0.0485884,-47.2218,-3.93276,0.0540498,-42.7798,-3.88014,0.0460831,-49.0335,-3.93045,0.053557,-43.1302,-3.92021,0.0486749,-47.2458,-3.93476,0.0541448,-42.7417,-2.90201,0.190822,-6.71561,-2.77064,0.213617,-5.38399,-2.13277,0.338847,-1.51175,-1.95832,0.3806,-0.887541,-0.252834,1.26966,1.07721,-0.668548,1.39024,0.684757,-3.80808,1.05599,-2.07157,-3.98441,1.08384,-2.18103,-2.37372,0.552614,-1.36297,-2.19252,0.583579,-0.980156,-1.99972,0.428373,-0.885212,-1.90713,0.445901,-0.642763,-3.91989,0.0817962,-28.1109,-3.9933,0.0870448,-27.2593,-3.91253,0.0602977,-38.0115,-3.92104,0.0622737,-36.9421,-0.278237,1.13395,1.18373,-0.578727,1.23535,0.843323,-4.52492,1.161,-2.50162,-4.46903,1.1818,-2.4103,-2.59719,0.482725,-2.02323,-2.58179,0.513197,-1.87309,-1.72769,0.474449,-0.225867,-1.72241,0.487323,-0.209076,-3.95331,0.0713984,-32.6729,-4.01225,0.0768382,-31.1267,-3.88466,0.0662025,-34.2001,-3.90538,0.0676773,-33.7611,1.54523,0.81477,1.89653,1.56341,0.713005,2.19271,-0.242202,0.881078,-0.274893,0.527035,0.8354,0.630877
90,0.9,0.91,-1.7075,7.68975e-05,-3.77906,0.834433,-2.4826,-3.41113,0.94601,-1.80086,-3.92809,0.718748,-3.08953,-3.45236,0.924513,-1.88733,-3.92816,0.717577,-3.09467,-3.53052,0.923013,-1.97508,-3.85592,0.839049,-2.56055,-3.49845,0.944856,-1.89548,-2.90229,0.96529,-1.23776,-2.78716,1.09493,-0.986058,-3.85908,0.0464466,-46.3239,-3.89309,0.0540831,-40.4118,-3.8874,0.0491101,-44.3882,-3.8956,0.0546784,-40.0178,-3.85882,0.0465433,-46.2219,-3.8945,0.0541754,-40.369,-3.88777,0.0491953,-44.3188,-3.89714,0.0547696,-39.9791,-3.01861,0.192334,-6.81683,-3.00281,0.215689,-6.00545,-2.70116,0.343621,-2.89173,-2.59521,0.386499,-2.2968,-4.28511,1.32327,-1.9479,-4.10055,1.42566,-1.67856,-3.43732,1.07485,-1.60937,-3.23124,1.1333,-1.34452,-2.74273,0.558193,-1.85462,-2.62152,0.605109,-1.51051,-2.6782,0.435286,-2.23003,-2.58948,0.451805,-1.95214,-3.88097,0.0824791,-26.3519,-3.89549,0.0876782,-24.9549,-3.89057,0.0610092,-35.7826,-3.89563,0.0630024,-34.7309,-4.24231,1.174,-2.15912,-4.14727,1.26488,-1.92885,-3.30406,1.18594,-1.34624,-3.09646,1.23721,-1.12266,-2.66002,0.488926,-1.94819,-2.52883,0.527576,-1.55681,-2.73704,0.481684,-2.13739,-2.6202,0.493537,-1.8493,-3.8524,0.0720337,-29.7764,-3.84651,0.0775541,-27.5809,-3.91505,0.0670016,-32.9478,-3.91246,0.0684562,-32.2099,0.10871,0.835882,0.130055,-0.0692713,0.720254,-0.0961762,-1.0779,0.902415,-1.19447,-0.760455,0.856312,-0.888059
91,0.91,0.92,-1.48924,9.99174e-05,-1.45246,0.829621,0.044338,-0.851186,0.927198,0.688154,-1.34271,0.725891,0.20186,-0.846987,0.905544,0.709246,-1.20792,0.723523,0.388814,-0.753944,0.905319,0.812196,-1.40431,0.830666,0.102242,-0.755428,0.92752,0.791156,-0.340438,0.94582,1.21461,-0.137599,1.05207,1.28474,-3.41974,0.0466682,-41.3665,-3.522,0.0542998,-37.4359,-3.47267,0.0493218,-40.2139,-3.52813,0.0548964,-37.1408,-3.42778,0.0467641,-41.4536,-3.53059,0.0543956,-37.5278,-3.47956,0.0494087,-40.2827,-3.53661,0.054991,-37.231,-2.6833,0.192055,-6.2173,-2.6787,0.213902,-5.56079,-2.21903,0.341829,-2.13495,-1.91543,0.380607,-1.11975,-2.74403,1.30739,-0.95977,-3.1482,1.41029,-1.17632,-0.580245,1.07234,0.847674,-0.261122,1.10682,1.10959,-2.949,0.566296,-2.57773,-2.89047,0.603899,-2.3203,-1.81594,0.428544,-0.762339,-1.70344,0.444333,-0.482071,-3.39112,0.0830385,-22.9036,-3.42685,0.0883885,-21.9215,-3.51279,0.0612053,-33.0616,-3.54773,0.0632447,-32.5479,-2.53704,1.16844,-0.896749,-2.74099,1.26902,-0.986389,-0.340354,1.17657,0.97647,-0.0528581,1.20396,1.19305,-2.77664,0.492801,-2.61242,-2.63654,0.526772,-2.17798,-1.73264,0.47403,-0.513474,-1.64554,0.484442,-0.322633,-3.41296,0.0723889,-26.5747,-3.45656,0.0780062,-25.2201,-3.51983,0.0672605,-30.1899,-3.55268,0.0686975,-30.0366,2.0271,0.831091,2.43908,2.08507,0.727396,2.86649,0.76657,0.897284,0.854323,1.23085,0.851561,1.4454
92,0.92,0.93,-1.35816,0.000320656,-1.18479,0.85549,0.202656,-0.858355,0.968352,0.51614,-1.46765,0.750294,-0.145927,-0.904769,0.946301,0.47912,-1.29111,0.757262,0.0885428,-0.759135,0.968668,0.618401,-1.0749,0.868997,0.325961,-0.719744,0.991667,0.643782,-0.0173523,0.977619,1.3715,0.335347,1.09557,1.54578,-3.36342,0.0469699,-42.6925,-3.44724,0.0546106,-38.254,-3.41171,0.0496481,-41.3621,-3.45386,0.0552098,-37.9589,-3.37076,0.0470618,-42.765,-3.45537,0.0547008,-38.3395,-3.41931,0.0497314,-41.4455,-3.46206,0.0552989,-38.0459,-2.67835,0.193554,-6.82077,-2.52067,0.215905,-5.38438,-2.08124,0.34661,-2.08614,-1.85491,0.386214,-1.2862,-2.27858,1.35778,-0.677882,-2.63314,1.49099,-0.855123,-0.446147,1.10076,0.828531,-0.39079,1.15819,0.835246,-2.83623,0.570414,-2.59123,-3.03518,0.605877,-2.76792,-1.66432,0.436058,-0.702117,-1.59769,0.451413,-0.530615,-3.40855,0.083758,-24.4799,-3.48624,0.0888325,-23.9561,-3.41327,0.0615543,-33.3869,-3.44759,0.063621,-32.8418,-1.28078,1.20242,0.064352,-0.955593,1.30808,0.307756,-1.08636,1.2174,0.223262,-0.816605,1.26505,0.428091,-2.74323,0.498501,-2.77847,-2.84139,0.534252,-2.77627,-1.50381,0.481556,-0.302448,-1.48571,0.491578,-0.259463,-3.33944,0.0727561,-27.2317,-3.36878,0.0781993,-25.7115,-3.4688,0.0677801,-31.1395,-3.48297,0.0691009,-30.7494,2.23452,0.856934,2.60757,1.90311,0.751768,2.53151,0.896446,0.923039,0.97119,1.49356,0.877112,1.70281
93,0.93,0.94,-1.4552,0.000756902,-2.02722,0.865192,-0.661146,-1.72117,0.979282,-0.2716,-1.7252,0.754919,-0.35766,-1.67151,0.957237,-0.225972,-1.75693,0.763121,-0.395394,-1.80992,0.967237,-0.366741,-2.10747,0.882127,-0.739428,-1.87267,0.989789,-0.421779,-0.703686,0.99694,0.753821,-0.26638,1.137,1.04558,-3.82314,0.0473395,-50.0204,-3.88458,0.0550387,-44.1396,-3.86164,0.050049,-48.0816,-3.88825,0.0556439,-43.7253,-3.83126,0.0474324,-50.0937,-3.89168,0.0551294,-44.1957,-3.86789,0.0501327,-48.1262,-3.89511,0.0557335,-43.7782,-2.38088,0.195087,-4.74497,-2.40851,0.217417,-4.3847,-1.85874,0.347897,-1.15993,-1.65488,0.387794,-0.514904,-3.40446,1.32901,-1.46671,-3.23304,1.4054,-1.26501,-1.09715,1.13702,0.314901,-1.33042,1.17756,0.10596,-2.94945,0.571779,-2.61334,-3.19774,0.612454,-2.84518,-1.25644,0.437864,0.453933,-1.31983,0.452811,0.298953,-3.78448,0.084157,-27.6777,-3.76615,0.0891689,-25.9166,-3.8996,0.0621424,-39.3355,-3.91192,0.0641425,-38.301,-2.56254,1.19215,-0.928868,-1.93157,1.26918,-0.375336,-1.47831,1.25521,-0.0184094,-1.63157,1.28752,-0.136983,-2.74444,0.501224,-2.57219,-2.83931,0.539761,-2.5643,-1.08617,0.482524,0.764783,-1.21223,0.492961,0.492872,-3.8151,0.0732905,-32.1992,-3.8332,0.0788841,-30.1455,-3.8984,0.0683632,-35.7385,-3.90709,0.0696367,-35.2097,1.84068,0.866644,2.12392,2.10606,0.756408,2.78429,-0.168482,0.932518,-0.180674,0.353661,0.886914,0.398755
94,0.94,0.95,-1.23548,0.000153577,-1.54205,0.848232,-0.361414,-1.86263,0.95465,-0.656937,-1.72911,0.741596,-0.665626,-1.93126,0.932466,-0.746167,-1.71528,0.749942,-0.639778,-1.93204,0.93372,-0.746004,-1.47708,0.852256,-0.283476,-1.84121,0.956043,-0.633581,-1.54702,0.969933,-0.321192,-2.06983,1.09574,-0.761447,-3.87723,0.0476883,-55.3962,-3.93522,0.0554073,-48.7252,-3.90753,0.050437,-52.9779,-3.93819,0.0560173,-48.2476,-3.88555,0.0477863,-55.4566,-3.94166,0.0555042,-48.7562,-3.9156,0.0505258,-53.0445,-3.94477,0.0561131,-48.2827,-2.62532,0.196767,-7.06339,-2.66286,0.218973,-6.51849,-1.86925,0.348988,-1.81602,-1.84178,0.388902,-1.55898,-1.02286,1.27905,0.166238,-1.05983,1.35244,0.129879,-1.89266,1.12824,-0.582478,-2.07186,1.15059,-0.72691,-2.12012,0.574531,-1.53976,-2.2108,0.611371,-1.59529,-1.73072,0.439064,-1.12794,-1.76199,0.454136,-1.15935,-3.87166,0.0850636,-30.9906,-3.86688,0.0904614,-29.0885,-3.92518,0.0625407,-43.0071,-3.952,0.0645322,-42.0956,-0.75842,1.16347,0.410035,-0.576196,1.27714,0.516221,-2.34556,1.23545,-0.898514,-2.40881,1.24671,-0.94114,-1.70576,0.499154,-0.942153,-1.56976,0.532235,-0.628055,-2.01186,0.487187,-1.59358,-1.94289,0.495414,-1.4279,-3.79511,0.0738531,-34.6583,-3.77532,0.079569,-31.9199,-3.99633,0.0688964,-40.0724,-3.99375,0.0700522,-39.3745,2.37355,0.849736,2.79328,2.15644,0.743134,2.90182,0.327206,0.917219,0.356736,1.08328,0.870756,1.24407
95,0.95,0.96,-1.23269,0.000146281,-0.731821,0.878275,0.570283,-1.10724,0.998534,0.125633,-0.919345,0.76619,0.40896,-1.11834,0.975959,0.117164,-0.847319,0.764814,0.50387,-1.22363,0.969503,0.00933867,-0.886121,0.875873,0.395679,-1.23429,0.992301,-0.00161455,-0.100518,0.997834,1.13463,-0.756178,1.12067,0.425199,-3.82441,0.0479997,-53.9946,-3.91042,0.055722,-48.0553,-3.83741,0.0507317,-51.343,-3.91174,0.056336,-47.555,-3.83565,0.0480933,-54.1232,-3.91939,0.0558125,-48.138,-3.848,0.0508157,-51.4666,-3.92064,0.0564254,-47.6373,-2.21281,0.196553,-4.98658,-2.25466,0.219351,-4.65907,-1.50236,0.344556,-0.782666,-1.67673,0.384678,-1.15433,0.0873085,1.34237,0.983333,0.623069,1.39821,1.32723,-1.28499,1.15856,-0.0451421,-1.55881,1.2046,-0.270729,-1.23963,0.563919,-0.0123068,-1.42291,0.606777,-0.313501,-1.64744,0.434802,-0.953888,-1.73183,0.449275,-1.11101,-3.59841,0.0852978,-27.7349,-3.63913,0.0909304,-26.4647,-3.955,0.0629914,-43.2173,-3.96426,0.0648652,-42.1116,0.888625,1.20687,1.7577,1.68979,1.29131,2.26319,-2.39338,1.27465,-0.910599,-2.29734,1.31099,-0.812096,-1.1464,0.496098,0.17392,-1.22224,0.537609,0.0194334,-1.81284,0.478385,-1.21274,-1.84648,0.488691,-1.25599,-3.62408,0.0743505,-32.1638,-3.67177,0.0802257,-30.4028,-4.00591,0.0692535,-40.0445,-3.99362,0.0704241,-39.2044,3.11618,0.879744,3.54215,2.91631,0.767697,3.79877,0.770537,0.943443,0.816729,1.48099,0.9,1.64555
96,0.96,0.97,-1.27297,0.00011553,-2.07713,0.887725,-0.905861,-1.82688,0.999242,-0.554324,-2.0242,0.775316,-0.968933,-1.80228,0.976945,-0.541799,-1.67703,0.777418,-0.519745,-1.56944,0.979362,-0.302711,-1.81222,0.895564,-0.602126,-1.60241,1.00214,-0.328733,-0.957353,1.01599,0.310653,-0.804346,1.15007,0.40748,-3.76153,0.0482747,-51.5499,-3.80796,0.056072,-45.2095,-3.78583,0.0510322,-49.2406,-3.81078,0.0566924,-44.7644,-3.76826,0.0483683,-51.5892,-3.81438,0.0561641,-45.2497,-3.79166,0.0511164,-49.2735,-3.81705,0.0567835,-44.8031,-1.86699,0.200188,-2.96728,-2.00626,0.223908,-3.27494,-1.65113,0.356151,-1.06177,-1.53622,0.398899,-0.659936,-2.90226,1.37123,-1.18819,-2.77162,1.43884,-1.04156,-1.51991,1.16334,-0.212264,-1.58321,1.20092,-0.258335,-1.38633,0.56881,-0.199287,-1.1551,0.600736,0.196218,-1.79735,0.454905,-1.15271,-1.61833,0.46724,-0.739137,-3.68771,0.0858628,-28.1232,-3.68074,0.0914657,-26.3243,-3.83411,0.0633458,-40.431,-3.83581,0.0652722,-39.2638,-2.98948,1.21393,-1.41401,-2.91224,1.27734,-1.28335,-1.14163,1.29644,0.101313,-1.36758,1.31525,-0.0719306,-1.48711,0.507884,-0.42162,-1.3566,0.5515,-0.151625,-1.79419,0.498363,-1.04586,-1.60298,0.507314,-0.650502,-3.68857,0.0747537,-32.314,-3.69015,0.0805707,-30.0007,-3.86266,0.0696901,-37.16,-3.8519,0.0708833,-36.3827,1.71453,0.889195,1.92818,1.74405,0.776823,2.24511,-0.426004,0.956503,-0.445377,-0.210143,0.910017,-0.230922
97,0.97,0.98,-1.04566,0.000358144,-2.83576,0.8959,-1.99811,-2.62929,1.00204,-1.58042,-2.51613,0.77865,-1.88849,-2.58386,0.978709,-1.57166,-2.64588,0.787607,-2.03175,-2.76217,1.00284,-1.71165,-2.94888,0.91285,-2.08493,-2.80176,1.02723,-1.70955,-2.42682,1.0378,-1.33086,-2.30051,1.15298,-1.08835,-3.89571,0.0484,-58.8855,-3.9937,0.0563061,-52.3575,-3.95363,0.051141,-56.8619,-4.00119,0.0569259,-51.919,-3.90105,0.0484936,-58.882,-3.99824,0.0563992,-52.3516,-3.95744,0.0512242,-56.8439,-4.00555,0.0570177,-51.9119,-2.23609,0.201072,-5.92044,-2.23309,0.224992,-5.27766,-1.74899,0.357001,-1.9701,-1.69713,0.395898,-1.64555,-2.63233,1.38909,-1.14224,-2.15654,1.52876,-0.726655,-2.97314,1.17162,-1.64514,-2.74996,1.1957,-1.42535,-1.92229,0.582976,-1.50371,-2.038,0.619009,-1.60312,-1.65329,0.451034,-1.3472,-1.62318,0.462681,-1.24822,-3.87094,0.0857659,-32.9418,-3.88993,0.091241,-31.1732,-3.99431,0.0635726,-46.3825,-4.02262,0.0655767,-45.3967,-3.29569,1.25088,-1.79877,-3.24961,1.38597,-1.5902,-2.36416,1.28326,-1.02746,-2.36791,1.29893,-1.01795,-1.69924,0.517373,-1.26327,-1.67721,0.559451,-1.12888,-1.79238,0.493051,-1.51449,-1.70457,0.502019,-1.31252,-3.8507,0.0746788,-37.5614,-3.86402,0.0804787,-35.02,-4.03493,0.069995,-42.707,-4.04797,0.0712352,-42.1466,1.12168,0.897363,1.24997,1.38492,0.780159,1.77518,-1.08678,0.96441,-1.12688,-0.599671,0.918186,-0.653103
98,0.98,0.99,-0.825483,4.50292e-05,0.960364,0.894115,1.99733,0.667569,0.993704,1.50251,0.527402,0.774175,1.74752,0.598563,0.971242,1.46621,0.631277,0.777887,1.87271,0.613877,0.981469,1.46654,0.990357,0.904791,2.00692,0.668972,1.00456,1.48767,1.20084,1.03216,1.96318,1.06629,1.14625,1.65041,-3.2771,0.0486984,-50.3429,-3.34594,0.0566661,-44.4792,-3.30981,0.0514874,-48.2511,-3.35104,0.057294,-44.0807,-3.29183,0.0487936,-50.5465,-3.35861,0.0567611,-44.6278,-3.32437,0.0515714,-48.4549,-3.36379,0.0573879,-44.2306,-1.75964,0.201645,-4.63267,-1.73797,0.226182,-4.03431,-1.1665,0.361814,-0.942509,-1.19548,0.407847,-0.907201,1.61963,1.37151,1.78279,0.602184,1.49023,0.958016,0.515154,1.177,1.13903,0.684508,1.19008,1.26881,-1.06656,0.579981,-0.415664,-1.33379,0.612036,-0.830517,-1.22168,0.461337,-0.858804,-1.16532,0.478525,-0.710174,-3.19355,0.0866717,-27.3222,-3.24581,0.0922077,-26.2486,-3.36701,0.0638967,-39.7755,-3.37137,0.0660007,-38.5737,0.628123,1.25804,1.15545,-0.558068,1.39565,0.191606,1.30103,1.27085,1.6733,1.19,1.28579,1.5675,-1.47284,0.511188,-1.26638,-1.87414,0.550287,-1.90565,-0.899283,0.509935,-0.144724,-0.941329,0.521286,-0.222231,-3.27489,0.0755303,-32.4295,-3.35316,0.0814251,-31.0429,-3.33739,0.0702386,-35.7624,-3.35032,0.0716669,-35.2302,4.28474,0.895601,4.7842,3.81923,0.775711,4.92352,2.12686,0.964547,2.20503,2.72,0.916571,2.96758
99,0.99,1,-0.876249,0.000440799,-1.63629,0.872078,-0.871525,-2.24963,0.949519,-1.4464,-1.43883,0.758044,-0.742147,-2.19555,0.924471,-1.42708,-1.29754,0.763369,-0.551879,-2.10616,0.922579,-1.33312,-1.58294,0.881587,-0.801608,-2.15506,0.948362,-1.34844,-0.607276,1.00737,0.267004,-0.634543,1.10058,0.219617,-3.39315,0.0488318,-51.5424,-3.45506,0.056716,-45.4689,-3.42329,0.0516017,-49.3597,-3.46076,0.0573439,-45.0703,-3.40072,0.0489326,-51.5908,-3.45918,0.0568211,-45.4572,-3.42939,0.051692,-49.3914,-3.46465,0.0574472,-45.057,-1.97558,0.199087,-5.52186,-1.75768,0.22195,-3.97133,-1.42073,0.356818,-1.52594,-1.31014,0.396872,-1.09327,-0.124369,1.39271,0.539867,-0.183486,1.43701,0.482088,-2.6573,1.11659,-1.59508,-2.78629,1.13598,-1.6814,-1.70666,0.576176,-1.44124,-2.00845,0.613086,-1.84673,-1.26284,0.453333,-0.852782,-1.15936,0.464029,-0.610115,-3.41654,0.0867716,-29.2756,-3.47287,0.0922866,-28.1365,-3.42662,0.0640692,-39.8064,-3.45842,0.0660603,-39.088,-0.810851,1.24124,0.0526872,-1.25891,1.30307,-0.293665,-2.48267,1.22384,-1.3126,-2.6722,1.23508,-1.45412,-1.83731,0.510866,-1.88123,-2.07208,0.556858,-2.14747,-1.05737,0.497662,-0.363946,-1.02686,0.503473,-0.299139,-3.33646,0.0756816,-32.5073,-3.34076,0.0816149,-30.1969,-3.49188,0.0704053,-37.1511,-3.50183,0.0717232,-36.6072,1.7931,0.873608,2.05252,1.96189,0.759622,2.58272,-0.215555,0.942252,-0.228766,0.339295,0.894514,0.379307


==> anc/csv/ss_compare_K40.csv <==
# SS (2504.12295v2) eq. (7): data D (SS normalisation) vs prediction P (q<=3000 squarefree, m<=10000), K=40; z=(D-P)/se; ss_04_compare.py
bin,y_lo,y_hi,P,trunc_err,D_prime_1e4,se_prime_1e4,z_prime_1e4,Mpw_prime_1e4,sepw_prime_1e4,zpw_prime_1e4,D_prime_all,se_prime_all,z_prime_all,Mpw_prime_all,sepw_prime_all,zpw_prime_all,D_prime_all_curvewt,se_prime_all_curvewt,z_prime_all_curvewt,Mpw_prime_all_curvewt,sepw_prime_all_curvewt,zpw_prime_all_curvewt,D_prime_1e4_curvewt,se_prime_1e4_curvewt,z_prime_1e4_curvewt,Mpw_prime_1e4_curvewt,sepw_prime_1e4_curvewt,zpw_prime_1e4_curvewt,D_prime_1e4_rank01,se_prime_1e4_rank01,z_prime_1e4_rank01,Mpw_prime_1e4_rank01,sepw_prime_1e4_rank01,zpw_prime_1e4_rank01,D_all,se_all,z_all,Mpw_all,sepw_all,zpw_all,D_all_1e4,se_all_1e4,z_all_1e4,Mpw_all_1e4,sepw_all_1e4,zpw_all_1e4,D_composite_all,se_composite_all,z_composite_all,Mpw_composite_all,sepw_composite_all,zpw_composite_all,D_composite_1e4,se_composite_1e4,z_composite_1e4,Mpw_composite_1e4,sepw_composite_1e4,zpw_composite_1e4,D_rough3_composite_1e4,se_rough3_composite_1e4,z_rough3_composite_1e4,Mpw_rough3_composite_1e4,sepw_rough3_composite_1e4,zpw_rough3_composite_1e4,D_rough7_composite_1e4,se_rough7_composite_1e4,z_rough7_composite_1e4,Mpw_rough7_composite_1e4,sepw_rough7_composite_1e4,zpw_rough7_composite_1e4,D_prime_1e4_4e4,se_prime_1e4_4e4,z_prime_1e4_4e4,Mpw_prime_1e4_4e4,sepw_prime_1e4_4e4,zpw_prime_1e4_4e4,D_prime_4e4_1e5,se_prime_4e4_1e5,z_prime_4e4_1e5,Mpw_prime_4e4_1e5,sepw_prime_4e4_1e5,zpw_prime_4e4_1e5,D_rough7_composite_1e4_4e4,se_rough7_composite_1e4_4e4,z_rough7_composite_1e4_4e4,Mpw_rough7_composite_1e4_4e4,sepw_rough7_composite_1e4_4e4,zpw_rough7_composite_1e4_4e4,D_rough7_composite_4e4_1e5,se_rough7_composite_4e4_1e5,z_rough7_composite_4e4_1e5,Mpw_rough7_composite_4e4_1e5,sepw_rough7_composite_4e4_1e5,zpw_rough7_composite_4e4_1e5,D_all_1e4_4e4,se_all_1e4_4e4,z_all_1e4_4e4,Mpw_all_1e4_4e4,sepw_all_1e4_4e4,zpw_all_1e4_4e4,D_all_4e4_1e5,se_all_4e4_1e5,z_all_4e4_1e5,Mpw_all_4e4_1e5,sepw_all_4e4_1e5,zpw_all_4e4_1e5,D_prime_W1,se_prime_W1,z_prime_W1,Mpw_prime_W1,sepw_prime_W1,zpw_prime_W1,D_prime_W2,se_prime_W2,z_prime_W2,Mpw_prime_W2,sepw_prime_W2,zpw_prime_W2,D_rough7_composite_W1,se_rough7_composite_W1,z_rough7_composite_W1,Mpw_rough7_composite_W1,sepw_rough7_composite_W1,zpw_rough7_composite_W1,D_rough7_composite_W2,se_rough7_composite_W2,z_rough7_composite_W2,Mpw_rough7_composite_W2,sepw_rough7_composite_W2,zpw_rough7_composite_W2,D_all_W1,se_all_W1,z_all_W1,Mpw_all_W1,sepw_all_W1,zpw_all_W1,D_all_W2,se_all_W2,z_all_W2,Mpw_all_W2,sepw_all_W2,zpw_all_W2,diff_prime_1e4_minus_composite_1e4,se_diff_prime_1e4_minus_composite_1e4,z_diff_prime_1e4_minus_composite_1e4,diff_prime_all_minus_composite_all,se_diff_prime_all_minus_composite_all,z_diff_prime_all_minus_composite_all,diff_prime_1e4_minus_rough7_composite_1e4,se_diff_prime_1e4_minus_rough7_composite_1e4,z_diff_prime_1e4_minus_rough7_composite_1e4,diff_prime_1e4_minus_rough3_composite_1e4,se_diff_prime_1e4_minus_rough3_composite_1e4,z_diff_prime_1e4_minus_rough3_composite_1e4
0,0,0.025,0.50431,2.8698e-06,0.294606,0.0535495,-3.91606,0.336962,0.0562222,-2.97654,0.259848,0.0459923,-5.31527,0.33153,0.0546991,-3.15872,0.268828,0.045458,-5.18021,0.3368,0.0543768,-3.08055,0.305259,0.053554,-3.71683,0.341866,0.0559245,-2.9047,0.93971,0.0470683,9.25039,0.924783,0.051593,8.14981,0.845574,0.00245843,138.814,0.817195,0.00277278,112.842,0.852669,0.00262809,132.552,0.817668,0.00280908,111.552,0.847841,0.00246089,139.596,0.818765,0.00277577,113.286,0.854572,0.00263021,133.169,0.819197,0.00281199,111.98,0.401952,0.0117654,-8.69987,0.392369,0.012608,-8.87854,0.337641,0.0213694,-7.79943,0.331601,0.0228901,-7.54512,0.0606038,0.0845125,-5.25018,0.0820467,0.0856409,-4.93062,0.45263,0.0686625,-0.752658,0.40741,0.0676644,-1.43206,0.286038,0.0335292,-6.50989,0.269034,0.0341692,-6.8856,0.366136,0.0275135,-5.02203,0.346074,0.0270519,-5.84933,0.840746,0.00424125,79.3247,0.806593,0.00433023,69.8076,0.858535,0.00331972,106.704,0.819947,0.00326781,96.5898,0.186739,0.0745553,-4.25953,0.25602,0.0747013,-3.32377,0.405211,0.0766999,-1.29204,0.373474,0.0743067,-1.76075,0.315789,0.0296639,-6.35522,0.311225,0.0305114,-6.32829,0.356701,0.030513,-4.83755,0.339673,0.0295836,-5.56514,0.845652,0.00373426,91.4083,0.811301,0.00385577,79.6186,0.858211,0.00366425,96.5823,0.819973,0.0035624,88.6098,-0.559966,0.0536141,-10.4444,-0.587993,0.0460581,-12.7663,-0.0430346,0.0576559,-0.746405,-0.107346,0.0548268,-1.9579
1,0.025,0.05,1.18154,6.4358e-06,0.956817,0.0870693,-2.58098,0.986445,0.0998482,-1.95392,0.922762,0.0744869,-3.47415,0.983293,0.097302,-2.03745,0.935505,0.0742662,-3.31289,0.994695,0.0972616,-1.92106,0.968231,0.0874456,-2.43934,0.997677,0.0998605,-1.8412,1.48565,0.0957814,3.17509,1.49731,0.109579,2.88169,1.43773,0.00474551,53.9862,1.46181,0.00562367,49.8372,1.44297,0.00505182,51.7491,1.46167,0.00569169,49.218,1.43973,0.0047549,54.2989,1.46335,0.00563291,50.0295,1.44463,0.00506014,51.9917,1.46318,0.00570078,49.4045,1.20832,0.0195855,1.3673,1.23125,0.0220833,2.25089,1.10046,0.0354801,-2.28527,1.11857,0.0402547,-1.5643,0.931723,0.132777,-1.88148,0.937929,0.14448,-1.68613,0.973763,0.115051,-1.80597,0.999523,0.120629,-1.50891,1.07038,0.056593,-1.96413,1.05924,0.0607138,-2.01444,1.11707,0.0453454,-1.42185,1.13198,0.0474037,-1.04556,1.43865,0.00829964,30.978,1.46294,0.00893937,31.4782,1.44509,0.00633537,41.6003,1.46142,0.00659501,42.4381,0.933338,0.118979,-2.08611,0.951296,0.131075,-1.75659,0.980891,0.127332,-1.5758,1.00193,0.131728,-1.36353,1.07103,0.0500314,-2.20887,1.06888,0.0545263,-2.06615,1.12613,0.0500787,-1.10646,1.1378,0.0516902,-0.846193,1.44064,0.00727315,35.6243,1.46538,0.00794053,35.7459,1.44481,0.00698256,37.7032,1.46036,0.0071749,38.8607,-0.487809,0.0872162,-5.5931,-0.516964,0.0746385,-6.92624,-0.143643,0.0940208,-1.52777,-0.251503,0.0892449,-2.81812
2,0.05,0.075,1.20321,4.67411e-05,1.15069,0.119162,-0.440722,1.13257,0.138386,-0.510437,1.09163,0.101975,-1.09417,1.1289,0.13491,-0.550834,1.10637,0.101934,-0.949973,1.14965,0.135827,-0.394313,1.16262,0.120022,-0.338221,1.15227,0.139396,-0.365418,1.46652,0.13208,1.99358,1.46965,0.152752,1.7443,1.13538,0.00641319,-10.5772,1.15045,0.00757398,-6.9662,1.13772,0.00681448,-9.61084,1.15041,0.00766369,-6.88888,1.13555,0.0064259,-10.5299,1.15052,0.00758594,-6.94607,1.13767,0.00682563,-9.60161,1.15047,0.00767546,-6.87093,1.25449,0.0268139,1.91265,1.29119,0.0303315,2.90068,1.01585,0.0481923,-3.88774,1.05656,0.0551476,-2.65919,1.22086,0.175885,0.100364,1.27156,0.192224,0.355588,1.10331,0.160432,-0.622715,1.09538,0.167691,-0.64304,0.929535,0.0751241,-3.64296,0.937874,0.0801769,-3.30937,1.06351,0.062238,-2.24453,1.08308,0.0650452,-1.84681,1.13604,0.0112599,-5.96525,1.15387,0.0121108,-4.07435,1.13854,0.00852539,-7.5854,1.14973,0.00886698,-6.03146,1.24181,0.162357,0.237776,1.29708,0.184559,0.508646,1.05726,0.174666,-0.835603,1.06071,0.181711,-0.784209,0.923471,0.0666391,-4.1978,0.933299,0.0725366,-3.72103,1.09643,0.0689878,-1.54782,1.10377,0.0710217,-1.4001,1.13564,0.0098575,-6.85419,1.15387,0.0107537,-4.58791,1.13935,0.00938848,-6.80153,1.1492,0.00963884,-5.60293,0.0130199,0.119357,0.109084,-0.0439139,0.102177,-0.429782,0.134842,0.128538,1.04904,-0.103803,0.122141,-0.849857
3,0.075,0.1,0.906664,5.5809e-05,0.742579,0.141166,-1.16235,0.841143,0.159089,-0.411853,0.748499,0.120898,-1.30824,0.840593,0.155186,-0.425752,0.765599,0.122579,-1.1508,0.848064,0.157421,-0.37225,0.751928,0.143697,-1.07682,0.846548,0.161437,-0.37238,1.16093,0.159704,1.59212,1.24158,0.179894,1.86172,0.44388,0.00775214,-59.6976,0.433537,0.009129,-51.8268,0.43509,0.00822994,-57.2998,0.432195,0.0092358,-51.3728,0.442701,0.00776801,-59.7274,0.432227,0.00914466,-51.8813,0.434041,0.00824391,-57.3299,0.430896,0.00925124,-51.4274,0.924225,0.0322361,0.544774,0.944993,0.0362794,1.0565,0.850208,0.0567705,-0.99445,0.910593,0.0640139,0.0613769,0.554539,0.219826,-1.60183,0.651498,0.239786,-1.06414,0.869564,0.183966,-0.201665,0.891425,0.190946,-0.0798062,0.71243,0.0900566,-2.1568,0.765712,0.0963093,-1.46353,0.92629,0.0727251,0.269868,0.942742,0.0752385,0.479517,0.452116,0.0136313,-33.346,0.454211,0.0146696,-30.8428,0.426713,0.0102858,-46.6617,0.427845,0.0106739,-44.8587,0.531797,0.195758,-1.91495,0.58257,0.211316,-1.53369,0.958709,0.203269,0.256044,0.953871,0.208957,0.225916,0.776405,0.0804784,-1.61856,0.839039,0.0878642,-0.769653,0.914584,0.0797972,0.0992591,0.938022,0.0818951,0.382911,0.4497,0.0119499,-38.24,0.44986,0.0129899,-35.166,0.42355,0.0113091,-42.7192,0.426001,0.0116127,-41.3909,0.308538,0.141406,2.18193,0.305799,0.121147,2.52418,-0.107629,0.152153,-0.707373,-0.181646,0.1448,-1.25446
4,0.1,0.125,0.516477,3.98843e-05,-0.0379216,0.164269,-3.37494,-0.072299,0.185964,-3.16607,-0.0491719,0.141905,-3.98611,-0.07564,0.181396,-3.26422,-0.0157642,0.142427,-3.73693,-0.0283485,0.182726,-2.98164,-0.00106775,0.165501,-3.12713,-0.02376,0.187428,-2.88237,0.397243,0.182762,-0.652396,0.346732,0.208045,-0.815903,-0.323205,0.00899147,-93.3864,-0.344968,0.0105484,-81.6661,-0.337928,0.0095379,-89.5799,-0.346617,0.0106717,-80.8766,-0.324265,0.00900951,-93.3172,-0.345835,0.0105662,-81.6104,-0.338952,0.00955398,-89.5363,-0.347488,0.0106893,-80.8251,0.373009,0.0374699,-3.82886,0.354209,0.0420966,-3.85465,0.226921,0.0674634,-4.29205,0.194641,0.0759936,-4.23504,-0.188103,0.250266,-2.81532,-0.196785,0.269106,-2.65048,0.0634972,0.21712,-2.08631,-0.0393513,0.224148,-2.47974,0.326582,0.10912,-1.74024,0.326609,0.117688,-1.61331,0.171888,0.0856342,-4.02397,0.165294,0.0891272,-3.94025,-0.312735,0.0159184,-52.0913,-0.323428,0.0170661,-49.2148,-0.350324,0.0118815,-72.954,-0.3512,0.0123278,-70.3839,0.0709616,0.22,-2.02507,0.196948,0.234129,-1.36475,-0.149567,0.244478,-2.72435,-0.189055,0.246356,-2.86387,0.297054,0.0961429,-2.28226,0.279055,0.10463,-2.26915,0.165747,0.0944424,-3.71369,0.162425,0.0971042,-3.6461,-0.314401,0.0139105,-59.7302,-0.323581,0.0151127,-55.5863,-0.356512,0.0130656,-66.8156,-0.354654,0.0133947,-65.0356,0.30103,0.164547,1.82945,0.275093,0.142191,1.93468,-0.264842,0.177583,-1.49137,-0.410931,0.168488,-2.43893
5,0.125,0.15,0.223164,6.9513e-06,-0.215827,0.182324,-2.40775,-0.204829,0.212281,-2.01617,-0.204968,0.156894,-2.72879,-0.198228,0.207139,-2.03435,-0.230918,0.155939,-2.91193,-0.230357,0.207232,-2.18847,-0.245856,0.182439,-2.57083,-0.237282,0.212479,-2.16702,-0.0628385,0.204815,-1.39639,-0.0623849,0.238935,-1.19509,-1.07378,0.00997196,-130.059,-1.11616,0.011707,-114.403,-1.09649,0.0105758,-124.78,-1.11875,0.0118417,-113.321,-1.07715,0.00999178,-130.138,-1.11911,0.0117254,-114.476,-1.09949,0.0105933,-124.858,-1.12165,0.0118598,-113.393,-0.0217077,0.0409136,-5.9851,-0.0244613,0.0460617,-5.37595,0.039389,0.0728295,-2.52336,0.0178573,0.0822602,-2.49582,-0.268048,0.275316,-1.78418,-0.379906,0.294805,-2.04566,-0.180561,0.242339,-1.66596,-0.158568,0.256791,-1.48654,0.204584,0.115238,-0.16123,0.263781,0.123274,0.329485,-0.0518323,0.0934112,-2.94393,-0.0365414,0.0966747,-2.68639,-1.04964,0.0175449,-72.5459,-1.07016,0.0188265,-68.6971,-1.11954,0.0132084,-101.655,-1.12831,0.0136795,-98.7956,-0.341395,0.245517,-2.29947,-0.464672,0.265591,-2.58984,-0.0870724,0.270071,-1.14872,-0.0920926,0.28163,-1.1194,0.172524,0.102852,-0.492362,0.1985,0.112121,-0.219975,-0.0767388,0.102654,-2.92151,-0.0510931,0.105284,-2.60492,-1.06064,0.0153815,-83.4642,-1.07928,0.0167034,-77.9744,-1.1248,0.0145156,-92.8635,-1.13253,0.014873,-91.1513,0.883665,0.182632,4.83851,0.872179,0.157212,5.54778,-0.255216,0.196332,-1.29992,-0.194119,0.186858,-1.03886
6,0.15,0.175,-0.0296974,3.0864e-06,-0.505519,0.201224,-2.36464,-0.477434,0.227305,-1.96976,-0.60888,0.174977,-3.31004,-0.500767,0.221847,-2.1234,-0.601704,0.174402,-3.27981,-0.518323,0.222288,-2.19817,-0.508998,0.202158,-2.37093,-0.497771,0.227866,-2.05416,0.148391,0.231708,0.768589,0.148799,0.258954,0.689297,-1.61249,0.0110799,-142.853,-1.6616,0.0129944,-125.585,-1.63243,0.0117451,-136.459,-1.66373,0.0131449,-124.309,-1.61638,0.0111017,-142.922,-1.66533,0.0130161,-125.663,-1.63628,0.0117647,-136.559,-1.66749,0.0131663,-124.392,-0.469601,0.0464068,-9.47929,-0.507851,0.0519511,-9.20392,-0.295099,0.0834819,-3.17915,-0.343499,0.0938935,-3.34211,-0.464699,0.298085,-1.45932,-0.614408,0.32711,-1.7875,-0.533085,0.270408,-1.86158,-0.441326,0.273945,-1.5026,-0.151707,0.134184,-0.909272,-0.143451,0.143907,-0.790465,-0.37428,0.10629,-3.24191,-0.387624,0.110113,-3.25053,-1.57421,0.0194726,-79.3172,-1.61202,0.020841,-75.9238,-1.66108,0.0146727,-111.185,-1.67388,0.0151836,-108.286,-0.612426,0.275334,-2.11644,-0.799035,0.312431,-2.46242,-0.3959,0.29387,-1.24614,-0.339088,0.29582,-1.04588,-0.237422,0.118204,-1.75734,-0.269036,0.128373,-1.8644,-0.345408,0.117465,-2.68771,-0.371641,0.119935,-2.85108,-1.58359,0.0170035,-91.3871,-1.62211,0.0184687,-86.2222,-1.67101,0.0161723,-101.489,-1.67811,0.0164959,-99.9284,1.13076,0.201568,5.60982,1.0075,0.175329,5.74632,-0.210421,0.217854,-0.965879,-0.0359182,0.206506,-0.173933
7,0.175,0.2,0.0178666,1.47716e-05,-0.134359,0.209795,-0.725594,-0.0985468,0.236807,-0.491596,-0.179688,0.181095,-1.09089,-0.103535,0.2311,-0.525321,-0.175322,0.182057,-1.06114,-0.0897844,0.234053,-0.459942,-0.131852,0.212854,-0.703387,-0.0852073,0.239981,-0.42951,0.186635,0.233674,0.722241,0.231745,0.26297,0.81332,-2.00196,0.0121474,-166.276,-2.05466,0.0142334,-145.61,-2.02645,0.0128776,-158.75,-2.05693,0.0143961,-144.122,-2.00901,0.0121731,-166.505,-2.06094,0.0142586,-145.793,-2.03291,0.0129005,-158.968,-2.06315,0.014421,-144.304,-0.330342,0.0487528,-7.14234,-0.373885,0.0548269,-7.14524,-0.306693,0.0885943,-3.66344,-0.323668,0.10084,-3.3869,-0.397971,0.316598,-1.31345,-0.431865,0.336191,-1.33773,0.04366,0.27879,0.0925193,-0.010916,0.285677,-0.100753,-0.274926,0.14045,-2.08468,-0.282939,0.149292,-2.01489,-0.324235,0.113558,-3.01256,-0.332678,0.118636,-2.95479,-1.96564,0.0214754,-92.3615,-1.99896,0.0229121,-88.0249,-2.05637,0.016047,-129.26,-2.06833,0.0166266,-125.473,-0.295919,0.288168,-1.0889,-0.274749,0.316259,-0.925241,0.0312999,0.305224,0.0440113,-0.0222037,0.310512,-0.129046,-0.286538,0.123459,-2.46562,-0.30065,0.132671,-2.40081,-0.324273,0.12616,-2.71195,-0.332454,0.129801,-2.69889,-1.98483,0.0187605,-106.75,-2.01557,0.0202383,-100.474,-2.05933,0.0176542,-117.66,-2.07138,0.0180919,-115.479,1.89855,0.210191,9.03248,1.82933,0.181504,10.0787,0.172334,0.227734,0.756733,0.195983,0.215385,0.909921
8,0.2,0.225,0.164832,7.44129e-05,-0.239969,0.235066,-1.72207,-0.211319,0.270142,-1.39242,-0.426027,0.205938,-2.86911,-0.250326,0.263823,-1.57362,-0.411008,0.208976,-2.75554,-0.259792,0.267105,-1.58973,-0.239372,0.241134,-1.67626,-0.223545,0.273637,-1.41931,0.0762049,0.270346,-0.327829,0.160841,0.30489,-0.0130919,-2.17534,0.0130223,-179.705,-2.24191,0.0152499,-157.819,-2.20192,0.0137969,-171.542,-2.24488,0.0154233,-156.239,-2.18212,0.0130473,-179.88,-2.24831,0.0152742,-157.988,-2.20861,0.0138195,-171.746,-2.25134,0.0154472,-156.415,-0.0680447,0.0541512,-4.3005,-0.0741236,0.0608163,-3.92914,-0.152813,0.0962439,-3.30042,-0.203433,0.108226,-3.40275,-0.171597,0.347896,-0.96704,-0.124011,0.369546,-0.781616,-0.286141,0.316043,-1.42694,-0.234208,0.326912,-1.22063,0.0528604,0.152968,-0.731994,0.0662592,0.161788,-0.609273,-0.266386,0.123189,-3.50046,-0.262622,0.127103,-3.36304,-2.10104,0.0230266,-98.4022,-2.13646,0.0246276,-93.4437,-2.25156,0.0171863,-140.6,-2.26607,0.0177979,-136.584,-0.249001,0.318652,-1.2987,-0.285448,0.350306,-1.28539,-0.230708,0.346281,-1.14225,-0.179227,0.356131,-0.966103,0.0194326,0.136486,-1.0653,0.0141719,0.147269,-1.02303,-0.303055,0.135224,-3.46009,-0.286404,0.138533,-3.25724,-2.13927,0.0201527,-114.332,-2.17217,0.0217303,-107.546,-2.25141,0.0188791,-127.985,-2.27024,0.0193725,-125.697,1.96865,0.235472,8.36042,1.75609,0.206351,8.51022,-0.0871561,0.254006,-0.343126,-0.171924,0.241223,-0.712719
9,0.225,0.25,0.366951,4.37312e-05,-0.221153,0.253202,-2.32267,-0.0946674,0.280251,-1.64716,-0.271529,0.217442,-2.93633,-0.110705,0.273509,-1.7464,-0.242558,0.217343,-2.80436,-0.0965375,0.278157,-1.66628,-0.210967,0.255779,-2.25945,-0.0828726,0.285161,-1.57744,0.540142,0.285861,0.605857,0.609182,0.314742,0.769616,-2.18783,0.0135974,-187.887,-2.23329,0.0159245,-163.286,-2.21514,0.0144126,-179.156,-2.23617,0.0161058,-161.627,-2.19525,0.0136229,-188.081,-2.24011,0.01595,-163.452,-2.22194,0.0144347,-179.352,-2.24296,0.016131,-161.795,0.0341748,0.0582642,-5.71151,0.102961,0.0652084,-4.04842,0.186254,0.104294,-1.73257,0.270108,0.117017,-0.827598,-0.40282,0.399096,-1.92879,-0.350686,0.424708,-1.68972,-0.0984723,0.327497,-1.42115,-0.0272199,0.335905,-1.17346,-0.0907992,0.167838,-2.72734,-0.098254,0.178477,-2.60653,0.339244,0.132684,-0.208826,0.351223,0.137254,-0.114597,-2.17638,0.0240141,-105.91,-2.18873,0.0255793,-99.9119,-2.23421,0.0179668,-144.776,-2.24547,0.0185971,-140.475,-0.461951,0.352351,-2.35249,-0.468873,0.375106,-2.22823,0.0257543,0.363704,-0.938117,0.0655409,0.366466,-0.82248,-0.0965,0.147844,-3.13474,-0.108398,0.16035,-2.96445,0.432889,0.146524,0.45001,0.412219,0.149236,0.303326,-2.16636,0.0209034,-121.192,-2.18995,0.0226475,-112.9,-2.25367,0.0198201,-132.22,-2.25203,0.0201869,-129.736,2.00079,0.253613,7.88915,1.92372,0.217868,8.82974,-0.407407,0.27384,-1.48776,-0.255328,0.259819,-0.982716
10,0.25,0.275,0.436334,7.33655e-05,0.474187,0.266774,0.141893,0.461963,0.303736,0.0843808,0.174994,0.232494,-1.12407,0.429653,0.296579,-0.0225264,0.23484,0.233909,-0.861418,0.497287,0.296466,0.2056,0.549977,0.268096,0.423892,0.529679,0.303763,0.307296,1.05846,0.307427,2.02365,1.0139,0.349454,1.65278,-1.07485,0.0144977,-104.236,-1.1068,0.0169802,-90.8784,-1.09102,0.015362,-99.4241,-1.10844,0.0171717,-89.9605,-1.07969,0.0145255,-104.37,-1.11175,0.0170075,-91.0235,-1.09636,0.0153869,-99.6106,-1.11343,0.0171986,-90.11,0.0795058,0.0618812,-5.76634,0.0482035,0.0690869,-5.61799,-0.117915,0.109447,-5.06406,-0.0978079,0.122808,-4.34941,0.674694,0.407214,0.585344,0.726299,0.43466,0.66711,0.338783,0.352231,-0.276951,0.39221,0.366329,-0.120447,0.00268269,0.176651,-2.45484,0.0810924,0.189143,-1.87816,-0.184509,0.139079,-4.46396,-0.137354,0.144006,-3.98378,-1.05184,0.0255968,-58.1391,-1.06149,0.0272545,-54.957,-1.1103,0.0191503,-80.7633,-1.11768,0.0198371,-78.3385,0.66452,0.368309,0.619551,0.675537,0.401989,0.595048,0.279025,0.386275,-0.407247,0.369771,0.398718,-0.166943,-0.159319,0.155502,-3.83052,-0.174002,0.168226,-3.62806,-0.0818,0.153595,-3.37337,-0.068911,0.156906,-3.22006,-1.06625,0.0223474,-67.2373,-1.08375,0.0241448,-62.9571,-1.11059,0.021082,-73.3767,-1.11702,0.0215612,-72.0438,1.57055,0.267218,5.87742,1.25469,0.232947,5.38615,0.592102,0.288353,2.0534,0.394681,0.273857,1.44119
11,0.275,0.3,0.5571,0.000107552,-0.309058,0.270124,-3.20652,-0.375429,0.309466,-3.01335,-0.118433,0.235413,-2.86956,-0.354475,0.302128,-3.01718,-0.0858941,0.235992,-2.72464,-0.356146,0.304741,-2.9968,-0.30188,0.271171,-3.16767,-0.380748,0.312296,-3.00307,0.118579,0.310589,-1.4119,0.1886,0.355963,-1.03522,-0.0803012,0.0153334,-41.5695,-0.110395,0.0179287,-37.2305,-0.0998817,0.0162377,-40.4602,-0.112678,0.0181333,-36.9364,-0.0801536,0.0153657,-41.4724,-0.109612,0.0179601,-37.1219,-0.0991682,0.016267,-40.3434,-0.111846,0.0181643,-36.8276,0.266273,0.063858,-4.55427,0.260608,0.0716856,-4.13601,0.382381,0.111461,-1.56754,0.340783,0.124873,-1.7323,-0.153232,0.40822,-1.74007,-0.157284,0.428728,-1.66629,-0.414289,0.358835,-2.70706,-0.432106,0.3736,-2.64776,0.642958,0.17824,0.481701,0.662491,0.19004,0.554572,0.23849,0.142246,-2.23985,0.270378,0.146401,-1.95847,-0.0385094,0.0270202,-22.0431,-0.0415834,0.0289631,-20.6706,-0.130079,0.0202533,-33.9292,-0.126494,0.0209128,-32.6878,-0.247119,0.363128,-2.2147,-0.286919,0.388368,-2.17324,-0.372569,0.400836,-2.31932,-0.413311,0.409454,-2.37001,0.433023,0.159152,-0.779611,0.336644,0.173469,-1.27087,0.338208,0.155808,-1.40488,0.342347,0.159092,-1.34986,-0.0686986,0.0236423,-26.4694,-0.0846187,0.0256216,-25.046,-0.124512,0.0222698,-30.607,-0.122367,0.0227337,-29.8881,-0.20989,0.270613,-0.775609,-0.0382795,0.235914,-0.16226,-0.691439,0.292216,-2.36619,-0.575331,0.277569,-2.07275
12,0.3,0.325,0.851799,7.065e-05,0.451905,0.295541,-1.35309,0.494034,0.327793,-1.09144,0.457718,0.257047,-1.5331,0.488314,0.320134,-1.13542,0.464554,0.257273,-1.50519,0.467032,0.321137,-1.19814,0.441074,0.296062,-1.38729,0.469532,0.328995,-1.16192,0.711878,0.343578,-0.407245,0.705674,0.380572,-0.383961,0.874962,0.0160506,1.44316,0.851788,0.0187847,-0.000597112,0.860527,0.0169906,0.513715,0.849848,0.0189962,-0.102684,0.876578,0.0160819,1.54078,0.852959,0.018817,0.061638,0.861921,0.0170187,0.594767,0.85098,0.019028,-0.0430631,0.609389,0.0666917,-3.63479,0.598608,0.0752905,-3.36286,0.693381,0.118543,-1.33637,0.68132,0.134713,-1.26549,0.487883,0.469911,-0.774436,0.398256,0.504649,-0.898729,0.42761,0.380056,-1.11612,0.519174,0.392049,-0.848426,0.782648,0.186826,-0.370133,0.781197,0.197558,-0.357373,0.644087,0.152358,-1.36332,0.659369,0.15848,-1.21422,0.878391,0.0284064,0.936125,0.867823,0.0302836,0.529125,0.851738,0.0211494,-0.0028907,0.84633,0.0219273,-0.249404,0.352724,0.423319,-1.17895,0.222998,0.45925,-1.36919,0.553603,0.412141,-0.723529,0.611691,0.425624,-0.56413,0.631368,0.167533,-1.31574,0.557137,0.181868,-1.6202,0.747472,0.167042,-0.624556,0.728648,0.172658,-0.713264,0.888434,0.0248109,1.47658,0.882743,0.0266874,1.15948,0.838485,0.0232544,-0.572551,0.838367,0.0238738,-0.562636,-0.410016,0.296031,-1.38504,-0.418859,0.25755,-1.62632,-0.241475,0.318429,-0.758333,-0.157483,0.302973,-0.519793
13,0.325,0.35,1.10251,9.7856e-06,0.102348,0.302362,-3.30781,0.19406,0.340762,-2.66593,0.436184,0.261986,-2.54336,0.234257,0.332828,-2.60871,0.480278,0.259042,-2.40204,0.243708,0.331186,-2.5931,0.107209,0.299987,-3.3178,0.198149,0.339221,-2.66598,0.560274,0.346109,-1.56666,0.401113,0.390672,-1.79535,1.43951,0.0166997,20.18,1.43936,0.0195181,17.2584,1.43199,0.0176904,18.6251,1.43837,0.0197361,17.0177,1.44339,0.0167334,20.3715,1.44323,0.0195513,17.427,1.43653,0.0177204,18.8496,1.44231,0.0197688,17.1888,0.794023,0.0692972,-4.45161,0.871613,0.0777024,-2.97153,0.920429,0.12313,-1.47874,1.00237,0.137343,-0.729134,-0.157489,0.470993,-2.67519,-0.220476,0.498602,-2.65339,0.277819,0.394123,-2.09246,0.303157,0.409895,-1.95014,0.725142,0.198867,-1.89758,0.753978,0.211754,-1.64592,1.02827,0.156405,-0.474664,1.05679,0.160874,-0.28417,1.43298,0.0295827,11.1712,1.44,0.0314971,10.715,1.43151,0.0220185,14.942,1.43805,0.0227745,14.7333,-0.0122376,0.418305,-2.66491,0.0172299,0.446899,-2.42846,0.219842,0.437056,-2.01957,0.270188,0.447866,-1.85841,0.834516,0.174615,-1.53475,0.911212,0.187804,-1.01859,0.995368,0.173043,-0.61915,1.03676,0.175388,-0.374872,1.4432,0.0258301,13.1896,1.4554,0.0278887,12.6536,1.42315,0.0242141,13.2418,1.43249,0.0247434,13.3361,-1.33418,0.302881,-4.40497,-1.00721,0.26252,-3.83669,-0.818081,0.326472,-2.50582,-0.691675,0.310202,-2.22976
14,0.35,0.375,1.40161,3.57689e-05,0.704787,0.318648,-2.1868,0.967111,0.355755,-1.22134,0.696009,0.276161,-2.55502,0.956134,0.347445,-1.28214,0.687013,0.277543,-2.57472,0.982318,0.349742,-1.19885,0.759958,0.321086,-1.99837,0.996823,0.358279,-1.1298,0.725123,0.359598,-1.88122,0.958135,0.398868,-1.11182,1.92002,0.017335,29.9057,1.93422,0.0202304,26.3276,1.92842,0.0183572,28.6977,1.93491,0.020458,26.0682,1.92476,0.0173688,30.1202,1.93737,0.0202645,26.4383,1.93259,0.0183873,28.8777,1.93798,0.0204917,26.1751,1.32068,0.0713158,-1.13478,1.32418,0.0797093,-0.971361,1.34334,0.128556,-0.453226,1.34454,0.143925,-0.39648,0.196273,0.500105,-2.41016,0.402526,0.534843,-1.86799,1.04819,0.412989,-0.855752,1.11368,0.425975,-0.675924,1.41849,0.20783,0.0812313,1.33665,0.22245,-0.292002,1.30184,0.163238,-0.611143,1.34627,0.16851,-0.328397,1.91933,0.0307461,16.8388,1.93572,0.0328136,16.2772,1.93288,0.0228325,23.2685,1.93475,0.0235854,22.6048,0.31035,0.442154,-2.46805,0.497163,0.469509,-1.92636,1.10923,0.458791,-0.637272,1.16889,0.466698,-0.498639,1.2443,0.182098,-0.86384,1.1062,0.195171,-1.5136,1.42973,0.180829,0.155519,1.43479,0.184126,0.180204,1.93006,0.0268198,19.704,1.94092,0.0288427,18.6986,1.92711,0.0251159,20.9233,1.93283,0.0256658,20.6975,-1.2278,0.319179,-3.84676,-1.22875,0.276707,-4.44062,-0.638555,0.343604,-1.8584,-0.615892,0.326531,-1.88616
15,0.375,0.4,1.75962,2.05392e-05,1.44646,0.316028,-0.990914,1.35251,0.35786,-1.13761,1.28613,0.274841,-1.72276,1.32109,0.349255,-1.2556,1.29293,0.277132,-1.68398,1.29598,0.350387,-1.32322,1.43517,0.323173,-1.00394,1.32507,0.35922,-1.2097,1.99865,0.361173,0.661831,2.00545,0.408013,0.60251,2.35507,0.0176191,33.7959,2.34994,0.0206172,28.6326,2.35531,0.0186712,31.9044,2.34962,0.0208497,28.2979,2.35921,0.017655,33.9616,2.35325,0.0206528,28.7436,2.35841,0.0187037,32.0148,2.35278,0.0208847,28.4019,1.5852,0.0739455,-2.3588,1.54192,0.0830502,-2.62126,1.46127,0.132619,-2.24964,1.36205,0.148719,-2.67329,1.73493,0.492164,-0.0501596,1.82304,0.522043,0.121494,1.25165,0.411984,-1.23297,1.22927,0.430323,-1.23245,1.68101,0.21333,-0.368476,1.66392,0.226818,-0.421917,1.33993,0.16879,-2.48643,1.29576,0.174395,-2.65984,2.37545,0.0311858,19.7473,2.38832,0.0332058,18.9335,2.3454,0.0232512,25.1936,2.34206,0.0240636,24.2042,1.68596,0.435507,-0.169133,1.72173,0.467378,-0.0810707,1.20089,0.458372,-1.21895,1.1953,0.469746,-1.20132,1.66999,0.187098,-0.479029,1.66765,0.201805,-0.455703,1.27922,0.187088,-2.56779,1.24734,0.189976,-2.69655,2.37528,0.0271757,22.6548,2.40012,0.0294382,21.7575,2.33954,0.0256139,22.641,2.3323,0.0261175,21.9269,-0.911951,0.316581,-2.88062,-1.07307,0.275407,-3.89632,-0.0148122,0.342727,-0.0432187,-0.138734,0.324564,-0.427449
16,0.4,0.425,1.84908,3.7772e-05,0.965757,0.330256,-2.67467,0.973629,0.374278,-2.33904,1.13722,0.287813,-2.47336,0.990904,0.365581,-2.34744,1.21414,0.291676,-2.17688,1.05592,0.369737,-2.14522,1.00729,0.333431,-2.52465,1.04073,0.378718,-2.13444,1.29012,0.379711,-1.47208,1.41208,0.428454,-1.01995,2.77397,0.0186445,49.6067,2.78609,0.0217698,43.0416,2.77447,0.0197305,46.9016,2.78574,0.0220153,42.5461,2.78031,0.0186828,49.844,2.79187,0.0218076,43.232,2.78064,0.019765,47.1318,2.7915,0.0220525,42.735,1.83553,0.0764204,-0.177368,1.82541,0.0860765,-0.275058,1.5059,0.135702,-2.52894,1.53058,0.152146,-2.0934,0.770517,0.492462,-2.19015,0.50021,0.517176,-2.60815,1.0976,0.442118,-1.69973,1.0982,0.452652,-1.65886,1.39327,0.219691,-2.0748,1.37485,0.231289,-2.05039,1.5681,0.172188,-1.63185,1.5648,0.178486,-1.59271,2.79196,0.0330401,28.5373,2.81172,0.0351813,27.3622,2.76587,0.0245427,37.3548,2.78067,0.0254034,36.6718,0.97621,0.44225,-1.9737,0.907241,0.476282,-1.97748,0.955037,0.491711,-1.81823,1.0022,0.494563,-1.71238,1.45336,0.192037,-2.06063,1.47555,0.205372,-1.81879,1.55173,0.191028,-1.55661,1.55131,0.194655,-1.52974,2.77392,0.0288009,32.1113,2.79394,0.0311575,30.3253,2.77492,0.0270118,34.2751,2.78292,0.0275838,33.8547,-1.81489,0.330847,-5.48558,-1.64309,0.288418,-5.6969,-0.540144,0.357049,-1.5128,-0.869771,0.338983,-2.56583
17,0.425,0.45,1.90285,4.91074e-05,1.12458,0.345982,-2.24945,1.2161,0.396268,-1.73305,1.01466,0.306102,-2.90163,1.19942,0.387212,-1.81664,1.0245,0.306971,-2.86134,1.24579,0.390074,-1.68446,1.13695,0.349386,-2.19212,1.26537,0.399399,-1.5961,1.31618,0.397405,-1.47624,1.44764,0.453074,-1.00471,2.77505,0.0195185,44.6861,2.78042,0.0227488,38.5763,2.78061,0.0206494,42.508,2.7808,0.0230034,38.1664,2.78187,0.0195574,44.9454,2.78549,0.0227876,38.7334,2.78626,0.0206856,42.7066,2.78576,0.0230417,38.318,1.7819,0.0811498,-1.49038,1.73387,0.0910742,-1.85536,1.50096,0.14105,-2.84926,1.48965,0.15728,-2.62714,0.751543,0.530635,-2.16968,0.580521,0.576857,-2.2923,1.37649,0.455373,-1.15588,1.38156,0.476187,-1.09472,1.5873,0.231296,-1.36425,1.54609,0.248241,-1.43714,1.45328,0.177819,-2.52823,1.47734,0.183771,-2.31541,2.78155,0.0345593,25.426,2.79439,0.0367894,24.2336,2.78015,0.0256921,34.1467,2.77817,0.0265236,33.0015,1.05626,0.479699,-1.76483,1.12069,0.532127,-1.46988,1.19463,0.499089,-1.41902,1.2569,0.517934,-1.24717,1.47091,0.202842,-2.12944,1.40505,0.219045,-2.2726,1.52717,0.196047,-1.91625,1.52145,0.200114,-1.90592,2.76822,0.0301545,28.6977,2.77104,0.0324999,26.7136,2.79041,0.0282616,31.4051,2.78417,0.0288263,30.5733,-1.66168,0.3466,-4.79424,-1.76721,0.306726,-5.76153,-0.376382,0.373629,-1.00737,-0.657326,0.355372,-1.84969
18,0.45,0.475,1.96843,1.46835e-05,1.53401,0.362087,-1.19976,1.37498,0.405742,-1.46262,1.5951,0.31552,-1.1832,1.3923,0.396285,-1.45382,1.66956,0.324502,-0.921005,1.47403,0.40943,-1.20752,1.61307,0.372642,-0.953611,1.45582,0.419398,-1.22225,1.56501,0.42226,-0.955377,1.44043,0.466278,-1.13237,2.98739,0.0201448,50.5819,3.00551,0.0235017,44.1279,2.98778,0.021311,47.8323,3.00592,0.0237643,43.6575,2.99278,0.0201854,50.7471,3.01069,0.0235422,44.2723,2.99274,0.0213476,47.9826,3.01109,0.0238043,43.8015,1.79362,0.0840904,-2.0788,1.79314,0.0942409,-1.86002,1.9263,0.149362,-0.282066,1.99388,0.166481,0.1529,1.7868,0.552198,-0.328912,1.83988,0.581554,-0.221033,1.3633,0.478357,-1.26502,1.2543,0.488148,-1.46293,1.83239,0.242716,-0.560482,1.86389,0.2573,-0.40627,1.97815,0.189168,0.0514166,2.02245,0.195036,0.276997,2.96591,0.035825,27.8432,2.98903,0.0380577,26.8173,2.99854,0.0264635,38.9259,3.00921,0.0274156,37.9633,1.60769,0.497877,-0.724543,1.56717,0.537148,-0.747019,1.45845,0.52648,-0.968645,1.2929,0.531577,-1.27079,1.86452,0.213344,-0.487024,1.90371,0.229579,-0.281873,1.98018,0.208733,0.0563054,2.02803,0.212423,0.280588,2.98985,0.0311916,32.7467,3.01998,0.0335361,31.3557,2.98615,0.0291198,34.9494,3.00105,0.0298093,34.641,-1.45873,0.362715,-4.02169,-1.39767,0.316165,-4.4207,-0.392288,0.391683,-1.00154,-0.259611,0.371723,-0.698399
19,0.475,0.5,1.80996,4.67327e-05,1.57507,0.359458,-0.653477,1.8801,0.406139,0.172681,1.47685,0.316698,-1.05183,1.86056,0.39673,0.127543,1.45454,0.314511,-1.1301,1.84051,0.394502,0.0774142,1.55412,0.358727,-0.713195,1.86233,0.404033,0.129606,1.64126,0.412148,-0.409325,2.02103,0.464886,0.454007,2.92475,0.0207461,53.7344,2.94477,0.0242079,46.8773,2.92431,0.0219512,50.7649,2.94421,0.0244773,46.3385,2.93035,0.0207899,53.891,2.94825,0.0242521,46.9355,2.92892,0.0219915,50.881,2.94758,0.024521,46.3935,1.66389,0.0886514,-1.64777,1.69684,0.0993983,-1.13814,1.32423,0.15828,-3.06882,1.33966,0.179126,-2.62555,0.99668,0.548724,-1.48214,1.10631,0.594781,-1.18306,1.96566,0.474202,0.328325,2.08181,0.487774,0.557319,1.34156,0.254925,-1.83742,1.37635,0.272049,-1.59388,1.31466,0.201354,-2.45985,1.33166,0.209973,-2.27794,2.88001,0.036717,29.143,2.91169,0.0392015,28.1042,2.94611,0.0273185,41.589,2.9505,0.0282141,40.4243,1.32741,0.502604,-0.960111,1.53997,0.554573,-0.486858,1.82901,0.514057,0.037048,2.02715,0.529907,0.409847,1.28924,0.2227,-2.33822,1.30995,0.236965,-2.11007,1.35475,0.223794,-2.03407,1.35094,0.23018,-1.99419,2.89709,0.03215,33.8143,2.90676,0.0345761,31.7214,2.94581,0.0299801,37.8868,2.95721,0.0307144,37.352,-1.35385,0.36013,-3.75933,-1.4535,0.31738,-4.57967,0.250835,0.392763,0.638643,-0.0888202,0.370228,-0.239906
20,0.5,0.525,1.8031,8.00477e-05,1.48281,0.386303,-0.82912,1.46139,0.450055,-0.759267,1.52159,0.333252,-0.844738,1.45894,0.439391,-0.783263,1.58368,0.335103,-0.654777,1.49097,0.439813,-0.709682,1.55553,0.389438,-0.635715,1.49143,0.450648,-0.691611,1.34867,0.441737,-1.02873,1.5297,0.51582,-0.530029,2.79441,0.0213842,46.3572,2.80464,0.0249425,40.154,2.79708,0.0226222,43.9381,2.8054,0.0252204,39.7416,2.79934,0.0214279,46.4927,2.80898,0.0249825,40.2632,2.80156,0.0226608,44.0612,2.80967,0.0252598,39.8487,2.02294,0.0890298,2.46927,2.00332,0.0997201,2.00781,1.97627,0.157674,1.09827,1.9516,0.177517,0.836537,1.4185,0.567138,-0.678141,1.31287,0.597844,-0.820006,1.52624,0.521679,-0.530718,1.50006,0.545451,-0.555585,1.84143,0.25454,0.1506,1.79442,0.274183,-0.031643,2.05073,0.200348,1.23598,1.98581,0.207754,0.879455,2.79824,0.0379116,26.249,2.81672,0.0404378,25.0661,2.79651,0.0281302,35.3145,2.8032,0.0290744,34.398,1.4258,0.511609,-0.737473,1.35558,0.550062,-0.813583,1.54126,0.580481,-0.451073,1.50662,0.597873,-0.495887,2.02139,0.223008,0.978856,2.08601,0.240994,1.17391,1.93691,0.222054,0.602603,1.90104,0.226847,0.431723,2.79858,0.0330658,30.1061,2.81115,0.0356507,28.2757,2.79589,0.0309414,32.0861,2.80342,0.0316055,31.6501,-1.31875,0.386968,-3.40792,-1.27775,0.33394,-3.82629,-0.493461,0.417243,-1.18267,-0.54013,0.39643,-1.36249
21,0.525,0.55,1.48517,6.61791e-05,1.00362,0.384515,-1.25234,1.08145,0.43724,-0.923334,1.04377,0.33664,-1.31119,1.07909,0.427087,-0.950819,0.997142,0.336173,-1.45172,1.01258,0.432945,-1.09157,0.91232,0.3876,-1.47794,1.01066,0.443459,-1.07002,1.74484,0.442656,0.586632,1.77208,0.507326,0.56554,2.35808,0.0219385,39.789,2.37538,0.0255788,34.8029,2.36412,0.0232105,37.8686,2.3751,0.0258618,34.411,2.36317,0.0219845,39.9372,2.37954,0.025624,34.9037,2.36876,0.0232523,38,2.37919,0.0259065,34.5097,1.39002,0.0896641,-1.06114,1.378,0.100065,-1.07101,0.941464,0.159867,-3.40099,0.977111,0.17841,-2.8477,0.80424,0.577754,-1.17858,0.478445,0.620132,-1.6234,1.13827,0.51253,-0.676837,1.23861,0.52681,-0.46802,0.781027,0.261795,-2.68967,0.757503,0.275372,-2.64249,1.03006,0.201677,-2.25664,1.02489,0.208798,-2.20442,2.39315,0.038977,23.2953,2.40155,0.0414726,22.0961,2.34983,0.0288356,29.9859,2.36996,0.0298161,29.675,0.746271,0.523095,-1.41255,0.502077,0.569609,-1.72591,1.26751,0.564457,-0.385614,1.33034,0.57494,-0.269288,0.801811,0.23044,-2.96545,0.773074,0.246324,-2.89088,1.06328,0.221762,-1.90246,1.05401,0.227426,-1.89582,2.3589,0.0339923,25.7039,2.34774,0.0365732,23.5846,2.36823,0.0317015,27.8557,2.38454,0.0324164,27.7444,-1.36513,0.385217,-3.5438,-1.3194,0.337357,-3.91099,0.0621606,0.416424,0.149272,-0.386398,0.394831,-0.978644
22,0.55,0.575,1.2049,5.19257e-05,1.14803,0.405028,-0.140419,0.842634,0.454316,-0.797392,1.21647,0.349164,0.0331203,0.865641,0.443722,-0.76458,1.17223,0.346636,-0.094255,0.839426,0.443287,-0.824468,1.123,0.405719,-0.201865,0.817671,0.4541,-0.852744,1.59532,0.464293,0.840886,1.02304,0.523591,-0.34734,2.09513,0.0222913,39.9362,2.09553,0.0260019,34.2525,2.09305,0.0235881,37.6522,2.09437,0.0262906,33.8323,2.09853,0.0223366,40.0076,2.09949,0.026046,34.3464,2.09627,0.023628,37.725,2.09835,0.0263342,33.9274,1.15208,0.0926874,-0.569858,1.14192,0.104078,-0.605119,1.09366,0.165434,-0.672431,1.0334,0.185152,-0.92626,1.47984,0.624465,0.440278,1.40088,0.664429,0.294955,0.923953,0.531447,-0.528649,0.696434,0.546125,-0.931046,1.02115,0.270076,-0.680362,0.88607,0.289768,-1.1003,1.1337,0.209039,-0.340631,1.06573,0.21664,-0.64241,2.11037,0.0396306,22.8478,2.1066,0.0421871,21.3738,2.08452,0.0292984,30.0227,2.092,0.0303134,29.2641,1.63417,0.555915,0.772179,1.64531,0.595311,0.739789,0.649554,0.589314,-0.942363,0.498522,0.596332,-1.18454,1.0986,0.236005,-0.45043,1.05155,0.25401,-0.603718,1.08935,0.231429,-0.499298,1.02658,0.236208,-0.754954,2.11131,0.0345148,26.2615,2.11869,0.0372354,24.5407,2.07862,0.0322376,27.1023,2.08603,0.0329232,26.763,-0.948241,0.405717,-2.3372,-0.882067,0.349878,-2.52107,0.0543697,0.437512,0.12427,-0.0040549,0.415498,-0.00975912
23,0.575,0.6,0.858296,4.59584e-05,0.510632,0.414788,-0.838172,0.677717,0.475906,-0.379441,0.292413,0.36206,-1.56296,0.656001,0.465012,-0.435031,0.236135,0.361214,-1.72241,0.578092,0.464407,-0.603359,0.455371,0.415237,-0.970347,0.604669,0.475476,-0.533417,1.0737,0.464449,0.463786,1.14848,0.527127,0.550494,1.66031,0.0225361,35.5882,1.65509,0.0262133,30.3965,1.65895,0.0238506,33.5694,1.65469,0.0265049,30.0472,1.66561,0.0225795,35.7543,1.65829,0.0262549,30.4704,1.66286,0.0238899,33.6782,1.65779,0.026546,30.1173,0.404424,0.0939795,-4.82948,0.400724,0.104229,-4.39008,0.347953,0.167887,-3.03979,0.243906,0.186451,-3.29517,-0.099411,0.615691,-1.5555,-0.360182,0.655269,-1.85951,0.9226,0.556317,0.115589,0.94715,0.574507,0.154661,0.529066,0.272601,-1.20773,0.65996,0.287503,-0.689856,0.247942,0.212709,-2.86943,0.153274,0.218238,-3.23052,1.69238,0.0399931,20.8558,1.70856,0.0424936,20.0094,1.64249,0.0296502,26.4484,1.64424,0.0305535,25.7237,-0.0162006,0.551444,-1.58583,-0.129006,0.59628,-1.65577,1.05083,0.620636,0.310225,1.02059,0.628714,0.258139,0.687726,0.241236,-0.707064,0.850751,0.260148,-0.0290012,0.0515836,0.233416,-3.45612,0.0166508,0.236959,-3.55185,1.66678,0.0349077,23.1606,1.66924,0.0376512,21.5383,1.65276,0.0325906,24.3771,1.64971,0.0331699,23.8593,-1.15223,0.415475,-2.77329,-1.3732,0.362763,-3.78538,0.162679,0.447476,0.363548,0.106209,0.425301,0.249726
24,0.6,0.625,0.449309,4.27813e-05,-0.0900167,0.435402,-1.23868,0.0399874,0.493635,-0.829199,-0.116179,0.375793,-1.50479,0.0247762,0.482153,-0.880494,-0.00190134,0.378316,-1.19268,0.137275,0.486494,-0.641395,-0.00974658,0.441981,-1.03863,0.151723,0.498281,-0.597226,0.743503,0.500504,0.587794,0.905007,0.565889,0.805279,1.01726,0.0230521,24.6376,1.00277,0.0268573,20.6073,1.0126,0.0244063,23.0797,1.00188,0.0271548,20.3488,1.02165,0.0230953,24.7815,1.00591,0.026899,20.6922,1.01636,0.0244442,23.1977,1.00493,0.0271957,20.4302,-0.221592,0.0964014,-6.95946,-0.28023,0.107951,-6.75805,0.253253,0.172811,-1.13451,0.247796,0.192484,-1.04691,-0.0552824,0.652512,-0.773307,0.0102699,0.689404,-0.636839,-0.113473,0.581293,-0.968156,0.0477582,0.596048,-0.673689,0.269372,0.282542,-0.636854,0.35242,0.301404,-0.32146,0.244352,0.218195,-0.93933,0.224912,0.225131,-0.996745,1.05563,0.0409597,14.803,1.05315,0.0433984,13.9139,0.991423,0.0303295,17.8741,0.991897,0.0313206,17.3237,-0.36315,0.587248,-1.3835,-0.464088,0.63434,-1.43992,0.190047,0.644087,-0.402527,0.25473,0.649815,-0.299438,0.410863,0.249108,-0.154337,0.540186,0.270201,0.336331,0.115776,0.239708,-1.39141,0.138411,0.244401,-1.27208,1.03613,0.0356044,16.4818,1.03333,0.0383569,15.2259,0.994008,0.0334275,16.2949,0.991124,0.0339961,15.9375,-1.10638,0.436088,-2.53705,-1.13783,0.376502,-3.0221,-0.34327,0.468443,-0.732789,0.131576,0.445947,0.295048
25,0.625,0.65,0.0497715,7.90376e-05,-1.1365,0.425482,-2.78808,-0.827861,0.480188,-1.82768,-1.15317,0.373477,-3.22093,-0.843574,0.469017,-1.90472,-1.14761,0.379975,-3.15121,-0.88148,0.478714,-1.94532,-1.16555,0.432037,-2.81301,-0.87153,0.490414,-1.87862,-0.681752,0.490459,-1.49151,-0.511017,0.551613,-1.01663,0.647284,0.0238544,25.0483,0.643549,0.0278015,21.3578,0.636476,0.0252352,23.2495,0.642311,0.0281114,21.0783,0.654253,0.0239024,25.2896,0.648332,0.0278499,21.4924,0.642523,0.0252791,23.4483,0.646976,0.0281592,21.2081,-0.643864,0.0977853,-7.09346,-0.647403,0.108997,-6.39627,-0.576969,0.174845,-3.58454,-0.564356,0.195749,-3.13732,-1.5319,0.631293,-2.50545,-1.37525,0.661841,-2.15312,-0.869489,0.571084,-1.60968,-0.685721,0.579852,-1.26841,-0.39476,0.284428,-1.5629,-0.481137,0.302518,-1.75497,-0.677586,0.221318,-3.28648,-0.582507,0.229135,-2.75942,0.636305,0.0423302,13.8561,0.626935,0.0450874,12.801,0.63656,0.0313664,18.7075,0.645291,0.0324016,18.3793,-1.29669,0.573067,-2.34958,-1.05224,0.621436,-1.77333,-0.972251,0.630291,-1.62151,-0.732497,0.631186,-1.23936,-0.528298,0.250216,-2.31028,-0.657634,0.270035,-2.61968,-0.619423,0.24398,-2.74282,-0.529412,0.249336,-2.32291,0.622444,0.0368899,15.5238,0.6105,0.0398371,14.0755,0.647559,0.0345121,17.3211,0.653206,0.0351863,17.1497,-1.77903,0.426232,-4.17385,-1.80743,0.374241,-4.82957,-0.559535,0.460006,-1.21636,-0.492639,0.436574,-1.12842
26,0.65,0.675,-0.262534,5.37901e-05,-1.51232,0.442504,-2.82436,-1.83398,0.507811,-3.09454,-1.20989,0.384972,-2.46085,-1.76814,0.496073,-3.03506,-1.23091,0.387305,-2.50028,-1.79266,0.498552,-3.06914,-1.51642,0.449172,-2.79155,-1.85601,0.510627,-3.12062,-1.79686,0.505068,-3.03785,-2.02497,0.584432,-3.01564,0.21256,0.0245224,19.3739,0.185647,0.028546,15.7003,0.194109,0.0259249,17.6141,0.183871,0.0288622,15.4668,0.218066,0.0245718,19.559,0.191911,0.0285926,15.8938,0.19993,0.0259691,17.8083,0.190255,0.0289082,15.663,-1.09708,0.100694,-8.2879,-1.07987,0.112693,-7.25272,-0.463235,0.178767,-1.1227,-0.347082,0.199831,-0.423095,-1.17112,0.68394,-1.32846,-1.2978,0.736908,-1.40488,-1.74274,0.579727,-2.55328,-1.97282,0.610078,-2.80339,-0.668774,0.289039,-1.40548,-0.496473,0.305563,-0.765599,-0.349736,0.226968,-0.3842,-0.314447,0.234156,-0.221699,0.195336,0.0436166,10.4976,0.175419,0.0464342,9.43168,0.193505,0.0321814,14.1709,0.185512,0.0332662,13.4685,-0.849417,0.605075,-0.969934,-0.754704,0.648962,-0.758395,-2.19205,0.645713,-2.9882,-2.29532,0.669038,-3.03837,-0.663593,0.255783,-1.56796,-0.536513,0.275739,-0.993614,-0.288471,0.249459,-0.103972,-0.27577,0.254716,-0.0519635,0.205156,0.0379562,12.3218,0.196228,0.0408463,11.2314,0.185383,0.0354166,12.6471,0.179618,0.0361594,12.2279,-1.71225,0.443265,-3.86282,-1.42796,0.385755,-3.70172,-1.04909,0.477249,-2.1982,-0.415245,0.453816,-0.915008
27,0.675,0.7,-0.725771,0.000173558,-1.52421,0.439162,-1.8181,-1.21527,0.495366,-0.988154,-1.36787,0.382565,-1.67841,-1.19857,0.483973,-0.976912,-1.33073,0.39231,-1.54204,-1.16157,0.501329,-0.869278,-1.48512,0.453454,-1.67459,-1.17966,0.513403,-0.884075,-1.1232,0.505316,-0.786498,-0.829367,0.569838,-0.181799,-0.472371,0.0248869,10.182,-0.512589,0.0290386,7.34132,-0.494283,0.0263192,8.79539,-0.515513,0.0293604,7.16127,-0.468905,0.0249392,10.2997,-0.510385,0.0290904,7.40404,-0.49077,0.0263663,8.91293,-0.513293,0.0294116,7.22429,-1.19146,0.101714,-4.57838,-1.14738,0.114287,-3.68902,-0.904969,0.182624,-0.981234,-0.77203,0.204628,-0.226063,-2.01825,0.688545,-1.87711,-1.70934,0.721982,-1.36232,-1.19059,0.569871,-0.815653,-1.08655,0.595387,-0.605958,-0.989635,0.294852,-0.894904,-0.896527,0.316953,-0.538742,-0.858215,0.232044,-0.570772,-0.744887,0.239469,-0.0798249,-0.424531,0.0441726,6.81962,-0.427537,0.0469476,6.35248,-0.528603,0.0327058,6.02852,-0.532576,0.0338515,5.70715,-2.31465,0.605358,-2.6247,-2.24574,0.635989,-2.38993,-0.713718,0.635549,0.0189644,-0.772866,0.652853,-0.0721368,-1.25279,0.262647,-2.00659,-1.32613,0.285704,-2.10132,-0.601575,0.253732,0.489478,-0.563046,0.260329,0.625073,-0.473141,0.0385408,6.55488,-0.498944,0.0413971,5.47929,-0.510983,0.0359504,5.97458,-0.521236,0.0368231,5.55451,-1.03344,0.439952,-2.34899,-0.898968,0.383377,-2.34487,-0.619244,0.47562,-1.30197,-0.332756,0.450787,-0.738168
28,0.7,0.725,-1.01443,0.000143375,-1.59983,0.464375,-1.26064,-1.45072,0.533976,-0.817066,-1.40639,0.402476,-0.973875,-1.43215,0.521483,-0.801025,-1.36939,0.403243,-0.880274,-1.32357,0.524162,-0.589787,-1.52272,0.467733,-1.08671,-1.33764,0.536956,-0.601934,-1.54811,0.53056,-1.00588,-1.59722,0.60267,-0.967027,-1.05585,0.0251247,-1.6486,-1.1029,0.0293042,-3.019,-1.08102,0.0265811,-2.50528,-1.10682,0.0296297,-3.11826,-1.05449,0.0251738,-1.59148,-1.10184,0.0293506,-2.97816,-1.07925,0.0266246,-2.43471,-1.10573,0.0296754,-3.07669,-1.8392,0.105687,-7.80397,-1.89684,0.118927,-7.41978,-1.58981,0.187142,-3.07461,-1.55222,0.209155,-2.57128,-2.1306,0.70097,-1.59233,-2.53173,0.759083,-1.99887,-1.2414,0.617062,-0.367834,-1.16992,0.64281,-0.241893,-1.66628,0.305164,-2.13607,-1.71754,0.326128,-2.15595,-1.54759,0.236606,-2.25339,-1.51624,0.244584,-2.0517,-0.998461,0.0445718,0.358184,-1.01481,0.0473641,-0.00819859,-1.12164,0.0330443,-3.24456,-1.12468,0.0341658,-3.22699,-2.11736,0.62229,-1.77237,-2.40024,0.673019,-2.0591,-1.06918,0.69038,-0.0793124,-1.04578,0.70507,-0.0444688,-1.65338,0.266846,-2.39446,-1.69986,0.286175,-2.39515,-1.53437,0.26189,-1.98535,-1.49665,0.266965,-1.80632,-1.03362,0.0389195,-0.49328,-1.06205,0.0419119,-1.1363,-1.11845,0.0363111,-2.86492,-1.12226,0.0371332,-2.90386,-0.520586,0.465137,-1.11921,-0.351898,0.403263,-0.872627,-0.0100206,0.500666,-0.0200146,0.239369,0.47625,0.502613
29,0.725,0.75,-1.29891,0.000142527,-1.77138,0.459557,-1.0281,-1.79433,0.514023,-0.963808,-2.04974,0.40136,-1.87071,-1.80884,0.502362,-1.01506,-1.9674,0.403787,-1.65555,-1.70017,0.508843,-0.788563,-1.68558,0.46317,-0.834832,-1.68551,0.520912,-0.742156,-0.643444,0.515594,1.27129,-0.575209,0.579613,1.2486,-1.66265,0.0255243,-14.2507,-1.66981,0.0298092,-12.4423,-1.66826,0.0270054,-13.6769,-1.669,0.0301374,-12.28,-1.66115,0.025576,-14.1634,-1.66936,0.0298614,-12.4056,-1.66791,0.0270521,-13.6403,-1.6686,0.030189,-12.2459,-2.51955,0.107793,-11.3239,-2.44784,0.120744,-9.5154,-2.31902,0.193207,-5.27986,-2.24641,0.217587,-4.35459,-1.58085,0.717572,-0.392905,-1.72946,0.776016,-0.554824,-1.90005,0.598226,-1.00487,-1.81131,0.615954,-0.831881,-2.34026,0.311703,-3.34082,-2.27248,0.33107,-2.94067,-2.30729,0.245584,-4.10604,-2.24073,0.255041,-3.6928,-1.70154,0.0451901,-8.90958,-1.72636,0.0480628,-8.89344,-1.65189,0.0336024,-10.5046,-1.65787,0.0347555,-10.3282,-1.69486,0.642132,-0.616616,-1.85396,0.700616,-0.792233,-1.84984,0.657874,-0.837445,-1.76871,0.670384,-0.70079,-2.68284,0.275489,-5.02352,-2.80211,0.297471,-5.05326,-2.00168,0.270295,-2.59998,-2.03742,0.277689,-2.65947,-1.68418,0.0394847,-9.75741,-1.69307,0.0425898,-9.25471,-1.65569,0.0369284,-9.66136,-1.66072,0.0377643,-9.58065,-0.103471,0.460352,-0.224765,-0.388587,0.402175,-0.966214,0.547636,0.498519,1.09853,0.748167,0.472029,1.585
30,0.75,0.775,-1.41068,3.66679e-05,-1.96667,0.482297,-1.1528,-1.87489,0.53813,-0.86264,-2.14335,0.419254,-1.74756,-1.9042,0.525674,-0.938839,-2.11276,0.432229,-1.62433,-1.86347,0.55814,-0.811257,-1.91427,0.501892,-1.00339,-1.82846,0.571715,-0.730765,-1.036,0.551594,0.679259,-1.16198,0.612862,0.405797,-2.17169,0.0261453,-29.1071,-2.20126,0.0304998,-25.9211,-2.17827,0.0276604,-27.7507,-2.20204,0.0308374,-25.6624,-2.1718,0.0261963,-29.0546,-2.20222,0.0305511,-25.9088,-2.17899,0.0277059,-27.7311,-2.20308,0.0308881,-25.6539,-2.4346,0.109094,-9.38575,-2.45232,0.122343,-8.51416,-1.84376,0.194626,-2.22522,-1.82257,0.218314,-1.88669,-2.03641,0.741528,-0.843851,-1.89555,0.777727,-0.623447,-1.91957,0.634106,-0.80254,-1.86956,0.646587,-0.709694,-2.1025,0.31644,-2.18628,-2.38137,0.339092,-2.86264,-1.70089,0.246413,-1.17774,-1.70133,0.255265,-1.13862,-2.11597,0.0463043,-15.2317,-2.12716,0.0493505,-14.5183,-2.20893,0.0344114,-23.1972,-2.21649,0.0355347,-22.6768,-1.74367,0.659531,-0.504897,-1.44146,0.697122,-0.0441568,-2.19533,0.704777,-1.11333,-2.05993,0.707796,-0.917293,-1.90322,0.279509,-1.76216,-1.99602,0.301632,-1.94059,-1.7919,0.27081,-1.40772,-1.75731,0.27819,-1.24603,-2.11566,0.0404149,-17.4436,-2.11842,0.0434911,-16.2734,-2.22773,0.0378421,-21.591,-2.23079,0.0386488,-21.2197,0.212322,0.483092,0.439507,0.0284501,0.420072,0.0677267,-0.122908,0.520086,-0.236323,0.467931,0.494481,0.946308
31,0.775,0.8,-1.80543,4.09964e-05,-3.04146,0.48225,-2.56305,-3.01542,0.540916,-2.23694,-2.51972,0.422629,-1.6901,-2.96124,0.528381,-2.18745,-2.45608,0.430359,-1.51188,-2.93558,0.541346,-2.08768,-3.00317,0.49368,-2.42616,-2.99876,0.554396,-2.15248,-3.20651,0.555937,-2.52021,-3.31558,0.630821,-2.39394,-2.2478,0.0267991,-16.507,-2.30631,0.0312728,-16.0166,-2.28194,0.0283567,-16.8042,-2.3102,0.0316181,-15.9647,-2.24675,0.026853,-16.4346,-2.30421,0.0313273,-15.9217,-2.27935,0.0284057,-16.684,-2.30797,0.0316719,-15.8671,-2.70154,0.110248,-8.1281,-2.66494,0.123513,-6.95886,-2.27657,0.195009,-2.41601,-2.41519,0.219262,-2.78096,-2.42571,0.751542,-0.825347,-2.35304,0.806308,-0.679156,-3.45728,0.62819,-2.62954,-3.18734,0.648401,-2.13126,-1.8672,0.31126,-0.19845,-1.81842,0.327917,-0.0396038,-2.50263,0.249107,-2.79881,-2.54457,0.257129,-2.87459,-2.19146,0.0475063,-8.1258,-2.20962,0.0507249,-7.96829,-2.32646,0.0352656,-14.7745,-2.32963,0.0364297,-14.3893,-2.85355,0.662873,-1.58118,-2.99033,0.707629,-1.67446,-3.23414,0.701373,-2.03702,-3.02614,0.710338,-1.7185,-2.02456,0.277116,-0.790753,-2.06236,0.299127,-0.858947,-2.4964,0.273593,-2.52553,-2.54773,0.2799,-2.65203,-2.24733,0.0414496,-10.6612,-2.28463,0.0446638,-10.729,-2.30928,0.0387832,-12.9914,-2.31899,0.039614,-12.9642,-0.76211,0.483086,-1.57759,-0.272968,0.423481,-0.644582,-0.764886,0.520186,-1.47041,-0.33992,0.494692,-0.687136
32,0.8,0.825,-1.81392,2.09272e-05,-2.97469,0.489738,-2.37018,-2.83353,0.549135,-1.85674,-2.72756,0.424387,-2.15284,-2.79248,0.536374,-1.82439,-2.79141,0.427307,-2.28756,-2.82744,0.541013,-1.87337,-3.04083,0.496457,-2.47131,-2.86528,0.554094,-1.89744,-2.72089,0.557093,-1.62803,-2.51517,0.625638,-1.12084,-2.5597,0.0272024,-27.4159,-2.62152,0.0316087,-25.5499,-2.59596,0.0287713,-27.1811,-2.62552,0.0319549,-25.3981,-2.55905,0.0272582,-27.3359,-2.62097,0.0316634,-25.4884,-2.59467,0.028821,-27.0894,-2.62486,0.0320089,-25.3346,-2.73847,0.112686,-8.20463,-2.81941,0.125609,-8.00488,-2.46117,0.198694,-3.2575,-2.40869,0.221695,-2.68279,-3.249,0.754185,-1.90281,-3.37526,0.811399,-1.92425,-2.78945,0.643163,-1.51676,-2.69368,0.658284,-1.33643,-2.57822,0.326226,-2.34284,-2.3374,0.346058,-1.51267,-2.39654,0.25033,-2.32738,-2.42418,0.259184,-2.35453,-2.51996,0.0484624,-14.5687,-2.55908,0.0516309,-14.4323,-2.63336,0.0356957,-22.9561,-2.63833,0.0367954,-22.4052,-3.15641,0.681344,-1.97035,-3.2513,0.744199,-1.93144,-2.78836,0.704045,-1.38405,-2.65613,0.715527,-1.17704,-2.55497,0.286948,-2.58251,-2.40424,0.308361,-1.91438,-2.37935,0.275207,-2.05456,-2.41035,0.28203,-2.11476,-2.531,0.0422506,-16.972,-2.5636,0.0455165,-16.4703,-2.64727,0.0392195,-21.2482,-2.64672,0.0399649,-20.8381,-0.38002,0.490585,-0.774627,-0.168509,0.425262,-0.396249,-0.513517,0.52851,-0.971633,-0.236216,0.502535,-0.47005
33,0.825,0.85,-1.8892,5.4197e-05,-1.95061,0.496071,-0.123795,-1.96803,0.560755,-0.140577,-2.26717,0.431719,-0.875504,-2.00955,0.548046,-0.219602,-2.34613,0.433145,-1.05492,-2.11167,0.558043,-0.398658,-2.06418,0.50016,-0.34986,-2.07547,0.571269,-0.326067,-1.50395,0.570886,0.674817,-1.50777,0.640938,0.595106,-3.2275,0.0275404,-48.5943,-3.31442,0.0320696,-44.4416,-3.2668,0.0291377,-47.279,-3.31929,0.0324219,-44.1087,-3.23122,0.0275963,-48.6306,-3.31861,0.0321242,-44.4966,-3.27129,0.0291878,-47.3517,-3.32357,0.0324758,-44.1674,-3.05534,0.114058,-10.2241,-3.17557,0.127512,-10.0883,-2.41437,0.204091,-2.57323,-2.47334,0.227961,-2.56247,-1.99973,0.763338,-0.144798,-1.94248,0.821172,-0.0648892,-1.91744,0.65188,-0.0433217,-1.97465,0.673313,-0.126917,-2.39116,0.330246,-1.51996,-2.54006,0.35221,-1.84793,-2.42719,0.259037,-2.07689,-2.45881,0.266803,-2.13496,-3.098,0.0489623,-24.6885,-3.10557,0.0519924,-23.3951,-3.34985,0.0361879,-40.3631,-3.3607,0.0373698,-39.3768,-2.01215,0.680627,-0.18064,-1.95862,0.738416,-0.0940216,-1.88751,0.722777,0.00233582,-1.97203,0.735112,-0.112681,-2.39473,0.290451,-1.74049,-2.49916,0.313148,-1.94784,-2.43151,0.286048,-1.89586,-2.46366,0.290633,-1.97658,-3.15129,0.0426574,-29.5867,-3.18771,0.0458848,-28.2994,-3.35804,0.0398063,-36.8996,-3.36444,0.0406011,-36.3349,1.32068,0.496928,2.65769,0.964052,0.4326,2.22851,0.463762,0.536413,0.864562,1.10473,0.509014,2.17034
34,0.85,0.875,-1.78219,0.000162131,-2.12954,0.502629,-0.691065,-1.83283,0.579271,-0.0874166,-2.06297,0.442151,-0.635019,-1.82326,0.566232,-0.0725182,-2.07035,0.441937,-0.652031,-1.82106,0.563613,-0.0689501,-2.05686,0.502444,-0.546656,-1.81645,0.57666,-0.0594079,-2.42599,0.573005,-1.12354,-2.2522,0.65954,-0.71263,-3.32123,0.0282803,-54.4209,-3.36745,0.0329013,-48.1822,-3.34782,0.0299218,-52.3239,-3.36975,0.0332624,-47.7284,-3.3261,0.0283379,-54.4822,-3.37241,0.0329564,-48.2522,-3.35197,0.0299746,-52.3703,-3.37463,0.0333168,-47.7967,-2.72021,0.115615,-8.1133,-2.7341,0.128359,-7.416,-2.01722,0.203238,-1.1564,-1.97407,0.226891,-0.845661,-2.57417,0.754305,-1.04994,-2.43973,0.793717,-0.828428,-1.82929,0.670306,-0.0702553,-1.67525,0.699887,0.152801,-2.24527,0.332885,-1.39111,-2.31952,0.352893,-1.52262,-1.89129,0.256361,-0.425543,-1.89871,0.265441,-0.438966,-3.28117,0.0505123,-29.6755,-3.29324,0.0534778,-28.2556,-3.38061,0.0370862,-43.0999,-3.38462,0.0383412,-41.7937,-2.47602,0.672238,-1.03212,-2.32455,0.715028,-0.758512,-1.77427,0.748898,0.0105788,-1.62229,0.768445,0.208084,-2.12787,0.291895,-1.18424,-2.12913,0.313233,-1.10758,-1.92071,0.282774,-0.489832,-1.91567,0.289205,-0.461526,-3.31285,0.0439927,-34.7935,-3.33573,0.0471608,-32.9413,-3.37543,0.0407527,-39.0953,-3.38149,0.041673,-38.3773,1.22243,0.503522,2.42776,1.26314,0.443058,2.85095,-0.112324,0.542164,-0.207178,0.590666,0.515755,1.14525
35,0.875,0.9,-1.68812,6.27645e-05,-2.33735,0.499579,-1.29956,-2.26548,0.569975,-1.01295,-2.30331,0.439778,-1.39887,-2.25002,0.556902,-1.00897,-2.35479,0.445939,-1.49497,-2.28994,0.56603,-1.06324,-2.36163,0.505544,-1.33225,-2.30372,0.579549,-1.06221,-0.926516,0.55544,1.37117,-0.864563,0.629309,1.30867,-3.78707,0.0287502,-73.0064,-3.84502,0.0334652,-64.4521,-3.82364,0.0303966,-70.2551,-3.84875,0.0338336,-63.8602,-3.79281,0.0288109,-73.0519,-3.85015,0.0335246,-64.4907,-3.82871,0.0304523,-70.293,-3.85377,0.0338924,-63.8977,-2.87738,0.119514,-9.95076,-2.88233,0.133583,-8.93985,-2.43469,0.212718,-3.50965,-2.3748,0.237422,-2.89225,-2.79106,0.765001,-1.44175,-2.71932,0.796237,-1.29509,-2.03096,0.658262,-0.52083,-2.14666,0.688309,-0.666178,-2.48371,0.349148,-2.27865,-2.37326,0.371984,-1.84185,-2.40762,0.268044,-2.68426,-2.37514,0.277628,-2.4746,-3.77959,0.0510562,-40.9641,-3.80885,0.0541954,-39.1311,-3.84531,0.0377595,-57.1297,-3.85648,0.0390034,-55.5941,-2.39804,0.687464,-1.03266,-2.12955,0.732721,-0.602451,-2.27513,0.72588,-0.808688,-2.32391,0.75164,-0.845864,-2.49023,0.304316,-2.63576,-2.4294,0.325191,-2.27951,-2.38625,0.296906,-2.35133,-2.35423,0.303047,-2.19805,-3.82575,0.0446294,-47.8973,-3.86606,0.0480939,-45.2851,-3.82197,0.0414408,-51.4915,-3.84278,0.0423616,-50.8635,1.49135,0.500506,2.97969,1.4895,0.440721,3.37969,0.0973347,0.542981,0.17926,0.540027,0.513676,1.0513
36,0.9,0.925,-1.54558,1.2559e-05,-2.47569,0.521638,-1.78307,-2.06523,0.592408,-0.877188,-2.54867,0.459419,-2.18341,-2.09561,0.57886,-0.950207,-2.43795,0.459098,-1.94376,-2.0494,0.576916,-0.873309,-2.45011,0.521476,-1.73456,-2.02406,0.590694,-0.810036,-1.51442,0.595701,0.052299,-1.36074,0.681131,0.27136,-3.57034,0.0295229,-68.5827,-3.63791,0.0343493,-60.9135,-3.60708,0.0312043,-66.0647,-3.64224,0.0347273,-60.3751,-3.57429,0.0295836,-68.5756,-3.64286,0.034409,-60.9516,-3.61094,0.03126,-66.0705,-3.64723,0.0347863,-60.4162,-2.75039,0.122029,-9.87313,-2.71002,0.136152,-8.55254,-2.23805,0.21542,-3.21452,-2.04065,0.24108,-2.05359,-3.33375,0.811335,-2.20399,-3.37195,0.870106,-2.09902,-1.89624,0.680062,-0.515637,-1.72533,0.710932,-0.252847,-2.59634,0.352152,-2.98384,-2.57221,0.378353,-2.71342,-2.0402,0.271978,-1.8186,-1.92507,0.281713,-1.34711,-3.56471,0.0524859,-38.4701,-3.58689,0.0557678,-36.6038,-3.62792,0.038739,-53.7533,-3.65295,0.0400169,-52.6621,-2.94092,0.734805,-1.89893,-2.77276,0.805654,-1.52321,-1.99867,0.740175,-0.612142,-1.76317,0.771859,-0.281906,-2.54893,0.308846,-3.24873,-2.50264,0.333029,-2.87382,-1.96688,0.3001,-1.40387,-1.86736,0.307036,-1.04803,-3.54099,0.0458025,-43.5656,-3.54997,0.0493418,-40.6227,-3.65928,0.0425503,-49.6754,-3.6739,0.0434619,-48.9698,1.13524,0.522574,2.17241,1.02562,0.460371,2.2278,-0.237648,0.564368,-0.421086,0.274693,0.535721,0.512754
37,0.925,0.95,-1.35266,0.00023855,-1.51896,0.540176,-0.307869,-1.4197,0.599291,-0.111863,-1.52888,0.470121,-0.374851,-1.42982,0.585664,-0.131757,-1.52237,0.474855,-0.357398,-1.46777,0.589873,-0.195151,-1.51829,0.547989,-0.30225,-1.45451,0.603806,-0.168692,-0.689857,0.619992,1.06904,-0.61491,0.688135,1.0721,-3.76681,0.0299413,-80.6295,-3.83504,0.034845,-71.2408,-3.80941,0.0316773,-77.5556,-3.83948,0.0352283,-70.5915,-3.77547,0.0300013,-80.757,-3.84276,0.0349055,-71.3385,-3.81722,0.0317312,-77.6701,-3.84714,0.0352881,-70.6892,-2.60447,0.123602,-10.1278,-2.59947,0.138028,-9.03305,-2.05433,0.219623,-3.19491,-1.90411,0.244617,-2.25435,-2.16122,0.827934,-0.976608,-2.29606,0.860693,-1.09609,-1.08523,0.711177,0.376029,-1.19183,0.721098,0.223024,-2.84357,0.360049,-4.14086,-3.01144,0.382688,-4.33456,-1.61851,0.276736,-0.960682,-1.66372,0.28583,-1.08829,-3.77013,0.053205,-45.437,-3.78972,0.0564637,-43.1616,-3.82873,0.0393512,-62.9224,-3.84911,0.040605,-61.4815,-1.61271,0.763185,-0.340753,-1.36818,0.838145,-0.0185164,-1.42283,0.764559,-0.0917783,-1.44159,0.77613,-0.114583,-2.5039,0.315705,-3.64657,-2.46568,0.339005,-3.2832,-1.66219,0.305239,-1.01408,-1.69461,0.311124,-1.0991,-3.74518,0.0463038,-51.6701,-3.76266,0.0498872,-48.309,-3.86014,0.0433244,-57.8769,-3.86572,0.044083,-57.0074,2.29826,0.541107,4.24733,2.24659,0.471077,4.76904,0.535371,0.583116,0.918122,1.08551,0.554136,1.95893
38,0.95,0.975,-1.22915,0.000102039,-2.00868,0.562812,-1.38506,-2.1346,0.629792,-1.43769,-2.00481,0.493534,-1.57163,-2.11209,0.615673,-1.43411,-1.87671,0.497941,-1.30048,-2.089,0.616714,-1.39424,-1.99303,0.567666,-1.34564,-2.12091,0.631085,-1.41306,-1.09279,0.635569,0.214553,-1.43922,0.71478,-0.293886,-3.86277,0.030564,-86.1674,-3.93637,0.0355096,-76.2391,-3.88935,0.0323148,-82.3213,-3.93953,0.0359014,-75.495,-3.86996,0.0306223,-86.2383,-3.94223,0.0355684,-76.2778,-3.89576,0.0323677,-82.385,-3.94525,0.0359595,-75.5322,-2.15466,0.126771,-7.30059,-2.23212,0.1419,-7.06809,-1.72874,0.222983,-2.24048,-1.77356,0.249809,-2.17928,-1.72909,0.877952,-0.569434,-1.39712,0.92784,-0.181031,-2.19749,0.733077,-1.32093,-2.32531,0.755306,-1.45128,-1.57667,0.355793,-0.976728,-1.6109,0.376884,-1.01289,-1.81272,0.284941,-2.04802,-1.80872,0.292679,-1.98021,-3.73651,0.0542741,-46.198,-3.75324,0.0577833,-43.682,-3.96455,0.0401429,-68.1414,-3.97542,0.0413458,-66.422,-1.51272,0.79092,-0.358528,-1.1361,0.856138,0.10869,-2.51723,0.800572,-1.60894,-2.55758,0.819465,-1.62109,-1.45507,0.317594,-0.711338,-1.40724,0.345143,-0.515993,-1.96745,0.312284,-2.3642,-1.91005,0.317844,-2.14224,-3.73379,0.0473182,-52.9319,-3.75163,0.0510462,-49.4155,-4.01221,0.0441398,-63.0511,-4.00362,0.0448881,-61.8086,1.88708,0.563742,3.34742,1.86516,0.494483,3.77194,-0.27994,0.605375,-0.462424,0.145974,0.576912,0.253026
39,0.975,1,-0.872067,1.4326e-05,-0.518285,0.550882,0.64221,-0.729964,0.614525,0.23124,-0.542484,0.480703,0.685628,-0.737178,0.599614,0.224959,-0.456768,0.482806,0.860177,-0.73883,0.59783,0.222867,-0.501669,0.556473,0.665617,-0.735185,0.61303,0.223288,-0.0628678,0.643571,1.25736,0.0638998,0.717697,1.30413,-3.39797,0.0306976,-82.2834,-3.46883,0.0356975,-72.7436,-3.43461,0.0324409,-78.991,-3.47464,0.0360926,-72.1083,-3.40902,0.030759,-82.4784,-3.47766,0.0357595,-72.8644,-3.44456,0.0324962,-79.1629,-3.48339,0.0361537,-72.2284,-1.86567,0.12657,-7.85024,-1.76368,0.141374,-6.3068,-1.26684,0.226023,-1.74658,-1.1925,0.25104,-1.27642,0.149002,0.864203,1.18152,-0.142156,0.933814,0.781645,-0.96891,0.71451,-0.135537,-0.881957,0.734769,-0.0134599,-1.35139,0.365332,-1.31203,-1.57196,0.383745,-1.82386,-1.22014,0.287028,-1.21269,-1.11007,0.293967,-0.809615,-3.37025,0.0545234,-45.8186,-3.41781,0.058014,-43.8815,-3.46628,0.0402881,-64.3915,-3.48561,0.0415773,-62.86,-0.718084,0.76942,0.200128,-1.3684,0.828842,-0.598822,-0.313416,0.788875,0.708161,-0.458303,0.801635,0.51615,-1.60173,0.322306,-2.26388,-1.873,0.346511,-2.8886,-0.974723,0.316225,-0.324627,-0.938426,0.319497,-0.207697,-3.37604,0.047549,-52.661,-3.41611,0.0513084,-49.5833,-3.48087,0.0442827,-58.9124,-3.49465,0.045143,-58.0951,2.92627,0.551839,5.30276,2.86654,0.481686,5.95105,0.748551,0.595447,1.25712,1.34738,0.565235,2.38376


==> anc/csv/ss_data_K100.csv <==
# SS eq.(7) LHS on Cremona representatives N<1e5 (data_pN/binsums_K100.npz, S1+S1bad), eps=(-1)^rank; D_ss = K*mean_E[log(N y_ctr)/N * sum eps a_p] (SS normalisation, area-one); se_ss = per-curve cluster SE; M_pw = pairs-weighted mean eps a_p (all primes in bin), se_pw = cluster SE. ss_03_data.py
grid,family,n_classes,weight_sum,bin,y_lo,y_hi,y_ctr,D_ss,se_ss,pairs,M_pw,se_pw
100,prime_all,1686,1686,0,0,0.01,0.005,0.058508368,0.042582434,131844,0.10768029,0.053075391
100,prime_all,1686,1686,1,0.01,0.02,0.015,0.33450857,0.074464336,103900,0.40084697,0.096669966
100,prime_all,1686,1686,2,0.02,0.03,0.025,0.61878874,0.09469224,96658,0.74840158,0.12168308
100,prime_all,1686,1686,3,0.03,0.04,0.035,0.81343382,0.11696948,92206,0.85445633,0.15040805
100,prime_all,1686,1686,4,0.04,0.05,0.045,1.1605514,0.13275981,89664,1.2630599,0.1732719
100,prime_all,1686,1686,5,0.05,0.06,0.055,1.0676076,0.14806031,87254,1.0167442,0.19236518
100,prime_all,1686,1686,6,0.06,0.07,0.065,1.1986285,0.16687051,85961,1.2020218,0.22065693
100,prime_all,1686,1686,7,0.07,0.08,0.075,0.85722271,0.17465831,84149,0.95770597,0.22414756
100,prime_all,1686,1686,8,0.08,0.09,0.085,0.87684314,0.18724038,82773,0.9520375,0.24444434
100,prime_all,1686,1686,9,0.09,0.1,0.095,0.5899948,0.20845081,82406,0.79949276,0.26013807
100,prime_all,1686,1686,10,0.1,0.11,0.105,0.030209316,0.21460715,81248,-0.10581184,0.2743365
100,prime_all,1686,1686,11,0.11,0.12,0.115,0.090223702,0.23467814,80117,0.027934146,0.30322659
100,prime_all,1686,1686,12,0.12,0.13,0.125,-0.40632722,0.24453751,79317,-0.28075948,0.32158342
100,prime_all,1686,1686,13,0.13,0.14,0.135,-0.20307099,0.25140083,79181,-0.33516879,0.33560436
100,prime_all,1686,1686,14,0.14,0.15,0.145,-0.14967517,0.26461713,78070,0.01198924,0.34319686
100,prime_all,1686,1686,15,0.15,0.16,0.155,-0.27125162,0.26521505,77954,-0.076878672,0.33879517
100,prime_all,1686,1686,16,0.16,0.17,0.165,-0.7572787,0.28680943,77224,-0.80537139,0.36199791
100,prime_all,1686,1686,17,0.17,0.18,0.175,-0.38886138,0.28595904,76778,-0.26055641,0.36259825
100,prime_all,1686,1686,18,0.18,0.19,0.185,-0.22637611,0.29472492,76466,-0.033505087,0.37872048
100,prime_all,1686,1686,19,0.19,0.2,0.195,-0.33264865,0.30332129,75441,-0.34327488,0.37373065
100,prime_all,1686,1686,20,0.2,0.21,0.205,-0.62446317,0.3236806,75147,-0.32183587,0.42257345
100,prime_all,1686,1686,21,0.21,0.22,0.215,-0.15589662,0.33083209,75068,0.059226301,0.43293139
100,prime_all,1686,1686,22,0.22,0.23,0.225,-0.71390233,0.33149764,74872,-0.85209424,0.42411374
100,prime_all,1686,1686,23,0.23,0.24,0.235,-0.14179144,0.34365768,74536,-0.1515241,0.44047291
100,prime_all,1686,1686,24,0.24,0.25,0.245,-0.10444642,0.35155818,74360,0.36589564,0.44333479
100,prime_all,1686,1686,25,0.25,0.26,0.255,0.37926756,0.35817325,73768,0.99286954,0.46183573
100,prime_all,1686,1686,26,0.26,0.27,0.265,-0.3562832,0.37134343,73523,-0.33514682,0.48025239
100,prime_all,1686,1686,27,0.27,0.28,0.275,0.43602422,0.3735545,72964,0.49646401,0.47287007
100,prime_all,1686,1686,28,0.28,0.29,0.285,-0.41723162,0.37669413,72735,-0.81110882,0.47720496
100,prime_all,1686,1686,29,0.29,0.3,0.295,0.10113425,0.37835136,72761,-0.15482195,0.48054177
100,prime_all,1686,1686,30,0.3,0.31,0.305,0.55095267,0.39896407,72458,0.27773331,0.50552558
100,prime_all,1686,1686,31,0.31,0.32,0.315,-0.084813058,0.40596696,72040,0.034702943,0.50685043
100,prime_all,1686,1686,32,0.32,0.33,0.325,1.1204714,0.41699749,71867,1.3514409,0.53699077
100,prime_all,1686,1686,33,0.33,0.34,0.335,0.049347108,0.42248716,71697,0.077688048,0.5347965
100,prime_all,1686,1686,34,0.34,0.35,0.345,0.59971323,0.42451754,71515,0.066615395,0.53549023
100,prime_all,1686,1686,35,0.35,0.36,0.355,1.0021963,0.43774236,71620,0.95191287,0.54544725
100,prime_all,1686,1686,36,0.36,0.37,0.365,0.49407982,0.44135624,71048,1.0071501,0.56068785
100,prime_all,1686,1686,37,0.37,0.38,0.375,1.1586462,0.44162139,70841,0.93077455,0.58184665
100,prime_all,1686,1686,38,0.38,0.39,0.385,0.91893852,0.45137426,70799,1.4549217,0.57463746
100,prime_all,1686,1686,39,0.39,0.4,0.395,1.378551,0.45482437,70739,1.348563,0.56906082
100,prime_all,1686,1686,40,0.4,0.41,0.405,0.27346747,0.45280152,70361,0.10281264,0.59600404
100,prime_all,1686,1686,41,0.41,0.42,0.415,1.6227308,0.47471514,70317,1.3530014,0.58367553
100,prime_all,1686,1686,42,0.42,0.43,0.425,1.5065273,0.4762567,70175,1.7390951,0.60720067
100,prime_all,1686,1686,43,0.43,0.44,0.435,0.20325307,0.46303479,69750,0.15885305,0.58777823
100,prime_all,1686,1686,44,0.44,0.45,0.445,1.778652,0.48895105,69884,2.1214727,0.61646656
100,prime_all,1686,1686,45,0.45,0.46,0.455,1.8245494,0.49428476,69776,1.2789068,0.63032621
100,prime_all,1686,1686,46,0.46,0.47,0.465,1.2255903,0.49509503,69492,1.4443101,0.62166016
100,prime_all,1686,1686,47,0.47,0.48,0.475,2.1472731,0.51532587,68978,2.2081678,0.66113465
100,prime_all,1686,1686,48,0.48,0.49,0.485,1.3516256,0.5147502,68930,1.9453794,0.65087569
100,prime_all,1686,1686,49,0.49,0.5,0.495,1.1284547,0.51483087,69004,1.2573909,0.65101778
100,prime_all,1686,1686,50,0.5,0.51,0.505,2.0505828,0.51163836,69014,2.2061176,0.65933546
100,prime_all,1686,1686,51,0.51,0.52,0.515,1.3296564,0.54793025,68717,1.3717566,0.71974758
100,prime_all,1686,1686,52,0.52,0.53,0.525,1.1487993,0.54463438,68711,0.82535547,0.7052631
100,prime_all,1686,1686,53,0.53,0.54,0.535,1.2320211,0.51935913,68267,1.5460911,0.64393948
100,prime_all,1686,1686,54,0.54,0.55,0.545,0.64984229,0.55627864,68320,0.39243267,0.70770691
100,prime_all,1686,1686,55,0.55,0.56,0.555,0.89354006,0.56088923,68337,0.77988498,0.70699508
100,prime_all,1686,1686,56,0.56,0.57,0.565,1.306901,0.56209024,68404,0.49840653,0.718606
100,prime_all,1686,1686,57,0.57,0.58,0.575,1.0471282,0.57896241,68172,1.6568973,0.75312625
100,prime_all,1686,1686,58,0.58,0.59,0.585,0.38977579,0.57120512,68076,0.6363623,0.73253666
100,prime_all,1686,1686,59,0.59,0.6,0.595,0.13578174,0.58639027,68113,0.23393478,0.75007203
100,prime_all,1686,1686,60,0.6,0.61,0.605,-0.42940834,0.58438918,68078,-0.3268163,0.70622479
100,prime_all,1686,1686,61,0.61,0.62,0.615,-0.20864698,0.57075258,67672,-0.25483213,0.7509746
100,prime_all,1686,1686,62,0.62,0.63,0.625,-0.086829901,0.60221098,67591,0.4019618,0.75747505
100,prime_all,1686,1686,63,0.63,0.64,0.635,-1.0196807,0.59199836,67344,-0.59264374,0.76106246
100,prime_all,1686,1686,64,0.64,0.65,0.645,-1.4278648,0.60292305,67402,-1.2729593,0.76244795
100,prime_all,1686,1686,65,0.65,0.66,0.655,-1.5289329,0.60929437,66859,-2.0289415,0.7972663
100,prime_all,1686,1686,66,0.66,0.67,0.665,-1.0210295,0.60343036,67089,-1.9702932,0.77674166
100,prime_all,1686,1686,67,0.67,0.68,0.675,-1.422867,0.6308814,66801,-1.2775408,0.81018373
100,prime_all,1686,1686,68,0.68,0.69,0.685,-0.85804027,0.62900954,67211,-0.7560072,0.78977327
100,prime_all,1686,1686,69,0.69,0.7,0.695,-1.6128952,0.61183888,66576,-1.3864906,0.77321565
100,prime_all,1686,1686,70,0.7,0.71,0.705,-1.4328492,0.63683086,66703,-1.5850561,0.81344344
100,prime_all,1686,1686,71,0.71,0.72,0.715,-1.463287,0.64359508,66735,-1.2089159,0.82041453
100,prime_all,1686,1686,72,0.72,0.73,0.725,-1.7045698,0.65865521,66582,-1.7868793,0.84826666
100,prime_all,1686,1686,73,0.73,0.74,0.735,-2.3836614,0.64634302,66390,-1.9028619,0.80655975
100,prime_all,1686,1686,74,0.74,0.75,0.745,-1.655116,0.62618465,66365,-1.6192722,0.79506625
100,prime_all,1686,1686,75,0.75,0.76,0.755,-1.8982003,0.65866914,66321,-1.4359404,0.8134271
100,prime_all,1686,1686,76,0.76,0.77,0.765,-2.263882,0.64855448,66312,-2.2442846,0.82011354
100,prime_all,1686,1686,77,0.77,0.78,0.775,-2.608392,0.66489051,66063,-2.7121536,0.85152899
100,prime_all,1686,1686,78,0.78,0.79,0.785,-2.0056202,0.68076497,66033,-1.8502264,0.86816747
100,prime_all,1686,1686,79,0.79,0.8,0.795,-2.8822483,0.69551877,65982,-3.9215089,0.87287092
100,prime_all,1686,1686,80,0.8,0.81,0.805,-2.8499219,0.67412658,65941,-3.2200604,0.85241707
100,prime_all,1686,1686,81,0.81,0.82,0.815,-2.1380516,0.68641006,65997,-1.7152901,0.86811854
100,prime_all,1686,1686,82,0.82,0.83,0.825,-2.2917104,0.69948533,65961,-2.7207441,0.89571837
100,prime_all,1686,1686,83,0.83,0.84,0.835,-1.9760582,0.69641774,65730,-0.94477408,0.89053602
100,prime_all,1686,1686,84,0.84,0.85,0.845,-3.2335831,0.68903724,65632,-3.407408,0.86494334
100,prime_all,1686,1686,85,0.85,0.86,0.855,-2.6223166,0.72086206,65475,-2.5634212,0.90714261
100,prime_all,1686,1686,86,0.86,0.87,0.865,-1.41509,0.72595716,65682,-0.95793368,0.95179179
100,prime_all,1686,1686,87,0.87,0.88,0.875,-2.020586,0.72542713,65611,-1.5223514,0.92189015
100,prime_all,1686,1686,88,0.88,0.89,0.885,-2.5407735,0.71336039,65340,-1.9334711,0.9071951
100,prime_all,1686,1686,89,0.89,0.9,0.895,-2.3167272,0.71151402,65082,-3.2156664,0.88656011
100,prime_all,1686,1686,90,0.9,0.91,0.905,-3.9280886,0.71874839,65178,-3.4523612,0.92451337
100,prime_all,1686,1686,91,0.91,0.92,0.915,-1.3427128,0.72589073,65060,-0.8469874,0.90554444
100,prime_all,1686,1686,92,0.92,0.93,0.925,-1.467649,0.75029376,64832,-0.90476925,0.94630073
100,prime_all,1686,1686,93,0.93,0.94,0.935,-1.7252033,0.75491896,64997,-1.6715079,0.95723664
100,prime_all,1686,1686,94,0.94,0.95,0.945,-1.7291098,0.74159579,65143,-1.9312589,0.93246585
100,prime_all,1686,1686,95,0.95,0.96,0.955,-0.91934521,0.76618952,65059,-1.1183387,0.9759595
100,prime_all,1686,1686,96,0.96,0.97,0.965,-2.024204,0.77531601,64759,-1.8022823,0.97694505
100,prime_all,1686,1686,97,0.97,0.98,0.975,-2.5161325,0.77865009,65021,-2.5838575,0.97870892
100,prime_all,1686,1686,98,0.98,0.99,0.985,0.52740163,0.77417532,64730,0.59856326,0.97124195
100,prime_all,1686,1686,99,0.99,1,0.995,-1.4388291,0.75804407,65785,-2.1955461,0.9244709
100,prime_1e4,1357,1357,0,0,0.01,0.005,0.076835091,0.050278074,127881,0.11198693,0.054635248
100,prime_1e4,1357,1357,1,0.01,0.02,0.015,0.36252159,0.087235143,101004,0.40287513,0.099303826
100,prime_1e4,1357,1357,2,0.02,0.03,0.025,0.67309821,0.11009693,94051,0.75576017,0.12486913
100,prime_1e4,1357,1357,3,0.03,0.04,0.035,0.81123427,0.13708455,89768,0.85297656,0.15431025
100,prime_1e4,1357,1357,4,0.04,0.05,0.045,1.2364533,0.15548006,87295,1.2721003,0.17776402
100,prime_1e4,1357,1357,5,0.05,0.06,0.055,1.0785183,0.17262897,84977,1.0122033,0.19727156
100,prime_1e4,1357,1357,6,0.06,0.07,0.065,1.1997911,0.19319952,83702,1.1972354,0.2263177
100,prime_1e4,1357,1357,7,0.07,0.08,0.075,1.0014914,0.20227887,81977,0.97637142,0.22975898
100,prime_1e4,1357,1357,8,0.08,0.09,0.085,0.86853606,0.21427973,80604,0.94894794,0.25065203
100,prime_1e4,1357,1357,9,0.09,0.1,0.095,0.58046686,0.24387709,80343,0.804314,0.26650997
100,prime_1e4,1357,1357,10,0.1,0.11,0.105,0.023352566,0.24935944,79142,-0.10741452,0.28128785
100,prime_1e4,1357,1357,11,0.11,0.12,0.115,0.084096189,0.27276056,78046,0.022704559,0.31088936
100,prime_1e4,1357,1357,12,0.12,0.13,0.125,-0.45719937,0.27931049,77295,-0.27750825,0.32947817
100,prime_1e4,1357,1357,13,0.13,0.14,0.135,-0.28388888,0.29013689,77181,-0.3592594,0.34387699
100,prime_1e4,1357,1357,14,0.14,0.15,0.145,-0.00020087211,0.30673724,76084,0.032135534,0.35175321
100,prime_1e4,1357,1357,15,0.15,0.16,0.155,-0.049618064,0.3069052,75983,-0.047471145,0.34716259
100,prime_1e4,1357,1357,16,0.16,0.17,0.165,-0.80356721,0.33309831,75246,-0.7956702,0.37111241
100,prime_1e4,1357,1357,17,0.17,0.18,0.175,-0.29375977,0.32708071,74865,-0.25523275,0.37130227
100,prime_1e4,1357,1357,18,0.18,0.19,0.185,0.040006186,0.34125385,74527,0.0074067117,0.38810437
100,prime_1e4,1357,1357,19,0.19,0.2,0.195,-0.50057339,0.34708041,73543,-0.35813062,0.38282879
100,prime_1e4,1357,1357,20,0.2,0.21,0.205,-0.49539574,0.37332515,73260,-0.29100464,0.43289178
100,prime_1e4,1357,1357,21,0.21,0.22,0.215,0.22683327,0.38112534,73184,0.12756887,0.44348875
100,prime_1e4,1357,1357,22,0.22,0.23,0.225,-0.7642648,0.38100637,72997,-0.84519912,0.43452443
100,prime_1e4,1357,1357,23,0.23,0.24,0.235,-0.06095545,0.39560946,72691,-0.15724092,0.45106082
100,prime_1e4,1357,1357,24,0.24,0.25,0.245,-0.056516674,0.40381195,72482,0.40328633,0.45419496
100,prime_1e4,1357,1357,25,0.25,0.26,0.255,0.87069123,0.41280382,71980,1.0631009,0.47271893
100,prime_1e4,1357,1357,26,0.26,0.27,0.265,-0.19100676,0.42630144,71702,-0.33085549,0.49188879
100,prime_1e4,1357,1357,27,0.27,0.28,0.275,0.47820321,0.43050288,71114,0.50745282,0.48454642
100,prime_1e4,1357,1357,28,0.28,0.29,0.285,-0.58035332,0.43152517,70905,-0.82913758,0.48878988
100,prime_1e4,1357,1357,29,0.29,0.3,0.295,-0.16468506,0.43556969,70920,-0.19450085,0.4923982
100,prime_1e4,1357,1357,30,0.3,0.31,0.305,0.26016508,0.46222661,70666,0.24236549,0.51776542
100,prime_1e4,1357,1357,31,0.31,0.32,0.315,-0.039838265,0.46266419,70254,0.057833006,0.51892158
100,prime_1e4,1357,1357,32,0.32,0.33,0.325,1.2717107,0.48124909,70115,1.3712472,0.54974033
100,prime_1e4,1357,1357,33,0.33,0.34,0.335,-0.21963047,0.48786667,69897,0.044794483,0.54792054
100,prime_1e4,1357,1357,34,0.34,0.35,0.345,0.11532372,0.4870921,69788,0.0055740242,0.54799327
100,prime_1e4,1357,1357,35,0.35,0.36,0.355,0.86370253,0.50145493,69896,0.94328717,0.55816901
100,prime_1e4,1357,1357,36,0.36,0.37,0.365,0.61246421,0.50438827,69280,1.0528147,0.57423629
100,prime_1e4,1357,1357,37,0.37,0.38,0.375,1.0675576,0.51025187,69068,0.89823073,0.59606133
100,prime_1e4,1357,1357,38,0.38,0.39,0.385,1.2940796,0.52710588,68998,1.5327111,0.58904763
100,prime_1e4,1357,1357,39,0.39,0.4,0.395,1.5391972,0.52305434,68964,1.3724552,0.5829358
100,prime_1e4,1357,1357,40,0.4,0.41,0.405,-0.25811019,0.52481627,68670,0.055497306,0.6100772
100,prime_1e4,1357,1357,41,0.41,0.42,0.415,1.6784253,0.5443785,68594,1.3520862,0.5975346
100,prime_1e4,1357,1357,42,0.42,0.43,0.425,1.6133028,0.55529675,68472,1.7479554,0.62169307
100,prime_1e4,1357,1357,43,0.43,0.44,0.435,0.20228802,0.52128374,68019,0.15292786,0.60177617
100,prime_1e4,1357,1357,44,0.44,0.45,0.445,1.9960918,0.55655332,68150,2.1657373,0.63117563
100,prime_1e4,1357,1357,45,0.45,0.46,0.455,1.732908,0.56979981,68058,1.2504922,0.64550377
100,prime_1e4,1357,1357,46,0.46,0.47,0.465,1.2327704,0.56292842,67765,1.4446838,0.63659739
100,prime_1e4,1357,1357,47,0.47,0.48,0.475,2.0050586,0.58885168,67306,2.1697768,0.67672341
100,prime_1e4,1357,1357,48,0.48,0.49,0.485,1.6769808,0.58774262,67247,2.0291017,0.66612761
100,prime_1e4,1357,1357,49,0.49,0.5,0.495,1.1230061,0.58776013,67318,1.2455658,0.66647374
100,prime_1e4,1357,1357,50,0.5,0.51,0.505,2.2062066,0.59017379,67302,2.2390568,0.67533648
100,prime_1e4,1357,1357,51,0.51,0.52,0.515,1.2658623,0.63585126,67052,1.3639563,0.73684266
100,prime_1e4,1357,1357,52,0.52,0.53,0.525,0.90936093,0.62568191,66998,0.80321801,0.722445
100,prime_1e4,1357,1357,53,0.53,0.54,0.535,1.5304649,0.59725388,66603,1.6093269,0.65910213
100,prime_1e4,1357,1357,54,0.54,0.55,0.545,0.30022852,0.63136371,66671,0.338468,0.72425294
100,prime_1e4,1357,1357,55,0.55,0.56,0.555,0.83673473,0.64226731,66675,0.76571429,0.72383269
100,prime_1e4,1357,1357,56,0.56,0.57,0.565,0.9965605,0.64516595,66754,0.45995746,0.73542379
100,prime_1e4,1357,1357,57,0.57,0.58,0.575,1.4982756,0.6696961,66545,1.6609362,0.77058981
100,prime_1e4,1357,1357,58,0.58,0.59,0.585,0.43945332,0.65461563,66396,0.64288511,0.74997886
100,prime_1e4,1357,1357,59,0.59,0.6,0.595,0.37665379,0.67825111,66435,0.27219086,0.76817366
100,prime_1e4,1357,1357,60,0.6,0.61,0.605,-0.3851661,0.66243423,66442,-0.31583938,0.72251595
100,prime_1e4,1357,1357,61,0.61,0.62,0.615,-0.37692561,0.65780648,65985,-0.26081685,0.76932131
100,prime_1e4,1357,1357,62,0.62,0.63,0.625,-0.12333076,0.68601587,65974,0.4091915,0.77480551
100,prime_1e4,1357,1357,63,0.63,0.64,0.635,-0.98901178,0.67915341,65670,-0.56080402,0.7794745
100,prime_1e4,1357,1357,64,0.64,0.65,0.645,-1.1900316,0.68593712,65718,-1.2400256,0.78078313
100,prime_1e4,1357,1357,65,0.65,0.66,0.655,-1.926729,0.69616671,65244,-2.085801,0.81596456
100,prime_1e4,1357,1357,66,0.66,0.67,0.665,-1.3284462,0.6957991,65448,-2.0683902,0.79514042
100,prime_1e4,1357,1357,67,0.67,0.68,0.675,-1.479723,0.73136748,65203,-1.2599114,0.82912023
100,prime_1e4,1357,1357,68,0.68,0.69,0.685,-1.0162066,0.72840112,65563,-0.78390251,0.80883195
100,prime_1e4,1357,1357,69,0.69,0.7,0.695,-1.8394193,0.69592897,64943,-1.4272054,0.7914613
100,prime_1e4,1357,1357,70,0.7,0.71,0.705,-1.7706191,0.73129174,65029,-1.6336404,0.83330249
100,prime_1e4,1357,1357,71,0.71,0.72,0.715,-1.703081,0.74344949,65128,-1.2225924,0.839688
100,prime_1e4,1357,1357,72,0.72,0.73,0.725,-1.5852592,0.75506584,64987,-1.7899118,0.86811699
100,prime_1e4,1357,1357,73,0.73,0.74,0.735,-2.0478152,0.74671939,64781,-1.8697458,0.82543909
100,prime_1e4,1357,1357,74,0.74,0.75,0.745,-1.3197035,0.71523771,64787,-1.5973884,0.81344318
100,prime_1e4,1357,1357,75,0.75,0.76,0.755,-1.8085482,0.75282453,64705,-1.4134611,0.83258411
100,prime_1e4,1357,1357,76,0.76,0.77,0.765,-2.123658,0.7428268,64716,-2.2288151,0.83913479
100,prime_1e4,1357,1357,77,0.77,0.78,0.775,-2.9860348,0.76698349,64471,-2.7215492,0.87163252
100,prime_1e4,1357,1357,78,0.78,0.79,0.785,-1.8770445,0.77719464,64411,-1.8341588,0.88899443
100,prime_1e4,1357,1357,79,0.79,0.8,0.795,-3.7251065,0.79877162,64366,-4.028136,0.8937419
100,prime_1e4,1357,1357,80,0.8,0.81,0.805,-3.360628,0.77922981,64369,-3.2936196,0.87224931
100,prime_1e4,1357,1357,81,0.81,0.82,0.815,-2.1830962,0.78512911,64384,-1.7426379,0.88872352
100,prime_1e4,1357,1357,82,0.82,0.83,0.825,-2.1923089,0.80925041,64329,-2.6979434,0.91745974
100,prime_1e4,1357,1357,83,0.83,0.84,0.835,-1.3836073,0.79214257,64132,-0.86928522,0.91150453
100,prime_1e4,1357,1357,84,0.84,0.85,0.845,-3.1959646,0.7853302,64101,-3.4016786,0.88436089
100,prime_1e4,1357,1357,85,0.85,0.86,0.855,-3.0726772,0.82198932,63907,-2.6217003,0.92806726
100,prime_1e4,1357,1357,86,0.86,0.87,0.865,-1.2585042,0.83475271,64114,-0.94671991,0.97370044
100,prime_1e4,1357,1357,87,0.87,0.88,0.875,-2.2714112,0.83699429,64011,-1.5275187,0.94378503
100,prime_1e4,1357,1357,88,0.88,0.89,0.885,-2.1880868,0.81966908,63729,-1.8596557,0.92907496
100,prime_1e4,1357,1357,89,0.89,0.9,0.895,-2.3749759,0.8133146,63511,-3.2999953,0.90722562
100,prime_1e4,1357,1357,90,0.9,0.91,0.905,-3.7790612,0.8344327,63630,-3.4111268,0.94601007
100,prime_1e4,1357,1357,91,0.91,0.92,0.915,-1.4524571,0.82962125,63455,-0.85118588,0.92719766
100,prime_1e4,1357,1357,92,0.92,0.93,0.925,-1.1847903,0.85548983,63271,-0.85835533,0.96835185
100,prime_1e4,1357,1357,93,0.93,0.94,0.935,-2.0272173,0.86519239,63455,-1.7211725,0.97928223
100,prime_1e4,1357,1357,94,0.94,0.95,0.945,-1.5420474,0.84823245,63543,-1.8626285,0.95464959
100,prime_1e4,1357,1357,95,0.95,0.96,0.955,-0.7318207,0.87827471,63504,-1.1072373,0.99853391
100,prime_1e4,1357,1357,96,0.96,0.97,0.965,-2.0771304,0.88772489,63233,-1.8268784,0.99924205
100,prime_1e4,1357,1357,97,0.97,0.98,0.975,-2.8357619,0.89589958,63433,-2.6292939,1.002038
100,prime_1e4,1357,1357,98,0.98,0.99,0.985,0.96036357,0.89411497,63183,0.66756881,0.993704
100,prime_1e4,1357,1357,99,0.99,1,0.995,-1.6362863,0.87207774,63967,-2.2496287,0.94951888
100,prime_all_curvewt,1686,1740,0,0,0.01,0.005,0.065791462,0.042578471,,0.11336915,0.053923623
100,prime_all_curvewt,1686,1740,1,0.01,0.02,0.015,0.34725285,0.074108976,,0.40904884,0.096307453
100,prime_all_curvewt,1686,1740,2,0.02,0.03,0.025,0.59666468,0.094610975,,0.72409208,0.1220312
100,prime_all_curvewt,1686,1740,3,0.03,0.04,0.035,0.81409307,0.11817754,,0.8534979,0.15311736
100,prime_all_curvewt,1686,1740,4,0.04,0.05,0.045,1.2186241,0.13355102,,1.3183564,0.17578221
100,prime_all_curvewt,1686,1740,5,0.05,0.06,0.055,1.066135,0.14846084,,1.0198338,0.19171411
100,prime_all_curvewt,1686,1740,6,0.06,0.07,0.065,1.2274545,0.16673361,,1.2320856,0.22068677
100,prime_all_curvewt,1686,1740,7,0.07,0.08,0.075,0.89635825,0.17390694,,0.99962691,0.22419888
100,prime_all_curvewt,1686,1740,8,0.08,0.09,0.085,0.87330588,0.18899386,,0.94227464,0.24883986
100,prime_all_curvewt,1686,1740,9,0.09,0.1,0.095,0.60643985,0.21061196,,0.8049129,0.2649779
100,prime_all_curvewt,1686,1740,10,0.1,0.11,0.105,0.051832261,0.21345877,,-0.062546043,0.27585169
100,prime_all_curvewt,1686,1740,11,0.11,0.12,0.115,0.13299085,0.23846331,,0.092698763,0.30876164
100,prime_all_curvewt,1686,1740,12,0.12,0.13,0.125,-0.37716524,0.24248977,,-0.25769231,0.3204482
100,prime_all_curvewt,1686,1740,13,0.13,0.14,0.135,-0.25004127,0.25269074,,-0.39339042,0.33864792
100,prime_all_curvewt,1686,1740,14,0.14,0.15,0.145,-0.17792683,0.26321792,,-0.023026357,0.34275068
100,prime_all_curvewt,1686,1740,15,0.15,0.16,0.155,-0.2755859,0.26585351,,-0.084305802,0.33982596
100,prime_all_curvewt,1686,1740,16,0.16,0.17,0.165,-0.75200353,0.28589867,,-0.81095849,0.36038603
100,prime_all_curvewt,1686,1740,17,0.17,0.18,0.175,-0.35098636,0.28494831,,-0.24584297,0.36312905
100,prime_all_curvewt,1686,1740,18,0.18,0.19,0.185,-0.28219281,0.29324743,,-0.085494655,0.38125659
100,prime_all_curvewt,1686,1740,19,0.19,0.2,0.195,-0.28492084,0.30671629,,-0.30243021,0.3798979
100,prime_all_curvewt,1686,1740,20,0.2,0.21,0.205,-0.66591152,0.32388175,,-0.38635829,0.42412378
100,prime_all_curvewt,1686,1740,21,0.21,0.22,0.215,-0.03157954,0.33753459,,0.1377643,0.43820082
100,prime_all_curvewt,1686,1740,22,0.22,0.23,0.225,-0.77316694,0.32898845,,-0.87512286,0.4227545
100,prime_all_curvewt,1686,1740,23,0.23,0.24,0.235,-0.087543002,0.34274796,,-0.11959914,0.44816196
100,prime_all_curvewt,1686,1740,24,0.24,0.25,0.245,-0.072074886,0.35035557,,0.35450922,0.44457961
100,prime_all_curvewt,1686,1740,25,0.25,0.26,0.255,0.36676368,0.35693608,,1.0660318,0.46299169
100,prime_all_curvewt,1686,1740,26,0.26,0.27,0.265,-0.22988951,0.3745327,,-0.29783116,0.47949298
100,prime_all_curvewt,1686,1740,27,0.27,0.28,0.275,0.53838043,0.37740871,,0.60682622,0.47964357
100,prime_all_curvewt,1686,1740,28,0.28,0.29,0.285,-0.42324618,0.37752406,,-0.88045633,0.48708791
100,prime_all_curvewt,1686,1740,29,0.29,0.3,0.295,0.12152527,0.38379432,,-0.14093227,0.48548486
100,prime_all_curvewt,1686,1740,30,0.3,0.31,0.305,0.50604962,0.40133325,,0.17306313,0.51287125
100,prime_all_curvewt,1686,1740,31,0.31,0.32,0.315,-0.08522446,0.40372778,,0.027003828,0.50617658
100,prime_all_curvewt,1686,1740,32,0.32,0.33,0.325,1.1866232,0.41806821,,1.3946808,0.53996734
100,prime_all_curvewt,1686,1740,33,0.33,0.34,0.335,0.13067203,0.41798509,,0.16577972,0.53766874
100,prime_all_curvewt,1686,1740,34,0.34,0.35,0.345,0.62526136,0.42199796,,0.018552316,0.53185712
100,prime_all_curvewt,1686,1740,35,0.35,0.36,0.355,0.98646106,0.43985285,,1.0168553,0.54403993
100,prime_all_curvewt,1686,1740,36,0.36,0.37,0.365,0.53197859,0.44328931,,1.0346094,0.5709897
100,prime_all_curvewt,1686,1740,37,0.37,0.38,0.375,1.0681364,0.43905135,,0.83376962,0.58470253
100,prime_all_curvewt,1686,1740,38,0.38,0.39,0.385,1.0008611,0.46148065,,1.4749924,0.58196573
100,prime_all_curvewt,1686,1740,39,0.39,0.4,0.395,1.3596601,0.45413678,,1.3354513,0.56873102
100,prime_all_curvewt,1686,1740,40,0.4,0.41,0.405,0.38832938,0.45524484,,0.24713774,0.60569309
100,prime_all_curvewt,1686,1740,41,0.41,0.42,0.415,1.6570566,0.48803813,,1.291469,0.58317863
100,prime_all_curvewt,1686,1740,42,0.42,0.43,0.425,1.5930719,0.47828562,,1.8694977,0.61866114
100,prime_all_curvewt,1686,1740,43,0.43,0.44,0.435,0.20943498,0.46698485,,0.23093375,0.59171322
100,prime_all_curvewt,1686,1740,44,0.44,0.45,0.445,1.7536597,0.49184444,,2.114262,0.62394195
100,prime_all_curvewt,1686,1740,45,0.45,0.46,0.455,1.9459845,0.50641696,,1.3636607,0.64670613
100,prime_all_curvewt,1686,1740,46,0.46,0.47,0.465,1.2563114,0.4961635,,1.475798,0.62349215
100,prime_all_curvewt,1686,1740,47,0.47,0.48,0.475,2.164755,0.51939358,,2.2840334,0.67414208
100,prime_all_curvewt,1686,1740,48,0.48,0.49,0.485,1.2715856,0.51787926,,1.9111399,0.65242084
100,prime_all_curvewt,1686,1740,49,0.49,0.5,0.495,1.1689164,0.51221982,,1.2536488,0.65160754
100,prime_all_curvewt,1686,1740,50,0.5,0.51,0.505,2.0495985,0.51291584,,2.2164388,0.66438093
100,prime_all_curvewt,1686,1740,51,0.51,0.52,0.515,1.3587988,0.55034004,,1.3297687,0.7260732
100,prime_all_curvewt,1686,1740,52,0.52,0.53,0.525,1.3378884,0.54683779,,0.94271889,0.70528609
100,prime_all_curvewt,1686,1740,53,0.53,0.54,0.535,1.1552963,0.51354072,,1.4452942,0.64507354
100,prime_all_curvewt,1686,1740,54,0.54,0.55,0.545,0.54800092,0.55911592,,0.32180522,0.72610373
100,prime_all_curvewt,1686,1740,55,0.55,0.56,0.555,0.97534757,0.56269806,,0.92362357,0.71365357
100,prime_all_curvewt,1686,1740,56,0.56,0.57,0.565,1.2134705,0.56134372,,0.38613222,0.71846761
100,prime_all_curvewt,1686,1740,57,0.57,0.58,0.575,1.0400233,0.57868515,,1.632535,0.74931361
100,prime_all_curvewt,1686,1740,58,0.58,0.59,0.585,0.2567485,0.57853745,,0.43749189,0.74809063
100,prime_all_curvewt,1686,1740,59,0.59,0.6,0.595,0.035287697,0.58822515,,0.16535592,0.75045202
100,prime_all_curvewt,1686,1740,60,0.6,0.61,0.605,-0.42501199,0.58093205,,-0.24355665,0.71132378
100,prime_all_curvewt,1686,1740,61,0.61,0.62,0.615,-0.028793257,0.5702441,,-0.098138429,0.7514742
100,prime_all_curvewt,1686,1740,62,0.62,0.63,0.625,0.026122637,0.60795853,,0.41664852,0.75803485
100,prime_all_curvewt,1686,1740,63,0.63,0.64,0.635,-0.94248636,0.59930794,,-0.51393644,0.77680871
100,prime_all_curvewt,1686,1740,64,0.64,0.65,0.645,-1.5021418,0.60767631,,-1.4201194,0.76944401
100,prime_all_curvewt,1686,1740,65,0.65,0.66,0.655,-1.5688466,0.60855885,,-2.0686653,0.79205736
100,prime_all_curvewt,1686,1740,66,0.66,0.67,0.665,-1.0222225,0.59900481,,-1.9343915,0.7739413
100,prime_all_curvewt,1686,1740,67,0.67,0.68,0.675,-1.2355726,0.63236774,,-1.148497,0.81062958
100,prime_all_curvewt,1686,1740,68,0.68,0.69,0.685,-1.0344312,0.63950252,,-0.89422684,0.8055896
100,prime_all_curvewt,1686,1740,69,0.69,0.7,0.695,-1.5424706,0.61666337,,-1.3415831,0.79413227
100,prime_all_curvewt,1686,1740,70,0.7,0.71,0.705,-1.3657814,0.63362927,,-1.3916382,0.81589977
100,prime_all_curvewt,1686,1740,71,0.71,0.72,0.715,-1.4244373,0.64996022,,-1.0811172,0.83104331
100,prime_all_curvewt,1686,1740,72,0.72,0.73,0.725,-1.6673253,0.65977719,,-1.8393623,0.85069276
100,prime_all_curvewt,1686,1740,73,0.73,0.74,0.735,-2.2705812,0.64049684,,-1.7325635,0.80608606
100,prime_all_curvewt,1686,1740,74,0.74,0.75,0.745,-1.6132284,0.63154533,,-1.515272,0.7968662
100,prime_all_curvewt,1686,1740,75,0.75,0.76,0.755,-1.7536778,0.65986816,,-1.3449097,0.81991671
100,prime_all_curvewt,1686,1740,76,0.76,0.77,0.765,-2.3019307,0.66318081,,-2.1627615,0.85627358
100,prime_all_curvewt,1686,1740,77,0.77,0.78,0.775,-2.5470879,0.66257441,,-2.7413278,0.85740503
100,prime_all_curvewt,1686,1740,78,0.78,0.79,0.785,-1.9962844,0.68383683,,-1.8159526,0.86323012
100,prime_all_curvewt,1686,1740,79,0.79,0.8,0.795,-2.8241363,0.70221735,,-3.9334474,0.88694548
100,prime_all_curvewt,1686,1740,80,0.8,0.81,0.805,-2.8304979,0.67364568,,-3.1556455,0.85822002
100,prime_all_curvewt,1686,1740,81,0.81,0.82,0.815,-2.377502,0.69847455,,-1.9405608,0.88329473
100,prime_all_curvewt,1686,1740,82,0.82,0.83,0.825,-2.2680055,0.70100105,,-2.690399,0.89843016
100,prime_all_curvewt,1686,1740,83,0.83,0.84,0.835,-2.1877095,0.71376878,,-1.1717105,0.92411065
100,prime_all_curvewt,1686,1740,84,0.84,0.85,0.845,-3.1824017,0.68656977,,-3.3925575,0.86778904
100,prime_all_curvewt,1686,1740,85,0.85,0.86,0.855,-2.6647332,0.72424971,,-2.6222016,0.91153464
100,prime_all_curvewt,1686,1740,86,0.86,0.87,0.865,-1.4297312,0.73045437,,-0.96685586,0.95077948
100,prime_all_curvewt,1686,1740,87,0.87,0.88,0.875,-1.9505577,0.7222004,,-1.4760174,0.91882892
100,prime_all_curvewt,1686,1740,88,0.88,0.89,0.885,-2.5535396,0.71247209,,-1.9100086,0.91428262
100,prime_all_curvewt,1686,1740,89,0.89,0.9,0.895,-2.4642425,0.72221752,,-3.312206,0.91058872
100,prime_all_curvewt,1686,1740,90,0.9,0.91,0.905,-3.9281605,0.71757737,,-3.5305188,0.92301329
100,prime_all_curvewt,1686,1740,91,0.91,0.92,0.915,-1.207925,0.72352327,,-0.75394431,0.90531929
100,prime_all_curvewt,1686,1740,92,0.92,0.93,0.925,-1.2911105,0.75726239,,-0.75913536,0.96866816
100,prime_all_curvewt,1686,1740,93,0.93,0.94,0.935,-1.7569329,0.76312145,,-1.8099242,0.9672372
100,prime_all_curvewt,1686,1740,94,0.94,0.95,0.945,-1.7152804,0.74994244,,-1.9320431,0.93371997
100,prime_all_curvewt,1686,1740,95,0.95,0.96,0.955,-0.84731851,0.76481442,,-1.223632,0.96950331
100,prime_all_curvewt,1686,1740,96,0.96,0.97,0.965,-1.6770337,0.77741774,,-1.5694381,0.97936174
100,prime_all_curvewt,1686,1740,97,0.97,0.98,0.975,-2.645876,0.78760707,,-2.7621715,1.0028409
100,prime_all_curvewt,1686,1740,98,0.98,0.99,0.985,0.6312767,0.77788687,,0.61387655,0.98146894
100,prime_all_curvewt,1686,1740,99,0.99,1,0.995,-1.297536,0.76336887,,-2.1061607,0.92257857
100,prime_1e4_curvewt,1357,1383,0,0,0.01,0.005,0.086824285,0.050764294,,0.11777034,0.055543086
100,prime_1e4_curvewt,1357,1383,1,0.01,0.02,0.015,0.37065997,0.087582766,,0.40974747,0.098987042
100,prime_1e4_curvewt,1357,1383,2,0.02,0.03,0.025,0.65621023,0.11114123,,0.73192573,0.12529646
100,prime_1e4_curvewt,1357,1383,3,0.03,0.04,0.035,0.81349888,0.14001676,,0.85221271,0.15718415
100,prime_1e4_curvewt,1357,1383,4,0.04,0.05,0.045,1.2902317,0.15745917,,1.3264712,0.18044272
100,prime_1e4_curvewt,1357,1383,5,0.05,0.06,0.055,1.0714115,0.17377589,,1.0147968,0.19670039
100,prime_1e4_curvewt,1357,1383,6,0.06,0.07,0.065,1.2241859,0.19381844,,1.2251431,0.22644704
100,prime_1e4_curvewt,1357,1383,7,0.07,0.08,0.075,1.030981,0.20215187,,1.0160346,0.22991884
100,prime_1e4_curvewt,1357,1383,8,0.08,0.09,0.085,0.86891221,0.21675315,,0.93724272,0.25522591
100,prime_1e4_curvewt,1357,1383,9,0.09,0.1,0.095,0.58678769,0.24869321,,0.80881455,0.27159565
100,prime_1e4_curvewt,1357,1383,10,0.1,0.11,0.105,0.030484119,0.24950852,,-0.063800226,0.28297907
100,prime_1e4_curvewt,1357,1383,11,0.11,0.12,0.115,0.15310653,0.27886876,,0.090424059,0.31676788
100,prime_1e4_curvewt,1357,1383,12,0.12,0.13,0.125,-0.42705789,0.27897792,,-0.25422825,0.3284654
100,prime_1e4_curvewt,1357,1383,13,0.13,0.14,0.135,-0.34229625,0.29268615,,-0.41958789,0.34715311
100,prime_1e4_curvewt,1357,1383,14,0.14,0.15,0.145,-0.030847494,0.30778979,,-0.0019741426,0.35144227
100,prime_1e4_curvewt,1357,1383,15,0.15,0.16,0.155,-0.028203894,0.30911115,,-0.056923176,0.34842261
100,prime_1e4_curvewt,1357,1383,16,0.16,0.17,0.165,-0.80786818,0.333271,,-0.80087941,0.36958512
100,prime_1e4_curvewt,1357,1383,17,0.17,0.18,0.175,-0.26906829,0.32696238,,-0.24524912,0.37200114
100,prime_1e4_curvewt,1357,1383,18,0.18,0.19,0.185,-0.0178663,0.34244765,,-0.047297831,0.3909579
100,prime_1e4_curvewt,1357,1383,19,0.19,0.2,0.195,-0.4875568,0.35242523,,-0.3162011,0.38929331
100,prime_1e4_curvewt,1357,1383,20,0.2,0.21,0.205,-0.55135115,0.37714709,,-0.35552309,0.43469693
100,prime_1e4_curvewt,1357,1383,21,0.21,0.22,0.215,0.32851734,0.39071645,,0.20186685,0.44900771
100,prime_1e4_curvewt,1357,1383,22,0.22,0.23,0.225,-0.8146491,0.38108159,,-0.86996342,0.43334233
100,prime_1e4_curvewt,1357,1383,23,0.23,0.24,0.235,-0.022322661,0.39915375,,-0.1287098,0.45913622
100,prime_1e4_curvewt,1357,1383,24,0.24,0.25,0.245,-0.063477181,0.4050855,,0.38834333,0.45568688
100,prime_1e4_curvewt,1357,1383,25,0.25,0.26,0.255,0.91595001,0.41402001,,1.1415753,0.47408333
100,prime_1e4_curvewt,1357,1383,26,0.26,0.27,0.265,-0.11528339,0.42660479,,-0.30014242,0.49135018
100,prime_1e4_curvewt,1357,1383,27,0.27,0.28,0.275,0.59992959,0.43809987,,0.61726809,0.49172944
100,prime_1e4_curvewt,1357,1383,28,0.28,0.29,0.285,-0.62174304,0.43560075,,-0.9071306,0.49912747
100,prime_1e4_curvewt,1357,1383,29,0.29,0.3,0.295,-0.15848673,0.43971919,,-0.17924045,0.49772752
100,prime_1e4_curvewt,1357,1383,30,0.3,0.31,0.305,0.16842256,0.46593094,,0.13197116,0.52562256
100,prime_1e4_curvewt,1357,1383,31,0.31,0.32,0.315,-0.066601416,0.4621859,,0.047701575,0.51841485
100,prime_1e4_curvewt,1357,1383,32,0.32,0.33,0.325,1.3282412,0.48483379,,1.4097426,0.55308141
100,prime_1e4_curvewt,1357,1383,33,0.33,0.34,0.335,-0.16077795,0.48780692,,0.13033162,0.55115876
100,prime_1e4_curvewt,1357,1383,34,0.34,0.35,0.345,0.10421052,0.48893819,,-0.048323111,0.54448052
100,prime_1e4_curvewt,1357,1383,35,0.35,0.36,0.355,0.95777986,0.50444277,,1.0169011,0.55699898
100,prime_1e4_curvewt,1357,1383,36,0.36,0.37,0.365,0.67355622,0.51201985,,1.0776087,0.58507378
100,prime_1e4_curvewt,1357,1383,37,0.37,0.38,0.375,1.0452163,0.51189437,,0.80749606,0.59925508
100,prime_1e4_curvewt,1357,1383,38,0.38,0.39,0.385,1.307376,0.54296376,,1.5432874,0.59685546
100,prime_1e4_curvewt,1357,1383,39,0.39,0.4,0.395,1.5024626,0.52532804,,1.3595114,0.58286673
100,prime_1e4_curvewt,1357,1383,40,0.4,0.41,0.405,-0.15438085,0.53121231,,0.2045656,0.620224
100,prime_1e4_curvewt,1357,1383,41,0.41,0.42,0.415,1.6149971,0.54642129,,1.2892842,0.59723249
100,prime_1e4_curvewt,1357,1383,42,0.42,0.43,0.425,1.695481,0.56277059,,1.8761471,0.63371808
100,prime_1e4_curvewt,1357,1383,43,0.43,0.44,0.435,0.26279848,0.52715096,,0.22789086,0.60607417
100,prime_1e4_curvewt,1357,1383,44,0.44,0.45,0.445,1.9476502,0.56225431,,2.1670148,0.63909503
100,prime_1e4_curvewt,1357,1383,45,0.45,0.46,0.455,1.8481565,0.58401929,,1.3354401,0.6625738
100,prime_1e4_curvewt,1357,1383,46,0.46,0.47,0.465,1.2494522,0.56584941,,1.4711351,0.63875979
100,prime_1e4_curvewt,1357,1383,47,0.47,0.48,0.475,2.0239397,0.59800977,,2.2428403,0.69043702
100,prime_1e4_curvewt,1357,1383,48,0.48,0.49,0.485,1.6595568,0.59603416,,2.0060855,0.66793446
100,prime_1e4_curvewt,1357,1383,49,0.49,0.5,0.495,1.1350576,0.58829509,,1.2417169,0.66743559
100,prime_1e4_curvewt,1357,1383,50,0.5,0.51,0.505,2.2279936,0.59686835,,2.245921,0.68083098
100,prime_1e4_curvewt,1357,1383,51,0.51,0.52,0.515,1.3109241,0.6415661,,1.3184307,0.74365034
100,prime_1e4_curvewt,1357,1383,52,0.52,0.53,0.525,1.0361252,0.62503726,,0.92246847,0.72283204
100,prime_1e4_curvewt,1357,1383,53,0.53,0.54,0.535,1.4184832,0.59693382,,1.5048725,0.66064793
100,prime_1e4_curvewt,1357,1383,54,0.54,0.55,0.545,0.17224873,0.64148329,,0.26108345,0.74332838
100,prime_1e4_curvewt,1357,1383,55,0.55,0.56,0.555,0.95850794,0.6493501,,0.91876058,0.73090534
100,prime_1e4_curvewt,1357,1383,56,0.56,0.57,0.565,0.89281285,0.64769156,,0.34499287,0.73563163
100,prime_1e4_curvewt,1357,1383,57,0.57,0.58,0.575,1.4859405,0.66724815,,1.6359384,0.76713279
100,prime_1e4_curvewt,1357,1383,58,0.58,0.59,0.585,0.3339419,0.66580596,,0.44757737,0.76611424
100,prime_1e4_curvewt,1357,1383,59,0.59,0.6,0.595,0.27513488,0.68085193,,0.20937001,0.76886218
100,prime_1e4_curvewt,1357,1383,60,0.6,0.61,0.605,-0.3507886,0.6659809,,-0.22596907,0.72801394
100,prime_1e4_curvewt,1357,1383,61,0.61,0.62,0.615,-0.27631789,0.66157135,,-0.11508822,0.77014882
100,prime_1e4_curvewt,1357,1383,62,0.62,0.63,0.625,-0.078092301,0.69420722,,0.42253898,0.77584283
100,prime_1e4_curvewt,1357,1383,63,0.63,0.64,0.635,-0.93063719,0.68803132,,-0.49112001,0.79602416
100,prime_1e4_curvewt,1357,1383,64,0.64,0.65,0.645,-1.3005426,0.69696346,,-1.3887113,0.78843683
100,prime_1e4_curvewt,1357,1383,65,0.65,0.66,0.655,-1.9565583,0.69880303,,-2.1232237,0.81102122
100,prime_1e4_curvewt,1357,1383,66,0.66,0.67,0.665,-1.2780711,0.69523295,,-2.0278749,0.79265879
100,prime_1e4_curvewt,1357,1383,67,0.67,0.68,0.675,-1.318318,0.74072335,,-1.1283604,0.83001225
100,prime_1e4_curvewt,1357,1383,68,0.68,0.69,0.685,-1.1280153,0.73640268,,-0.92500786,0.82549954
100,prime_1e4_curvewt,1357,1383,69,0.69,0.7,0.695,-1.8223608,0.70820118,,-1.3860702,0.81326493
100,prime_1e4_curvewt,1357,1383,70,0.7,0.71,0.705,-1.636753,0.73354302,,-1.429378,0.83618264
100,prime_1e4_curvewt,1357,1383,71,0.71,0.72,0.715,-1.5995565,0.75357286,,-1.0898883,0.85105138
100,prime_1e4_curvewt,1357,1383,72,0.72,0.73,0.725,-1.6328116,0.75661819,,-1.8546528,0.87097936
100,prime_1e4_curvewt,1357,1383,73,0.73,0.74,0.735,-1.8952179,0.74752662,,-1.6915684,0.82525104
100,prime_1e4_curvewt,1357,1383,74,0.74,0.75,0.745,-1.254992,0.72268672,,-1.4929236,0.81574346
100,prime_1e4_curvewt,1357,1383,75,0.75,0.76,0.755,-1.6807794,0.76270118,,-1.315145,0.83964411
100,prime_1e4_curvewt,1357,1383,76,0.76,0.77,0.765,-2.0388288,0.76331062,,-2.140411,0.87671916
100,prime_1e4_curvewt,1357,1383,77,0.77,0.78,0.775,-3.0044261,0.7665504,,-2.7510737,0.87799098
100,prime_1e4_curvewt,1357,1383,78,0.78,0.79,0.785,-1.8617892,0.77583607,,-1.8158119,0.88424522
100,prime_1e4_curvewt,1357,1383,79,0.79,0.8,0.795,-3.7081632,0.81361311,,-4.0461395,0.90854608
100,prime_1e4_curvewt,1357,1383,80,0.8,0.81,0.805,-3.3376151,0.78405868,,-3.2212936,0.87860983
100,prime_1e4_curvewt,1357,1383,81,0.81,0.82,0.815,-2.4068281,0.801409,,-1.9688967,0.9044593
100,prime_1e4_curvewt,1357,1383,82,0.82,0.83,0.825,-2.1703084,0.81596657,,-2.6620807,0.9207414
100,prime_1e4_curvewt,1357,1383,83,0.83,0.84,0.835,-1.6330459,0.81549139,,-1.1049723,0.94638499
100,prime_1e4_curvewt,1357,1383,84,0.84,0.85,0.845,-3.2170588,0.78805793,,-3.3961359,0.88768291
100,prime_1e4_curvewt,1357,1383,85,0.85,0.86,0.855,-3.0959502,0.83025314,,-2.6817547,0.93296902
100,prime_1e4_curvewt,1357,1383,86,0.86,0.87,0.865,-1.1048391,0.8398941,,-0.92810117,0.97282536
100,prime_1e4_curvewt,1357,1383,87,0.87,0.88,0.875,-2.2036802,0.83274021,,-1.47084,0.94088883
100,prime_1e4_curvewt,1357,1383,88,0.88,0.89,0.885,-2.2029709,0.8240313,,-1.8311916,0.93674304
100,prime_1e4_curvewt,1357,1383,89,0.89,0.9,0.895,-2.4371335,0.82593416,,-3.3984109,0.93225064
100,prime_1e4_curvewt,1357,1383,90,0.9,0.91,0.905,-3.8559208,0.83904937,,-3.4984494,0.94485596
100,prime_1e4_curvewt,1357,1383,91,0.91,0.92,0.915,-1.4043118,0.83066626,,-0.75542763,0.9275203
100,prime_1e4_curvewt,1357,1383,92,0.92,0.93,0.925,-1.0749018,0.8689972,,-0.71974364,0.99166698
100,prime_1e4_curvewt,1357,1383,93,0.93,0.94,0.935,-2.1074686,0.88212676,,-1.8726719,0.98978926
100,prime_1e4_curvewt,1357,1383,94,0.94,0.95,0.945,-1.4770786,0.85225628,,-1.8412142,0.95604267
100,prime_1e4_curvewt,1357,1383,95,0.95,0.96,0.955,-0.88612109,0.87587334,,-1.234288,0.99230102
100,prime_1e4_curvewt,1357,1383,96,0.96,0.97,0.965,-1.8122172,0.89556377,,-1.6024113,1.002139
100,prime_1e4_curvewt,1357,1383,97,0.97,0.98,0.975,-2.9488848,0.91284982,,-2.8017592,1.0272335
100,prime_1e4_curvewt,1357,1383,98,0.98,0.99,0.985,0.99035707,0.90479061,,0.66897173,1.0045634
100,prime_1e4_curvewt,1357,1383,99,0.99,1,0.995,-1.5829362,0.88158695,,-2.1550618,0.94836191
100,prime_1e4_rank01,1040,1040,0,0,0.01,0.005,0.61174308,0.045441224,98740,0.61274053,0.050246836
100,prime_1e4_rank01,1040,1040,1,0.01,0.02,0.015,1.094701,0.09100124,77999,1.1173092,0.10645995
100,prime_1e4_rank01,1040,1040,2,0.02,0.03,0.025,1.332348,0.12056933,72637,1.3879152,0.13637206
100,prime_1e4_rank01,1040,1040,3,0.03,0.04,0.035,1.2731719,0.15463442,69343,1.3056978,0.1733468
100,prime_1e4_rank01,1040,1040,4,0.04,0.05,0.045,1.7289864,0.17919458,67423,1.7348828,0.20268578
100,prime_1e4_rank01,1040,1040,5,0.05,0.06,0.055,1.2066988,0.19355903,65634,1.1855288,0.22117089
100,prime_1e4_rank01,1040,1040,6,0.06,0.07,0.065,1.6596994,0.21811444,64672,1.6756711,0.2562449
100,prime_1e4_rank01,1040,1040,7,0.07,0.08,0.075,1.47477,0.23299773,63296,1.4366627,0.26451962
100,prime_1e4_rank01,1040,1040,8,0.08,0.09,0.085,1.0600941,0.24082662,62295,1.2082029,0.28218645
100,prime_1e4_rank01,1040,1040,9,0.09,0.1,0.095,1.1681854,0.27649994,62008,1.2787221,0.30297823
100,prime_1e4_rank01,1040,1040,10,0.1,0.11,0.105,0.4803257,0.28506042,61096,0.34512898,0.32227652
100,prime_1e4_rank01,1040,1040,11,0.11,0.12,0.115,0.37774462,0.30739184,60374,0.23367675,0.3496158
100,prime_1e4_rank01,1040,1040,12,0.12,0.13,0.125,-0.13266546,0.31116606,59650,0.091248952,0.36626888
100,prime_1e4_rank01,1040,1040,13,0.13,0.14,0.135,-0.062940959,0.33339714,59654,-0.12448453,0.39087619
100,prime_1e4_rank01,1040,1040,14,0.14,0.15,0.145,0.17601009,0.34138981,58755,0.17048762,0.3842583
100,prime_1e4_rank01,1040,1040,15,0.15,0.16,0.155,0.5527802,0.34895264,58652,0.55587192,0.39436061
100,prime_1e4_rank01,1040,1040,16,0.16,0.17,0.165,-0.11119966,0.37815119,58161,-0.16516222,0.41838845
100,prime_1e4_rank01,1040,1040,17,0.17,0.18,0.175,0.18931121,0.37470535,57746,0.21480276,0.42408544
100,prime_1e4_rank01,1040,1040,18,0.18,0.19,0.185,0.55718093,0.37974567,57606,0.600493,0.43541672
100,prime_1e4_rank01,1040,1040,19,0.19,0.2,0.195,-0.35866451,0.39038146,56899,-0.26525949,0.43416843
100,prime_1e4_rank01,1040,1040,20,0.2,0.21,0.205,-0.17698613,0.42161536,56518,0.053115822,0.48939038
100,prime_1e4_rank01,1040,1040,21,0.21,0.22,0.215,0.5487188,0.42983302,56635,0.44062859,0.49701642
100,prime_1e4_rank01,1040,1040,22,0.22,0.23,0.225,-0.20161221,0.44050348,56310,-0.077108862,0.49560241
100,prime_1e4_rank01,1040,1040,23,0.23,0.24,0.235,0.61866145,0.44871394,56174,0.44663011,0.50894103
100,prime_1e4_rank01,1040,1040,24,0.24,0.25,0.245,0.75417053,0.45023106,55919,1.0623402,0.50426751
100,prime_1e4_rank01,1040,1040,25,0.25,0.26,0.255,1.4085317,0.47382554,55628,1.5518264,0.5393229
100,prime_1e4_rank01,1040,1040,26,0.26,0.27,0.265,0.35008365,0.48620633,55448,0.05118309,0.561287
100,prime_1e4_rank01,1040,1040,27,0.27,0.28,0.275,1.015971,0.49279626,54819,1.1878181,0.5487544
100,prime_1e4_rank01,1040,1040,28,0.28,0.29,0.285,0.096460269,0.49640924,54810,0.018992885,0.56005022
100,prime_1e4_rank01,1040,1040,29,0.29,0.3,0.295,0.071486101,0.49001397,54872,0.20114084,0.55291031
100,prime_1e4_rank01,1040,1040,30,0.3,0.31,0.305,0.26026075,0.53286748,54577,0.20209979,0.59459856
100,prime_1e4_rank01,1040,1040,31,0.31,0.32,0.315,0.19655627,0.53775302,54214,0.25806987,0.60491426
100,prime_1e4_rank01,1040,1040,32,0.32,0.33,0.325,1.7410986,0.55549545,54201,1.6828472,0.63466964
100,prime_1e4_rank01,1040,1040,33,0.33,0.34,0.335,0.17980543,0.56498365,54030,0.20681103,0.63456435
100,prime_1e4_rank01,1040,1040,34,0.34,0.35,0.345,0.80778474,0.55860426,53874,0.42036975,0.62937492
100,prime_1e4_rank01,1040,1040,35,0.35,0.36,0.355,0.65713538,0.57912665,53963,0.62439079,0.64575976
100,prime_1e4_rank01,1040,1040,36,0.36,0.37,0.365,1.1012817,0.57473994,53602,1.5171822,0.65097171
100,prime_1e4_rank01,1040,1040,37,0.37,0.38,0.375,1.0223117,0.58990588,53334,1.0101999,0.69033554
100,prime_1e4_rank01,1040,1040,38,0.38,0.39,0.385,1.7042125,0.61059729,53244,2.0293742,0.68074351
100,prime_1e4_rank01,1040,1040,39,0.39,0.4,0.395,2.3240298,0.60246212,53208,2.2312246,0.67541163
100,prime_1e4_rank01,1040,1040,40,0.4,0.41,0.405,0.32112983,0.59018934,53139,0.74591167,0.68309225
100,prime_1e4_rank01,1040,1040,41,0.41,0.42,0.415,1.5333503,0.62344243,52967,1.443125,0.68369839
100,prime_1e4_rank01,1040,1040,42,0.42,0.43,0.425,2.3133209,0.62638893,52875,2.5330118,0.70543352
100,prime_1e4_rank01,1040,1040,43,0.43,0.44,0.435,0.51034763,0.59769957,52562,0.36946844,0.69092026
100,prime_1e4_rank01,1040,1040,44,0.44,0.45,0.445,1.8424432,0.62223644,52645,2.0574224,0.69614476
100,prime_1e4_rank01,1040,1040,45,0.45,0.46,0.455,1.9184982,0.66146694,52592,1.7009051,0.73600187
100,prime_1e4_rank01,1040,1040,46,0.46,0.47,0.465,1.1658597,0.63852588,52360,1.2274637,0.71857602
100,prime_1e4_rank01,1040,1040,47,0.47,0.48,0.475,2.0618932,0.66591555,51962,2.2212771,0.77353622
100,prime_1e4_rank01,1040,1040,48,0.48,0.49,0.485,1.8855882,0.66719127,51941,2.513525,0.75882201
100,prime_1e4_rank01,1040,1040,49,0.49,0.5,0.495,0.9809612,0.66157052,52030,0.99183164,0.74840967
100,prime_1e4_rank01,1040,1040,50,0.5,0.51,0.505,1.6417436,0.66787228,51949,1.9604805,0.76396002
100,prime_1e4_rank01,1040,1040,51,0.51,0.52,0.515,1.7601568,0.72303824,51826,2.1319994,0.8488879
100,prime_1e4_rank01,1040,1040,52,0.52,0.53,0.525,0.6439452,0.71199052,51836,0.4100625,0.80574279
100,prime_1e4_rank01,1040,1040,53,0.53,0.54,0.535,2.36177,0.68253294,51470,2.4500097,0.75527539
100,prime_1e4_rank01,1040,1040,54,0.54,0.55,0.545,1.3237039,0.7359146,51492,1.3019692,0.85649744
100,prime_1e4_rank01,1040,1040,55,0.55,0.56,0.555,1.090314,0.74019984,51491,0.68458566,0.83208003
100,prime_1e4_rank01,1040,1040,56,0.56,0.57,0.565,1.5853209,0.72230653,51565,0.85480462,0.81274925
100,prime_1e4_rank01,1040,1040,57,0.57,0.58,0.575,1.7964981,0.7639844,51422,1.9004706,0.87480066
100,prime_1e4_rank01,1040,1040,58,0.58,0.59,0.585,1.2341246,0.74055645,51233,1.3182324,0.85138448
100,prime_1e4_rank01,1040,1040,59,0.59,0.6,0.595,0.96825546,0.76676693,51211,0.67010994,0.87410979
100,prime_1e4_rank01,1040,1040,60,0.6,0.61,0.605,0.77124963,0.76318664,51359,0.7526821,0.82112498
100,prime_1e4_rank01,1040,1040,61,0.61,0.62,0.615,-0.1665576,0.75873423,50967,0.045480409,0.88711185
100,prime_1e4_rank01,1040,1040,62,0.62,0.63,0.625,0.77878857,0.787847,50982,1.3279197,0.88498084
100,prime_1e4_rank01,1040,1040,63,0.63,0.64,0.635,-0.041122655,0.77064907,50811,0.28066757,0.88282482
100,prime_1e4_rank01,1040,1040,64,0.64,0.65,0.645,-1.1868308,0.78325992,50748,-1.4232088,0.88183412
100,prime_1e4_rank01,1040,1040,65,0.65,0.66,0.655,-1.9447816,0.80527645,50293,-2.1067345,0.94824442
100,prime_1e4_rank01,1040,1040,66,0.66,0.67,0.665,-1.8038006,0.7786939,50641,-2.4754053,0.8893249
100,prime_1e4_rank01,1040,1040,67,0.67,0.68,0.675,-1.6556862,0.82857147,50268,-1.2634479,0.93082465
100,prime_1e4_rank01,1040,1040,68,0.68,0.69,0.685,-0.59825373,0.84922102,50750,-0.38563547,0.94231117
100,prime_1e4_rank01,1040,1040,69,0.69,0.7,0.695,-1.2970421,0.79700355,50226,-0.9054872,0.90239605
100,prime_1e4_rank01,1040,1040,70,0.7,0.71,0.705,-1.2483371,0.83563607,50228,-1.3310902,0.95395321
100,prime_1e4_rank01,1040,1040,71,0.71,0.72,0.715,-1.7398942,0.8502805,50378,-1.2450077,0.95227286
100,prime_1e4_rank01,1040,1040,72,0.72,0.73,0.725,-1.5934685,0.85660202,50139,-2.1677138,0.98407288
100,prime_1e4_rank01,1040,1040,73,0.73,0.74,0.735,-1.2097841,0.84087608,50086,-0.79718884,0.94328054
100,prime_1e4_rank01,1040,1040,74,0.74,0.75,0.745,0.31376225,0.81394509,49986,0.11145121,0.92772377
100,prime_1e4_rank01,1040,1040,75,0.75,0.76,0.755,-1.122467,0.84389712,50051,-0.99019001,0.92972513
100,prime_1e4_rank01,1040,1040,76,0.76,0.77,0.765,-0.9241521,0.85818547,50000,-1.06558,0.97115995
100,prime_1e4_rank01,1040,1040,77,0.77,0.78,0.775,-2.6378719,0.88024565,49738,-2.590655,1.0066924
100,prime_1e4_rank01,1040,1040,78,0.78,0.79,0.785,-1.6508147,0.89414208,49777,-1.4924564,1.0181122
100,prime_1e4_rank01,1040,1040,79,0.79,0.8,0.795,-4.2709728,0.9109235,49729,-5.0584367,1.0178292
100,prime_1e4_rank01,1040,1040,80,0.8,0.81,0.805,-3.7150739,0.88259103,49704,-3.3374779,0.99423223
100,prime_1e4_rank01,1040,1040,81,0.81,0.82,0.815,-1.5739619,0.91027774,49668,-1.0671861,1.0352563
100,prime_1e4_rank01,1040,1040,82,0.82,0.83,0.825,-1.5229168,0.91668717,49768,-2.0107901,1.031886
100,prime_1e4_rank01,1040,1040,83,0.83,0.84,0.835,-0.74318491,0.89799322,49546,-0.26423929,1.0470333
100,prime_1e4_rank01,1040,1040,84,0.84,0.85,0.845,-3.0085973,0.89609325,49524,-3.3775543,1.017096
100,prime_1e4_rank01,1040,1040,85,0.85,0.86,0.855,-2.3556467,0.935477,49302,-1.9416859,1.0512756
100,prime_1e4_rank01,1040,1040,86,0.86,0.87,0.865,-2.3733327,0.94825387,49603,-2.27456,1.1009801
100,prime_1e4_rank01,1040,1040,87,0.87,0.88,0.875,-2.3440254,0.93693285,49441,-1.6268886,1.0674838
100,prime_1e4_rank01,1040,1040,88,0.88,0.89,0.885,-1.1646286,0.93690281,49248,-0.79428606,1.0516006
100,prime_1e4_rank01,1040,1040,89,0.89,0.9,0.895,-0.14226402,0.9219096,49106,-1.1527105,1.0237016
100,prime_1e4_rank01,1040,1040,90,0.9,0.91,0.905,-2.9022912,0.96529034,49149,-2.7871574,1.0949258
100,prime_1e4_rank01,1040,1040,91,0.91,0.92,0.915,-0.34043815,0.94582039,48983,-0.13759876,1.0520729
100,prime_1e4_rank01,1040,1040,92,0.92,0.93,0.925,-0.017352334,0.97761929,48833,0.335347,1.0955717
100,prime_1e4_rank01,1040,1040,93,0.93,0.94,0.935,-0.70368558,0.99693958,49024,-0.26637973,1.1369999
100,prime_1e4_rank01,1040,1040,94,0.94,0.95,0.945,-1.547019,0.96993313,49091,-2.0698295,1.0957363
100,prime_1e4_rank01,1040,1040,95,0.95,0.96,0.955,-0.10051766,0.9978335,49126,-0.75617799,1.1206712
100,prime_1e4_rank01,1040,1040,96,0.96,0.97,0.965,-0.95735328,1.0159943,48785,-0.8043456,1.1500656
100,prime_1e4_rank01,1040,1040,97,0.97,0.98,0.975,-2.4268155,1.0377952,49014,-2.300506,1.1529786
100,prime_1e4_rank01,1040,1040,98,0.98,0.99,0.985,1.2008393,1.0321607,48828,1.0662939,1.146246
100,prime_1e4_rank01,1040,1040,99,0.99,1,0.995,-0.60727646,1.0073729,49423,-0.63454262,1.1005828
100,all,437226,437226,0,0,0.01,0.005,0.43534609,0.0024000234,40841485,0.42467675,0.002727877
100,all,437226,437226,1,0.01,0.02,0.015,1.0261564,0.0044333289,32284651,1.0563274,0.0053067181
100,all,437226,437226,2,0.02,0.03,0.025,1.3665374,0.0060212817,30051225,1.3982723,0.0071636938
100,all,437226,437226,3,0.03,0.04,0.035,1.4698463,0.007342754,28714081,1.5031868,0.0087217721
100,all,437226,437226,4,0.04,0.05,0.045,1.4105654,0.0085795886,27901362,1.4341851,0.010158252
100,all,437226,437226,5,0.05,0.06,0.055,1.3461494,0.0094702691,27204090,1.3701088,0.011193396
100,all,437226,437226,6,0.06,0.07,0.065,1.0803507,0.010633695,26730275,1.0917086,0.012522514
100,all,437226,437226,7,0.07,0.08,0.075,0.78094783,0.011582318,26247145,0.78475632,0.0136509
100,all,437226,437226,8,0.08,0.09,0.085,0.58665176,0.012254727,25805775,0.57048486,0.014445939
100,all,437226,437226,9,0.09,0.1,0.095,0.13789503,0.013147828,25648622,0.13283014,0.015438123
100,all,437226,437226,10,0.1,0.11,0.105,-0.033573294,0.013862188,25370678,-0.047645869,0.016225506
100,all,437226,437226,11,0.11,0.12,0.115,-0.44981766,0.014629326,24929505,-0.47766833,0.017188678
100,all,437226,437226,12,0.12,0.13,0.125,-0.66178166,0.015388095,24760336,-0.69762006,0.018089337
100,all,437226,437226,13,0.13,0.14,0.135,-1.1128169,0.016022339,24638006,-1.1396006,0.018793108
100,all,437226,437226,14,0.14,0.15,0.145,-1.2410671,0.016581341,24345757,-1.3000872,0.019446123
100,all,437226,437226,15,0.15,0.16,0.155,-1.4263568,0.017208126,24296567,-1.4623779,0.020162696
100,all,437226,437226,16,0.16,0.17,0.165,-1.7016893,0.018033927,24124284,-1.7652832,0.021116249
100,all,437226,437226,17,0.17,0.18,0.175,-1.8825577,0.018489979,23922246,-1.9338705,0.021652139
100,all,437226,437226,18,0.18,0.19,0.185,-1.9451812,0.01917586,23831949,-1.996165,0.022405605
100,all,437226,437226,19,0.19,0.2,0.195,-2.081762,0.019885514,23545035,-2.1360506,0.023320454
100,all,437226,437226,20,0.2,0.21,0.205,-2.1436859,0.020403055,23479950,-2.2274971,0.023935895
100,all,437226,437226,21,0.21,0.22,0.215,-2.1678133,0.02089549,23390512,-2.2283369,0.024448827
100,all,437226,437226,22,0.22,0.23,0.225,-2.2669281,0.021352307,23345409,-2.317262,0.024959
100,all,437226,437226,23,0.23,0.24,0.235,-2.1384144,0.021821227,23272087,-2.185077,0.025504639
100,all,437226,437226,24,0.24,0.25,0.245,-2.190635,0.022346416,23189868,-2.2297521,0.026089402
100,all,437226,437226,25,0.25,0.26,0.255,-1.440208,0.022736102,22991301,-1.4842458,0.026628244
100,all,437226,437226,26,0.26,0.27,0.265,-0.95120819,0.023395493,22921918,-0.96657435,0.027342805
100,all,437226,437226,27,0.27,0.28,0.275,-0.51471958,0.023837433,22821789,-0.54238802,0.027840643
100,all,437226,437226,28,0.28,0.29,0.285,-0.15657554,0.02442932,22747687,-0.20583126,0.028553176
100,all,437226,437226,29,0.29,0.3,0.295,0.17865439,0.024956018,22682042,0.15849874,0.029112772
100,all,437226,437226,30,0.3,0.31,0.305,0.50015798,0.025306381,22533624,0.47294638,0.029584213
100,all,437226,437226,31,0.31,0.32,0.315,1.074552,0.025794464,22469150,1.0441905,0.030185406
100,all,437226,437226,32,0.32,0.33,0.325,1.2036027,0.026209328,22392940,1.2094407,0.030644992
100,all,437226,437226,33,0.33,0.34,0.335,1.4146103,0.026698096,22421057,1.4094431,0.031191741
100,all,437226,437226,34,0.34,0.35,0.345,1.5956634,0.027063751,22372176,1.5939008,0.031620652
100,all,437226,437226,35,0.35,0.36,0.355,1.8135454,0.027475244,22279616,1.8318046,0.032035189
100,all,437226,437226,36,0.36,0.37,0.365,1.9067264,0.027951287,22206067,1.9197114,0.032563263
100,all,437226,437226,37,0.37,0.38,0.375,2.1704633,0.028206594,22186487,2.1722825,0.032932783
100,all,437226,437226,38,0.38,0.39,0.385,2.3829188,0.028456336,22074776,2.3618332,0.033259487
100,all,437226,437226,39,0.39,0.4,0.395,2.414768,0.02903087,22026191,2.4257784,0.033897261
100,all,437226,437226,40,0.4,0.41,0.405,2.6240423,0.029542772,21940535,2.6307482,0.034489884
100,all,437226,437226,41,0.41,0.42,0.415,2.8862478,0.029975026,21895787,2.9057693,0.034972478
100,all,437226,437226,42,0.42,0.43,0.425,2.7638839,0.030502488,21931421,2.7759111,0.035567554
100,all,437226,437226,43,0.43,0.44,0.435,2.7295423,0.030934021,21868462,2.7385076,0.036043278
100,all,437226,437226,44,0.44,0.45,0.445,2.8694485,0.031396356,21811884,2.8659358,0.036495474
100,all,437226,437226,45,0.45,0.46,0.455,3.0560462,0.031784312,21732669,3.0727029,0.037061853
100,all,437226,437226,46,0.46,0.47,0.465,2.8881083,0.032070239,21653244,2.9117619,0.037404431
100,all,437226,437226,47,0.47,0.48,0.475,3.0624777,0.032450299,21581227,3.0767256,0.037913883
100,all,437226,437226,48,0.48,0.49,0.485,2.823727,0.032787063,21550335,2.8401831,0.038250956
100,all,437226,437226,49,0.49,0.5,0.495,2.9496131,0.033332402,21540880,2.9740503,0.038837208
100,all,437226,437226,50,0.5,0.51,0.505,2.94237,0.033673455,21497679,2.9840237,0.039251908
100,all,437226,437226,51,0.51,0.52,0.515,2.6886506,0.034018647,21456007,2.6981012,0.039702589
100,all,437226,437226,52,0.52,0.53,0.525,2.5732118,0.034286041,21430615,2.5474717,0.039992819
100,all,437226,437226,53,0.53,0.54,0.535,2.4267517,0.034750537,21377292,2.4438526,0.040510776
100,all,437226,437226,54,0.54,0.55,0.545,2.2495895,0.035050742,21346233,2.2760273,0.040857929
100,all,437226,437226,55,0.55,0.56,0.555,2.0748132,0.035309307,21294335,2.1037713,0.041121509
100,all,437226,437226,56,0.56,0.57,0.565,2.1488476,0.035652465,21291509,2.1308348,0.041597939
100,all,437226,437226,57,0.57,0.58,0.575,1.868099,0.035968728,21296438,1.8484131,0.041863715
100,all,437226,437226,58,0.58,0.59,0.585,1.7497846,0.036102235,21285541,1.7595424,0.041953084
100,all,437226,437226,59,0.59,0.6,0.595,1.5468421,0.036531458,21265402,1.5340139,0.042560578
100,all,437226,437226,60,0.6,0.61,0.605,1.0423636,0.036844277,21216555,1.0309309,0.042853038
100,all,437226,437226,61,0.61,0.62,0.615,0.85820654,0.037152229,21142407,0.8344452,0.043253385
100,all,437226,437226,62,0.62,0.63,0.625,1.1772267,0.037607856,21094755,1.1663806,0.043839508
100,all,437226,437226,63,0.63,0.64,0.635,0.56393438,0.037961001,21062037,0.57918994,0.044183262
100,all,437226,437226,64,0.64,0.65,0.645,0.51931546,0.038410836,21002139,0.50453366,0.044795036
100,all,437226,437226,65,0.65,0.66,0.655,0.35833889,0.038679786,20976597,0.3545699,0.045027831
100,all,437226,437226,66,0.66,0.67,0.665,0.24691283,0.039107789,20934498,0.19007267,0.045516236
100,all,437226,437226,67,0.67,0.68,0.675,-0.18051805,0.039380114,20931722,-0.21617433,0.045847691
100,all,437226,437226,68,0.68,0.69,0.685,-0.57132758,0.039570396,20892747,-0.61623414,0.046102097
100,all,437226,437226,69,0.69,0.7,0.695,-0.50352836,0.039895261,20827879,-0.53023464,0.046584563
100,all,437226,437226,70,0.7,0.71,0.705,-1.1130495,0.040174411,20789528,-1.1516175,0.046762676
100,all,437226,437226,71,0.71,0.72,0.715,-0.94769933,0.040455232,20794596,-1.0108075,0.047148536
100,all,437226,437226,72,0.72,0.73,0.725,-1.2919435,0.040682952,20799885,-1.3054116,0.047395331
100,all,437226,437226,73,0.73,0.74,0.735,-1.6229656,0.041061331,20754722,-1.6309797,0.047899696
100,all,437226,437226,74,0.74,0.75,0.745,-1.8208019,0.041323552,20723835,-1.8333334,0.048172772
100,all,437226,437226,75,0.75,0.76,0.755,-2.0947807,0.041666988,20718392,-2.0963547,0.048472426
100,all,437226,437226,76,0.76,0.77,0.765,-2.308432,0.042050077,20686444,-2.3377259,0.049009988
100,all,437226,437226,77,0.77,0.78,0.775,-2.1637366,0.04209681,20659139,-2.2162381,0.049018572
100,all,437226,437226,78,0.78,0.79,0.785,-2.2613392,0.042616347,20643649,-2.3084546,0.049615728
100,all,437226,437226,79,0.79,0.8,0.795,-2.2203242,0.043124773,20596207,-2.3103274,0.050263574
100,all,437226,437226,80,0.8,0.81,0.805,-2.2062201,0.043295424,20591281,-2.2784635,0.050376284
100,all,437226,437226,81,0.81,0.82,0.815,-2.7186425,0.043655769,20582012,-2.7781119,0.050833171
100,all,437226,437226,82,0.82,0.83,0.825,-3.0678834,0.043869481,20587999,-3.109375,0.051041544
100,all,437226,437226,83,0.83,0.84,0.835,-3.256188,0.044195702,20554208,-3.342124,0.051387823
100,all,437226,437226,84,0.84,0.85,0.845,-3.2196029,0.044192625,20504257,-3.3320372,0.051478558
100,all,437226,437226,85,0.85,0.86,0.855,-3.4765298,0.044674141,20475686,-3.5140892,0.051995969
100,all,437226,437226,86,0.86,0.87,0.865,-3.1860758,0.0452347,20444438,-3.235571,0.05266113
100,all,437226,437226,87,0.87,0.88,0.875,-3.3226518,0.045545493,20430184,-3.3824371,0.053064752
100,all,437226,437226,88,0.88,0.89,0.885,-3.9113931,0.045679939,20382156,-3.9712939,0.053227016
100,all,437226,437226,89,0.89,0.9,0.895,-3.8741106,0.045987563,20367353,-3.9281638,0.053460975
100,all,437226,437226,90,0.9,0.91,0.905,-3.8590844,0.046446587,20375836,-3.8930891,0.054083061
100,all,437226,437226,91,0.91,0.92,0.915,-3.4197413,0.04666823,20338752,-3.5220039,0.054299799
100,all,437226,437226,92,0.92,0.93,0.925,-3.3634206,0.046969859,20338550,-3.4472357,0.054610583
100,all,437226,437226,93,0.93,0.94,0.935,-3.8231412,0.047339482,20331070,-3.8845833,0.055038695
100,all,437226,437226,94,0.94,0.95,0.945,-3.8772349,0.047688321,20321502,-3.9352164,0.055407265
100,all,437226,437226,95,0.95,0.96,0.955,-3.8244081,0.047999687,20323556,-3.9104248,0.055722025
100,all,437226,437226,96,0.96,0.97,0.965,-3.7615308,0.048274736,20294124,-3.8079617,0.056071967
100,all,437226,437226,97,0.97,0.98,0.975,-3.8957129,0.048399971,20262081,-3.9937048,0.056306106
100,all,437226,437226,98,0.98,0.99,0.985,-3.2771014,0.048698361,20222833,-3.3459418,0.056666072
100,all,437226,437226,99,0.99,1,0.995,-3.3931549,0.048831778,20220521,-3.455065,0.056716041
100,all_1e4,399184,399184,0,0,0.01,0.005,0.44034689,0.0025742287,40261891,0.42475814,0.0027653647
100,all_1e4,399184,399184,1,0.01,0.02,0.015,1.034586,0.0047305303,31862773,1.0566503,0.0053736071
100,all_1e4,399184,399184,2,0.02,0.03,0.025,1.3746602,0.0064120552,29666772,1.3985146,0.0072519506
100,all_1e4,399184,399184,3,0.03,0.04,0.035,1.4767988,0.007816317,28357057,1.5031053,0.0088262517
100,all_1e4,399184,399184,4,0.04,0.05,0.045,1.4136376,0.0091205825,27552459,1.4338926,0.010280502
100,all_1e4,399184,399184,5,0.05,0.06,0.055,1.3515385,0.010066738,26872283,1.3703668,0.01132476
100,all_1e4,399184,399184,6,0.06,0.07,0.065,1.0811593,0.011287976,26397884,1.0913447,0.012672269
100,all_1e4,399184,399184,7,0.07,0.08,0.075,0.77830343,0.012294521,25924641,0.78422903,0.013812194
100,all_1e4,399184,399184,8,0.08,0.09,0.085,0.57516608,0.013008622,25490458,0.56864518,0.0146157
100,all_1e4,399184,399184,9,0.09,0.1,0.095,0.13026802,0.01394966,25340111,0.13190147,0.015616689
100,all_1e4,399184,399184,10,0.1,0.11,0.105,-0.047351791,0.014706278,25063211,-0.049124671,0.016414526
100,all_1e4,399184,399184,11,0.11,0.12,0.115,-0.4657646,0.015507076,24624157,-0.47978235,0.017390902
100,all_1e4,399184,399184,12,0.12,0.13,0.125,-0.6800241,0.016311093,24462364,-0.69957049,0.018298539
100,all_1e4,399184,399184,13,0.13,0.14,0.135,-1.129921,0.016983897,24341932,-1.141256,0.019010193
100,all_1e4,399184,399184,14,0.14,0.15,0.145,-1.2693769,0.017578755,24056161,-1.3034994,0.019668419
100,all_1e4,399184,399184,15,0.15,0.16,0.155,-1.445989,0.018244395,24005303,-1.4643403,0.020395114
100,all_1e4,399184,399184,16,0.16,0.17,0.165,-1.7250196,0.019108856,23832623,-1.7680932,0.021361647
100,all_1e4,399184,399184,17,0.17,0.18,0.175,-1.9012287,0.019592555,23633808,-1.935617,0.021903131
100,all_1e4,399184,399184,18,0.18,0.19,0.185,-1.969784,0.020317529,23549252,-1.9986401,0.022661146
100,all_1e4,399184,399184,19,0.19,0.2,0.195,-2.1065242,0.021076108,23266602,-2.1380673,0.02358557
100,all_1e4,399184,399184,20,0.2,0.21,0.205,-2.1761211,0.021608347,23201946,-2.2314447,0.024208035
100,all_1e4,399184,399184,21,0.21,0.22,0.215,-2.1900106,0.022138446,23112251,-2.2305535,0.024728274
100,all_1e4,399184,399184,22,0.22,0.23,0.225,-2.2972816,0.022622397,23071308,-2.3205225,0.025240693
100,all_1e4,399184,399184,23,0.23,0.24,0.235,-2.162998,0.023115803,22998019,-2.1879333,0.025793341
100,all_1e4,399184,399184,24,0.24,0.25,0.245,-2.2157004,0.023672731,22913815,-2.2321221,0.026388081
100,all_1e4,399184,399184,25,0.25,0.26,0.255,-1.4607826,0.024091435,22721893,-1.4861357,0.026928491
100,all_1e4,399184,399184,26,0.26,0.27,0.265,-0.95822193,0.024784796,22654718,-0.96714627,0.027649302
100,all_1e4,399184,399184,27,0.27,0.28,0.275,-0.53691166,0.025237895,22550336,-0.54521338,0.028158835
100,all_1e4,399184,399184,28,0.28,0.29,0.285,-0.17620366,0.025865142,22477480,-0.20789114,0.028879115
100,all_1e4,399184,399184,29,0.29,0.3,0.295,0.15857093,0.026407209,22413461,0.15604774,0.029443757
100,all_1e4,399184,399184,30,0.3,0.31,0.305,0.48260625,0.026785233,22267507,0.47039985,0.029919741
100,all_1e4,399184,399184,31,0.31,0.32,0.315,1.0597588,0.027314148,22207385,1.0420049,0.030523502
100,all_1e4,399184,399184,32,0.32,0.33,0.325,1.1924213,0.027752008,22132072,1.2090837,0.030988018
100,all_1e4,399184,399184,33,0.33,0.34,0.335,1.4025787,0.028266371,22160099,1.4071977,0.031540548
100,all_1e4,399184,399184,34,0.34,0.35,0.345,1.5963551,0.028667214,22113326,1.5938474,0.031972582
100,all_1e4,399184,399184,35,0.35,0.36,0.355,1.8211317,0.029079681,22020285,1.8322024,0.032393139
100,all_1e4,399184,399184,36,0.36,0.37,0.365,1.916229,0.029577726,21945444,1.9204853,0.032930185
100,all_1e4,399184,399184,37,0.37,0.38,0.375,2.1706205,0.029867372,21926642,2.1716769,0.033303576
100,all_1e4,399184,399184,38,0.38,0.39,0.385,2.3775328,0.030129918,21815683,2.3606683,0.033634954
100,all_1e4,399184,399184,39,0.39,0.4,0.395,2.4245165,0.030735259,21768343,2.4273025,0.034278502
100,all_1e4,399184,399184,40,0.4,0.41,0.405,2.6206401,0.03125841,21682328,2.6295325,0.0348799
100,all_1e4,399184,399184,41,0.41,0.42,0.415,2.8860282,0.031727529,21638640,2.9057314,0.0353673
100,all_1e4,399184,399184,42,0.42,0.43,0.425,2.7757915,0.032285769,21675371,2.7774564,0.035966534
100,all_1e4,399184,399184,43,0.43,0.44,0.435,2.7279333,0.032739024,21614010,2.7379129,0.036446385
100,all_1e4,399184,399184,44,0.44,0.45,0.445,2.8779342,0.033208563,21558529,2.8663318,0.036902425
100,all_1e4,399184,399184,45,0.45,0.46,0.455,3.0613073,0.033631681,21479932,3.0738136,0.037475776
100,all_1e4,399184,399184,46,0.46,0.47,0.465,2.8875017,0.033915456,21401465,2.9120016,0.037821748
100,all_1e4,399184,399184,47,0.47,0.48,0.475,3.053766,0.034329557,21329852,3.0750128,0.038338111
100,all_1e4,399184,399184,48,0.48,0.49,0.485,2.821325,0.034691596,21300704,2.8398874,0.038676572
100,all_1e4,399184,399184,49,0.49,0.5,0.495,2.9559914,0.035258413,21291917,2.9743251,0.039268223
100,all_1e4,399184,399184,50,0.5,0.51,0.505,2.9496057,0.035620745,21248194,2.9852937,0.039689259
100,all_1e4,399184,399184,51,0.51,0.52,0.515,2.6987715,0.035995634,21206695,2.7001783,0.040145952
100,all_1e4,399184,399184,52,0.52,0.53,0.525,2.5593724,0.036290128,21183325,2.5451028,0.040436267
100,all_1e4,399184,399184,53,0.53,0.54,0.535,2.4361168,0.036778787,21131925,2.443497,0.040957493
100,all_1e4,399184,399184,54,0.54,0.55,0.545,2.2584534,0.037084148,21099449,2.2765824,0.041311759
100,all_1e4,399184,399184,55,0.55,0.56,0.555,2.0753907,0.037350605,21047704,2.1028511,0.0415787
100,all_1e4,399184,399184,56,0.56,0.57,0.565,2.149164,0.037726774,21046007,2.130658,0.042059052
100,all_1e4,399184,399184,57,0.57,0.58,0.575,1.8660449,0.038060595,21050215,1.8468971,0.042328906
100,all_1e4,399184,399184,58,0.58,0.59,0.585,1.744926,0.038206276,21039791,1.7583325,0.042418466
100,all_1e4,399184,399184,59,0.59,0.6,0.595,1.5442022,0.038660949,21018376,1.5339564,0.043035951
100,all_1e4,399184,399184,60,0.6,0.61,0.605,1.0393082,0.03899897,20973066,1.0293301,0.043325767
100,all_1e4,399184,399184,61,0.61,0.62,0.615,0.8429287,0.039306283,20898444,0.83262773,0.043732924
100,all_1e4,399184,399184,62,0.62,0.63,0.625,1.1859039,0.0397858,20851310,1.1676557,0.04432542
100,all_1e4,399184,399184,63,0.63,0.64,0.635,0.55595748,0.040138124,20817617,0.57930925,0.044675398
100,all_1e4,399184,399184,64,0.64,0.65,0.645,0.4982673,0.040629704,20757713,0.50121259,0.045295917
100,all_1e4,399184,399184,65,0.65,0.66,0.655,0.34414619,0.040911683,20735158,0.35338139,0.045525431
100,all_1e4,399184,399184,66,0.66,0.67,0.665,0.21591932,0.041351201,20692476,0.18679514,0.046021468
100,all_1e4,399184,399184,67,0.67,0.68,0.675,-0.195495,0.041647188,20690778,-0.21786561,0.046354209
100,all_1e4,399184,399184,68,0.68,0.69,0.685,-0.58410721,0.041848083,20651822,-0.61865709,0.046612426
100,all_1e4,399184,399184,69,0.69,0.7,0.695,-0.53147564,0.042197658,20586382,-0.5334372,0.047103585
100,all_1e4,399184,399184,70,0.7,0.71,0.705,-1.1286239,0.042483116,20547431,-1.1539455,0.047285571
100,all_1e4,399184,399184,71,0.71,0.72,0.715,-0.98308934,0.042786596,20555407,-1.0161459,0.047669195
100,all_1e4,399184,399184,72,0.72,0.73,0.725,-1.3027248,0.043018737,20560563,-1.306993,0.047918903
100,all_1e4,399184,399184,73,0.73,0.74,0.735,-1.626898,0.043426645,20515851,-1.6300711,0.048429222
100,all_1e4,399184,399184,74,0.74,0.75,0.745,-1.8321103,0.043712817,20488042,-1.8327762,0.048699502
100,all_1e4,399184,399184,75,0.75,0.76,0.755,-2.0879794,0.044057022,20481035,-2.0951595,0.049005715
100,all_1e4,399184,399184,76,0.76,0.77,0.765,-2.319108,0.044466322,20448033,-2.3391732,0.049552598
100,all_1e4,399184,399184,77,0.77,0.78,0.775,-2.1917678,0.044508596,20420878,-2.220187,0.049561265
100,all_1e4,399184,399184,78,0.78,0.79,0.785,-2.2778725,0.045088865,20407423,-2.309617,0.050161526
100,all_1e4,399184,399184,79,0.79,0.8,0.795,-2.2737551,0.0456156,20358608,-2.3166427,0.05082088
100,all_1e4,399184,399184,80,0.8,0.81,0.805,-2.2538452,0.045793582,20356660,-2.2833521,0.050927634
100,all_1e4,399184,399184,81,0.81,0.82,0.815,-2.7416594,0.04614558,20347278,-2.7809139,0.051389631
100,all_1e4,399184,399184,82,0.82,0.83,0.825,-3.1092599,0.046396249,20352803,-3.1140074,0.051601646
100,all_1e4,399184,399184,83,0.83,0.84,0.835,-3.2905363,0.046725213,20318488,-3.3471302,0.05195365
100,all_1e4,399184,399184,84,0.84,0.85,0.845,-3.2620909,0.046744559,20270628,-3.3368591,0.052042015
100,all_1e4,399184,399184,85,0.85,0.86,0.855,-3.4943311,0.047270203,20242640,-3.5148992,0.052564956
100,all_1e4,399184,399184,86,0.86,0.87,0.865,-3.2191815,0.047828903,20210614,-3.2392099,0.053239779
100,all_1e4,399184,399184,87,0.87,0.88,0.875,-3.3550222,0.048163942,20197071,-3.3850602,0.053646477
100,all_1e4,399184,399184,88,0.88,0.89,0.885,-3.9451672,0.048306644,20147911,-3.9747204,0.053814681
100,all_1e4,399184,399184,89,0.89,0.9,0.895,-3.9149553,0.04858837,20133492,-3.9327625,0.054049781
100,all_1e4,399184,399184,90,0.9,0.91,0.905,-3.8874021,0.049110057,20142378,-3.8956044,0.054678402
100,all_1e4,399184,399184,91,0.91,0.92,0.915,-3.4726653,0.049321826,20105882,-3.5281347,0.054896387
100,all_1e4,399184,399184,92,0.92,0.93,0.925,-3.4117104,0.049648056,20106006,-3.4538622,0.055209766
100,all_1e4,399184,399184,93,0.93,0.94,0.935,-3.8616378,0.050049027,20098259,-3.8882489,0.055643937
100,all_1e4,399184,399184,94,0.94,0.95,0.945,-3.9075307,0.050436984,20088672,-3.9381886,0.056017343
100,all_1e4,399184,399184,95,0.95,0.96,0.955,-3.8374071,0.050731737,20090234,-3.911744,0.056336019
100,all_1e4,399184,399184,96,0.96,0.97,0.965,-3.7858311,0.05103219,20060433,-3.810776,0.056692407
100,all_1e4,399184,399184,97,0.97,0.98,0.975,-3.953627,0.051140966,20029815,-4.001193,0.056925862
100,all_1e4,399184,399184,98,0.98,0.99,0.985,-3.3098065,0.051487423,19989725,-3.3510443,0.057294008
100,all_1e4,399184,399184,99,0.99,1,0.995,-3.4232935,0.051601727,19987467,-3.460759,0.057343913
100,composite_all,435540,435540,0,0,0.01,0.005,0.43680485,0.0024034049,40709641,0.42570339,0.0027311698
100,composite_all,435540,435540,1,0.01,0.02,0.015,1.0288339,0.0044406651,32180751,1.0584437,0.005314325
100,composite_all,435540,435540,2,0.02,0.03,0.025,1.369432,0.0060330523,29954567,1.4003693,0.0071758505
100,composite_all,435540,435540,3,0.03,0.04,0.035,1.4723873,0.0073569967,28621875,1.5052767,0.0087362278
100,composite_all,435540,435540,4,0.04,0.05,0.045,1.4115332,0.0085974218,27811698,1.4347369,0.010175674
100,composite_all,435540,435540,5,0.05,0.06,0.055,1.3472277,0.0094895999,27116836,1.3712458,0.011212282
100,composite_all,435540,435540,6,0.06,0.07,0.065,1.0798928,0.01065529,26644314,1.0913527,0.012542727
100,composite_all,435540,435540,7,0.07,0.08,0.075,0.78065257,0.011607477,26162996,0.78420006,0.013675806
100,composite_all,435540,435540,8,0.08,0.09,0.085,0.58552842,0.012280764,25723002,0.56925708,0.014471006
100,composite_all,435540,435540,9,0.09,0.1,0.095,0.13614492,0.013173965,25566216,0.13068133,0.015465012
100,composite_all,435540,435540,10,0.1,0.11,0.105,-0.0338202,0.013891029,25289430,-0.047458998,0.01625375
100,composite_all,435540,435540,11,0.11,0.12,0.115,-0.45190819,0.014657744,24849388,-0.47929844,0.017216323
100,composite_all,435540,435540,12,0.12,0.13,0.125,-0.66277054,0.015418613,24681019,-0.69895971,0.018117938
100,composite_all,435540,435540,13,0.13,0.14,0.135,-1.1163386,0.016054664,24558825,-1.1421942,0.018822484
100,composite_all,435540,435540,14,0.14,0.15,0.145,-1.245292,0.01661366,24267687,-1.3043082,0.019477015
100,composite_all,435540,435540,15,0.15,0.16,0.155,-1.4308283,0.01724386,24218613,-1.4668375,0.020197694
100,composite_all,435540,435540,16,0.16,0.17,0.165,-1.7053452,0.018069441,24047060,-1.7683659,0.021151908
100,composite_all,435540,435540,17,0.17,0.18,0.175,-1.8883399,0.01852798,23845468,-1.9392583,0.021689831
100,composite_all,435540,435540,18,0.18,0.19,0.185,-1.9518348,0.019215567,23755483,-2.0024826,0.022443867
100,composite_all,435540,435540,19,0.19,0.2,0.195,-2.0885329,0.019927245,23469594,-2.1418133,0.02336386
100,composite_all,435540,435540,20,0.2,0.21,0.205,-2.1495669,0.020443171,23404803,-2.2336157,0.023973553
100,composite_all,435540,435540,21,0.21,0.22,0.215,-2.1756015,0.020936384,23315444,-2.2357021,0.024486891
100,composite_all,435540,435540,22,0.22,0.23,0.225,-2.27294,0.021396013,23270537,-2.3219761,0.025001739
100,composite_all,435540,435540,23,0.23,0.24,0.235,-2.1461434,0.021864453,23197551,-2.191611,0.025546755
100,composite_all,435540,435540,24,0.24,0.25,0.245,-2.1987107,0.022390735,23115508,-2.2381021,0.026132953
100,composite_all,435540,435540,25,0.25,0.26,0.255,-1.4472513,0.022781314,22917533,-1.4922193,0.026671288
100,composite_all,435540,435540,26,0.26,0.27,0.265,-0.95351118,0.023441958,22848395,-0.9686062,0.027387188
100,composite_all,435540,435540,27,0.27,0.28,0.275,-0.51839996,0.023885808,22748825,-0.54572001,0.027888552
100,composite_all,435540,435540,28,0.28,0.29,0.285,-0.15556653,0.024480483,22674952,-0.20388969,0.028603733
100,composite_all,435540,435540,29,0.29,0.3,0.295,0.17895448,0.025009775,22609281,0.15950706,0.02916548
100,composite_all,435540,435540,30,0.3,0.31,0.305,0.49996135,0.025357355,22461166,0.47357613,0.029634812
100,composite_all,435540,435540,31,0.31,0.32,0.315,1.07904,0.025846352,22397110,1.0474375,0.030238492
100,composite_all,435540,435540,32,0.32,0.33,0.325,1.2039245,0.02626122,22321073,1.2089835,0.030695001
100,composite_all,435540,435540,33,0.33,0.34,0.335,1.4198954,0.026751189,22349360,1.4137154,0.031244613
100,composite_all,435540,435540,34,0.34,0.35,0.345,1.5995188,0.027118608,22300661,1.5987986,0.03167516
100,composite_all,435540,435540,35,0.35,0.36,0.355,1.8166861,0.027529393,22207996,1.8346422,0.032090213
100,composite_all,435540,435540,36,0.36,0.37,0.365,1.9121948,0.028007107,22135019,1.9226405,0.032618151
100,composite_all,435540,435540,37,0.37,0.38,0.375,2.1743801,0.028263968,22115646,2.1762593,0.032985441
100,composite_all,435540,435540,38,0.38,0.39,0.385,2.3885859,0.02851267,22003977,2.3647512,0.033315173
100,composite_all,435540,435540,39,0.39,0.4,0.395,2.4187792,0.029089854,21955452,2.4292491,0.033956824
100,composite_all,435540,435540,40,0.4,0.41,0.405,2.6331415,0.029604458,21870174,2.6388812,0.034546996
100,composite_all,435540,435540,41,0.41,0.42,0.415,2.8911389,0.030034659,21825470,2.910772,0.035034334
100,composite_all,435540,435540,42,0.42,0.43,0.425,2.7687512,0.030564784,21861246,2.7792393,0.035628371
100,composite_all,435540,435540,43,0.43,0.44,0.435,2.7393217,0.031001076,21798712,2.7467618,0.036108804
100,composite_all,435540,435540,44,0.44,0.45,0.445,2.873671,0.031460839,21742000,2.8683287,0.036559105
100,composite_all,435540,435540,45,0.45,0.46,0.455,3.0608134,0.031849715,21662893,3.0784807,0.037125165
100,composite_all,435540,435540,46,0.46,0.47,0.465,2.894544,0.032136905,21583752,2.9164866,0.037471214
100,composite_all,435540,435540,47,0.47,0.48,0.475,3.0660205,0.032514664,21512249,3.0795106,0.037976243
100,composite_all,435540,435540,48,0.48,0.49,0.485,2.8294256,0.032853317,21481405,2.8430544,0.038316811
100,composite_all,435540,435540,49,0.49,0.5,0.495,2.9566629,0.033401589,21471876,2.9795671,0.03890547
100,composite_all,435540,435540,50,0.5,0.51,0.505,2.9458222,0.033745631,21428665,2.986529,0.039320979
100,composite_all,435540,435540,51,0.51,0.52,0.515,2.6939114,0.03408416,21387290,2.7023627,0.039762797
100,composite_all,435540,435540,52,0.52,0.53,0.525,2.5787258,0.034353868,21361904,2.553011,0.040056829
100,composite_all,435540,435540,53,0.53,0.54,0.535,2.4313765,0.034826894,21309025,2.4467287,0.040588126
100,composite_all,435540,435540,54,0.54,0.55,0.545,2.2557822,0.035120145,21277913,2.2820753,0.040925657
100,composite_all,435540,435540,55,0.55,0.56,0.555,2.079386,0.035379254,21225998,2.1080335,0.041190835
100,composite_all,435540,435540,56,0.56,0.57,0.565,2.1521068,0.035724186,21223105,2.1360963,0.041667252
100,composite_all,435540,435540,57,0.57,0.58,0.575,1.871277,0.036038259,21228266,1.8490282,0.041928458
100,composite_all,435540,435540,58,0.58,0.59,0.585,1.7550493,0.036174245,21217465,1.7631461,0.042021917
100,composite_all,435540,435540,59,0.59,0.6,0.595,1.5523044,0.036602311,21197289,1.5381914,0.042629059
100,composite_all,435540,435540,60,0.6,0.61,0.605,1.0480609,0.036917396,21148477,1.0353015,0.042930682
100,composite_all,435540,435540,61,0.61,0.62,0.615,0.86233639,0.037230411,21074735,0.83794292,0.043325118
100,composite_all,435540,435540,62,0.62,0.63,0.625,1.1821199,0.037681207,21027164,1.1688378,0.043912996
100,composite_all,435540,435540,63,0.63,0.64,0.635,0.57006464,0.038038688,20994693,0.5829488,0.044257633
100,composite_all,435540,435540,64,0.64,0.65,0.645,0.5268531,0.038488387,20934737,0.51025652,0.044871927
100,composite_all,435540,435540,65,0.65,0.66,0.655,0.36564463,0.038757407,20909738,0.3621912,0.04509906
100,composite_all,435540,435540,66,0.66,0.67,0.665,0.2518211,0.03918944,20867409,0.19701828,0.045593626
100,composite_all,435540,435540,67,0.67,0.68,0.675,-0.17570885,0.039456876,20864921,-0.21277627,0.045921216
100,composite_all,435540,435540,68,0.68,0.69,0.685,-0.5702177,0.039648869,20825536,-0.61578305,0.046180597
100,composite_all,435540,435540,69,0.69,0.7,0.695,-0.49923394,0.039979466,20761303,-0.52748886,0.046668079
100,composite_all,435540,435540,70,0.7,0.71,0.705,-1.1118115,0.040254502,20722825,-1.1502223,0.046840073
100,composite_all,435540,435540,71,0.71,0.72,0.715,-0.94570346,0.040535316,20727861,-1.0101697,0.047226535
100,composite_all,435540,435540,72,0.72,0.73,0.725,-1.2903462,0.040760752,20733303,-1.3038654,0.047469425
100,composite_all,435540,435540,73,0.73,0.74,0.735,-1.6200209,0.041144214,20688332,-1.6301073,0.047983651
100,composite_all,435540,435540,74,0.74,0.75,0.745,-1.8214433,0.041412634,20657470,-1.8340211,0.048259981
100,composite_all,435540,435540,75,0.75,0.76,0.755,-2.0955417,0.041750493,20652071,-2.0984755,0.048557801
100,composite_all,435540,435540,76,0.76,0.77,0.765,-2.3086045,0.042138131,20620132,-2.3380264,0.04909681
100,composite_all,435540,435540,77,0.77,0.78,0.775,-2.1620153,0.042181296,20593076,-2.2146472,0.049099875
100,composite_all,435540,435540,78,0.78,0.79,0.785,-2.2623291,0.042700069,20577616,-2.3099251,0.049696873
100,composite_all,435540,435540,79,0.79,0.8,0.795,-2.2177618,0.043207863,20530225,-2.3051492,0.050346762
100,composite_all,435540,435540,80,0.8,0.81,0.805,-2.2037283,0.043384568,20525340,-2.2754385,0.050463832
100,composite_all,435540,435540,81,0.81,0.82,0.815,-2.72089,0.043744102,20516015,-2.7815308,0.050920028
100,composite_all,435540,435540,82,0.82,0.83,0.825,-3.070888,0.04395592,20522038,-3.1106241,0.051124598
100,composite_all,435540,435540,83,0.83,0.84,0.835,-3.2611434,0.04428464,20488478,-3.3498151,0.051472808
100,composite_all,435540,435540,84,0.84,0.85,0.845,-3.2195488,0.044283441,20438625,-3.3317952,0.051569119
100,composite_all,435540,435540,85,0.85,0.86,0.855,-3.4798365,0.044760104,20410211,-3.5171389,0.052081405
100,composite_all,435540,435540,86,0.86,0.87,0.865,-3.1929314,0.045322458,20378756,-3.2429119,0.052741182
100,composite_all,435540,435540,87,0.87,0.88,0.875,-3.3276922,0.045635318,20364573,-3.3884299,0.053152384
100,composite_all,435540,435540,88,0.88,0.89,0.885,-3.9166988,0.045773363,20316816,-3.9778477,0.053317981
100,composite_all,435540,435540,89,0.89,0.9,0.895,-3.8801393,0.046083112,20302271,-3.9304478,0.053557031
100,composite_all,435540,435540,90,0.9,0.91,0.905,-3.8588173,0.046543296,20310658,-3.8945035,0.054175403
100,composite_all,435540,435540,91,0.91,0.92,0.915,-3.4277816,0.046764128,20273692,-3.5305882,0.054395612
100,composite_all,435540,435540,92,0.92,0.93,0.925,-3.3707592,0.047061803,20273718,-3.4553661,0.054700847
100,composite_all,435540,435540,93,0.93,0.94,0.935,-3.8312624,0.047432384,20266073,-3.8916811,0.0551294
100,composite_all,435540,435540,94,0.94,0.95,0.945,-3.8855504,0.047786343,20256359,-3.9416609,0.05550424
100,composite_all,435540,435540,95,0.95,0.96,0.955,-3.8356537,0.048093345,20258497,-3.9193914,0.055812524
100,composite_all,435540,435540,96,0.96,0.97,0.965,-3.7682561,0.048368306,20229365,-3.8143824,0.05616414
100,composite_all,435540,435540,97,0.97,0.98,0.975,-3.9010533,0.048493569,20197060,-3.9982436,0.056399219
100,composite_all,435540,435540,98,0.98,0.99,0.985,-3.2918289,0.048793608,20158103,-3.3586081,0.056761098
100,composite_all,435540,435540,99,0.99,1,0.995,-3.4007202,0.048932553,20154736,-3.4591761,0.05682106
100,composite_1e4,397827,397827,0,0,0.01,0.005,0.44158684,0.0025770892,40134010,0.42575474,0.0027685695
100,composite_1e4,397827,397827,1,0.01,0.02,0.015,1.0368785,0.0047369201,31761769,1.0587293,0.0053810647
100,composite_1e4,397827,397827,2,0.02,0.03,0.025,1.3770533,0.0064226277,29572721,1.4005587,0.0072639404
100,composite_1e4,397827,397827,3,0.03,0.04,0.035,1.4790691,0.0078287837,28267289,1.5051699,0.0088404928
100,composite_1e4,397827,397827,4,0.04,0.05,0.045,1.414242,0.0091362984,27465164,1.4344068,0.010297682
100,composite_1e4,397827,397827,5,0.05,0.06,0.055,1.3524697,0.010083866,26787306,1.371503,0.011343376
100,composite_1e4,397827,397827,6,0.06,0.07,0.065,1.0807546,0.011307287,26314182,1.0910079,0.012692177
100,composite_1e4,397827,397827,7,0.07,0.08,0.075,0.77754213,0.01231713,25842664,0.78361952,0.013836816
100,composite_1e4,397827,397827,8,0.08,0.09,0.085,0.57416539,0.013032486,25409854,0.5674388,0.014640432
100,composite_1e4,397827,397827,9,0.09,0.1,0.095,0.12873238,0.013972439,25259768,0.12976275,0.01564325
100,composite_1e4,397827,397827,10,0.1,0.11,0.105,-0.047592966,0.014731906,24984069,-0.048940027,0.016442391
100,composite_1e4,397827,397827,11,0.11,0.12,0.115,-0.46764019,0.015532046,24546111,-0.48138004,0.017418133
100,composite_1e4,397827,397827,12,0.12,0.13,0.125,-0.68078416,0.016338964,24385069,-0.70090833,0.018326724
100,composite_1e4,397827,397827,13,0.13,0.14,0.135,-1.1328069,0.017012888,24264751,-1.1437434,0.019039127
100,composite_1e4,397827,397827,14,0.14,0.15,0.145,-1.2737061,0.017607264,23980077,-1.3077371,0.019698829
100,composite_1e4,397827,397827,15,0.15,0.16,0.155,-1.4507521,0.018276212,23929320,-1.4688393,0.020429664
100,composite_1e4,397827,397827,16,0.16,0.17,0.165,-1.7281627,0.019140152,23757377,-1.7711731,0.021396808
100,composite_1e4,397827,397827,17,0.17,0.18,0.175,-1.9067118,0.019627136,23558943,-1.9409569,0.021940398
100,composite_1e4,397827,397827,18,0.18,0.19,0.185,-1.9766395,0.02035272,23474725,-2.0050088,0.022698885
100,composite_1e4,397827,397827,19,0.19,0.2,0.195,-2.1120022,0.02111431,23193059,-2.1437113,0.023628499
100,composite_1e4,397827,397827,20,0.2,0.21,0.205,-2.1818541,0.021644064,23128686,-2.2375911,0.024245125
100,composite_1e4,397827,397827,21,0.21,0.22,0.215,-2.1982545,0.022174755,23039067,-2.2380441,0.024765758
100,composite_1e4,397827,397827,22,0.22,0.23,0.225,-2.3025108,0.022661882,22998311,-2.3252052,0.025282859
100,composite_1e4,397827,397827,23,0.23,0.24,0.235,-2.1701682,0.023154544,22925328,-2.1943721,0.025834904
100,composite_1e4,397827,397827,24,0.24,0.25,0.245,-2.2230654,0.023712663,22841333,-2.240485,0.026431034
100,composite_1e4,397827,397827,25,0.25,0.26,0.255,-1.4687353,0.024131598,22649913,-1.494237,0.026970964
100,composite_1e4,397827,397827,26,0.26,0.27,0.265,-0.96083892,0.024826687,22583016,-0.96916652,0.02769305
100,composite_1e4,397827,397827,27,0.27,0.28,0.275,-0.54037425,0.025281195,22479222,-0.54854354,0.028206116
100,composite_1e4,397827,397827,28,0.28,0.29,0.285,-0.17482509,0.025911567,22406575,-0.20592523,0.028929075
100,composite_1e4,397827,397827,29,0.29,0.3,0.295,0.15967357,0.026455582,22342541,0.15716046,0.029495825
100,composite_1e4,397827,397827,30,0.3,0.31,0.305,0.48336501,0.026830304,22196841,0.47112582,0.029969698
100,composite_1e4,397827,397827,31,0.31,0.32,0.315,1.0635095,0.027361653,22137131,1.0451283,0.030575961
100,composite_1e4,397827,397827,32,0.32,0.33,0.325,1.1921509,0.027798244,22061957,1.2085683,0.031037362
100,composite_1e4,397827,397827,33,0.33,0.34,0.335,1.4081121,0.028313527,22090202,1.4115086,0.031592688
100,composite_1e4,397827,397827,34,0.34,0.35,0.345,1.6014069,0.028716646,22043538,1.5988758,0.03202646
100,composite_1e4,397827,397827,35,0.35,0.36,0.355,1.8243975,0.029128559,21950389,1.8350329,0.032447532
100,composite_1e4,397827,397827,36,0.36,0.37,0.365,1.9206761,0.029628459,21876164,1.9232331,0.032984354
100,composite_1e4,397827,397827,37,0.37,0.38,0.375,2.1743831,0.029918493,21857574,2.1757008,0.033355452
100,composite_1e4,397827,397827,38,0.38,0.39,0.385,2.3812285,0.030179014,21746685,2.3632953,0.033689809
100,composite_1e4,397827,397827,39,0.39,0.4,0.395,2.4275364,0.030788337,21699379,2.430655,0.034337311
100,composite_1e4,397827,397827,40,0.4,0.41,0.405,2.6304596,0.031312767,21613658,2.6377107,0.034936309
100,composite_1e4,397827,397827,41,0.41,0.42,0.415,2.8901473,0.031781355,21570046,2.9106721,0.035428459
100,composite_1e4,397827,397827,42,0.42,0.43,0.425,2.7797568,0.032340296,21606899,2.7807188,0.036026601
100,composite_1e4,397827,397827,43,0.43,0.44,0.435,2.7365484,0.032801703,21545991,2.7460735,0.036511189
100,composite_1e4,397827,397827,44,0.44,0.45,0.445,2.8809422,0.033267616,21490379,2.8685536,0.03696528
100,composite_1e4,397827,397827,45,0.45,0.46,0.455,3.0658385,0.033690158,21411874,3.0796091,0.037538263
100,composite_1e4,397827,397827,46,0.46,0.47,0.465,2.893146,0.033976581,21333700,2.9166624,0.037887734
100,composite_1e4,397827,397827,47,0.47,0.48,0.475,3.0573432,0.034387908,21262546,3.0778783,0.038399676
100,composite_1e4,397827,397827,48,0.48,0.49,0.485,2.8252284,0.034751988,21233457,2.8424552,0.038741653
100,composite_1e4,397827,397827,49,0.49,0.5,0.495,2.9622438,0.035321419,21224599,2.9798082,0.039335672
100,composite_1e4,397827,397827,50,0.5,0.51,0.505,2.9521414,0.035685445,21180892,2.9876649,0.039757453
100,composite_1e4,397827,397827,51,0.51,0.52,0.515,2.7036592,0.036052991,21139643,2.7044166,0.040205249
100,composite_1e4,397827,397827,52,0.52,0.53,0.525,2.5650007,0.036350996,21116327,2.5506295,0.040499299
100,composite_1e4,397827,397827,53,0.53,0.54,0.535,2.439206,0.03684787,21065322,2.4461345,0.041034067
100,composite_1e4,397827,397827,54,0.54,0.55,0.545,2.265133,0.037147826,21032778,2.282726,0.041378641
100,composite_1e4,397827,397827,55,0.55,0.56,0.555,2.0796158,0.037413746,20981029,2.1071004,0.04164713
100,composite_1e4,397827,397827,56,0.56,0.57,0.565,2.1530956,0.037791289,20979253,2.1359741,0.042127492
100,composite_1e4,397827,397827,57,0.57,0.58,0.575,1.8672994,0.038122025,20983670,1.8474868,0.042392766
100,composite_1e4,397827,397827,58,0.58,0.59,0.585,1.749379,0.038271324,20973395,1.7618637,0.042486369
100,composite_1e4,397827,397827,59,0.59,0.6,0.595,1.5481848,0.038723622,20951941,1.5379572,0.043103446
100,composite_1e4,397827,397827,60,0.6,0.61,0.605,1.0441671,0.039066481,20906624,1.0336051,0.04340261
100,composite_1e4,397827,397827,61,0.61,0.62,0.615,0.84708966,0.039376318,20832459,0.83609112,0.043803619
100,composite_1e4,397827,397827,62,0.62,0.63,0.625,1.1903697,0.039852686,20785336,1.1700632,0.044398072
100,composite_1e4,397827,397827,63,0.63,0.64,0.635,0.56122741,0.040208101,20751947,0.58291716,0.044748764
100,composite_1e4,397827,397827,64,0.64,0.65,0.645,0.50402613,0.040700796,20691995,0.50674278,0.045371826
100,composite_1e4,397827,397827,65,0.65,0.66,0.655,0.35189221,0.040981953,20669914,0.3610806,0.045595675
100,composite_1e4,397827,397827,66,0.66,0.67,0.665,0.2211872,0.041424068,20627028,0.19395067,0.046097876
100,composite_1e4,397827,397827,67,0.67,0.68,0.675,-0.19111446,0.041714548,20625575,-0.21457142,0.046426756
100,composite_1e4,397827,397827,68,0.68,0.69,0.685,-0.58263331,0.041917238,20586259,-0.61813081,0.04668987
100,composite_1e4,397827,397827,69,0.69,0.7,0.695,-0.5270142,0.042274826,20521439,-0.53060875,0.047186175
100,composite_1e4,397827,397827,70,0.7,0.71,0.705,-1.126434,0.042554939,20482402,-1.1524225,0.047361864
100,composite_1e4,397827,397827,71,0.71,0.72,0.715,-0.98063342,0.042857529,20490279,-1.0154897,0.047746184
100,composite_1e4,397827,397827,72,0.72,0.73,0.725,-1.301761,0.043088561,20495576,-1.3054618,0.047991959
100,composite_1e4,397827,397827,73,0.73,0.74,0.735,-1.6254623,0.043500251,20451070,-1.6293119,0.048512215
100,composite_1e4,397827,397827,74,0.74,0.75,0.745,-1.8338581,0.043793994,20423255,-1.8335229,0.048785787
100,composite_1e4,397827,397827,75,0.75,0.76,0.755,-2.0889325,0.044132649,20416330,-2.09732,0.049090083
100,composite_1e4,397827,397827,76,0.76,0.77,0.765,-2.3197747,0.04454599,20383317,-2.3395236,0.049638478
100,composite_1e4,397827,397827,77,0.77,0.78,0.775,-2.1890586,0.044583661,20356407,-2.2185991,0.049641516
100,composite_1e4,397827,397827,78,0.78,0.79,0.785,-2.2792397,0.045164913,20343012,-2.3111225,0.050241517
100,composite_1e4,397827,397827,79,0.79,0.8,0.795,-2.2688045,0.045689831,20294242,-2.3112144,0.050902934
100,composite_1e4,397827,397827,80,0.8,0.81,0.805,-2.25007,0.04587273,20292291,-2.2801475,0.051014162
100,composite_1e4,397827,397827,81,0.81,0.82,0.815,-2.7435647,0.046225441,20282894,-2.7842097,0.051475366
100,composite_1e4,397827,397827,82,0.82,0.83,0.825,-3.1123877,0.046472522,20288474,-3.1153266,0.051683455
100,composite_1e4,397827,397827,83,0.83,0.84,0.835,-3.2970409,0.046806334,20254356,-3.3549759,0.052037516
100,composite_1e4,397827,397827,84,0.84,0.85,0.845,-3.2623165,0.046827447,20206527,-3.3366534,0.052131672
100,composite_1e4,397827,397827,85,0.85,0.86,0.855,-3.4957694,0.047348482,20178733,-3.517728,0.052649328
100,composite_1e4,397827,397827,86,0.86,0.87,0.865,-3.2258695,0.047907162,20146500,-3.2465055,0.0533187
100,composite_1e4,397827,397827,87,0.87,0.88,0.875,-3.3587185,0.048243722,20133060,-3.3909661,0.053732907
100,composite_1e4,397827,397827,88,0.88,0.89,0.885,-3.9511606,0.048390441,20084182,-3.9814317,0.053904424
100,composite_1e4,397827,397827,89,0.89,0.9,0.895,-3.9202082,0.048674902,20069981,-3.9347649,0.054144788
100,composite_1e4,397827,397827,90,0.9,0.91,0.905,-3.8877716,0.049195303,20078748,-3.8971397,0.054769649
100,composite_1e4,397827,397827,91,0.91,0.92,0.915,-3.4795563,0.049408736,20042427,-3.53661,0.054991014
100,composite_1e4,397827,397827,92,0.92,0.93,0.925,-3.4193065,0.04973144,20042735,-3.4620558,0.055298879
100,composite_1e4,397827,397827,93,0.93,0.94,0.935,-3.867895,0.050132667,20034804,-3.8951126,0.055733539
100,composite_1e4,397827,397827,94,0.94,0.95,0.945,-3.9155994,0.050525775,20025129,-3.9447747,0.05611312
100,composite_1e4,397827,397827,95,0.95,0.96,0.955,-3.8480003,0.050815738,20026730,-3.920637,0.056425372
100,composite_1e4,397827,397827,96,0.96,0.97,0.965,-3.7916595,0.051116407,19997200,-3.8170493,0.05678351
100,composite_1e4,397827,397827,97,0.97,0.98,0.975,-3.9574401,0.05122423,19966382,-4.0055515,0.057017701
100,composite_1e4,397827,397827,98,0.98,0.99,0.985,-3.3243722,0.051571426,19926542,-3.3637865,0.057387904
100,composite_1e4,397827,397827,99,0.99,1,0.995,-3.429389,0.051691956,19923500,-3.4646475,0.057447152
100,rough3_composite_1e4,26322,26322,0,0,0.01,0.005,0.062701297,0.010773991,2611175,0.065086407,0.011640759
100,rough3_composite_1e4,26322,26322,1,0.01,0.02,0.015,0.55238968,0.019670645,2065597,0.56119611,0.022421496
100,rough3_composite_1e4,26322,26322,2,0.02,0.03,0.025,0.89836859,0.025794993,1923241,0.94239671,0.029396792
100,rough3_composite_1e4,26322,26322,3,0.03,0.04,0.035,1.254283,0.030508882,1837810,1.2744435,0.034555188
100,rough3_composite_1e4,26322,26322,4,0.04,0.05,0.045,1.29883,0.03532527,1785835,1.3239975,0.039831308
100,rough3_composite_1e4,26322,26322,5,0.05,0.06,0.055,1.3501523,0.039656638,1741228,1.3964966,0.044625393
100,rough3_composite_1e4,26322,26322,6,0.06,0.07,0.065,1.2450656,0.04386692,1710945,1.2570644,0.049740523
100,rough3_composite_1e4,26322,26322,7,0.07,0.08,0.075,1.083817,0.047639126,1680247,1.1415345,0.053697102
100,rough3_composite_1e4,26322,26322,8,0.08,0.09,0.085,0.99649369,0.051138946,1651771,1.0278501,0.057753191
100,rough3_composite_1e4,26322,26322,9,0.09,0.1,0.095,0.76100701,0.054304799,1641502,0.76201918,0.06131426
100,rough3_composite_1e4,26322,26322,10,0.1,0.11,0.105,0.52513276,0.057723631,1624361,0.52860356,0.064459985
100,rough3_composite_1e4,26322,26322,11,0.11,0.12,0.115,0.35998416,0.06071136,1596025,0.33122288,0.068565025
100,rough3_composite_1e4,26322,26322,12,0.12,0.13,0.125,0.13385048,0.063615064,1585600,0.13683779,0.071287578
100,rough3_composite_1e4,26322,26322,13,0.13,0.14,0.135,-0.020618419,0.065816232,1575460,-0.041260965,0.074378726
100,rough3_composite_1e4,26322,26322,14,0.14,0.15,0.145,-0.12450301,0.068440997,1559034,-0.13704384,0.076946918
100,rough3_composite_1e4,26322,26322,15,0.15,0.16,0.155,-0.49450649,0.071286463,1556503,-0.50763796,0.079898012
100,rough3_composite_1e4,26322,26322,16,0.16,0.17,0.165,-0.42953646,0.074632627,1543815,-0.50460645,0.083627264
100,rough3_composite_1e4,26322,26322,17,0.17,0.18,0.175,-0.52732985,0.076072675,1531601,-0.53706807,0.085018354
100,rough3_composite_1e4,26322,26322,18,0.18,0.19,0.185,-0.31823384,0.078518236,1525177,-0.40107148,0.087793232
100,rough3_composite_1e4,26322,26322,19,0.19,0.2,0.195,-0.22880231,0.079948706,1507933,-0.25233614,0.090075824
100,rough3_composite_1e4,26322,26322,20,0.2,0.21,0.205,-0.18717114,0.083798418,1503114,-0.20808934,0.094464067
100,rough3_composite_1e4,26322,26322,21,0.21,0.22,0.215,-0.020426533,0.086831299,1497778,-0.021615353,0.097152318
100,rough3_composite_1e4,26322,26322,22,0.22,0.23,0.225,-0.061749931,0.089785493,1494976,-0.029637934,0.10014244
100,rough3_composite_1e4,26322,26322,23,0.23,0.24,0.235,-0.014760637,0.090897094,1488778,0.010765876,0.10141928
100,rough3_composite_1e4,26322,26322,24,0.24,0.25,0.245,0.20161152,0.094232661,1484741,0.32227641,0.1055241
100,rough3_composite_1e4,26322,26322,25,0.25,0.26,0.255,0.10992293,0.095792306,1471370,0.062553267,0.10773883
100,rough3_composite_1e4,26322,26322,26,0.26,0.27,0.265,-0.028267178,0.097443851,1468297,-0.035437653,0.10880938
100,rough3_composite_1e4,26322,26322,27,0.27,0.28,0.275,0.29839517,0.098975339,1462594,0.28217742,0.11005601
100,rough3_composite_1e4,26322,26322,28,0.28,0.29,0.285,0.34536521,0.10051632,1456474,0.31765346,0.11282097
100,rough3_composite_1e4,26322,26322,29,0.29,0.3,0.295,0.13842976,0.10389151,1451326,0.14437418,0.11649966
100,rough3_composite_1e4,26322,26322,30,0.3,0.31,0.305,0.51405806,0.10507549,1443942,0.50642062,0.11776894
100,rough3_composite_1e4,26322,26322,31,0.31,0.32,0.315,0.69524315,0.10615445,1436924,0.74159455,0.11999213
100,rough3_composite_1e4,26322,26322,32,0.32,0.33,0.325,0.58057855,0.10777862,1433629,0.60020549,0.1212238
100,rough3_composite_1e4,26322,26322,33,0.33,0.34,0.335,0.56284884,0.109963,1437151,0.69334329,0.12316199
100,rough3_composite_1e4,26322,26322,34,0.34,0.35,0.345,1.157606,0.11194647,1431659,1.1352822,0.12599364
100,rough3_composite_1e4,26322,26322,35,0.35,0.36,0.355,1.381659,0.1129924,1426720,1.4252713,0.12611303
100,rough3_composite_1e4,26322,26322,36,0.36,0.37,0.365,1.203186,0.11547362,1420816,1.1885775,0.12965179
100,rough3_composite_1e4,26322,26322,37,0.37,0.38,0.375,1.5776291,0.11604675,1421111,1.4527183,0.13005365
100,rough3_composite_1e4,26322,26322,38,0.38,0.39,0.385,1.5568735,0.11823859,1413415,1.5736617,0.13271795
100,rough3_composite_1e4,26322,26322,39,0.39,0.4,0.395,1.5447785,0.11971683,1410611,1.5247499,0.13359415
100,rough3_composite_1e4,26322,26322,40,0.4,0.41,0.405,1.5975381,0.12108218,1406041,1.5307541,0.1366782
100,rough3_composite_1e4,26322,26322,41,0.41,0.42,0.415,2.0759771,0.12377925,1400866,2.0699753,0.13898
100,rough3_composite_1e4,26322,26322,42,0.42,0.43,0.425,1.8107641,0.1251302,1404197,1.8714233,0.13952465
100,rough3_composite_1e4,26322,26322,43,0.43,0.44,0.435,1.7583191,0.12781546,1399577,1.7637886,0.14311609
100,rough3_composite_1e4,26322,26322,44,0.44,0.45,0.445,1.8014825,0.1301842,1398725,1.6630524,0.14540446
100,rough3_composite_1e4,26322,26322,45,0.45,0.46,0.455,1.7778655,0.12998224,1391571,1.7609888,0.14591723
100,rough3_composite_1e4,26322,26322,46,0.46,0.47,0.465,1.9167009,0.13333166,1384469,1.8847471,0.15014018
100,rough3_composite_1e4,26322,26322,47,0.47,0.48,0.475,1.7162249,0.13606883,1382756,1.8023917,0.15244946
100,rough3_composite_1e4,26322,26322,48,0.48,0.49,0.485,1.6064696,0.13692029,1378891,1.6420877,0.15418206
100,rough3_composite_1e4,26322,26322,49,0.49,0.5,0.495,1.6259557,0.13940771,1380168,1.6344894,0.15580333
100,rough3_composite_1e4,26322,26322,50,0.5,0.51,0.505,2.206102,0.13965053,1375741,2.1166499,0.15605319
100,rough3_composite_1e4,26322,26322,51,0.51,0.52,0.515,1.6947367,0.14137857,1375806,1.7546071,0.15793975
100,rough3_composite_1e4,26322,26322,52,0.52,0.53,0.525,1.9925291,0.14113134,1370887,1.943724,0.15833743
100,rough3_composite_1e4,26322,26322,53,0.53,0.54,0.535,1.2702414,0.14205172,1369595,1.3133824,0.15817649
100,rough3_composite_1e4,26322,26322,54,0.54,0.55,0.545,1.368474,0.14206585,1364739,1.3253369,0.15879663
100,rough3_composite_1e4,26322,26322,55,0.55,0.56,0.555,1.3250935,0.14589964,1366446,1.3463349,0.16270473
100,rough3_composite_1e4,26322,26322,56,0.56,0.57,0.565,1.2596821,0.14880614,1361400,1.2602865,0.16727108
100,rough3_composite_1e4,26322,26322,57,0.57,0.58,0.575,0.49715406,0.14844903,1364119,0.43682113,0.16522211
100,rough3_composite_1e4,26322,26322,58,0.58,0.59,0.585,0.37210208,0.14932017,1364226,0.32679849,0.16590237
100,rough3_composite_1e4,26322,26322,59,0.59,0.6,0.595,0.4366309,0.15121181,1360878,0.48669241,0.16838445
100,rough3_composite_1e4,26322,26322,60,0.6,0.61,0.605,-0.038077737,0.15219378,1357137,-0.044034611,0.17061028
100,rough3_composite_1e4,26322,26322,61,0.61,0.62,0.615,-0.30224666,0.15348046,1353316,-0.39784943,0.17187996
100,rough3_composite_1e4,26322,26322,62,0.62,0.63,0.625,-0.69531415,0.15418351,1351411,-0.73766604,0.17268921
100,rough3_composite_1e4,26322,26322,63,0.63,0.64,0.635,-0.38103927,0.15580635,1348119,-0.33938102,0.17423651
100,rough3_composite_1e4,26322,26322,64,0.64,0.65,0.645,-0.74720354,0.15757315,1346482,-0.80026692,0.17669413
100,rough3_composite_1e4,26322,26322,65,0.65,0.66,0.655,-1.1803796,0.15914929,1344185,-1.1668476,0.17725658
100,rough3_composite_1e4,26322,26322,66,0.66,0.67,0.665,-1.1346926,0.16096669,1338352,-1.1325713,0.18036104
100,rough3_composite_1e4,26322,26322,67,0.67,0.68,0.675,-0.87374371,0.16049844,1341768,-0.7334651,0.17961631
100,rough3_composite_1e4,26322,26322,68,0.68,0.69,0.685,-1.2954937,0.16183286,1337756,-1.3384623,0.18170604
100,rough3_composite_1e4,26322,26322,69,0.69,0.7,0.695,-1.2369447,0.16418889,1333649,-1.1975985,0.18433776
100,rough3_composite_1e4,26322,26322,70,0.7,0.71,0.705,-2.1728413,0.1664376,1331568,-2.2217063,0.18642892
100,rough3_composite_1e4,26322,26322,71,0.71,0.72,0.715,-1.3684547,0.16899038,1331979,-1.4353522,0.18986589
100,rough3_composite_1e4,26322,26322,72,0.72,0.73,0.725,-2.3037363,0.16828225,1331521,-2.2799963,0.18789549
100,rough3_composite_1e4,26322,26322,73,0.73,0.74,0.735,-2.4262894,0.17111358,1330416,-2.3853577,0.19204317
100,rough3_composite_1e4,26322,26322,74,0.74,0.75,0.745,-2.6252677,0.17306883,1328451,-2.539758,0.19442289
100,rough3_composite_1e4,26322,26322,75,0.75,0.76,0.755,-2.1554285,0.17278941,1325344,-2.1676033,0.19245836
100,rough3_composite_1e4,26322,26322,76,0.76,0.77,0.765,-2.8153207,0.17303605,1324613,-2.8239433,0.19438078
100,rough3_composite_1e4,26322,26322,77,0.77,0.78,0.775,-2.555031,0.17390064,1321650,-2.5645663,0.19486309
100,rough3_composite_1e4,26322,26322,78,0.78,0.79,0.785,-2.5826768,0.1763665,1321578,-2.5821639,0.19836703
100,rough3_composite_1e4,26322,26322,79,0.79,0.8,0.795,-2.7319636,0.17644798,1317642,-2.6549275,0.19707083
100,rough3_composite_1e4,26322,26322,80,0.8,0.81,0.805,-2.5642655,0.17861463,1319384,-2.7025097,0.19980274
100,rough3_composite_1e4,26322,26322,81,0.81,0.82,0.815,-2.9677708,0.1799731,1317966,-2.9543782,0.20140525
100,rough3_composite_1e4,26322,26322,82,0.82,0.83,0.825,-2.7275258,0.18191435,1319165,-2.8670447,0.20298158
100,rough3_composite_1e4,26322,26322,83,0.83,0.84,0.835,-3.0605796,0.18049049,1316382,-3.1621535,0.20119913
100,rough3_composite_1e4,26322,26322,84,0.84,0.85,0.845,-3.1646989,0.18263028,1312019,-3.302036,0.20407525
100,rough3_composite_1e4,26322,26322,85,0.85,0.86,0.855,-2.8484501,0.18324874,1311031,-2.9500881,0.20395103
100,rough3_composite_1e4,26322,26322,86,0.86,0.87,0.865,-2.7767949,0.18445423,1307976,-2.8033412,0.20481414
100,rough3_composite_1e4,26322,26322,87,0.87,0.88,0.875,-2.4275646,0.18685525,1309252,-2.3531284,0.20901406
100,rough3_composite_1e4,26322,26322,88,0.88,0.89,0.885,-3.0390297,0.18903015,1305826,-3.1639859,0.21257175
100,rough3_composite_1e4,26322,26322,89,0.89,0.9,0.895,-2.9020107,0.19082212,1303787,-2.7706366,0.2136172
100,rough3_composite_1e4,26322,26322,90,0.9,0.91,0.905,-3.0186057,0.19233419,1304508,-3.002808,0.21568943
100,rough3_composite_1e4,26322,26322,91,0.91,0.92,0.915,-2.6833036,0.19205482,1301835,-2.678702,0.21390153
100,rough3_composite_1e4,26322,26322,92,0.92,0.93,0.925,-2.6783465,0.19355378,1302774,-2.5206728,0.21590451
100,rough3_composite_1e4,26322,26322,93,0.93,0.94,0.935,-2.3808787,0.19508657,1304132,-2.4085085,0.21741739
100,rough3_composite_1e4,26322,26322,94,0.94,0.95,0.945,-2.6253247,0.19676689,1300809,-2.6628583,0.2189733
100,rough3_composite_1e4,26322,26322,95,0.95,0.96,0.955,-2.2128118,0.19655265,1300576,-2.2546595,0.21935133
100,rough3_composite_1e4,26322,26322,96,0.96,0.97,0.965,-1.8669877,0.20018754,1299255,-2.0062613,0.2239081
100,rough3_composite_1e4,26322,26322,97,0.97,0.98,0.975,-2.2360913,0.20107211,1300303,-2.2330864,0.22499183
100,rough3_composite_1e4,26322,26322,98,0.98,0.99,0.985,-1.7596376,0.201645,1294223,-1.7379702,0.22618191
100,rough3_composite_1e4,26322,26322,99,0.99,1,0.995,-1.9755816,0.19908726,1292949,-1.7576842,0.2219499
100,rough7_composite_1e4,8281,8281,0,0,0.01,0.005,0.084072458,0.019378209,815491,0.096117554,0.02098834
100,rough7_composite_1e4,8281,8281,1,0.01,0.02,0.015,0.42760874,0.035549364,645030,0.43411624,0.040465866
100,rough7_composite_1e4,8281,8281,2,0.02,0.03,0.025,0.79914195,0.046337927,600533,0.83913457,0.053237704
100,rough7_composite_1e4,8281,8281,3,0.03,0.04,0.035,1.1785524,0.054327838,573640,1.1918991,0.061542503
100,rough7_composite_1e4,8281,8281,4,0.04,0.05,0.045,1.1316761,0.064242378,557644,1.1407457,0.072417243
100,rough7_composite_1e4,8281,8281,5,0.05,0.06,0.055,1.1188517,0.070543976,543608,1.2190641,0.079835767
100,rough7_composite_1e4,8281,8281,6,0.06,0.07,0.065,0.9389016,0.078422759,534343,0.9220089,0.08947966
100,rough7_composite_1e4,8281,8281,7,0.07,0.08,0.075,1.0191929,0.085007995,524204,1.0676111,0.095455166
100,rough7_composite_1e4,8281,8281,8,0.08,0.09,0.085,0.87135638,0.090036161,515718,0.96609581,0.10202082
100,rough7_composite_1e4,8281,8281,9,0.09,0.1,0.095,0.70782536,0.096241006,512478,0.7368609,0.1082857
100,rough7_composite_1e4,8281,8281,10,0.1,0.11,0.105,0.30303866,0.10318209,507170,0.32135576,0.11602393
100,rough7_composite_1e4,8281,8281,11,0.11,0.12,0.115,0.23200435,0.10984871,498079,0.13567928,0.1239155
100,rough7_composite_1e4,8281,8281,12,0.12,0.13,0.125,0.14090466,0.1136797,494892,0.17493514,0.12804305
100,rough7_composite_1e4,8281,8281,13,0.13,0.14,0.135,-0.039393408,0.11555492,491944,-0.043482592,0.1306454
100,rough7_composite_1e4,8281,8281,14,0.14,0.15,0.145,0.026950048,0.12176427,486914,-0.061604308,0.13622359
100,rough7_composite_1e4,8281,8281,15,0.15,0.16,0.155,-0.26869436,0.12765494,486138,-0.30756493,0.14320413
100,rough7_composite_1e4,8281,8281,16,0.16,0.17,0.165,-0.3201339,0.13310695,481311,-0.37732568,0.14999563
100,rough7_composite_1e4,8281,8281,17,0.17,0.18,0.175,-0.305516,0.13660107,478285,-0.34748738,0.15348605
100,rough7_composite_1e4,8281,8281,18,0.18,0.19,0.185,-0.32187725,0.13951207,476495,-0.32929412,0.15712905
100,rough7_composite_1e4,8281,8281,19,0.19,0.2,0.195,-0.28819759,0.14442515,469873,-0.30634448,0.1636571
100,rough7_composite_1e4,8281,8281,20,0.2,0.21,0.205,-0.40317056,0.15104312,469761,-0.42131424,0.17054485
100,rough7_composite_1e4,8281,8281,21,0.21,0.22,0.215,-0.049184555,0.15493217,467694,-0.15530454,0.17412301
100,rough7_composite_1e4,8281,8281,22,0.22,0.23,0.225,-0.024396806,0.16000804,466578,0.033111291,0.17766465
100,rough7_composite_1e4,8281,8281,23,0.23,0.24,0.235,0.17423547,0.16307763,465284,0.19308422,0.18236502
100,rough7_composite_1e4,8281,8281,24,0.24,0.25,0.245,0.3898102,0.16833723,462632,0.52011318,0.18907958
100,rough7_composite_1e4,8281,8281,25,0.25,0.26,0.255,-0.097655255,0.16875776,459844,-0.034735693,0.18970812
100,rough7_composite_1e4,8281,8281,26,0.26,0.27,0.265,-0.18516936,0.17330306,458310,-0.13014117,0.19481406
100,rough7_composite_1e4,8281,8281,27,0.27,0.28,0.275,0.22497133,0.1784789,456325,0.15098011,0.19971006
100,rough7_composite_1e4,8281,8281,28,0.28,0.29,0.285,0.42349986,0.17664304,454691,0.38254991,0.1995524
100,rough7_composite_1e4,8281,8281,29,0.29,0.3,0.295,0.29490634,0.18376752,453016,0.23735365,0.20734795
100,rough7_composite_1e4,8281,8281,30,0.3,0.31,0.305,0.53614395,0.18621571,450415,0.47683581,0.20903424
100,rough7_composite_1e4,8281,8281,31,0.31,0.32,0.315,0.85351155,0.19305517,448785,0.9811959,0.2194957
100,rough7_composite_1e4,8281,8281,32,0.32,0.33,0.325,0.80998216,0.19060609,447552,0.85413762,0.21419883
100,rough7_composite_1e4,8281,8281,33,0.33,0.34,0.335,0.55041777,0.1960108,449160,0.63796197,0.21762872
100,rough7_composite_1e4,8281,8281,34,0.34,0.35,0.345,1.2859966,0.20057455,446607,1.2617268,0.22889424
100,rough7_composite_1e4,8281,8281,35,0.35,0.36,0.355,1.5212326,0.20095399,445517,1.6277246,0.22493349
100,rough7_composite_1e4,8281,8281,36,0.36,0.37,0.365,1.2437229,0.2059215,443587,1.1746264,0.23244156
100,rough7_composite_1e4,8281,8281,37,0.37,0.38,0.375,1.5248446,0.20864054,442886,1.4055355,0.23444641
100,rough7_composite_1e4,8281,8281,38,0.38,0.39,0.385,1.3871741,0.21151692,441102,1.2750702,0.23655627
100,rough7_composite_1e4,8281,8281,39,0.39,0.4,0.395,1.3327728,0.21071684,440998,1.2814298,0.23369575
100,rough7_composite_1e4,8281,8281,40,0.4,0.41,0.405,1.4656017,0.21672275,438905,1.4305738,0.24479126
100,rough7_composite_1e4,8281,8281,41,0.41,0.42,0.415,1.7095186,0.21894323,436973,1.6803464,0.24501359
100,rough7_composite_1e4,8281,8281,42,0.42,0.43,0.425,1.2738081,0.22129532,438892,1.4270937,0.247248
100,rough7_composite_1e4,8281,8281,43,0.43,0.44,0.435,1.6476636,0.22653123,436334,1.5819854,0.25342445
100,rough7_composite_1e4,8281,8281,44,0.44,0.45,0.445,1.4200641,0.22828129,436584,1.4314863,0.2530884
100,rough7_composite_1e4,8281,8281,45,0.45,0.46,0.455,1.9885957,0.22976908,434053,2.017249,0.25764479
100,rough7_composite_1e4,8281,8281,46,0.46,0.47,0.465,2.0017652,0.23756414,431662,2.0347123,0.2686193
100,rough7_composite_1e4,8281,8281,47,0.47,0.48,0.475,1.7556316,0.24280148,431574,1.9257949,0.27498477
100,rough7_composite_1e4,8281,8281,48,0.48,0.49,0.485,1.4145992,0.2445791,430979,1.4177814,0.27750138
100,rough7_composite_1e4,8281,8281,49,0.49,0.5,0.495,0.96407235,0.24582302,431364,0.93835369,0.27549154
100,rough7_composite_1e4,8281,8281,50,0.5,0.51,0.505,1.9789668,0.24864991,429661,1.9723549,0.27804042
100,rough7_composite_1e4,8281,8281,51,0.51,0.52,0.515,1.7732798,0.2517018,429387,1.6859733,0.28043691
100,rough7_composite_1e4,8281,8281,52,0.52,0.53,0.525,1.7782342,0.24987278,427600,1.7349602,0.28053978
100,rough7_composite_1e4,8281,8281,53,0.53,0.54,0.535,0.88560717,0.25259489,427090,1.0149828,0.28153222
100,rough7_composite_1e4,8281,8281,54,0.54,0.55,0.545,0.87844068,0.25425937,426487,0.91585441,0.28433315
100,rough7_composite_1e4,8281,8281,55,0.55,0.56,0.555,1.0150158,0.2611982,426270,0.96693176,0.29193267
100,rough7_composite_1e4,8281,8281,56,0.56,0.57,0.565,1.1352257,0.26547502,425250,1.0885879,0.29832483
100,rough7_composite_1e4,8281,8281,57,0.57,0.58,0.575,0.6745271,0.26631305,425284,0.65085919,0.29663039
100,rough7_composite_1e4,8281,8281,58,0.58,0.59,0.585,0.59495385,0.26441245,426268,0.54383158,0.29376176
100,rough7_composite_1e4,8281,8281,59,0.59,0.6,0.595,0.18458852,0.27002743,424894,-0.056964796,0.30028952
100,rough7_composite_1e4,8281,8281,60,0.6,0.61,0.605,0.10141827,0.27145308,423768,0.1085594,0.30243268
100,rough7_composite_1e4,8281,8281,61,0.61,0.62,0.615,0.49048768,0.27406671,422930,0.47116781,0.30679216
100,rough7_composite_1e4,8281,8281,62,0.62,0.63,0.625,-0.47720293,0.27439318,421256,-0.37831153,0.31014858
100,rough7_composite_1e4,8281,8281,63,0.63,0.64,0.635,-0.26897228,0.27507601,420590,-0.20103902,0.30983663
100,rough7_composite_1e4,8281,8281,64,0.64,0.65,0.645,-0.65444705,0.28421665,420593,-0.79101649,0.31886176
100,rough7_composite_1e4,8281,8281,65,0.65,0.66,0.655,-0.064243333,0.28414458,418967,0.069439837,0.31848589
100,rough7_composite_1e4,8281,8281,66,0.66,0.67,0.665,-0.95551253,0.28714561,417794,-0.98463597,0.32409904
100,rough7_composite_1e4,8281,8281,67,0.67,0.68,0.675,-0.26104964,0.28693221,419039,0.065967607,0.31953563
100,rough7_composite_1e4,8281,8281,68,0.68,0.69,0.685,-0.80333607,0.28896632,417925,-0.72282347,0.32592303
100,rough7_composite_1e4,8281,8281,69,0.69,0.7,0.695,-1.3377934,0.29499571,416096,-1.2308602,0.33210596
100,rough7_composite_1e4,8281,8281,70,0.7,0.71,0.705,-1.8274234,0.29522255,415776,-2.0186879,0.32810492
100,rough7_composite_1e4,8281,8281,71,0.71,0.72,0.715,-1.238932,0.30119095,415356,-1.1862282,0.3372631
100,rough7_composite_1e4,8281,8281,72,0.72,0.73,0.725,-1.9144224,0.29816894,415603,-1.6032079,0.33153295
100,rough7_composite_1e4,8281,8281,73,0.73,0.74,0.735,-2.6986549,0.30434358,414562,-2.5902905,0.34476015
100,rough7_composite_1e4,8281,8281,74,0.74,0.75,0.745,-2.0922628,0.30551118,414913,-2.0983917,0.34342385
100,rough7_composite_1e4,8281,8281,75,0.75,0.76,0.755,-1.5931194,0.30824841,414170,-1.5596132,0.34168706
100,rough7_composite_1e4,8281,8281,76,0.76,0.77,0.765,-2.3491541,0.310997,413160,-2.3072829,0.34922209
100,rough7_composite_1e4,8281,8281,77,0.77,0.78,0.775,-1.9248589,0.30830066,413063,-2.0845004,0.34617172
100,rough7_composite_1e4,8281,8281,78,0.78,0.79,0.785,-1.8677561,0.31441626,412884,-1.9077659,0.35311014
100,rough7_composite_1e4,8281,8281,79,0.79,0.8,0.795,-2.5660432,0.31559264,411263,-2.7371828,0.35271996
100,rough7_composite_1e4,8281,8281,80,0.8,0.81,0.805,-2.2780936,0.31660438,411159,-2.3021945,0.3522114
100,rough7_composite_1e4,8281,8281,81,0.81,0.82,0.815,-2.8832277,0.32074351,411697,-2.7592598,0.35896008
100,rough7_composite_1e4,8281,8281,82,0.82,0.83,0.825,-2.1399986,0.32549766,411218,-2.2967088,0.36823863
100,rough7_composite_1e4,8281,8281,83,0.83,0.84,0.835,-2.2870194,0.32262899,411333,-2.2311971,0.35911644
100,rough7_composite_1e4,8281,8281,84,0.84,0.85,0.845,-2.6007421,0.32508766,409630,-2.6159266,0.36571969
100,rough7_composite_1e4,8281,8281,85,0.85,0.86,0.855,-2.1454112,0.32377137,408991,-2.1612701,0.36188884
100,rough7_composite_1e4,8281,8281,86,0.86,0.87,0.865,-2.2692332,0.32655098,408905,-2.1494381,0.3642464
100,rough7_composite_1e4,8281,8281,87,0.87,0.88,0.875,-1.8110502,0.33378814,408643,-1.7743042,0.37536346
100,rough7_composite_1e4,8281,8281,88,0.88,0.89,0.885,-2.7703967,0.33746648,407721,-2.8285274,0.37871437
100,rough7_composite_1e4,8281,8281,89,0.89,0.9,0.895,-2.1327742,0.33884665,407072,-1.9583219,0.38060044
100,rough7_composite_1e4,8281,8281,90,0.9,0.91,0.905,-2.7011566,0.34362121,406540,-2.5952083,0.3864989
100,rough7_composite_1e4,8281,8281,91,0.91,0.92,0.915,-2.2190274,0.34182906,406272,-1.9154261,0.38060738
100,rough7_composite_1e4,8281,8281,92,0.92,0.93,0.925,-2.0812363,0.34660985,406665,-1.8549101,0.38621425
100,rough7_composite_1e4,8281,8281,93,0.93,0.94,0.935,-1.8587355,0.3478966,407204,-1.6548757,0.38779407
100,rough7_composite_1e4,8281,8281,94,0.94,0.95,0.945,-1.8692529,0.34898845,406475,-1.8417762,0.38890222
100,rough7_composite_1e4,8281,8281,95,0.95,0.96,0.955,-1.5023577,0.34455554,405508,-1.6767289,0.38467753
100,rough7_composite_1e4,8281,8281,96,0.96,0.97,0.965,-1.651126,0.35615062,405878,-1.5362227,0.39889907
100,rough7_composite_1e4,8281,8281,97,0.97,0.98,0.975,-1.7489861,0.35700128,405818,-1.6971278,0.39589806
100,rough7_composite_1e4,8281,8281,98,0.98,0.99,0.985,-1.1664961,0.36181422,403883,-1.1954824,0.40784736
100,rough7_composite_1e4,8281,8281,99,0.99,1,0.995,-1.4207316,0.35681761,403811,-1.3101377,0.39687202
100,prime_1e4_4e4,547,547,0,0,0.01,0.005,-0.047667032,0.073831761,28147,-0.029203823,0.076170855
100,prime_1e4_4e4,547,547,1,0.01,0.02,0.015,0.12664866,0.13358421,21611,0.11970756,0.14829319
100,prime_1e4_4e4,547,547,2,0.02,0.03,0.025,0.46027287,0.17155002,20037,0.52298248,0.18638973
100,prime_1e4_4e4,547,547,3,0.03,0.04,0.035,0.65301858,0.21207707,19038,0.66183423,0.23034422
100,prime_1e4_4e4,547,547,4,0.04,0.05,0.045,1.31628,0.23531233,18489,1.3303586,0.25373711
100,prime_1e4_4e4,547,547,5,0.05,0.06,0.055,1.4036301,0.25376638,17888,1.4940742,0.26958067
100,prime_1e4_4e4,547,547,6,0.06,0.07,0.065,1.1780149,0.27782406,17648,1.2427471,0.30302671
100,prime_1e4_4e4,547,547,7,0.07,0.08,0.075,1.1828469,0.30742621,17269,1.2052811,0.34361545
100,prime_1e4_4e4,547,547,8,0.08,0.09,0.085,0.80999515,0.32124218,16802,0.87834782,0.36940169
100,prime_1e4_4e4,547,547,9,0.09,0.1,0.095,-0.16337646,0.39037255,16977,-0.020616128,0.42361875
100,prime_1e4_4e4,547,547,10,0.1,0.11,0.105,0.097098127,0.38373751,16546,0.010093074,0.41147489
100,prime_1e4_4e4,547,547,11,0.11,0.12,0.115,0.055128997,0.41287989,16418,0.17279815,0.44174379
100,prime_1e4_4e4,547,547,12,0.12,0.13,0.125,-0.87931072,0.42254694,16105,-1.0104315,0.47051654
100,prime_1e4_4e4,547,547,13,0.13,0.14,0.135,-0.22165303,0.42116474,15992,-0.43746873,0.47112268
100,prime_1e4_4e4,547,547,14,0.14,0.15,0.145,-0.19880515,0.47472941,16035,-0.18939819,0.49269172
100,prime_1e4_4e4,547,547,15,0.15,0.16,0.155,-0.064389463,0.46766695,15886,-0.18821604,0.51357569
100,prime_1e4_4e4,547,547,16,0.16,0.17,0.165,-0.83446029,0.51546669,15629,-1.0607844,0.56439306
100,prime_1e4_4e4,547,547,17,0.17,0.18,0.175,-0.20295988,0.49958903,15670,-0.1047224,0.52989755
100,prime_1e4_4e4,547,547,18,0.18,0.19,0.185,-0.034130852,0.51070027,15379,-0.077378243,0.53116131
100,prime_1e4_4e4,547,547,19,0.19,0.2,0.195,-1.0292949,0.52736145,15411,-1.1979106,0.54840559
100,prime_1e4_4e4,547,547,20,0.2,0.21,0.205,-0.96533455,0.56517304,15270,-0.97334643,0.6343041
100,prime_1e4_4e4,547,547,21,0.21,0.22,0.215,0.85550794,0.55749945,15107,1.0226385,0.58720482
100,prime_1e4_4e4,547,547,22,0.22,0.23,0.225,-0.60431791,0.57515863,15233,-0.64983916,0.60353022
100,prime_1e4_4e4,547,547,23,0.23,0.24,0.235,0.32868804,0.6117756,15155,0.39716265,0.66478783
100,prime_1e4_4e4,547,547,24,0.24,0.25,0.245,-1.0498786,0.62459713,15115,-0.97214687,0.65599088
100,prime_1e4_4e4,547,547,25,0.25,0.26,0.255,1.0509385,0.62450584,15045,1.2241941,0.67795757
100,prime_1e4_4e4,547,547,26,0.26,0.27,0.265,-0.02557611,0.6211876,14939,-0.091170761,0.66195593
100,prime_1e4_4e4,547,547,27,0.27,0.28,0.275,0.46998437,0.66200466,14743,0.55171946,0.7059408
100,prime_1e4_4e4,547,547,28,0.28,0.29,0.285,-0.47654695,0.66403848,14698,-0.58280038,0.71165086
100,prime_1e4_4e4,547,547,29,0.29,0.3,0.295,0.28720968,0.6700343,14579,0.3308183,0.72810638
100,prime_1e4_4e4,547,547,30,0.3,0.31,0.305,0.093882931,0.71022328,14631,-0.32513157,0.75311686
100,prime_1e4_4e4,547,547,31,0.31,0.32,0.315,0.32796373,0.71496131,14598,0.4917797,0.74984016
100,prime_1e4_4e4,547,547,32,0.32,0.33,0.325,0.33872416,0.73149435,14670,0.21990457,0.79599792
100,prime_1e4_4e4,547,547,33,0.33,0.34,0.335,-0.50443461,0.74405112,14588,-0.59788868,0.778423
100,prime_1e4_4e4,547,547,34,0.34,0.35,0.345,0.57684306,0.76126984,14508,0.66315136,0.8095032
100,prime_1e4_4e4,547,547,35,0.35,0.36,0.355,0.67143386,0.77000215,14330,0.88436846,0.82977138
100,prime_1e4_4e4,547,547,36,0.36,0.37,0.365,-0.3890973,0.74552052,14314,-0.073843789,0.7840335
100,prime_1e4_4e4,547,547,37,0.37,0.38,0.375,1.6557702,0.73004979,14332,1.3624756,0.78709592
100,prime_1e4_4e4,547,547,38,0.38,0.39,0.385,0.25777633,0.8239622,14281,0.044884812,0.87951598
100,prime_1e4_4e4,547,547,39,0.39,0.4,0.395,2.6308082,0.81756855,14348,3.3390716,0.87856569
100,prime_1e4_4e4,547,547,40,0.4,0.41,0.405,-0.77780653,0.76858313,14312,-0.85711291,0.82495058
100,prime_1e4_4e4,547,547,41,0.41,0.42,0.415,2.0997578,0.85466832,14341,1.8158427,0.87916178
100,prime_1e4_4e4,547,547,42,0.42,0.43,0.425,1.0405143,0.86301871,14132,0.5751486,0.92682874
100,prime_1e4_4e4,547,547,43,0.43,0.44,0.435,0.086663223,0.76757965,14037,0.074802308,0.80922512
100,prime_1e4_4e4,547,547,44,0.44,0.45,0.445,1.3621668,0.8604302,14102,1.0887817,0.92476784
100,prime_1e4_4e4,547,547,45,0.45,0.46,0.455,2.7778289,0.86664249,14022,2.8556554,0.93478927
100,prime_1e4_4e4,547,547,46,0.46,0.47,0.465,0.017282227,0.83805961,13941,-0.36826626,0.8789635
100,prime_1e4_4e4,547,547,47,0.47,0.48,0.475,2.3270159,0.87724896,13948,2.9336822,0.93839977
100,prime_1e4_4e4,547,547,48,0.48,0.49,0.485,1.4465371,0.89878394,13829,1.5693109,0.94297083
100,prime_1e4_4e4,547,547,49,0.49,0.5,0.495,0.38794807,0.90509904,13971,0.37212798,0.98671489
100,prime_1e4_4e4,547,547,50,0.5,0.51,0.505,1.6838843,0.85066859,13889,1.3670531,0.8995643
100,prime_1e4_4e4,547,547,51,0.51,0.52,0.515,1.4439669,0.91912372,13820,1.1916064,0.98788798
100,prime_1e4_4e4,547,547,52,0.52,0.53,0.525,0.67898895,0.91597282,13920,0.85840517,0.99509374
100,prime_1e4_4e4,547,547,53,0.53,0.54,0.535,0.97973452,0.94358829,13777,0.036655295,0.99904391
100,prime_1e4_4e4,547,547,54,0.54,0.55,0.545,0.76912566,0.92795721,13746,1.0282991,1.0015919
100,prime_1e4_4e4,547,547,55,0.55,0.56,0.555,0.88945924,0.96831861,13906,0.95404861,1.0231403
100,prime_1e4_4e4,547,547,56,0.56,0.57,0.565,1.7143648,0.99838088,13885,1.5305005,1.0495147
100,prime_1e4_4e4,547,547,57,0.57,0.58,0.575,0.64565293,1.0171958,13730,0.18922068,1.086856
100,prime_1e4_4e4,547,547,58,0.58,0.59,0.585,-0.74499297,0.96295392,13707,-1.3568979,1.0152312
100,prime_1e4_4e4,547,547,59,0.59,0.6,0.595,0.95117212,0.99653534,13602,1.2975298,1.0751567
100,prime_1e4_4e4,547,547,60,0.6,0.61,0.605,-0.35113884,1.0408079,13813,-0.26047926,1.0804524
100,prime_1e4_4e4,547,547,61,0.61,0.62,0.615,-0.073846919,0.95865917,13694,0.19110559,1.0119767
100,prime_1e4_4e4,547,547,62,0.62,0.63,0.625,-1.4586674,1.026959,13611,-1.6840056,1.1173223
100,prime_1e4_4e4,547,547,63,0.63,0.64,0.635,-1.7307685,1.0187874,13422,-1.2862465,1.0969136
100,prime_1e4_4e4,547,547,64,0.64,0.65,0.645,-0.34849122,1.0349694,13632,-0.37404636,1.087116
100,prime_1e4_4e4,547,547,65,0.65,0.66,0.655,-2.0362661,1.0599734,13469,-1.6624842,1.1126472
100,prime_1e4_4e4,547,547,66,0.66,0.67,0.665,0.28788136,1.0579176,13368,-0.19905745,1.1489743
100,prime_1e4_4e4,547,547,67,0.67,0.68,0.675,-2.0504531,1.1129852,13506,-2.106101,1.2016232
100,prime_1e4_4e4,547,547,68,0.68,0.69,0.685,-1.75332,1.1082396,13624,-1.8493834,1.1334329
100,prime_1e4_4e4,547,547,69,0.69,0.7,0.695,-2.4213829,1.0968876,13332,-1.6892439,1.1777554
100,prime_1e4_4e4,547,547,70,0.7,0.71,0.705,-2.1393074,1.1385386,13393,-2.5081759,1.2327187
100,prime_1e4_4e4,547,547,71,0.71,0.72,0.715,-3.252922,1.1337464,13530,-3.6851441,1.2203699
100,prime_1e4_4e4,547,547,72,0.72,0.73,0.725,-0.79115515,1.0985445,13395,-1.1446062,1.1427532
100,prime_1e4_4e4,547,547,73,0.73,0.74,0.735,-2.9909225,1.2128161,13430,-3.2043187,1.3326985
100,prime_1e4_4e4,547,547,74,0.74,0.75,0.745,-0.10066914,1.1083711,13413,-0.091031089,1.1902829
100,prime_1e4_4e4,547,547,75,0.75,0.76,0.755,-2.1552511,1.1632854,13300,-1.7178195,1.242234
100,prime_1e4_4e4,547,547,76,0.76,0.77,0.765,-1.6961294,1.1138251,13309,-1.9193779,1.2042932
100,prime_1e4_4e4,547,547,77,0.77,0.78,0.775,-4.3669853,1.1796061,13206,-4.3712706,1.2868156
100,prime_1e4_4e4,547,547,78,0.78,0.79,0.785,-0.75622745,1.1728539,13190,-0.68832449,1.2571331
100,prime_1e4_4e4,547,547,79,0.79,0.8,0.795,-2.1779209,1.2425946,13340,-1.9293853,1.338522
100,prime_1e4_4e4,547,547,80,0.8,0.81,0.805,-3.4573472,1.1879408,13184,-3.6997876,1.2765655
100,prime_1e4_4e4,547,547,81,0.81,0.82,0.815,-3.5586955,1.1977111,13203,-3.8592744,1.2997308
100,prime_1e4_4e4,547,547,82,0.82,0.83,0.825,-0.6713703,1.2178136,13246,-0.97055715,1.2858441
100,prime_1e4_4e4,547,547,83,0.83,0.84,0.835,-2.7628404,1.1659615,13145,-2.2871054,1.2376407
100,prime_1e4_4e4,547,547,84,0.84,0.85,0.845,-2.6735442,1.1941452,13274,-2.4812415,1.2771207
100,prime_1e4_4e4,547,547,85,0.85,0.86,0.855,-3.8063491,1.2771809,13322,-3.5439123,1.3739869
100,prime_1e4_4e4,547,547,86,0.86,0.87,0.865,-1.8506146,1.2017598,13082,-1.7450696,1.3083966
100,prime_1e4_4e4,547,547,87,0.87,0.88,0.875,-4.4090858,1.2983791,13297,-3.9789426,1.3210271
100,prime_1e4_4e4,547,547,88,0.88,0.89,0.885,-3.0864327,1.2359739,13217,-2.9219944,1.3014743
100,prime_1e4_4e4,547,547,89,0.89,0.9,0.895,-0.25283426,1.2696567,13109,-0.66854833,1.3902386
100,prime_1e4_4e4,547,547,90,0.9,0.91,0.905,-4.2851065,1.3232745,13167,-4.1005544,1.4256571
100,prime_1e4_4e4,547,547,91,0.91,0.92,0.915,-2.7440332,1.3073882,12969,-3.1481996,1.4102921
100,prime_1e4_4e4,547,547,92,0.92,0.93,0.925,-2.2785768,1.3577826,13193,-2.6331388,1.4909874
100,prime_1e4_4e4,547,547,93,0.93,0.94,0.935,-3.4044633,1.3290078,13032,-3.2330417,1.4053986
100,prime_1e4_4e4,547,547,94,0.94,0.95,0.945,-1.0228568,1.2790538,13137,-1.059831,1.3524385
100,prime_1e4_4e4,547,547,95,0.95,0.96,0.955,0.087308522,1.3423682,13143,0.62306931,1.3982136
100,prime_1e4_4e4,547,547,96,0.96,0.97,0.965,-2.9022637,1.3712344,12965,-2.7716159,1.4388436
100,prime_1e4_4e4,547,547,97,0.97,0.98,0.975,-2.6323291,1.3890897,12898,-2.1565359,1.5287579
100,prime_1e4_4e4,547,547,98,0.98,0.99,0.985,1.6196318,1.3715117,13001,0.60218445,1.4902328
100,prime_1e4_4e4,547,547,99,0.99,1,0.995,-0.12436903,1.3927137,13189,-0.18348624,1.4370056
100,prime_4e4_1e5,810,810,0,0,0.01,0.005,0.16091245,0.06772974,99734,0.15183388,0.066643847
100,prime_4e4_1e5,810,810,1,0.01,0.02,0.015,0.52180862,0.11464264,79393,0.47995415,0.1196694
100,prime_4e4_1e5,810,810,2,0.02,0.03,0.025,0.81682099,0.14330439,74014,0.81877753,0.15040234
100,prime_4e4_1e5,810,810,3,0.03,0.04,0.035,0.9180787,0.17943527,70730,0.90442528,0.18576252
100,prime_4e4_1e5,810,810,4,0.04,0.05,0.045,1.1825457,0.20636743,68806,1.2564457,0.21498056
100,prime_4e4_1e5,810,810,5,0.05,0.06,0.055,0.85896746,0.23264791,67089,0.88372162,0.23920534
100,prime_4e4_1e5,810,810,6,0.06,0.07,0.065,1.2144969,0.26374366,66054,1.1850758,0.27511633
100,prime_4e4_1e5,810,810,7,0.07,0.08,0.075,0.87902055,0.26775454,64708,0.91528095,0.27624929
100,prime_4e4_1e5,810,810,8,0.08,0.09,0.085,0.90806925,0.28601272,63802,0.9675402,0.30134398
100,prime_4e4_1e5,810,810,9,0.09,0.1,0.095,1.0827907,0.31090128,63366,1.025329,0.31810449
100,prime_4e4_1e5,810,810,10,0.1,0.11,0.105,-0.02644845,0.32765323,62596,-0.1384753,0.33858797
100,prime_4e4_1e5,810,810,11,0.11,0.12,0.115,0.10365798,0.36203343,61628,-0.017281106,0.37568332
100,prime_4e4_1e5,810,810,12,0.12,0.13,0.125,-0.17214393,0.37052183,61190,-0.084605328,0.3971171
100,prime_4e4_1e5,810,810,13,0.13,0.14,0.135,-0.32591728,0.39416359,61189,-0.33881907,0.41590381
100,prime_4e4_1e5,810,810,14,0.14,0.15,0.145,0.13391831,0.40154686,60049,0.091292111,0.42581654
100,prime_4e4_1e5,810,810,15,0.15,0.16,0.155,-0.03964281,0.4057329,60097,-0.010266735,0.41739345
100,prime_4e4_1e5,810,810,16,0.16,0.17,0.165,-0.78270484,0.43616177,59617,-0.72616871,0.444376
100,prime_4e4_1e5,810,810,17,0.17,0.18,0.175,-0.35507772,0.43177169,59195,-0.2950756,0.44815146
100,prime_4e4_1e5,810,810,18,0.18,0.19,0.185,0.090071569,0.45595734,59148,0.029451545,0.46910772
100,prime_4e4_1e5,810,810,19,0.19,0.2,0.195,-0.14352315,0.4592204,58132,-0.13550196,0.46174684
100,prime_4e4_1e5,810,810,20,0.2,0.21,0.205,-0.17804199,0.49516783,57990,-0.11132954,0.52062059
100,prime_4e4_1e5,810,810,21,0.21,0.22,0.215,-0.19771617,0.51516322,58077,-0.10525681,0.53747084
100,prime_4e4_1e5,810,810,22,0.22,0.23,0.225,-0.87227831,0.50649118,57764,-0.89671768,0.5255312
100,prime_4e4_1e5,810,810,23,0.23,0.24,0.235,-0.32408506,0.51804133,57536,-0.303271,0.54222097
100,prime_4e4_1e5,810,810,24,0.24,0.25,0.245,0.6143092,0.52761285,57367,0.7656841,0.54669942
100,prime_4e4_1e5,810,810,25,0.25,0.26,0.255,0.74896873,0.54805951,56935,1.0205322,0.57016126
100,prime_4e4_1e5,810,810,26,0.26,0.27,0.265,-0.30272352,0.57797009,56763,-0.39393619,0.59639224
100,prime_4e4_1e5,810,810,27,0.27,0.28,0.275,0.48375346,0.56595522,56371,0.49587554,0.58272188
100,prime_4e4_1e5,810,810,28,0.28,0.29,0.285,-0.65045466,0.5670395,56207,-0.89355418,0.58781652
100,prime_4e4_1e5,810,810,29,0.29,0.3,0.295,-0.46985349,0.57224007,56341,-0.33043432,0.5904846
100,prime_4e4_1e5,810,810,30,0.3,0.31,0.305,0.37245685,0.60792967,56035,0.39054163,0.62253416
100,prime_4e4_1e5,810,810,31,0.31,0.32,0.315,-0.28821813,0.60620507,55656,-0.055986776,0.62481939
100,prime_4e4_1e5,810,810,32,0.32,0.33,0.325,1.9017646,0.63622929,55445,1.675877,0.66237393
100,prime_4e4_1e5,810,810,33,0.33,0.34,0.335,-0.027299775,0.6445466,55309,0.21430509,0.66111894
100,prime_4e4_1e5,810,810,34,0.34,0.35,0.345,-0.19634427,0.63349515,55280,-0.16700434,0.65830874
100,prime_4e4_1e5,810,810,35,0.35,0.36,0.355,0.99354322,0.65978321,55566,0.95848181,0.66871479
100,prime_4e4_1e5,810,810,36,0.36,0.37,0.365,1.2888274,0.67761767,54966,1.346214,0.69419362
100,prime_4e4_1e5,810,810,37,0.37,0.38,0.375,0.67033251,0.69799153,54736,0.77667349,0.72335879
100,prime_4e4_1e5,810,810,38,0.38,0.39,0.385,1.9939041,0.68461001,54717,1.92103,0.70607879
100,prime_4e4_1e5,810,810,39,0.39,0.4,0.395,0.80202292,0.67924306,54616,0.85581148,0.69815445
100,prime_4e4_1e5,810,810,40,0.4,0.41,0.405,0.092845241,0.70941794,54358,0.29577983,0.73923656
100,prime_4e4_1e5,810,810,41,0.41,0.42,0.415,1.3938958,0.70596061,54253,1.2294988,0.71879715
100,prime_4e4_1e5,810,810,42,0.42,0.43,0.425,2.0001119,0.72479456,54340,2.0529628,0.74503667
100,prime_4e4_1e5,810,810,43,0.43,0.44,0.435,0.28037045,0.7028255,53982,0.17324293,0.72847617
100,prime_4e4_1e5,810,810,44,0.44,0.45,0.445,2.4241868,0.72882084,54048,2.4467325,0.75816545
100,prime_4e4_1e5,810,810,45,0.45,0.46,0.455,1.027264,0.75312625,54036,0.83396254,0.77540616
100,prime_4e4_1e5,810,810,46,0.46,0.47,0.465,2.0536001,0.75301794,53824,1.9142576,0.76803454
100,prime_4e4_1e5,810,810,47,0.47,0.48,0.475,1.7876381,0.788733,53358,1.9700888,0.8174839
100,prime_4e4_1e5,810,810,48,0.48,0.49,0.485,1.8326014,0.7752843,53418,2.1481336,0.80218274
100,prime_4e4_1e5,810,810,49,0.49,0.5,0.495,1.6193972,0.77152312,53347,1.4743097,0.80027534
100,prime_4e4_1e5,810,810,50,0.5,0.51,0.505,2.5589354,0.8044774,53413,2.4658042,0.81807949
100,prime_4e4_1e5,810,810,51,0.51,0.52,0.515,1.1455868,0.86570683,53232,1.4087015,0.89198764
100,prime_4e4_1e5,810,810,52,0.52,0.53,0.525,1.0649331,0.84619671,53078,0.78874487,0.87376297
100,prime_4e4_1e5,810,810,53,0.53,0.54,0.535,1.9023778,0.77117123,52826,2.019479,0.78843743
100,prime_4e4_1e5,810,810,54,0.54,0.55,0.545,-0.016421776,0.85192961,52925,0.1593009,0.87442768
100,prime_4e4_1e5,810,810,55,0.55,0.56,0.555,0.80112941,0.85449403,52769,0.71608331,0.87392416
100,prime_4e4_1e5,810,810,56,0.56,0.57,0.565,0.51182102,0.84436686,52869,0.17880043,0.88648135
100,prime_4e4_1e5,810,810,57,0.57,0.58,0.575,2.074059,0.88650468,52815,2.0435293,0.92854221
100,prime_4e4_1e5,810,810,58,0.58,0.59,0.585,1.2393201,0.88197284,52689,1.163127,0.90675058
100,prime_4e4_1e5,810,810,59,0.59,0.6,0.595,-0.011323399,0.91530537,52833,0.0082145629,0.92530409
100,prime_4e4_1e5,810,810,60,0.6,0.61,0.605,-0.408145,0.85883211,52629,-0.33036919,0.8669514
100,prime_4e4_1e5,810,810,61,0.61,0.62,0.615,-0.58159726,0.89175359,52291,-0.37916659,0.93391664
100,prime_4e4_1e5,810,810,62,0.62,0.63,0.625,0.77843358,0.91510163,52363,0.95328763,0.9313753
100,prime_4e4_1e5,810,810,63,0.63,0.64,0.635,-0.48809704,0.905794,52248,-0.37444495,0.93825448
100,prime_4e4_1e5,810,810,64,0.64,0.65,0.645,-1.758331,0.91163413,52086,-1.4666705,0.94316614
100,prime_4e4_1e5,810,810,65,0.65,0.66,0.655,-1.8527577,0.92078358,51775,-2.1959247,0.98654779
100,prime_4e4_1e5,810,810,66,0.66,0.67,0.665,-2.4199662,0.91910802,52080,-2.5482143,0.95440752
100,prime_4e4_1e5,810,810,67,0.67,0.68,0.675,-1.0943041,0.96742293,51697,-1.0388417,0.9973744
100,prime_4e4_1e5,810,810,68,0.68,0.69,0.685,-0.5184275,0.9634609,51939,-0.50441864,0.97660567
100,prime_4e4_1e5,810,810,69,0.69,0.7,0.695,-1.4464143,0.90008208,51611,-1.3595164,0.94832596
100,prime_4e4_1e5,810,810,70,0.7,0.71,0.705,-1.5216408,0.95374175,51636,-1.4068092,0.99935671
100,prime_4e4_1e5,810,810,71,0.71,0.72,0.715,-0.65645992,0.98068662,51598,-0.57686344,1.0096755
100,prime_4e4_1e5,810,810,72,0.72,0.73,0.725,-2.1215245,1.0241645,51592,-1.9574546,1.0525239
100,prime_4e4_1e5,810,810,73,0.73,0.74,0.735,-1.4109267,0.94494444,51351,-1.5207104,0.98105177
100,prime_4e4_1e5,810,810,74,0.74,0.75,0.745,-2.142928,0.93459709,51374,-1.9906762,0.97747761
100,prime_4e4_1e5,810,810,75,0.75,0.76,0.755,-1.5744168,0.98659044,51405,-1.3347145,0.99747166
100,prime_4e4_1e5,810,810,76,0.76,0.77,0.765,-2.4123718,0.99129583,51407,-2.3089268,1.0093398
100,prime_4e4_1e5,810,810,77,0.77,0.78,0.775,-2.0534669,1.0068879,51265,-2.2965766,1.0445776
100,prime_4e4_1e5,810,810,78,0.78,0.79,0.785,-2.6339419,1.0325847,51221,-2.1292243,1.0700727
100,prime_4e4_1e5,810,810,79,0.79,0.8,0.795,-4.7699343,1.0407973,51026,-4.5768236,1.071355
100,prime_4e4_1e5,810,810,80,0.8,0.81,0.805,-3.2953126,1.0298642,51185,-3.1890007,1.0464181
100,prime_4e4_1e5,810,810,81,0.81,0.82,0.815,-1.2541422,1.0359837,51181,-1.1966159,1.0659906
100,prime_4e4_1e5,810,810,82,0.82,0.83,0.825,-3.2194119,1.0763222,51083,-3.1458607,1.1059941
100,prime_4e4_1e5,810,810,83,0.83,0.84,0.835,-0.45219924,1.0670144,50987,-0.50375586,1.1010673
100,prime_4e4_1e5,810,810,84,0.84,0.85,0.845,-3.5487597,1.0393748,50827,-3.6420603,1.0641376
100,prime_4e4_1e5,810,810,85,0.85,0.86,0.855,-2.5772223,1.0731832,50585,-2.3788277,1.1150968
100,prime_4e4_1e5,810,810,86,0.86,0.87,0.865,-0.85864697,1.138682,51032,-0.7420638,1.1763336
100,prime_4e4_1e5,810,810,87,0.87,0.88,0.875,-0.82782116,1.0913565,50714,-0.88476555,1.1393528
100,prime_4e4_1e5,810,810,88,0.88,0.89,0.885,-1.581426,1.0899008,50512,-1.5816836,1.1214879
100,prime_4e4_1e5,810,810,89,0.89,0.9,0.895,-3.8080765,1.0559869,50402,-3.9844054,1.0838379
100,prime_4e4_1e5,810,810,90,0.9,0.91,0.905,-3.4373244,1.0748501,50463,-3.2312387,1.1332995
100,prime_4e4_1e5,810,810,91,0.91,0.92,0.915,-0.58024452,1.072342,50486,-0.2611219,1.1068173
100,prime_4e4_1e5,810,810,92,0.92,0.93,0.925,-0.44614676,1.1007597,50078,-0.39079037,1.1581865
100,prime_4e4_1e5,810,810,93,0.93,0.94,0.935,-1.0971511,1.1370173,50423,-1.3304246,1.1775616
100,prime_4e4_1e5,810,810,94,0.94,0.95,0.945,-1.8926613,1.1282443,50406,-2.0718565,1.1505863
100,prime_4e4_1e5,810,810,95,0.95,0.96,0.955,-1.2849857,1.1585594,50361,-1.5588054,1.2045986
100,prime_4e4_1e5,810,810,96,0.96,0.97,0.965,-1.5199108,1.1633418,50268,-1.583214,1.2009174
100,prime_4e4_1e5,810,810,97,0.97,0.98,0.975,-2.9731419,1.1716243,50535,-2.7499555,1.1957012
100,prime_4e4_1e5,810,810,98,0.98,0.99,0.985,0.51515406,1.1769954,50182,0.68450839,1.190081
100,prime_4e4_1e5,810,810,99,0.99,1,0.995,-2.6572972,1.116586,50778,-2.7862854,1.1359797
100,rough7_composite_1e4_4e4,2946,2946,0,0,0.01,0.005,0.045327015,0.029873327,155727,0.041803926,0.031034218
100,rough7_composite_1e4_4e4,2946,2946,1,0.01,0.02,0.015,0.42309476,0.055882071,119694,0.43759921,0.061473997
100,rough7_composite_1e4_4e4,2946,2946,2,0.02,0.03,0.025,0.63612946,0.072963857,111019,0.621236,0.0791324
100,rough7_composite_1e4_4e4,2946,2946,3,0.03,0.04,0.035,1.2129069,0.086862044,105496,1.2358383,0.094999049
100,rough7_composite_1e4_4e4,2946,2946,4,0.04,0.05,0.045,1.1030187,0.10439929,102710,1.0679389,0.11245263
100,rough7_composite_1e4_4e4,2946,2946,5,0.05,0.06,0.055,0.90549616,0.11280573,99072,0.90882389,0.12268357
100,rough7_composite_1e4_4e4,2946,2946,6,0.06,0.07,0.065,0.94120503,0.12332035,97544,0.98232592,0.12976282
100,rough7_composite_1e4_4e4,2946,2946,7,0.07,0.08,0.075,0.94336819,0.13783766,95798,0.93707593,0.14891819
100,rough7_composite_1e4_4e4,2946,2946,8,0.08,0.09,0.085,0.72221822,0.14373594,93375,0.83890763,0.15463815
100,rough7_composite_1e4_4e4,2946,2946,9,0.09,0.1,0.095,0.58714794,0.15276195,93289,0.58987662,0.16392598
100,rough7_composite_1e4_4e4,2946,2946,10,0.1,0.11,0.105,0.30995054,0.16641872,92610,0.30312061,0.17709599
100,rough7_composite_1e4_4e4,2946,2946,11,0.11,0.12,0.115,0.49301484,0.1771968,90465,0.52573924,0.19238412
100,rough7_composite_1e4_4e4,2946,2946,12,0.12,0.13,0.125,0.15201475,0.18329992,89685,0.19220605,0.19678622
100,rough7_composite_1e4_4e4,2946,2946,13,0.13,0.14,0.135,0.075645975,0.18227439,88838,0.12965173,0.19599724
100,rough7_composite_1e4_4e4,2946,2946,14,0.14,0.15,0.145,0.29634361,0.19994958,88424,0.32387135,0.21265787
100,rough7_composite_1e4_4e4,2946,2946,15,0.15,0.16,0.155,-0.17490375,0.20434409,87937,-0.19486678,0.21570496
100,rough7_composite_1e4_4e4,2946,2946,16,0.16,0.17,0.165,-0.1502832,0.21508219,86788,-0.13784164,0.23240834
100,rough7_composite_1e4_4e4,2946,2946,17,0.17,0.18,0.175,-0.23855502,0.21739546,87014,-0.27898959,0.23190198
100,rough7_composite_1e4_4e4,2946,2946,18,0.18,0.19,0.185,-0.29055308,0.22498568,85500,-0.31996491,0.24112872
100,rough7_composite_1e4_4e4,2946,2946,19,0.19,0.2,0.195,-0.21121409,0.23329927,85550,-0.13212157,0.24710702
100,rough7_composite_1e4_4e4,2946,2946,20,0.2,0.21,0.205,-0.48963457,0.23812867,84467,-0.50789066,0.25104715
100,rough7_composite_1e4_4e4,2946,2946,21,0.21,0.22,0.215,0.52971783,0.24942566,84259,0.61839091,0.26597413
100,rough7_composite_1e4_4e4,2946,2946,22,0.22,0.23,0.225,-0.37656624,0.26140974,84057,-0.47693827,0.27907062
100,rough7_composite_1e4_4e4,2946,2946,23,0.23,0.24,0.235,0.22908573,0.26373548,83936,0.32075629,0.28096917
100,rough7_composite_1e4_4e4,2946,2946,24,0.24,0.25,0.245,0.018766071,0.27032686,83537,-0.031830207,0.28644422
100,rough7_composite_1e4_4e4,2946,2946,25,0.25,0.26,0.255,0.15355306,0.27194751,83375,0.26088156,0.29072126
100,rough7_composite_1e4_4e4,2946,2946,26,0.26,0.27,0.265,-0.20523167,0.28264906,83170,-0.084826259,0.29958433
100,rough7_composite_1e4_4e4,2946,2946,27,0.27,0.28,0.275,0.38484506,0.28810238,82083,0.31888454,0.30600538
100,rough7_composite_1e4_4e4,2946,2946,28,0.28,0.29,0.285,0.65170531,0.28035121,81639,0.67624542,0.30166284
100,rough7_composite_1e4_4e4,2946,2946,29,0.29,0.3,0.295,0.62831905,0.2907629,81206,0.6872768,0.31126345
100,rough7_composite_1e4_4e4,2946,2946,30,0.3,0.31,0.305,0.72192126,0.29749536,80722,0.72387949,0.31628617
100,rough7_composite_1e4_4e4,2946,2946,31,0.31,0.32,0.315,0.66391131,0.30762918,81032,0.68859216,0.32417999
100,rough7_composite_1e4_4e4,2946,2946,32,0.32,0.33,0.325,0.67252299,0.30219331,80854,0.60776214,0.32024911
100,rough7_composite_1e4_4e4,2946,2946,33,0.33,0.34,0.335,0.36687768,0.31927582,80886,0.48536211,0.33803117
100,rough7_composite_1e4_4e4,2946,2946,34,0.34,0.35,0.345,1.3479348,0.31551643,80065,1.3382876,0.33939649
100,rough7_composite_1e4_4e4,2946,2946,35,0.35,0.36,0.355,1.440416,0.32624842,80213,1.2728361,0.35193722
100,rough7_composite_1e4_4e4,2946,2946,36,0.36,0.37,0.365,1.3370426,0.32888072,79433,1.2272733,0.34878475
100,rough7_composite_1e4_4e4,2946,2946,37,0.37,0.38,0.375,1.8239909,0.33374171,79163,1.8149514,0.35778796
100,rough7_composite_1e4_4e4,2946,2946,38,0.38,0.39,0.385,1.6031382,0.33897625,79390,1.6428517,0.36050261
100,rough7_composite_1e4_4e4,2946,2946,39,0.39,0.4,0.395,1.5428997,0.34657005,79722,1.5459095,0.36628413
100,rough7_composite_1e4_4e4,2946,2946,40,0.4,0.41,0.405,1.6514833,0.34527167,79287,1.6963311,0.36722417
100,rough7_composite_1e4_4e4,2946,2946,41,0.41,0.42,0.415,1.5460707,0.35722088,78853,1.4476304,0.3789032
100,rough7_composite_1e4_4e4,2946,2946,42,0.42,0.43,0.425,0.99113023,0.35459616,78329,0.99726793,0.37754946
100,rough7_composite_1e4_4e4,2946,2946,43,0.43,0.44,0.435,1.8361394,0.37109465,78079,1.6602287,0.39566235
100,rough7_composite_1e4_4e4,2946,2946,44,0.44,0.45,0.445,1.4244739,0.36883459,78376,1.4966827,0.39565238
100,rough7_composite_1e4_4e4,2946,2946,45,0.45,0.46,0.455,1.9562399,0.37187427,77858,2.0646305,0.39875583
100,rough7_composite_1e4_4e4,2946,2946,46,0.46,0.47,0.465,2.0774514,0.38212712,78019,2.1812635,0.4073766
100,rough7_composite_1e4_4e4,2946,2946,47,0.47,0.48,0.475,1.3728215,0.39075142,77583,1.2886457,0.41678162
100,rough7_composite_1e4_4e4,2946,2946,48,0.48,0.49,0.485,1.543357,0.38834846,77058,1.6109684,0.41314512
100,rough7_composite_1e4_4e4,2946,2946,49,0.49,0.5,0.495,0.98284975,0.39982254,77405,0.95467993,0.42625207
100,rough7_composite_1e4_4e4,2946,2946,50,0.5,0.51,0.505,1.8314257,0.40375766,76656,1.8096561,0.43619373
100,rough7_composite_1e4_4e4,2946,2946,51,0.51,0.52,0.515,1.8792055,0.4093803,76999,1.9175184,0.43899744
100,rough7_composite_1e4_4e4,2946,2946,52,0.52,0.53,0.525,1.7119815,0.39966126,76405,1.6827171,0.42310889
100,rough7_composite_1e4_4e4,2946,2946,53,0.53,0.54,0.535,0.34300939,0.40740357,75951,0.2481995,0.43663871
100,rough7_composite_1e4_4e4,2946,2946,54,0.54,0.55,0.545,0.78991662,0.41479613,76492,0.71812739,0.43629521
100,rough7_composite_1e4_4e4,2946,2946,55,0.55,0.56,0.555,1.0575095,0.42506827,76769,1.0437937,0.45042132
100,rough7_composite_1e4_4e4,2946,2946,56,0.56,0.57,0.565,1.0428183,0.42850369,76604,0.93428542,0.4494827
100,rough7_composite_1e4_4e4,2946,2946,57,0.57,0.58,0.575,0.37924815,0.43256145,76178,0.31131035,0.46329246
100,rough7_composite_1e4_4e4,2946,2946,58,0.58,0.59,0.585,0.65944991,0.43341654,76361,0.88841162,0.45833623
100,rough7_composite_1e4_4e4,2946,2946,59,0.59,0.6,0.595,0.73754258,0.43578959,75855,0.68562389,0.45870541
100,rough7_composite_1e4_4e4,2946,2946,60,0.6,0.61,0.605,0.35492976,0.44573763,75948,0.56753305,0.4727749
100,rough7_composite_1e4_4e4,2946,2946,61,0.61,0.62,0.615,0.36812244,0.44804211,76439,0.33929015,0.46917491
100,rough7_composite_1e4_4e4,2946,2946,62,0.62,0.63,0.625,-0.66457368,0.44287678,75073,-0.62809532,0.47779736
100,rough7_composite_1e4_4e4,2946,2946,63,0.63,0.64,0.635,-0.19293206,0.44208907,75285,-0.15262004,0.46853378
100,rough7_composite_1e4_4e4,2946,2946,64,0.64,0.65,0.645,-0.178202,0.45952441,75352,-0.45239675,0.48534945
100,rough7_composite_1e4_4e4,2946,2946,65,0.65,0.66,0.655,-0.49746811,0.45777079,75015,-0.44944344,0.48662197
100,rough7_composite_1e4_4e4,2946,2946,66,0.66,0.67,0.665,-0.5543165,0.46042317,74571,-0.15578442,0.48751637
100,rough7_composite_1e4_4e4,2946,2946,67,0.67,0.68,0.675,-0.93623595,0.46713559,75493,-0.87915436,0.49577039
100,rough7_composite_1e4_4e4,2946,2946,68,0.68,0.69,0.685,-0.86767773,0.46327393,74655,-0.77850111,0.49585703
100,rough7_composite_1e4_4e4,2946,2946,69,0.69,0.7,0.695,-1.2916684,0.47512075,74644,-1.2163067,0.51151058
100,rough7_composite_1e4_4e4,2946,2946,70,0.7,0.71,0.705,-1.4904617,0.48572608,74232,-1.6353864,0.52101804
100,rough7_composite_1e4_4e4,2946,2946,71,0.71,0.72,0.715,-1.2479906,0.49188649,74439,-1.1849031,0.52675775
100,rough7_composite_1e4_4e4,2946,2946,72,0.72,0.73,0.725,-2.7073134,0.49406166,74058,-2.6538659,0.53286355
100,rough7_composite_1e4_4e4,2946,2946,73,0.73,0.74,0.735,-2.4885546,0.48867566,74533,-2.4587632,0.52248689
100,rough7_composite_1e4_4e4,2946,2946,74,0.74,0.75,0.745,-2.0824401,0.49415173,74298,-2.0445234,0.52317689
100,rough7_composite_1e4_4e4,2946,2946,75,0.75,0.76,0.755,-2.129671,0.51098225,74027,-2.3472382,0.53892314
100,rough7_composite_1e4_4e4,2946,2946,76,0.76,0.77,0.765,-2.5216255,0.50076067,73272,-2.9212796,0.53367917
100,rough7_composite_1e4_4e4,2946,2946,77,0.77,0.78,0.775,-1.6441763,0.50389412,73772,-1.7319037,0.53823975
100,rough7_composite_1e4_4e4,2946,2946,78,0.78,0.79,0.785,-1.600932,0.50314343,73633,-1.5442125,0.53387606
100,rough7_composite_1e4_4e4,2946,2946,79,0.79,0.8,0.795,-2.0272945,0.51224825,73256,-1.9599487,0.53886796
100,rough7_composite_1e4_4e4,2946,2946,80,0.8,0.81,0.805,-2.0272954,0.51980989,73314,-1.7273781,0.5588108
100,rough7_composite_1e4_4e4,2946,2946,81,0.81,0.82,0.815,-3.3766006,0.51749471,73753,-3.197592,0.54971033
100,rough7_composite_1e4_4e4,2946,2946,82,0.82,0.83,0.825,-1.8147771,0.5175108,73287,-1.8219466,0.55225594
100,rough7_composite_1e4_4e4,2946,2946,83,0.83,0.84,0.835,-2.4452121,0.52460336,73497,-2.6193994,0.55700025
100,rough7_composite_1e4_4e4,2946,2946,84,0.84,0.85,0.845,-2.760901,0.52452703,73366,-2.821893,0.55205997
100,rough7_composite_1e4_4e4,2946,2946,85,0.85,0.86,0.855,-2.1145469,0.5303711,73124,-2.2355588,0.56897498
100,rough7_composite_1e4_4e4,2946,2946,86,0.86,0.87,0.865,-2.7969732,0.53450632,73293,-2.8829493,0.56458455
100,rough7_composite_1e4_4e4,2946,2946,87,0.87,0.88,0.875,-2.1831011,0.53935481,73355,-2.2913367,0.56782997
100,rough7_composite_1e4_4e4,2946,2946,88,0.88,0.89,0.885,-2.3533451,0.54757675,72919,-2.1275936,0.58160666
100,rough7_composite_1e4_4e4,2946,2946,89,0.89,0.9,0.895,-2.3737177,0.55261437,73015,-2.1925221,0.58357923
100,rough7_composite_1e4_4e4,2946,2946,90,0.9,0.91,0.905,-2.7427321,0.55819274,72654,-2.6215212,0.60510934
100,rough7_composite_1e4_4e4,2946,2946,91,0.91,0.92,0.915,-2.9489962,0.566296,72554,-2.8904678,0.6038991
100,rough7_composite_1e4_4e4,2946,2946,92,0.92,0.93,0.925,-2.8362341,0.57041373,72768,-3.0351803,0.60587673
100,rough7_composite_1e4_4e4,2946,2946,93,0.93,0.94,0.935,-2.949454,0.5717795,72651,-3.1977399,0.61245438
100,rough7_composite_1e4_4e4,2946,2946,94,0.94,0.95,0.945,-2.1201222,0.57453061,72263,-2.2107994,0.61137133
100,rough7_composite_1e4_4e4,2946,2946,95,0.95,0.96,0.955,-1.2396259,0.56391856,72332,-1.422911,0.60677685
100,rough7_composite_1e4_4e4,2946,2946,96,0.96,0.97,0.965,-1.3863313,0.56880952,71941,-1.1550993,0.60073625
100,rough7_composite_1e4_4e4,2946,2946,97,0.97,0.98,0.975,-1.9222871,0.58297638,72340,-2.0380011,0.61900913
100,rough7_composite_1e4_4e4,2946,2946,98,0.98,0.99,0.985,-1.0665601,0.57998127,72312,-1.3337897,0.61203638
100,rough7_composite_1e4_4e4,2946,2946,99,0.99,1,0.995,-1.7066566,0.57617582,71707,-2.0084511,0.61308584
100,rough7_composite_4e4_1e5,5335,5335,0,0,0.01,0.005,0.10546779,0.02514711,659764,0.10893744,0.024883998
100,rough7_composite_4e4_1e5,5335,5335,1,0.01,0.02,0.015,0.43010137,0.045744712,525336,0.43332267,0.04767064
100,rough7_composite_4e4_1e5,5335,5335,2,0.02,0.03,0.025,0.88915784,0.059545844,489514,0.88855273,0.062787221
100,rough7_composite_4e4_1e5,5335,5335,3,0.03,0.04,0.035,1.1595818,0.06935637,468144,1.1819974,0.072308495
100,rough7_composite_4e4_1e5,5335,5335,4,0.04,0.05,0.045,1.1475009,0.081362852,454934,1.1571832,0.085057428
100,rough7_composite_4e4_1e5,5335,5335,5,0.05,0.06,0.055,1.2366672,0.090013175,444536,1.2882061,0.093701345
100,rough7_composite_4e4_1e5,5335,5335,6,0.06,0.07,0.065,0.93762965,0.10089794,436799,0.90853917,0.10555466
100,rough7_composite_4e4_1e5,5335,5335,7,0.07,0.08,0.075,1.0610636,0.10777937,428406,1.0968007,0.11194934
100,rough7_composite_4e4_1e5,5335,5335,8,0.08,0.09,0.085,0.95371083,0.11501259,422343,0.9942156,0.11979153
100,rough7_composite_4e4_1e5,5335,5335,9,0.09,0.1,0.095,0.77446373,0.12327952,419189,0.76957172,0.12725539
100,rough7_composite_4e4_1e5,5335,5335,10,0.1,0.11,0.105,0.2992219,0.13117175,414560,0.32542937,0.13631795
100,rough7_composite_4e4_1e5,5335,5335,11,0.11,0.12,0.115,0.087873725,0.13959766,407614,0.049110188,0.14525152
100,rough7_composite_4e4_1e5,5335,5335,12,0.12,0.13,0.125,0.13476964,0.14453632,405207,0.17111254,0.15019529
100,rough7_composite_4e4_1e5,5335,5335,13,0.13,0.14,0.135,-0.10291844,0.14845419,403106,-0.081638576,0.15347285
100,rough7_composite_4e4_1e5,5335,5335,14,0.14,0.15,0.145,-0.12180974,0.1533605,398490,-0.14714046,0.15960423
100,rough7_composite_4e4_1e5,5335,5335,15,0.15,0.16,0.155,-0.32048575,0.16287369,398201,-0.33245271,0.16821227
100,rough7_composite_4e4_1e5,5335,5335,16,0.16,0.17,0.165,-0.41392586,0.16904603,394523,-0.43000788,0.17569848
100,rough7_composite_4e4_1e5,5335,5335,17,0.17,0.18,0.175,-0.34249202,0.17477399,391271,-0.36272047,0.1803917
100,rough7_composite_4e4_1e5,5335,5335,18,0.18,0.19,0.185,-0.33917453,0.17736735,390995,-0.33133416,0.18408625
100,rough7_composite_4e4_1e5,5335,5335,19,0.19,0.2,0.195,-0.33070807,0.18346019,384323,-0.34512637,0.19237438
100,rough7_composite_4e4_1e5,5335,5335,20,0.2,0.21,0.205,-0.35542492,0.19409887,385294,-0.40233432,0.20051738
100,rough7_composite_4e4_1e5,5335,5335,21,0.21,0.22,0.215,-0.36885586,0.19700055,383435,-0.32532241,0.20414788
100,rough7_composite_4e4_1e5,5335,5335,22,0.22,0.23,0.225,0.17007202,0.20205926,382521,0.14519203,0.20783252
100,rough7_composite_4e4_1e5,5335,5335,23,0.23,0.24,0.235,0.14394703,0.20703718,381348,0.16498316,0.21373573
100,rough7_composite_4e4_1e5,5335,5335,24,0.24,0.25,0.245,0.59470168,0.21440402,379095,0.64173888,0.22191749
100,rough7_composite_4e4_1e5,5335,5335,25,0.25,0.26,0.255,-0.2363731,0.21460342,376469,-0.1002048,0.22259656
100,rough7_composite_4e4_1e5,5335,5335,26,0.26,0.27,0.265,-0.1740909,0.21909107,375140,-0.14018766,0.22854944
100,rough7_composite_4e4_1e5,5335,5335,27,0.27,0.28,0.275,0.13668867,0.22679198,374242,0.11415341,0.23407956
100,rough7_composite_4e4_1e5,5335,5335,28,0.28,0.29,0.285,0.29748426,0.22628109,373052,0.31827734,0.23408556
100,rough7_composite_4e4_1e5,5335,5335,29,0.29,0.3,0.295,0.11079502,0.23572653,371810,0.13908717,0.2433049
100,rough7_composite_4e4_1e5,5335,5335,30,0.3,0.31,0.305,0.43355727,0.23781087,369693,0.42289413,0.24512967
100,rough7_composite_4e4_1e5,5335,5335,31,0.31,0.32,0.315,0.95820927,0.24684757,367753,1.0456692,0.2581521
100,rough7_composite_4e4_1e5,5335,5335,32,0.32,0.33,0.325,0.88588744,0.24430192,366698,0.90846146,0.25170638
100,rough7_composite_4e4_1e5,5335,5335,33,0.33,0.34,0.335,0.65176905,0.24794816,368274,0.6714783,0.25483284
100,rough7_composite_4e4_1e5,5335,5335,34,0.34,0.35,0.345,1.2517942,0.25801446,366542,1.2450033,0.26885792
100,rough7_composite_4e4_1e5,5335,5335,35,0.35,0.36,0.355,1.5658598,0.25463296,365304,1.7056506,0.2631959
100,rough7_composite_4e4_1e5,5335,5335,36,0.36,0.37,0.365,1.1921916,0.26302356,364154,1.1631425,0.27273103
100,rough7_composite_4e4_1e5,5335,5335,37,0.37,0.38,0.375,1.3596553,0.26627442,363723,1.3164276,0.27463589
100,rough7_composite_4e4_1e5,5335,5335,38,0.38,0.39,0.385,1.2679182,0.26971641,361712,1.194348,0.2774009
100,rough7_composite_4e4_1e5,5335,5335,39,0.39,0.4,0.395,1.2167403,0.26522819,361276,1.2230677,0.27356997
100,rough7_composite_4e4_1e5,5335,5335,40,0.4,0.41,0.405,1.3629574,0.27714003,359618,1.3719808,0.28758002
100,rough7_composite_4e4_1e5,5335,5335,41,0.41,0.42,0.415,1.7997749,0.27672909,358120,1.7315872,0.287083
100,rough7_composite_4e4_1e5,5335,5335,42,0.42,0.43,0.425,1.4299035,0.28219666,360563,1.5204694,0.28955511
100,rough7_composite_4e4_1e5,5335,5335,43,0.43,0.44,0.435,1.5435867,0.28572821,358255,1.5649328,0.29636623
100,rough7_composite_4e4_1e5,5335,5335,44,0.44,0.45,0.445,1.417629,0.28995507,358208,1.4172213,0.296067
100,rough7_composite_4e4_1e5,5335,5335,45,0.45,0.46,0.455,2.0064627,0.29159757,356195,2.0068923,0.30161997
100,rough7_composite_4e4_1e5,5335,5335,46,0.46,0.47,0.465,1.9599711,0.30240376,353643,2.0023809,0.31532214
100,rough7_composite_4e4_1e5,5335,5335,47,0.47,0.48,0.475,1.9670202,0.30895695,353991,2.0654367,0.32254122
100,rough7_composite_4e4_1e5,5335,5335,48,0.48,0.49,0.485,1.3434989,0.31326272,353921,1.3757194,0.32572759
100,rough7_composite_4e4_1e5,5335,5335,49,0.49,0.5,0.495,0.95370343,0.31120454,353959,0.93478341,0.32253754
100,rough7_composite_4e4_1e5,5335,5335,50,0.5,0.51,0.505,2.0604393,0.31503713,353005,2.0076854,0.3248915
100,rough7_composite_4e4_1e5,5335,5335,51,0.51,0.52,0.515,1.7147873,0.31864567,352388,1.6353792,0.32797016
100,rough7_composite_4e4_1e5,5335,5335,52,0.52,0.53,0.525,1.8148191,0.31894128,351195,1.7463261,0.32893624
100,rough7_composite_4e4_1e5,5335,5335,53,0.53,0.54,0.535,1.185231,0.32104052,351139,1.1808372,0.32912934
100,rough7_composite_4e4_1e5,5335,5335,54,0.54,0.55,0.545,0.92732388,0.32139118,349995,0.95906799,0.33309206
100,rough7_composite_4e4_1e5,5335,5335,55,0.55,0.56,0.555,0.99155071,0.33057521,349501,0.95004878,0.3420344
100,rough7_composite_4e4_1e5,5335,5335,56,0.56,0.57,0.565,1.1862533,0.33735994,348646,1.122491,0.35021335
100,rough7_composite_4e4_1e5,5335,5335,57,0.57,0.58,0.575,0.83758085,0.33735352,349106,0.72495173,0.34692594
100,rough7_composite_4e4_1e5,5335,5335,58,0.58,0.59,0.585,0.55933897,0.33341364,349907,0.46863309,0.34359646
100,rough7_composite_4e4_1e5,5335,5335,59,0.59,0.6,0.595,-0.12075406,0.34309958,349039,-0.21834809,0.35166193
100,rough7_composite_4e4_1e5,5335,5335,60,0.6,0.61,0.605,-0.038571398,0.34196781,347820,0.008340521,0.35370213
100,rough7_composite_4e4_1e5,5335,5335,61,0.61,0.62,0.615,0.55805806,0.34605931,346491,0.50026119,0.35988423
100,rough7_composite_4e4_1e5,5335,5335,62,0.62,0.63,0.625,-0.37373635,0.34869537,346183,-0.32414359,0.36290166
100,rough7_composite_4e4_1e5,5335,5335,63,0.63,0.64,0.635,-0.31096188,0.35029943,345305,-0.21159555,0.36330084
100,rough7_composite_4e4_1e5,5335,5335,64,0.64,0.65,0.645,-0.91743073,0.36082955,345241,-0.86492334,0.37373363
100,rough7_composite_4e4_1e5,5335,5335,65,0.65,0.66,0.655,0.17498445,0.36138077,343952,0.18260688,0.37313951
100,rough7_composite_4e4_1e5,5335,5335,66,0.66,0.67,0.665,-1.177054,0.36604429,343223,-1.164718,0.37999266
100,rough7_composite_4e4_1e5,5335,5335,67,0.67,0.68,0.675,0.11178988,0.36297019,343546,0.27365477,0.37417006
100,rough7_composite_4e4_1e5,5335,5335,68,0.68,0.69,0.685,-0.76780645,0.36842625,343270,-0.7107146,0.38187018
100,rough7_composite_4e4_1e5,5335,5335,69,0.69,0.7,0.695,-1.3632637,0.37527518,341452,-1.2340417,0.38895246
100,rough7_composite_4e4_1e5,5335,5335,70,0.7,0.71,0.705,-2.0134945,0.37152239,341544,-2.1019956,0.38302257
100,rough7_composite_4e4_1e5,5335,5335,71,0.71,0.72,0.715,-1.2339299,0.38050891,340917,-1.1865175,0.3944786
100,rough7_composite_4e4_1e5,5335,5335,72,0.72,0.73,0.725,-1.4765861,0.37372201,341545,-1.3753912,0.38647205
100,rough7_composite_4e4_1e5,5335,5335,73,0.73,0.74,0.735,-2.8146729,0.38773634,340029,-2.6191207,0.40442799
100,rough7_composite_4e4_1e5,5335,5335,74,0.74,0.75,0.745,-2.0976869,0.3878415,340615,-2.1101419,0.40246771
100,rough7_composite_4e4_1e5,5335,5335,75,0.75,0.76,0.755,-1.2968344,0.38634704,340143,-1.3881985,0.39915521
100,rough7_composite_4e4_1e5,5335,5335,76,0.76,0.77,0.765,-2.2539149,0.39567633,339888,-2.1749194,0.4085911
100,rough7_composite_4e4_1e5,5335,5335,77,0.77,0.78,0.775,-2.0798524,0.38931833,339291,-2.1611655,0.4048583
100,rough7_composite_4e4_1e5,5335,5335,78,0.78,0.79,0.785,-2.0150969,0.40121805,339251,-1.9866736,0.41383071
100,rough7_composite_4e4_1e5,5335,5335,79,0.79,0.8,0.795,-2.8635416,0.39988414,338007,-2.9056321,0.41294464
100,rough7_composite_4e4_1e5,5335,5335,80,0.8,0.81,0.805,-2.416585,0.39887998,337845,-2.4269325,0.41111665
100,rough7_composite_4e4_1e5,5335,5335,81,0.81,0.82,0.815,-2.610786,0.40763281,337944,-2.6635981,0.42051975
100,rough7_composite_4e4_1e5,5335,5335,82,0.82,0.83,0.825,-2.3195866,0.4166339,337931,-2.3996703,0.43178172
100,rough7_composite_4e4_1e5,5335,5335,83,0.83,0.84,0.835,-2.1996651,0.40848917,337836,-2.1467428,0.42010629
100,rough7_composite_4e4_1e5,5335,5335,84,0.84,0.85,0.845,-2.512302,0.41318838,336264,-2.5709889,0.42892031
100,rough7_composite_4e4_1e5,5335,5335,85,0.85,0.86,0.855,-2.1624546,0.4084005,335867,-2.1450961,0.4229086
100,rough7_composite_4e4_1e5,5335,5335,86,0.86,0.87,0.865,-1.9778139,0.41201801,335612,-1.9892495,0.42630652
100,rough7_composite_4e4_1e5,5335,5335,87,0.87,0.88,0.875,-1.6056028,0.42391964,335288,-1.6611868,0.44028744
100,rough7_composite_4e4_1e5,5335,5335,88,0.88,0.89,0.885,-3.0006937,0.42769851,334802,-2.9811889,0.44344617
100,rough7_composite_4e4_1e5,5335,5335,89,0.89,0.9,0.895,-1.9997246,0.42837314,334057,-1.9071326,0.44590147
100,rough7_composite_4e4_1e5,5335,5335,90,0.9,0.91,0.905,-2.6781986,0.43528597,333886,-2.5894826,0.45180516
100,rough7_composite_4e4_1e5,5335,5335,91,0.91,0.92,0.915,-1.8159369,0.42854445,333718,-1.7034412,0.44433332
100,rough7_composite_4e4_1e5,5335,5335,92,0.92,0.93,0.925,-1.6643247,0.43605837,333897,-1.5976873,0.45141319
100,rough7_composite_4e4_1e5,5335,5335,93,0.93,0.94,0.935,-1.2564381,0.43786389,334553,-1.3198297,0.45281092
100,rough7_composite_4e4_1e5,5335,5335,94,0.94,0.95,0.945,-1.7307223,0.43906425,334212,-1.7619864,0.45413635
100,rough7_composite_4e4_1e5,5335,5335,95,0.95,0.96,0.955,-1.6474388,0.43480232,333176,-1.7318324,0.44927453
100,rough7_composite_4e4_1e5,5335,5335,96,0.96,0.97,0.965,-1.7973463,0.45490523,333937,-1.6183292,0.46723986
100,rough7_composite_4e4_1e5,5335,5335,97,0.97,0.98,0.975,-1.6532888,0.45103356,333478,-1.6231835,0.46268107
100,rough7_composite_4e4_1e5,5335,5335,98,0.98,0.99,0.985,-1.221681,0.46133715,331571,-1.165319,0.47852499
100,rough7_composite_4e4_1e5,5335,5335,99,0.99,1,0.995,-1.2628432,0.45333297,332104,-1.1593597,0.46402856
100,all_1e4_4e4,131640,131640,0,0,0.01,0.005,0.43301248,0.0041151521,6987196,0.41998292,0.0042472847
100,all_1e4_4e4,131640,131640,1,0.01,0.02,0.015,1.022859,0.0076802822,5371483,1.0552067,0.0084141798
100,all_1e4_4e4,131640,131640,2,0.02,0.03,0.025,1.3657922,0.010525656,4977098,1.3974824,0.011435558
100,all_1e4_4e4,131640,131640,3,0.03,0.04,0.035,1.453229,0.012874684,4739545,1.4852042,0.013946797
100,all_1e4_4e4,131640,131640,4,0.04,0.05,0.045,1.4221931,0.015047861,4600596,1.4492646,0.016178902
100,all_1e4_4e4,131640,131640,5,0.05,0.06,0.055,1.3473468,0.016651243,4459312,1.3657295,0.017925841
100,all_1e4_4e4,131640,131640,6,0.06,0.07,0.065,1.0767064,0.018703446,4364786,1.099623,0.020143055
100,all_1e4_4e4,131640,131640,7,0.07,0.08,0.075,0.78872779,0.020391164,4304367,0.7988961,0.021902001
100,all_1e4_4e4,131640,131640,8,0.08,0.09,0.085,0.6080447,0.021599109,4197185,0.61962625,0.023304686
100,all_1e4_4e4,131640,131640,9,0.09,0.1,0.095,0.13234784,0.02316204,4189663,0.12877909,0.024750421
100,all_1e4_4e4,131640,131640,10,0.1,0.11,0.105,-0.036535899,0.024566048,4135497,-0.045311603,0.026310988
100,all_1e4_4e4,131640,131640,11,0.11,0.12,0.115,-0.43297011,0.025840716,4070057,-0.44899494,0.027658116
100,all_1e4_4e4,131640,131640,12,0.12,0.13,0.125,-0.6462459,0.027082492,4029407,-0.66328122,0.029012496
100,all_1e4_4e4,131640,131640,13,0.13,0.14,0.135,-1.1054727,0.028107046,3979156,-1.1373218,0.03022231
100,all_1e4_4e4,131640,131640,14,0.14,0.15,0.145,-1.1911793,0.029362951,3975466,-1.1983051,0.031377462
100,all_1e4_4e4,131640,131640,15,0.15,0.16,0.155,-1.4180766,0.030295663,3936795,-1.4448987,0.03238557
100,all_1e4_4e4,131640,131640,16,0.16,0.17,0.165,-1.6306482,0.031783188,3905775,-1.6780821,0.034082246
100,all_1e4_4e4,131640,131640,17,0.17,0.18,0.175,-1.8436396,0.032679694,3891809,-1.8801681,0.034831427
100,all_1e4_4e4,131640,131640,18,0.18,0.19,0.185,-1.8960546,0.033895785,3842226,-1.9351977,0.036273688
100,all_1e4_4e4,131640,131640,19,0.19,0.2,0.195,-2.0626,0.035277544,3842895,-2.0910225,0.037581933
100,all_1e4_4e4,131640,131640,20,0.2,0.21,0.205,-2.0783714,0.035930889,3796341,-2.1214762,0.038464559
100,all_1e4_4e4,131640,131640,21,0.21,0.22,0.215,-2.0712113,0.037011869,3771025,-2.1128468,0.039616738
100,all_1e4_4e4,131640,131640,22,0.22,0.23,0.225,-2.2504061,0.037774591,3774413,-2.2793608,0.040307224
100,all_1e4_4e4,131640,131640,23,0.23,0.24,0.235,-2.0735041,0.038546575,3765572,-2.0662861,0.041082931
100,all_1e4_4e4,131640,131640,24,0.24,0.25,0.245,-2.2196691,0.039523633,3757626,-2.2329002,0.042039251
100,all_1e4_4e4,131640,131640,25,0.25,0.26,0.255,-1.4218529,0.040287667,3739257,-1.448625,0.042885004
100,all_1e4_4e4,131640,131640,26,0.26,0.27,0.265,-0.92825171,0.041525139,3724109,-0.91140673,0.044113194
100,all_1e4_4e4,131640,131640,27,0.27,0.28,0.275,-0.49848285,0.042218359,3689691,-0.52252912,0.045012659
100,all_1e4_4e4,131640,131640,28,0.28,0.29,0.285,-0.067558673,0.043084824,3661868,-0.075455478,0.046163766
100,all_1e4_4e4,131640,131640,29,0.29,0.3,0.295,0.19428194,0.04401071,3632804,0.20631336,0.047180447
100,all_1e4_4e4,131640,131640,30,0.3,0.31,0.305,0.4741025,0.044899125,3633746,0.46021984,0.048134029
100,all_1e4_4e4,131640,131640,31,0.31,0.32,0.315,1.0921018,0.045704156,3638587,1.0809842,0.048626708
100,all_1e4_4e4,131640,131640,32,0.32,0.33,0.325,1.1876677,0.046466113,3634622,1.1845383,0.049441899
100,all_1e4_4e4,131640,131640,33,0.33,0.34,0.335,1.4338607,0.04726861,3619292,1.4431256,0.050303079
100,all_1e4_4e4,131640,131640,34,0.34,0.35,0.345,1.5935125,0.047861737,3607697,1.6013972,0.050852666
100,all_1e4_4e4,131640,131640,35,0.35,0.36,0.355,1.7894882,0.048728966,3580336,1.7948405,0.052065514
100,all_1e4_4e4,131640,131640,36,0.36,0.37,0.365,1.8954086,0.049566039,3562555,1.8978478,0.052980951
100,all_1e4_4e4,131640,131640,37,0.37,0.38,0.375,2.1945106,0.049880017,3570805,2.2175182,0.053087259
100,all_1e4_4e4,131640,131640,38,0.38,0.39,0.385,2.3659316,0.05037397,3566545,2.3579131,0.053603681
100,all_1e4_4e4,131640,131640,39,0.39,0.4,0.395,2.4927008,0.05150435,3567397,2.5416936,0.054648918
100,all_1e4_4e4,131640,131640,40,0.4,0.41,0.405,2.6504343,0.052515505,3555408,2.6570138,0.055847768
100,all_1e4_4e4,131640,131640,41,0.41,0.42,0.415,2.8767973,0.053244363,3534510,2.9087927,0.056702085
100,all_1e4_4e4,131640,131640,42,0.42,0.43,0.425,2.7892147,0.053993762,3519350,2.7981946,0.057477125
100,all_1e4_4e4,131640,131640,43,0.43,0.44,0.435,2.7162555,0.054894821,3513134,2.7460976,0.058543214
100,all_1e4_4e4,131640,131640,44,0.44,0.45,0.445,2.9018113,0.055775665,3509052,2.9065941,0.059357826
100,all_1e4_4e4,131640,131640,45,0.45,0.46,0.455,3.0765386,0.056389935,3507490,3.1092516,0.06000148
100,all_1e4_4e4,131640,131640,46,0.46,0.47,0.465,2.8101906,0.057109509,3504172,2.830621,0.060462804
100,all_1e4_4e4,131640,131640,47,0.47,0.48,0.475,3.0223594,0.057361844,3465768,3.0481276,0.061149912
100,all_1e4_4e4,131640,131640,48,0.48,0.49,0.485,2.8136777,0.058052391,3455180,2.8271966,0.062076423
100,all_1e4_4e4,131640,131640,49,0.49,0.5,0.495,2.8916129,0.059046816,3456613,2.9367951,0.062948071
100,all_1e4_4e4,131640,131640,50,0.5,0.51,0.505,2.8951781,0.059776706,3456851,2.9265083,0.063638881
100,all_1e4_4e4,131640,131640,51,0.51,0.52,0.515,2.7178886,0.060202015,3448327,2.7249591,0.064164192
100,all_1e4_4e4,131640,131640,52,0.52,0.53,0.525,2.6202167,0.060707236,3437386,2.6358969,0.064587636
100,all_1e4_4e4,131640,131640,53,0.53,0.54,0.535,2.4707094,0.061816541,3433121,2.4627789,0.065790413
100,all_1e4_4e4,131640,131640,54,0.54,0.55,0.545,2.2739038,0.062244212,3437151,2.2950557,0.066182648
100,all_1e4_4e4,131640,131640,55,0.55,0.56,0.555,2.0329402,0.062899183,3434469,2.0359031,0.066847677
100,all_1e4_4e4,131640,131640,56,0.56,0.57,0.565,2.2346243,0.0633202,3427768,2.2316531,0.067308081
100,all_1e4_4e4,131640,131640,57,0.57,0.58,0.575,1.9367139,0.063820458,3423115,1.9317762,0.067867447
100,all_1e4_4e4,131640,131640,58,0.58,0.59,0.585,1.7353049,0.064161375,3413800,1.7527239,0.068154653
100,all_1e4_4e4,131640,131640,59,0.59,0.6,0.595,1.5670082,0.064804385,3411111,1.5851003,0.068965264
100,all_1e4_4e4,131640,131640,60,0.6,0.61,0.605,1.0968552,0.065529421,3425781,1.0935407,0.069160188
100,all_1e4_4e4,131640,131640,61,0.61,0.62,0.615,0.87418558,0.066040257,3399463,0.86363434,0.070105316
100,all_1e4_4e4,131640,131640,62,0.62,0.63,0.625,1.2420168,0.06663447,3387488,1.2563602,0.070782369
100,all_1e4_4e4,131640,131640,63,0.63,0.64,0.635,0.50773896,0.067182616,3374751,0.50615557,0.07161679
100,all_1e4_4e4,131640,131640,64,0.64,0.65,0.645,0.50864929,0.068178576,3373278,0.47994206,0.072630447
100,all_1e4_4e4,131640,131640,65,0.65,0.66,0.655,0.32468561,0.068927555,3369043,0.31274371,0.073492194
100,all_1e4_4e4,131640,131640,66,0.66,0.67,0.665,0.251251,0.069500396,3365836,0.22497442,0.07383503
100,all_1e4_4e4,131640,131640,67,0.67,0.68,0.675,-0.15784927,0.070062943,3367055,-0.15226273,0.074409776
100,all_1e4_4e4,131640,131640,68,0.68,0.69,0.685,-0.47561547,0.070310257,3352157,-0.52160296,0.074694897
100,all_1e4_4e4,131640,131640,69,0.69,0.7,0.695,-0.51618142,0.070801313,3343274,-0.49518047,0.075364972
100,all_1e4_4e4,131640,131640,70,0.7,0.71,0.705,-1.049346,0.07149196,3338544,-1.0616808,0.07609414
100,all_1e4_4e4,131640,131640,71,0.71,0.72,0.715,-0.88262558,0.071817207,3341300,-0.89810343,0.076197865
100,all_1e4_4e4,131640,131640,72,0.72,0.73,0.725,-1.2872842,0.072226331,3344964,-1.2959284,0.076602383
100,all_1e4_4e4,131640,131640,73,0.73,0.74,0.735,-1.6694796,0.072765743,3333675,-1.693663,0.077369688
100,all_1e4_4e4,131640,131640,74,0.74,0.75,0.745,-1.8615102,0.07341841,3327869,-1.9040596,0.077937335
100,all_1e4_4e4,131640,131640,75,0.75,0.76,0.755,-2.0561805,0.073968994,3316594,-2.0443138,0.078657811
100,all_1e4_4e4,131640,131640,76,0.76,0.77,0.765,-2.2711514,0.074562182,3307160,-2.279981,0.079478732
100,all_1e4_4e4,131640,131640,77,0.77,0.78,0.775,-2.1238769,0.074614249,3298476,-2.1672333,0.079620175
100,all_1e4_4e4,131640,131640,78,0.78,0.79,0.785,-2.163498,0.07571372,3309112,-2.1837327,0.080655039
100,all_1e4_4e4,131640,131640,79,0.79,0.8,0.795,-2.153609,0.076551804,3292437,-2.1667622,0.08164232
100,all_1e4_4e4,131640,131640,80,0.8,0.81,0.805,-2.1637252,0.076887111,3290958,-2.217402,0.082006221
100,all_1e4_4e4,131640,131640,81,0.81,0.82,0.815,-2.6725207,0.07736542,3291191,-2.6795473,0.082312301
100,all_1e4_4e4,131640,131640,82,0.82,0.83,0.825,-3.0359762,0.077899794,3296578,-3.0699019,0.08284164
100,all_1e4_4e4,131640,131640,83,0.83,0.84,0.835,-3.1409365,0.078697595,3292152,-3.1652427,0.08363774
100,all_1e4_4e4,131640,131640,84,0.84,0.85,0.845,-3.0321891,0.078501933,3297945,-3.0295469,0.083314729
100,all_1e4_4e4,131640,131640,85,0.85,0.86,0.855,-3.4302993,0.079833895,3290987,-3.4552045,0.084525986
100,all_1e4_4e4,131640,131640,86,0.86,0.87,0.865,-3.1496975,0.080644783,3289051,-3.1406004,0.085528443
100,all_1e4_4e4,131640,131640,87,0.87,0.88,0.875,-3.31239,0.080844932,3281363,-3.3503873,0.085888455
100,all_1e4_4e4,131640,131640,88,0.88,0.89,0.885,-3.8396841,0.081199301,3278077,-3.8163344,0.08616004
100,all_1e4_4e4,131640,131640,89,0.89,0.9,0.895,-3.919889,0.081796183,3265522,-3.9933009,0.087044785
100,all_1e4_4e4,131640,131640,90,0.9,0.91,0.905,-3.8809736,0.082479069,3260341,-3.8954922,0.087678162
100,all_1e4_4e4,131640,131640,91,0.91,0.92,0.915,-3.3911181,0.083038476,3258729,-3.4268456,0.088388479
100,all_1e4_4e4,131640,131640,92,0.92,0.93,0.925,-3.4085455,0.083758011,3263839,-3.4862418,0.088832468
100,all_1e4_4e4,131640,131640,93,0.93,0.94,0.935,-3.7844757,0.084157045,3263568,-3.7661535,0.089168909
100,all_1e4_4e4,131640,131640,94,0.94,0.95,0.945,-3.8716591,0.085063643,3260157,-3.8668757,0.090461423
100,all_1e4_4e4,131640,131640,95,0.95,0.96,0.955,-3.5984094,0.085297777,3245258,-3.6391304,0.09093039
100,all_1e4_4e4,131640,131640,96,0.96,0.97,0.965,-3.6877095,0.08586279,3238100,-3.680744,0.091465747
100,all_1e4_4e4,131640,131640,97,0.97,0.98,0.975,-3.8709382,0.085765943,3235060,-3.8899334,0.091241039
100,all_1e4_4e4,131640,131640,98,0.98,0.99,0.985,-3.1935492,0.086671729,3236455,-3.2458085,0.092207727
100,all_1e4_4e4,131640,131640,99,0.99,1,0.995,-3.4165414,0.086771575,3236923,-3.4728732,0.092286578
100,all_4e4_1e5,267544,267544,0,0,0.01,0.005,0.44395564,0.003263752,33274695,0.42576087,0.0032249975
100,all_4e4_1e5,267544,267544,1,0.01,0.02,0.015,1.0403561,0.0059612084,26491290,1.056943,0.0062339359
100,all_4e4_1e5,267544,267544,2,0.02,0.03,0.025,1.3790236,0.0080439713,24689674,1.3987226,0.0084033856
100,all_4e4_1e5,267544,267544,3,0.03,0.04,0.035,1.4883959,0.009791635,23617512,1.5066977,0.010221223
100,all_4e4_1e5,267544,267544,4,0.04,0.05,0.045,1.409428,0.011417673,22951863,1.4308113,0.011907466
100,all_4e4_1e5,267544,267544,5,0.05,0.06,0.055,1.3536009,0.0125886,22412971,1.3712894,0.013101159
100,all_4e4_1e5,267544,267544,6,0.06,0.07,0.065,1.0833502,0.014105461,22033098,1.0897048,0.014648896
100,all_4e4_1e5,267544,267544,7,0.07,0.08,0.075,0.77317432,0.015356828,21620274,0.78130897,0.015977734
100,all_4e4_1e5,267544,267544,8,0.08,0.09,0.085,0.55898878,0.016241133,21293273,0.55859614,0.016882814
100,all_4e4_1e5,267544,267544,9,0.09,0.1,0.095,0.12924469,0.017415959,21150448,0.13251998,0.018056397
100,all_4e4_1e5,267544,267544,10,0.1,0.11,0.105,-0.052673548,0.01831281,20927714,-0.049878166,0.018958151
100,all_4e4_1e5,267544,267544,11,0.11,0.12,0.115,-0.48190051,0.019330358,20554100,-0.48587878,0.020101865
100,all_4e4_1e5,267544,267544,12,0.12,0.13,0.125,-0.69664403,0.020364252,20432957,-0.70672678,0.021146731
100,all_4e4_1e5,267544,267544,13,0.13,0.14,0.135,-1.1419504,0.021234011,20362776,-1.1420248,0.021944211
100,all_4e4_1e5,267544,267544,14,0.14,0.15,0.145,-1.3078525,0.021889814,20080695,-1.3243252,0.022728523
100,all_4e4_1e5,267544,267544,15,0.15,0.16,0.155,-1.4597228,0.022776982,20068508,-1.4681541,0.023554254
100,all_4e4_1e5,267544,267544,16,0.16,0.17,0.165,-1.7714533,0.023838963,19926848,-1.7857359,0.024659749
100,all_4e4_1e5,267544,267544,17,0.17,0.18,0.175,-1.9295643,0.024412984,19741999,-1.9465479,0.025305933
100,all_4e4_1e5,267544,267544,18,0.18,0.19,0.185,-2.0060612,0.025314001,19707026,-2.0110093,0.026139489
100,all_4e4_1e5,267544,267544,19,0.19,0.2,0.195,-2.1281363,0.026221572,19423707,-2.1473749,0.027255869
100,all_4e4_1e5,267544,267544,20,0.2,0.21,0.205,-2.224217,0.026960365,19405605,-2.252958,0.027948477
100,all_4e4_1e5,267544,267544,21,0.21,0.22,0.215,-2.2484635,0.027556934,19341226,-2.2535032,0.028522139
100,all_4e4_1e5,267544,267544,22,0.22,0.23,0.225,-2.3203458,0.028175006,19296895,-2.3285736,0.029129636
100,all_4e4_1e5,267544,267544,23,0.23,0.24,0.235,-2.2070318,0.028806076,19232447,-2.2117509,0.02977602
100,all_4e4_1e5,267544,267544,24,0.24,0.25,0.245,-2.2137477,0.029484809,19156189,-2.2319695,0.030468068
100,all_4e4_1e5,267544,267544,25,0.25,0.26,0.255,-1.4799372,0.029985135,18982636,-1.4935247,0.031106269
100,all_4e4_1e5,267544,267544,26,0.26,0.27,0.265,-0.97296821,0.030822751,18930609,-0.97811159,0.031930282
100,all_4e4_1e5,267544,267544,27,0.27,0.28,0.275,-0.55581984,0.031407683,18860645,-0.54965109,0.032495545
100,all_4e4_1e5,267544,267544,28,0.28,0.29,0.285,-0.22966038,0.032247142,18815612,-0.23366559,0.03330903
100,all_4e4_1e5,267544,267544,29,0.29,0.3,0.295,0.141,0.032915998,18780657,0.1463247,0.033933325
100,all_4e4_1e5,267544,267544,30,0.3,0.31,0.305,0.48679037,0.033303258,18633761,0.47238504,0.034500237
100,all_4e4_1e5,267544,267544,31,0.31,0.32,0.315,1.043845,0.033987433,18568798,1.0343669,0.035239118
100,all_4e4_1e5,267544,267544,32,0.32,0.33,0.325,1.1947602,0.03452277,18497450,1.2139067,0.035781539
100,all_4e4_1e5,267544,267544,33,0.33,0.34,0.335,1.387187,0.035181701,18540807,1.4001843,0.036396108
100,all_4e4_1e5,267544,267544,34,0.34,0.35,0.345,1.5977537,0.035705726,18505629,1.5923756,0.036897026
100,all_4e4_1e5,267544,267544,35,0.35,0.36,0.355,1.8367012,0.036161317,18439949,1.8394567,0.037338347
100,all_4e4_1e5,267544,267544,36,0.36,0.37,0.365,1.9264732,0.036779857,18382889,1.9248724,0.037947431
100,all_4e4_1e5,267544,267544,37,0.37,0.38,0.375,2.1588659,0.037195812,18355837,2.1627592,0.038418371
100,all_4e4_1e5,267544,267544,38,0.38,0.39,0.385,2.3832409,0.037504766,18249138,2.3612068,0.038819718
100,all_4e4_1e5,267544,267544,39,0.39,0.4,0.395,2.3909678,0.038219578,18200946,2.4048818,0.03957303
100,all_4e4_1e5,267544,267544,40,0.4,0.41,0.405,2.6059804,0.038826302,18126920,2.6241424,0.040257565
100,all_4e4_1e5,267544,267544,41,0.41,0.42,0.415,2.89057,0.039428422,18104130,2.9051337,0.0407969
100,all_4e4_1e5,267544,267544,42,0.42,0.43,0.425,2.7691869,0.040183277,18156021,2.7734365,0.041467638
100,all_4e4_1e5,267544,267544,43,0.43,0.44,0.435,2.7336792,0.040700784,18100876,2.7363244,0.042010675
100,all_4e4_1e5,267544,267544,44,0.44,0.45,0.445,2.866186,0.041253914,18049477,2.8585043,0.042539243
100,all_4e4_1e5,267544,267544,45,0.45,0.46,0.455,3.053813,0.041811059,17972442,3.0668975,0.043231701
100,all_4e4_1e5,267544,267544,46,0.46,0.47,0.465,2.9255412,0.042083821,17897293,2.9279354,0.043650172
100,all_4e4_1e5,267544,267544,47,0.47,0.48,0.475,3.0692191,0.042743195,17864084,3.0802287,0.04421196
100,all_4e4_1e5,267544,267544,48,0.48,0.49,0.485,2.8250877,0.04316615,17845524,2.8423446,0.044572958
100,all_4e4_1e5,267544,267544,49,0.49,0.5,0.495,2.9876677,0.043856344,17835304,2.9815987,0.045263425
100,all_4e4_1e5,267544,267544,50,0.5,0.51,0.505,2.9763857,0.044266889,17791343,2.9967157,0.04575967
100,all_4e4_1e5,267544,267544,51,0.51,0.52,0.515,2.6893652,0.044799321,17758368,2.6953664,0.046294175
100,all_4e4_1e5,267544,267544,52,0.52,0.53,0.525,2.5294351,0.045161614,17745939,2.527516,0.046619242
100,all_4e4_1e5,267544,267544,53,0.53,0.54,0.535,2.4190961,0.045674503,17698804,2.4397568,0.047207693
100,all_4e4_1e5,267544,267544,54,0.54,0.55,0.545,2.2508514,0.046081761,17662298,2.2729875,0.047640955
100,all_4e4_1e5,267544,267544,55,0.55,0.56,0.555,2.0962778,0.046344728,17613235,2.1159056,0.047945966
100,all_4e4_1e5,267544,267544,56,0.56,0.57,0.565,2.1071149,0.04688096,17618239,2.1110087,0.048505312
100,all_4e4_1e5,267544,267544,57,0.57,0.58,0.575,1.8312735,0.047315465,17627100,1.8304139,0.048800588
100,all_4e4_1e5,267544,267544,58,0.58,0.59,0.585,1.7496599,0.047465122,17625991,1.7594187,0.048883167
100,all_4e4_1e5,267544,267544,59,0.59,0.6,0.595,1.532981,0.048069362,17607265,1.5240481,0.049605601
100,all_4e4_1e5,267544,267544,60,0.6,0.61,0.605,1.0109932,0.048437763,17547285,1.0167942,0.049993034
100,all_4e4_1e5,267544,267544,61,0.61,0.62,0.615,0.82754934,0.048821335,17498981,0.82660419,0.050421848
100,all_4e4_1e5,267544,267544,62,0.62,0.63,0.625,1.1582946,0.049485958,17463822,1.1504496,0.051111293
100,all_4e4_1e5,267544,267544,63,0.63,0.64,0.635,0.57968249,0.049937872,17442866,0.59346262,0.051487053
100,all_4e4_1e5,267544,267544,64,0.64,0.65,0.645,0.49315903,0.050493032,17384435,0.50533992,0.052216693
100,all_4e4_1e5,267544,267544,65,0.65,0.66,0.655,0.3537214,0.050753037,17366115,0.36126514,0.052454253
100,all_4e4_1e5,267544,267544,66,0.66,0.67,0.665,0.19853504,0.051353285,17326640,0.17937852,0.053056975
100,all_4e4_1e5,267544,267544,67,0.67,0.68,0.675,-0.21401787,0.051699528,17323723,-0.23061625,0.053441288
100,all_4e4_1e5,267544,267544,68,0.68,0.69,0.685,-0.63748854,0.051978354,17299665,-0.63746327,0.05372919
100,all_4e4_1e5,267544,267544,69,0.69,0.7,0.695,-0.53900086,0.052444354,17243108,-0.54085482,0.054304866
100,all_4e4_1e5,267544,267544,70,0.7,0.71,0.705,-1.1676311,0.052729636,17208887,-1.1718449,0.054494881
100,all_4e4_1e5,267544,267544,71,0.71,0.72,0.715,-1.0325206,0.053166978,17214107,-1.0390583,0.05496678
100,all_4e4_1e5,267544,267544,72,0.72,0.73,0.725,-1.310322,0.053449323,17215599,-1.3091428,0.055260179
100,all_4e4_1e5,267544,267544,73,0.73,0.74,0.735,-1.6059466,0.054003609,17182176,-1.6177331,0.055843009
100,all_4e4_1e5,267544,267544,74,0.74,0.75,0.745,-1.8176446,0.054302925,17160173,-1.8189522,0.056144907
100,all_4e4_1e5,267544,267544,75,0.75,0.76,0.755,-2.1036255,0.054739523,17164441,-2.1049842,0.056465087
100,all_4e4_1e5,267544,267544,76,0.76,0.77,0.765,-2.3427042,0.055278759,17140873,-2.3505938,0.057089641
100,all_4e4_1e5,267544,267544,77,0.77,0.78,0.775,-2.2251723,0.055337399,17122402,-2.230388,0.057084072
100,all_4e4_1e5,267544,267544,78,0.78,0.79,0.785,-2.3341483,0.056017231,17098311,-2.33398,0.057798746
100,all_4e4_1e5,267544,267544,79,0.79,0.8,0.795,-2.3328707,0.056686788,17066171,-2.3455579,0.058543476
100,all_4e4_1e5,267544,267544,80,0.8,0.81,0.805,-2.2981871,0.056896146,17065702,-2.29607,0.058654057
100,all_4e4_1e5,267544,267544,81,0.81,0.82,0.815,-2.7756778,0.057370398,17056087,-2.8004739,0.059212582
100,all_4e4_1e5,267544,267544,82,0.82,0.83,0.825,-3.1453178,0.057644735,17056225,-3.122532,0.059456916
100,all_4e4_1e5,267544,267544,83,0.83,0.84,0.835,-3.3641441,0.057972564,17026336,-3.3822993,0.059852774
100,all_4e4_1e5,267544,267544,84,0.84,0.85,0.845,-3.3752098,0.058070702,16972683,-3.3965726,0.060008569
100,all_4e4_1e5,267544,267544,85,0.85,0.86,0.855,-3.5258367,0.058577265,16951653,-3.5264884,0.060586935
100,all_4e4_1e5,267544,267544,86,0.86,0.87,0.865,-3.2533699,0.059313321,16921563,-3.2583767,0.061376446
100,all_4e4_1e5,267544,267544,87,0.87,0.88,0.875,-3.3759986,0.059848556,16915708,-3.3917861,0.061848199
100,all_4e4_1e5,267544,267544,88,0.88,0.89,0.885,-3.9970682,0.059988071,16869834,-4.0054973,0.062052725
100,all_4e4_1e5,267544,267544,89,0.89,0.9,0.895,-3.9125277,0.060297721,16867970,-3.9210427,0.062273723
100,all_4e4_1e5,267544,267544,90,0.9,0.91,0.905,-3.8905651,0.061009175,16882037,-3.895626,0.063002355
100,all_4e4_1e5,267544,267544,91,0.91,0.92,0.915,-3.5127891,0.061205304,16847153,-3.547727,0.06324474
100,all_4e4_1e5,267544,267544,92,0.92,0.93,0.925,-3.4132677,0.061554269,16842167,-3.4475874,0.063620956
100,all_4e4_1e5,267544,267544,93,0.93,0.94,0.935,-3.8996039,0.062142437,16834691,-3.9119183,0.0641425
100,all_4e4_1e5,267544,267544,94,0.94,0.95,0.945,-3.9251806,0.062540701,16828515,-3.952004,0.064532156
100,all_4e4_1e5,267544,267544,95,0.95,0.96,0.955,-3.9550014,0.062991374,16844976,-3.9642642,0.064865214
100,all_4e4_1e5,267544,267544,96,0.96,0.97,0.965,-3.83411,0.063345847,16822333,-3.8358057,0.065272163
100,all_4e4_1e5,267544,267544,97,0.97,0.98,0.975,-3.9943124,0.063572554,16794755,-4.0226242,0.065576717
100,all_4e4_1e5,267544,267544,98,0.98,0.99,0.985,-3.3670087,0.063896728,16753270,-3.3713741,0.066000705
100,all_4e4_1e5,267544,267544,99,0.99,1,0.995,-3.4266157,0.064069247,16750544,-3.458418,0.06606034
100,prime_W1,687,687,0,0,0.01,0.005,0.017295812,0.067044128,40247,0.060426864,0.070160236
100,prime_W1,687,687,1,0.01,0.02,0.015,0.26830006,0.11800104,31042,0.34156949,0.1294005
100,prime_W1,687,687,2,0.02,0.03,0.025,0.63263111,0.15313812,28824,0.77428532,0.16735518
100,prime_W1,687,687,3,0.03,0.04,0.035,0.70355409,0.19128583,27587,0.73991373,0.20965992
100,prime_W1,687,687,4,0.04,0.05,0.045,1.2031537,0.20924674,26591,1.1761122,0.22701963
100,prime_W1,687,687,5,0.05,0.06,0.055,1.446613,0.23526697,25902,1.5406532,0.2632657
100,prime_W1,687,687,6,0.06,0.07,0.065,1.1154312,0.25094217,25335,1.1368068,0.27961267
100,prime_W1,687,687,7,0.07,0.08,0.075,1.1145897,0.28051781,24943,1.1034358,0.31800678
100,prime_W1,687,687,8,0.08,0.09,0.085,0.68141975,0.29120436,24531,0.6638539,0.33059672
100,prime_W1,687,687,9,0.09,0.1,0.095,0.055030458,0.34617138,24340,0.2433032,0.37349997
100,prime_W1,687,687,10,0.1,0.11,0.105,0.14142028,0.33601861,23792,0.0957885,0.35716773
100,prime_W1,687,687,11,0.11,0.12,0.115,0.26381251,0.36822372,23793,0.44605556,0.3964134
100,prime_W1,687,687,12,0.12,0.13,0.125,-0.58788411,0.37491856,23363,-0.52394812,0.4135553
100,prime_W1,687,687,13,0.13,0.14,0.135,-0.29954416,0.37739358,23233,-0.49330693,0.42060638
100,prime_W1,687,687,14,0.14,0.15,0.145,-0.19445919,0.42254231,23124,-0.19451652,0.44612026
100,prime_W1,687,687,15,0.15,0.16,0.155,0.056676694,0.42757016,22961,0.029571883,0.47679392
100,prime_W1,687,687,16,0.16,0.17,0.165,-1.0406354,0.47191617,22540,-1.3397959,0.53222118
100,prime_W1,687,687,17,0.17,0.18,0.175,-0.3464951,0.45164022,22542,-0.3583533,0.49441187
100,prime_W1,687,687,18,0.18,0.19,0.185,-0.19168605,0.46206212,22379,-0.31726172,0.49621954
100,prime_W1,687,687,19,0.19,0.2,0.195,-0.76033186,0.48221206,22401,-0.71688764,0.52291431
100,prime_W1,687,687,20,0.2,0.21,0.205,-0.8325917,0.49653741,22271,-0.75753222,0.53863913
100,prime_W1,687,687,21,0.21,0.22,0.215,0.54072688,0.51205483,22008,0.41271356,0.56125291
100,prime_W1,687,687,22,0.22,0.23,0.225,-0.80274557,0.5186635,21998,-0.94222202,0.55928571
100,prime_W1,687,687,23,0.23,0.24,0.235,0.15267571,0.54385259,21758,0.10295064,0.59094946
100,prime_W1,687,687,24,0.24,0.25,0.245,-0.83369998,0.54459232,21699,-0.69256648,0.56969783
100,prime_W1,687,687,25,0.25,0.26,0.255,0.69967158,0.55787249,21734,0.63623815,0.60576733
100,prime_W1,687,687,26,0.26,0.27,0.265,0.21481275,0.5690697,21609,0.25831829,0.62757897
100,prime_W1,687,687,27,0.27,0.28,0.275,0.56252724,0.59628416,21368,0.6653407,0.64894144
100,prime_W1,687,687,28,0.28,0.29,0.285,-0.4658801,0.59094821,21301,-0.50274635,0.63594997
100,prime_W1,687,687,29,0.29,0.3,0.295,0.035733762,0.59998207,21195,-0.076952111,0.6533062
100,prime_W1,687,687,30,0.3,0.31,0.305,0.14575377,0.64389828,21338,-0.12911238,0.69731516
100,prime_W1,687,687,31,0.31,0.32,0.315,-0.14169445,0.6469198,21222,-0.24389784,0.6946841
100,prime_W1,687,687,32,0.32,0.33,0.325,1.0287444,0.64761384,21251,1.2697285,0.69525497
100,prime_W1,687,687,33,0.33,0.34,0.335,-0.5480226,0.68371196,21035,-0.6151652,0.75166506
100,prime_W1,687,687,34,0.34,0.35,0.345,0.37035397,0.67131947,21011,0.31764314,0.70961512
100,prime_W1,687,687,35,0.35,0.36,0.355,1.1079484,0.6929378,20864,1.4574866,0.75222705
100,prime_W1,687,687,36,0.36,0.37,0.365,-0.24396025,0.6805971,20933,0.050494435,0.73383169
100,prime_W1,687,687,37,0.37,0.38,0.375,1.2992328,0.66619607,20776,0.89107624,0.73750814
100,prime_W1,687,687,38,0.38,0.39,0.385,0.53561003,0.74257371,20525,0.57500609,0.81585967
100,prime_W1,687,687,39,0.39,0.4,0.395,2.2881742,0.73481928,20597,2.5667816,0.80980172
100,prime_W1,687,687,40,0.4,0.41,0.405,-0.75726165,0.69407638,20680,-0.75319149,0.76253022
100,prime_W1,687,687,41,0.41,0.42,0.415,2.1663773,0.76019788,20675,1.982636,0.79692821
100,prime_W1,687,687,42,0.42,0.43,0.425,1.5855341,0.77697384,20471,1.5595232,0.8512293
100,prime_W1,687,687,43,0.43,0.44,0.435,0.35372925,0.69403888,20336,0.47551141,0.75588146
100,prime_W1,687,687,44,0.44,0.45,0.445,1.7402904,0.77135424,20485,1.8071272,0.83834327
100,prime_W1,687,687,45,0.45,0.46,0.455,2.3980769,0.7799092,20358,2.2874546,0.85492214
100,prime_W1,687,687,46,0.46,0.47,0.465,0.54354651,0.75854485,20269,0.56426069,0.81704552
100,prime_W1,687,687,47,0.47,0.48,0.475,1.7480496,0.78817517,20279,1.8032447,0.85919914
100,prime_W1,687,687,48,0.48,0.49,0.485,1.3418927,0.82305801,20310,1.3580502,0.89271193
100,prime_W1,687,687,49,0.49,0.5,0.495,1.3048527,0.80160331,20276,1.7517262,0.86396122
100,prime_W1,687,687,50,0.5,0.51,0.505,2.0624612,0.79519786,20191,2.0363033,0.89119974
100,prime_W1,687,687,51,0.51,0.52,0.515,0.62932508,0.84495,20027,-0.014380586,0.94166322
100,prime_W1,687,687,52,0.52,0.53,0.525,1.1691835,0.84916843,20155,1.6264947,0.94773802
100,prime_W1,687,687,53,0.53,0.54,0.535,1.3205382,0.84470638,20034,0.83927324,0.90784736
100,prime_W1,687,687,54,0.54,0.55,0.545,0.24678141,0.86355635,19976,0.14622547,0.96680991
100,prime_W1,687,687,55,0.55,0.56,0.555,0.74301294,0.87369846,20058,0.63944561,0.94413298
100,prime_W1,687,687,56,0.56,0.57,0.565,1.7619086,0.88200335,20067,1.700603,0.93129506
100,prime_W1,687,687,57,0.57,0.58,0.575,1.2552004,0.90806772,19886,1.2590265,0.98080762
100,prime_W1,687,687,58,0.58,0.59,0.585,-0.10227425,0.86981847,19847,-0.1606792,0.94621994
100,prime_W1,687,687,59,0.59,0.6,0.595,0.39164675,0.91396218,19705,0.36300431,1.0161247
100,prime_W1,687,687,60,0.6,0.61,0.605,-0.65420796,0.93441878,19896,-0.73718335,0.99551056
100,prime_W1,687,687,61,0.61,0.62,0.615,-0.42795577,0.85564053,19682,-0.40290621,0.92373924
100,prime_W1,687,687,62,0.62,0.63,0.625,-1.0554401,0.93158526,19724,-1.0185054,1.0289303
100,prime_W1,687,687,63,0.63,0.64,0.635,-1.3568142,0.91254536,19455,-0.79938319,0.99439224
100,prime_W1,687,687,64,0.64,0.65,0.645,-0.65171595,0.93840126,19685,-0.82768606,1.0169971
100,prime_W1,687,687,65,0.65,0.66,0.655,-1.973906,0.9373309,19585,-1.6693388,0.98704077
100,prime_W1,687,687,66,0.66,0.67,0.665,0.34771666,0.93859187,19491,0.047098661,1.0220744
100,prime_W1,687,687,67,0.67,0.68,0.675,-1.9486905,1.0153483,19578,-1.9578098,1.1228332
100,prime_W1,687,687,68,0.68,0.69,0.685,-2.0221208,0.99932107,19786,-2.1633984,1.0490234
100,prime_W1,687,687,69,0.69,0.7,0.695,-2.3108652,0.98815104,19451,-1.7490617,1.0799841
100,prime_W1,687,687,70,0.7,0.71,0.705,-1.8986039,1.0111252,19473,-2.0472963,1.0917231
100,prime_W1,687,687,71,0.71,0.72,0.715,-3.3415033,1.0139768,19581,-3.6444513,1.1057374
100,prime_W1,687,687,72,0.72,0.73,0.725,-1.2073974,1.0152986,19391,-1.6849569,1.1141822
100,prime_W1,687,687,73,0.73,0.74,0.735,-2.6751376,1.0557625,19410,-2.645492,1.1321698
100,prime_W1,687,687,74,0.74,0.75,0.745,-0.40465453,0.98641746,19477,-0.60291626,1.0635572
100,prime_W1,687,687,75,0.75,0.76,0.755,-2.3443031,1.0547605,19408,-2.0674979,1.1504283
100,prime_W1,687,687,76,0.76,0.77,0.765,-1.3517662,1.0010696,19336,-1.258947,1.0902938
100,prime_W1,687,687,77,0.77,0.78,0.775,-3.5548899,1.0694746,19319,-3.0990735,1.1791373
100,prime_W1,687,687,78,0.78,0.79,0.785,-1.8214276,1.0518819,19160,-2.3316284,1.139085
100,prime_W1,687,687,79,0.79,0.8,0.795,-2.4169578,1.0962077,19335,-2.3169382,1.1724666
100,prime_W1,687,687,80,0.8,0.81,0.805,-3.4224744,1.0808925,19244,-3.6425379,1.1877076
100,prime_W1,687,687,81,0.81,0.82,0.815,-3.1334351,1.0765843,19072,-3.1564597,1.1856079
100,prime_W1,687,687,82,0.82,0.83,0.825,-1.2027329,1.1222638,19248,-1.7510391,1.2437436
100,prime_W1,687,687,83,0.83,0.84,0.835,-2.2507883,1.0633173,19046,-1.5815919,1.1741751
100,prime_W1,687,687,84,0.84,0.85,0.845,-2.9140454,1.066994,19256,-2.887983,1.1484131
100,prime_W1,687,687,85,0.85,0.86,0.855,-3.5055077,1.1342273,19290,-3.1780197,1.2189778
100,prime_W1,687,687,86,0.86,0.87,0.865,-1.4965665,1.0830338,19131,-1.2120119,1.1899001
100,prime_W1,687,687,87,0.87,0.88,0.875,-4.102988,1.1600066,19283,-3.6389047,1.2132144
100,prime_W1,687,687,88,0.88,0.89,0.885,-2.7960141,1.1198006,19063,-2.5056392,1.2183451
100,prime_W1,687,687,89,0.89,0.9,0.895,-0.27823694,1.1339512,19085,-0.57872675,1.2353471
100,prime_W1,687,687,90,0.9,0.91,0.905,-4.2423122,1.1740032,19054,-4.1472657,1.2648825
100,prime_W1,687,687,91,0.91,0.92,0.915,-2.5370404,1.1684419,18845,-2.7409923,1.2690247
100,prime_W1,687,687,92,0.92,0.93,0.925,-1.2807824,1.2024218,19006,-0.95559297,1.3080753
100,prime_W1,687,687,93,0.93,0.94,0.935,-2.5625448,1.1921456,18953,-1.9315676,1.2691778
100,prime_W1,687,687,94,0.94,0.95,0.945,-0.75842006,1.1634704,18938,-0.57619601,1.277143
100,prime_W1,687,687,95,0.95,0.96,0.955,0.88862496,1.206865,18955,1.6897916,1.2913061
100,prime_W1,687,687,96,0.96,0.97,0.965,-2.9894837,1.2139331,18802,-2.9122434,1.2773354
100,prime_W1,687,687,97,0.97,0.98,0.975,-3.2956947,1.2508759,18805,-3.2496145,1.3859659
100,prime_W1,687,687,98,0.98,0.99,0.985,0.62812256,1.2580449,18883,-0.5580681,1.3956536
100,prime_W1,687,687,99,0.99,1,0.995,-0.81085132,1.2412407,19126,-1.2589146,1.3030678
100,prime_W2,670,670,0,0,0.01,0.005,0.13788507,0.075052186,87634,0.13566652,0.072923282
100,prime_W2,670,670,1,0.01,0.02,0.015,0.45913382,0.12864604,69962,0.43007633,0.13137999
100,prime_W2,670,670,2,0.02,0.03,0.025,0.71459208,0.15830933,65227,0.74757386,0.16415717
100,prime_W2,670,670,3,0.03,0.04,0.035,0.92164664,0.19642167,62181,0.90313761,0.20242427
100,prime_W2,670,670,4,0.04,0.05,0.045,1.2705978,0.23049411,60704,1.3141473,0.23547636
100,prime_W2,670,670,5,0.05,0.06,0.055,0.70108384,0.25225341,59075,0.78049937,0.25898292
100,prime_W2,670,670,6,0.06,0.07,0.065,1.2862916,0.294765,58367,1.2234653,0.30100652
100,prime_W2,670,670,7,0.07,0.08,0.075,0.88552351,0.2916715,57034,0.92080163,0.29953075
100,prime_W2,670,670,8,0.08,0.09,0.085,1.0604001,0.31478007,56073,1.0736718,0.32991544
100,prime_W2,670,670,9,0.09,0.1,0.095,1.1192352,0.34224277,56003,1.0481403,0.34602187
100,prime_W2,670,670,10,0.1,0.11,0.105,-0.097710897,0.3692117,55350,-0.19476061,0.37168191
100,prime_W2,670,670,11,0.11,0.12,0.115,-0.1001801,0.40315671,54253,-0.16295873,0.41182092
100,prime_W2,670,670,12,0.12,0.13,0.125,-0.32319876,0.41495187,53932,-0.17075206,0.43683658
100,prime_W2,670,670,13,0.13,0.14,0.135,-0.26783637,0.44223238,53948,-0.3015311,0.45739724
100,prime_W2,670,670,14,0.14,0.15,0.145,0.19898639,0.44511399,52960,0.13109894,0.46627341
100,prime_W2,670,670,15,0.15,0.16,0.155,-0.15860985,0.44061016,53022,-0.080834371,0.45263527
100,prime_W2,670,670,16,0.16,0.17,0.165,-0.56048388,0.46992183,52706,-0.56297196,0.47817845
100,prime_W2,670,670,17,0.17,0.18,0.175,-0.23968638,0.47369177,52323,-0.21080596,0.48668036
100,prime_W2,670,670,18,0.18,0.19,0.185,0.27757718,0.50306193,52148,0.14673621,0.51209714
100,prime_W2,670,670,19,0.19,0.2,0.195,-0.23422402,0.49947552,51142,-0.2009894,0.50052913
100,prime_W2,670,670,20,0.2,0.21,0.205,-0.14964405,0.55870346,50989,-0.087234502,0.57563471
100,prime_W2,670,670,21,0.21,0.22,0.215,-0.095024809,0.56558114,51176,0.0049437236,0.58651946
100,prime_W2,670,670,22,0.22,0.23,0.225,-0.72480765,0.55915041,50999,-0.80334909,0.5732577
100,prime_W2,670,670,23,0.23,0.24,0.235,-0.28000711,0.57523506,50933,-0.26839181,0.59214887
100,prime_W2,670,670,24,0.24,0.25,0.245,0.7403862,0.59600067,50783,0.87153181,0.60013767
100,prime_W2,670,670,25,0.25,0.26,0.255,1.0460502,0.60969389,50246,1.2477411,0.62427691
100,prime_W2,670,670,26,0.26,0.27,0.265,-0.6071232,0.63600331,50093,-0.58501188,0.6497701
100,prime_W2,670,670,27,0.27,0.28,0.275,0.39173961,0.62161991,49746,0.43963334,0.63410656
100,prime_W2,670,670,28,0.28,0.29,0.285,-0.69773109,0.62981606,49604,-0.96929683,0.64297129
100,prime_W2,670,670,29,0.29,0.3,0.295,-0.37018914,0.63218581,49725,-0.24460533,0.64473243
100,prime_W2,670,670,30,0.3,0.31,0.305,0.37747936,0.66368924,49328,0.40305709,0.67754363
100,prime_W2,670,670,31,0.31,0.32,0.315,0.064602331,0.66185447,49032,0.18842797,0.67989404
100,prime_W2,670,670,32,0.32,0.33,0.325,1.5208419,0.7133847,48864,1.4153978,0.72858385
100,prime_W2,670,670,33,0.33,0.34,0.335,0.117094,0.69609354,48862,0.3289059,0.71352009
100,prime_W2,670,670,34,0.34,0.35,0.345,-0.14617744,0.70656648,48777,-0.12885171,0.72197969
100,prime_W2,670,670,35,0.35,0.36,0.355,0.61325932,0.72559477,49032,0.72448605,0.72830721
100,prime_W2,670,670,36,0.36,0.37,0.365,1.4906188,0.74452936,48347,1.4867934,0.75868226
100,prime_W2,670,670,37,0.37,0.38,0.375,0.83000406,0.7753892,48292,0.90130871,0.79124985
100,prime_W2,670,670,38,0.38,0.39,0.385,2.0717938,0.74713043,48473,1.9382337,0.76380295
100,prime_W2,670,670,39,0.39,0.4,0.395,0.77121633,0.74353191,48367,0.86385345,0.75587047
100,prime_W2,670,670,40,0.4,0.41,0.405,0.2537063,0.78904312,47990,0.40398,0.80844341
100,prime_W2,670,670,41,0.41,0.42,0.415,1.1780924,0.77930898,47919,1.0800309,0.78303763
100,prime_W2,670,670,42,0.42,0.43,0.425,1.6417761,0.79384998,48001,1.8283161,0.80908615
100,prime_W2,670,670,43,0.43,0.44,0.435,0.047004254,0.77986282,47683,0.015351383,0.79555716
100,prime_W2,670,670,44,0.44,0.45,0.445,2.2583837,0.80304213,47665,2.3198573,0.82735482
100,prime_W2,670,670,45,0.45,0.46,0.455,1.0508618,0.83123994,47700,0.80792453,0.8450785
100,prime_W2,670,670,46,0.46,0.47,0.465,1.9394821,0.8327589,47496,1.8204059,0.83855603
100,prime_W2,670,670,47,0.47,0.48,0.475,2.2685888,0.87695566,47027,2.3278329,0.89481845
100,prime_W2,670,670,48,0.48,0.49,0.485,2.0205712,0.83932249,46937,2.3194708,0.8724222
100,prime_W2,670,670,49,0.49,0.5,0.495,0.93654553,0.86106917,47042,1.027401,0.87789066
100,prime_W2,670,670,50,0.5,0.51,0.505,2.3535994,0.87401107,47111,2.3259536,0.88594011
100,prime_W2,670,670,51,0.51,0.52,0.515,1.9185505,0.95217428,47025,1.9509623,0.97044126
100,prime_W2,670,670,52,0.52,0.53,0.525,0.6429459,0.92062075,46843,0.44898918,0.94897167
100,prime_W2,670,670,53,0.53,0.54,0.535,1.745718,0.84436267,46569,1.9406043,0.85756067
100,prime_W2,670,670,54,0.54,0.55,0.545,0.35503174,0.92256849,46695,0.42070886,0.9477372
100,prime_W2,670,670,55,0.55,0.56,0.555,0.93283453,0.94316298,46617,0.82004419,0.95224138
100,prime_W2,670,670,56,0.56,0.57,0.565,0.21179314,0.9422028,46687,-0.073296635,0.97169799
100,prime_W2,670,670,57,0.57,0.58,0.575,1.7475183,0.98622166,46659,1.8322296,1.0163843
100,prime_W2,670,670,58,0.58,0.59,0.585,0.99492622,0.98055056,46549,0.98549915,0.99056612
100,prime_W2,670,670,59,0.59,0.6,0.595,0.36128042,1.0044045,46730,0.23389685,1.004529
100,prime_W2,670,670,60,0.6,0.61,0.605,-0.1092978,0.93907527,46546,-0.13573669,0.93939691
100,prime_W2,670,670,61,0.61,0.62,0.615,-0.32460065,1.0026367,46303,-0.20041898,1.0235861
100,prime_W2,670,670,62,0.62,0.63,0.625,0.83242908,1.0076682,46250,1.0180541,1.0137318
100,prime_W2,670,670,63,0.63,0.64,0.635,-0.61187707,1.0080451,46215,-0.46037001,1.0254436
100,prime_W2,670,670,64,0.64,0.65,0.645,-1.742006,1.0016716,46033,-1.4163535,1.02639
100,prime_W2,670,670,65,0.65,0.66,0.655,-1.878355,1.0316713,45659,-2.2644386,1.086215
100,prime_W2,670,670,66,0.66,0.67,0.665,-3.0471386,1.0252112,45957,-2.9655983,1.0450699
100,prime_W2,670,670,67,0.67,0.68,0.675,-0.99885634,1.053391,45625,-0.96043836,1.0823463
100,prime_W2,670,670,68,0.68,0.69,0.685,0.015230825,1.0598885,45777,-0.18764882,1.0654926
100,prime_W2,670,670,69,0.69,0.7,0.695,-1.3560114,0.97950194,45492,-1.2895894,1.0312041
100,prime_W2,670,670,70,0.7,0.71,0.705,-1.639387,1.0577366,45556,-1.4568224,1.0940176
100,prime_W2,670,670,71,0.71,0.72,0.715,-0.023086732,1.0853638,45547,-0.181417,1.1012752
100,prime_W2,670,670,72,0.72,0.73,0.725,-1.9727084,1.1200357,45596,-1.8345469,1.1430068
100,prime_W2,670,670,73,0.73,0.74,0.735,-1.4045757,1.0555445,45371,-1.5378766,1.0743178
100,prime_W2,670,670,74,0.74,0.75,0.745,-2.2579702,1.0358045,45310,-2.0248731,1.0694965
100,prime_W2,670,670,75,0.75,0.76,0.755,-1.2591995,1.0743754,45297,-1.1332318,1.0821787
100,prime_W2,670,670,76,0.76,0.77,0.765,-2.9151352,1.0991075,45380,-2.642067,1.1026811
100,prime_W2,670,670,77,0.77,0.78,0.775,-2.402746,1.0998092,45152,-2.5600195,1.1377437
100,prime_W2,670,670,78,0.78,0.79,0.785,-1.9340725,1.1465137,45251,-1.6235221,1.1696407
100,prime_W2,670,670,79,0.79,0.8,0.795,-5.066447,1.1612844,45031,-4.7628745,1.1737373
100,prime_W2,670,670,80,0.8,0.81,0.805,-3.2972123,1.1235802,45125,-3.1448199,1.1363797
100,prime_W2,670,670,81,0.81,0.82,0.815,-1.2086443,1.1433611,45312,-1.1475547,1.1595702
100,prime_W2,670,670,82,0.82,0.83,0.825,-3.2069937,1.1658459,45081,-3.1022382,1.1965772
100,prime_W2,670,670,83,0.83,0.84,0.835,-0.4944231,1.1759976,45086,-0.56838043,1.1979131
100,prime_W2,670,670,84,0.84,0.85,0.845,-3.4850371,1.1544424,44845,-3.6222544,1.1638387
100,prime_W2,670,670,85,0.85,0.86,0.855,-2.6288645,1.1910129,44617,-2.3811776,1.2202264
100,prime_W2,670,670,86,0.86,0.87,0.865,-1.0144015,1.2747555,44983,-0.8338928,1.2922421
100,prime_W2,670,670,87,0.87,0.88,0.875,-0.39336164,1.2035885,44728,-0.61726435,1.2447247
100,prime_W2,670,670,88,0.88,0.89,0.885,-1.5647344,1.1985454,44666,-1.5839565,1.2192658
100,prime_W2,670,670,89,0.89,0.9,0.895,-4.5249157,1.1610047,44426,-4.4690271,1.181804
100,prime_W2,670,670,90,0.9,0.91,0.905,-3.304056,1.1859377,44576,-3.0964645,1.2372078
100,prime_W2,670,670,91,0.91,0.92,0.915,-0.34035447,1.1765713,44610,-0.052858104,1.2039565
100,prime_W2,670,670,92,0.92,0.93,0.925,-1.0863625,1.2173963,44265,-0.81660454,1.2650488
100,prime_W2,670,670,93,0.93,0.94,0.935,-1.4783068,1.2552094,44502,-1.6315671,1.2875186
100,prime_W2,670,670,94,0.94,0.95,0.945,-2.3455578,1.2354548,44605,-2.4088107,1.2467081
100,prime_W2,670,670,95,0.95,0.96,0.955,-2.3933821,1.2746518,44549,-2.2973355,1.3109893
100,prime_W2,670,670,96,0.96,0.97,0.965,-1.1416279,1.2964441,44431,-1.3675812,1.3152474
100,prime_W2,670,670,97,0.97,0.98,0.975,-2.3641592,1.2832641,44628,-2.367908,1.2989342
100,prime_W2,670,670,98,0.98,0.99,0.985,1.3010346,1.2708522,44300,1.19,1.2857924
100,prime_W2,670,670,99,0.99,1,0.995,-2.4826652,1.223842,44841,-2.6721973,1.2350764
100,rough7_composite_W1,3858,3858,0,0,0.01,0.005,0.04304706,0.026713993,234229,0.038253163,0.028048455
100,rough7_composite_W1,3858,3858,1,0.01,0.02,0.015,0.44258885,0.049563527,180752,0.46537798,0.055021971
100,rough7_composite_W1,3858,3858,2,0.02,0.03,0.025,0.71724965,0.064244707,168183,0.75144337,0.070086899
100,rough7_composite_W1,3858,3858,3,0.03,0.04,0.035,1.2064812,0.076389778,160935,1.2209153,0.083282466
100,rough7_composite_W1,3858,3858,4,0.04,0.05,0.045,1.0923922,0.09168429,154956,1.0693294,0.10006167
100,rough7_composite_W1,3858,3858,5,0.05,0.06,0.055,0.9414947,0.099896656,151164,0.96155169,0.10935284
100,rough7_composite_W1,3858,3858,6,0.06,0.07,0.065,0.94597614,0.10864385,147395,0.98282845,0.11714176
100,rough7_composite_W1,3858,3858,7,0.07,0.08,0.075,0.93425103,0.12140564,145290,0.9389841,0.13248232
100,rough7_composite_W1,3858,3858,8,0.08,0.09,0.085,0.72419017,0.12694235,143774,0.79824586,0.1369938
100,rough7_composite_W1,3858,3858,9,0.09,0.1,0.095,0.69668205,0.13679614,141046,0.7442182,0.15050002
100,rough7_composite_W1,3858,3858,10,0.1,0.11,0.105,0.27701583,0.14696899,139621,0.25743978,0.15998897
100,rough7_composite_W1,3858,3858,11,0.11,0.12,0.115,0.41918805,0.15606773,137861,0.40184679,0.17007393
100,rough7_composite_W1,3858,3858,12,0.12,0.13,0.125,0.17912205,0.16259231,136977,0.21931419,0.1769487
100,rough7_composite_W1,3858,3858,13,0.13,0.14,0.135,0.077392086,0.1626677,135870,0.11069405,0.17722975
100,rough7_composite_W1,3858,3858,14,0.14,0.15,0.145,0.22036894,0.17459042,134462,0.20365605,0.18697558
100,rough7_composite_W1,3858,3858,15,0.15,0.16,0.155,-0.22398357,0.17973487,133741,-0.26235784,0.19252544
100,rough7_composite_W1,3858,3858,16,0.16,0.17,0.165,-0.25082254,0.18958328,131594,-0.28598568,0.20745068
100,rough7_composite_W1,3858,3858,17,0.17,0.18,0.175,-0.31509356,0.19341963,131568,-0.37910434,0.21138004
100,rough7_composite_W1,3858,3858,18,0.18,0.19,0.185,-0.22956692,0.19670091,130805,-0.22454799,0.21098333
100,rough7_composite_W1,3858,3858,19,0.19,0.2,0.195,-0.29013877,0.20546457,130723,-0.27173489,0.2203278
100,rough7_composite_W1,3858,3858,20,0.2,0.21,0.205,-0.37006652,0.21350749,129832,-0.32605213,0.23094748
100,rough7_composite_W1,3858,3858,21,0.21,0.22,0.215,0.35837372,0.22127161,129364,0.33631459,0.23858143
100,rough7_composite_W1,3858,3858,22,0.22,0.23,0.225,-0.35528704,0.22908332,127897,-0.41145609,0.24649657
100,rough7_composite_W1,3858,3858,23,0.23,0.24,0.235,0.13621148,0.23124219,126999,0.14443421,0.24994347
100,rough7_composite_W1,3858,3858,24,0.24,0.25,0.245,0.043181522,0.23813579,126050,0.026465688,0.25893869
100,rough7_composite_W1,3858,3858,25,0.25,0.26,0.255,-0.10080353,0.23915242,126449,-0.1379054,0.258881
100,rough7_composite_W1,3858,3858,26,0.26,0.27,0.265,-0.335777,0.2467036,126227,-0.3111141,0.26294189
100,rough7_composite_W1,3858,3858,27,0.27,0.28,0.275,0.26317176,0.25545818,125300,0.16629689,0.27669495
100,rough7_composite_W1,3858,3858,28,0.28,0.29,0.285,0.47038642,0.24826919,124534,0.38564569,0.27025481
100,rough7_composite_W1,3858,3858,29,0.29,0.3,0.295,0.38694197,0.25954843,124277,0.30433628,0.28319209
100,rough7_composite_W1,3858,3858,30,0.3,0.31,0.305,0.58406059,0.26414855,123823,0.50527769,0.28548541
100,rough7_composite_W1,3858,3858,31,0.31,0.32,0.315,0.50855672,0.27179273,123973,0.46036637,0.29044698
100,rough7_composite_W1,3858,3858,32,0.32,0.33,0.325,0.77014492,0.26946204,123436,0.77828186,0.29212108
100,rough7_composite_W1,3858,3858,33,0.33,0.34,0.335,0.52241636,0.28033718,123243,0.67677677,0.29990421
100,rough7_composite_W1,3858,3858,34,0.34,0.35,0.345,1.2820459,0.28016847,122100,1.2533661,0.30602393
100,rough7_composite_W1,3858,3858,35,0.35,0.36,0.355,1.2467587,0.28641563,122492,1.0588447,0.30850659
100,rough7_composite_W1,3858,3858,36,0.36,0.37,0.365,1.3143385,0.28677929,121899,1.2175654,0.3042318
100,rough7_composite_W1,3858,3858,37,0.37,0.38,0.375,1.6072626,0.29608152,121062,1.501652,0.32160532
100,rough7_composite_W1,3858,3858,38,0.38,0.39,0.385,1.6450306,0.30111128,120359,1.6992664,0.32888704
100,rough7_composite_W1,3858,3858,39,0.39,0.4,0.395,1.470593,0.30338079,120364,1.4560583,0.32630399
100,rough7_composite_W1,3858,3858,40,0.4,0.41,0.405,1.5724447,0.30158866,120204,1.5860953,0.32435661
100,rough7_composite_W1,3858,3858,41,0.41,0.42,0.415,1.7254064,0.31520874,119794,1.7431841,0.34072723
100,rough7_composite_W1,3858,3858,42,0.42,0.43,0.425,0.89508211,0.31187171,119283,0.86407116,0.33681574
100,rough7_composite_W1,3858,3858,43,0.43,0.44,0.435,1.7911905,0.32528942,118943,1.6706406,0.35068125
100,rough7_composite_W1,3858,3858,44,0.44,0.45,0.445,1.3251624,0.32959665,119901,1.3367195,0.35888711
100,rough7_composite_W1,3858,3858,45,0.45,0.46,0.455,2.0741814,0.32581557,118777,2.1888413,0.35124286
100,rough7_composite_W1,3858,3858,46,0.46,0.47,0.465,1.9796167,0.33554684,118673,2.0179906,0.36220739
100,rough7_composite_W1,3858,3858,47,0.47,0.48,0.475,1.5271733,0.34191657,118981,1.567931,0.36499823
100,rough7_composite_W1,3858,3858,48,0.48,0.49,0.485,1.2663621,0.34001793,118843,1.2064152,0.36169666
100,rough7_composite_W1,3858,3858,49,0.49,0.5,0.495,1.0348354,0.34987645,118516,1.0535793,0.37374821
100,rough7_composite_W1,3858,3858,50,0.5,0.51,0.505,2.1084132,0.35578218,117398,2.2445953,0.38651892
100,rough7_composite_W1,3858,3858,51,0.51,0.52,0.515,1.9371139,0.35938519,117472,1.9919981,0.38746515
100,rough7_composite_W1,3858,3858,52,0.52,0.53,0.525,1.8962513,0.35409558,117089,1.9500124,0.38051396
100,rough7_composite_W1,3858,3858,53,0.53,0.54,0.535,0.29112552,0.36257999,116669,0.17318225,0.39499609
100,rough7_composite_W1,3858,3858,54,0.54,0.55,0.545,0.82428945,0.36342228,116820,0.78612395,0.38791669
100,rough7_composite_W1,3858,3858,55,0.55,0.56,0.555,1.2700097,0.37313813,116634,1.3576573,0.40066164
100,rough7_composite_W1,3858,3858,56,0.56,0.57,0.565,0.94774837,0.37381099,116184,0.86264029,0.3979297
100,rough7_composite_W1,3858,3858,57,0.57,0.58,0.575,0.53344753,0.38316246,116042,0.54385481,0.41692916
100,rough7_composite_W1,3858,3858,58,0.58,0.59,0.585,0.88367907,0.37885378,116472,1.1461639,0.4037096
100,rough7_composite_W1,3858,3858,59,0.59,0.6,0.595,0.8316026,0.38484354,115403,0.84327097,0.41470847
100,rough7_composite_W1,3858,3858,60,0.6,0.61,0.605,0.36510321,0.39102625,115268,0.5294184,0.42023469
100,rough7_composite_W1,3858,3858,61,0.61,0.62,0.615,0.62714686,0.38819679,115535,0.73173497,0.41143194
100,rough7_composite_W1,3858,3858,62,0.62,0.63,0.625,-0.62253163,0.38937001,114393,-0.58118941,0.42470633
100,rough7_composite_W1,3858,3858,63,0.63,0.64,0.635,-0.27803678,0.3887759,114885,-0.30202376,0.41761811
100,rough7_composite_W1,3858,3858,64,0.64,0.65,0.645,-0.3843467,0.40297047,114426,-0.67548459,0.43174745
100,rough7_composite_W1,3858,3858,65,0.65,0.66,0.655,-0.49420198,0.40705552,114607,-0.44523458,0.4412071
100,rough7_composite_W1,3858,3858,66,0.66,0.67,0.665,-0.67223631,0.40688919,113823,-0.43890953,0.43978092
100,rough7_composite_W1,3858,3858,67,0.67,0.68,0.675,-0.94220472,0.41012941,114936,-0.94376871,0.43969119
100,rough7_composite_W1,3858,3858,68,0.68,0.69,0.685,-1.1858197,0.40748599,114309,-1.2782546,0.43828206
100,rough7_composite_W1,3858,3858,69,0.69,0.7,0.695,-1.4975098,0.42212947,114269,-1.548924,0.45906379
100,rough7_composite_W1,3858,3858,70,0.7,0.71,0.705,-1.3283426,0.42328489,113895,-1.3697441,0.45214562
100,rough7_composite_W1,3858,3858,71,0.71,0.72,0.715,-1.5092285,0.43265511,113711,-1.6056758,0.46746227
100,rough7_composite_W1,3858,3858,72,0.72,0.73,0.725,-2.5295246,0.43413669,113035,-2.4200469,0.4719821
100,rough7_composite_W1,3858,3858,73,0.73,0.74,0.735,-3.0950375,0.43250472,113574,-3.3504763,0.46944932
100,rough7_composite_W1,3858,3858,74,0.74,0.75,0.745,-2.3790144,0.43529992,113405,-2.510436,0.46789885
100,rough7_composite_W1,3858,3858,75,0.75,0.76,0.755,-1.6276677,0.44799148,113568,-1.5613729,0.47509716
100,rough7_composite_W1,3858,3858,76,0.76,0.77,0.765,-2.5862159,0.4487987,112705,-2.8490218,0.48993799
100,rough7_composite_W1,3858,3858,77,0.77,0.78,0.775,-1.6444947,0.43653819,112677,-1.6808133,0.46478014
100,rough7_composite_W1,3858,3858,78,0.78,0.79,0.785,-1.7752621,0.44539749,112848,-1.8255352,0.48030522
100,rough7_composite_W1,3858,3858,79,0.79,0.8,0.795,-2.1856495,0.45070604,112301,-2.2333728,0.48144345
100,rough7_composite_W1,3858,3858,80,0.8,0.81,0.805,-2.208022,0.45723365,112200,-2.0929412,0.49456698
100,rough7_composite_W1,3858,3858,81,0.81,0.82,0.815,-3.1076178,0.45886688,112342,-2.9061259,0.49691258
100,rough7_composite_W1,3858,3858,82,0.82,0.83,0.825,-1.8769448,0.45446462,111739,-1.909217,0.48961778
100,rough7_composite_W1,3858,3858,83,0.83,0.84,0.835,-2.3837362,0.46045608,112271,-2.4792956,0.4932184
100,rough7_composite_W1,3858,3858,84,0.84,0.85,0.845,-2.7990497,0.46007176,111902,-2.8690908,0.49225327
100,rough7_composite_W1,3858,3858,85,0.85,0.86,0.855,-2.0019073,0.46637311,111863,-2.062362,0.503864
100,rough7_composite_W1,3858,3858,86,0.86,0.87,0.865,-2.6300648,0.46530899,111823,-2.580301,0.49415369
100,rough7_composite_W1,3858,3858,87,0.87,0.88,0.875,-1.8977403,0.4726719,111738,-1.8521183,0.50545572
100,rough7_composite_W1,3858,3858,88,0.88,0.89,0.885,-2.4181178,0.48489338,111395,-2.3192423,0.52511563
100,rough7_composite_W1,3858,3858,89,0.89,0.9,0.895,-2.5971872,0.48272502,111747,-2.5817874,0.51319706
100,rough7_composite_W1,3858,3858,90,0.9,0.91,0.905,-2.6600155,0.48892587,111188,-2.528834,0.52757588
100,rough7_composite_W1,3858,3858,91,0.91,0.92,0.915,-2.7766424,0.49280079,110644,-2.636537,0.52677195
100,rough7_composite_W1,3858,3858,92,0.92,0.93,0.925,-2.7432304,0.49850051,110750,-2.8413905,0.53425201
100,rough7_composite_W1,3858,3858,93,0.93,0.94,0.935,-2.7444391,0.50122361,110779,-2.8393107,0.53976136
100,rough7_composite_W1,3858,3858,94,0.94,0.95,0.945,-1.7057639,0.49915435,110147,-1.5697568,0.53223466
100,rough7_composite_W1,3858,3858,95,0.95,0.96,0.955,-1.1464043,0.49609817,110269,-1.2222383,0.53760944
100,rough7_composite_W1,3858,3858,96,0.96,0.97,0.965,-1.4871087,0.50788407,109976,-1.356596,0.5515001
100,rough7_composite_W1,3858,3858,97,0.97,0.98,0.975,-1.6992414,0.51737315,110359,-1.677208,0.55945108
100,rough7_composite_W1,3858,3858,98,0.98,0.99,0.985,-1.4728424,0.51118758,110042,-1.874139,0.55028731
100,rough7_composite_W1,3858,3858,99,0.99,1,0.995,-1.8373058,0.51086594,109442,-2.0720838,0.55685843
100,rough7_composite_W2,4423,4423,0,0,0.01,0.005,0.11985722,0.027798031,581262,0.11943495,0.027183983
100,rough7_composite_W2,4423,4423,1,0.01,0.02,0.015,0.41454221,0.050604421,464278,0.42194547,0.051978139
100,rough7_composite_W2,4423,4423,2,0.02,0.03,0.025,0.87057322,0.066211565,432350,0.87324621,0.068736058
100,rough7_composite_W2,4423,4423,3,0.03,0.04,0.035,1.1541913,0.076850718,412705,1.1805842,0.079136427
100,rough7_composite_W2,4423,4423,4,0.04,0.05,0.045,1.1659419,0.089837209,402688,1.168227,0.09259478
100,rough7_composite_W2,4423,4423,5,0.05,0.06,0.055,1.2735529,0.099196631,392444,1.3182543,0.10222132
100,rough7_composite_W2,4423,4423,6,0.06,0.07,0.065,0.93273078,0.11215099,386948,0.8988417,0.11522272
100,rough7_composite_W2,4423,4423,7,0.07,0.08,0.075,1.0932843,0.11880266,378914,1.1169315,0.12188933
100,rough7_composite_W2,4423,4423,8,0.08,0.09,0.085,0.99972338,0.12707402,371944,1.0309778,0.13116231
100,rough7_composite_W2,4423,4423,9,0.09,0.1,0.095,0.71754521,0.13501867,371432,0.73406707,0.13804312
100,rough7_composite_W2,4423,4423,10,0.1,0.11,0.105,0.32573729,0.14451882,367549,0.34563555,0.14811198
100,rough7_composite_W2,4423,4423,11,0.11,0.12,0.115,0.068731753,0.1541216,360218,0.033812858,0.1584738
100,rough7_composite_W2,4423,4423,12,0.12,0.13,0.125,0.10756922,0.15870022,357915,0.15795091,0.16358311
100,rough7_composite_W2,4423,4423,13,0.13,0.14,0.135,-0.14126057,0.16330779,356074,-0.102313,0.16734618
100,rough7_composite_W2,4423,4423,14,0.14,0.15,0.145,-0.14176126,0.16960774,352452,-0.16280231,0.17413448
100,rough7_composite_W2,4423,4423,15,0.15,0.16,0.155,-0.30769373,0.18039743,352397,-0.32472183,0.18354282
100,rough7_composite_W2,4423,4423,16,0.16,0.17,0.165,-0.38059133,0.18643595,349717,-0.41169574,0.19110716
100,rough7_composite_W2,4423,4423,17,0.17,0.18,0.175,-0.29716189,0.19221238,346717,-0.33548975,0.19594709
100,rough7_composite_W2,4423,4423,18,0.18,0.19,0.185,-0.40239573,0.1969417,345690,-0.36892881,0.20133361
100,rough7_composite_W2,4423,4423,19,0.19,0.2,0.195,-0.28650438,0.20247875,339150,-0.31968451,0.21023254
100,rough7_composite_W2,4423,4423,20,0.2,0.21,0.205,-0.43204585,0.21280926,339929,-0.45769852,0.21854967
100,rough7_composite_W2,4423,4423,21,0.21,0.22,0.215,-0.40468079,0.21640178,338330,-0.34328023,0.22272005
100,rough7_composite_W2,4423,4423,22,0.22,0.23,0.225,0.26422506,0.22310899,338681,0.20099445,0.22634343
100,rough7_composite_W2,4423,4423,23,0.23,0.24,0.235,0.20740223,0.22921126,338285,0.21134842,0.23261552
100,rough7_composite_W2,4423,4423,24,0.24,0.25,0.245,0.69216007,0.23694378,336582,0.70498422,0.24108288
100,rough7_composite_W2,4423,4423,25,0.25,0.26,0.255,-0.094909148,0.23730667,333395,0.0043941871,0.24253314
100,rough7_composite_W2,4423,4423,26,0.26,0.27,0.265,-0.053800542,0.2428266,332083,-0.061352132,0.24959144
100,rough7_composite_W2,4423,4423,27,0.27,0.28,0.275,0.19165068,0.24901852,331025,0.14518239,0.25460401
100,rough7_composite_W2,4423,4423,28,0.28,0.29,0.285,0.38260266,0.24995964,330157,0.38138219,0.25521757
100,rough7_composite_W2,4423,4423,29,0.29,0.3,0.295,0.21462746,0.2590761,328739,0.21203143,0.26491983
100,rough7_composite_W2,4423,4423,30,0.3,0.31,0.305,0.49434825,0.261658,326592,0.46605244,0.26719584
100,rough7_composite_W2,4423,4423,31,0.31,0.32,0.315,1.1544014,0.27275945,324812,1.1799841,0.28223814
100,rough7_composite_W2,4423,4423,32,0.32,0.33,0.325,0.84473053,0.2685278,324116,0.88302645,0.2740534
100,rough7_composite_W2,4423,4423,33,0.33,0.34,0.335,0.57484224,0.27364749,325917,0.62328446,0.2776552
100,rough7_composite_W2,4423,4423,34,0.34,0.35,0.345,1.2894426,0.28513079,324507,1.2648726,0.29322061
100,rough7_composite_W2,4423,4423,35,0.35,0.36,0.355,1.7606448,0.28127001,323025,1.8434456,0.28725315
100,rough7_composite_W2,4423,4423,36,0.36,0.37,0.365,1.1821279,0.2933685,321688,1.1583553,0.29907121
100,rough7_composite_W2,4423,4423,37,0.37,0.38,0.375,1.4529549,0.2930708,321824,1.3693789,0.29909634
100,rough7_composite_W2,4423,4423,38,0.38,0.39,0.385,1.1622565,0.29634344,320743,1.1158903,0.30097328
100,rough7_composite_W2,4423,4423,39,0.39,0.4,0.395,1.212558,0.29259015,320634,1.2158754,0.29716405
100,rough7_composite_W2,4423,4423,40,0.4,0.41,0.405,1.3724069,0.30892636,318701,1.371916,0.31413591
100,rough7_composite_W2,4423,4423,41,0.41,0.42,0.415,1.6956603,0.30403785,317179,1.6566135,0.31205776
100,rough7_composite_W2,4423,4423,42,0.42,0.43,0.425,1.6041551,0.31242276,319609,1.6372224,0.31535095
100,rough7_composite_W2,4423,4423,43,0.43,0.44,0.435,1.5224709,0.31522698,317391,1.5487616,0.32265811
100,rough7_composite_W2,4423,4423,44,0.44,0.45,0.445,1.5028429,0.31625353,316683,1.4673664,0.32136541
100,rough7_composite_W2,4423,4423,45,0.45,0.46,0.455,1.9139429,0.32294152,315276,1.9526034,0.32909892
100,rough7_composite_W2,4423,4423,46,0.46,0.47,0.465,2.0210843,0.33491298,312989,2.0410526,0.34407327
100,rough7_composite_W2,4423,4423,47,0.47,0.48,0.475,1.9549064,0.34305002,312593,2.0620071,0.35330189
100,rough7_composite_W2,4423,4423,48,0.48,0.49,0.485,1.5439004,0.34887894,312136,1.4982572,0.35754884
100,rough7_composite_W2,4423,4423,49,0.49,0.5,0.495,0.90234864,0.34450898,312848,0.89470286,0.35248045
100,rough7_composite_W2,4423,4423,50,0.5,0.51,0.505,1.866056,0.34700318,312263,1.8700038,0.35388448
100,rough7_composite_W2,4423,4423,51,0.51,0.52,0.515,1.630374,0.35185187,311915,1.5707196,0.35739843
100,rough7_composite_W2,4423,4423,52,0.52,0.53,0.525,1.6752927,0.35136896,310511,1.6538673,0.35868657
100,rough7_composite_W2,4423,4423,53,0.53,0.54,0.535,1.4041489,0.35142998,310421,1.3313661,0.35771202
100,rough7_composite_W2,4423,4423,54,0.54,0.55,0.545,0.92567456,0.35514006,309667,0.96479444,0.36322233
100,rough7_composite_W2,4423,4423,55,0.55,0.56,0.555,0.79259515,0.36495788,309636,0.81975287,0.37246783
100,rough7_composite_W2,4423,4423,56,0.56,0.57,0.565,1.2987544,0.37512487,309066,1.173526,0.38224248
100,rough7_composite_W2,4423,4423,57,0.57,0.58,0.575,0.79758497,0.37000088,309242,0.69101222,0.37674733
100,rough7_composite_W2,4423,4423,58,0.58,0.59,0.585,0.34311078,0.368564,309796,0.3173766,0.37457532
100,rough7_composite_W2,4423,4423,59,0.59,0.6,0.595,-0.3797751,0.37782853,309491,-0.3926447,0.38206898
100,rough7_composite_W2,4423,4423,60,0.6,0.61,0.605,-0.1285832,0.3767487,308500,-0.048690438,0.38460122
100,rough7_composite_W2,4423,4423,61,0.61,0.62,0.615,0.37128553,0.38553044,307395,0.37323314,0.3927456
100,rough7_composite_W2,4423,4423,62,0.62,0.63,0.625,-0.35043872,0.38544312,306863,-0.3026823,0.39523075
100,rough7_composite_W2,4423,4423,63,0.63,0.64,0.635,-0.26106569,0.38760944,305705,-0.1630886,0.39632886
100,rough7_composite_W2,4423,4423,64,0.64,0.65,0.645,-0.89004442,0.39947957,306167,-0.83419506,0.40723007
100,rough7_composite_W2,4423,4423,65,0.65,0.66,0.655,0.31079182,0.39608259,304360,0.2632409,0.40569831
100,rough7_composite_W2,4423,4423,66,0.66,0.67,0.665,-1.2026027,0.40377324,303971,-1.1889851,0.41386933
100,rough7_composite_W2,4423,4423,67,0.67,0.68,0.675,0.33309376,0.40055904,304103,0.44759835,0.40762555
100,rough7_composite_W2,4423,4423,68,0.68,0.69,0.685,-0.4697114,0.40781803,303616,-0.5137081,0.41714548
100,rough7_composite_W2,4423,4423,69,0.69,0.7,0.695,-1.1984794,0.41165434,301827,-1.1104441,0.42355324
100,rough7_composite_W2,4423,4423,70,0.7,0.71,0.705,-2.2627509,0.41122118,301881,-2.2635244,0.41842378
100,rough7_composite_W2,4423,4423,71,0.71,0.72,0.715,-1.0031635,0.41897907,301645,-1.0281092,0.42964772
100,rough7_composite_W2,4423,4423,72,0.72,0.73,0.725,-1.3778943,0.41000551,302568,-1.2980487,0.41980106
100,rough7_composite_W2,4423,4423,73,0.73,0.74,0.735,-2.3529068,0.42696981,300988,-2.303444,0.44049709
100,rough7_composite_W2,4423,4423,74,0.74,0.75,0.745,-1.8421413,0.42776324,301508,-1.9434111,0.43859244
100,rough7_composite_W2,4423,4423,75,0.75,0.76,0.755,-1.5629844,0.42470116,300602,-1.5589484,0.43521659
100,rough7_composite_W2,4423,4423,76,0.76,0.77,0.765,-2.1423748,0.43100613,300455,-2.1040688,0.44361752
100,rough7_composite_W2,4423,4423,77,0.77,0.78,0.775,-2.1694089,0.43377789,300386,-2.2359264,0.44293061
100,rough7_composite_W2,4423,4423,78,0.78,0.79,0.785,-1.9484347,0.44225993,300036,-1.938694,0.45109255
100,rough7_composite_W2,4423,4423,79,0.79,0.8,0.795,-2.8978449,0.44104672,298962,-2.9264321,0.45023612
100,rough7_composite_W2,4423,4423,80,0.8,0.81,0.805,-2.3392141,0.43852788,298959,-2.3807278,0.44741997
100,rough7_composite_W2,4423,4423,81,0.81,0.82,0.815,-2.6875015,0.44765936,299355,-2.7041439,0.45709454
100,rough7_composite_W2,4423,4423,82,0.82,0.83,0.825,-2.3694495,0.46283976,299479,-2.4412864,0.47145747
100,rough7_composite_W2,4423,4423,83,0.83,0.84,0.835,-2.2026574,0.45117036,299062,-2.1380583,0.45790488
100,rough7_composite_W2,4423,4423,84,0.84,0.85,0.845,-2.4277666,0.45759715,297728,-2.520774,0.46792433
100,rough7_composite_W2,4423,4423,85,0.85,0.86,0.855,-2.2705837,0.44940686,297128,-2.198507,0.46060183
100,rough7_composite_W2,4423,4423,86,0.86,0.87,0.865,-1.9544948,0.45718356,297082,-1.9872594,0.46556447
100,rough7_composite_W2,4423,4423,87,0.87,0.88,0.875,-1.735434,0.46963771,296905,-1.7450195,0.4803333
100,rough7_composite_W2,4423,4423,88,0.88,0.89,0.885,-3.0776751,0.46932682,296326,-3.019978,0.48222738
100,rough7_composite_W2,4423,4423,89,0.89,0.9,0.895,-1.727686,0.47444934,295325,-1.7224109,0.48732251
100,rough7_composite_W2,4423,4423,90,0.9,0.91,0.905,-2.7370423,0.48168374,295352,-2.6201956,0.49353662
100,rough7_composite_W2,4423,4423,91,0.91,0.92,0.915,-1.732643,0.47403024,295628,-1.6455376,0.48444186
100,rough7_composite_W2,4423,4423,92,0.92,0.93,0.925,-1.5038062,0.48155576,295915,-1.485707,0.49157828
100,rough7_composite_W2,4423,4423,93,0.93,0.94,0.935,-1.0861729,0.48252402,296425,-1.2122324,0.49296111
100,rough7_composite_W2,4423,4423,94,0.94,0.95,0.945,-2.0118576,0.48718719,296328,-1.9428876,0.4954145
100,rough7_composite_W2,4423,4423,95,0.95,0.96,0.955,-1.8128412,0.47838451,295239,-1.8464769,0.48869053
100,rough7_composite_W2,4423,4423,96,0.96,0.97,0.965,-1.7941915,0.49836317,295902,-1.6029834,0.5073141
100,rough7_composite_W2,4423,4423,97,0.97,0.98,0.975,-1.7923763,0.49305114,295459,-1.7045681,0.50201882
100,rough7_composite_W2,4423,4423,98,0.98,0.99,0.985,-0.89928285,0.50993476,293841,-0.94132881,0.52128615
100,rough7_composite_W2,4423,4423,99,0.99,1,0.995,-1.0573711,0.49766194,294369,-1.0268574,0.50347305
100,all_W1,176159,176159,0,0,0.01,0.005,0.43573831,0.0036315661,10836459,0.42212193,0.0037862531
100,all_W1,176159,176159,1,0.01,0.02,0.015,1.0227212,0.0067455003,8364514,1.0528047,0.0074741461
100,all_W1,176159,176159,2,0.02,0.03,0.025,1.3743483,0.0092287474,7775378,1.4081425,0.010135742
100,all_W1,176159,176159,3,0.03,0.04,0.035,1.4711675,0.011292683,7454240,1.4995499,0.012312564
100,all_W1,176159,176159,4,0.04,0.05,0.045,1.4112442,0.013158508,7172949,1.4368492,0.01437455
100,all_W1,176159,176159,5,0.05,0.06,0.055,1.3515125,0.014591878,7013929,1.3674597,0.015868434
100,all_W1,176159,176159,6,0.06,0.07,0.065,1.081285,0.016330837,6804043,1.1084814,0.017852864
100,all_W1,176159,176159,7,0.07,0.08,0.075,0.7820074,0.017844015,6742941,0.78893097,0.019433168
100,all_W1,176159,176159,8,0.08,0.09,0.085,0.60683963,0.018965181,6656600,0.61024772,0.020560107
100,all_W1,176159,176159,9,0.09,0.1,0.095,0.12449227,0.020213683,6529753,0.11877769,0.021955034
100,all_W1,176159,176159,10,0.1,0.11,0.105,-0.029042307,0.021394018,6441804,-0.032114606,0.023274581
100,all_W1,176159,176159,11,0.11,0.12,0.115,-0.44051384,0.022630261,6401660,-0.4549545,0.024549706
100,all_W1,176159,176159,12,0.12,0.13,0.125,-0.64853565,0.023730656,6348859,-0.65969051,0.025719579
100,all_W1,176159,176159,13,0.13,0.14,0.135,-1.1148755,0.024676625,6283227,-1.1372148,0.02681093
100,all_W1,176159,176159,14,0.14,0.15,0.145,-1.2112043,0.025665729,6227179,-1.2302702,0.02782282
100,all_W1,176159,176159,15,0.15,0.16,0.155,-1.4331881,0.026491179,6181112,-1.4623055,0.02870712
100,all_W1,176159,176159,16,0.16,0.17,0.165,-1.6381873,0.02773113,6109916,-1.6836528,0.030169203
100,all_W1,176159,176159,17,0.17,0.18,0.175,-1.8491364,0.02849447,6075443,-1.8909531,0.030909447
100,all_W1,176159,176159,18,0.18,0.19,0.185,-1.9222492,0.029602064,6066284,-1.9581657,0.031956662
100,all_W1,176159,176159,19,0.19,0.2,0.195,-2.0796145,0.030830604,6064188,-2.1019048,0.033167152
100,all_W1,176159,176159,20,0.2,0.21,0.205,-2.0939366,0.031493392,6019050,-2.1195549,0.03396923
100,all_W1,176159,176159,21,0.21,0.22,0.215,-2.1431319,0.032411071,5976286,-2.1918921,0.034957033
100,all_W1,176159,176159,22,0.22,0.23,0.225,-2.2521827,0.032965391,5923514,-2.2769809,0.035632622
100,all_W1,176159,176159,23,0.23,0.24,0.235,-2.0845163,0.033537325,5865395,-2.1066146,0.03636915
100,all_W1,176159,176159,24,0.24,0.25,0.245,-2.1899496,0.034400673,5846304,-2.2103621,0.037306839
100,all_W1,176159,176159,25,0.25,0.26,0.255,-1.4272729,0.035103512,5856224,-1.4546979,0.037902449
100,all_W1,176159,176159,26,0.26,0.27,0.265,-0.9420836,0.036183535,5844873,-0.94197564,0.038951499
100,all_W1,176159,176159,27,0.27,0.28,0.275,-0.53765776,0.036857421,5807944,-0.57234953,0.039787282
100,all_W1,176159,176159,28,0.28,0.29,0.285,-0.084735735,0.037673958,5758326,-0.09838519,0.040895152
100,all_W1,176159,176159,29,0.29,0.3,0.295,0.15826631,0.038521037,5747695,0.15086274,0.041681019
100,all_W1,176159,176159,30,0.3,0.31,0.305,0.4943747,0.039213287,5745378,0.49143103,0.042341689
100,all_W1,176159,176159,31,0.31,0.32,0.315,1.1144875,0.039950203,5751955,1.1124273,0.042929989
100,all_W1,176159,176159,32,0.32,0.33,0.325,1.1762407,0.040615002,5726938,1.1694633,0.043744378
100,all_W1,176159,176159,33,0.33,0.34,0.335,1.4088713,0.041228605,5686906,1.4081326,0.044454081
100,all_W1,176159,176159,34,0.34,0.35,0.345,1.6378577,0.041790479,5664606,1.665289,0.045091242
100,all_W1,176159,176159,35,0.35,0.36,0.355,1.8317094,0.042516105,5653210,1.8552191,0.04580463
100,all_W1,176159,176159,36,0.36,0.37,0.365,1.8827801,0.043292187,5648883,1.869642,0.046559852
100,all_W1,176159,176159,37,0.37,0.38,0.375,2.1836195,0.043510231,5623729,2.1932812,0.046837437
100,all_W1,176159,176159,38,0.38,0.39,0.385,2.4034691,0.043854064,5566310,2.4353638,0.04751386
100,all_W1,176159,176159,39,0.39,0.4,0.395,2.46267,0.04482458,5564455,2.5004138,0.048474213
100,all_W1,176159,176159,40,0.4,0.41,0.405,2.63192,0.045681579,5564374,2.645972,0.049327785
100,all_W1,176159,176159,41,0.41,0.42,0.415,2.8526393,0.046436691,5540816,2.8761386,0.050241058
100,all_W1,176159,176159,42,0.42,0.43,0.425,2.7659141,0.046999212,5528415,2.7731381,0.050679554
100,all_W1,176159,176159,43,0.43,0.44,0.435,2.7171556,0.047887038,5532001,2.7377385,0.051673333
100,all_W1,176159,176159,44,0.44,0.45,0.445,2.8884729,0.048724844,5537842,2.8801004,0.052454095
100,all_W1,176159,176159,45,0.45,0.46,0.455,3.065569,0.049130482,5511585,3.0886861,0.052957969
100,all_W1,176159,176159,46,0.46,0.47,0.465,2.8728697,0.049632496,5510698,2.9197675,0.053191687
100,all_W1,176159,176159,47,0.47,0.48,0.475,3.0759019,0.050215912,5496460,3.1025316,0.054065103
100,all_W1,176159,176159,48,0.48,0.49,0.485,2.7892545,0.050893508,5504751,2.7634552,0.054713148
100,all_W1,176159,176159,49,0.49,0.5,0.495,2.9133611,0.051642129,5473219,2.9427759,0.055577189
100,all_W1,176159,176159,50,0.5,0.51,0.505,2.8951821,0.052122706,5442679,2.918952,0.056200372
100,all_W1,176159,176159,51,0.51,0.52,0.515,2.731111,0.052588433,5436762,2.7413137,0.056723352
100,all_W1,176159,176159,52,0.52,0.53,0.525,2.5813476,0.05299071,5429243,2.5720103,0.057008694
100,all_W1,176159,176159,53,0.53,0.54,0.535,2.4398076,0.053941895,5422260,2.4145862,0.058024489
100,all_W1,176159,176159,54,0.54,0.55,0.545,2.2457057,0.054298987,5411726,2.2496666,0.058482605
100,all_W1,176159,176159,55,0.55,0.56,0.555,2.0234474,0.054794293,5387368,2.0313303,0.059099937
100,all_W1,176159,176159,56,0.56,0.57,0.565,2.2136536,0.055122165,5379069,2.2120547,0.059402675
100,all_W1,176159,176159,57,0.57,0.58,0.575,1.9378402,0.055738597,5383103,1.9425474,0.060148307
100,all_W1,176159,176159,58,0.58,0.59,0.585,1.7408347,0.055959404,5376537,1.7525346,0.060213741
100,all_W1,176159,176159,59,0.59,0.6,0.595,1.5292582,0.056437589,5352532,1.5303484,0.060908862
100,all_W1,176159,176159,60,0.6,0.61,0.605,1.0954601,0.056962067,5342881,1.1047645,0.061325034
100,all_W1,176159,176159,61,0.61,0.62,0.615,0.82664399,0.057418645,5319480,0.8000829,0.061964677
100,all_W1,176159,176159,62,0.62,0.63,0.625,1.237601,0.058135168,5325556,1.2491515,0.0627141
100,all_W1,176159,176159,63,0.63,0.64,0.635,0.49815481,0.058623932,5302887,0.4958533,0.063435718
100,all_W1,176159,176159,64,0.64,0.65,0.645,0.48815941,0.05934741,5297153,0.45791013,0.06408058
100,all_W1,176159,176159,65,0.65,0.66,0.655,0.31925053,0.059993635,5301802,0.30483673,0.064688326
100,all_W1,176159,176159,66,0.66,0.67,0.665,0.26639709,0.060587776,5303296,0.26010409,0.065181463
100,all_W1,176159,176159,67,0.67,0.68,0.675,-0.17600716,0.061015865,5305492,-0.1823469,0.065587603
100,all_W1,176159,176159,68,0.68,0.69,0.685,-0.57080204,0.061296539,5294615,-0.64992469,0.065834181
100,all_W1,176159,176159,69,0.69,0.7,0.695,-0.50937346,0.061824243,5295193,-0.48979933,0.066417473
100,all_W1,176159,176159,70,0.7,0.71,0.705,-1.0704309,0.062418161,5278831,-1.0916049,0.06714838
100,all_W1,176159,176159,71,0.71,0.72,0.715,-0.93003856,0.062639439,5264128,-0.96395965,0.067391008
100,all_W1,176159,176159,72,0.72,0.73,0.725,-1.2930735,0.062880917,5259247,-1.3006932,0.067616332
100,all_W1,176159,176159,73,0.73,0.74,0.735,-1.6644313,0.063612643,5246299,-1.6790671,0.06874254
100,all_W1,176159,176159,74,0.74,0.75,0.745,-1.8368128,0.064064896,5256110,-1.8521483,0.068799746
100,all_W1,176159,176159,75,0.75,0.76,0.755,-2.0607064,0.064612768,5249214,-2.0470951,0.069417564
100,all_W1,176159,176159,76,0.76,0.77,0.765,-2.2786494,0.065096054,5230741,-2.2854295,0.070077069
100,all_W1,176159,176159,77,0.77,0.78,0.775,-2.1226461,0.065085004,5214279,-2.1492494,0.070144249
100,all_W1,176159,176159,78,0.78,0.79,0.785,-2.2190299,0.0659256,5217505,-2.2597362,0.070902844
100,all_W1,176159,176159,79,0.79,0.8,0.795,-2.2262098,0.066818985,5211331,-2.266151,0.071894768
100,all_W1,176159,176159,80,0.8,0.81,0.805,-2.1892584,0.067132586,5203762,-2.2387936,0.072287695
100,all_W1,176159,176159,81,0.81,0.82,0.815,-2.6719226,0.067432904,5180007,-2.6807396,0.072747495
100,all_W1,176159,176159,82,0.82,0.83,0.825,-3.085667,0.067904596,5189761,-3.1327069,0.073134281
100,all_W1,176159,176159,83,0.83,0.84,0.835,-3.1922572,0.068480262,5183666,-3.2415175,0.073628074
100,all_W1,176159,176159,84,0.84,0.85,0.845,-3.0669985,0.068410219,5190395,-3.0857998,0.073567032
100,all_W1,176159,176159,85,0.85,0.86,0.855,-3.475503,0.069597296,5196641,-3.5072534,0.074572675
100,all_W1,176159,176159,86,0.86,0.87,0.865,-3.1729372,0.070238832,5187218,-3.1766332,0.075356265
100,all_W1,176159,176159,87,0.87,0.88,0.875,-3.3278434,0.070527113,5161514,-3.3712763,0.076041625
100,all_W1,176159,176159,88,0.88,0.89,0.885,-3.9169461,0.070794786,5164283,-3.9368224,0.076116754
100,all_W1,176159,176159,89,0.89,0.9,0.895,-3.9533135,0.07139841,5158800,-4.0122453,0.076838232
100,all_W1,176159,176159,90,0.9,0.91,0.905,-3.8523985,0.072033704,5148482,-3.8465066,0.077554051
100,all_W1,176159,176159,91,0.91,0.92,0.915,-3.4129562,0.072388904,5134267,-3.4565635,0.078006243
100,all_W1,176159,176159,92,0.92,0.93,0.925,-3.3394358,0.072756109,5125691,-3.3687838,0.078199323
100,all_W1,176159,176159,93,0.93,0.94,0.935,-3.8150962,0.073290526,5124333,-3.8332015,0.078884077
100,all_W1,176159,176159,94,0.94,0.95,0.945,-3.7951087,0.073853128,5110094,-3.7753219,0.079569049
100,all_W1,176159,176159,95,0.95,0.96,0.955,-3.6240772,0.074350472,5110666,-3.6717715,0.080225657
100,all_W1,176159,176159,96,0.96,0.97,0.965,-3.6885653,0.074753748,5100016,-3.6901492,0.080570706
100,all_W1,176159,176159,97,0.97,0.98,0.975,-3.8506959,0.074678839,5093821,-3.8640237,0.080478706
100,all_W1,176159,176159,98,0.98,0.99,0.985,-3.2748904,0.075530332,5093674,-3.3531575,0.081425111
100,all_W1,176159,176159,99,0.99,1,0.995,-3.3364553,0.075681569,5096745,-3.3407645,0.081614941
100,all_W2,223025,223025,0,0,0.01,0.005,0.44398703,0.0036057076,29425432,0.42572897,0.003517471
100,all_W2,223025,223025,1,0.01,0.02,0.015,1.0439576,0.0065803799,23498259,1.0580191,0.0067833178
100,all_W2,223025,223025,2,0.02,0.03,0.025,1.3749066,0.0088644578,21891394,1.3950949,0.0091445845
100,all_W2,223025,223025,3,0.03,0.04,0.035,1.4812468,0.010777901,20902817,1.5043732,0.0111397
100,all_W2,223025,223025,4,0.04,0.05,0.045,1.4155281,0.012588452,20379510,1.4328519,0.012945364
100,all_W2,223025,223025,5,0.05,0.06,0.055,1.351559,0.013849626,19858354,1.3713936,0.014262957
100,all_W2,223025,223025,6,0.06,0.07,0.065,1.08106,0.015550286,19593841,1.085394,0.015907398
100,all_W2,223025,223025,7,0.07,0.08,0.075,0.7753778,0.016899474,19181700,0.78257615,0.017372732
100,all_W2,223025,223025,8,0.08,0.09,0.085,0.55014834,0.017824836,18833858,0.55394126,0.018398307
100,all_W2,223025,223025,9,0.09,0.1,0.095,0.13483007,0.019195972,18810358,0.13645721,0.019608754
100,all_W2,223025,223025,10,0.1,0.11,0.105,-0.06181376,0.020181755,18621407,-0.055009055,0.020573506
100,all_W2,223025,223025,11,0.11,0.12,0.115,-0.48570921,0.0212334,18222497,-0.48850451,0.021860655
100,all_W2,223025,223025,12,0.12,0.13,0.125,-0.70489563,0.022382657,18113505,-0.71354859,0.023009265
100,all_W2,223025,223025,13,0.13,0.14,0.135,-1.1418049,0.023327739,18058705,-1.1426621,0.023866176
100,all_W2,223025,223025,14,0.14,0.15,0.145,-1.3153252,0.024061664,17828982,-1.3290764,0.024694679
100,all_W2,223025,223025,15,0.15,0.16,0.155,-1.4561,0.025070207,17824191,-1.4650459,0.025600281
100,all_W2,223025,223025,16,0.16,0.17,0.165,-1.7936051,0.026267257,17722707,-1.7972041,0.026776894
100,all_W2,223025,223025,17,0.17,0.18,0.175,-1.9423744,0.026892263,17558365,-1.9510714,0.027473567
100,all_W2,223025,223025,18,0.18,0.19,0.185,-2.00733,0.027852179,17482968,-2.012684,0.028438897
100,all_W2,223025,223025,19,0.19,0.2,0.195,-2.1277792,0.028810216,17202414,-2.1508152,0.029679985
100,all_W2,223025,223025,20,0.2,0.21,0.205,-2.2410356,0.029614182,17182896,-2.270639,0.030444909
100,all_W2,223025,223025,21,0.21,0.22,0.215,-2.2270382,0.03024457,17135965,-2.2440369,0.031044352
100,all_W2,223025,223025,22,0.22,0.23,0.225,-2.3329036,0.031008425,17147794,-2.3355635,0.03165056
100,all_W2,223025,223025,23,0.23,0.24,0.235,-2.2249878,0.031781509,17132624,-2.2157729,0.0323074
100,all_W2,223025,223025,24,0.24,0.25,0.245,-2.23604,0.032511304,17067511,-2.2395758,0.033041937
100,all_W2,223025,223025,25,0.25,0.26,0.255,-1.4872507,0.033023845,16865669,-1.4970518,0.033807465
100,all_W2,223025,223025,26,0.26,0.27,0.265,-0.97096899,0.03392805,16809845,-0.97589823,0.034714674
100,all_W2,223025,223025,27,0.27,0.28,0.275,-0.53632235,0.03454007,16742392,-0.53579984,0.035326549
100,all_W2,223025,223025,28,0.28,0.29,0.285,-0.2484507,0.035463849,16719154,-0.24560663,0.036180429
100,all_W2,223025,223025,29,0.29,0.3,0.295,0.15881153,0.036169669,16665766,0.15783595,0.036896992
100,all_W2,223025,223025,30,0.3,0.31,0.305,0.4733108,0.03659358,16522129,0.46308651,0.037539723
100,all_W2,223025,223025,31,0.31,0.32,0.315,1.0165306,0.037340924,16455430,1.017389,0.038362308
100,all_W2,223025,223025,32,0.32,0.33,0.325,1.2052018,0.037923477,16405134,1.2229149,0.038916802
100,all_W2,223025,223025,33,0.33,0.34,0.335,1.3976084,0.038719096,16473193,1.4068749,0.039556381
100,all_W2,223025,223025,34,0.34,0.35,0.345,1.5635737,0.039283163,16448720,1.5692444,0.040080177
100,all_W2,223025,223025,35,0.35,0.36,0.355,1.8127767,0.039765772,16367075,1.8242524,0.040608703
100,all_W2,223025,223025,36,0.36,0.37,0.365,1.942649,0.040414768,16296561,1.9381091,0.041303608
100,all_W2,223025,223025,37,0.37,0.38,0.375,2.1603532,0.040947666,16302913,2.1642244,0.041776304
100,all_W2,223025,223025,38,0.38,0.39,0.385,2.3570466,0.041333169,16249373,2.335081,0.042121375
100,all_W2,223025,223025,39,0.39,0.4,0.395,2.3943806,0.042104233,16203888,2.4021959,0.042935837
100,all_W2,223025,223025,40,0.4,0.41,0.405,2.6117305,0.042758436,16117954,2.6238572,0.043722092
100,all_W2,223025,223025,41,0.41,0.42,0.415,2.9124008,0.043353665,16097824,2.9159171,0.044283938
100,all_W2,223025,223025,42,0.42,0.43,0.425,2.7835933,0.044285842,16146956,2.7789349,0.045055001
100,all_W2,223025,223025,43,0.43,0.44,0.435,2.7364463,0.044755979,16082009,2.7379729,0.045644616
100,all_W2,223025,223025,44,0.44,0.45,0.445,2.8696102,0.045296789,16020687,2.8615725,0.04622985
100,all_W2,223025,223025,45,0.45,0.46,0.455,3.0579412,0.046017796,15968347,3.0686802,0.046980139
100,all_W2,223025,223025,46,0.46,0.47,0.465,2.8990589,0.046347721,15890767,2.9093085,0.047480515
100,all_W2,223025,223025,47,0.47,0.48,0.475,3.0362817,0.046928683,15833392,3.0654598,0.048116057
100,all_W2,223025,223025,48,0.48,0.49,0.485,2.8466563,0.047324494,15795953,2.8665233,0.048544636
100,all_W2,223025,223025,49,0.49,0.5,0.495,2.9896635,0.048153222,15818698,2.985241,0.049232789
100,all_W2,223025,223025,50,0.5,0.51,0.505,2.9925928,0.048681503,15805515,3.0081387,0.04972291
100,all_W2,223025,223025,51,0.51,0.52,0.515,2.6732277,0.049249234,15769933,2.6859967,0.050320101
100,all_W2,223025,223025,52,0.52,0.53,0.525,2.5420151,0.049670824,15754082,2.5358298,0.050697934
100,all_W2,223025,223025,53,0.53,0.54,0.535,2.4332015,0.050180914,15709665,2.4534757,0.051325096
100,all_W2,223025,223025,54,0.54,0.55,0.545,2.2685224,0.050658324,15687723,2.2858675,0.051770876
100,all_W2,223025,223025,55,0.55,0.56,0.555,2.1164189,0.05095172,15660336,2.1274552,0.052052583
100,all_W2,223025,223025,56,0.56,0.57,0.565,2.0982261,0.051614535,15666938,2.1027114,0.052689918
100,all_W2,223025,223025,57,0.57,0.58,0.575,1.8093365,0.05198527,15667112,1.8140323,0.052984885
100,all_W2,223025,223025,58,0.58,0.59,0.585,1.7481576,0.052179573,15663254,1.7603227,0.053098008
100,all_W2,223025,223025,59,0.59,0.6,0.595,1.556006,0.05292579,15665844,1.5351891,0.053859296
100,all_W2,223025,223025,60,0.6,0.61,0.605,0.99495584,0.053367703,15630185,1.0035443,0.054224833
100,all_W2,223025,223025,61,0.61,0.62,0.615,0.85579138,0.053783278,15578964,0.84374025,0.054717416
100,all_W2,223025,223025,62,0.62,0.63,0.625,1.1450703,0.054428578,15525754,1.1397016,0.055506871
100,all_W2,223025,223025,63,0.63,0.64,0.635,0.60161361,0.054927891,15514730,0.60783423,0.055886609
100,all_W2,223025,223025,64,0.64,0.65,0.645,0.50625113,0.055597132,15460560,0.51604903,0.056713837
100,all_W2,223025,223025,65,0.65,0.66,0.655,0.36381032,0.05582637,15433356,0.37005788,0.056984979
100,all_W2,223025,223025,66,0.66,0.67,0.665,0.17604885,0.056459761,15389180,0.161532,0.057660171
100,all_W2,223025,223025,67,0.67,0.68,0.675,-0.2108877,0.056867761,15385286,-0.23011395,0.058091428
100,all_W2,223025,223025,68,0.68,0.69,0.685,-0.59461646,0.057151222,15357207,-0.60787714,0.058429045
100,all_W2,223025,223025,69,0.69,0.7,0.695,-0.5489333,0.057618127,15291189,-0.54854858,0.059097251
100,all_W2,223025,223025,70,0.7,0.71,0.705,-1.1745883,0.057889845,15268600,-1.1754985,0.05924771
100,all_W2,223025,223025,71,0.71,0.72,0.715,-1.0249921,0.058454045,15291279,-1.0341114,0.059732471
100,all_W2,223025,223025,72,0.72,0.73,0.725,-1.3103479,0.058837019,15301316,-1.3091583,0.060048707
100,all_W2,223025,223025,73,0.73,0.74,0.735,-1.5972519,0.059304348,15269552,-1.6132371,0.060630629
100,all_W2,223025,223025,74,0.74,0.75,0.745,-1.8283959,0.059673092,15231932,-1.8260914,0.061050692
100,all_W2,223025,223025,75,0.75,0.76,0.755,-2.1095213,0.06011384,15231821,-2.1117236,0.061398169
100,all_W2,223025,223025,76,0.76,0.77,0.765,-2.3510647,0.06075059,15217292,-2.3576469,0.062075843
100,all_W2,223025,223025,77,0.77,0.78,0.775,-2.2463644,0.060856895,15206599,-2.2445111,0.062057551
100,all_W2,223025,223025,78,0.78,0.79,0.785,-2.32435,0.061655667,15189918,-2.3267503,0.062836767
100,all_W2,223025,223025,79,0.79,0.8,0.795,-2.3113093,0.062293665,15147277,-2.334014,0.063669614
100,all_W2,223025,223025,80,0.8,0.81,0.805,-2.3048599,0.062501208,15152898,-2.2986543,0.063754373
100,all_W2,223025,223025,81,0.81,0.82,0.815,-2.7967419,0.06312575,15167271,-2.8151259,0.064307782
100,all_W2,223025,223025,82,0.82,0.83,0.825,-3.1278951,0.063398548,15163042,-3.1076072,0.064581744
100,all_W2,223025,223025,83,0.83,0.84,0.835,-3.3681632,0.063784589,15134822,-3.3833025,0.065029278
100,all_W2,223025,223025,84,0.84,0.85,0.845,-3.416187,0.063875415,15080233,-3.42327,0.065210173
100,all_W2,223025,223025,85,0.85,0.86,0.855,-3.5092027,0.06431498,15045999,-3.51754,0.065863057
100,all_W2,223025,223025,86,0.86,0.87,0.865,-3.2557082,0.065197013,15023396,-3.2608161,0.066729033
100,all_W2,223025,223025,87,0.87,0.88,0.875,-3.3764898,0.065790384,15035557,-3.389792,0.067168423
100,all_W2,223025,223025,88,0.88,0.89,0.885,-3.967458,0.065946012,14983628,-3.9877824,0.0674395
100,all_W2,223025,223025,89,0.89,0.9,0.895,-3.8846575,0.066202531,14974692,-3.9053806,0.067677262
100,all_W2,223025,223025,90,0.9,0.91,0.905,-3.9150501,0.06700156,14993896,-3.9124632,0.068456211
100,all_W2,223025,223025,91,0.91,0.92,0.915,-3.5198273,0.067260452,14971615,-3.5526789,0.068697458
100,all_W2,223025,223025,92,0.92,0.93,0.925,-3.4687975,0.067780092,14980315,-3.4829728,0.069100906
100,all_W2,223025,223025,93,0.93,0.94,0.935,-3.8983991,0.068363239,14973926,-3.9070871,0.069636736
100,all_W2,223025,223025,94,0.94,0.95,0.945,-3.9963285,0.068896366,14978578,-3.9937523,0.070052223
100,all_W2,223025,223025,95,0.95,0.96,0.955,-4.0059082,0.069253496,14979568,-3.9936168,0.070424052
100,all_W2,223025,223025,96,0.96,0.97,0.965,-3.8626577,0.069690115,14960417,-3.8518978,0.070883262
100,all_W2,223025,223025,97,0.97,0.98,0.975,-4.0349283,0.069994953,14935994,-4.0479737,0.071235168
100,all_W2,223025,223025,98,0.98,0.99,0.985,-3.3373854,0.070238631,14896051,-3.3503217,0.071666944
100,all_W2,223025,223025,99,0.99,1,0.995,-3.4918836,0.07040531,14890722,-3.5018303,0.071723161


==> anc/csv/ss_data_K40.csv <==
# SS eq.(7) LHS on Cremona representatives N<1e5 (data_pN/binsums_K40.npz, S1+S1bad), eps=(-1)^rank; D_ss = K*mean_E[log(N y_ctr)/N * sum eps a_p] (SS normalisation, area-one); se_ss = per-curve cluster SE; M_pw = pairs-weighted mean eps a_p (all primes in bin), se_pw = cluster SE. ss_03_data.py
grid,family,n_classes,weight_sum,bin,y_lo,y_hi,y_ctr,D_ss,se_ss,pairs,M_pw,se_pw
40,prime_all,1686,1686,0,0,0.025,0.0125,0.25984787,0.045992332,284550,0.33153049,0.054699146
40,prime_all,1686,1686,1,0.025,0.05,0.0375,0.9227619,0.074486883,229722,0.98329285,0.097302035
40,prime_all,1686,1686,2,0.05,0.075,0.0625,1.0916313,0.10197494,215507,1.128896,0.13491033
40,prime_all,1686,1686,3,0.075,0.1,0.0875,0.74849941,0.1208982,207036,0.84059294,0.15518634
40,prime_all,1686,1686,4,0.1,0.125,0.1125,-0.049171907,0.14190504,201084,-0.075640031,0.18139591
40,prime_all,1686,1686,5,0.125,0.15,0.1375,-0.20496844,0.15689442,196849,-0.19822808,0.20713854
40,prime_all,1686,1686,6,0.15,0.175,0.1625,-0.60887985,0.17497746,193609,-0.50076701,0.22184715
40,prime_all,1686,1686,7,0.175,0.2,0.1875,-0.17968832,0.18109496,190254,-0.10353527,0.23110044
40,prime_all,1686,1686,8,0.2,0.225,0.2125,-0.42602671,0.2059377,187803,-0.25032614,0.26382326
40,prime_all,1686,1686,9,0.225,0.25,0.2375,-0.27152932,0.21744188,186180,-0.11070469,0.27350933
40,prime_all,1686,1686,10,0.25,0.275,0.2625,0.17499413,0.2324936,183916,0.42965267,0.29657932
40,prime_all,1686,1686,11,0.275,0.3,0.2875,-0.1184331,0.23541328,181835,-0.35447521,0.30212786
40,prime_all,1686,1686,12,0.3,0.325,0.3125,0.45771833,0.25704743,180466,0.48831359,0.32013388
40,prime_all,1686,1686,13,0.325,0.35,0.3375,0.43618357,0.26198593,179111,0.23425697,0.33282807
40,prime_all,1686,1686,14,0.35,0.375,0.3625,0.6960088,0.27616129,178042,0.95613395,0.34744534
40,prime_all,1686,1686,15,0.375,0.4,0.3875,1.2861343,0.27484087,177005,1.3210926,0.34925528
40,prime_all,1686,1686,16,0.4,0.425,0.4125,1.1372179,0.28781262,175672,0.9909035,0.36558059
40,prime_all,1686,1686,17,0.425,0.45,0.4375,1.0146561,0.30610168,174815,1.1994222,0.38721228
40,prime_all,1686,1686,18,0.45,0.475,0.4625,1.5951044,0.31552037,173641,1.3922979,0.39628508
40,prime_all,1686,1686,19,0.475,0.5,0.4875,1.4768537,0.31669825,172539,1.8605649,0.39673015
40,prime_all,1686,1686,20,0.5,0.525,0.5125,1.5215904,0.33325188,172242,1.4589415,0.43939146
40,prime_all,1686,1686,21,0.525,0.55,0.5375,1.0437692,0.33664022,170787,1.0790868,0.42708686
40,prime_all,1686,1686,22,0.55,0.575,0.5625,1.2164662,0.34916387,170930,0.86564091,0.44372162
40,prime_all,1686,1686,23,0.575,0.6,0.5875,0.29241263,0.36205958,170172,0.65600099,0.46501199
40,prime_all,1686,1686,24,0.6,0.625,0.6125,-0.11617949,0.37579308,169477,0.024776223,0.48215325
40,prime_all,1686,1686,25,0.625,0.65,0.6375,-1.1531722,0.37347718,168610,-0.84357393,0.46901679
40,prime_all,1686,1686,26,0.65,0.675,0.6625,-1.209891,0.3849717,167376,-1.7681448,0.4960731
40,prime_all,1686,1686,27,0.675,0.7,0.6875,-1.3678728,0.38256468,167160,-1.1985702,0.48397324
40,prime_all,1686,1686,28,0.7,0.725,0.7125,-1.4063872,0.40247636,166617,-1.4321468,0.52148341
40,prime_all,1686,1686,29,0.725,0.75,0.7375,-2.0497401,0.40136049,166158,-1.8088386,0.50236213
40,prime_all,1686,1686,30,0.75,0.775,0.7625,-2.1433487,0.4192544,165708,-1.904199,0.52567353
40,prime_all,1686,1686,31,0.775,0.8,0.7875,-2.5197169,0.42262919,165003,-2.9612371,0.52838129
40,prime_all,1686,1686,32,0.8,0.825,0.8125,-2.7275621,0.4243871,164854,-2.792483,0.53637446
40,prime_all,1686,1686,33,0.825,0.85,0.8375,-2.2671695,0.43171932,164407,-2.0095495,0.54804603
40,prime_all,1686,1686,34,0.85,0.875,0.8625,-2.0629682,0.44215074,163853,-1.8232562,0.56623229
40,prime_all,1686,1686,35,0.875,0.9,0.8875,-2.3033141,0.43977821,163337,-2.2500168,0.55690235
40,prime_all,1686,1686,36,0.9,0.925,0.9125,-2.548675,0.45941915,162573,-2.0956124,0.57886
40,prime_all,1686,1686,37,0.925,0.95,0.9375,-1.5288823,0.47012099,162637,-1.4298222,0.58566428
40,prime_all,1686,1686,38,0.95,0.975,0.9625,-2.0048065,0.49353368,162426,-2.1120941,0.61567335
40,prime_all,1686,1686,39,0.975,1,0.9875,-0.54248387,0.48070272,162928,-0.73717839,0.59961437
40,prime_1e4,1357,1357,0,0,0.025,0.0125,0.2946064,0.053549509,276390,0.33696226,0.056222161
40,prime_1e4,1357,1357,1,0.025,0.05,0.0375,0.95681669,0.087069313,223609,0.98644509,0.099848165
40,prime_1e4,1357,1357,2,0.05,0.075,0.0625,1.1506921,0.11916176,209856,1.1325719,0.13838614
40,prime_1e4,1357,1357,3,0.075,0.1,0.0875,0.74257922,0.14116579,201747,0.84114262,0.15908884
40,prime_1e4,1357,1357,4,0.1,0.125,0.1125,-0.037921557,0.1642691,195881,-0.072298998,0.18596392
40,prime_1e4,1357,1357,5,0.125,0.15,0.1375,-0.21582668,0.18232416,191867,-0.20482939,0.21228082
40,prime_1e4,1357,1357,6,0.15,0.175,0.1625,-0.50551933,0.20122389,188709,-0.47743351,0.22730463
40,prime_1e4,1357,1357,7,0.175,0.2,0.1875,-0.13435914,0.20979481,185455,-0.098546817,0.23680712
40,prime_1e4,1357,1357,8,0.2,0.225,0.2125,-0.23996875,0.23506607,183126,-0.21131898,0.27014196
40,prime_1e4,1357,1357,9,0.225,0.25,0.2375,-0.2211532,0.25320152,181488,-0.094667416,0.28025103
40,prime_1e4,1357,1357,10,0.25,0.275,0.2625,0.47418687,0.26677421,179352,0.46196307,0.3037364
40,prime_1e4,1357,1357,11,0.275,0.3,0.2875,-0.30905812,0.2701238,177269,-0.37542943,0.30946614
40,prime_1e4,1357,1357,12,0.3,0.325,0.3125,0.45190538,0.29554111,175996,0.49403396,0.32779288
40,prime_1e4,1357,1357,13,0.325,0.35,0.3375,0.10234843,0.30236244,174724,0.19406035,0.34076163
40,prime_1e4,1357,1357,14,0.35,0.375,0.3625,0.70478658,0.31864844,173673,0.9671106,0.35575471
40,prime_1e4,1357,1357,15,0.375,0.4,0.3875,1.4464611,0.31602825,172533,1.3525123,0.35785976
40,prime_1e4,1357,1357,16,0.4,0.425,0.4125,0.96575655,0.33025627,171365,0.97362939,0.37427821
40,prime_1e4,1357,1357,17,0.425,0.45,0.4375,1.1245786,0.34598249,170540,1.2160959,0.39626815
40,prime_1e4,1357,1357,18,0.45,0.475,0.4625,1.5340089,0.36208673,169374,1.3749808,0.4057424
40,prime_1e4,1357,1357,19,0.475,0.5,0.4875,1.5750674,0.35945798,168320,1.8800974,0.40613893
40,prime_1e4,1357,1357,20,0.5,0.525,0.5125,1.4828089,0.38630347,168010,1.4613892,0.45005457
40,prime_1e4,1357,1357,21,0.525,0.55,0.5375,1.0036241,0.38451466,166616,1.0814508,0.43723969
40,prime_1e4,1357,1357,22,0.55,0.575,0.5625,1.1480282,0.40502836,166783,0.84263384,0.45431583
40,prime_1e4,1357,1357,23,0.575,0.6,0.5875,0.51063224,0.41478763,166022,0.67771741,0.47590625
40,prime_1e4,1357,1357,24,0.6,0.625,0.6125,-0.090016702,0.43540223,165352,0.039987421,0.49363545
40,prime_1e4,1357,1357,25,0.625,0.65,0.6375,-1.1365037,0.42548155,164437,-0.82786113,0.48018833
40,prime_1e4,1357,1357,26,0.65,0.675,0.6625,-1.5123242,0.44250375,163284,-1.8339764,0.5078106
40,prime_1e4,1357,1357,27,0.675,0.7,0.6875,-1.5242127,0.43916154,163117,-1.2152688,0.49536574
40,prime_1e4,1357,1357,28,0.7,0.725,0.7125,-1.599835,0.46437476,162529,-1.4507196,0.53397615
40,prime_1e4,1357,1357,29,0.725,0.75,0.7375,-1.7713816,0.45955663,162183,-1.7943311,0.51402322
40,prime_1e4,1357,1357,30,0.75,0.775,0.7625,-1.9666701,0.48229682,161687,-1.8748879,0.53812964
40,prime_1e4,1357,1357,31,0.775,0.8,0.7875,-3.0414607,0.48225035,160982,-3.0154241,0.54091614
40,prime_1e4,1357,1357,32,0.8,0.825,0.8125,-2.9746888,0.4897377,160837,-2.8335271,0.54913461
40,prime_1e4,1357,1357,33,0.825,0.85,0.8375,-1.9506084,0.49607056,160478,-1.9680268,0.56075458
40,prime_1e4,1357,1357,34,0.85,0.875,0.8625,-2.1295436,0.50262915,159905,-1.832832,0.57927143
40,prime_1e4,1357,1357,35,0.875,0.9,0.8875,-2.3373542,0.49957891,159367,-2.2654753,0.56997525
40,prime_1e4,1357,1357,36,0.9,0.925,0.9125,-2.4756948,0.52163781,158627,-2.0652285,0.59240764
40,prime_1e4,1357,1357,37,0.925,0.95,0.9375,-1.5189601,0.54017559,158727,-1.4196955,0.59929088
40,prime_1e4,1357,1357,38,0.95,0.975,0.9625,-2.0086817,0.56281162,158552,-2.1345994,0.62979184
40,prime_1e4,1357,1357,39,0.975,1,0.9875,-0.51828503,0.55088186,158768,-0.72996448,0.6145253
40,prime_all_curvewt,1686,1740,0,0,0.025,0.0125,0.26882804,0.045457961,,0.33679961,0.054376764
40,prime_all_curvewt,1686,1740,1,0.025,0.05,0.0375,0.93550509,0.074266208,,0.99469487,0.097261591
40,prime_all_curvewt,1686,1740,2,0.05,0.075,0.0625,1.1063749,0.10193375,,1.1496508,0.13582712
40,prime_all_curvewt,1686,1740,3,0.075,0.1,0.0875,0.76559902,0.12257927,,0.84806365,0.15742143
40,prime_all_curvewt,1686,1740,4,0.1,0.125,0.1125,-0.015764202,0.14242719,,-0.028348478,0.18272648
40,prime_all_curvewt,1686,1740,5,0.125,0.15,0.1375,-0.23091828,0.15593855,,-0.23035671,0.20723191
40,prime_all_curvewt,1686,1740,6,0.15,0.175,0.1625,-0.60170446,0.17440246,,-0.51832272,0.22228765
40,prime_all_curvewt,1686,1740,7,0.175,0.2,0.1875,-0.17532179,0.18205749,,-0.089784383,0.23405336
40,prime_all_curvewt,1686,1740,8,0.2,0.225,0.2125,-0.41100826,0.20897574,,-0.25979237,0.26710513
40,prime_all_curvewt,1686,1740,9,0.225,0.25,0.2375,-0.24255821,0.21734343,,-0.096537511,0.27815711
40,prime_all_curvewt,1686,1740,10,0.25,0.275,0.2625,0.23484015,0.23390886,,0.49728697,0.29646613
40,prime_all_curvewt,1686,1740,11,0.275,0.3,0.2875,-0.085894081,0.23599198,,-0.35614649,0.30474054
40,prime_all_curvewt,1686,1740,12,0.3,0.325,0.3125,0.46455358,0.25727328,,0.46703168,0.32113745
40,prime_all_curvewt,1686,1740,13,0.325,0.35,0.3375,0.48027817,0.25904222,,0.24370765,0.33118593
40,prime_all_curvewt,1686,1740,14,0.35,0.375,0.3625,0.68701261,0.27754285,,0.98231805,0.34974196
40,prime_all_curvewt,1686,1740,15,0.375,0.4,0.3875,1.2929338,0.277132,,1.2959778,0.35038661
40,prime_all_curvewt,1686,1740,16,0.4,0.425,0.4125,1.2141386,0.29167623,,1.0559158,0.36973709
40,prime_all_curvewt,1686,1740,17,0.425,0.45,0.4375,1.0245029,0.30697057,,1.245786,0.39007448
40,prime_all_curvewt,1686,1740,18,0.45,0.475,0.4625,1.6695587,0.32450206,,1.4740328,0.40942965
40,prime_all_curvewt,1686,1740,19,0.475,0.5,0.4875,1.4545356,0.31451119,,1.840505,0.39450223
40,prime_all_curvewt,1686,1740,20,0.5,0.525,0.5125,1.5836831,0.33510293,,1.4909732,0.43981324
40,prime_all_curvewt,1686,1740,21,0.525,0.55,0.5375,0.9971417,0.33617265,,1.0125788,0.4329455
40,prime_all_curvewt,1686,1740,22,0.55,0.575,0.5625,1.1722296,0.34663598,,0.83942582,0.44328726
40,prime_all_curvewt,1686,1740,23,0.575,0.6,0.5875,0.23613513,0.36121415,,0.57809158,0.4644068
40,prime_all_curvewt,1686,1740,24,0.6,0.625,0.6125,-0.0019013382,0.37831609,,0.13727466,0.48649419
40,prime_all_curvewt,1686,1740,25,0.625,0.65,0.6375,-1.1476086,0.37997465,,-0.88147971,0.47871425
40,prime_all_curvewt,1686,1740,26,0.65,0.675,0.6625,-1.2309055,0.38730499,,-1.7926616,0.49855215
40,prime_all_curvewt,1686,1740,27,0.675,0.7,0.6875,-1.3307269,0.39230987,,-1.1615651,0.50132875
40,prime_all_curvewt,1686,1740,28,0.7,0.725,0.7125,-1.3693898,0.40324267,,-1.3235698,0.52416209
40,prime_all_curvewt,1686,1740,29,0.725,0.75,0.7375,-1.9674018,0.40378711,,-1.7001665,0.50884333
40,prime_all_curvewt,1686,1740,30,0.75,0.775,0.7625,-2.1127566,0.43222914,,-1.8634711,0.55814025
40,prime_all_curvewt,1686,1740,31,0.775,0.8,0.7875,-2.4560824,0.43035944,,-2.9355842,0.54134574
40,prime_all_curvewt,1686,1740,32,0.8,0.825,0.8125,-2.7914138,0.42730694,,-2.827443,0.54101336
40,prime_all_curvewt,1686,1740,33,0.825,0.85,0.8375,-2.3461294,0.43314517,,-2.1116655,0.55804252
40,prime_all_curvewt,1686,1740,34,0.85,0.875,0.8625,-2.0703505,0.44193673,,-1.8210552,0.56361303
40,prime_all_curvewt,1686,1740,35,0.875,0.9,0.8875,-2.354785,0.44593888,,-2.289945,0.56602964
40,prime_all_curvewt,1686,1740,36,0.9,0.925,0.9125,-2.4379543,0.4590981,,-2.0494015,0.57691602
40,prime_all_curvewt,1686,1740,37,0.925,0.95,0.9375,-1.5223693,0.47485503,,-1.4677711,0.58987263
40,prime_all_curvewt,1686,1740,38,0.95,0.975,0.9625,-1.8767132,0.49794057,,-2.0889983,0.61671445
40,prime_all_curvewt,1686,1740,39,0.975,1,0.9875,-0.45676811,0.48280619,,-0.73883037,0.59782999
40,prime_1e4_curvewt,1357,1383,0,0,0.025,0.0125,0.3052587,0.053553953,,0.34186598,0.055924503
40,prime_1e4_curvewt,1357,1383,1,0.025,0.05,0.0375,0.96823097,0.087445623,,0.99767727,0.099860513
40,prime_1e4_curvewt,1357,1383,2,0.05,0.075,0.0625,1.1626153,0.12002188,,1.1522714,0.13939627
40,prime_1e4_curvewt,1357,1383,3,0.075,0.1,0.0875,0.7519283,0.14369733,,0.84654797,0.16143682
40,prime_1e4_curvewt,1357,1383,4,0.1,0.125,0.1125,-0.0010677476,0.1655012,,-0.023759994,0.18742821
40,prime_1e4_curvewt,1357,1383,5,0.125,0.15,0.1375,-0.24585617,0.18243899,,-0.23728155,0.21247897
40,prime_1e4_curvewt,1357,1383,6,0.15,0.175,0.1625,-0.50899791,0.20215751,,-0.49777056,0.22786552
40,prime_1e4_curvewt,1357,1383,7,0.175,0.2,0.1875,-0.13185187,0.21285355,,-0.085207301,0.23998054
40,prime_1e4_curvewt,1357,1383,8,0.2,0.225,0.2125,-0.23937189,0.24113418,,-0.22354455,0.27363691
40,prime_1e4_curvewt,1357,1383,9,0.225,0.25,0.2375,-0.21096667,0.25577868,,-0.082872599,0.28516085
40,prime_1e4_curvewt,1357,1383,10,0.25,0.275,0.2625,0.54997731,0.26809615,,0.52967872,0.30376291
40,prime_1e4_curvewt,1357,1383,11,0.275,0.3,0.2875,-0.30188007,0.27117101,,-0.38074774,0.3122958
40,prime_1e4_curvewt,1357,1383,12,0.3,0.325,0.3125,0.4410737,0.29606218,,0.46953165,0.328995
40,prime_1e4_curvewt,1357,1383,13,0.325,0.35,0.3375,0.10720881,0.29998713,,0.19814946,0.33922116
40,prime_1e4_curvewt,1357,1383,14,0.35,0.375,0.3625,0.75995764,0.32108558,,0.99682279,0.3582793
40,prime_1e4_curvewt,1357,1383,15,0.375,0.4,0.3875,1.435173,0.32317302,,1.3250684,0.35921969
40,prime_1e4_curvewt,1357,1383,16,0.4,0.425,0.4125,1.0072858,0.33343117,,1.0407319,0.37871797
40,prime_1e4_curvewt,1357,1383,17,0.425,0.45,0.4375,1.1369509,0.34938648,,1.2653676,0.39939905
40,prime_1e4_curvewt,1357,1383,18,0.45,0.475,0.4625,1.6130708,0.37264232,,1.4558174,0.419398
40,prime_1e4_curvewt,1357,1383,19,0.475,0.5,0.4875,1.5541229,0.35872673,,1.86233,0.40403322
40,prime_1e4_curvewt,1357,1383,20,0.5,0.525,0.5125,1.5555293,0.38943791,,1.4914278,0.45064774
40,prime_1e4_curvewt,1357,1383,21,0.525,0.55,0.5375,0.91232034,0.38759961,,1.0106606,0.44345922
40,prime_1e4_curvewt,1357,1383,22,0.55,0.575,0.5625,1.1230012,0.40571939,,0.81767088,0.45409994
40,prime_1e4_curvewt,1357,1383,23,0.575,0.6,0.5875,0.45537123,0.41523736,,0.60466876,0.47547613
40,prime_1e4_curvewt,1357,1383,24,0.6,0.625,0.6125,-0.0097465829,0.44198138,,0.15172299,0.49828126
40,prime_1e4_curvewt,1357,1383,25,0.625,0.65,0.6375,-1.1655541,0.43203736,,-0.87153049,0.49041354
40,prime_1e4_curvewt,1357,1383,26,0.65,0.675,0.6625,-1.516421,0.4491716,,-1.8560096,0.51062722
40,prime_1e4_curvewt,1357,1383,27,0.675,0.7,0.6875,-1.485119,0.45345397,,-1.1796583,0.51340325
40,prime_1e4_curvewt,1357,1383,28,0.7,0.725,0.7125,-1.5227153,0.46773272,,-1.3376377,0.53695604
40,prime_1e4_curvewt,1357,1383,29,0.725,0.75,0.7375,-1.6855805,0.46317011,,-1.6855098,0.52091229
40,prime_1e4_curvewt,1357,1383,30,0.75,0.775,0.7625,-1.9142693,0.50189193,,-1.8284647,0.57171452
40,prime_1e4_curvewt,1357,1383,31,0.775,0.8,0.7875,-3.0031746,0.49367978,,-2.9987558,0.55439603
40,prime_1e4_curvewt,1357,1383,32,0.8,0.825,0.8125,-3.0408251,0.49645744,,-2.8652832,0.55409379
40,prime_1e4_curvewt,1357,1383,33,0.825,0.85,0.8375,-2.0641834,0.50015979,,-2.0754695,0.57126935
40,prime_1e4_curvewt,1357,1383,34,0.85,0.875,0.8625,-2.0568582,0.50244406,,-1.8164522,0.57665994
40,prime_1e4_curvewt,1357,1383,35,0.875,0.9,0.8875,-2.3616319,0.50554402,,-2.3037226,0.57954855
40,prime_1e4_curvewt,1357,1383,36,0.9,0.925,0.9125,-2.4501089,0.52147632,,-2.0240592,0.59069414
40,prime_1e4_curvewt,1357,1383,37,0.925,0.95,0.9375,-1.5182868,0.54798929,,-1.454514,0.60380553
40,prime_1e4_curvewt,1357,1383,38,0.95,0.975,0.9625,-1.9930267,0.56766579,,-2.120914,0.63108474
40,prime_1e4_curvewt,1357,1383,39,0.975,1,0.9875,-0.50166946,0.55647284,,-0.73518517,0.61302967
40,prime_1e4_rank01,1040,1040,0,0,0.025,0.0125,0.93970964,0.047068261,213436,0.92478307,0.051592998
40,prime_1e4_rank01,1040,1040,1,0.025,0.05,0.0375,1.4856547,0.09578135,172706,1.4973134,0.10957912
40,prime_1e4_rank01,1040,1040,2,0.05,0.075,0.0625,1.4665206,0.13207961,162083,1.4696544,0.1527519
40,prime_1e4_rank01,1040,1040,3,0.075,0.1,0.0875,1.1609327,0.1597045,155822,1.2415769,0.17989402
40,prime_1e4_rank01,1040,1040,4,0.1,0.125,0.1125,0.39724329,0.18276239,151336,0.34673178,0.20804537
40,prime_1e4_rank01,1040,1040,5,0.125,0.15,0.1375,-0.062838475,0.20481529,148193,-0.062384863,0.23893524
40,prime_1e4_rank01,1040,1040,6,0.15,0.175,0.1625,0.14839099,0.2317082,145747,0.14879895,0.25895409
40,prime_1e4_rank01,1040,1040,7,0.175,0.2,0.1875,0.18663523,0.23367359,143317,0.23174501,0.26296956
40,prime_1e4_rank01,1040,1040,8,0.2,0.225,0.2125,0.076204929,0.27034602,141432,0.16084055,0.30488988
40,prime_1e4_rank01,1040,1040,9,0.225,0.25,0.2375,0.54014233,0.28586078,140124,0.60918187,0.31474193
40,prime_1e4_rank01,1040,1040,10,0.25,0.275,0.2625,1.0584592,0.30742692,138594,1.0139039,0.34945433
40,prime_1e4_rank01,1040,1040,11,0.275,0.3,0.2875,0.11857935,0.3105889,136983,0.18860005,0.35596329
40,prime_1e4_rank01,1040,1040,12,0.3,0.325,0.3125,0.71187832,0.3435784,135914,0.70567418,0.38057232
40,prime_1e4_rank01,1040,1040,13,0.325,0.35,0.3375,0.56027368,0.3461087,134982,0.40111274,0.3906719
40,prime_1e4_rank01,1040,1040,14,0.35,0.375,0.3625,0.72512332,0.35959849,134145,0.95813485,0.39886826
40,prime_1e4_rank01,1040,1040,15,0.375,0.4,0.3875,1.9986535,0.36117304,133206,2.0054502,0.40801342
40,prime_1e4_rank01,1040,1040,16,0.4,0.425,0.4125,1.2901162,0.37971054,132409,1.4120792,0.42845426
40,prime_1e4_rank01,1040,1040,17,0.425,0.45,0.4375,1.3161848,0.39740506,131779,1.4476434,0.45307358
40,prime_1e4_rank01,1040,1040,18,0.45,0.475,0.4625,1.565009,0.42226008,130812,1.440426,0.46627812
40,prime_1e4_rank01,1040,1040,19,0.475,0.5,0.4875,1.6412625,0.41214803,130073,2.0210267,0.46488612
40,prime_1e4_rank01,1040,1040,20,0.5,0.525,0.5125,1.3486736,0.44173726,129860,1.5297012,0.5158198
40,prime_1e4_rank01,1040,1040,21,0.525,0.55,0.5375,1.7448448,0.44265563,128713,1.7720821,0.50732594
40,prime_1e4_rank01,1040,1040,22,0.55,0.575,0.5625,1.5953199,0.46429349,128834,1.0230374,0.52359133
40,prime_1e4_rank01,1040,1040,23,0.575,0.6,0.5875,1.0737004,0.4644488,128088,1.148476,0.52712719
40,prime_1e4_rank01,1040,1040,24,0.6,0.625,0.6125,0.74350267,0.5005041,127789,0.90500747,0.56588862
40,prime_1e4_rank01,1040,1040,25,0.625,0.65,0.6375,-0.68175163,0.49045926,127078,-0.51101686,0.55161271
40,prime_1e4_rank01,1040,1040,26,0.65,0.675,0.6625,-1.7968552,0.50506817,126065,-2.0249712,0.58443183
40,prime_1e4_rank01,1040,1040,27,0.675,0.7,0.6875,-1.123201,0.50531551,126113,-0.82936731,0.56983809
40,prime_1e4_rank01,1040,1040,28,0.7,0.725,0.7125,-1.548107,0.53055981,125586,-1.5972242,0.60267029
40,prime_1e4_rank01,1040,1040,29,0.725,0.75,0.7375,-0.6434442,0.51559406,125231,-0.57520901,0.57961331
40,prime_1e4_rank01,1040,1040,30,0.75,0.775,0.7625,-1.0360003,0.55159436,124918,-1.1619783,0.61286199
40,prime_1e4_rank01,1040,1040,31,0.775,0.8,0.7875,-3.2065053,0.5559366,124377,-3.3155809,0.63082149
40,prime_1e4_rank01,1040,1040,32,0.8,0.825,0.8125,-2.7208875,0.55709338,124164,-2.5151654,0.62563837
40,prime_1e4_rank01,1040,1040,33,0.825,0.85,0.8375,-1.5039539,0.5708859,124046,-1.5077713,0.64093814
40,prime_1e4_rank01,1040,1040,34,0.85,0.875,0.8625,-2.4259899,0.57300544,123536,-2.2522018,0.65953959
40,prime_1e4_rank01,1040,1040,35,0.875,0.9,0.8875,-0.92651633,0.55543984,123164,-0.8645627,0.62930929
40,prime_1e4_rank01,1040,1040,36,0.9,0.925,0.9125,-1.514421,0.59570083,122436,-1.3607436,0.68113125
40,prime_1e4_rank01,1040,1040,37,0.925,0.95,0.9375,-0.68985748,0.6199923,122644,-0.61490982,0.68813452
40,prime_1e4_rank01,1040,1040,38,0.95,0.975,0.9625,-1.0927896,0.63556899,122484,-1.4392166,0.71477983
40,prime_1e4_rank01,1040,1040,39,0.975,1,0.9875,-0.062867799,0.64357059,122692,0.063899847,0.7176972
40,all,437226,437226,0,0,0.025,0.0125,0.84557384,0.0024584251,88333269,0.81719549,0.0027727766
40,all,437226,437226,1,0.025,0.05,0.0375,1.4377326,0.0047455085,71459535,1.4618089,0.0056236709
40,all,437226,437226,2,0.05,0.075,0.0625,1.1353758,0.0064131875,67109523,1.1504474,0.007573984
40,all,437226,437226,3,0.075,0.1,0.0875,0.44388007,0.0077521368,64526384,0.43353712,0.0091290025
40,all,437226,437226,4,0.1,0.125,0.1125,-0.32320459,0.0089914706,62674184,-0.34496837,0.010548382
40,all,437226,437226,5,0.125,0.15,0.1375,-1.0737837,0.0099719582,61370098,-1.1161565,0.011707018
40,all,437226,437226,6,0.15,0.175,0.1625,-1.6124922,0.011079851,60394398,-1.661601,0.012994404
40,all,437226,437226,7,0.175,0.2,0.1875,-2.0019605,0.012147425,59325683,-2.0546579,0.014233382
40,all,437226,437226,8,0.2,0.225,0.2125,-2.1753446,0.01302229,58562248,-2.2419063,0.015249949
40,all,437226,437226,9,0.225,0.25,0.2375,-2.1878307,0.013597422,58115578,-2.2332873,0.015924457
40,all,437226,437226,10,0.25,0.275,0.2625,-1.0748537,0.014497735,57348599,-1.1068033,0.016980245
40,all,437226,437226,11,0.275,0.3,0.2875,-0.080301196,0.015333371,56816138,-0.11039531,0.017928718
40,all,437226,437226,12,0.3,0.325,0.3125,0.87496247,0.016050588,56193643,0.85178772,0.018784749
40,all,437226,437226,13,0.325,0.35,0.3375,1.4395076,0.016699697,55995304,1.4393596,0.019518105
40,all,437226,437226,14,0.35,0.375,0.3625,1.9200208,0.017334967,55582099,1.934224,0.020230391
40,all,437226,437226,15,0.375,0.4,0.3875,2.3550714,0.017619094,55191038,2.3499436,0.020617235
40,all,437226,437226,16,0.4,0.425,0.4125,2.7739734,0.018644497,54794043,2.7860914,0.021769839
40,all,437226,437226,17,0.425,0.45,0.4375,2.7750517,0.019518451,54654046,2.7804163,0.022748848
40,all,437226,437226,18,0.45,0.475,0.4625,2.9873876,0.020144784,54173278,3.0055074,0.023501713
40,all,437226,437226,19,0.475,0.5,0.4875,2.9247454,0.02074611,53885077,2.9447672,0.024207935
40,all,437226,437226,20,0.5,0.525,0.5125,2.7944137,0.02138422,53672186,2.8046435,0.024942516
40,all,437226,437226,21,0.525,0.55,0.5375,2.3580809,0.021938547,53435640,2.3753839,0.025578787
40,all,437226,437226,22,0.55,0.575,0.5625,2.0951322,0.022291291,53241253,2.0955296,0.026001869
40,all,437226,437226,23,0.575,0.6,0.5875,1.6603136,0.022536072,53191972,1.6550868,0.026213276
40,all,437226,437226,24,0.6,0.625,0.6125,1.0172581,0.023052106,52917235,1.0027656,0.026857346
40,all,437226,437226,25,0.625,0.65,0.6375,0.64728369,0.023854375,52600658,0.64354933,0.027801515
40,all,437226,437226,26,0.65,0.675,0.6625,0.21255995,0.024522374,52376897,0.18564702,0.028545996
40,all,437226,437226,27,0.675,0.7,0.6875,-0.47237134,0.024886924,52186546,-0.51258915,0.02903864
40,all,437226,437226,28,0.7,0.725,0.7125,-1.0558462,0.025124709,51988462,-1.1028951,0.029304219
40,all,437226,437226,29,0.725,0.75,0.7375,-1.662652,0.025524338,51874104,-1.669807,0.029809201
40,all,437226,437226,30,0.75,0.775,0.7625,-2.1716891,0.026145288,51730561,-2.201264,0.030499821
40,all,437226,437226,31,0.775,0.8,0.7875,-2.2478012,0.02679909,51573270,-2.3063147,0.031272818
40,all,437226,437226,32,0.8,0.825,0.8125,-2.5597026,0.027202369,51466465,-2.6215228,0.031608682
40,all,437226,437226,33,0.825,0.85,0.8375,-3.2275043,0.027540401,51353292,-3.3144237,0.032069619
40,all,437226,437226,34,0.85,0.875,0.8625,-3.321233,0.028280311,51132340,-3.3674485,0.032901267
40,all,437226,437226,35,0.875,0.9,0.8875,-3.7870701,0.028750212,50967477,-3.8450194,0.033465158
40,all,437226,437226,36,0.9,0.925,0.9125,-3.5703359,0.029522903,50873702,-3.6379144,0.034349334
40,all,437226,437226,37,0.925,0.95,0.9375,-3.7668074,0.029941271,50832008,-3.8350433,0.034845008
40,all,437226,437226,38,0.95,0.975,0.9625,-3.8627714,0.030563995,50751740,-3.9363743,0.035509634
40,all,437226,437226,39,0.975,1,0.9875,-3.3979674,0.030697582,50571375,-3.4688309,0.035697475
40,all_1e4,399184,399184,0,0,0.025,0.0125,0.85266885,0.0026280908,87138430,0.81766785,0.0028090824
40,all_1e4,399184,399184,1,0.025,0.05,0.0375,1.4429678,0.005051817,70562522,1.461674,0.0056916881
40,all_1e4,399184,399184,2,0.05,0.075,0.0625,1.1377164,0.0068144809,66283393,1.150415,0.0076636923
40,all_1e4,399184,399184,3,0.075,0.1,0.0875,0.43509002,0.0082299368,63741984,0.43219464,0.0092357958
40,all_1e4,399184,399184,4,0.1,0.125,0.1125,-0.33792824,0.0095379039,61911875,-0.34661688,0.010671729
40,all_1e4,399184,399184,5,0.125,0.15,0.1375,-1.0964873,0.010575783,60635950,-1.1187501,0.011841696
40,all_1e4,399184,399184,6,0.15,0.175,0.1625,-1.6324326,0.011745147,59667025,-1.6637271,0.013144936
40,all_1e4,399184,399184,7,0.175,0.2,0.1875,-2.0264512,0.012877609,58620563,-2.0569339,0.014396111
40,all_1e4,399184,399184,8,0.2,0.225,0.2125,-2.2019217,0.013796922,57869453,-2.2448844,0.01542329
40,all_1e4,399184,399184,9,0.225,0.25,0.2375,-2.2151409,0.014412553,57427886,-2.2361749,0.016105806
40,all_1e4,399184,399184,10,0.25,0.275,0.2625,-1.0910236,0.01536204,56676119,-1.1084443,0.017171743
40,all_1e4,399184,399184,11,0.275,0.3,0.2875,-0.099881669,0.016237733,56141769,-0.11267841,0.018133274
40,all_1e4,399184,399184,12,0.3,0.325,0.3125,0.86052728,0.016990619,55535323,0.84984834,0.018996182
40,all_1e4,399184,399184,13,0.325,0.35,0.3375,1.4319943,0.017690445,55345066,1.4383698,0.019736079
40,all_1e4,399184,399184,14,0.35,0.375,0.3625,1.9284156,0.018357163,54931731,1.9349079,0.020457951
40,all_1e4,399184,399184,15,0.375,0.4,0.3875,2.3553116,0.018671214,54544666,2.3496194,0.020849674
40,all_1e4,399184,399184,16,0.4,0.425,0.4125,2.7744742,0.01973052,54151354,2.785745,0.02201527
40,all_1e4,399184,399184,17,0.425,0.45,0.4375,2.7806136,0.020649403,54017524,2.7808045,0.023003387
40,all_1e4,399184,399184,18,0.45,0.475,0.4625,2.9877808,0.02131102,53542648,3.0059159,0.023764291
40,all_1e4,399184,399184,19,0.475,0.5,0.4875,2.9243133,0.021951157,53261222,2.9442051,0.024477277
40,all_1e4,399184,399184,20,0.5,0.525,0.5125,2.7970786,0.022622208,53049700,2.8053996,0.025220405
40,all_1e4,399184,399184,21,0.525,0.55,0.5375,2.3641168,0.023210467,52819888,2.3751001,0.025861822
40,all_1e4,399184,399184,22,0.55,0.575,0.5625,2.0930456,0.023588088,52625949,2.0943743,0.026290617
40,all_1e4,399184,399184,23,0.575,0.6,0.5875,1.6589461,0.023850615,52576144,1.6546934,0.026504902
40,all_1e4,399184,399184,24,0.6,0.625,0.6125,1.0125982,0.024406285,52307733,1.001875,0.027154756
40,all_1e4,399184,399184,25,0.625,0.65,0.6375,0.6364757,0.025235165,51990417,0.64231139,0.028111425
40,all_1e4,399184,399184,26,0.65,0.675,0.6625,0.19410886,0.02592494,51772145,0.18387111,0.028862236
40,all_1e4,399184,399184,27,0.675,0.7,0.6875,-0.49428324,0.02631922,51584471,-0.51551321,0.029360426
40,all_1e4,399184,399184,28,0.7,0.725,0.7125,-1.0810188,0.026581097,51387404,-1.106819,0.029629745
40,all_1e4,399184,399184,29,0.725,0.75,0.7375,-1.6682625,0.027005411,51279890,-1.6690004,0.030137433
40,all_1e4,399184,399184,30,0.75,0.775,0.7625,-2.1782704,0.027660397,51135022,-2.2020385,0.030837426
40,all_1e4,399184,399184,31,0.775,0.8,0.7875,-2.281941,0.028356667,50980955,-2.3102031,0.031618079
40,all_1e4,399184,399184,32,0.8,0.825,0.8125,-2.5959605,0.028771266,50879428,-2.6255164,0.031954859
40,all_1e4,399184,399184,33,0.825,0.85,0.8375,-3.2667995,0.029137684,50766429,-3.3192863,0.032421901
40,all_1e4,399184,399184,34,0.85,0.875,0.8625,-3.3478167,0.029921755,50548636,-3.3697533,0.033262386
40,all_1e4,399184,399184,35,0.875,0.9,0.8875,-3.823637,0.030396581,50383092,-3.8487452,0.033833637
40,all_1e4,399184,399184,36,0.9,0.925,0.9125,-3.6070793,0.031204306,50290596,-3.6422404,0.034727339
40,all_1e4,399184,399184,37,0.925,0.95,0.9375,-3.8094071,0.031677274,50250601,-3.8394753,0.035228296
40,all_1e4,399184,399184,38,0.95,0.975,0.9625,-3.8893469,0.032314785,50168798,-3.9395309,0.035901448
40,all_1e4,399184,399184,39,0.975,1,0.9875,-3.4346102,0.032440935,49988876,-3.4746442,0.036092598
40,composite_all,435540,435540,0,0,0.025,0.0125,0.84784122,0.0024608897,88048719,0.81876503,0.0027757701
40,composite_all,435540,435540,1,0.025,0.05,0.0375,1.4397261,0.0047548956,71229813,1.4633522,0.0056329065
40,composite_all,435540,435540,2,0.05,0.075,0.0625,1.1355452,0.0064258984,66894016,1.1505168,0.0075859428
40,composite_all,435540,435540,3,0.075,0.1,0.0875,0.44270087,0.0077680073,64319348,0.43222686,0.0091446556
40,composite_all,435540,435540,4,0.1,0.125,0.1125,-0.32426539,0.0090095091,62473100,-0.34583526,0.010566198
40,composite_all,435540,435540,5,0.125,0.15,0.1375,-1.077147,0.0099917821,61173249,-1.1191103,0.011725415
40,composite_all,435540,435540,6,0.15,0.175,0.1625,-1.6163772,0.011101693,60200789,-1.6653343,0.013016099
40,composite_all,435540,435540,7,0.175,0.2,0.1875,-2.0090146,0.012173064,59135429,-2.0609352,0.014258612
40,composite_all,435540,435540,8,0.2,0.225,0.2125,-2.1821163,0.013047324,58374445,-2.2483136,0.015274189
40,composite_all,435540,435540,9,0.225,0.25,0.2375,-2.1952488,0.013622879,57929398,-2.2401091,0.015950044
40,composite_all,435540,435540,10,0.25,0.275,0.2625,-1.0796919,0.014525522,57164683,-1.1117466,0.01700747
40,composite_all,435540,435540,11,0.275,0.3,0.2875,-0.080153585,0.015365727,56634303,-0.10961164,0.017960081
40,composite_all,435540,435540,12,0.3,0.325,0.3125,0.87657765,0.016081918,56013177,0.85295878,0.01881701
40,composite_all,435540,435540,13,0.325,0.35,0.3375,1.4433916,0.01673337,55816193,1.4432268,0.01955129
40,composite_all,435540,435540,14,0.35,0.375,0.3625,1.924759,0.017368819,55404057,1.9373671,0.02026454
40,composite_all,435540,435540,15,0.375,0.4,0.3875,2.3592093,0.017654982,55014033,2.3532539,0.020652775
40,composite_all,435540,435540,16,0.4,0.425,0.4125,2.7803093,0.018682842,54618371,2.7918653,0.021807553
40,composite_all,435540,435540,17,0.425,0.45,0.4375,2.7818662,0.019557439,54479231,2.7854895,0.022787602
40,composite_all,435540,435540,18,0.45,0.475,0.4625,2.9927772,0.020185419,53999637,3.0106948,0.023542213
40,composite_all,435540,435540,19,0.475,0.5,0.4875,2.9303503,0.020789855,53712538,2.94825,0.024252122
40,composite_all,435540,435540,20,0.5,0.525,0.5125,2.7993409,0.021427866,53499944,2.8089759,0.024982469
40,composite_all,435540,435540,21,0.525,0.55,0.5375,2.3631687,0.021984534,53264853,2.3795403,0.025623987
40,composite_all,435540,435540,22,0.55,0.575,0.5625,2.0985336,0.022336571,53070323,2.0994908,0.026046048
40,composite_all,435540,435540,23,0.575,0.6,0.5875,1.6656089,0.022579485,53021800,1.6582933,0.026254902
40,composite_all,435540,435540,24,0.6,0.625,0.6125,1.0216457,0.023095325,52747758,1.0059079,0.026898961
40,composite_all,435540,435540,25,0.625,0.65,0.6375,0.65425336,0.023902429,52432048,0.64833159,0.027849899
40,composite_all,435540,435540,26,0.65,0.675,0.6625,0.21806634,0.024571785,52209521,0.19191059,0.028592552
40,composite_all,435540,435540,27,0.675,0.7,0.6875,-0.4689048,0.024939188,52019386,-0.5103848,0.029090373
40,composite_all,435540,435540,28,0.7,0.725,0.7125,-1.0544892,0.02517378,51821845,-1.1018365,0.029350591
40,composite_all,435540,435540,29,0.725,0.75,0.7375,-1.6611535,0.025575969,51707946,-1.6693602,0.029861386
40,composite_all,435540,435540,30,0.75,0.775,0.7625,-2.1717988,0.026196272,51564853,-2.2022187,0.030551143
40,composite_all,435540,435540,31,0.775,0.8,0.7875,-2.2467486,0.026853028,51408267,-2.3042126,0.031327286
40,composite_all,435540,435540,32,0.8,0.825,0.8125,-2.5590528,0.027258205,51301611,-2.6209735,0.03166338
40,composite_all,435540,435540,33,0.825,0.85,0.8375,-3.2312218,0.027596305,51188885,-3.3186147,0.032124192
40,composite_all,435540,435540,34,0.85,0.875,0.8625,-3.3261038,0.028337895,50968487,-3.3724127,0.032956387
40,composite_all,435540,435540,35,0.875,0.9,0.8875,-3.7928138,0.028810912,50804140,-3.8501474,0.033524647
40,composite_all,435540,435540,36,0.9,0.925,0.9125,-3.5742908,0.029583623,50711129,-3.6428588,0.034408969
40,composite_all,435540,435540,37,0.925,0.95,0.9375,-3.7754706,0.030001286,50669371,-3.8427635,0.034905506
40,composite_all,435540,435540,38,0.95,0.975,0.9625,-3.8699637,0.030622269,50589314,-3.9422314,0.035568399
40,composite_all,435540,435540,39,0.975,1,0.9875,-3.4090212,0.030758998,50408447,-3.4776601,0.035759456
40,composite_1e4,397827,397827,0,0,0.025,0.0125,0.85457242,0.0026302124,86862040,0.81919743,0.0028119894
40,composite_1e4,397827,397827,1,0.025,0.05,0.0375,1.4446261,0.00506014,70338913,1.4631848,0.0057007837
40,composite_1e4,397827,397827,2,0.05,0.075,0.0625,1.1376722,0.0068256335,66073537,1.1504717,0.0076754578
40,composite_1e4,397827,397827,3,0.075,0.1,0.0875,0.43404116,0.0082439095,63540237,0.43089619,0.0092512405
40,composite_1e4,397827,397827,4,0.1,0.125,0.1125,-0.33895157,0.0095539805,61715994,-0.34748754,0.0106893
40,composite_1e4,397827,397827,5,0.125,0.15,0.1375,-1.0994913,0.010593303,60444083,-1.1216511,0.011859811
40,composite_1e4,397827,397827,6,0.15,0.175,0.1625,-1.6362766,0.011764741,59478316,-1.6674909,0.013166338
40,composite_1e4,397827,397827,7,0.175,0.2,0.1875,-2.0329052,0.012900509,58435108,-2.0631492,0.014421028
40,composite_1e4,397827,397827,8,0.2,0.225,0.2125,-2.208614,0.013819546,57686327,-2.2513399,0.015447187
40,composite_1e4,397827,397827,9,0.225,0.25,0.2375,-2.2219425,0.014434717,57246398,-2.2429641,0.016131011
40,composite_1e4,397827,397827,10,0.25,0.275,0.2625,-1.0963626,0.015386872,56496767,-1.1134297,0.017198578
40,composite_1e4,397827,397827,11,0.275,0.3,0.2875,-0.099168162,0.016267035,55964500,-0.11184613,0.018164257
40,composite_1e4,397827,397827,12,0.3,0.325,0.3125,0.8619211,0.017018701,55359327,0.85097953,0.019028044
40,composite_1e4,397827,397827,13,0.325,0.35,0.3375,1.4365298,0.017720371,55170342,1.4423105,0.019768846
40,composite_1e4,397827,397827,14,0.35,0.375,0.3625,1.9325894,0.018387333,54758058,1.9379775,0.020491667
40,composite_1e4,397827,397827,15,0.375,0.4,0.3875,2.3584117,0.018703674,54372133,2.3527834,0.020884739
40,composite_1e4,397827,397827,16,0.4,0.425,0.4125,2.7806438,0.019765033,53979989,2.7914977,0.022052539
40,composite_1e4,397827,397827,17,0.425,0.45,0.4375,2.7862624,0.020685632,53846984,2.7857601,0.023041689
40,composite_1e4,397827,397827,18,0.45,0.475,0.4625,2.9927396,0.021347588,53373274,3.0110915,0.02380429
40,composite_1e4,397827,397827,19,0.475,0.5,0.4875,2.9289156,0.021991523,53092902,2.9475786,0.02452098
40,composite_1e4,397827,397827,20,0.5,0.525,0.5125,2.8015616,0.022660767,52881690,2.8096696,0.025259763
40,composite_1e4,397827,397827,21,0.525,0.55,0.5375,2.3687575,0.023252335,52653272,2.3791937,0.025906487
40,composite_1e4,397827,397827,22,0.55,0.575,0.5625,2.0962691,0.023628029,52459166,2.0983539,0.026334223
40,composite_1e4,397827,397827,23,0.575,0.6,0.5875,1.6628631,0.023889873,52410122,1.6577882,0.026545968
40,composite_1e4,397827,397827,24,0.6,0.625,0.6125,1.0163592,0.024444246,52142381,1.0049253,0.027195747
40,composite_1e4,397827,397827,25,0.625,0.65,0.6375,0.64252339,0.025279081,51825980,0.64697605,0.028159222
40,composite_1e4,397827,397827,26,0.65,0.675,0.6625,0.19992955,0.025969061,51608861,0.19025533,0.028908157
40,composite_1e4,397827,397827,27,0.675,0.7,0.6875,-0.49077012,0.026366303,51421354,-0.51329347,0.029411577
40,composite_1e4,397827,397827,28,0.7,0.725,0.7125,-1.0792491,0.026624645,51224875,-1.1057279,0.029675437
40,composite_1e4,397827,397827,29,0.725,0.75,0.7375,-1.6679107,0.027052147,51117707,-1.6686027,0.030189031
40,composite_1e4,397827,397827,30,0.75,0.775,0.7625,-2.1789922,0.027705941,50973335,-2.2030762,0.030888089
40,composite_1e4,397827,397827,31,0.775,0.8,0.7875,-2.2793502,0.028405715,50819973,-2.3079691,0.031671884
40,composite_1e4,397827,397827,32,0.8,0.825,0.8125,-2.5946686,0.028821012,50718591,-2.6248568,0.032008863
40,composite_1e4,397827,397827,33,0.825,0.85,0.8375,-3.2712891,0.029187811,50605951,-3.3235713,0.032475825
40,composite_1e4,397827,397827,34,0.85,0.875,0.8625,-3.3519723,0.029974614,50388731,-3.3746306,0.033316847
40,composite_1e4,397827,397827,35,0.875,0.9,0.8875,-3.8287067,0.030452311,50223725,-3.8537692,0.033892447
40,composite_1e4,397827,397827,36,0.9,0.925,0.9125,-3.6109385,0.031259971,50131969,-3.6472304,0.034786267
40,composite_1e4,397827,397827,37,0.925,0.95,0.9375,-3.8172199,0.031731165,50091874,-3.8471429,0.035288095
40,composite_1e4,397827,397827,38,0.95,0.975,0.9625,-3.8957619,0.03236766,50010246,-3.9452532,0.035959519
40,composite_1e4,397827,397827,39,0.975,1,0.9875,-3.4445578,0.032496185,49830108,-3.4833893,0.036153685
40,rough3_composite_1e4,26322,26322,0,0,0.025,0.0125,0.40195196,0.011765434,5649946,0.39236941,0.012607963
40,rough3_composite_1e4,26322,26322,1,0.025,0.05,0.0375,1.20832,0.019585498,4573712,1.2312478,0.022083282
40,rough3_composite_1e4,26322,26322,2,0.05,0.075,0.0625,1.2544948,0.026813922,4294811,1.2911912,0.030331479
40,rough3_composite_1e4,26322,26322,3,0.075,0.1,0.0875,0.92422517,0.032236069,4130882,0.94499286,0.036279428
40,rough3_composite_1e4,26322,26322,4,0.1,0.125,0.1125,0.3730095,0.037469911,4013588,0.354209,0.042096579
40,rough3_composite_1e4,26322,26322,5,0.125,0.15,0.1375,-0.021707704,0.04091359,3926892,-0.02446133,0.046061665
40,rough3_composite_1e4,26322,26322,6,0.15,0.175,0.1625,-0.46960115,0.046406847,3867423,-0.50785135,0.051951099
40,rough3_composite_1e4,26322,26322,7,0.175,0.2,0.1875,-0.33034245,0.048752801,3797606,-0.37388502,0.054826908
40,rough3_composite_1e4,26322,26322,8,0.2,0.225,0.2125,-0.068044686,0.054151156,3749586,-0.07412365,0.060816332
40,rough3_composite_1e4,26322,26322,9,0.225,0.25,0.2375,0.034174845,0.058264167,3719801,0.10296062,0.065208449
40,rough3_composite_1e4,26322,26322,10,0.25,0.275,0.2625,0.07950576,0.061881153,3672968,0.048203524,0.069086936
40,rough3_composite_1e4,26322,26322,11,0.275,0.3,0.2875,0.26627314,0.063857982,3637093,0.26060785,0.071685568
40,rough3_composite_1e4,26322,26322,12,0.3,0.325,0.3125,0.60938851,0.066691744,3596837,0.59860761,0.075290489
40,rough3_composite_1e4,26322,26322,13,0.325,0.35,0.3375,0.79402342,0.069297163,3586468,0.87161268,0.077702352
40,rough3_composite_1e4,26322,26322,14,0.35,0.375,0.3625,1.3206787,0.071315752,3557401,1.3241799,0.079709306
40,rough3_composite_1e4,26322,26322,15,0.375,0.4,0.3875,1.5851956,0.073945511,3535272,1.5419221,0.083050205
40,rough3_composite_1e4,26322,26322,16,0.4,0.425,0.4125,1.8355275,0.076420367,3509096,1.825406,0.086076463
40,rough3_composite_1e4,26322,26322,17,0.425,0.45,0.4375,1.7819049,0.081149813,3500310,1.7338733,0.091074157
40,rough3_composite_1e4,26322,26322,18,0.45,0.475,0.4625,1.79362,0.084090365,3466727,1.7931372,0.094240909
40,rough3_composite_1e4,26322,26322,19,0.475,0.5,0.4875,1.6638876,0.088651376,3451128,1.6968354,0.099398267
40,rough3_composite_1e4,26322,26322,20,0.5,0.525,0.5125,2.0229392,0.089029808,3437453,2.0033193,0.099720053
40,rough3_composite_1e4,26322,26322,21,0.525,0.55,0.5375,1.3900225,0.089664071,3419315,1.3779988,0.10006467
40,rough3_composite_1e4,26322,26322,22,0.55,0.575,0.5625,1.1520831,0.092687371,3410310,1.1419223,0.10407785
40,rough3_composite_1e4,26322,26322,23,0.575,0.6,0.5875,0.40442362,0.09397955,3406759,0.40072427,0.10422854
40,rough3_composite_1e4,26322,26322,24,0.6,0.625,0.6125,-0.22159232,0.096401428,3388093,-0.28022991,0.1079512
40,rough3_composite_1e4,26322,26322,25,0.625,0.65,0.6375,-0.64386434,0.097785276,3368372,-0.64740266,0.10899693
40,rough3_composite_1e4,26322,26322,26,0.65,0.675,0.6625,-1.0970788,0.10069433,3353914,-1.079867,0.11269331
40,rough3_composite_1e4,26322,26322,27,0.675,0.7,0.6875,-1.1914565,0.10171393,3341796,-1.1473797,0.11428737
40,rough3_composite_1e4,26322,26322,28,0.7,0.725,0.7125,-1.8392044,0.10568702,3328912,-1.8968384,0.11892701
40,rough3_composite_1e4,26322,26322,29,0.725,0.75,0.7375,-2.5195481,0.10779309,3325023,-2.4478414,0.1207442
40,rough3_composite_1e4,26322,26322,30,0.75,0.775,0.7625,-2.4346014,0.10909358,3310105,-2.4523243,0.12234299
40,rough3_composite_1e4,26322,26322,31,0.775,0.8,0.7875,-2.7015402,0.11024848,3300722,-2.6649427,0.12351348
40,rough3_composite_1e4,26322,26322,32,0.8,0.825,0.8125,-2.7384725,0.1126861,3297401,-2.8194093,0.12560904
40,rough3_composite_1e4,26322,26322,33,0.825,0.85,0.8375,-3.0553428,0.1140581,3287515,-3.1755706,0.1275119
40,rough3_composite_1e4,26322,26322,34,0.85,0.875,0.8625,-2.72021,0.11561462,3273264,-2.7341039,0.12835889
40,rough3_composite_1e4,26322,26322,35,0.875,0.9,0.8875,-2.8773814,0.1195145,3264608,-2.8823335,0.13358301
40,rough3_composite_1e4,26322,26322,36,0.9,0.925,0.9125,-2.7503879,0.12202943,3257058,-2.7100184,0.13615168
40,rough3_composite_1e4,26322,26322,37,0.925,0.95,0.9375,-2.6044722,0.12360248,3257000,-2.5994713,0.13802809
40,rough3_composite_1e4,26322,26322,38,0.95,0.975,0.9625,-2.1546557,0.12677103,3251372,-2.2321159,0.14190018
40,rough3_composite_1e4,26322,26322,39,0.975,1,0.9875,-1.8656697,0.12656974,3235934,-1.7636849,0.14137412
40,rough7_composite_1e4,8281,8281,0,0,0.025,0.0125,0.33764104,0.021369355,1764586,0.33160129,0.022890079
40,rough7_composite_1e4,8281,8281,1,0.025,0.05,0.0375,1.1004592,0.035480112,1427752,1.1185703,0.040254704
40,rough7_composite_1e4,8281,8281,2,0.05,0.075,0.0625,1.0158504,0.048192272,1340612,1.0565615,0.055147601
40,rough7_composite_1e4,8281,8281,3,0.075,0.1,0.0875,0.85020839,0.056770494,1289739,0.91059276,0.064013937
40,rough7_composite_1e4,8281,8281,4,0.1,0.125,0.1125,0.22692088,0.067463353,1252831,0.19464078,0.07599364
40,rough7_composite_1e4,8281,8281,5,0.125,0.15,0.1375,0.03938896,0.07282946,1226168,0.017857259,0.082260194
40,rough7_composite_1e4,8281,8281,6,0.15,0.175,0.1625,-0.29509882,0.083481929,1206724,-0.34349942,0.093893487
40,rough7_composite_1e4,8281,8281,7,0.175,0.2,0.1875,-0.30669293,0.088594251,1185378,-0.32366806,0.10083999
40,rough7_composite_1e4,8281,8281,8,0.2,0.225,0.2125,-0.15281267,0.0962439,1171010,-0.20343293,0.10822582
40,rough7_composite_1e4,8281,8281,9,0.225,0.25,0.2375,0.18625403,0.10429446,1160939,0.27010808,0.1170174
40,rough7_composite_1e4,8281,8281,10,0.25,0.275,0.2625,-0.11791507,0.10944742,1146820,-0.097807851,0.1228078
40,rough7_composite_1e4,8281,8281,11,0.275,0.3,0.2875,0.38238115,0.11146066,1135366,0.34078262,0.12487311
40,rough7_composite_1e4,8281,8281,12,0.3,0.325,0.3125,0.6933807,0.1185435,1122553,0.68132017,0.13471344
40,rough7_composite_1e4,8281,8281,13,0.325,0.35,0.3375,0.9204294,0.12313007,1119966,1.0023661,0.1373427
40,rough7_composite_1e4,8281,8281,14,0.35,0.375,0.3625,1.3433414,0.12855616,1110262,1.344543,0.14392502
40,rough7_composite_1e4,8281,8281,15,0.375,0.4,0.3875,1.4612733,0.13261907,1103828,1.3620501,0.14871871
40,rough7_composite_1e4,8281,8281,16,0.4,0.425,0.4125,1.505901,0.13570175,1095521,1.5305786,0.15214647
40,rough7_composite_1e4,8281,8281,17,0.425,0.45,0.4375,1.5009604,0.14104998,1092167,1.4896522,0.15728019
40,rough7_composite_1e4,8281,8281,18,0.45,0.475,0.4625,1.9262968,0.14936181,1081677,1.9938817,0.16648073
40,rough7_composite_1e4,8281,8281,19,0.475,0.5,0.4875,1.3242324,0.15827981,1077955,1.3396607,0.17912593
40,rough7_composite_1e4,8281,8281,20,0.5,0.525,0.5125,1.9762702,0.15767403,1073485,1.9516006,0.17751728
40,rough7_composite_1e4,8281,8281,21,0.525,0.55,0.5375,0.9414635,0.15986699,1066740,0.97711064,0.1784099
40,rough7_composite_1e4,8281,8281,22,0.55,0.575,0.5625,1.0936585,0.16543441,1064585,1.0334027,0.18515222
40,rough7_composite_1e4,8281,8281,23,0.575,0.6,0.5875,0.34795337,0.16788727,1063381,0.24390599,0.18645141
40,rough7_composite_1e4,8281,8281,24,0.6,0.625,0.6125,0.25325294,0.17281102,1057637,0.24779579,0.192484
40,rough7_composite_1e4,8281,8281,25,0.625,0.65,0.6375,-0.57696919,0.1748453,1051500,-0.56435568,0.19574891
40,rough7_composite_1e4,8281,8281,26,0.65,0.675,0.6625,-0.46323485,0.17876659,1046065,-0.34708168,0.19983051
40,rough7_composite_1e4,8281,8281,27,0.675,0.7,0.6875,-0.90496851,0.18262448,1043756,-0.77203005,0.20462811
40,rough7_composite_1e4,8281,8281,28,0.7,0.725,0.7125,-1.5898144,0.18714189,1038927,-1.5522217,0.20915488
40,rough7_composite_1e4,8281,8281,29,0.725,0.75,0.7375,-2.319018,0.1932071,1037283,-2.2464149,0.21758706
40,rough7_composite_1e4,8281,8281,30,0.75,0.775,0.7625,-1.8437619,0.19462582,1033736,-1.8225679,0.21831425
40,rough7_composite_1e4,8281,8281,31,0.775,0.8,0.7875,-2.2765747,0.19500917,1030804,-2.4151885,0.21926198
40,rough7_composite_1e4,8281,8281,32,0.8,0.825,0.8125,-2.4611713,0.19869411,1028320,-2.408686,0.22169529
40,rough7_composite_1e4,8281,8281,33,0.825,0.85,0.8375,-2.4143708,0.2040913,1026717,-2.4733417,0.22796117
40,rough7_composite_1e4,8281,8281,34,0.85,0.875,0.8625,-2.0172193,0.20323799,1021674,-1.9740671,0.22689111
40,rough7_composite_1e4,8281,8281,35,0.875,0.9,0.8875,-2.4346889,0.2127184,1019658,-2.3748041,0.23742214
40,rough7_composite_1e4,8281,8281,36,0.9,0.925,0.9125,-2.238047,0.21542005,1015948,-2.0406546,0.24108
40,rough7_composite_1e4,8281,8281,37,0.925,0.95,0.9375,-2.0543312,0.2196228,1017208,-1.9041101,0.24461716
40,rough7_composite_1e4,8281,8281,38,0.95,0.975,0.9625,-1.7287417,0.2229831,1014298,-1.7735567,0.24980894
40,rough7_composite_1e4,8281,8281,39,0.975,1,0.9875,-1.2668359,0.22602324,1010600,-1.1924985,0.25103994
40,prime_1e4_4e4,547,547,0,0,0.025,0.0125,0.060603829,0.08451254,59844,0.082046655,0.085640919
40,prime_1e4_4e4,547,547,1,0.025,0.05,0.0375,0.93172264,0.13277712,47478,0.93792915,0.14447975
40,prime_1e4_4e4,547,547,2,0.05,0.075,0.0625,1.2208618,0.17588524,44303,1.2715617,0.19222384
40,prime_1e4_4e4,547,547,3,0.075,0.1,0.0875,0.55453907,0.21982648,42281,0.65149831,0.23978606
40,prime_1e4_4e4,547,547,4,0.1,0.125,0.1125,-0.18810296,0.25026634,40994,-0.1967849,0.26910636
40,prime_1e4_4e4,547,547,5,0.125,0.15,0.1375,-0.26804764,0.27531567,40102,-0.37990624,0.29480519
40,prime_1e4_4e4,547,547,6,0.15,0.175,0.1625,-0.46469944,0.29808541,39368,-0.61440764,0.32711004
40,prime_1e4_4e4,547,547,7,0.175,0.2,0.1875,-0.39797073,0.3165983,38607,-0.43186469,0.33619109
40,prime_1e4_4e4,547,547,8,0.2,0.225,0.2125,-0.17159708,0.3478958,38037,-0.12401083,0.36954594
40,prime_1e4_4e4,547,547,9,0.225,0.25,0.2375,-0.40281961,0.39909551,37843,-0.35068573,0.42470787
40,prime_1e4_4e4,547,547,10,0.25,0.275,0.2625,0.67469413,0.40721448,37446,0.7262992,0.43465962
40,prime_1e4_4e4,547,547,11,0.275,0.3,0.2875,-0.15323177,0.40822018,36558,-0.15728432,0.42872781
40,prime_1e4_4e4,547,547,12,0.3,0.325,0.3125,0.48788263,0.46991134,36592,0.39825645,0.50464885
40,prime_1e4_4e4,547,547,13,0.325,0.35,0.3375,-0.15748919,0.47099318,36403,-0.22047633,0.49860172
40,prime_1e4_4e4,547,547,14,0.35,0.375,0.3625,0.19627269,0.50010511,35794,0.40252556,0.53484336
40,prime_1e4_4e4,547,547,15,0.375,0.4,0.3875,1.7349312,0.49216362,35811,1.8230432,0.5220428
40,prime_1e4_4e4,547,547,16,0.4,0.425,0.4125,0.77051694,0.49246218,35697,0.5002101,0.51717574
40,prime_1e4_4e4,547,547,17,0.425,0.45,0.4375,0.75154339,0.53063502,35227,0.58052062,0.57685731
40,prime_1e4_4e4,547,547,18,0.45,0.475,0.4625,1.7868018,0.5521984,34906,1.8398843,0.58155374
40,prime_1e4_4e4,547,547,19,0.475,0.5,0.4875,0.99667983,0.54872437,34805,1.1063066,0.59478056
40,prime_1e4_4e4,547,547,20,0.5,0.525,0.5125,1.4185015,0.56713752,34705,1.3128656,0.59784365
40,prime_1e4_4e4,547,547,21,0.525,0.55,0.5375,0.80423957,0.57775428,34447,0.47844515,0.62013212
40,prime_1e4_4e4,547,547,22,0.55,0.575,0.5625,1.4798404,0.62446543,34614,1.4008783,0.66442874
40,prime_1e4_4e4,547,547,23,0.575,0.6,0.5875,-0.099410977,0.61569121,34216,-0.36018237,0.655269
40,prime_1e4_4e4,547,547,24,0.6,0.625,0.6125,-0.055282417,0.6525115,34275,0.010269876,0.68940386
40,prime_1e4_4e4,547,547,25,0.625,0.65,0.6375,-1.5319003,0.63129257,33897,-1.3752544,0.66184092
40,prime_1e4_4e4,547,547,26,0.65,0.675,0.6625,-1.1711206,0.68394015,33586,-1.2978027,0.73690824
40,prime_1e4_4e4,547,547,27,0.675,0.7,0.6875,-2.0182459,0.68854489,33713,-1.7093406,0.72198203
40,prime_1e4_4e4,547,547,28,0.7,0.725,0.7125,-2.1306042,0.70097017,33513,-2.531734,0.75908258
40,prime_1e4_4e4,547,547,29,0.725,0.75,0.7375,-1.5808491,0.71757189,33648,-1.7294639,0.7760164
40,prime_1e4_4e4,547,547,30,0.75,0.775,0.7625,-2.036415,0.74152792,33173,-1.8955476,0.77772737
40,prime_1e4_4e4,547,547,31,0.775,0.8,0.7875,-2.4257127,0.75154175,33172,-2.3530387,0.80630767
40,prime_1e4_4e4,547,547,32,0.8,0.825,0.8125,-3.2489985,0.75418469,33001,-3.3752614,0.81139851
40,prime_1e4_4e4,547,547,33,0.825,0.85,0.8375,-1.9997272,0.76333786,33051,-1.9424828,0.82117213
40,prime_1e4_4e4,547,547,34,0.85,0.875,0.8625,-2.5741653,0.75430502,32961,-2.4397318,0.79371703
40,prime_1e4_4e4,547,547,35,0.875,0.9,0.8875,-2.791059,0.76500062,33066,-2.7193189,0.79623729
40,prime_1e4_4e4,547,547,36,0.9,0.925,0.9125,-3.3337532,0.81133487,32744,-3.371946,0.87010593
40,prime_1e4_4e4,547,547,37,0.925,0.95,0.9375,-2.1612241,0.82793387,32754,-2.2960554,0.8606934
40,prime_1e4_4e4,547,547,38,0.95,0.975,0.9625,-1.7290887,0.8779523,32577,-1.3971207,0.92784021
40,prime_1e4_4e4,547,547,39,0.975,1,0.9875,0.14900182,0.86420291,32619,-0.14215641,0.93381387
40,prime_4e4_1e5,810,810,0,0,0.025,0.0125,0.45263036,0.068662472,216546,0.40740997,0.067664385
40,prime_4e4_1e5,810,810,1,0.025,0.05,0.0375,0.97376292,0.11505076,176131,0.99952308,0.12062882
40,prime_4e4_1e5,810,810,2,0.05,0.075,0.0625,1.1033058,0.16043197,165553,1.0953773,0.16769089
40,prime_4e4_1e5,810,810,3,0.075,0.1,0.0875,0.86956436,0.18396597,159466,0.89142513,0.19094569
40,prime_4e4_1e5,810,810,4,0.1,0.125,0.1125,0.063497241,0.2171197,154887,-0.039351269,0.22414754
40,prime_4e4_1e5,810,810,5,0.125,0.15,0.1375,-0.18056141,0.24233871,151765,-0.15856752,0.25679129
40,prime_4e4_1e5,810,810,6,0.15,0.175,0.1625,-0.53308535,0.2704084,149341,-0.44132556,0.27394453
40,prime_4e4_1e5,810,810,7,0.175,0.2,0.1875,0.043660045,0.27878976,146848,-0.010916049,0.28567664
40,prime_4e4_1e5,810,810,8,0.2,0.225,0.2125,-0.28614073,0.31604268,145089,-0.23420797,0.32691247
40,prime_4e4_1e5,810,810,9,0.225,0.25,0.2375,-0.098472314,0.32749747,143645,-0.027219882,0.33590464
40,prime_4e4_1e5,810,810,10,0.25,0.275,0.2625,0.33878259,0.35223146,141906,0.39221034,0.36632914
40,prime_4e4_1e5,810,810,11,0.275,0.3,0.2875,-0.414289,0.3588352,140711,-0.43210552,0.37360042
40,prime_4e4_1e5,810,810,12,0.3,0.325,0.3125,0.42760964,0.38005649,139404,0.51917449,0.39204902
40,prime_4e4_1e5,810,810,13,0.325,0.35,0.3375,0.27781902,0.39412332,138321,0.30315715,0.40989469
40,prime_4e4_1e5,810,810,14,0.35,0.375,0.3625,1.0481904,0.41298875,137879,1.1136794,0.42597509
40,prime_4e4_1e5,810,810,15,0.375,0.4,0.3875,1.2516547,0.4119841,136722,1.2292681,0.43032251
40,prime_4e4_1e5,810,810,16,0.4,0.425,0.4125,1.0976035,0.44211766,135668,1.0981956,0.4526517
40,prime_4e4_1e5,810,810,17,0.425,0.45,0.4375,1.3764925,0.45537274,135313,1.3815598,0.47618677
40,prime_4e4_1e5,810,810,18,0.45,0.475,0.4625,1.3632956,0.47835675,134468,1.2542984,0.48814775
40,prime_4e4_1e5,810,810,19,0.475,0.5,0.4875,1.9656575,0.4742023,133515,2.081811,0.48777438
40,prime_4e4_1e5,810,810,20,0.5,0.525,0.5125,1.5262363,0.52167945,133305,1.5000563,0.54545125
40,prime_4e4_1e5,810,810,21,0.525,0.55,0.5375,1.1382701,0.51252955,132169,1.2386112,0.52681019
40,prime_4e4_1e5,810,810,22,0.55,0.575,0.5625,0.9239526,0.53144731,132169,0.69643411,0.54612544
40,prime_4e4_1e5,810,810,23,0.575,0.6,0.5875,0.92259969,0.55631657,131806,0.9471496,0.57450681
40,prime_4e4_1e5,810,810,24,0.6,0.625,0.6125,-0.11347307,0.58129296,131077,0.047758188,0.59604795
40,prime_4e4_1e5,810,810,25,0.625,0.65,0.6375,-0.86948894,0.57108443,130540,-0.68572085,0.57985164
40,prime_4e4_1e5,810,810,26,0.65,0.675,0.6625,-1.742742,0.57972714,129698,-1.9728215,0.61007842
40,prime_4e4_1e5,810,810,27,0.675,0.7,0.6875,-1.1905879,0.56987077,129404,-1.0865506,0.5953873
40,prime_4e4_1e5,810,810,28,0.7,0.725,0.7125,-1.241402,0.61706171,129016,-1.1699169,0.64281009
40,prime_4e4_1e5,810,810,29,0.725,0.75,0.7375,-1.9000498,0.59822559,128535,-1.8113121,0.61595414
40,prime_4e4_1e5,810,810,30,0.75,0.775,0.7625,-1.9195708,0.63410566,128514,-1.8695551,0.64658699
40,prime_4e4_1e5,810,810,31,0.775,0.8,0.7875,-3.4572806,0.62819025,127810,-3.1873406,0.64840057
40,prime_4e4_1e5,810,810,32,0.8,0.825,0.8125,-2.7894451,0.64316281,127836,-2.6936778,0.65828374
40,prime_4e4_1e5,810,810,33,0.825,0.85,0.8375,-1.9174381,0.65188003,127427,-1.9746522,0.67331328
40,prime_4e4_1e5,810,810,34,0.85,0.875,0.8625,-1.8292866,0.67030614,126944,-1.6752505,0.6998871
40,prime_4e4_1e5,810,810,35,0.875,0.9,0.8875,-2.0309634,0.65826167,126301,-2.1466576,0.68830926
40,prime_4e4_1e5,810,810,36,0.9,0.925,0.9125,-1.8962406,0.68006207,125883,-1.7253323,0.71093171
40,prime_4e4_1e5,810,810,37,0.925,0.95,0.9375,-1.0852337,0.71117716,125973,-1.1918348,0.72109836
40,prime_4e4_1e5,810,810,38,0.95,0.975,0.9625,-2.1974933,0.73307734,125975,-2.3253106,0.75530572
40,prime_4e4_1e5,810,810,39,0.975,1,0.9875,-0.96890961,0.71450958,126149,-0.88195705,0.73476891
40,rough7_composite_1e4_4e4,2946,2946,0,0,0.025,0.0125,0.28603829,0.033529206,331497,0.26903411,0.034169205
40,rough7_composite_1e4_4e4,2946,2946,1,0.025,0.05,0.0375,1.0703847,0.05659302,263149,1.0592364,0.060713793
40,rough7_composite_1e4_4e4,2946,2946,2,0.05,0.075,0.0625,0.92953481,0.075124142,244858,0.9378742,0.080176877
40,rough7_composite_1e4_4e4,2946,2946,3,0.075,0.1,0.0875,0.71243002,0.090056582,234220,0.76571172,0.09630933
40,rough7_composite_1e4_4e4,2946,2946,4,0.1,0.125,0.1125,0.32658203,0.10911958,227921,0.32660878,0.11768832
40,rough7_composite_1e4_4e4,2946,2946,5,0.125,0.15,0.1375,0.20458433,0.1152379,222101,0.26378089,0.12327355
40,rough7_composite_1e4_4e4,2946,2946,6,0.15,0.175,0.1625,-0.15170742,0.13418427,218068,-0.14345067,0.14390679
40,rough7_composite_1e4_4e4,2946,2946,7,0.175,0.2,0.1875,-0.27492631,0.14045006,214721,-0.28293926,0.14929161
40,rough7_composite_1e4_4e4,2946,2946,8,0.2,0.225,0.2125,0.052860381,0.15296816,210748,0.066259229,0.16178769
40,rough7_composite_1e4_4e4,2946,2946,9,0.225,0.25,0.2375,-0.090799218,0.16783776,209508,-0.098254005,0.17847669
40,rough7_composite_1e4_4e4,2946,2946,10,0.25,0.275,0.2625,0.0026826892,0.17665129,207615,0.081092407,0.18914268
40,rough7_composite_1e4_4e4,2946,2946,11,0.275,0.3,0.2875,0.64295833,0.17823999,203858,0.66249056,0.19003973
40,rough7_composite_1e4_4e4,2946,2946,12,0.3,0.325,0.3125,0.78264844,0.18682597,202264,0.78119685,0.19755833
40,rough7_composite_1e4_4e4,2946,2946,13,0.325,0.35,0.3375,0.72514222,0.19886656,201295,0.75397799,0.21175392
40,rough7_composite_1e4_4e4,2946,2946,14,0.35,0.375,0.3625,1.4184887,0.2078301,199159,1.3366506,0.22244994
40,rough7_composite_1e4_4e4,2946,2946,15,0.375,0.4,0.3875,1.681011,0.21332972,198762,1.6639197,0.22681787
40,rough7_composite_1e4_4e4,2946,2946,16,0.4,0.425,0.4125,1.3932687,0.21969056,197393,1.3748512,0.23128866
40,rough7_composite_1e4_4e4,2946,2946,17,0.425,0.45,0.4375,1.5873041,0.23129627,195531,1.5460924,0.24824079
40,rough7_composite_1e4_4e4,2946,2946,18,0.45,0.475,0.4625,1.8323886,0.24271614,194899,1.8638936,0.25729964
40,rough7_composite_1e4_4e4,2946,2946,19,0.475,0.5,0.4875,1.3415608,0.25492478,193024,1.3763522,0.2720493
40,rough7_composite_1e4_4e4,2946,2946,20,0.5,0.525,0.5125,1.8414345,0.25453957,191886,1.7944248,0.27418254
40,rough7_composite_1e4_4e4,2946,2946,21,0.525,0.55,0.5375,0.78102705,0.26179525,190617,0.75750327,0.27537165
40,rough7_composite_1e4_4e4,2946,2946,22,0.55,0.575,0.5625,1.0211522,0.27007635,191557,0.88607046,0.28976769
40,rough7_composite_1e4_4e4,2946,2946,23,0.575,0.6,0.5875,0.52906615,0.27260115,190210,0.65996004,0.28750308
40,rough7_composite_1e4_4e4,2946,2946,24,0.6,0.625,0.6125,0.26937185,0.28254152,189816,0.35242024,0.30140386
40,rough7_composite_1e4_4e4,2946,2946,25,0.625,0.65,0.6375,-0.3947596,0.28442765,188281,-0.48113724,0.30251764
40,rough7_composite_1e4_4e4,2946,2946,26,0.65,0.675,0.6625,-0.66877397,0.28903945,187547,-0.49647288,0.30556265
40,rough7_composite_1e4_4e4,2946,2946,27,0.675,0.7,0.6875,-0.98963516,0.2948518,186831,-0.89652681,0.3169529
40,rough7_composite_1e4_4e4,2946,2946,28,0.7,0.725,0.7125,-1.6662793,0.30516433,185711,-1.7175396,0.32612762
40,rough7_composite_1e4_4e4,2946,2946,29,0.725,0.75,0.7375,-2.3402573,0.31170336,185849,-2.2724793,0.33106957
40,rough7_composite_1e4_4e4,2946,2946,30,0.75,0.775,0.7625,-2.1025015,0.31643966,184298,-2.3813715,0.33909152
40,rough7_composite_1e4_4e4,2946,2946,31,0.775,0.8,0.7875,-1.8671993,0.31126011,183662,-1.8184164,0.32791725
40,rough7_composite_1e4_4e4,2946,2946,32,0.8,0.825,0.8125,-2.578218,0.32622567,183585,-2.3373968,0.34605765
40,rough7_composite_1e4_4e4,2946,2946,33,0.825,0.85,0.8375,-2.3911574,0.33024586,183632,-2.5400584,0.35221045
40,rough7_composite_1e4_4e4,2946,2946,34,0.85,0.875,0.8625,-2.2452748,0.33288548,182952,-2.3195155,0.35289318
40,rough7_composite_1e4_4e4,2946,2946,35,0.875,0.9,0.8875,-2.4837072,0.34914791,182754,-2.3732613,0.37198445
40,rough7_composite_1e4_4e4,2946,2946,36,0.9,0.925,0.9125,-2.5963417,0.35215177,181454,-2.5722056,0.37835267
40,rough7_composite_1e4_4e4,2946,2946,37,0.925,0.95,0.9375,-2.8435697,0.36004942,181436,-3.0114421,0.38268809
40,rough7_composite_1e4_4e4,2946,2946,38,0.95,0.975,0.9625,-1.5766661,0.35579333,180278,-1.6108954,0.37688437
40,rough7_composite_1e4_4e4,2946,2946,39,0.975,1,0.9875,-1.3513936,0.3653322,180354,-1.571964,0.38374507
40,rough7_composite_4e4_1e5,5335,5335,0,0,0.025,0.0125,0.3661362,0.027513458,1433089,0.34607411,0.027051936
40,rough7_composite_4e4_1e5,5335,5335,1,0.025,0.05,0.0375,1.1170664,0.045345363,1164603,1.1319772,0.047403693
40,rough7_composite_4e4_1e5,5335,5335,2,0.05,0.075,0.0625,1.063514,0.062237974,1095754,1.0830834,0.065045161
40,rough7_composite_4e4_1e5,5335,5335,3,0.075,0.1,0.0875,0.92628995,0.07272511,1055519,0.94274191,0.075238501
40,rough7_composite_4e4_1e5,5335,5335,4,0.1,0.125,0.1125,0.17188775,0.08563417,1024910,0.16529354,0.089127205
40,rough7_composite_4e4_1e5,5335,5335,5,0.125,0.15,0.1375,-0.051832326,0.093411238,1004067,-0.036541386,0.09667468
40,rough7_composite_4e4_1e5,5335,5335,6,0.15,0.175,0.1625,-0.3742799,0.10628992,988656,-0.38762421,0.11011327
40,rough7_composite_4e4_1e5,5335,5335,7,0.175,0.2,0.1875,-0.32423453,0.11355826,970657,-0.33267776,0.11863599
40,rough7_composite_4e4_1e5,5335,5335,8,0.2,0.225,0.2125,-0.26638584,0.12318889,960262,-0.26262208,0.12710343
40,rough7_composite_4e4_1e5,5335,5335,9,0.225,0.25,0.2375,0.33924351,0.1326843,951431,0.35122253,0.13725433
40,rough7_composite_4e4_1e5,5335,5335,10,0.25,0.275,0.2625,-0.18450945,0.13907896,939205,-0.13735446,0.14400587
40,rough7_composite_4e4_1e5,5335,5335,11,0.275,0.3,0.2875,0.2384898,0.14224621,931508,0.27037771,0.14640147
40,rough7_composite_4e4_1e5,5335,5335,12,0.3,0.325,0.3125,0.64408684,0.15235761,920289,0.65936896,0.1584802
40,rough7_composite_4e4_1e5,5335,5335,13,0.325,0.35,0.3375,1.0282675,0.15640508,918671,1.0567918,0.16087397
40,rough7_composite_4e4_1e5,5335,5335,14,0.35,0.375,0.3625,1.3018449,0.16323766,911103,1.3462682,0.16851014
40,rough7_composite_4e4_1e5,5335,5335,15,0.375,0.4,0.3875,1.3399336,0.16878987,905066,1.2957563,0.17439486
40,rough7_composite_4e4_1e5,5335,5335,16,0.4,0.425,0.4125,1.5680968,0.17218805,898128,1.5648048,0.17848599
40,rough7_composite_4e4_1e5,5335,5335,17,0.425,0.45,0.4375,1.4532812,0.17781929,896636,1.4773442,0.18377117
40,rough7_composite_4e4_1e5,5335,5335,18,0.45,0.475,0.4625,1.9781531,0.18916828,886778,2.0224509,0.19503558
40,rough7_composite_4e4_1e5,5335,5335,19,0.475,0.5,0.4875,1.3146637,0.20135424,884931,1.3316575,0.20997343
40,rough7_composite_4e4_1e5,5335,5335,20,0.5,0.525,0.5125,2.0507268,0.20034808,881599,1.985811,0.20775395
40,rough7_composite_4e4_1e5,5335,5335,21,0.525,0.55,0.5375,1.0300569,0.20167678,876123,1.0248903,0.2087981
40,rough7_composite_4e4_1e5,5335,5335,22,0.55,0.575,0.5625,1.1336966,0.20903895,873028,1.0657299,0.21664013
40,rough7_composite_4e4_1e5,5335,5335,23,0.575,0.6,0.5875,0.24794245,0.21270851,873171,0.15327353,0.21823788
40,rough7_composite_4e4_1e5,5335,5335,24,0.6,0.625,0.6125,0.24435205,0.21819519,867821,0.22491159,0.22513053
40,rough7_composite_4e4_1e5,5335,5335,25,0.625,0.65,0.6375,-0.67758577,0.22131814,863219,-0.58250687,0.22913477
40,rough7_composite_4e4_1e5,5335,5335,26,0.65,0.675,0.6625,-0.34973564,0.22696835,858518,-0.31444652,0.23415552
40,rough7_composite_4e4_1e5,5335,5335,27,0.675,0.7,0.6875,-0.85821539,0.23204422,856925,-0.74488666,0.23946856
40,rough7_composite_4e4_1e5,5335,5335,28,0.7,0.725,0.7125,-1.5475904,0.23660611,853216,-1.5162386,0.24458409
40,rough7_composite_4e4_1e5,5335,5335,29,0.725,0.75,0.7375,-2.3072896,0.24558382,851434,-2.2407256,0.25504089
40,rough7_composite_4e4_1e5,5335,5335,30,0.75,0.775,0.7625,-1.7008852,0.24641271,849438,-1.7013272,0.25526539
40,rough7_composite_4e4_1e5,5335,5335,31,0.775,0.8,0.7875,-2.5026328,0.24910702,847142,-2.5445699,0.25712891
40,rough7_composite_4e4_1e5,5335,5335,32,0.8,0.825,0.8125,-2.3965378,0.25033041,844735,-2.4241792,0.25918361
40,rough7_composite_4e4_1e5,5335,5335,33,0.825,0.85,0.8375,-2.4271893,0.25903736,843085,-2.4588102,0.26680308
40,rough7_composite_4e4_1e5,5335,5335,34,0.85,0.875,0.8625,-1.8912865,0.25636089,838722,-1.8987138,0.26544133
40,rough7_composite_4e4_1e5,5335,5335,35,0.875,0.9,0.8875,-2.4076209,0.26804443,836904,-2.375141,0.27762847
40,rough7_composite_4e4_1e5,5335,5335,36,0.9,0.925,0.9125,-2.0401958,0.27197801,834494,-1.9250732,0.28171337
40,rough7_composite_4e4_1e5,5335,5335,37,0.925,0.95,0.9375,-1.6185118,0.27673567,835772,-1.6637217,0.28583012
40,rough7_composite_4e4_1e5,5335,5335,38,0.95,0.975,0.9625,-1.8127182,0.28494101,834020,-1.8087168,0.29267852
40,rough7_composite_4e4_1e5,5335,5335,39,0.975,1,0.9875,-1.2201429,0.28702835,830246,-1.1100674,0.29396724
40,all_1e4_4e4,131640,131640,0,0,0.025,0.0125,0.84074606,0.004241254,14871120,0.80659298,0.004330233
40,all_1e4_4e4,131640,131640,1,0.025,0.05,0.0375,1.4386465,0.0082996402,11804798,1.4629363,0.0089393711
40,all_1e4_4e4,131640,131640,2,0.05,0.075,0.0625,1.136041,0.011259923,11000153,1.1538658,0.012110762
40,all_1e4_4e4,131640,131640,3,0.075,0.1,0.0875,0.452116,0.01363127,10515160,0.45421106,0.014669635
40,all_1e4_4e4,131640,131640,4,0.1,0.125,0.1125,-0.31273522,0.015918423,10216839,-0.32342802,0.017066088
40,all_1e4_4e4,131640,131640,5,0.125,0.15,0.1375,-1.0496439,0.017544856,9972744,-1.0701609,0.018826496
40,all_1e4_4e4,131640,131640,6,0.15,0.175,0.1625,-1.5742079,0.019472568,9789879,-1.6120236,0.020840975
40,all_1e4_4e4,131640,131640,7,0.175,0.2,0.1875,-1.9656381,0.021475439,9629621,-1.9989641,0.022912057
40,all_1e4_4e4,131640,131640,8,0.2,0.225,0.2125,-2.1010398,0.023026648,9459957,-2.1364598,0.024627571
40,all_1e4_4e4,131640,131640,9,0.225,0.25,0.2375,-2.1763804,0.024014076,9405020,-2.1887278,0.025579334
40,all_1e4_4e4,131640,131640,10,0.25,0.275,0.2625,-1.0518386,0.025596769,9313205,-1.0614925,0.027254532
40,all_1e4_4e4,131640,131640,11,0.275,0.3,0.2875,-0.038509359,0.0270202,9134524,-0.041583448,0.028963086
40,all_1e4_4e4,131640,131640,12,0.3,0.325,0.3125,0.87839093,0.028406442,9090693,0.86782273,0.030283577
40,all_1e4_4e4,131640,131640,13,0.325,0.35,0.3375,1.4329823,0.029582725,9043251,1.4399982,0.031497054
40,all_1e4_4e4,131640,131640,14,0.35,0.375,0.3625,1.9193333,0.030746141,8933722,1.9357213,0.032813625
40,all_1e4_4e4,131640,131640,15,0.375,0.4,0.3875,2.3754538,0.031185766,8913916,2.3883197,0.033205796
40,all_1e4_4e4,131640,131640,16,0.4,0.425,0.4125,2.7919578,0.033040075,8851695,2.8117201,0.03518127
40,all_1e4_4e4,131640,131640,17,0.425,0.45,0.4375,2.7815539,0.034559275,8779759,2.7943889,0.036789412
40,all_1e4_4e4,131640,131640,18,0.45,0.475,0.4625,2.9659068,0.035824953,8747794,2.9890293,0.038057653
40,all_1e4_4e4,131640,131640,19,0.475,0.5,0.4875,2.8800097,0.036717014,8641429,2.9116919,0.039201486
40,all_1e4_4e4,131640,131640,20,0.5,0.525,0.5125,2.7982424,0.037911552,8622012,2.8167214,0.040437831
40,all_1e4_4e4,131640,131640,21,0.525,0.55,0.5375,2.3931498,0.038976994,8590824,2.4015523,0.041472568
40,all_1e4_4e4,131640,131640,22,0.55,0.575,0.5625,2.1103725,0.039630571,8569389,2.1066019,0.04218708
40,all_1e4_4e4,131640,131640,23,0.575,0.6,0.5875,1.692382,0.03999306,8540874,1.708565,0.042493593
40,all_1e4_4e4,131640,131640,24,0.6,0.625,0.6125,1.0556344,0.040959711,8521230,1.0531485,0.043398397
40,all_1e4_4e4,131640,131640,25,0.625,0.65,0.6375,0.63630483,0.042330209,8439531,0.62693472,0.04508739
40,all_1e4_4e4,131640,131640,26,0.65,0.675,0.6625,0.19533616,0.04361659,8417992,0.17541856,0.046434238
40,all_1e4_4e4,131640,131640,27,0.675,0.7,0.6875,-0.42453118,0.044172563,8379373,-0.42753724,0.046947602
40,all_1e4_4e4,131640,131640,28,0.7,0.725,0.7125,-0.99846077,0.04457184,8353491,-1.014814,0.047364066
40,all_1e4_4e4,131640,131640,29,0.725,0.75,0.7375,-1.7015366,0.045190148,8332861,-1.7263552,0.048062817
40,all_1e4_4e4,131640,131640,30,0.75,0.775,0.7625,-2.115968,0.046304303,8272546,-2.1271612,0.049350543
40,all_1e4_4e4,131640,131640,31,0.775,0.8,0.7875,-2.1914564,0.047506294,8251233,-2.2096204,0.050724932
40,all_1e4_4e4,131640,131640,32,0.8,0.825,0.8125,-2.5199575,0.048462439,8228631,-2.5590794,0.051630943
40,all_1e4_4e4,131640,131640,33,0.825,0.85,0.8375,-3.0980023,0.048962327,8240193,-3.1055667,0.051992442
40,all_1e4_4e4,131640,131640,34,0.85,0.875,0.8625,-3.2811707,0.050512274,8221870,-3.2932435,0.053477788
40,all_1e4_4e4,131640,131640,35,0.875,0.9,0.8875,-3.7795908,0.051056204,8183130,-3.8088476,0.054195365
40,all_1e4_4e4,131640,131640,36,0.9,0.925,0.9125,-3.5647142,0.052485943,8152223,-3.5868894,0.05576778
40,all_1e4_4e4,131640,131640,37,0.925,0.95,0.9375,-3.7701341,0.053205032,8154411,-3.7897187,0.056463694
40,all_1e4_4e4,131640,131640,38,0.95,0.975,0.9625,-3.7365088,0.054274123,8104659,-3.753243,0.057783328
40,all_1e4_4e4,131640,131640,39,0.975,1,0.9875,-3.3702508,0.054523404,8087137,-3.4178082,0.058014004
40,all_4e4_1e5,267544,267544,0,0,0.025,0.0125,0.85853524,0.0033197156,72267310,0.81994683,0.0032678091
40,all_4e4_1e5,267544,267544,1,0.025,0.05,0.0375,1.4450941,0.0063353708,58757724,1.4614204,0.0065950143
40,all_4e4_1e5,267544,267544,2,0.05,0.075,0.0625,1.1385408,0.0085253854,55283240,1.1497284,0.0088669798
40,all_4e4_1e5,267544,267544,3,0.075,0.1,0.0875,0.4267127,0.010285766,53226824,0.42784522,0.01067393
40,all_4e4_1e5,267544,267544,4,0.1,0.125,0.1125,-0.35032399,0.011881476,51695036,-0.35119985,0.012327765
40,all_4e4_1e5,267544,267544,5,0.125,0.15,0.1375,-1.1195357,0.013208381,50663206,-1.1283145,0.013679537
40,all_4e4_1e5,267544,267544,6,0.15,0.175,0.1625,-1.661081,0.014672696,49877146,-1.6738755,0.015183598
40,all_4e4_1e5,267544,267544,7,0.175,0.2,0.1875,-2.0563731,0.016047024,48990942,-2.0683283,0.016626635
40,all_4e4_1e5,267544,267544,8,0.2,0.225,0.2125,-2.2515588,0.017186253,48409496,-2.2660722,0.017797898
40,all_4e4_1e5,267544,267544,9,0.225,0.25,0.2375,-2.2342123,0.017966826,48022866,-2.2454671,0.018597092
40,all_4e4_1e5,267544,267544,10,0.25,0.275,0.2625,-1.1103039,0.019150261,47362914,-1.1176767,0.019837113
40,all_4e4_1e5,267544,267544,11,0.275,0.3,0.2875,-0.13007876,0.020253294,47007245,-0.12649369,0.02091282
40,all_4e4_1e5,267544,267544,12,0.3,0.325,0.3125,0.8517378,0.021149377,46444630,0.84633018,0.021927294
40,all_4e4_1e5,267544,267544,13,0.325,0.35,0.3375,1.4315082,0.022018488,46301815,1.4380517,0.022774545
40,all_4e4_1e5,267544,267544,14,0.35,0.375,0.3625,1.9328843,0.022832523,45998009,1.93475,0.02358542
40,all_4e4_1e5,267544,267544,15,0.375,0.4,0.3875,2.345401,0.02325122,45630750,2.3420593,0.024063642
40,all_4e4_1e5,267544,267544,16,0.4,0.425,0.4125,2.7658718,0.02454273,45299659,2.7806694,0.025403373
40,all_4e4_1e5,267544,267544,17,0.425,0.45,0.4375,2.7801509,0.025692108,45237765,2.778168,0.026523646
40,all_4e4_1e5,267544,267544,18,0.45,0.475,0.4625,2.9985434,0.026463527,44794854,3.0092136,0.027415588
40,all_4e4_1e5,267544,267544,19,0.475,0.5,0.4875,2.9461121,0.027318463,44619793,2.9505019,0.028214123
40,all_4e4_1e5,267544,267544,20,0.5,0.525,0.5125,2.796506,0.028130206,44427688,2.8032024,0.029074387
40,all_4e4_1e5,267544,267544,21,0.525,0.55,0.5375,2.3498317,0.028835641,44229064,2.3699622,0.02981609
40,all_4e4_1e5,267544,267544,22,0.55,0.575,0.5625,2.0845202,0.029298442,44056560,2.0919959,0.03031337
40,all_4e4_1e5,267544,267544,23,0.575,0.6,0.5875,1.6424946,0.029650184,44035270,1.6442447,0.030553531
40,all_4e4_1e5,267544,267544,24,0.6,0.625,0.6125,0.99142297,0.030329538,43786503,0.99189677,0.031320556
40,all_4e4_1e5,267544,267544,25,0.625,0.65,0.6375,0.63655978,0.03136639,43550886,0.64529117,0.032401648
40,all_4e4_1e5,267544,267544,26,0.65,0.675,0.6625,0.19350498,0.03218141,43354153,0.18551233,0.033266213
40,all_4e4_1e5,267544,267544,27,0.675,0.7,0.6875,-0.52860343,0.032705807,43205098,-0.53257562,0.033851494
40,all_4e4_1e5,267544,267544,28,0.7,0.725,0.7125,-1.1216399,0.033044302,43033913,-1.1246785,0.034165819
40,all_4e4_1e5,267544,267544,29,0.725,0.75,0.7375,-1.6518905,0.033602418,42947029,-1.657872,0.034755522
40,all_4e4_1e5,267544,267544,30,0.75,0.775,0.7625,-2.2089252,0.034411397,42862476,-2.21649,0.035534706
40,all_4e4_1e5,267544,267544,31,0.775,0.8,0.7875,-2.3264622,0.035265574,42729722,-2.3296259,0.036429701
40,all_4e4_1e5,267544,267544,32,0.8,0.825,0.8125,-2.6333563,0.035695653,42650797,-2.6383341,0.036795405
40,all_4e4_1e5,267544,267544,33,0.825,0.85,0.8375,-3.349853,0.036187893,42526236,-3.3606981,0.037369758
40,all_4e4_1e5,267544,267544,34,0.85,0.875,0.8625,-3.3806087,0.037086245,42326766,-3.3846151,0.038341196
40,all_4e4_1e5,267544,267544,35,0.875,0.9,0.8875,-3.8453091,0.037759506,42199962,-3.8564819,0.039003412
40,all_4e4_1e5,267544,267544,36,0.9,0.925,0.9125,-3.6279243,0.038738966,42138373,-3.6529488,0.040016866
40,all_4e4_1e5,267544,267544,37,0.925,0.95,0.9375,-3.8287307,0.039351198,42096190,-3.8491136,0.040605013
40,all_4e4_1e5,267544,267544,38,0.95,0.975,0.9625,-3.964548,0.040142949,42064139,-3.9754237,0.04134578
40,all_4e4_1e5,267544,267544,39,0.975,1,0.9875,-3.466277,0.04028807,41901739,-3.4856137,0.041577254
40,prime_W1,687,687,0,0,0.025,0.0125,0.1867392,0.074555252,85919,0.25602021,0.074701257
40,prime_W1,687,687,1,0.025,0.05,0.0375,0.93333825,0.11897864,68372,0.95129585,0.1310747
40,prime_W1,687,687,2,0.05,0.075,0.0625,1.241814,0.16235733,63800,1.2970846,0.18455921
40,prime_W1,687,687,3,0.075,0.1,0.0875,0.53179718,0.19575798,61251,0.58257008,0.2113161
40,prime_W1,687,687,4,0.1,0.125,0.1125,0.070961563,0.21999969,59249,0.19694847,0.23412931
40,prime_W1,687,687,5,0.125,0.15,0.1375,-0.34139493,0.24551687,58056,-0.46467204,0.26559067
40,prime_W1,687,687,6,0.15,0.175,0.1625,-0.61242615,0.27533422,56761,-0.79903455,0.31243141
40,prime_W1,687,687,7,0.175,0.2,0.1875,-0.29591894,0.28816759,56062,-0.27474938,0.31625916
40,prime_W1,687,687,8,0.2,0.225,0.2125,-0.24900054,0.31865196,55327,-0.28544833,0.3503058
40,prime_W1,687,687,9,0.225,0.25,0.2375,-0.46195095,0.35235119,54407,-0.46887349,0.37510631
40,prime_W1,687,687,10,0.25,0.275,0.2625,0.66451981,0.36830882,54077,0.67553673,0.40198943
40,prime_W1,687,687,11,0.275,0.3,0.2875,-0.24711885,0.36312811,53130,-0.28691888,0.38836829
40,prime_W1,687,687,12,0.3,0.325,0.3125,0.35272445,0.42331941,53274,0.22299809,0.45925007
40,prime_W1,687,687,13,0.325,0.35,0.3375,-0.012237558,0.41830507,52583,0.017229903,0.44689895
40,prime_W1,687,687,14,0.35,0.375,0.3625,0.31034965,0.44215368,52170,0.49716312,0.46950902
40,prime_W1,687,687,15,0.375,0.4,0.3875,1.6859595,0.4355069,51525,1.7217273,0.46737781
40,prime_W1,687,687,16,0.4,0.425,0.4125,0.9762104,0.44225044,51564,0.90724149,0.47628247
40,prime_W1,687,687,17,0.425,0.45,0.4375,1.056262,0.4796993,51083,1.1206859,0.53212727
40,prime_W1,687,687,18,0.45,0.475,0.4625,1.6076936,0.49787657,50687,1.5671671,0.53714772
40,prime_W1,687,687,19,0.475,0.5,0.4875,1.327409,0.50260406,50805,1.5399665,0.55457323
40,prime_W1,687,687,20,0.5,0.525,0.5125,1.4258029,0.5116092,50315,1.3555798,0.5500618
40,prime_W1,687,687,21,0.525,0.55,0.5375,0.74627145,0.52309522,50068,0.50207718,0.56960931
40,prime_W1,687,687,22,0.55,0.575,0.5625,1.634168,0.55591508,50046,1.6453063,0.5953108
40,prime_W1,687,687,23,0.575,0.6,0.5875,-0.016200592,0.55144433,49517,-0.1290062,0.59627967
40,prime_W1,687,687,24,0.6,0.625,0.6125,-0.36314982,0.5872485,49398,-0.46408761,0.63434037
40,prime_W1,687,687,25,0.625,0.65,0.6375,-1.2966922,0.5730666,49044,-1.0522388,0.62143608
40,prime_W1,687,687,26,0.65,0.675,0.6625,-0.84941665,0.60507473,48896,-0.75470386,0.64896227
40,prime_W1,687,687,27,0.675,0.7,0.6875,-2.3146513,0.60535782,48995,-2.2457394,0.63598922
40,prime_W1,687,687,28,0.7,0.725,0.7125,-2.1173575,0.62229049,48591,-2.4002387,0.67301929
40,prime_W1,687,687,29,0.725,0.75,0.7375,-1.6948602,0.64213204,48741,-1.8539628,0.70061595
40,prime_W1,687,687,30,0.75,0.775,0.7625,-1.7436708,0.65953068,48376,-1.4414586,0.69712176
40,prime_W1,687,687,31,0.775,0.8,0.7875,-2.8535503,0.66287321,48182,-2.9903283,0.70762855
40,prime_W1,687,687,32,0.8,0.825,0.8125,-3.1564112,0.68134446,47939,-3.2512985,0.74419896
40,prime_W1,687,687,33,0.825,0.85,0.8375,-2.0121461,0.68062734,47927,-1.9586246,0.73841583
40,prime_W1,687,687,34,0.85,0.875,0.8625,-2.4760242,0.6722383,47940,-2.3245515,0.71502838
40,prime_W1,687,687,35,0.875,0.9,0.8875,-2.3980373,0.68746427,47912,-2.12955,0.73272114
40,prime_W1,687,687,36,0.9,0.925,0.9125,-2.9409181,0.73480512,47460,-2.772756,0.80565407
40,prime_W1,687,687,37,0.925,0.95,0.9375,-1.6127145,0.76318488,47336,-1.3681764,0.83814455
40,prime_W1,687,687,38,0.95,0.975,0.9625,-1.5127195,0.79091987,47179,-1.1360987,0.85613848
40,prime_W1,687,687,39,0.975,1,0.9875,-0.71808433,0.76942023,47392,-1.3683955,0.82884187
40,prime_W2,670,670,0,0,0.025,0.0125,0.40521052,0.076699926,190471,0.37347418,0.07430671
40,prime_W2,670,670,1,0.025,0.05,0.0375,0.98089085,0.1273321,155237,1.0019261,0.13172763
40,prime_W2,670,670,2,0.05,0.075,0.0625,1.0572581,0.17466571,146056,1.0607096,0.18171123
40,prime_W2,670,670,3,0.075,0.1,0.0875,0.95870947,0.20326889,140496,0.95387057,0.20895688
40,prime_W2,670,670,4,0.1,0.125,0.1125,-0.14956738,0.24447812,136632,-0.18905527,0.24635588
40,prime_W2,670,670,5,0.125,0.15,0.1375,-0.087072368,0.27007128,133811,-0.092092578,0.28163
40,prime_W2,670,670,6,0.15,0.175,0.1625,-0.39589995,0.2938701,131948,-0.33908813,0.29581975
40,prime_W2,670,670,7,0.175,0.2,0.1875,0.031299935,0.3052244,129393,-0.022203674,0.31051186
40,prime_W2,670,670,8,0.2,0.225,0.2125,-0.23070779,0.3462809,127799,-0.17922675,0.35613084
40,prime_W2,670,670,9,0.225,0.25,0.2375,0.025754335,0.36370438,127081,0.065540876,0.36646574
40,prime_W2,670,670,10,0.25,0.275,0.2625,0.27902459,0.38627451,125275,0.3697705,0.39871793
40,prime_W2,670,670,11,0.275,0.3,0.2875,-0.37256899,0.40083627,124139,-0.41331089,0.40945438
40,prime_W2,670,670,12,0.3,0.325,0.3125,0.55360284,0.41214119,122722,0.61169147,0.42562421
40,prime_W2,670,670,13,0.325,0.35,0.3375,0.21984182,0.43705582,122141,0.27018773,0.44786566
40,prime_W2,670,670,14,0.35,0.375,0.3625,1.1092316,0.45879085,121503,1.1688929,0.46669759
40,prime_W2,670,670,15,0.375,0.4,0.3875,1.2008858,0.45837229,121008,1.1953011,0.46974617
40,prime_W2,670,670,16,0.4,0.425,0.4125,0.95503745,0.49171109,119801,1.0022037,0.49456286
40,prime_W2,670,670,17,0.425,0.45,0.4375,1.1946286,0.49908948,119457,1.2568958,0.51793422
40,prime_W2,670,670,18,0.45,0.475,0.4625,1.4584545,0.52648024,118687,1.2929049,0.53157666
40,prime_W2,670,670,19,0.475,0.5,0.4875,1.8290097,0.51405695,117515,2.0271455,0.5299069
40,prime_W2,670,670,20,0.5,0.525,0.5125,1.5412614,0.58048103,117695,1.5066231,0.59787344
40,prime_W2,670,670,21,0.525,0.55,0.5375,1.2675065,0.56445674,116548,1.3303446,0.57493958
40,prime_W2,670,670,22,0.55,0.575,0.5625,0.64955361,0.58931432,116737,0.49852232,0.59633151
40,prime_W2,670,670,23,0.575,0.6,0.5875,1.0508325,0.62063607,116505,1.0205914,0.62871411
40,prime_W2,670,670,24,0.6,0.625,0.6125,0.19004666,0.6440873,115954,0.25473032,0.64981502
40,prime_W2,670,670,25,0.625,0.65,0.6375,-0.97225071,0.63029101,115393,-0.73249677,0.63118605
40,prime_W2,670,670,26,0.65,0.675,0.6625,-2.1920519,0.64571301,114388,-2.2953194,0.66903801
40,prime_W2,670,670,27,0.675,0.7,0.6875,-0.7137183,0.63554914,114122,-0.77286588,0.65285328
40,prime_W2,670,670,28,0.7,0.725,0.7125,-1.0691814,0.69038,113938,-1.0457793,0.70507001
40,prime_W2,670,670,29,0.725,0.75,0.7375,-1.8498446,0.65787386,113442,-1.76871,0.6703843
40,prime_W2,670,670,30,0.75,0.775,0.7625,-2.1953276,0.70477676,113311,-2.0599324,0.70779645
40,prime_W2,670,670,31,0.775,0.8,0.7875,-3.234139,0.70137278,112800,-3.0261436,0.7103383
40,prime_W2,670,670,32,0.8,0.825,0.8125,-2.7883555,0.70404495,112898,-2.6561321,0.71552729
40,prime_W2,670,670,33,0.825,0.85,0.8375,-1.8875093,0.72277685,112551,-1.9720305,0.73511215
40,prime_W2,670,670,34,0.85,0.875,0.8625,-1.7742716,0.74889768,111965,-1.6222927,0.76844459
40,prime_W2,670,670,35,0.875,0.9,0.8875,-2.2751314,0.72587988,111455,-2.3239065,0.7516399
40,prime_W2,670,670,36,0.9,0.925,0.9125,-1.9986674,0.74017498,111167,-1.7631671,0.77185898
40,prime_W2,670,670,37,0.925,0.95,0.9375,-1.4228269,0.76455894,111391,-1.4415886,0.7761305
40,prime_W2,670,670,38,0.95,0.975,0.9625,-2.517228,0.80057236,111373,-2.5575768,0.81946548
40,prime_W2,670,670,39,0.975,1,0.9875,-0.3134162,0.78887525,111376,-0.4583034,0.80163452
40,rough7_composite_W1,3858,3858,0,0,0.025,0.0125,0.31578925,0.0296639,500673,0.31122509,0.03051136
40,rough7_composite_W1,3858,3858,1,0.025,0.05,0.0375,1.071028,0.050031351,398382,1.0688811,0.05452632
40,rough7_composite_W1,3858,3858,2,0.05,0.075,0.0625,0.92347132,0.066639122,371266,0.9332985,0.072536602
40,rough7_composite_W1,3858,3858,3,0.075,0.1,0.0875,0.77640462,0.080478426,357403,0.83903884,0.08786415
40,rough7_composite_W1,3858,3858,4,0.1,0.125,0.1125,0.29705369,0.096142853,346061,0.27905485,0.10463035
40,rough7_composite_W1,3858,3858,5,0.125,0.15,0.1375,0.17252356,0.1028522,338730,0.19850028,0.11212076
40,rough7_composite_W1,3858,3858,6,0.15,0.175,0.1625,-0.23742192,0.11820366,330971,-0.26903566,0.12837295
40,rough7_composite_W1,3858,3858,7,0.175,0.2,0.1875,-0.28653776,0.12345939,327460,-0.30065046,0.13267086
40,rough7_composite_W1,3858,3858,8,0.2,0.225,0.2125,0.019432627,0.13648642,323245,0.014171913,0.14726865
40,rough7_composite_W1,3858,3858,9,0.225,0.25,0.2375,-0.096500029,0.1478437,316897,-0.108398,0.16034974
40,rough7_composite_W1,3858,3858,10,0.25,0.275,0.2625,-0.15931915,0.15550158,315342,-0.17400156,0.16822609
40,rough7_composite_W1,3858,3858,11,0.275,0.3,0.2875,0.43302318,0.15915197,311445,0.33664371,0.1734689
40,rough7_composite_W1,3858,3858,12,0.3,0.325,0.3125,0.63136812,0.16753333,309766,0.55713668,0.18186807
40,rough7_composite_W1,3858,3858,13,0.325,0.35,0.3375,0.83451632,0.17461498,306809,0.91121186,0.1878035
40,rough7_composite_W1,3858,3858,14,0.35,0.375,0.3625,1.2443027,0.18209823,304920,1.1061951,0.19517104
40,rough7_composite_W1,3858,3858,15,0.375,0.4,0.3875,1.6699926,0.18709791,301256,1.6676548,0.20180482
40,rough7_composite_W1,3858,3858,16,0.4,0.425,0.4125,1.4533642,0.19203734,299808,1.4755544,0.20537187
40,rough7_composite_W1,3858,3858,17,0.425,0.45,0.4375,1.4709089,0.20284169,298317,1.4050456,0.2190454
40,rough7_composite_W1,3858,3858,18,0.45,0.475,0.4625,1.864523,0.21334398,297127,1.9037146,0.22957926
40,rough7_composite_W1,3858,3858,19,0.475,0.5,0.4875,1.2892435,0.22269976,296663,1.309951,0.23696514
40,rough7_composite_W1,3858,3858,20,0.5,0.525,0.5125,2.0213934,0.22300783,293454,2.0860067,0.24099378
40,rough7_composite_W1,3858,3858,21,0.525,0.55,0.5375,0.80181055,0.23044016,291994,0.7730741,0.24632449
40,rough7_composite_W1,3858,3858,22,0.55,0.575,0.5625,1.0985982,0.23600468,291011,1.0515513,0.2540101
40,rough7_composite_W1,3858,3858,23,0.575,0.6,0.5875,0.68772614,0.2412364,289724,0.85075106,0.26014813
40,rough7_composite_W1,3858,3858,24,0.6,0.625,0.6125,0.41086284,0.24910795,287945,0.54018649,0.27020135
40,rough7_composite_W1,3858,3858,25,0.625,0.65,0.6375,-0.52829827,0.25021645,286562,-0.6576343,0.27003519
40,rough7_composite_W1,3858,3858,26,0.65,0.675,0.6625,-0.66359265,0.25578292,286092,-0.53651273,0.27573935
40,rough7_composite_W1,3858,3858,27,0.675,0.7,0.6875,-1.2527939,0.26264651,285852,-1.3261268,0.28570426
40,rough7_composite_W1,3858,3858,28,0.7,0.725,0.7125,-1.6533783,0.26684631,284119,-1.6998582,0.28617493
40,rough7_composite_W1,3858,3858,29,0.725,0.75,0.7375,-2.6828355,0.27548873,283501,-2.80211,0.29747088
40,rough7_composite_W1,3858,3858,30,0.75,0.775,0.7625,-1.9032167,0.27950893,282607,-1.9960192,0.30163225
40,rough7_composite_W1,3858,3858,31,0.775,0.8,0.7875,-2.0245597,0.27711572,281492,-2.0623641,0.29912715
40,rough7_composite_W1,3858,3858,32,0.8,0.825,0.8125,-2.5549702,0.28694834,280371,-2.4042429,0.30836064
40,rough7_composite_W1,3858,3858,33,0.825,0.85,0.8375,-2.3947265,0.2904514,280083,-2.4991592,0.31314845
40,rough7_composite_W1,3858,3858,34,0.85,0.875,0.8625,-2.1278668,0.29189498,279510,-2.129126,0.31323295
40,rough7_composite_W1,3858,3858,35,0.875,0.9,0.8875,-2.4902258,0.30431643,279056,-2.4293977,0.32519113
40,rough7_composite_W1,3858,3858,36,0.9,0.925,0.9125,-2.5489307,0.30884559,277135,-2.5026431,0.33302944
40,rough7_composite_W1,3858,3858,37,0.925,0.95,0.9375,-2.5038966,0.31570486,276373,-2.4656786,0.33900476
40,rough7_composite_W1,3858,3858,38,0.95,0.975,0.9625,-1.4550693,0.31759389,275346,-1.407244,0.34514279
40,rough7_composite_W1,3858,3858,39,0.975,1,0.9875,-1.6017288,0.32230568,274742,-1.8729972,0.34651093
40,rough7_composite_W2,4423,4423,0,0,0.025,0.0125,0.35670145,0.030513046,1263913,0.3396729,0.029583612
40,rough7_composite_W2,4423,4423,1,0.025,0.05,0.0375,1.1261308,0.05007872,1029370,1.1378008,0.051690156
40,rough7_composite_W2,4423,4423,2,0.05,0.075,0.0625,1.0964288,0.068987802,969346,1.103772,0.071021712
40,rough7_composite_W2,4423,4423,3,0.075,0.1,0.0875,0.91458438,0.079797187,932336,0.93802234,0.081895091
40,rough7_composite_W2,4423,4423,4,0.1,0.125,0.1125,0.16574693,0.094442408,906770,0.16242487,0.097104196
40,rough7_composite_W2,4423,4423,5,0.125,0.15,0.1375,-0.076738843,0.10265354,887438,-0.051093147,0.10528435
40,rough7_composite_W2,4423,4423,6,0.15,0.175,0.1625,-0.34540799,0.11746454,875753,-0.37164132,0.11993497
40,rough7_composite_W2,4423,4423,7,0.175,0.2,0.1875,-0.32427345,0.12615997,857918,-0.33245368,0.12980146
40,rough7_composite_W2,4423,4423,8,0.2,0.225,0.2125,-0.30305513,0.13522383,847765,-0.28640366,0.13853328
40,rough7_composite_W2,4423,4423,9,0.225,0.25,0.2375,0.4328887,0.14652379,844042,0.41221882,0.1492364
40,rough7_composite_W2,4423,4423,10,0.25,0.275,0.2625,-0.081800008,0.15359528,831478,-0.068911024,0.15690556
40,rough7_composite_W2,4423,4423,11,0.275,0.3,0.2875,0.33820821,0.15580841,823921,0.34234714,0.15909211
40,rough7_composite_W2,4423,4423,12,0.3,0.325,0.3125,0.74747171,0.16704216,812787,0.72864847,0.17265759
40,rough7_composite_W2,4423,4423,13,0.325,0.35,0.3375,0.99536784,0.1730428,813157,1.0367592,0.17538825
40,rough7_composite_W2,4423,4423,14,0.35,0.375,0.3625,1.4297288,0.180829,805342,1.4347867,0.18412594
40,rough7_composite_W2,4423,4423,15,0.375,0.4,0.3875,1.2792161,0.18708796,802572,1.2473373,0.18997627
40,rough7_composite_W2,4423,4423,16,0.4,0.425,0.4125,1.5517267,0.1910277,795713,1.5513106,0.19465531
40,rough7_composite_W2,4423,4423,17,0.425,0.45,0.4375,1.5271731,0.19604748,793850,1.5214461,0.20011443
40,rough7_composite_W2,4423,4423,18,0.45,0.475,0.4625,1.9801795,0.20873289,784550,2.0280301,0.21242323
40,rough7_composite_W2,4423,4423,19,0.475,0.5,0.4875,1.3547518,0.22379371,781292,1.3509418,0.23018025
40,rough7_composite_W2,4423,4423,20,0.5,0.525,0.5125,1.936911,0.2220539,780031,1.901036,0.22684716
40,rough7_composite_W2,4423,4423,21,0.525,0.55,0.5375,1.063277,0.22176182,774746,1.05401,0.22742587
40,rough7_composite_W2,4423,4423,22,0.55,0.575,0.5625,1.0893498,0.23142867,773574,1.0265754,0.23620812
40,rough7_composite_W2,4423,4423,23,0.575,0.6,0.5875,0.051583627,0.23341574,773657,0.01665079,0.23695926
40,rough7_composite_W2,4423,4423,24,0.6,0.625,0.6125,0.11577635,0.23970815,769692,0.13841121,0.24440098
40,rough7_composite_W2,4423,4423,25,0.625,0.65,0.6375,-0.61942283,0.24398004,764938,-0.52941153,0.24933552
40,rough7_composite_W2,4423,4423,26,0.65,0.675,0.6625,-0.28847102,0.2494592,759973,-0.27577032,0.25471636
40,rough7_composite_W2,4423,4423,27,0.675,0.7,0.6875,-0.60157485,0.25373207,757904,-0.56304624,0.2603295
40,rough7_composite_W2,4423,4423,28,0.7,0.725,0.7125,-1.5343703,0.26189027,754808,-1.4966495,0.26696506
40,rough7_composite_W2,4423,4423,29,0.725,0.75,0.7375,-2.001675,0.27029525,753782,-2.0374153,0.27768878
40,rough7_composite_W2,4423,4423,30,0.75,0.775,0.7625,-1.7919019,0.27081035,751129,-1.757308,0.27818978
40,rough7_composite_W2,4423,4423,31,0.775,0.8,0.7875,-2.496397,0.27359314,749312,-2.5477331,0.27989971
40,rough7_composite_W2,4423,4423,32,0.8,0.825,0.8125,-2.3793543,0.27520741,747949,-2.4103515,0.28203019
40,rough7_composite_W2,4423,4423,33,0.825,0.85,0.8375,-2.4315057,0.28604829,746634,-2.4636569,0.29063324
40,rough7_composite_W2,4423,4423,34,0.85,0.875,0.8625,-1.920706,0.28277422,742164,-1.9156696,0.28920488
40,rough7_composite_W2,4423,4423,35,0.875,0.9,0.8875,-2.3862464,0.296906,740602,-2.3542334,0.30304676
40,rough7_composite_W2,4423,4423,36,0.9,0.925,0.9125,-1.9668761,0.30010044,738813,-1.8673589,0.30703649
40,rough7_composite_W2,4423,4423,37,0.925,0.95,0.9375,-1.6621939,0.30523934,740835,-1.6946135,0.31112414
40,rough7_composite_W2,4423,4423,38,0.95,0.975,0.9625,-1.9674548,0.31228399,738952,-1.910051,0.31784368
40,rough7_composite_W2,4423,4423,39,0.975,1,0.9875,-0.97472258,0.31622543,735858,-0.93842562,0.31949679
40,all_W1,176159,176159,0,0,0.025,0.0125,0.84565244,0.0037342625,23164232,0.81130093,0.0038557731
40,all_W1,176159,176159,1,0.025,0.05,0.0375,1.4406414,0.0072731532,18439308,1.4653823,0.0079405274
40,all_W1,176159,176159,2,0.05,0.075,0.0625,1.1356441,0.0098575022,17200497,1.1538722,0.010753702
40,all_W1,176159,176159,3,0.075,0.1,0.0875,0.44969998,0.011949885,16546769,0.44985967,0.012989936
40,all_W1,176159,176159,4,0.1,0.125,0.1125,-0.31440062,0.01391051,16014232,-0.32358117,0.01511267
40,all_W1,176159,176159,5,0.125,0.15,0.1375,-1.0606372,0.015381459,15688497,-1.0792755,0.016703425
40,all_W1,176159,176159,6,0.15,0.175,0.1625,-1.583594,0.017003464,15324484,-1.6221116,0.018468737
40,all_W1,176159,176159,7,0.175,0.2,0.1875,-1.9848284,0.018760541,15172459,-2.0155691,0.020238341
40,all_W1,176159,176159,8,0.2,0.225,0.2125,-2.1392734,0.020152681,14963813,-2.1721694,0.021730323
40,all_W1,176159,176159,9,0.225,0.25,0.2375,-2.1663638,0.020903394,14666736,-2.189952,0.022647536
40,all_W1,176159,176159,10,0.25,0.275,0.2625,-1.0662466,0.022347424,14605761,-1.0837548,0.024144824
40,all_W1,176159,176159,11,0.275,0.3,0.2875,-0.068698596,0.023642311,14409301,-0.084618678,0.025621607
40,all_W1,176159,176159,12,0.3,0.325,0.3125,0.88843423,0.024810896,14369020,0.88274253,0.026687361
40,all_W1,176159,176159,13,0.325,0.35,0.3375,1.4431967,0.025830082,14206763,1.4553992,0.027888659
40,all_W1,176159,176159,14,0.35,0.375,0.3625,1.9300626,0.026819756,14124680,1.9409241,0.028842653
40,all_W1,176159,176159,15,0.375,0.4,0.3875,2.3752777,0.027175726,13931907,2.40012,0.029438205
40,all_W1,176159,176159,16,0.4,0.425,0.4125,2.7739158,0.028800895,13872569,2.793945,0.031157548
40,all_W1,176159,176159,17,0.425,0.45,0.4375,2.7682154,0.030154528,13830879,2.7710393,0.032499902
40,all_W1,176159,176159,18,0.45,0.475,0.4625,2.9898512,0.031191635,13766883,3.0199762,0.0335361
40,all_W1,176159,176159,19,0.475,0.5,0.4875,2.8970931,0.032149999,13729830,2.9067647,0.034576058
40,all_W1,176159,176159,20,0.5,0.525,0.5125,2.7985815,0.033065795,13590778,2.8111486,0.035650677
40,all_W1,176159,176159,21,0.525,0.55,0.5375,2.3589039,0.033992321,13551892,2.3477353,0.036573229
40,all_W1,176159,176159,22,0.55,0.575,0.5625,2.1113136,0.034514835,13452689,2.1186855,0.037235397
40,all_W1,176159,176159,23,0.575,0.6,0.5875,1.666779,0.034907691,13425920,1.6692369,0.037651212
40,all_W1,176159,176159,24,0.6,0.625,0.6125,1.0361337,0.03560444,13325106,1.0333262,0.038356903
40,all_W1,176159,176159,25,0.625,0.65,0.6375,0.62244382,0.036889855,13262851,0.61049988,0.039837117
40,all_W1,176159,176159,26,0.65,0.675,0.6625,0.2051563,0.03795624,13256710,0.19622772,0.040846313
40,all_W1,176159,176159,27,0.675,0.7,0.6875,-0.47314094,0.038540783,13243688,-0.4989444,0.04139712
40,all_W1,176159,176159,28,0.7,0.725,0.7125,-1.0336239,0.038919532,13175607,-1.06205,0.041911923
40,all_W1,176159,176159,29,0.725,0.75,0.7375,-1.6841799,0.039484717,13129008,-1.6930678,0.042589807
40,all_W1,176159,176159,30,0.75,0.775,0.7625,-2.1156582,0.040414871,13084396,-2.1184221,0.043491102
40,all_W1,176159,176159,31,0.775,0.8,0.7875,-2.247331,0.041449643,13038674,-2.2846258,0.044663782
40,all_W1,176159,176159,32,0.8,0.825,0.8125,-2.5310018,0.042250601,12977665,-2.5635969,0.045516503
40,all_W1,176159,176159,33,0.825,0.85,0.8375,-3.1512912,0.042657438,12969926,-3.1877099,0.045884834
40,all_W1,176159,176159,34,0.85,0.875,0.8625,-3.3128531,0.04399265,12963722,-3.3357295,0.047160781
40,all_W1,176159,176159,35,0.875,0.9,0.8875,-3.8257485,0.044629427,12904734,-3.8660605,0.048093927
40,all_W1,176159,176159,36,0.9,0.925,0.9125,-3.5409919,0.04580255,12847758,-3.5499721,0.049341833
40,all_W1,176159,176159,37,0.925,0.95,0.9375,-3.7451777,0.046303765,12795109,-3.7626567,0.04988722
40,all_W1,176159,176159,38,0.95,0.975,0.9625,-3.7337907,0.047318165,12759787,-3.751629,0.051046245
40,all_W1,176159,176159,39,0.975,1,0.9875,-3.376045,0.047549006,12735135,-3.4161076,0.051308444
40,all_W2,223025,223025,0,0,0.025,0.0125,0.85821085,0.0036642452,63974198,0.81997323,0.0035623985
40,all_W2,223025,223025,1,0.025,0.05,0.0375,1.4448054,0.0069825603,52123214,1.4603621,0.0071749034
40,all_W2,223025,223025,2,0.05,0.075,0.0625,1.1393533,0.0093884757,49082896,1.1492035,0.0096388382
40,all_W2,223025,223025,3,0.075,0.1,0.0875,0.42355016,0.011309051,47195215,0.42600124,0.011612748
40,all_W2,223025,223025,4,0.1,0.125,0.1125,-0.35651181,0.013065646,45897643,-0.35465431,0.013394689
40,all_W2,223025,223025,5,0.125,0.15,0.1375,-1.1248039,0.014515592,44947453,-1.1325283,0.014872984
40,all_W2,223025,223025,6,0.15,0.175,0.1625,-1.6710085,0.016172263,44342541,-1.6781092,0.016495927
40,all_W2,223025,223025,7,0.175,0.2,0.1875,-2.0593274,0.017654229,43448104,-2.0713788,0.01809192
40,all_W2,223025,223025,8,0.2,0.225,0.2125,-2.2514053,0.018879093,42905640,-2.2702445,0.019372524
40,all_W2,223025,223025,9,0.225,0.25,0.2375,-2.2536681,0.019820116,42761150,-2.252029,0.020186923
40,all_W2,223025,223025,10,0.25,0.275,0.2625,-1.1105941,0.021082009,42070358,-1.1170159,0.021561191
40,all_W2,223025,223025,11,0.275,0.3,0.2875,-0.124512,0.022269822,41732468,-0.12236681,0.022733664
40,all_W2,223025,223025,12,0.3,0.325,0.3125,0.83848463,0.023254376,41166303,0.83836669,0.023873769
40,all_W2,223025,223025,13,0.325,0.35,0.3375,1.4231459,0.024214125,41138303,1.4324888,0.024743438
40,all_W2,223025,223025,14,0.35,0.375,0.3625,1.9271146,0.025115945,40807051,1.9328256,0.025665837
40,all_W2,223025,223025,15,0.375,0.4,0.3875,2.3395411,0.025613878,40612759,2.3322955,0.026117549
40,all_W2,223025,223025,16,0.4,0.425,0.4125,2.7749153,0.02701181,40278785,2.7829208,0.027583754
40,all_W2,223025,223025,17,0.425,0.45,0.4375,2.7904065,0.028261576,40186645,2.7841653,0.028826326
40,all_W2,223025,223025,18,0.45,0.475,0.4625,2.9861454,0.02911979,39775765,3.0010495,0.029809277
40,all_W2,223025,223025,19,0.475,0.5,0.4875,2.9458135,0.029980077,39531392,2.9572087,0.030714427
40,all_W2,223025,223025,20,0.5,0.525,0.5125,2.7958916,0.030941426,39458922,2.8034195,0.031605541
40,all_W2,223025,223025,21,0.525,0.55,0.5375,2.3682343,0.031701469,39267996,2.3845441,0.032416443
40,all_W2,223025,223025,22,0.55,0.575,0.5625,2.0786164,0.032237606,39173260,2.0860255,0.032923156
40,all_W2,223025,223025,23,0.575,0.6,0.5875,1.6527592,0.032590603,39150224,1.6497059,0.033169851
40,all_W2,223025,223025,24,0.6,0.625,0.6125,0.99400836,0.0334275,38982627,0.99112435,0.033996144
40,all_W2,223025,223025,25,0.625,0.65,0.6375,0.64755896,0.03451205,38727566,0.65320573,0.035186273
40,all_W2,223025,223025,26,0.65,0.675,0.6625,0.18538291,0.035416648,38515435,0.17961807,0.036159435
40,all_W2,223025,223025,27,0.675,0.7,0.6875,-0.51098274,0.035950384,38340783,-0.52123641,0.036823144
40,all_W2,223025,223025,28,0.7,0.725,0.7125,-1.1184542,0.036311099,38211797,-1.1222555,0.037133228
40,all_W2,223025,223025,29,0.725,0.75,0.7375,-1.6556899,0.036928372,38150882,-1.660718,0.037764294
40,all_W2,223025,223025,30,0.75,0.775,0.7625,-2.2277254,0.037842057,38050626,-2.2307916,0.038648754
40,all_W2,223025,223025,31,0.775,0.8,0.7875,-2.3092781,0.038783231,37942281,-2.3189926,0.039614007
40,all_W2,223025,223025,32,0.8,0.825,0.8125,-2.6472689,0.039219543,37901763,-2.6467178,0.039964942
40,all_W2,223025,223025,33,0.825,0.85,0.8375,-3.3580351,0.039806287,37796503,-3.3644369,0.040601116
40,all_W2,223025,223025,34,0.85,0.875,0.8625,-3.3754332,0.040752734,37584914,-3.3814887,0.04167295
40,all_W2,223025,223025,35,0.875,0.9,0.8875,-3.8219692,0.041440793,37478358,-3.8427832,0.042361629
40,all_W2,223025,223025,36,0.9,0.925,0.9125,-3.6592793,0.042550275,37442838,-3.6739004,0.043461945
40,all_W2,223025,223025,37,0.925,0.95,0.9375,-3.8601396,0.043324408,37455492,-3.8657172,0.044083042
40,all_W2,223025,223025,38,0.95,0.975,0.9625,-4.0122148,0.044139777,37409011,-4.003622,0.044888075
40,all_W2,223025,223025,39,0.975,1,0.9875,-3.4808686,0.044282719,37253741,-3.4946548,0.045143048


==> anc/csv/ss_fullcov.json <==
{
 "provenance": "s22_ss_fullcov.py, 2026-10-01; K = 40; see the script docstring",
 "bootstrap": {
  "B": 2000,
  "seed": 20261003
 },
 "prime_1e4": {
  "n_classes": 1357,
  "rank_counts": [
   416,
   624,
   288,
   29
  ],
  "share_rank_ge2": 0.23360353721444363,
  "anchor": {
   "max_abs_D_minus_ss_compare": 5.0055453921782345e-06,
   "max_rel_se_minus_ss_compare": 2.0071315963710035e-06
  },
  "diagonal": {
   "beta": -0.3078974521084791,
   "se_beta": 0.03250288815950896,
   "chi2": 55.90766402039218,
   "dof": 39,
   "chi2_over_dof": 1.4335298466767226,
   "p": 0.03878385255223119
  },
  "full": {
   "beta": -0.3217130605183511,
   "se_beta": 0.033375063540554736,
   "chi2": 67.48930898743924,
   "dof": 39,
   "chi2_over_dof": 1.7304951022420318,
   "p": 0.003103514596661201,
   "p_boot": 0.0055,
   "boot_chi2_mean": 40.19697106036958,
   "boot_chi2_q95": 56.474732927945766
  },
  "full_no_offset": {
   "chi2": 160.4058816694954,
   "dof": 40,
   "p": 2.3885510411018136e-16
  }
 },
 "prime_all": {
  "n_classes": 1686,
  "rank_counts": [
   546,
   763,
   347,
   30
  ],
  "share_rank_ge2": 0.2236061684460261,
  "anchor": {
   "max_abs_D_minus_ss_compare": 4.953682410491211e-06,
   "max_rel_se_minus_ss_compare": 2.6916978095314903e-06
  },
  "diagonal": {
   "beta": -0.33197297132247433,
   "se_beta": 0.028003988690407197,
   "chi2": 52.24951192913805,
   "dof": 39,
   "chi2_over_dof": 1.3397310751061038,
   "p": 0.0761722432492517
  },
  "full": {
   "beta": -0.339896660776711,
   "se_beta": 0.02908798692485232,
   "chi2": 67.73148579664455,
   "dof": 39,
   "chi2_over_dof": 1.736704764016527,
   "p": 0.0029276918491077516,
   "p_boot": 0.0075,
   "boot_chi2_mean": 40.30437453526719,
   "boot_chi2_q95": 56.250823736395894
  },
  "full_no_offset": {
   "chi2": 204.2735497597623,
   "dof": 40,
   "p": 6.60934789515021e-24
  }
 },
 "rough7_composite_1e4": {
  "n_classes": 8281,
  "rank_counts": [
   2870,
   4003,
   1337,
   71
  ],
  "share_rank_ge2": 0.17002777442337882,
  "anchor": {
   "max_abs_D_minus_ss_compare": 4.735427217905652e-06,
   "max_rel_se_minus_ss_compare": 4.414829320564806e-06
  },
  "diagonal": {
   "beta": -0.20109726978361428,
   "se_beta": 0.01315744500188741,
   "chi2": 118.5642670151137,
   "dof": 39,
   "chi2_over_dof": 3.040109410643941,
   "p": 5.865155011323244e-10
  },
  "full": {
   "beta": -0.20252274296464526,
   "se_beta": 0.012852119611612941,
   "chi2": 155.94930258362936,
   "dof": 39,
   "chi2_over_dof": 3.9987000662469065,
   "p": 6.453060316595991e-16,
   "p_boot": 0.0,
   "boot_chi2_mean": 39.3896786159012,
   "boot_chi2_q95": 54.69849760303485
  },
  "full_no_offset": {
   "chi2": 404.2615176853311,
   "dof": 40,
   "p": 9.555995953214657e-62
  }
 },
 "all_share_rank_ge2": 0.10527050083938283,
 "all_rank_counts": [
  168760,
  222439,
  45496,
  531
 ],
 "peak_rss_GB": 0.45,
 "runtime_s": 4.1
}

==> anc/csv/ss_hotelling.json <==
{
 "provenance": "s62_ss_hotelling.py, 2026-10-08; K = 40; see the docstring",
 "q": 39,
 "prime_1e4": {
  "n_classes": 1357,
  "beta": -0.3217130605183511,
  "chi2": 67.48930898743924,
  "dof": 39,
  "p_nominal": 0.003103514596661201,
  "hotelling_factor": 1.0288315629742033,
  "F": 1.6820004017367243,
  "F_dof": [
   39,
   1318
  ],
  "p_F": 0.005700937995527467,
  "p_boot_ss_fullcov": 0.0055,
  "p_boot_ss_rank01": 0.005,
  "anchor": {
   "ss_fullcov": {
    "chi2": 0.0,
    "p": 0.0
   },
   "ss_windows": {
    "chi2": 0.0,
    "p": 0.0
   },
   "ss_rank01": {
    "chi2": 0.0,
    "p": 0.0
   }
  }
 },
 "prime_W1": {
  "n_classes": 687,
  "beta": -0.37462334023358523,
  "chi2": 53.58937978541516,
  "dof": 39,
  "p_nominal": 0.059946410118305815,
  "hotelling_factor": 1.058641975308642,
  "F": 1.2979710735198111,
  "F_dof": [
   39,
   648
  ],
  "p_F": 0.10940716335996979,
  "anchor": {
   "ss_windows": {
    "chi2": 0.0,
    "p": 0.0
   }
  }
 },
 "prime_W2": {
  "n_classes": 670,
  "beta": -0.2519924309721854,
  "chi2": 41.755770837377554,
  "dof": 39,
  "p_nominal": 0.35193097092028724,
  "hotelling_factor": 1.0602218700475434,
  "F": 1.0098459774782582,
  "F_dof": [
   39,
   631
  ],
  "p_F": 0.4558897634807855,
  "anchor": {
   "ss_windows": {
    "chi2": 0.0,
    "p": 0.0
   }
  }
 },
 "prime_all": {
  "n_classes": 1686,
  "beta": -0.339896660776711,
  "chi2": 67.73148579664455,
  "dof": 39,
  "p_nominal": 0.0029276918491077516,
  "hotelling_factor": 1.0230722525804494,
  "F": 1.6975387218606646,
  "F_dof": [
   39,
   1647
  ],
  "p_F": 0.004819300225465145,
  "p_boot_ss_fullcov": 0.0075,
  "p_boot_ss_rank01": 0.006,
  "anchor": {
   "ss_fullcov": {
    "chi2": 0.0,
    "p": 0.0
   },
   "ss_rank01": {
    "chi2": 0.0,
    "p": 0.0
   }
  }
 },
 "prime_1e4_rank01": {
  "n_classes": 1040,
  "beta": 0.2125128002920616,
  "chi2": 114.36520948036966,
  "dof": 39,
  "p_nominal": 2.495755381686645e-09,
  "hotelling_factor": 1.037962037962038,
  "F": 2.825191251199379,
  "F_dof": [
   39,
   1001
  ],
  "p_F": 3.597568271966446e-08,
  "p_boot_ss_rank01": 0.0,
  "anchor": {
   "ss_rank01": {
    "chi2": 0.0,
    "p": 0.0
   }
  }
 },
 "rough7_composite_1e4": {
  "n_classes": 8281,
  "beta": -0.20252274296464526,
  "chi2": 155.94930258362936,
  "dof": 39,
  "p_nominal": 6.453060316595991e-16,
  "hotelling_factor": 1.0046105314244116,
  "F": 3.9803485442037445,
  "F_dof": [
   39,
   8242
  ],
  "p_F": 1.29226882788663e-15,
  "p_boot_ss_fullcov": 0.0,
  "anchor": {
   "ss_fullcov": {
    "chi2": 0.0,
    "p": 0.0
   }
  }
 },
 "peak_rss_GB": 0.39,
 "runtime_s": 0.3
}

==> anc/csv/ss_local_factors.csv <==
# l'_{p,nu} of Sawin-Sutherland 2504.12295v2 eq. (8); PARI traces vs brute-force average of a_{p^nu} over E/F_p with weight 1/(p|Aut|)
p,nu,weight_k,trace_Tp_Sk,lprime_pari,lprime_bruteforce,agree
2,2,4,0,-1/2,-1/2,1
2,4,6,0,-1/2,-1/2,1
2,6,8,0,-1/2,-1/2,1
2,8,10,0,-1/2,-1/2,1
2,10,12,-24,23/2,23/2,1
2,12,14,0,-1/2,-1/2,1
2,14,16,216,-217/2,-217/2,1
2,16,18,-528,527/2,527/2,1
2,18,20,456,-457/2,-457/2,1
2,20,22,-288,287/2,287/2,1
2,22,24,1080,-1081/2,-1081/2,1
2,24,26,-48,47/2,47/2,1
2,26,28,-8280,8279/2,8279/2,1
2,28,30,8640,-8641/2,-8641/2,1
2,30,32,39960,-39961/2,-39961/2,1
2,32,34,-121680,121679/2,121679/2,1
3,2,4,0,-1/3,-1/3,1
3,4,6,0,-1/3,-1/3,1
3,6,8,0,-1/3,-1/3,1
3,8,10,0,-1/3,-1/3,1
3,10,12,252,-253/3,-253/3,1
3,12,14,0,-1/3,-1/3,1
3,14,16,-3348,3347/3,3347/3,1
3,16,18,-4284,4283/3,4283/3,1
3,18,20,50652,-50653/3,-50653/3,1
3,20,22,-128844,128843/3,128843/3,1
5,2,4,0,-1/5,-1/5,1
5,4,6,0,-1/5,-1/5,1
5,6,8,0,-1/5,-1/5,1
5,8,10,0,-1/5,-1/5,1
5,10,12,4830,-4831/5,-4831/5,1
5,12,14,0,-1/5,-1/5,1
5,14,16,52110,-52111/5,-52111/5,1
7,2,4,0,-1/7,-1/7,1
7,4,6,0,-1/7,-1/7,1
7,6,8,0,-1/7,-1/7,1
7,8,10,0,-1/7,-1/7,1
7,10,12,-16744,16743/7,16743/7,1


==> anc/csv/ss_prediction_K100.csv <==
# SS (7) RHS bin averages K*int f(u) du over (j/K,(j+1)/K] (exact J2 antiderivative); truncation q<=Q squarefree, m<=M; column P = Q3000_M3000; ss_04_compare uses P_Q3000_M10000
bin,y_lo,y_hi,P_Q300_M300,P_Q1000_M1000,P_Q3000_M3000,P_Q10000_M3000,P_Q3000_M10000,P
0,0.000000,0.010000,0.1799829936,0.1798516203,0.1798319515,0.1798319261,0.1798371545,0.1798319515
1,0.010000,0.020000,0.6360455768,0.6363015223,0.6363420422,0.6363419728,0.6363540704,0.6363420422
2,0.020000,0.030000,0.9524532210,0.9525546173,0.9525651875,0.9525650841,0.9525385894,0.9525651875
3,0.030000,0.040000,1.1827276699,1.1828890034,1.1828971836,1.1828970555,1.1829129166,1.1828971836
4,0.040000,0.050000,1.2630581003,1.2629369758,1.2629668569,1.2629667129,1.2629832842,1.2629668569
5,0.050000,0.060000,1.2312295870,1.2308838553,1.2308207144,1.2308205625,1.2307387969,1.2308207144
6,0.060000,0.070000,1.1949660137,1.1948843402,1.1948986079,1.1948984559,1.1949412099,1.1948986079
7,0.070000,0.080000,1.1079411231,1.1076976018,1.1077657652,1.1077656200,1.1077899429,1.1077657652
8,0.080000,0.090000,0.9340009073,0.9349256965,0.9347292252,0.9347290934,0.9347128998,0.9347292252
9,0.090000,0.100000,0.8063278182,0.8061305250,0.8064455670,0.8064454548,0.8064997624,0.8064455670
10,0.100000,0.110000,0.5612501527,0.5609431058,0.5606284689,0.5606283818,0.5605342294,0.5606284689
11,0.110000,0.120000,0.5042785365,0.5037948948,0.5038933622,0.5038933052,0.5039078903,0.5038933622
12,0.120000,0.130000,0.3614104300,0.3625013937,0.3625587976,0.3625587756,0.3625796598,0.3625587976
13,0.130000,0.140000,0.2798323472,0.2794550179,0.2792835488,0.2792835660,0.2792319636,0.2792835488
14,0.140000,0.150000,0.1425399184,0.1428079409,0.1428199295,0.1428199897,0.1428481207,0.1428199295
15,0.150000,0.160000,-0.0009850435,-0.0023843284,-0.0024370438,-0.0024369371,-0.0023761239,-0.0024370438
16,0.160000,0.170000,-0.0179879816,-0.0177555561,-0.0174200529,-0.0174198966,-0.0173556952,-0.0174200529
17,0.170000,0.180000,-0.1395060606,-0.1394482849,-0.1396343711,-0.1396341625,-0.1398388543,-0.1396343711
18,0.180000,0.190000,0.0572830547,0.0578670817,0.0578084623,0.0578087256,0.0579923759,0.0578084623
19,0.190000,0.200000,0.0723141637,0.0719585073,0.0721497056,0.0721500257,0.0720014077,0.0721497056
20,0.200000,0.210000,0.0808725224,0.0828137223,0.0828253333,0.0828257119,0.0829682855,0.0828253333
21,0.210000,0.220000,0.1929565536,0.1920529891,0.1921056257,0.1921060643,0.1919933818,0.1921056257
22,0.220000,0.230000,0.2846270105,0.2854939050,0.2854546994,0.2854551992,0.2855444163,0.2854546994
23,0.230000,0.240000,0.3452405949,0.3440857284,0.3440214981,0.3440220599,0.3439085965,0.3440214981
24,0.240000,0.250000,0.4265295012,0.4252263081,0.4249748712,0.4249754958,0.4250444360,0.4249748712
25,0.250000,0.260000,0.4334125830,0.4339509341,0.4338150527,0.4338157404,0.4338819158,0.4338150527
26,0.260000,0.270000,0.3848108668,0.3861218095,0.3867039994,0.3867047504,0.3866328781,0.3867039994
27,0.270000,0.280000,0.5376467132,0.5367633681,0.5364074579,0.5364082722,0.5365874681,0.5364074579
28,0.280000,0.290000,0.5423523317,0.5419594280,0.5423730842,0.5423739616,0.5422392265,0.5423730842
29,0.290000,0.300000,0.5819227731,0.5846817481,0.5843690182,0.5843699581,0.5842420521,0.5843690182
30,0.300000,0.310000,0.7658867196,0.7628990253,0.7630425894,0.7630435914,0.7630938749,0.7630425894
31,0.310000,0.320000,0.8826689691,0.8848485942,0.8845159601,0.8845170233,0.8846015220,0.8845159601
32,0.320000,0.330000,0.9875002666,0.9873472118,0.9877110995,0.9877122231,0.9876236802,0.9877110995
33,0.330000,0.340000,1.0152139296,1.0180576758,1.0180928711,1.0180940540,1.0181494270,1.0180928711
34,0.340000,0.350000,1.2361309781,1.2321939271,1.2322077640,1.2322090050,1.2322972565,1.2322077640
35,0.350000,0.360000,1.3717124569,1.3720295805,1.3720525733,1.3720538711,1.3718396601,1.3720525733
36,0.360000,0.370000,1.3860232746,1.3870538875,1.3865492407,1.3865505938,1.3865586926,1.3865492407
37,0.370000,0.380000,1.5597380581,1.5595819482,1.5598910382,1.5598924452,1.5601146820,1.5598910382
38,0.380000,0.390000,1.7732619607,1.7737597285,1.7739095601,1.7739110193,1.7737693513,1.7739095601
39,0.390000,0.400000,1.8111853277,1.8105003812,1.8106200138,1.8106215234,1.8107784454,1.8106200138
40,0.400000,0.410000,1.7391843800,1.7392339512,1.7384180195,1.7384195778,1.7382417922,1.7384180195
41,0.410000,0.420000,1.9191490560,1.9221037514,1.9230332774,1.9230348826,1.9229516040,1.9230332774
42,0.420000,0.430000,1.8849759683,1.8842401952,1.8843266697,1.8843283199,1.8845786625,1.8843266697
43,0.430000,0.440000,1.9514174879,1.9516234840,1.9517751939,1.9517768871,1.9517496241,1.9517751939
44,0.440000,0.450000,1.8841399295,1.8831542901,1.8824833668,1.8824851010,1.8823058874,1.8824833668
45,0.450000,0.460000,1.9473022738,1.9472891258,1.9475569101,1.9475586834,1.9476944203,1.9475569101
46,0.460000,0.470000,2.0107085214,2.0107251442,2.0107382769,2.0107400871,2.0107144789,2.0107382769
47,0.470000,0.480000,1.9484432690,1.9491434639,1.9493900507,1.9493918958,1.9492559077,1.9493900507
48,0.480000,0.490000,1.8011373740,1.8025728824,1.8024524075,1.8024542853,1.8026465284,1.8024524075
49,0.490000,0.500000,1.7382317640,1.7365613016,1.7359857665,1.7359876750,1.7356677508,1.7359857665
50,0.500000,0.510000,1.8657989068,1.8658801525,1.8666150567,1.8666169938,1.8670611949,1.8666150567
51,0.510000,0.520000,1.7367949737,1.7370968454,1.7364804871,1.7364824506,1.7363271033,1.7364804871
52,0.520000,0.530000,1.7125629812,1.7120805752,1.7121535170,1.7121555048,1.7120882253,1.7121535170
53,0.530000,0.540000,1.4181489041,1.4165736264,1.4165958346,1.4165978447,1.4164382850,1.4165958346
54,0.540000,0.550000,1.4852240684,1.4885783731,1.4887947882,1.4887968186,1.4887596927,1.4887947882
55,0.550000,0.560000,1.2780228616,1.2783552726,1.2788497783,1.2788518269,1.2790973481,1.2788497783
56,0.560000,0.570000,1.1749013849,1.1757024976,1.1746242167,1.1746262814,1.1746265462,1.1746242167
57,0.570000,0.580000,1.0942171854,1.0951132477,1.0966918481,1.0966939271,1.0966155513,1.0966918481
58,0.580000,0.590000,0.7516356292,0.7487725270,0.7486067042,0.7486087954,0.7483488233,0.7486067042
59,0.590000,0.600000,0.8585940247,0.8597598129,0.8592360884,0.8592381899,0.8593053657,0.8592360884
60,0.600000,0.610000,0.5657578222,0.5644808851,0.5634369941,0.5634391041,0.5636409263,0.5634369941
61,0.610000,0.620000,0.4624288006,0.4644986133,0.4660411934,0.4660433101,0.4658930388,0.4660411934
62,0.620000,0.630000,0.1699015940,0.1699297642,0.1694667403,0.1694688619,0.1693171985,0.1694667403
63,0.630000,0.640000,0.0033677946,0.0073290699,0.0073689582,0.0073710829,0.0078530566,0.0073689582
64,0.640000,0.650000,0.0417111919,0.0415060537,0.0412977840,0.0412999102,0.0409980655,0.0412977840
65,0.650000,0.660000,-0.1502945281,-0.1527779475,-0.1517610420,-0.1517589159,-0.1517160603,-0.1517610420
66,0.660000,0.670000,-0.2959503621,-0.2960287029,-0.2970250716,-0.2970229472,-0.2971001534,-0.2970250716
67,0.670000,0.680000,-0.4947599308,-0.4940873267,-0.4934954334,-0.4934933122,-0.4931277124,-0.4934954334
68,0.680000,0.690000,-0.8325826749,-0.8357177677,-0.8363444117,-0.8363422951,-0.8370655562,-0.8363444117
69,0.690000,0.700000,-0.6970899829,-0.6930669002,-0.6924371717,-0.6924350610,-0.6917542053,-0.6924371717
70,0.700000,0.710000,-0.9410499559,-0.9426261124,-0.9430653522,-0.9430632489,-0.9432804553,-0.9430653522
71,0.710000,0.720000,-0.9987140613,-0.9950511736,-0.9948619437,-0.9948598490,-0.9946386773,-0.9948619437
72,0.720000,0.730000,-1.1775935516,-1.1785550901,-1.1786606715,-1.1786585865,-1.1790193934,-1.1786606715
73,0.730000,0.740000,-1.3487716657,-1.3527174846,-1.3521666504,-1.3521645763,-1.3517589441,-1.3521666504
74,0.740000,0.750000,-1.3124444774,-1.3135951367,-1.3145861464,-1.3145840842,-1.3146453505,-1.3145861464
75,0.750000,0.760000,-1.3056904435,-1.3039916843,-1.3038052080,-1.3038031588,-1.3039043181,-1.3038052080
76,0.760000,0.770000,-1.5376307622,-1.5369271160,-1.5372129112,-1.5372108758,-1.5369932064,-1.5372129112
77,0.770000,0.780000,-1.5186419151,-1.5131456514,-1.5123797074,-1.5123776868,-1.5129049447,-1.5123797074
78,0.780000,0.790000,-1.8749799826,-1.8778233714,-1.8776984056,-1.8776964004,-1.8775853299,-1.8776984056
79,0.790000,0.800000,-1.8101898506,-1.8093749450,-1.8089836310,-1.8089816420,-1.8088761254,-1.8089836310
80,0.800000,0.810000,-1.7416360456,-1.7450030306,-1.7454207786,-1.7454188065,-1.7456271751,-1.7454207786
81,0.810000,0.820000,-1.7890011736,-1.7856713379,-1.7847941678,-1.7847922131,-1.7847255225,-1.7847941678
82,0.820000,0.830000,-1.8417718731,-1.8394200666,-1.8388945774,-1.8388926406,-1.8383416665,-1.8388945774
83,0.830000,0.840000,-1.9086070028,-1.9143553027,-1.9151290333,-1.9151271150,-1.9155619022,-1.9151290333
84,0.840000,0.850000,-1.9740551455,-1.9729394934,-1.9734836377,-1.9734817382,-1.9735492167,-1.9734836377
85,0.850000,0.860000,-1.8097525297,-1.8086007204,-1.8087140173,-1.8087121369,-1.8084348442,-1.8087140173
86,0.860000,0.870000,-1.7789677051,-1.7788037613,-1.7783665335,-1.7783646725,-1.7785661282,-1.7783665335
87,0.870000,0.880000,-1.7641863348,-1.7651313406,-1.7659794541,-1.7659776127,-1.7658439530,-1.7659794541
88,0.880000,0.890000,-1.7035907525,-1.7026783031,-1.7023270514,-1.7023252297,-1.7024194150,-1.7023270514
89,0.890000,0.900000,-1.6217691899,-1.6204839663,-1.6206490593,-1.6206472574,-1.6205234825,-1.6206490593
90,0.900000,0.910000,-1.7097039635,-1.7070210464,-1.7074215498,-1.7074197677,-1.7074966652,-1.7074215498
91,0.910000,0.920000,-1.4871900033,-1.4903040364,-1.4893389795,-1.4893372172,-1.4892408244,-1.4893389795
92,0.920000,0.930000,-1.3629008182,-1.3586199570,-1.3584795710,-1.3584778283,-1.3581606581,-1.3584795710
93,0.930000,0.940000,-1.4504391761,-1.4539626242,-1.4544439133,-1.4544421901,-1.4551990918,-1.4544439133
94,0.940000,0.950000,-1.2325401130,-1.2345779262,-1.2353322044,-1.2353305006,-1.2354840773,-1.2353322044
95,0.950000,0.960000,-1.2415314357,-1.2341355125,-1.2328304716,-1.2328287868,-1.2326858756,-1.2328304716
96,0.960000,0.970000,-1.2684907945,-1.2727003664,-1.2730885790,-1.2730869129,-1.2729747149,-1.2730885790
97,0.970000,0.980000,-1.0457004054,-1.0451949959,-1.0460134009,-1.0460117531,-1.0456569045,-1.0460134009
98,0.980000,0.990000,-0.8249886508,-0.8260403215,-0.8255264378,-0.8255248079,-0.8254830385,-0.8255264378
99,0.990000,1.000000,-0.8829252855,-0.8775831721,-0.8758096729,-0.8758080605,-0.8762488599,-0.8758096729


==> anc/csv/ss_prediction_K40.csv <==
# SS (7) RHS bin averages K*int f(u) du over (j/K,(j+1)/K] (exact J2 antiderivative); truncation q<=Q squarefree, m<=M; column P = Q3000_M3000; ss_04_compare uses P_Q3000_M10000
bin,y_lo,y_hi,P_Q300_M300,P_Q1000_M1000,P_Q3000_M3000,P_Q10000_M3000,P_Q3000_M10000,P
0,0.000000,0.025000,0.5043664485,0.5042990391,0.5043069327,0.5043068756,0.5043097454,0.5043069327
1,0.025000,0.050000,1.1813405761,1.1815144565,1.1815343559,1.1815342249,1.1815406607,1.1815343559
2,0.050000,0.075000,1.2034694577,1.2033358182,1.2032558491,1.2032556980,1.2032092591,1.2032558491
3,0.075000,0.100000,0.9063167221,0.9064729893,0.9066081028,0.9066079766,0.9066637856,0.9066081028
4,0.100000,0.125000,0.5167894651,0.5166315248,0.5165164800,0.5165164161,0.5164766596,0.5165164800
5,0.125000,0.150000,0.2229350888,0.2231694164,0.2231571629,0.2231571912,0.2231640859,0.2231571629
6,0.150000,0.175000,-0.0296360087,-0.0297978896,-0.0296944348,-0.0296942906,-0.0296973770,-0.0296944348
7,0.175000,0.200000,0.0180832617,0.0178928575,0.0178811149,0.0178813926,0.0178666210,0.0178811149
8,0.200000,0.225000,0.1641331109,0.1648199515,0.1647581628,0.1647585866,0.1648321519,0.1647581628
9,0.225000,0.250000,0.3679573621,0.3670491097,0.3669946482,0.3669952258,0.3669514946,0.3669946482
10,0.250000,0.275000,0.4347732695,0.4360819716,0.4362609072,0.4362616424,0.4363335375,0.4362609072
11,0.275000,0.300000,0.5572848376,0.5573089435,0.5572065378,0.5572074307,0.5570998788,0.5572065378
12,0.300000,0.325000,0.8523739888,0.8517422235,0.8517293344,0.8517303822,0.8517989366,0.8517293344
13,0.325000,0.350000,1.1025863564,1.1023963502,1.1024987793,1.1024999765,1.1025073677,1.1024987793
14,0.350000,0.375000,1.4004698688,1.4016218090,1.4015719577,1.4015732968,1.4016063875,1.4015719577
15,0.375000,0.400000,1.7602985624,1.7595484014,1.7596370128,1.7596384843,1.7596179451,1.7596370128
16,0.400000,0.425000,1.8475786166,1.8490899510,1.8491182275,1.8491198208,1.8490820488,1.8491182275
17,0.425000,0.450000,1.9039681121,1.9030523178,1.9028963834,1.9028980866,1.9028489792,1.9028963834
18,0.450000,0.475000,1.9676027491,1.9683664706,1.9684396014,1.9684414021,1.9684267186,1.9684396014
19,0.475000,0.500000,1.8107265318,1.8101502965,1.8100097633,1.8100116485,1.8099649158,1.8100097633
20,0.500000,0.525000,1.8016879573,1.8026699278,1.8030226702,1.8030246268,1.8031007613,1.8030226702
21,0.525000,0.550000,1.4857239763,1.4854139013,1.4852332032,1.4852352182,1.4851690391,1.4852332032
22,0.550000,0.575000,1.2047499094,1.2048195446,1.2049516447,1.2049537052,1.2049017795,1.2049516447
23,0.575000,0.600000,0.8581985250,0.8582617986,0.8582518095,0.8582539031,0.8582956743,0.8582518095
24,0.600000,0.625000,0.4504277461,0.4495834746,0.4493500811,0.4493521959,0.4493094146,0.4493500811
25,0.625000,0.650000,0.0468391352,0.0495142799,0.0496945869,0.0496967118,0.0497714996,0.0496945869
26,0.650000,0.675000,-0.2614839352,-0.2629156755,-0.2624826941,-0.2624805695,-0.2625343596,-0.2624826941
27,0.675000,0.700000,-0.7267870563,-0.7257557826,-0.7259425581,-0.7259404431,-0.7257711154,-0.7259425581
28,0.700000,0.725000,-1.0131894748,-1.0138014765,-1.0142844030,-1.0142823063,-1.0144256816,-1.0142844030
29,0.725000,0.750000,-1.2982400099,-1.2992165225,-1.2990519027,-1.2990498317,-1.2989114467,-1.2990519027
30,0.750000,0.775000,-1.4136002445,-1.4106414409,-1.4106413161,-1.4106392774,-1.4106759453,-1.4106413161
31,0.775000,0.800000,-1.8052529371,-1.8058636663,-1.8053906292,-1.8053886281,-1.8054296245,-1.8053906292
32,0.800000,0.825000,-1.8125650087,-1.8140314884,-1.8139435859,-1.8139416269,-1.8139246177,-1.8139435859
33,0.825000,0.850000,-1.8894634875,-1.8889242041,-1.8891452920,-1.8891433785,-1.8891975755,-1.8891452920
34,0.850000,0.875000,-1.7833981324,-1.7824057106,-1.7823543014,-1.7823524355,-1.7821940366,-1.7823543014
35,0.875000,0.900000,-1.6879084724,-1.6878735260,-1.6880601448,-1.6880583281,-1.6881210926,-1.6880601448
36,0.900000,0.925000,-1.5466167988,-1.5462580785,-1.5455863581,-1.5455845908,-1.5455755664,-1.5455863581
37,0.925000,0.950000,-1.3504928308,-1.3515361576,-1.3524201291,-1.3524184107,-1.3526569602,-1.3524201291
38,0.950000,0.975000,-1.2320976796,-1.2293476372,-1.2292530006,-1.2292513298,-1.2291526326,-1.2292530006
39,0.975000,1.000000,-0.8733569492,-0.8729141102,-0.8720544242,-0.8720527987,-0.8720671247,-0.8720544242


==> anc/csv/ss_prediction_convergence.csv <==
# max and mean |P(Q,M) - P(Q3000,M3000)| over bins
K,Q,M,max_abs_diff,mean_abs_diff,argmax_bin
40,300,300,2.959e-03,8.546e-04,30
40,1000,1000,8.840e-04,1.855e-04,37
40,10000,3000,2.125e-06,1.370e-06,25
40,3000,10000,2.368e-04,5.825e-05,37
100,300,300,8.701e-03,1.692e-03,95
100,1000,1000,1.773e-03,3.962e-04,99
100,10000,3000,2.126e-06,1.370e-06,64
100,3000,10000,7.552e-04,1.658e-04,93


==> anc/csv/ss_prediction_fine.csv <==
# SS (7) RHS bin averages for r = 2000 bins of width 1/2000 (as in SS Fig. 4), truncation q, m <= 1000
bin,y_ctr,P
0,0.000250,-0.00472681
1,0.000750,-0.00473561
2,0.001250,0.01843551
3,0.001750,-0.00205096
4,0.002250,0.02327971
5,0.002750,0.09365014
6,0.003250,0.13680497
7,0.003750,0.09505231
8,0.004250,0.14479257
9,0.004750,0.15646942
10,0.005250,0.17258885
11,0.005750,0.14258863
12,0.006250,0.21232552
13,0.006750,0.30321433
14,0.007250,0.28902287
15,0.007750,0.30912146
16,0.008250,0.32038393
17,0.008750,0.37785062
18,0.009250,0.41032861
19,0.009750,0.40263635
20,0.010250,0.50015845
21,0.010750,0.47478751
22,0.011250,0.45731433
23,0.011750,0.46846137
24,0.012250,0.48633892
25,0.012750,0.66102947
26,0.013250,0.61365826
27,0.013750,0.65658363
28,0.014250,0.66450411
29,0.014750,0.62733670
30,0.015250,0.60371748
31,0.015750,0.67851503
32,0.016250,0.75087523
33,0.016750,0.74961084
34,0.017250,0.74127973
35,0.017750,0.69527322
36,0.018250,0.70589333
37,0.018750,0.74402795
38,0.019250,0.68240879
39,0.019750,0.76425609
40,0.020250,0.75001334
41,0.020750,0.89254629
42,0.021250,0.78559913
43,0.021750,0.89922208
44,0.022250,0.91395100
45,0.022750,0.97187157
46,0.023250,0.97108210
47,0.023750,0.85091939
48,0.024250,0.96166204
49,0.024750,0.89502215
50,0.025250,1.02808013
51,0.025750,1.07222645
52,0.026250,0.95947110
53,0.026750,1.05076725
54,0.027250,0.97105323
55,0.027750,1.04171570
56,0.028250,1.02455032
57,0.028750,0.89353939
58,0.029250,1.04295137
59,0.029750,1.07484829
60,0.030250,1.07334625
61,0.030750,1.21331136
62,0.031250,1.14792951
63,0.031750,1.15143236
64,0.032250,1.16319751
65,0.032750,1.11334136
66,0.033250,1.21121197
67,0.033750,1.19538153
68,0.034250,1.07700935
69,0.034750,1.16647348
70,0.035250,1.18410754
71,0.035750,1.14896097
72,0.036250,1.28789094
73,0.036750,1.23938131
74,0.037250,1.13228785
75,0.037750,1.24481422
76,0.038250,1.24526024
77,0.038750,1.15674203
78,0.039250,1.27314793
79,0.039750,1.23255236
80,0.040250,1.08788634
81,0.040750,1.17844881
82,0.041250,1.15042258
83,0.041750,1.10868288
84,0.042250,1.28710962
85,0.042750,1.33609828
86,0.043250,1.28957866
87,0.043750,1.26347977
88,0.044250,1.34901331
89,0.044750,1.33387437
90,0.045250,1.25739208
91,0.045750,1.41127822
92,0.046250,1.27931340
93,0.046750,1.14098250
94,0.047250,1.26548948
95,0.047750,1.29764690
96,0.048250,1.26630251
97,0.048750,1.23871324
98,0.049250,1.39758622
99,0.049750,1.31944035
100,0.050250,1.19078230
101,0.050750,1.28989165
102,0.051250,1.23779508
103,0.051750,1.14516023
104,0.052250,1.13572989
105,0.052750,1.29149566
106,0.053250,1.23445949
107,0.053750,1.06112843
108,0.054250,1.13325200
109,0.054750,1.19986386
110,0.055250,1.18441133
111,0.055750,1.15198271
112,0.056250,1.36676217
113,0.056750,1.33573178
114,0.057250,1.22054052
115,0.057750,1.18760704
116,0.058250,1.33571319
117,0.058750,1.36103449
118,0.059250,1.24923214
119,0.059750,1.30510316
120,0.060250,1.35068298
121,0.060750,1.30949872
122,0.061250,1.12221203
123,0.061750,1.22349838
124,0.062250,1.24052812
125,0.062750,1.22672812
126,0.063250,1.10190809
127,0.063750,1.28777832
128,0.064250,1.33611218
129,0.064750,1.33826990
130,0.065250,1.15233841
131,0.065750,1.23477107
132,0.066250,1.22539957
133,0.066750,1.19721302
134,0.067250,1.07884699
135,0.067750,1.18931673
136,0.068250,1.18591472
137,0.068750,1.10304934
138,0.069250,0.96038566
139,0.069750,1.03323443
140,0.070250,1.14257982
141,0.070750,1.15732972
142,0.071250,1.10625263
143,0.071750,1.18731520
144,0.072250,1.28747288
145,0.072750,1.22808600
146,0.073250,1.11124685
147,0.073750,1.09451016
148,0.074250,1.19607458
149,0.074750,1.14055915
150,0.075250,1.08858408
151,0.075750,1.03608112
152,0.076250,1.19804345
153,0.076750,1.14831486
154,0.077250,1.11499415
155,0.077750,0.92027692
156,0.078250,1.02504078
157,0.078750,1.03172113
158,0.079250,1.01625298
159,0.079750,0.92321556
160,0.080250,0.98463904
161,0.080750,1.15839504
162,0.081250,1.05756555
163,0.081750,1.04135821
164,0.082250,0.88068706
165,0.082750,1.05467774
166,0.083250,1.04256056
167,0.083750,1.02727354
168,0.084250,0.91999561
169,0.084750,0.91686056
170,0.085250,1.09046818
171,0.085750,0.94781677
172,0.086250,0.89199108
173,0.086750,0.69803428
174,0.087250,0.82055083
175,0.087750,0.87813594
176,0.088250,0.79444211
177,0.088750,0.76396022
178,0.089250,0.74416064
179,0.089750,0.98494097
180,0.090250,0.97616438
181,0.090750,0.93352709
182,0.091250,0.79621338
183,0.091750,0.79718901
184,0.092250,0.96210469
185,0.092750,0.91101935
186,0.093250,0.87098549
187,0.093750,0.75242402
188,0.094250,0.85729599
189,0.094750,0.92363431
190,0.095250,0.81507600
191,0.095750,0.69497221
192,0.096250,0.56043114
193,0.096750,0.70468135
194,0.097250,0.77730460
195,0.097750,0.78206994
196,0.098250,0.70283656
197,0.098750,0.63629096
198,0.099250,0.82736058
199,0.099750,0.84102944
200,0.100250,0.82083742
201,0.100750,0.67433361
202,0.101250,0.53837472
203,0.101750,0.67409238
204,0.102250,0.60883060
205,0.102750,0.58509952
206,0.103250,0.48665688
207,0.103750,0.40687159
208,0.104250,0.62504961
209,0.104750,0.61397885
210,0.105250,0.60045055
211,0.105750,0.50073378
212,0.106250,0.32015591
213,0.106750,0.50061474
214,0.107250,0.53366251
215,0.107750,0.52135571
216,0.108250,0.53104946
217,0.108750,0.40909807
218,0.109250,0.59562963
219,0.109750,0.67198658
220,0.110250,0.57439496
221,0.110750,0.58070976
222,0.111250,0.40817296
223,0.111750,0.49716914
224,0.112250,0.67689717
225,0.112750,0.62764116
226,0.113250,0.65323878
227,0.113750,0.51636499
228,0.114250,0.50215108
229,0.114750,0.66182730
230,0.115250,0.58107190
231,0.115750,0.52563142
232,0.116250,0.42323858
233,0.116750,0.33408695
234,0.117250,0.45661063
235,0.117750,0.45946632
236,0.118250,0.40381233
237,0.118750,0.38535751
238,0.119250,0.32917153
239,0.119750,0.47888343
240,0.120250,0.62299630
241,0.120750,0.59794422
242,0.121250,0.58275447
243,0.121750,0.40644225
244,0.122250,0.37919564
245,0.122750,0.48797372
246,0.123250,0.43200156
247,0.123750,0.41769281
248,0.124250,0.34744564
249,0.124750,0.26236962
250,0.125250,0.40932476
251,0.125750,0.43747263
252,0.126250,0.31515059
253,0.126750,0.26557016
254,0.127250,0.06266148
255,0.127750,0.08323345
256,0.128250,0.27559927
257,0.128750,0.25543349
258,0.129250,0.29837410
259,0.129750,0.31039172
260,0.130250,0.17907417
261,0.130750,0.34382217
262,0.131250,0.49968880
263,0.131750,0.38757542
264,0.132250,0.40650480
265,0.132750,0.29834166
266,0.133250,0.19108743
267,0.133750,0.37783789
268,0.134250,0.40955452
269,0.134750,0.27725307
270,0.135250,0.28212706
271,0.135750,0.13502066
272,0.136250,0.13409858
273,0.136750,0.36762506
274,0.137250,0.35499136
275,0.137750,0.27038836
276,0.138250,0.26609937
277,0.138750,0.06538253
278,0.139250,0.07113493
279,0.139750,0.27149250
280,0.140250,0.22289249
281,0.140750,0.16191615
282,0.141250,0.16004874
283,0.141750,0.04652292
284,0.142250,0.14835967
285,0.142750,0.35486499
286,0.143250,0.27486111
287,0.143750,0.18848355
288,0.144250,0.10973005
289,0.144750,-0.04742797
290,0.145250,0.02244332
291,0.145750,0.19429762
292,0.146250,0.17065488
293,0.146750,0.15667464
294,0.147250,0.10444147
295,0.147750,-0.00255199
296,0.148250,0.09790955
297,0.148750,0.23706704
298,0.149250,0.16096348
299,0.149750,0.09400711
300,0.150250,-0.03580209
301,0.150750,-0.19668501
302,0.151250,-0.10628466
303,0.151750,0.03360983
304,0.152250,-0.01331476
305,0.152750,-0.02052912
306,0.153250,-0.07733128
307,0.153750,-0.20721822
308,0.154250,-0.06258016
309,0.154750,0.14228438
310,0.155250,0.11781447
311,0.155750,0.14910218
312,0.156250,0.11772026
313,0.156750,-0.10885138
314,0.157250,-0.06103224
315,0.157750,0.11904040
316,0.158250,0.08501884
317,0.158750,0.07261353
318,0.159250,0.09225874
319,0.159750,-0.08752028
320,0.160250,-0.08807031
321,0.160750,0.11476480
322,0.161250,0.12775590
323,0.161750,0.01446049
324,0.162250,0.02698308
325,0.162750,-0.11881212
326,0.163250,-0.26629247
327,0.163750,-0.12412584
328,0.164250,0.02935630
329,0.164750,-0.04286422
330,0.165250,-0.00455504
331,0.165750,0.01220809
332,0.166250,-0.15059492
333,0.166750,-0.07051588
334,0.167250,0.16917190
335,0.167750,0.13533604
336,0.168250,0.07342212
337,0.168750,0.08502183
338,0.169250,-0.09532002
339,0.169750,-0.18244084
340,0.170250,-0.05647761
341,0.170750,0.01820210
342,0.171250,-0.09566630
343,0.171750,-0.11975990
344,0.172250,-0.14431144
345,0.172750,-0.26979602
346,0.173250,-0.19908931
347,0.173750,-0.02243828
348,0.174250,-0.07213887
349,0.174750,-0.12562115
350,0.175250,-0.14567673
351,0.175750,-0.29567530
352,0.176250,-0.34068371
353,0.176750,-0.21969133
354,0.177250,-0.10149271
355,0.177750,-0.12261048
356,0.178250,-0.10474443
357,0.178750,-0.11547579
358,0.179250,-0.18541745
359,0.179750,-0.07040096
360,0.180250,0.10337374
361,0.180750,0.08755280
362,0.181250,0.05037928
363,0.181750,0.03941101
364,0.182250,-0.08269276
365,0.182750,-0.11119378
366,0.183250,0.02145422
367,0.183750,0.15466571
368,0.184250,0.11051934
369,0.184750,0.13860410
370,0.185250,0.13859868
371,0.185750,-0.02285547
372,0.186250,0.02881377
373,0.186750,0.19056343
374,0.187250,0.22617065
375,0.187750,0.13186507
376,0.188250,0.13107709
377,0.188750,0.05588371
378,0.189250,-0.15129024
379,0.189750,-0.08355873
380,0.190250,0.07618649
381,0.190750,0.03787203
382,0.191250,-0.04260603
383,0.191750,-0.00352752
384,0.192250,-0.04530447
385,0.192750,-0.15123122
386,0.193250,0.02475225
387,0.193750,0.27131195
388,0.194250,0.24889764
389,0.194750,0.19424194
390,0.195250,0.23161380
391,0.195750,0.11509199
392,0.196250,-0.06394152
393,0.196750,0.02560896
394,0.197250,0.22388941
395,0.197750,0.15213259
396,0.198250,0.07620290
397,0.198750,0.11369388
398,0.199250,0.03254254
399,0.199750,-0.07825745
400,0.200250,0.03876922
401,0.200750,0.24126315
402,0.201250,0.14192101
403,0.201750,0.01242348
404,0.202250,-0.01261589
405,0.202750,-0.11356600
406,0.203250,-0.24264720
407,0.203750,-0.14496414
408,0.204250,0.10127643
409,0.204750,0.11923575
410,0.205250,0.08794926
411,0.205750,0.09962560
412,0.206250,0.05780891
413,0.206750,-0.04339024
414,0.207250,0.05597349
415,0.207750,0.27841758
416,0.208250,0.31655492
417,0.208750,0.25650527
418,0.209250,0.23078619
419,0.209750,0.17494765
420,0.210250,0.04700818
421,0.210750,0.10947299
422,0.211250,0.27281550
423,0.211750,0.30924653
424,0.212250,0.23431101
425,0.212750,0.19574585
426,0.213250,0.14630280
427,0.213750,0.02835457
428,0.214250,0.10790451
429,0.214750,0.27939350
430,0.215250,0.37893848
431,0.215750,0.33516146
432,0.216250,0.31593933
433,0.216750,0.25266829
434,0.217250,0.03580153
435,0.217750,0.00092253
436,0.218250,0.11070034
437,0.218750,0.24186288
438,0.219250,0.20324718
439,0.219750,0.23526230
440,0.220250,0.25111324
441,0.220750,0.13469826
442,0.221250,0.09748191
443,0.221750,0.26976215
444,0.222250,0.47265629
445,0.222750,0.43304797
446,0.223250,0.38156499
447,0.223750,0.37545145
448,0.224250,0.27557647
449,0.224750,0.05231062
450,0.225250,0.10876614
451,0.225750,0.28971264
452,0.226250,0.37279743
453,0.226750,0.30586097
454,0.227250,0.36644942
455,0.227750,0.40270102
456,0.228250,0.22629296
457,0.228750,0.14665717
458,0.229250,0.28565391
459,0.229750,0.46132310
460,0.230250,0.37551284
461,0.230750,0.31140308
462,0.231250,0.34558517
463,0.231750,0.27206300
464,0.232250,0.06476183
465,0.232750,0.10382713
466,0.233250,0.30941704
467,0.233750,0.39852178
468,0.234250,0.29725326
469,0.234750,0.28741322
470,0.235250,0.33924266
471,0.235750,0.22046677
472,0.236250,0.15592361
473,0.236750,0.29219134
474,0.237250,0.55109262
475,0.237750,0.56518632
476,0.238250,0.52000580
477,0.238750,0.54683181
478,0.239250,0.55838561
479,0.239750,0.36662969
480,0.240250,0.33204609
481,0.240750,0.44278451
482,0.241250,0.59767247
483,0.241750,0.51877242
484,0.242250,0.47972694
485,0.242750,0.49197109
486,0.243250,0.45037873
487,0.243750,0.33415390
488,0.244250,0.39127366
489,0.244750,0.54300280
490,0.245250,0.60770349
491,0.245750,0.49404807
492,0.246250,0.43477967
493,0.246750,0.40565759
494,0.247250,0.26988947
495,0.247750,0.18031866
496,0.248250,0.24265822
497,0.248750,0.40185419
498,0.249250,0.44632718
499,0.249750,0.43950703
500,0.250250,0.46427400
501,0.250750,0.47914675
502,0.251250,0.37656204
503,0.251750,0.39738989
504,0.252250,0.51365775
505,0.252750,0.66700031
506,0.253250,0.62579531
507,0.253750,0.57885392
508,0.254250,0.55350268
509,0.254750,0.48442009
510,0.255250,0.29722385
511,0.255750,0.31169505
512,0.256250,0.40992915
513,0.256750,0.51442527
514,0.257250,0.41966499
515,0.257750,0.39277934
516,0.258250,0.39417860
517,0.258750,0.34853222
518,0.259250,0.18886322
519,0.259750,0.26112426
520,0.260250,0.41314570
521,0.260750,0.54210435
522,0.261250,0.43978622
523,0.261750,0.42138204
524,0.262250,0.43753681
525,0.262750,0.36051078
526,0.263250,0.13762808
527,0.263750,0.15880072
528,0.264250,0.30701936
529,0.264750,0.44715147
530,0.265250,0.35442705
531,0.265750,0.32756829
532,0.266250,0.36736521
533,0.266750,0.35397268
534,0.267250,0.19817327
535,0.267750,0.25648284
536,0.268250,0.46602477
537,0.268750,0.66100628
538,0.269250,0.57533747
539,0.269750,0.49701280
540,0.270250,0.52794624
541,0.270750,0.53424078
542,0.271250,0.35563622
543,0.271750,0.33019574
544,0.272250,0.47652588
545,0.272750,0.69438040
546,0.273250,0.66218654
547,0.273750,0.58442199
548,0.274250,0.59560844
549,0.274750,0.64150150
550,0.275250,0.49250712
551,0.275750,0.42037247
552,0.276250,0.52250827
553,0.276750,0.74744302
554,0.277250,0.75938573
555,0.277750,0.62675121
556,0.278250,0.55720268
557,0.278750,0.54699331
558,0.279250,0.40331638
559,0.279750,0.25614346
560,0.280250,0.30234228
561,0.280750,0.47631866
562,0.281250,0.58720224
563,0.281750,0.49382578
564,0.282250,0.44621011
565,0.282750,0.44483838
566,0.283250,0.42820840
567,0.283750,0.33003085
568,0.284250,0.41160998
569,0.284750,0.57570914
570,0.285250,0.77482044
571,0.285750,0.75197662
572,0.286250,0.71204401
573,0.286750,0.68289297
574,0.287250,0.64006883
575,0.287750,0.47392706
576,0.288250,0.42965145
577,0.288750,0.50233148
578,0.289250,0.67016979
579,0.289750,0.70501008
580,0.290250,0.66262943
581,0.290750,0.64782946
582,0.291250,0.63332772
583,0.291750,0.51439937
584,0.292250,0.43152553
585,0.292750,0.52296748
586,0.293250,0.66789407
587,0.293750,0.74417030
588,0.294250,0.65486132
589,0.294750,0.61701560
590,0.295250,0.57584238
591,0.295750,0.48028458
592,0.296250,0.29595262
593,0.296750,0.32838769
594,0.297250,0.45933101
595,0.297750,0.65359834
596,0.298250,0.66916569
597,0.298750,0.67470313
598,0.299250,0.72105741
599,0.299750,0.73869182
600,0.300250,0.60468878
601,0.300750,0.50524710
602,0.301250,0.64229523
603,0.301750,0.83814982
604,0.302250,0.96809712
605,0.302750,0.89484855
606,0.303250,0.91018498
607,0.303750,0.93904518
608,0.304250,0.89255032
609,0.304750,0.66752188
610,0.305250,0.60964339
611,0.305750,0.71895909
612,0.306250,0.88892377
613,0.306750,0.87585990
614,0.307250,0.75780851
615,0.307750,0.77245438
616,0.308250,0.81884617
617,0.308750,0.74433145
618,0.309250,0.57392261
619,0.309750,0.63460228
620,0.310250,0.82047175
621,0.310750,1.01982241
622,0.311250,0.97638918
623,0.311750,0.90839681
624,0.312250,0.93128907
625,0.312750,0.96063343
626,0.313250,0.78969834
627,0.313750,0.60176526
628,0.314250,0.63081171
629,0.314750,0.80473487
630,0.315250,0.95563139
631,0.315750,0.88574783
632,0.316250,0.85510891
633,0.316750,0.89294140
634,0.317250,0.95474484
635,0.317750,0.83056248
636,0.318250,0.76938307
637,0.318750,0.86300866
638,0.319250,1.07228475
639,0.319750,1.17354575
640,0.320250,1.05876480
641,0.320750,0.99732767
642,0.321250,0.98860082
643,0.321750,0.99177443
644,0.322250,0.82475674
645,0.322750,0.76167254
646,0.323250,0.82235099
647,0.323750,1.01789217
648,0.324250,1.11494160
649,0.324750,1.05407702
650,0.325250,1.05183000
651,0.325750,1.06695189
652,0.326250,1.05967741
653,0.326750,0.90731079
654,0.327250,0.87320075
655,0.327750,0.92901658
656,0.328250,1.08168613
657,0.328750,1.12177122
658,0.329250,1.03030208
659,0.329750,0.99303860
660,0.330250,0.96968046
661,0.330750,0.91403526
662,0.331250,0.76660432
663,0.331750,0.75899823
664,0.332250,0.83023606
665,0.332750,0.97730776
666,0.333250,1.00237903
667,0.333750,0.93779391
668,0.334250,0.92944579
669,0.334750,0.93381495
670,0.335250,0.90887928
671,0.335750,0.81831223
672,0.336250,0.89302741
673,0.336750,1.03418628
674,0.337250,1.23165962
675,0.337750,1.29306466
676,0.338250,1.26681771
677,0.338750,1.30197068
678,0.339250,1.32258664
679,0.339750,1.27035324
680,0.340250,1.08687578
681,0.340750,1.07116446
682,0.341250,1.15473215
683,0.341750,1.30332783
684,0.342250,1.32835642
685,0.342750,1.24359322
686,0.343250,1.26921724
687,0.343750,1.29561575
688,0.344250,1.28703727
689,0.344750,1.13343002
690,0.345250,1.12607342
691,0.345750,1.27238278
692,0.346250,1.44176674
693,0.346750,1.49412197
694,0.347250,1.34381529
695,0.347750,1.28561029
696,0.348250,1.27232063
697,0.348750,1.24455363
698,0.349250,1.05823562
699,0.349750,0.93164802
700,0.350250,1.04084869
701,0.350750,1.22020727
702,0.351250,1.37146977
703,0.351750,1.31101086
704,0.352250,1.28437867
705,0.352750,1.35113880
706,0.353250,1.42527081
707,0.353750,1.34871228
708,0.354250,1.20998905
709,0.354750,1.28179918
710,0.355250,1.45338655
711,0.355750,1.65873550
712,0.356250,1.63249129
713,0.356750,1.50862542
714,0.357250,1.48630358
715,0.357750,1.52494031
716,0.358250,1.48004610
717,0.358750,1.28392320
718,0.359250,1.23573561
719,0.359750,1.33157868
720,0.360250,1.53860196
721,0.360750,1.59564833
722,0.361250,1.45580303
723,0.361750,1.37442470
724,0.362250,1.35380194
725,0.362750,1.37832697
726,0.363250,1.24372040
727,0.363750,1.14113042
728,0.364250,1.21564082
729,0.364750,1.38664718
730,0.365250,1.59033423
731,0.365750,1.55294524
732,0.366250,1.46982928
733,0.366750,1.43628986
734,0.367250,1.45341247
735,0.367750,1.39087626
736,0.368250,1.21266838
737,0.368750,1.19815450
738,0.369250,1.27520509
739,0.369750,1.47761669
740,0.370250,1.56625309
741,0.370750,1.49318962
742,0.371250,1.46494185
743,0.371750,1.44035198
744,0.372250,1.45527637
745,0.372750,1.36637659
746,0.373250,1.32024895
747,0.373750,1.42791672
748,0.374250,1.58802130
749,0.374750,1.77684462
750,0.375250,1.77197513
751,0.375750,1.70688653
752,0.376250,1.67305087
753,0.376750,1.65357688
754,0.377250,1.57838119
755,0.377750,1.43325460
756,0.378250,1.43942921
757,0.378750,1.52774598
758,0.379250,1.70213270
759,0.379750,1.80578479
760,0.380250,1.78769564
761,0.380750,1.81120835
762,0.381250,1.82362187
763,0.381750,1.82971212
764,0.382250,1.71657485
765,0.382750,1.63191172
766,0.383250,1.71986195
767,0.383750,1.83787327
768,0.384250,1.99949927
769,0.384750,1.98752767
770,0.385250,1.91343270
771,0.385750,1.89416040
772,0.386250,1.85471809
773,0.386750,1.76737882
774,0.387250,1.55311944
775,0.387750,1.48104601
776,0.388250,1.57304828
777,0.388750,1.70579807
778,0.389250,1.82504671
779,0.389750,1.76195932
780,0.390250,1.73153447
781,0.390750,1.75628593
782,0.391250,1.77009514
783,0.391750,1.70419300
784,0.392250,1.53856043
785,0.392750,1.56407581
786,0.393250,1.71193059
787,0.393750,1.91246755
788,0.394250,2.02767710
789,0.394750,1.95293197
790,0.395250,1.94461392
791,0.395750,1.98797158
792,0.396250,2.00774018
793,0.396750,1.87231942
794,0.397250,1.64367579
795,0.397750,1.62639792
796,0.398250,1.73029865
797,0.398750,1.91016774
798,0.399250,1.96348045
799,0.399750,1.85359000
800,0.400250,1.82805246
801,0.400750,1.86036632
802,0.401250,1.89338519
803,0.401750,1.76898836
804,0.402250,1.58755014
805,0.402750,1.60962171
806,0.403250,1.73829698
807,0.403750,1.93790327
808,0.404250,1.95901562
809,0.404750,1.81423080
810,0.405250,1.74922873
811,0.405750,1.75240051
812,0.406250,1.77854066
813,0.406750,1.63633919
814,0.407250,1.45250550
815,0.407750,1.45639363
816,0.408250,1.56009062
817,0.408750,1.77972608
818,0.409250,1.84668311
819,0.409750,1.77536014
820,0.410250,1.77061288
821,0.410750,1.80156898
822,0.411250,1.88153830
823,0.411750,1.80703040
824,0.412250,1.67267801
825,0.412750,1.70928621
826,0.413250,1.82257404
827,0.413750,2.06124008
828,0.414250,2.15530107
829,0.414750,2.07562709
830,0.415250,2.04483134
831,0.415750,2.03381034
832,0.416250,2.06863565
833,0.416750,1.97414312
834,0.417250,1.80750160
835,0.417750,1.80183583
836,0.418250,1.85057901
837,0.418750,2.01391903
838,0.419250,2.09031898
839,0.419750,1.99904308
840,0.420250,1.94772926
841,0.420750,1.91762156
842,0.421250,1.93768919
843,0.421750,1.89161387
844,0.422250,1.77070270
845,0.422750,1.78486650
846,0.423250,1.85461593
847,0.423750,2.00078496
848,0.424250,2.09439206
849,0.424750,2.02772747
850,0.425250,1.97603172
851,0.425750,1.94977575
852,0.426250,1.93479244
853,0.426750,1.85086337
854,0.427250,1.69173937
855,0.427750,1.65740582
856,0.428250,1.70863185
857,0.428750,1.82457274
858,0.429250,1.94012794
859,0.429750,1.92311943
860,0.430250,1.90885507
861,0.430750,1.92746864
862,0.431250,1.94811256
863,0.431750,1.93118062
864,0.432250,1.81624410
865,0.432750,1.80694170
866,0.433250,1.91992439
867,0.433750,2.04603678
868,0.434250,2.17920679
869,0.434750,2.13407340
870,0.435250,2.05005289
871,0.435750,2.04079861
872,0.436250,2.02076953
873,0.436750,1.99227911
874,0.437250,1.82865011
875,0.437750,1.70979363
876,0.438250,1.78700005
877,0.438750,1.88401287
878,0.439250,2.04168181
879,0.439750,2.05938702
880,0.440250,1.96386333
881,0.440750,1.97163124
882,0.441250,1.99299776
883,0.441750,2.01117285
884,0.442250,1.90972793
885,0.442750,1.72908927
886,0.443250,1.74273284
887,0.443750,1.86330574
888,0.444250,2.02274272
889,0.444750,2.11711708
890,0.445250,2.00893284
891,0.445750,1.91727640
892,0.446250,1.92808331
893,0.446750,1.94105886
894,0.447250,1.89321565
895,0.447750,1.69661568
896,0.448250,1.57197350
897,0.448750,1.65201870
898,0.449250,1.78285166
899,0.449750,1.94667845
900,0.450250,1.92618010
901,0.450750,1.78998344
902,0.451250,1.75868091
903,0.451750,1.78600966
904,0.452250,1.84278470
905,0.452750,1.77379816
906,0.453250,1.64199483
907,0.453750,1.68915650
908,0.454250,1.85369596
909,0.454750,2.10055187
910,0.455250,2.26091162
911,0.455750,2.20723414
912,0.456250,2.13169389
913,0.456750,2.13133668
914,0.457250,2.17553285
915,0.457750,2.17128892
916,0.458250,1.99150153
917,0.458750,1.84740647
918,0.459250,1.87719182
919,0.459750,1.98884848
920,0.460250,2.20051812
921,0.460750,2.24131452
922,0.461250,2.12850369
923,0.461750,2.07005407
924,0.462250,2.05147353
925,0.462750,2.10324630
926,0.463250,2.06350546
927,0.463750,1.91007202
928,0.464250,1.88579606
929,0.464750,1.96428587
930,0.465250,2.11611395
931,0.465750,2.27933461
932,0.466250,2.22155090
933,0.466750,2.07410183
934,0.467250,1.98766274
935,0.467750,1.92418123
936,0.468250,1.91434457
937,0.468750,1.79148111
938,0.469250,1.63678550
939,0.469750,1.65017679
940,0.470250,1.71974548
941,0.470750,1.90397716
942,0.471250,2.05733257
943,0.471750,2.03581847
944,0.472250,1.99797684
945,0.472750,1.98838437
946,0.473250,1.98144022
947,0.473750,1.96888202
948,0.474250,1.84714447
949,0.474750,1.75733654
950,0.475250,1.81671426
951,0.475750,1.90398558
952,0.476250,2.07945458
953,0.476750,2.15624342
954,0.477250,2.09280846
955,0.477750,2.04881911
956,0.478250,2.00967651
957,0.478750,1.97980647
958,0.479250,1.89796459
959,0.479750,1.73935817
960,0.480250,1.67731963
961,0.480750,1.73475249
962,0.481250,1.82285371
963,0.481750,1.96038514
964,0.482250,1.95907699
965,0.482750,1.87504709
966,0.483250,1.84588590
967,0.483750,1.80819078
968,0.484250,1.78891428
969,0.484750,1.69049759
970,0.485250,1.54331603
971,0.485750,1.54975027
972,0.486250,1.65728782
973,0.486750,1.79061111
974,0.487250,1.94094095
975,0.487750,1.93168864
976,0.488250,1.87204668
977,0.488750,1.88500798
978,0.489250,1.87046824
979,0.489750,1.84741631
980,0.490250,1.69303931
981,0.490750,1.47796664
982,0.491250,1.44492624
983,0.491750,1.52016347
984,0.492250,1.64215541
985,0.492750,1.78276631
986,0.493250,1.75680342
987,0.493750,1.69658908
988,0.494250,1.74147118
989,0.494750,1.76794175
990,0.495250,1.78999305
991,0.495750,1.69337245
992,0.496250,1.53818427
993,0.496750,1.57089885
994,0.497250,1.72498103
995,0.497750,1.90989673
996,0.498250,2.07521273
997,0.498750,2.04143606
998,0.499250,1.93352199
999,0.499750,1.92990608
1000,0.500250,1.94012130
1001,0.500750,1.94761473
1002,0.501250,1.82163019
1003,0.501750,1.60568947
1004,0.502250,1.54971366
1005,0.502750,1.64624439
1006,0.503250,1.80817969
1007,0.503750,1.98150952
1008,0.504250,1.97827022
1009,0.504750,1.89184317
1010,0.505250,1.90750258
1011,0.505750,1.96579757
1012,0.506250,2.03165928
1013,0.506750,1.96203344
1014,0.507250,1.77419550
1015,0.507750,1.69455658
1016,0.508250,1.76134474
1017,0.508750,1.90076077
1018,0.509250,2.07821725
1019,0.509750,2.07071899
1020,0.510250,1.94132641
1021,0.510750,1.87997159
1022,0.511250,1.86832822
1023,0.511750,1.90974898
1024,0.512250,1.85613143
1025,0.512750,1.65689298
1026,0.513250,1.53273221
1027,0.513750,1.56397377
1028,0.514250,1.66239704
1029,0.514750,1.86166173
1030,0.515250,1.91298924
1031,0.515750,1.80750418
1032,0.516250,1.74105920
1033,0.516750,1.71451410
1034,0.517250,1.73986933
1035,0.517750,1.75446183
1036,0.518250,1.62674711
1037,0.518750,1.51431112
1038,0.519250,1.55725399
1039,0.519750,1.64006244
1040,0.520250,1.84300689
1041,0.520750,1.98140429
1042,0.521250,1.93563325
1043,0.521750,1.87154580
1044,0.522250,1.85526357
1045,0.522750,1.85131451
1046,0.523250,1.87103330
1047,0.523750,1.75383049
1048,0.524250,1.57594386
1049,0.524750,1.53498047
1050,0.525250,1.54864508
1051,0.525750,1.64865373
1052,0.526250,1.77789053
1053,0.526750,1.75242360
1054,0.527250,1.65846550
1055,0.527750,1.62691786
1056,0.528250,1.59254661
1057,0.528750,1.59927145
1058,0.529250,1.54631692
1059,0.529750,1.41652380
1060,0.530250,1.37989622
1061,0.530750,1.44169098
1062,0.531250,1.51584620
1063,0.531750,1.65266977
1064,0.532250,1.67232687
1065,0.532750,1.57181288
1066,0.533250,1.50752071
1067,0.533750,1.46305593
1068,0.534250,1.43336326
1069,0.534750,1.37816349
1070,0.535250,1.22882566
1071,0.535750,1.12193086
1072,0.536250,1.16258141
1073,0.536750,1.22140459
1074,0.537250,1.35713997
1075,0.537750,1.45086442
1076,0.538250,1.42879268
1077,0.538750,1.41659464
1078,0.539250,1.45582851
1079,0.539750,1.47116348
1080,0.540250,1.49519865
1081,0.540750,1.41562087
1082,0.541250,1.30511749
1083,0.541750,1.34156088
1084,0.542250,1.45237544
1085,0.542750,1.57677667
1086,0.543250,1.72491634
1087,0.543750,1.71843865
1088,0.544250,1.62543285
1089,0.544750,1.60770568
1090,0.545250,1.59888904
1091,0.545750,1.59141092
1092,0.546250,1.52686153
1093,0.546750,1.33930586
1094,0.547250,1.22031112
1095,0.547750,1.29155941
1096,0.548250,1.37670759
1097,0.548750,1.51383208
1098,0.549250,1.57635331
1099,0.549750,1.47319307
1100,0.550250,1.37983083
1101,0.550750,1.39090267
1102,0.551250,1.39673094
1103,0.551750,1.41070257
1104,0.552250,1.31852646
1105,0.552750,1.14979335
1106,0.553250,1.12359971
1107,0.553750,1.24300097
1108,0.554250,1.37093393
1109,0.554750,1.52936266
1110,0.555250,1.53547276
1111,0.555750,1.39875668
1112,0.556250,1.32765263
1113,0.556750,1.33648408
1114,0.557250,1.34880699
1115,0.557750,1.31654082
1116,0.558250,1.13508610
1117,0.558750,0.93206236
1118,0.559250,0.91662362
1119,0.559750,1.00623533
1120,0.560250,1.15867663
1121,0.560750,1.29695186
1122,0.561250,1.26068646
1123,0.561750,1.13799420
1124,0.562250,1.10403840
1125,0.562750,1.11616226
1126,0.563250,1.16362481
1127,0.563750,1.14454099
1128,0.564250,1.00146913
1129,0.564750,0.90070122
1130,0.565250,0.97543248
1131,0.565750,1.10798114
1132,0.566250,1.32517185
1133,0.566750,1.45078312
1134,0.567250,1.37217657
1135,0.567750,1.24083968
1136,0.568250,1.19021061
1137,0.568750,1.17970577
1138,0.569250,1.22465965
1139,0.569750,1.16224313
1140,0.570250,0.98416603
1141,0.570750,0.89341270
1142,0.571250,0.94268890
1143,0.571750,1.03934817
1144,0.572250,1.24644788
1145,0.572750,1.34192303
1146,0.573250,1.26074090
1147,0.573750,1.17662884
1148,0.574250,1.14372289
1149,0.574750,1.13074248
1150,0.575250,1.17197790
1151,0.575750,1.09760064
1152,0.576250,0.93041823
1153,0.576750,0.87255130
1154,0.577250,0.92231278
1155,0.577750,1.01615100
1156,0.578250,1.21020105
1157,0.578750,1.27715707
1158,0.579250,1.17340567
1159,0.579750,1.07066750
1160,0.580250,1.00410751
1161,0.580750,0.94762035
1162,0.581250,0.92400516
1163,0.581750,0.80013868
1164,0.582250,0.62089015
1165,0.582750,0.56676585
1166,0.583250,0.60887538
1167,0.583750,0.69139748
1168,0.584250,0.85723337
1169,0.584750,0.91796452
1170,0.585250,0.84377114
1171,0.585750,0.78221739
1172,0.586250,0.74619974
1173,0.586750,0.71175076
1174,0.587250,0.71256935
1175,0.587750,0.64229878
1176,0.588250,0.54337030
1177,0.588750,0.57216966
1178,0.589250,0.67565469
1179,0.589750,0.80645027
1180,0.590250,0.99423700
1181,0.590750,1.06747363
1182,0.591250,1.02412396
1183,0.591750,0.99813177
1184,0.592250,0.98410738
1185,0.592750,0.95985168
1186,0.593250,0.92587798
1187,0.593750,0.78354967
1188,0.594250,0.62967024
1189,0.594750,0.61071319
1190,0.595250,0.66383993
1191,0.595750,0.75221088
1192,0.596250,0.89724110
1193,0.596750,0.93274849
1194,0.597250,0.87873680
1195,0.597750,0.86152572
1196,0.598250,0.86219859
1197,0.598750,0.84637465
1198,0.599250,0.82614282
1199,0.599750,0.69644078
1200,0.600250,0.54538615
1201,0.600750,0.54495652
1202,0.601250,0.63535017
1203,0.601750,0.72596681
1204,0.602250,0.86572445
1205,0.602750,0.87232023
1206,0.603250,0.75502071
1207,0.603750,0.68782449
1208,0.604250,0.66958758
1209,0.604750,0.62879506
1210,0.605250,0.59227914
1211,0.605750,0.43755668
1212,0.606250,0.23314992
1213,0.606750,0.18265557
1214,0.607250,0.27526425
1215,0.607750,0.37678957
1216,0.608250,0.54752621
1217,0.608750,0.62427260
1218,0.609250,0.56428833
1219,0.609750,0.52490327
1220,0.610250,0.57319983
1221,0.610750,0.59561802
1222,0.611250,0.61438387
1223,0.611750,0.53132757
1224,0.612250,0.34160554
1225,0.612750,0.24367983
1226,0.613250,0.33472683
1227,0.613750,0.45165616
1228,0.614250,0.63252113
1229,0.614750,0.74339591
1230,0.615250,0.67986568
1231,0.615750,0.57291710
1232,0.616250,0.56521727
1233,0.616750,0.57974722
1234,0.617250,0.59636480
1235,0.617750,0.52296273
1236,0.618250,0.31387303
1237,0.618750,0.12083310
1238,0.619250,0.10683200
1239,0.619750,0.16924465
1240,0.620250,0.29717400
1241,0.620750,0.41462451
1242,0.621250,0.36633590
1243,0.621750,0.21857759
1244,0.622250,0.14773954
1245,0.622750,0.13960143
1246,0.623250,0.17270365
1247,0.623750,0.18996795
1248,0.624250,0.06165329
1249,0.624750,-0.10879410
1250,0.625250,-0.14340845
1251,0.625750,-0.06397372
1252,0.626250,0.08006979
1253,0.626750,0.28590761
1254,0.627250,0.35023473
1255,0.627750,0.26267807
1256,0.628250,0.18113693
1257,0.628750,0.16671298
1258,0.629250,0.17189276
1259,0.629750,0.20776081
1260,0.630250,0.11929654
1261,0.630750,-0.09026199
1262,0.631250,-0.23100332
1263,0.631750,-0.23034214
1264,0.632250,-0.18339627
1265,0.632750,-0.00580932
1266,0.633250,0.13817347
1267,0.633750,0.11654544
1268,0.634250,0.03205272
1269,0.634750,0.01141257
1270,0.635250,0.00186220
1271,0.635750,0.04509690
1272,0.636250,0.08182826
1273,0.636750,-0.01257579
1274,0.637250,-0.13455343
1275,0.637750,-0.11459615
1276,0.638250,-0.04620624
1277,0.638750,0.07504669
1278,0.639250,0.26258732
1279,0.639750,0.31142395
1280,0.640250,0.21555917
1281,0.640750,0.13183318
1282,0.641250,0.09161921
1283,0.641750,0.06012556
1284,0.642250,0.07561254
1285,0.642750,0.01731620
1286,0.643250,-0.12962910
1287,0.643750,-0.21179974
1288,0.644250,-0.17007594
1289,0.644750,-0.12219902
1290,0.645250,0.02864289
1291,0.645750,0.16847645
1292,0.646250,0.17552140
1293,0.646750,0.12171210
1294,0.647250,0.11987756
1295,0.647750,0.11690053
1296,0.648250,0.12664462
1297,0.648750,0.11890590
1298,0.649250,0.01237087
1299,0.649750,-0.11729330
1300,0.650250,-0.12725622
1301,0.650750,-0.08419480
1302,0.651250,-0.02220377
1303,0.651750,0.10195029
1304,0.652250,0.13010500
1305,0.652750,0.05375020
1306,0.653250,-0.01604465
1307,0.653750,-0.04542471
1308,0.654250,-0.08420850
1309,0.654750,-0.10478435
1310,0.655250,-0.19465853
1311,0.655750,-0.34898503
1312,0.656250,-0.43615868
1313,0.656750,-0.38932939
1314,0.657250,-0.34424936
1315,0.657750,-0.24130078
1316,0.658250,-0.14747166
1317,0.658750,-0.18401490
1318,0.659250,-0.27192322
1319,0.659750,-0.29915589
1320,0.660250,-0.31062709
1321,0.660750,-0.32047436
1322,0.661250,-0.32145053
1323,0.661750,-0.41697725
1324,0.662250,-0.53748524
1325,0.662750,-0.52043955
1326,0.663250,-0.39688557
1327,0.663750,-0.29209804
1328,0.664250,-0.12347321
1329,0.664750,-0.03467343
1330,0.665250,-0.08556854
1331,0.665750,-0.15097384
1332,0.666250,-0.13150742
1333,0.666750,-0.12148872
1334,0.667250,-0.11828233
1335,0.667750,-0.15996398
1336,0.668250,-0.33774578
1337,0.668750,-0.52374089
1338,0.669250,-0.54090239
1339,0.669750,-0.47581591
1340,0.670250,-0.39964425
1341,0.670750,-0.27009920
1342,0.671250,-0.25227472
1343,0.671750,-0.36857955
1344,0.672250,-0.46260773
1345,0.672750,-0.45097456
1346,0.673250,-0.44310367
1347,0.673750,-0.42377474
1348,0.674250,-0.46734155
1349,0.674750,-0.63125079
1350,0.675250,-0.76625778
1351,0.675750,-0.72070750
1352,0.676250,-0.60327745
1353,0.676750,-0.46970077
1354,0.677250,-0.32855662
1355,0.677750,-0.33852673
1356,0.678250,-0.49668785
1357,0.678750,-0.62864568
1358,0.679250,-0.66782939
1359,0.679750,-0.69190600
1360,0.680250,-0.69573089
1361,0.680750,-0.79090499
1362,0.681250,-0.98866748
1363,0.681750,-1.14712746
1364,0.682250,-1.12859625
1365,0.682750,-1.03288289
1366,0.683250,-0.87243514
1367,0.683750,-0.69524981
1368,0.684250,-0.67118729
1369,0.684750,-0.76228728
1370,0.685250,-0.81708005
1371,0.685750,-0.79962283
1372,0.686250,-0.75550380
1373,0.686750,-0.68558856
1374,0.687250,-0.71671978
1375,0.687750,-0.85805627
1376,0.688250,-0.96026843
1377,0.688750,-0.90724555
1378,0.689250,-0.80703722
1379,0.689750,-0.62216337
1380,0.690250,-0.43370533
1381,0.690750,-0.41299049
1382,0.691250,-0.52198510
1383,0.691750,-0.61205030
1384,0.692250,-0.64594788
1385,0.692750,-0.65337624
1386,0.693250,-0.60772026
1387,0.693750,-0.66050977
1388,0.694250,-0.82948722
1389,0.694750,-0.95430754
1390,0.695250,-0.93702007
1391,0.695750,-0.87899166
1392,0.696250,-0.73246895
1393,0.696750,-0.55366882
1394,0.697250,-0.53423048
1395,0.697750,-0.65555129
1396,0.698250,-0.75190130
1397,0.698750,-0.80798648
1398,0.699250,-0.84977207
1399,0.699750,-0.82766678
1400,0.700250,-0.86384889
1401,0.700750,-1.00299501
1402,0.701250,-1.11439526
1403,0.701750,-1.07768109
1404,0.702250,-1.01382784
1405,0.702750,-0.88364904
1406,0.703250,-0.69087072
1407,0.703750,-0.62460827
1408,0.704250,-0.69732942
1409,0.704750,-0.77624458
1410,0.705250,-0.81018701
1411,0.705750,-0.85790583
1412,0.706250,-0.86386960
1413,0.706750,-0.91123733
1414,0.707250,-1.06290733
1415,0.707750,-1.20483245
1416,0.708250,-1.21270061
1417,0.708750,-1.17131073
1418,0.709250,-1.08633002
1419,0.709750,-0.92579120
1420,0.710250,-0.84707189
1421,0.710750,-0.89305220
1422,0.711250,-0.95466926
1423,0.711750,-0.97474790
1424,0.712250,-1.01438333
1425,0.712750,-1.02560855
1426,0.713250,-1.05732752
1427,0.713750,-1.15719969
1428,0.714250,-1.25275571
1429,0.714750,-1.21990658
1430,0.715250,-1.13196228
1431,0.715750,-1.03355177
1432,0.716250,-0.87000776
1433,0.716750,-0.78636761
1434,0.717250,-0.82102177
1435,0.717750,-0.89732443
1436,0.718250,-0.92722713
1437,0.718750,-0.97254993
1438,0.719250,-1.00615603
1439,0.719750,-1.05813214
1440,0.720250,-1.20800211
1441,0.720750,-1.36132371
1442,0.721250,-1.39716921
1443,0.721750,-1.33472332
1444,0.722250,-1.27304734
1445,0.722750,-1.13126282
1446,0.723250,-1.02866174
1447,0.723750,-1.04451896
1448,0.724250,-1.08815727
1449,0.724750,-1.06966163
1450,0.725250,-1.05048142
1451,0.725750,-1.05057165
1452,0.726250,-1.05287500
1453,0.726750,-1.16080230
1454,0.727250,-1.32651142
1455,0.727750,-1.38684308
1456,0.728250,-1.30670708
1457,0.728750,-1.22674244
1458,0.729250,-1.10079128
1459,0.729750,-0.97224803
1460,0.730250,-0.98497994
1461,0.730750,-1.09445772
1462,0.731250,-1.14735048
1463,0.731750,-1.15344554
1464,0.732250,-1.18602183
1465,0.732750,-1.21369554
1466,0.733250,-1.32001583
1467,0.733750,-1.53118616
1468,0.734250,-1.70120187
1469,0.734750,-1.68370679
1470,0.735250,-1.59673976
1471,0.735750,-1.49088813
1472,0.736250,-1.33424893
1473,0.736750,-1.28043265
1474,0.737250,-1.35939108
1475,0.737750,-1.43962814
1476,0.738250,-1.41603041
1477,0.738750,-1.39250929
1478,0.739250,-1.36445093
1479,0.739750,-1.36396866
1480,0.740250,-1.47598365
1481,0.740750,-1.63393551
1482,0.741250,-1.66851022
1483,0.741750,-1.55048335
1484,0.742250,-1.41956365
1485,0.742750,-1.22416886
1486,0.743250,-1.07192417
1487,0.743750,-1.06758208
1488,0.744250,-1.15879743
1489,0.744750,-1.18857334
1490,0.745250,-1.15029265
1491,0.745750,-1.11026923
1492,0.746250,-1.06928254
1493,0.746750,-1.14823078
1494,0.747250,-1.34226362
1495,0.747750,-1.51762571
1496,0.748250,-1.52965196
1497,0.748750,-1.46123372
1498,0.749250,-1.33255176
1499,0.749750,-1.15097850
1500,0.750250,-1.09048719
1501,0.750750,-1.16360505
1502,0.751250,-1.25894197
1503,0.751750,-1.27279004
1504,0.752250,-1.26184492
1505,0.752750,-1.21430063
1506,0.753250,-1.19253160
1507,0.753750,-1.30656514
1508,0.754250,-1.47698036
1509,0.754750,-1.55890284
1510,0.755250,-1.50992347
1511,0.755750,-1.43286999
1512,0.756250,-1.25946363
1513,0.756750,-1.11302087
1514,0.757250,-1.13228851
1515,0.757750,-1.26270894
1516,0.758250,-1.36236572
1517,0.758750,-1.40374918
1518,0.759250,-1.42346923
1519,0.759750,-1.38302439
1520,0.760250,-1.41783436
1521,0.760750,-1.57734427
1522,0.761250,-1.74219818
1523,0.761750,-1.77516816
1524,0.762250,-1.73937488
1525,0.762750,-1.66314498
1526,0.763250,-1.47518847
1527,0.763750,-1.35767301
1528,0.764250,-1.38091621
1529,0.764750,-1.45888410
1530,0.765250,-1.47233835
1531,0.765750,-1.47811599
1532,0.766250,-1.46247174
1533,0.766750,-1.40435090
1534,0.767250,-1.44086776
1535,0.767750,-1.56921799
1536,0.768250,-1.66341539
1537,0.768750,-1.62585671
1538,0.769250,-1.57617162
1539,0.769750,-1.45800927
1540,0.770250,-1.27194089
1541,0.770750,-1.18886927
1542,0.771250,-1.24261327
1543,0.771750,-1.32293465
1544,0.772250,-1.34515811
1545,0.772750,-1.38133569
1546,0.773250,-1.38791484
1547,0.773750,-1.39913955
1548,0.774250,-1.50586620
1549,0.774750,-1.66792357
1550,0.775250,-1.75075281
1551,0.775750,-1.72877578
1552,0.776250,-1.71366894
1553,0.776750,-1.62082091
1554,0.777250,-1.51429351
1555,0.777750,-1.50820915
1556,0.778250,-1.60016400
1557,0.778750,-1.67016841
1558,0.779250,-1.70146713
1559,0.779750,-1.74089634
1560,0.780250,-1.74592459
1561,0.780750,-1.77345222
1562,0.781250,-1.87449048
1563,0.781750,-1.98280777
1564,0.782250,-1.98325860
1565,0.782750,-1.91817095
1566,0.783250,-1.85900196
1567,0.783750,-1.73442969
1568,0.784250,-1.63994070
1569,0.784750,-1.65854018
1570,0.785250,-1.73829506
1571,0.785750,-1.77424613
1572,0.786250,-1.78812295
1573,0.786750,-1.81289643
1574,0.787250,-1.82506418
1575,0.787750,-1.90332709
1576,0.788250,-2.06346030
1577,0.788750,-2.18559155
1578,0.789250,-2.17825017
1579,0.789750,-2.11719644
1580,0.790250,-2.05296071
1581,0.790750,-1.91416442
1582,0.791250,-1.83015125
1583,0.791750,-1.85527554
1584,0.792250,-1.89970861
1585,0.792750,-1.87908449
1586,0.793250,-1.84643345
1587,0.793750,-1.83589529
1588,0.794250,-1.79948893
1589,0.794750,-1.84343795
1590,0.795250,-1.96231448
1591,0.795750,-2.03081272
1592,0.796250,-1.94744257
1593,0.796750,-1.82633808
1594,0.797250,-1.71558852
1595,0.797750,-1.55292276
1596,0.798250,-1.48830114
1597,0.798750,-1.55932124
1598,0.799250,-1.66626382
1599,0.799750,-1.68159292
1600,0.800250,-1.67515544
1601,0.800750,-1.67819721
1602,0.801250,-1.67031953
1603,0.801750,-1.75382534
1604,0.802250,-1.92447787
1605,0.802750,-2.04555728
1606,0.803250,-1.99327312
1607,0.803750,-1.88891473
1608,0.804250,-1.77654032
1609,0.804750,-1.61526946
1610,0.805250,-1.53500708
1611,0.805750,-1.59614435
1612,0.806250,-1.69229640
1613,0.806750,-1.69708910
1614,0.807250,-1.66107044
1615,0.807750,-1.63409260
1616,0.808250,-1.60444490
1617,0.808750,-1.66507632
1618,0.809250,-1.82958112
1619,0.809750,-1.96372799
1620,0.810250,-1.93977563
1621,0.810750,-1.82766450
1622,0.811250,-1.70449707
1623,0.811750,-1.52940076
1624,0.812250,-1.45004459
1625,0.812750,-1.51951272
1626,0.813250,-1.65816214
1627,0.813750,-1.72137492
1628,0.814250,-1.72375292
1629,0.814750,-1.71445445
1630,0.815250,-1.69190192
1631,0.815750,-1.76589450
1632,0.816250,-1.94114345
1633,0.816750,-2.11049728
1634,0.817250,-2.13387986
1635,0.817750,-2.06669221
1636,0.818250,-1.96487418
1637,0.818750,-1.79636378
1638,0.819250,-1.69963834
1639,0.819750,-1.75390154
1640,0.820250,-1.88642292
1641,0.820750,-1.96820209
1642,0.821250,-1.99169503
1643,0.821750,-1.98400340
1644,0.822250,-1.92616582
1645,0.822750,-1.92464752
1646,0.823250,-2.03633946
1647,0.823750,-2.15494303
1648,0.824250,-2.15765222
1649,0.824750,-2.05801556
1650,0.825250,-1.93400637
1651,0.825750,-1.71250101
1652,0.826250,-1.53071862
1653,0.826750,-1.50753529
1654,0.827250,-1.59711328
1655,0.827750,-1.66775932
1656,0.828250,-1.68991269
1657,0.828750,-1.70850498
1658,0.829250,-1.67442253
1659,0.829750,-1.67784019
1660,0.830250,-1.80777307
1661,0.830750,-1.99382877
1662,0.831250,-2.08374400
1663,0.831750,-2.06435963
1664,0.832250,-2.02444699
1665,0.832750,-1.88789288
1666,0.833250,-1.70788270
1667,0.833750,-1.65574068
1668,0.834250,-1.73322471
1669,0.834750,-1.82136451
1670,0.835250,-1.85517308
1671,0.835750,-1.89108963
1672,0.836250,-1.88834585
1673,0.836750,-1.85207155
1674,0.837250,-1.90833581
1675,0.837750,-2.03575561
1676,0.838250,-2.11659503
1677,0.838750,-2.06391741
1678,0.839250,-2.00021808
1679,0.839750,-1.89534606
1680,0.840250,-1.72603271
1681,0.840750,-1.63969534
1682,0.841250,-1.70032623
1683,0.841750,-1.82294039
1684,0.842250,-1.89673234
1685,0.842750,-1.95893343
1686,0.843250,-2.01703152
1687,0.843750,-2.03404670
1688,0.844250,-2.09430281
1689,0.844750,-2.22603583
1690,0.845250,-2.34129822
1691,0.845750,-2.33800064
1692,0.846250,-2.26764976
1693,0.846750,-2.19152767
1694,0.847250,-2.02060557
1695,0.847750,-1.86723913
1696,0.848250,-1.81193975
1697,0.848750,-1.83814198
1698,0.849250,-1.84120331
1699,0.849750,-1.82510655
1700,0.850250,-1.83502374
1701,0.850750,-1.82614225
1702,0.851250,-1.84288089
1703,0.851750,-1.93862421
1704,0.852250,-2.05116028
1705,0.852750,-2.07358956
1706,0.853250,-1.99537993
1707,0.853750,-1.91930428
1708,0.854250,-1.78920335
1709,0.854750,-1.63311528
1710,0.855250,-1.57684519
1711,0.855750,-1.60711079
1712,0.856250,-1.65051681
1713,0.856750,-1.64543167
1714,0.857250,-1.66206863
1715,0.857750,-1.67431775
1716,0.858250,-1.69033719
1717,0.858750,-1.79034468
1718,0.859250,-1.94243312
1719,0.859750,-2.02818482
1720,0.860250,-1.98275108
1721,0.860750,-1.90709918
1722,0.861250,-1.82467550
1723,0.861750,-1.67604055
1724,0.862250,-1.59380701
1725,0.862750,-1.63101375
1726,0.863250,-1.70974415
1727,0.863750,-1.72979878
1728,0.864250,-1.72262188
1729,0.864750,-1.74250253
1730,0.865250,-1.73673378
1731,0.865750,-1.77897388
1732,0.866250,-1.91431849
1733,0.866750,-2.05245897
1734,0.867250,-2.05465133
1735,0.867750,-1.94154694
1736,0.868250,-1.83897378
1737,0.868750,-1.69718419
1738,0.869250,-1.53814990
1739,0.869750,-1.50302956
1740,0.870250,-1.57073976
1741,0.870750,-1.62911503
1742,0.871250,-1.60128910
1743,0.871750,-1.58360540
1744,0.872250,-1.58321376
1745,0.872750,-1.59451450
1746,0.873250,-1.71122192
1747,0.873750,-1.91946229
1748,0.874250,-2.08766030
1749,0.874750,-2.09137383
1750,0.875250,-2.01783276
1751,0.875750,-1.93650704
1752,0.876250,-1.78770390
1753,0.876750,-1.67655761
1754,0.877250,-1.69623974
1755,0.877750,-1.78549820
1756,0.878250,-1.82027164
1757,0.878750,-1.77352708
1758,0.879250,-1.74117259
1759,0.879750,-1.69512034
1760,0.880250,-1.69016788
1761,0.880750,-1.79030477
1762,0.881250,-1.94588445
1763,0.881750,-2.01202860
1764,0.882250,-1.92382950
1765,0.882750,-1.79368859
1766,0.883250,-1.63398755
1767,0.883750,-1.44112217
1768,0.884250,-1.36057449
1769,0.884750,-1.41779024
1770,0.885250,-1.53375832
1771,0.885750,-1.58080153
1772,0.886250,-1.57765058
1773,0.886750,-1.56395647
1774,0.887250,-1.53414459
1775,0.887750,-1.58386367
1776,0.888250,-1.74770846
1777,0.888750,-1.93592437
1778,0.889250,-2.01483537
1779,0.889750,-1.97154448
1780,0.890250,-1.89211183
1781,0.890750,-1.73019867
1782,0.891250,-1.55324986
1783,0.891750,-1.50283776
1784,0.892250,-1.56367723
1785,0.892750,-1.63919213
1786,0.893250,-1.63876602
1787,0.893750,-1.61457993
1788,0.894250,-1.55658944
1789,0.894750,-1.48763529
1790,0.895250,-1.51955445
1791,0.895750,-1.66881317
1792,0.896250,-1.81362360
1793,0.896750,-1.84635198
1794,0.897250,-1.79553531
1795,0.897750,-1.72622081
1796,0.898250,-1.55567778
1797,0.898750,-1.40748098
1798,0.899250,-1.39671693
1799,0.899750,-1.50086617
1800,0.900250,-1.59475423
1801,0.900750,-1.63195230
1802,0.901250,-1.65790652
1803,0.901750,-1.64283824
1804,0.902250,-1.60521148
1805,0.902750,-1.67324867
1806,0.903250,-1.83244923
1807,0.903750,-1.96941913
1808,0.904250,-1.97962903
1809,0.904750,-1.93973851
1810,0.905250,-1.87085756
1811,0.905750,-1.69545708
1812,0.906250,-1.54467343
1813,0.906750,-1.52843417
1814,0.907250,-1.60969235
1815,0.907750,-1.66821408
1816,0.908250,-1.67945877
1817,0.908750,-1.70106654
1818,0.909250,-1.68101738
1819,0.909750,-1.63440222
1820,0.910250,-1.67209497
1821,0.910750,-1.77854147
1822,0.911250,-1.85309130
1823,0.911750,-1.80208147
1824,0.912250,-1.72751090
1825,0.912750,-1.63101300
1826,0.913250,-1.44747198
1827,0.913750,-1.28752472
1828,0.914250,-1.24806384
1829,0.914750,-1.29402166
1830,0.915250,-1.32403575
1831,0.915750,-1.31139582
1832,0.916250,-1.32006630
1833,0.916750,-1.29937106
1834,0.917250,-1.28579131
1835,0.917750,-1.35413103
1836,0.918250,-1.48825525
1837,0.918750,-1.58208267
1838,0.919250,-1.56883834
1839,0.919750,-1.53069788
1840,0.920250,-1.47634346
1841,0.920750,-1.33953647
1842,0.921250,-1.24285497
1843,0.921750,-1.24002396
1844,0.922250,-1.30831321
1845,0.922750,-1.34215261
1846,0.923250,-1.34592197
1847,0.923750,-1.36006125
1848,0.924250,-1.35659668
1849,0.924750,-1.35459771
1850,0.925250,-1.43076011
1851,0.925750,-1.53359059
1852,0.926250,-1.58424596
1853,0.926750,-1.52077785
1854,0.927250,-1.45123356
1855,0.927750,-1.37481449
1856,0.928250,-1.24651602
1857,0.928750,-1.17067209
1858,0.929250,-1.20382671
1859,0.929750,-1.28955948
1860,0.930250,-1.34442821
1861,0.930750,-1.35915734
1862,0.931250,-1.39482724
1863,0.931750,-1.40463987
1864,0.932250,-1.43189387
1865,0.932750,-1.54462863
1866,0.933250,-1.69574622
1867,0.933750,-1.77318507
1868,0.934250,-1.72759287
1869,0.934750,-1.65654013
1870,0.935250,-1.58642308
1871,0.935750,-1.44346495
1872,0.936250,-1.34720458
1873,0.936750,-1.35326270
1874,0.937250,-1.40729192
1875,0.937750,-1.40333023
1876,0.938250,-1.34817711
1877,0.938750,-1.31839765
1878,0.939250,-1.28456826
1879,0.939750,-1.25449258
1880,0.940250,-1.32299720
1881,0.940750,-1.44742159
1882,0.941250,-1.51637161
1883,0.941750,-1.43782341
1884,0.942250,-1.31862160
1885,0.942750,-1.21566560
1886,0.943250,-1.05865140
1887,0.943750,-0.93593878
1888,0.944250,-0.94667366
1889,0.944750,-1.04474774
1890,0.945250,-1.11386475
1891,0.945750,-1.10138073
1892,0.946250,-1.09704204
1893,0.946750,-1.09421872
1894,0.947250,-1.09208669
1895,0.947750,-1.17861033
1896,0.948250,-1.35443515
1897,0.948750,-1.50297089
1898,0.949250,-1.50579532
1899,0.949750,-1.40624131
1900,0.950250,-1.31858631
1901,0.950750,-1.17947568
1902,0.951250,-1.05546228
1903,0.951750,-1.05217942
1904,0.952250,-1.16413664
1905,0.952750,-1.27309801
1906,0.953250,-1.29062983
1907,0.953750,-1.26949982
1908,0.954250,-1.24980870
1909,0.954750,-1.21149358
1910,0.955250,-1.24169433
1911,0.955750,-1.36605976
1912,0.956250,-1.50989184
1913,0.956750,-1.54238796
1914,0.957250,-1.44783646
1915,0.957750,-1.33457686
1916,0.958250,-1.18596167
1917,0.958750,-1.01357712
1918,0.959250,-0.95457440
1919,0.959750,-1.02177959
1920,0.960250,-1.14783304
1921,0.960750,-1.20589902
1922,0.961250,-1.20844784
1923,0.961750,-1.19315879
1924,0.962250,-1.15760781
1925,0.962750,-1.16955273
1926,0.963250,-1.30295706
1927,0.963750,-1.48561833
1928,0.964250,-1.61037004
1929,0.964750,-1.59141370
1930,0.965250,-1.52013479
1931,0.965750,-1.39580513
1932,0.966250,-1.20248993
1933,0.966750,-1.07188172
1934,0.967250,-1.08099807
1935,0.967750,-1.16879218
1936,0.968250,-1.23914318
1937,0.968750,-1.24674953
1938,0.969250,-1.24996724
1939,0.969750,-1.20518722
1940,0.970250,-1.15016839
1941,0.970750,-1.18391280
1942,0.971250,-1.30392901
1943,0.971750,-1.40158011
1944,0.972250,-1.38350005
1945,0.972750,-1.28470195
1946,0.973250,-1.17509514
1947,0.973750,-0.97153660
1948,0.974250,-0.77215704
1949,0.974750,-0.70408320
1950,0.975250,-0.77303388
1951,0.975750,-0.87163909
1952,0.976250,-0.92091373
1953,0.976750,-0.94729978
1954,0.977250,-0.95484689
1955,0.977750,-0.90025597
1956,0.978250,-0.89270870
1957,0.978750,-0.99072676
1958,0.979250,-1.13163700
1959,0.979750,-1.19017384
1960,0.980250,-1.13946395
1961,0.980750,-1.07795027
1962,0.981250,-0.96456032
1963,0.981750,-0.76541607
1964,0.982250,-0.62894249
1965,0.982750,-0.62257049
1966,0.983250,-0.69980683
1967,0.983750,-0.74618242
1968,0.984250,-0.75635893
1969,0.984750,-0.78125605
1970,0.985250,-0.77254984
1971,0.985750,-0.74053843
1972,0.986250,-0.78287862
1973,0.986750,-0.90292920
1974,0.987250,-1.00875367
1975,0.987750,-1.00361687
1976,0.988250,-0.93774631
1977,0.988750,-0.87904498
1978,0.989250,-0.73614801
1979,0.989750,-0.57409268
1980,0.990250,-0.50645244
1981,0.990750,-0.55813625
1982,0.991250,-0.64613166
1983,0.991750,-0.69323919
1984,0.992250,-0.73337264
1985,0.992750,-0.78747690
1986,0.993250,-0.80583146
1987,0.993750,-0.85924363
1988,0.994250,-0.98183157
1989,0.994750,-1.13348887
1990,0.995250,-1.20881551
1991,0.995750,-1.17738630
1992,0.996250,-1.13030749
1993,0.996750,-1.06261394
1994,0.997250,-0.92033239
1995,0.997750,-0.82227342
1996,0.998250,-0.81241026
1997,0.998750,-0.87292653
1998,0.999250,-0.91453803
1999,0.999750,-0.92485497


==> anc/csv/ss_rank01.json <==
{
 "provenance": "s34_ss_rank01.py, 2026-10-01; K = 40; see the script docstring",
 "bootstrap": {
  "B": 2000,
  "seed": 20261006
 },
 "prime_1e4": {
  "n_classes": 1357,
  "rank_counts": [
   416,
   624,
   288,
   29
  ],
  "diagonal": {
   "beta": -0.3078974521084791,
   "se_beta": 0.03250288815950896,
   "chi2": 55.90766402039218,
   "dof": 39,
   "p": 0.03878385255223119
  },
  "full": {
   "beta": -0.3217130605183511,
   "se_beta": 0.033375063540554736,
   "chi2": 67.48930898743924,
   "dof": 39,
   "p": 0.003103514596661201,
   "p_boot": 0.005
  },
  "chi2_no_offset_diag": 145.64398973201776
 },
 "prime_1e4_rank01": {
  "n_classes": 1040,
  "rank_counts": [
   416,
   624,
   0,
   0
  ],
  "diagonal": {
   "beta": 0.24494848509111045,
   "se_beta": 0.0329030856462988,
   "chi2": 102.0173427356857,
   "dof": 39,
   "p": 1.5293062288806226e-07
  },
  "full": {
   "beta": 0.2125128002920616,
   "se_beta": 0.0213853258689831,
   "chi2": 114.36520948036966,
   "dof": 39,
   "p": 2.495755381686645e-09,
   "p_boot": 0.0
  },
  "chi2_no_offset_diag": 157.43858546215571
 },
 "prime_1e4_rank0": {
  "n_classes": 416,
  "rank_counts": [
   416,
   0,
   0,
   0
  ],
  "diagonal": {
   "beta": 0.4946542002172207,
   "se_beta": 0.0520155299025265,
   "chi2": 139.89930996260884,
   "dof": 39,
   "p": 2.7380896310202313e-13
  },
  "full": {
   "beta": 0.45640515677281335,
   "se_beta": 0.040472726051839894,
   "chi2": 159.59019346005772,
   "dof": 39,
   "p": 1.5908537895836063e-16,
   "p_boot": 0.0
  },
  "chi2_no_offset_diag": 230.33447758480193
 },
 "prime_1e4_rank1": {
  "n_classes": 624,
  "rank_counts": [
   0,
   624,
   0,
   0
  ],
  "diagonal": {
   "beta": 0.08026646395749384,
   "se_beta": 0.040544144252242086,
   "chi2": 63.73292633022119,
   "dof": 39,
   "p": 0.007464444166151219
  },
  "full": {
   "beta": 0.08880694427468214,
   "se_beta": 0.019764030920999,
   "chi2": 75.07064397956967,
   "dof": 39,
   "p": 0.0004564231841620252,
   "p_boot": 0.003
  },
  "chi2_no_offset_diag": 67.65225771650957
 },
 "prime_1e4_rank_ge2": {
  "n_classes": 317,
  "rank_counts": [
   0,
   0,
   288,
   29
  ],
  "diagonal": {
   "beta": -1.9969876568890064,
   "se_beta": 0.06422803318823793,
   "chi2": 108.87064988032512,
   "dof": 39,
   "p": 1.6017910556704006e-08
  },
  "full": {
   "beta": -1.9670245860174134,
   "se_beta": 0.06577968181480952,
   "chi2": 138.39381119506555,
   "dof": 39,
   "p": 4.775861620086712e-13,
   "p_boot": 0.0
  },
  "chi2_no_offset_diag": 1075.5924558273723
 },
 "prime_all": {
  "n_classes": 1686,
  "rank_counts": [
   546,
   763,
   347,
   30
  ],
  "diagonal": {
   "beta": -0.33197297132247433,
   "se_beta": 0.028003988690407197,
   "chi2": 52.24951192913805,
   "dof": 39,
   "p": 0.0761722432492517
  },
  "full": {
   "beta": -0.339896660776711,
   "se_beta": 0.02908798692485232,
   "chi2": 67.73148579664455,
   "dof": 39,
   "p": 0.0029276918491077516,
   "p_boot": 0.006
  },
  "chi2_no_offset_diag": 192.7784175161765
 },
 "prime_all_rank01": {
  "n_classes": 1309,
  "rank_counts": [
   546,
   763,
   0,
   0
  ],
  "diagonal": {
   "beta": 0.20641199958577186,
   "se_beta": 0.027882103862228978,
   "chi2": 94.6744594899966,
   "dof": 39,
   "p": 1.5728428965834886e-06
  },
  "full": {
   "beta": 0.1680733925870835,
   "se_beta": 0.01790536962608574,
   "chi2": 103.98857844165646,
   "dof": 39,
   "p": 8.052481692014523e-08,
   "p_boot": 0.0
  },
  "chi2_no_offset_diag": 149.47928518010457
 },
 "anchors": {
  "prime_1e4": {
   "beta_ss_summary": -0.307897,
   "se_ss_summary": 0.0325029,
   "chi2_ss_summary": 55.9077,
   "n_ss_summary": 1357,
   "abs_diff_beta": 4.5210847909871177e-07,
   "abs_diff_se": 1.1840491039027956e-08,
   "abs_diff_chi2": 3.597960781576148e-05
  },
  "prime_1e4_rank01": {
   "beta_ss_summary": 0.244948,
   "se_ss_summary": 0.0329031,
   "chi2_ss_summary": 102.017,
   "n_ss_summary": 1040,
   "abs_diff_beta": 4.850911104470335e-07,
   "abs_diff_se": 1.4353701199842916e-08,
   "abs_diff_chi2": 0.0003427356857059749
  },
  "prime_1e4_full_vs_s22": {
   "abs_diff_beta": 0.0,
   "abs_diff_chi2": 0.0
  }
 },
 "peak_rss_GB": 0.44,
 "runtime_s": 2.7
}

==> anc/csv/ss_summary.csv <==
# per family / statistic / grid: chi2 of data vs SS eq.(7) (diagonal, dof K), vs zero, amplitude alpha, Hotelling (unit weights); ss_04_compare.py
grid,family,statistic,n_classes,weight_sum,beta,se_beta,chi2_after_beta,p_after_beta,a_joint,se_a_joint,b_joint,se_b_joint,chi2_after_ab,p_after_ab,chi2_diag,dof,chi2_over_dof,p_chi2,chi2_vs_zero,p_vs_zero,max_abs_z,z_at_max,bin_at_max,n_absz_gt2,n_absz_gt3,alpha,se_alpha,chi2_after_alpha,p_after_alpha,hotelling_T2,hotelling_F,hotelling_p,chi2full_over_dof_corrected,hotelling_p_vs_zero,alpha_gls,se_alpha_gls
40,prime_1e4,SS_eq7_norm,1357,1357,-0.307897,0.0325029,55.9077,0.0387838,1.09197,0.048438,-0.364861,0.0442313,52.3022,0.0611565,145.644,40,3.6411,6.31391e-14,652.337,1.10417e-111,3.91606,-3.91606,0,15,4,0.820976,0.0355941,120.347,3.15019e-10,160.406,3.89481,1.5855e-14,3.8889,4.05727e-108,0.85621,0.0327269
40,prime_1e4,pairs_weighted_mean,1357,1357,-0.265521,0.0358743,43.5418,0.284195,1.07129,0.0548876,-0.308925,0.0490266,41.8548,0.307135,98.323,40,2.45808,8.11361e-07,514.375,1.11629e-83,3.16607,-3.16607,4,8,3,0.835559,0.040163,81.5594,7.73733e-05,,,,,,,
40,prime_all,SS_eq7_norm,1686,1686,-0.331973,0.028004,52.2495,0.0761722,1.08636,0.042131,-0.385751,0.0383734,48.0476,0.127301,192.778,40,4.81946,6.98486e-22,820.716,2.34033e-146,5.31527,-5.31527,0,16,5,0.796804,0.0307462,149.102,8.74762e-15,204.274,4.98864,1.74924e-21,4.98258,4.20646e-145,0.841633,0.028189
40,prime_all,pairs_weighted_mean,1686,1686,-0.269467,0.0349619,43.2992,0.292917,1.07078,0.0535954,-0.312574,0.0478297,41.5549,0.318569,102.704,40,2.56759,2.02828e-07,535.03,7.69225e-88,3.26422,-3.26422,4,10,4,0.831766,0.0391765,84.2632,3.57675e-05,,,,,,,
40,prime_all_curvewt,SS_eq7_norm,1686,1740,-0.317418,0.027928,50.6392,0.100344,1.08699,0.0424021,-0.371636,0.0384509,46.4308,0.16383,179.815,40,4.49538,1.23644e-19,823.552,6.05301e-147,5.18021,-5.18021,0,15,5,0.805294,0.0307978,139.847,2.79204e-13,,,,,,,
40,prime_all_curvewt,pairs_weighted_mean,1686,1740,-0.259346,0.0350104,42.5958,0.319078,1.07496,0.0541541,-0.3051,0.0481485,40.6797,0.353246,97.4696,40,2.43674,1.05871e-06,535.226,7.02367e-88,3.08055,-3.08055,0,9,2,0.839387,0.0393773,80.8328,9.49077e-05,,,,,,,
40,prime_1e4_curvewt,SS_eq7_norm,1357,1383,-0.296396,0.0326802,55.5337,0.0416787,1.09313,0.048987,-0.354152,0.0446204,51.9196,0.0655813,137.791,40,3.44477,1.13918e-12,648.025,8.41261e-111,3.71683,-3.71683,0,14,4,0.8284,0.0358783,114.916,2.06702e-09,,,,,,,
40,prime_1e4_curvewt,pairs_weighted_mean,1357,1383,-0.255968,0.0359441,42.9126,0.307137,1.07552,0.0554854,-0.302052,0.0493785,41.0599,0.337952,93.6253,40,2.34063,3.45106e-06,513.911,1.38403e-83,3.12062,-3.12062,26,9,2,0.842808,0.0403895,78.4785,0.000182264,,,,,,,
40,prime_1e4_rank01,SS_eq7_norm,1040,1040,0.244948,0.0329031,102.017,1.52931e-07,1.00927,0.0548205,0.239369,0.0465969,101.989,9.22602e-08,157.439,40,3.93596,7.42758e-16,1103.31,2.75509e-205,9.25039,9.25039,0,5,3,1.20868,0.0387099,128.378,1.82939e-11,,,,,,,
40,prime_1e4_rank01,pairs_weighted_mean,1040,1040,0.25583,0.0367327,75.9248,0.000363728,1.01186,0.0620613,0.248761,0.0521202,75.8882,0.00025243,124.431,40,3.11078,1.3591e-10,879.238,1.69237e-158,8.14981,8.14981,0,4,2,1.22201,0.0437389,98.6682,4.48036e-07,,,,,,,
40,all,SS_eq7_norm,437226,437226,-0.064602,0.00165874,237010,0,1.66739,0.0026829,-0.469831,0.00232489,175129,0,238526,40,5963.16,0,668373,0,187.887,-187.887,9,38,38,1.28749,0.00191417,215969,0,308553,7713.14,0,7713.1,0,1.22217,0.00168494
40,all,pairs_weighted_mean,437226,437226,-0.0698432,0.00191219,180047,0,1.69491,0.003135,-0.48733,0.00268399,130913,0,181381,40,4534.53,0,500300,0,163.286,-163.286,9,39,39,1.29547,0.00223351,163880,0,,,,,,,
40,all_1e4,SS_eq7_norm,399184,399184,-0.0693019,0.00176594,216266,0,1.6793,0.00284177,-0.481589,0.00246847,159126,0,217806,40,5445.16,0,601015,0,179.156,-179.156,9,39,38,1.29192,0.002033,197188,0,280335,7007.7,0,7007.66,0,1.22897,0.00179687
40,all_1e4,pairs_weighted_mean,399184,399184,-0.070873,0.00193571,176408,0,1.69609,0.00317037,-0.489058,0.00271563,128201,0,177748,40,4443.71,0,489342,0,161.627,-161.627,9,39,39,1.29564,0.00225985,160633,0,,,,,,,
40,composite_all,SS_eq7_norm,435540,435540,-0.063252,0.0016613,237841,0,1.66954,0.00268828,-0.469724,0.00232883,175811,0,239291,40,5982.28,0,668669,0,188.081,-188.081,9,38,38,1.28955,0.00191772,216494,0,,,,,,,
40,composite_all,pairs_weighted_mean,435540,435540,-0.0690279,0.00191484,180571,0,1.69685,0.00314029,-0.487651,0.00268801,131328,0,181871,40,4546.77,0,500409,0,163.452,-163.452,9,39,38,1.29703,0.00223703,164240,0,,,,,,,
40,composite_1e4,SS_eq7_norm,397827,397827,-0.0682152,0.00176821,216996,0,1.68121,0.00284661,-0.48161,0.002472,159729,0,218484,40,5462.11,0,601335,0,179.352,-179.352,9,39,38,1.29364,0.00203617,197687,0,281640,7040.31,0,7040.27,0,1.23102,0.0017987
40,composite_1e4,pairs_weighted_mean,397827,397827,-0.0700823,0.00193831,176925,0,1.69801,0.00317559,-0.489389,0.00271958,128611,0,178232,40,4455.81,0,489467,0,161.795,-161.795,9,39,39,1.29717,0.00226332,160993,0,,,,,,,
40,rough3_composite_1e4,SS_eq7_norm,26322,26322,-0.160525,0.00731029,1159.18,9.44447e-218,1.31478,0.0111438,-0.355433,0.0100525,361.29,2.56303e-54,1641.37,40,41.0343,0,18217.9,0,11.3239,-11.3239,29,31,28,1.04432,0.00810393,1611.46,0,2193.23,54.7495,0,54.7453,0,1.07177,0.00741615
40,rough3_composite_1e4,pairs_weighted_mean,26322,26322,-0.159571,0.00806351,987.426,9.68713e-182,1.32751,0.0124845,-0.360312,0.0111164,299.231,2.63838e-42,1379.04,40,34.4761,2.53575e-263,14766.9,0,10.0883,-10.0883,33,32,27,1.04896,0.0090559,1349.81,6.34982e-258,,,,,,,
40,rough7_composite_1e4,SS_eq7_norm,8281,8281,-0.201097,0.0131574,118.564,5.86514e-10,1.11908,0.0198564,-0.27473,0.0179966,82.6009,3.80533e-05,352.162,40,8.80406,1.45089e-51,4264.59,0,7.79943,-7.79943,0,26,17,0.912269,0.0145172,315.642,5.44726e-45,404.262,10.0589,1.11571e-59,10.0565,0,0.93701,0.0131918
40,rough7_composite_1e4,pairs_weighted_mean,8281,8281,-0.195063,0.0145494,102.414,1.34461e-07,1.12061,0.0222848,-0.268764,0.0199277,73.1208,0.000531536,282.159,40,7.05398,3.52287e-38,3419.28,0,7.54512,-7.54512,0,24,9,0.915236,0.0162704,255.018,1.58695e-33,,,,,,,
40,prime_1e4_4e4,SS_eq7_norm,547,547,-0.434942,0.0500824,41.6895,0.354596,1.13368,0.0740402,-0.518472,0.0681809,38.4297,0.450025,117.111,40,2.92776,1.7135e-09,287.256,3.8611e-39,5.25018,-5.25018,0,8,1,0.751634,0.0543863,96.2559,9.59946e-07,,,,,,,
40,prime_1e4_4e4,pairs_weighted_mean,547,547,-0.433497,0.0527539,41.8265,0.349102,1.1348,0.0791235,-0.516409,0.0717726,38.9238,0.427972,109.351,40,2.73378,2.32868e-08,256.467,2.21185e-33,4.93062,-4.93062,0,8,1,0.748789,0.0581568,90.6929,5.33634e-06,,,,,,,
40,prime_4e4_1e5,SS_eq7_norm,810,810,-0.217032,0.0424893,39.2365,0.459275,1.06535,0.0638499,-0.257245,0.0578698,38.1889,0.4609,65.3274,40,1.63319,0.00694565,404.456,8.75102e-62,2.70706,-2.70706,11,5,0,0.872658,0.0468801,57.949,0.0258839,,,,,,,
40,prime_4e4_1e5,pairs_weighted_mean,810,810,-0.220037,0.0432213,34.2417,0.686523,1.05554,0.0660666,-0.253791,0.0589927,33.5349,0.675949,60.1594,40,1.50398,0.0211714,369.257,6.89254e-55,2.80339,-2.80339,26,4,0,0.862099,0.048404,52.0428,0.078975,,,,,,,
40,rough7_composite_1e4_4e4,SS_eq7_norm,2946,2946,-0.225159,0.0208778,63.0451,0.00871584,1.11206,0.0320388,-0.29471,0.0288327,50.8125,0.0799289,179.353,40,4.48384,1.48429e-19,1614.46,0,6.50989,-6.50989,0,15,4,0.886194,0.0231993,155.289,8.31016e-16,,,,,,,
40,rough7_composite_1e4_4e4,pairs_weighted_mean,2946,2946,-0.228626,0.0218865,62.0554,0.0108577,1.11165,0.0341085,-0.297325,0.0303236,51.3414,0.0727781,171.174,40,4.27934,3.69796e-18,1425.73,3.47443e-273,6.8856,-6.8856,0,12,3,0.880169,0.0246183,147.481,1.61283e-14,,,,,,,
40,rough7_composite_4e4_1e5,SS_eq7_norm,5335,5335,-0.187956,0.0168504,98.6614,4.49006e-07,1.12129,0.0252284,-0.262814,0.0229427,75.5469,0.000277038,223.083,40,5.57706,2.84828e-27,2699.79,0,5.02203,-5.02203,0,22,8,0.925162,0.0185291,206.769,1.02262e-24,,,,,,,
40,rough7_composite_4e4_1e5,pairs_weighted_mean,5335,5335,-0.187488,0.0171325,90.7045,5.31771e-06,1.12178,0.0261207,-0.261824,0.0234041,68.9686,0.00155584,210.463,40,5.26158,5.24321e-25,2522.73,0,5.84933,-5.84933,0,19,7,0.922701,0.0191211,194.12,1.80006e-22,,,,,,,
40,all_1e4_4e4,SS_eq7_norm,131640,131640,-0.0504476,0.0028945,73837.2,0,1.65075,0.00474808,-0.445663,0.00408576,55053.1,0,74141,40,1853.53,0,212940,0,105.91,-105.91,9,38,38,1.28522,0.00336371,66951,0,,,,,,,
40,all_1e4_4e4,pairs_weighted_mean,131640,131640,-0.0499441,0.00303027,65895.2,0,1.66947,0.0050611,-0.452194,0.004293,48397.7,0,66166.8,40,1654.17,0,190259,0,99.9119,-99.9119,9,38,38,1.29185,0.00357244,59492.7,0,,,,,,,
40,all_4e4_1e5,SS_eq7_norm,267544,267544,-0.0780398,0.00221613,142892,0,1.69306,0.00353798,-0.498494,0.00308514,104518,0,144132,40,3603.31,0,390416,0,144.776,-144.776,9,39,39,1.29535,0.00254142,130626,0,,,,,,,
40,all_4e4_1e5,pairs_weighted_mean,267544,267544,-0.0755571,0.00224388,133725,0,1.70142,0.00365826,-0.496832,0.00314046,96962.2,0,134859,40,3371.47,0,368022,0,140.475,-140.475,9,39,39,1.29651,0.00261385,121991,0,,,,,,,
40,prime_W1,SS_eq7_norm,687,687,-0.378795,0.0447419,42.302,0.330375,1.13029,0.0665255,-0.459806,0.0609323,38.4661,0.448386,113.979,40,2.84947,4.96167e-09,356.628,1.97333e-52,4.25953,-4.25953,0,11,1,0.789507,0.048849,95.4111,1.25043e-06,,,,,,,
40,prime_W1,pairs_weighted_mean,687,687,-0.345069,0.0473036,42.546,0.320977,1.12885,0.0721966,-0.423575,0.0645958,39.3609,0.408806,95.7596,40,2.39399,1.7971e-06,315.037,2.04248e-44,3.32377,-3.32377,0,8,1,0.806463,0.0528697,82.3593,6.16972e-05,,,,,,,
40,prime_W2,SS_eq7_norm,670,670,-0.233134,0.0471116,36.4049,0.588863,1.05456,0.0704276,-0.266785,0.0640788,35.8046,0.571387,60.893,40,1.52233,0.0181934,326.315,1.41066e-46,2.9882,-2.9882,26,5,0,0.855811,0.0517793,53.1385,0.0650444,,,,,,,
40,prime_W2,pairs_weighted_mean,670,670,-0.23212,0.0472755,33.1546,0.732899,1.04671,0.0720422,-0.260534,0.064463,32.7342,0.711217,57.2621,40,1.43155,0.0376498,307.147,6.54208e-43,3.03837,-3.03837,26,3,1,0.848768,0.052834,49.0688,0.129537,,,,,,,
40,rough7_composite_W1,SS_eq7_norm,3858,3858,-0.22296,0.0184681,84.6989,3.15342e-05,1.12151,0.0282322,-0.298395,0.0254609,66.1745,0.00310548,230.449,40,5.76124,1.31888e-28,2108.3,0,6.35522,-6.35522,0,20,7,0.893744,0.0204782,203.526,3.87609e-24,,,,,,,
40,rough7_composite_W1,pairs_weighted_mean,3858,3858,-0.224691,0.0196114,85.4881,2.50715e-05,1.13004,0.0304434,-0.304619,0.0271064,67.2436,0.00239138,216.756,40,5.41889,3.92266e-26,1840.48,0,6.32829,-6.32829,0,18,5,0.89386,0.0220257,193.534,2.28386e-22,,,,,,,
40,rough7_composite_W2,SS_eq7_norm,4423,4423,-0.18208,0.0186277,78.7725,0.000168134,1.11532,0.0278388,-0.253161,0.0253264,61.6126,0.00903784,174.318,40,4.35794,1.07976e-18,2210.27,0,4.83755,-4.83755,0,16,5,0.926784,0.0204755,161.531,7.51175e-17,,,,,,,
40,rough7_composite_W2,pairs_weighted_mean,4423,4423,-0.183831,0.0186982,77.1591,0.000261048,1.11635,0.0284673,-0.254832,0.0255224,60.4538,0.0117046,173.817,40,4.34543,1.31402e-18,2118.32,0,5.56514,-5.56514,0,15,5,0.92289,0.0208557,160.147,1.2832e-16,,,,,,,
40,all_W1,SS_eq7_norm,176159,176159,-0.0536957,0.00253916,97921.6,0,1.65817,0.00414574,-0.453429,0.0035759,72717.6,0,98368.8,40,2459.22,0,280236,0,121.192,-121.192,9,38,38,1.28802,0.00294379,88796.2,0,,,,,,,
40,all_W1,pairs_weighted_mean,176159,176159,-0.0530469,0.00269087,85262.9,0,1.6769,0.00447512,-0.45959,0.00380325,62383.9,0,85651.5,40,2141.29,0,244202,0,112.9,-112.9,9,38,38,1.29473,0.00316622,76986.5,0,,,,,,,
40,all_W2,SS_eq7_norm,223025,223025,-0.0809925,0.0024422,118768,0,1.69567,0.00389165,-0.502933,0.00339644,86813.6,0,119868,40,2996.71,0,322971,0,132.22,-132.22,9,39,38,1.29519,0.00279829,108740,0,,,,,,,
40,all_W2,pairs_weighted_mean,223025,223025,-0.0776834,0.00244269,113595,0,1.70289,0.00397622,-0.499894,0.00341633,82345.6,0,114606,40,2865.15,0,311601,0,129.736,-129.736,9,39,38,1.29613,0.00284301,103757,0,,,,,,,
40,prime_1e4 - composite_1e4,difference_SS_norm,,,,,,,,,,,,,750.163,40,18.7541,8.91026e-132,,,10.4444,-10.4444,0,31,21,,,,,,,,,,,
40,prime_all - composite_all,difference_SS_norm,,,,,,,,,,,,,930.905,40,23.2726,3.01424e-169,,,12.7663,-12.7663,0,31,25,,,,,,,,,,,
40,prime_1e4 - rough7_composite_1e4,difference_SS_norm,,,,,,,,,,,,,55.2006,40,1.38002,0.0553979,,,2.50582,-2.50582,13,4,0,,,,,,,,,,,
40,prime_1e4 - rough3_composite_1e4,difference_SS_norm,,,,,,,,,,,,,76.2828,40,1.90707,0.00047597,,,2.81812,-2.81812,1,7,0,,,,,,,,,,,
100,prime_1e4,SS_eq7_norm,1357,1357,-0.263215,0.0293064,127.336,0.029057,1.02028,0.0456384,-0.273748,0.0376932,127.139,0.025507,208.003,100,2.08003,1.42453e-09,703.333,2.06264e-91,3.80391,-3.80391,40,17,3,0.811836,0.0354838,179.883,1.24031e-06,241.58,2.23943,2.82639e-10,2.23587,6.63902e-90,0.839011,0.0308165
100,prime_1e4,pairs_weighted_mean,1357,1357,-0.220529,0.03281,110.753,0.197305,1.00531,0.0515399,-0.223227,0.041964,110.743,0.178619,155.931,100,1.55931,0.000293666,567.772,1.62826e-66,2.98919,-2.98919,43,12,0,0.834385,0.0402971,139.04,0.00495674,,,,,,,
100,prime_all,SS_eq7_norm,1686,1686,-0.282474,0.0251164,118.452,0.0888865,1.01217,0.0395125,-0.28877,0.0323888,118.357,0.0791335,244.938,100,2.44938,3.62877e-14,862.162,1.39778e-121,4.05356,-4.05356,1,19,8,0.789737,0.0306405,197.847,1.43612e-08,277.802,2.6148,9.39294e-15,2.6115,3.36863e-125,0.827593,0.0265779
100,prime_all,pairs_weighted_mean,1686,1686,-0.223777,0.0319538,109.947,0.212435,1.00451,0.0502958,-0.226066,0.040881,109.939,0.192805,158.991,100,1.58991,0.000160261,587.38,4.71466e-70,3.05029,-3.05029,43,13,1,0.831034,0.0393126,140.518,0.00387747,,,,,,,
100,prime_all_curvewt,SS_eq7_norm,1686,1740,-0.271524,0.0251437,119.241,0.081161,1.01469,0.0396882,-0.279115,0.0324455,119.104,0.0724365,235.857,100,2.35857,5.47583e-13,867.822,1.1357e-122,3.90103,-3.90103,1,19,7,0.798906,0.0307564,193.108,4.84406e-08,,,,,,,
100,prime_all_curvewt,pairs_weighted_mean,1686,1740,-0.217496,0.032248,109.999,0.211444,1.01007,0.0507512,-0.222624,0.0413223,109.959,0.192437,155.487,100,1.55487,0.000320171,587.841,3.89089e-70,2.92082,-2.92082,28,12,0,0.839108,0.0396063,138.985,0.00500181,,,,,,,
100,prime_1e4_curvewt,SS_eq7_norm,1357,1383,-0.254109,0.0295655,127.768,0.0273787,1.02313,0.046087,-0.266114,0.0380271,127.516,0.0241888,201.639,100,2.01639,7.69016e-09,700.579,6.74828e-91,3.56284,-3.56284,40,21,3,0.820302,0.035832,176.489,2.74389e-06,,,,,,,
100,prime_1e4_curvewt,pairs_weighted_mean,1357,1383,-0.214682,0.0331297,110.704,0.198206,1.0107,0.0520313,-0.220137,0.0424387,110.662,0.180012,152.695,100,1.52695,0.000546773,567.311,1.97056e-66,2.90381,-2.90381,28,13,0,0.842024,0.0406182,137.569,0.0062984,,,,,,,
100,prime_1e4_rank01,SS_eq7_norm,1040,1040,0.275355,0.0301038,165.296,3.33009e-05,0.930839,0.050704,0.307765,0.0383508,163.435,3.76922e-05,248.961,100,2.48961,1.06761e-14,1111.21,2.84504e-170,9.50472,9.50472,0,12,3,1.18293,0.0398005,227.835,3.70853e-12,,,,,,,
100,prime_1e4_rank01,pairs_weighted_mean,1040,1040,0.294055,0.033878,140.691,0.00376663,0.942327,0.057318,0.3206,0.0429386,139.679,0.00365505,216.03,100,2.1603,1.59604e-10,905.739,5.3639e-130,8.61554,8.61554,0,9,4,1.20527,0.0452231,195.427,2.68121e-08,,,,,,,
100,all,SS_eq7_norm,437226,437226,-0.0116421,0.001518,239851,0,1.49707,0.00248619,-0.254153,0.00194309,199879,0,239910,100,2399.1,0,660892,0,119.541,-119.541,22,99,98,1.29407,0.00194229,216987,0,323696,3236.23,0,3236.21,0,1.21979,0.00166598
100,all,pairs_weighted_mean,437226,437226,-0.012145,0.00176393,184623,0,1.51929,0.00290138,-0.259506,0.00224088,152589,0,184670,100,1846.7,0,496047,0,104.283,-104.283,22,99,98,1.31206,0.00228384,166000,0,,,,,,,
100,all_1e4,SS_eq7_norm,399184,399184,-0.0156208,0.00161865,219022,0,1.50865,0.00263701,-0.264615,0.00207036,181816,0,219115,100,2191.15,0,594837,0,114.171,-114.171,22,99,98,1.29851,0.00206168,198152,0,294006,2939.33,0,2939.32,0,1.22653,0.00177694
100,all_1e4,pairs_weighted_mean,399184,399184,-0.0132366,0.00178619,180871,0,1.52069,0.00293498,-0.261446,0.00226891,149397,0,180926,100,1809.26,0,485175,0,103.249,-103.249,22,99,98,1.31214,0.00231055,162675,0,,,,,,,
100,composite_all,SS_eq7_norm,435540,435540,-0.0104799,0.00152063,240604,0,1.49884,0.00249105,-0.253786,0.00194641,200503,0,240652,100,2406.52,0,661041,0,119.578,-119.578,22,99,98,1.2961,0.00194613,217503,0,,,,,,,
100,composite_all,pairs_weighted_mean,435540,435540,-0.0113861,0.0017665,185123,0,1.52086,0.00290615,-0.259435,0.0022441,153001,0,185164,100,1851.64,0,496114,0,104.294,-104.294,22,99,98,1.31365,0.00228765,166366,0,,,,,,,
100,composite_1e4,SS_eq7_norm,397827,397827,-0.0146608,0.00162096,219695,0,1.5102,0.00264135,-0.264348,0.00207327,182384,0,219777,100,2197.77,0,595059,0,114.203,-114.203,22,99,98,1.30023,0.00206511,198641,0,295429,2953.55,0,2953.54,0,1.22875,0.00177879
100,composite_1e4,pairs_weighted_mean,397827,397827,-0.0125003,0.00178872,181365,0,1.52224,0.00293968,-0.261388,0.00227207,149806,0,181414,100,1814.14,0,485260,0,103.262,-103.262,22,99,98,1.3137,0.0023143,163041,0,,,,,,,
100,rough3_composite_1e4,SS_eq7_norm,26322,26322,-0.149684,0.00654751,1272.31,6.17651e-203,1.26647,0.0103733,-0.283574,0.00836874,612.424,2.10195e-75,1794.95,100,17.9495,1.48021e-308,18421,0,10.8721,-10.8721,0,71,55,1.04756,0.00811587,1760.61,3.88625e-302,2315.32,23.0661,0,23.0643,0,1.07638,0.00730456
100,rough3_composite_1e4,pairs_weighted_mean,26322,26322,-0.142884,0.00726752,1097.88,3.68791e-168,1.27796,0.0115994,-0.279124,0.00922711,523.637,2.24507e-59,1484.42,100,14.8442,3.65394e-245,14945.2,0,9.85767,-9.85767,0,66,53,1.06176,0.00913599,1438.72,1.73636e-236,,,,,,,
100,rough7_composite_1e4,SS_eq7_norm,8281,8281,-0.171755,0.0117389,187.09,2.17998e-07,1.0739,0.0185094,-0.208948,0.0149865,171.151,6.88976e-06,401.162,100,4.01162,1.09042e-37,4335.11,0,5.87198,-5.87198,1,38,11,0.91347,0.0144985,365.543,3.3173e-32,450.138,4.44756,1.94997e-43,4.44647,0,0.937564,0.0129773
100,rough7_composite_1e4,pairs_weighted_mean,8281,8281,-0.156331,0.0130575,170.588,1.04797e-05,1.07344,0.0207298,-0.192397,0.0165574,158.038,0.000116757,313.927,100,3.13927,6.34394e-24,3496.83,0,4.99774,-4.99774,1,29,6,0.925326,0.016348,293.062,4.4101e-21,,,,,,,
100,prime_1e4_4e4,SS_eq7_norm,547,547,-0.369504,0.0440506,123.027,0.051271,1.04187,0.0691378,-0.391022,0.0565946,122.66,0.0465857,193.388,100,1.93388,6.38456e-08,360.498,4.06485e-31,3.81561,-3.81561,1,15,3,0.741967,0.0538136,170.397,1.09344e-05,,,,,,,
100,prime_1e4_4e4,pairs_weighted_mean,547,547,-0.35607,0.0469002,121.379,0.0629092,1.03863,0.0738815,-0.375397,0.0597136,121.105,0.0567331,179.018,100,1.79018,2.07375e-06,328.189,4.39224e-26,3.48395,-3.48395,1,14,2,0.751147,0.0580279,160.627,8.89054e-05,,,,,,,
100,prime_4e4_1e5,SS_eq7_norm,810,810,-0.187489,0.0389523,110.458,0.202756,1.00654,0.0604074,-0.190905,0.0501312,110.447,0.18376,133.626,100,1.33626,0.0139141,462.014,6.47799e-48,2.84499,-2.84499,79,8,0,0.861732,0.046937,124.948,0.040035,,,,,,,
100,prime_4e4_1e5,pairs_weighted_mean,810,810,-0.182315,0.0397128,103.636,0.355071,0.995362,0.0621268,-0.179951,0.0507894,103.63,0.329199,124.712,100,1.24712,0.047713,428.248,3.44895e-42,2.5836,-2.5836,79,9,0,0.858141,0.0485776,116.184,0.114357,,,,,,,
100,rough7_composite_1e4_4e4,SS_eq7_norm,2946,2946,-0.196741,0.0185084,115.282,0.125918,1.06577,0.029748,-0.229438,0.0236905,110.393,0.184703,228.275,100,2.28275,5.00615e-12,1657.3,2.31241e-280,4.50268,-4.50268,0,17,5,0.885938,0.0232409,204.188,2.70904e-09,,,,,,,
100,rough7_composite_1e4_4e4,pairs_weighted_mean,2946,2946,-0.192561,0.0196615,116.923,0.105503,1.06842,0.0317149,-0.225796,0.0249778,112.268,0.153719,212.842,100,2.12842,3.83818e-10,1469.51,3.85351e-242,4.44778,-4.44778,0,15,3,0.891601,0.0249647,193.988,3.87329e-08,,,,,,,
100,rough7_composite_4e4_1e5,SS_eq7_norm,5335,5335,-0.158031,0.015074,161.448,7.5001e-05,1.07702,0.0235581,-0.197002,0.0192175,150.76,0.000494314,271.356,100,2.71356,9.47327e-18,2773.67,0,4.50878,-4.50878,1,25,4,0.927226,0.0184788,255.846,7.88162e-16,,,,,,,
100,rough7_composite_4e4_1e5,pairs_weighted_mean,5335,5335,-0.148314,0.0153935,157.099,0.00018214,1.07412,0.0243232,-0.184831,0.0195076,147.812,0.000862111,249.929,100,2.49929,7.93876e-15,2598.33,0,4.25904,-4.25904,1,24,5,0.932564,0.0191935,237.584,2.1008e-13,,,,,,,
100,all_1e4_4e4,SS_eq7_norm,131640,131640,0.00155271,0.00264066,74650.8,0,1.47769,0.00438502,-0.229323,0.00338597,62783.7,0,74651.1,100,746.511,0,210058,0,67.1338,-67.1338,22,97,96,1.2918,0.0034198,67370.7,0,,,,,,,
100,all_1e4_4e4,pairs_weighted_mean,131640,131640,0.00611618,0.00279393,67551.4,0,1.4937,0.00466814,-0.22628,0.00355452,56366.5,0,67556.2,100,675.562,0,187880,0,63.6339,-63.6339,22,97,96,1.30999,0.00366925,60419,0,,,,,,,
100,all_4e4_1e5,SS_eq7_norm,267544,267544,-0.023511,0.00203494,144852,0,1.52313,0.00328932,-0.280841,0.00259981,119558,0,144985,100,1449.85,0,386958,0,92.4894,-92.4894,22,99,97,1.30199,0.00257463,131227,0,,,,,,,
100,all_4e4_1e5,pairs_weighted_mean,267544,267544,-0.017948,0.00207286,137058,0,1.52684,0.00339084,-0.269872,0.00263168,112918,0,137133,100,1371.33,0,364970,0,89.7408,-89.7408,22,99,97,1.31261,0.00267082,123434,0,,,,,,,
100,prime_W1,SS_eq7_norm,687,687,-0.316609,0.0396865,117.053,0.103998,1.04093,0.0623561,-0.337689,0.0510526,116.622,0.0966102,180.698,100,1.80698,1.40074e-06,420.283,7.41479e-41,3.59543,-3.59543,40,16,2,0.781476,0.0484735,160.375,9.36537e-05,,,,,,,
100,prime_W1,pairs_weighted_mean,687,687,-0.277559,0.0427354,102.544,0.383535,1.04107,0.0677575,-0.298148,0.0545885,102.177,0.366291,144.727,100,1.44727,0.00231915,365.653,6.16074e-32,3.26732,-3.26732,40,9,1,0.810817,0.053045,132.008,0.0149069,,,,,,,
100,prime_W2,SS_eq7_norm,670,670,-0.207155,0.0431191,100.372,0.44259,0.996711,0.0665948,-0.205434,0.0554463,100.37,0.414705,123.453,100,1.23453,0.0558823,378.174,6.05406e-34,2.80514,-2.80514,79,5,0,0.841593,0.0517889,114.097,0.1424,,,,,,,
100,prime_W2,pairs_weighted_mean,670,670,-0.196084,0.043398,95.7173,0.574715,0.987385,0.0677451,-0.189646,0.0554862,95.6826,0.547408,116.132,100,1.16132,0.129002,360.552,3.98518e-31,2.55342,-2.55342,66,6,0,0.843109,0.0529861,107.365,0.265803,,,,,,,
100,rough7_composite_W1,SS_eq7_norm,3858,3858,-0.197949,0.0164175,137.162,0.00672406,1.08159,0.0262235,-0.238774,0.0210172,127.483,0.0243043,282.539,100,2.82539,2.50204e-19,2167.99,0,5.12054,-5.12054,0,22,7,0.895578,0.0204844,256.553,6.31809e-16,,,,,,,
100,rough7_composite_W1,pairs_weighted_mean,3858,3858,-0.194198,0.0176275,133.108,0.0126425,1.09394,0.0282471,-0.240216,0.02241,122.048,0.0503803,254.478,100,2.54478,1.95445e-15,1903.23,0,5.04784,-5.04784,0,18,5,0.906975,0.0222188,236.948,2.53964e-13,,,,,,,
100,rough7_composite_W2,SS_eq7_norm,4423,4423,-0.148927,0.0166599,148.948,0.000876187,1.06611,0.0260157,-0.182329,0.0212214,142.491,0.00225272,228.858,100,2.28858,4.23027e-12,2279.32,0,4.38325,-4.38325,1,22,3,0.927651,0.0204237,216.309,9.88982e-11,,,,,,,
100,rough7_composite_W2,pairs_weighted_mean,4423,4423,-0.141864,0.0167999,146.063,0.00148158,1.06524,0.0265237,-0.174001,0.0212827,140.013,0.00345348,217.37,100,2.1737,1.10066e-10,2188.87,0,4.12498,-4.12498,1,21,3,0.932111,0.020937,206.855,1.32508e-09,,,,,,,
100,all_W1,SS_eq7_norm,176159,176159,-0.00161059,0.00231889,99025.7,0,1.48625,0.00383283,-0.237384,0.00297171,82930.8,0,99026.2,100,990.262,0,276728,0,76.9816,-76.9816,22,98,96,1.29478,0.00299084,89311.8,0,,,,,,,
100,all_W1,pairs_weighted_mean,176159,176159,0.00282569,0.0024812,87381.3,0,1.50142,0.00412877,-0.233877,0.00315518,72632.4,0,87382.6,100,873.826,0,241504,0,71.9151,-71.9151,22,98,96,1.31237,0.00324683,78126.8,0,,,,,,,
100,all_W2,SS_eq7_norm,223025,223025,-0.0260463,0.00224366,120443,0,1.52548,0.00362003,-0.284826,0.00286567,99371.6,0,120578,100,1205.78,0,320165,0,84.4431,-84.4431,22,99,97,1.30165,0.00283428,109250,0,,,,,,,
100,all_W2,pairs_weighted_mean,223025,223025,-0.0198396,0.00225704,116438,0,1.5284,0.0036874,-0.272768,0.00286523,95903.5,0,116515,100,1165.15,0,309034,0,82.814,-82.814,22,99,97,1.31216,0.00290469,104966,0,,,,,,,
100,prime_1e4 - composite_1e4,difference_SS_norm,,,,,,,,,,,,,836.12,100,8.3612,1.41096e-116,,,7.71896,-7.71896,1,50,24,,,,,,,,,,,
100,prime_all - composite_all,difference_SS_norm,,,,,,,,,,,,,1015.85,100,10.1585,1.79627e-151,,,9.30773,-9.30773,1,59,28,,,,,,,,,,,
100,prime_1e4 - rough7_composite_1e4,difference_SS_norm,,,,,,,,,,,,,110.914,100,1.10914,0.214152,,,3.03575,-3.03575,40,8,1,,,,,,,,,,,
100,prime_1e4 - rough3_composite_1e4,difference_SS_norm,,,,,,,,,,,,,141.776,100,1.41776,0.00383321,,,3.4453,-3.4453,40,9,2,,,,,,,,,,,


==> anc/csv/ss_windows.json <==
{
 "provenance": "s44_ss_windows.py, 2026-10-01; K = 40; see the script docstring",
 "prime_W1": {
  "n_classes": 687,
  "diagonal": {
   "beta": -0.3787951763870036,
   "se_beta": 0.04474191580326823,
   "chi2": 42.301992328831766,
   "dof": 39,
   "p": 0.3303751316788854
  },
  "full": {
   "beta": -0.37462334023358523,
   "se_beta": 0.044944686161217516,
   "chi2": 53.58937978541516,
   "dof": 39,
   "p": 0.059946410118305815
  },
  "anchor": {
   "beta_diag_minus_ss_summary": 1.763870036142201e-07,
   "p_diag_minus_ss_summary": 1.3167888540666084e-07
  }
 },
 "prime_W2": {
  "n_classes": 670,
  "diagonal": {
   "beta": -0.23313395639806198,
   "se_beta": 0.0471115807932045,
   "chi2": 36.40488953699754,
   "dof": 39,
   "p": 0.5888626155559584
  },
  "full": {
   "beta": -0.2519924309721854,
   "se_beta": 0.04719293596477067,
   "chi2": 41.755770837377554,
   "dof": 39,
   "p": 0.35193097092028724
  },
  "anchor": {
   "beta_diag_minus_ss_summary": 4.360193803232271e-08,
   "p_diag_minus_ss_summary": 3.8444404160120627e-07
  }
 },
 "prime_1e4": {
  "n_classes": 1357,
  "diagonal": {
   "beta": -0.3078974521084791,
   "se_beta": 0.03250288815950896,
   "chi2": 55.90766402039218,
   "dof": 39,
   "p": 0.03878385255223119
  },
  "full": {
   "beta": -0.3217130605183511,
   "se_beta": 0.033375063540554736,
   "chi2": 67.48930898743924,
   "dof": 39,
   "p": 0.003103514596661201
  },
  "anchor": {
   "beta_diag_minus_ss_summary": 4.5210847909871177e-07,
   "p_diag_minus_ss_summary": 5.2552231191715926e-08,
   "beta_full_minus_s22": 0.0,
   "p_full_minus_s22": 0.0
  }
 },
 "window_difference_diagonal": {
  "diff": -0.14566121998894163,
  "se": 0.06497184062793188,
  "z": -2.241913090058292
 },
 "window_difference_full": {
  "diff": -0.12263090926139986,
  "se": 0.06517053029633318,
  "z": -1.8816926715770437
 },
 "window_residual_shapes": {
  "corr": 0.2591030689386972,
  "chi2_difference_diag": 22.586163698301394,
  "dof": 39,
  "p": 0.9835152285843275
 },
 "peak_rss_GB": 0.44,
 "runtime_s": 0.2
}

==> anc/csv/strata_stress.csv <==
weight,strata,n_strata,bin,y_lo,y_hi,total,se_total,leftover,se_leftover,z_leftover
cp,Ldec10,10,0,0,0.025,-0.106093,0.0237101,0.125101,0.0133028,9.40411
cp,Ldec10,10,1,0.025,0.05,-0.750163,0.0528617,0.081605,0.0345862,2.35946
cp,Ldec10,10,2,0.05,0.075,-1.21401,0.0953879,-0.108809,0.0518785,-2.09738
cp,Ldec10,10,3,0.075,0.1,-1.24368,0.0955648,-0.186939,0.0703725,-2.65642
cp,Ldec10,10,4,0.1,0.125,-1.28288,0.0988606,-0.379821,0.0649598,-5.84701
cp,Ldec10,10,5,0.125,0.15,-0.819608,0.118986,-0.0472735,0.0691013,-0.68412
cp,Ldec20,20,0,0,0.025,-0.106093,0.0237101,0.130652,0.0129897,10.0582
cp,Ldec20,20,1,0.025,0.05,-0.750163,0.0528617,0.0817617,0.0320182,2.5536
cp,Ldec20,20,2,0.05,0.075,-1.21401,0.0953879,-0.109951,0.0482767,-2.27751
cp,Ldec20,20,3,0.075,0.1,-1.24368,0.0955648,-0.186139,0.0650414,-2.86185
cp,Ldec20,20,4,0.1,0.125,-1.28288,0.0988606,-0.382752,0.0630899,-6.06677
cp,Ldec20,20,5,0.125,0.15,-0.819608,0.118986,-0.0610671,0.0655499,-0.931611
cp,Ldec50,50,0,0,0.025,-0.106093,0.0237101,0.128449,0.0118088,10.8774
cp,Ldec50,50,1,0.025,0.05,-0.750163,0.0528617,0.0811036,0.0288921,2.80712
cp,Ldec50,50,2,0.05,0.075,-1.21401,0.0953879,-0.109843,0.0427361,-2.57025
cp,Ldec50,50,3,0.075,0.1,-1.24368,0.0955648,-0.176812,0.056314,-3.13975
cp,Ldec50,50,4,0.1,0.125,-1.28288,0.0988606,-0.372863,0.0579915,-6.42961
cp,Ldec50,50,5,0.125,0.15,-0.819608,0.118986,-0.0668442,0.0610002,-1.0958
cp,Ldec100,100,0,0,0.025,-0.106093,0.0237101,0.127302,0.0108833,11.6969
cp,Ldec100,100,1,0.025,0.05,-0.750163,0.0528617,0.0804114,0.0258955,3.10522
cp,Ldec100,100,2,0.05,0.075,-1.21401,0.0953879,-0.105068,0.0380511,-2.76122
cp,Ldec100,100,3,0.075,0.1,-1.24368,0.0955648,-0.173313,0.0496051,-3.49387
cp,Ldec100,100,4,0.1,0.125,-1.28288,0.0988606,-0.353888,0.0524148,-6.75168
cp,Ldec100,100,5,0.125,0.15,-0.819608,0.118986,-0.0683975,0.0561619,-1.21786
cp,Ldec200,200,0,0,0.025,-0.106093,0.0237101,0.127061,0.00984359,12.908
cp,Ldec200,200,1,0.025,0.05,-0.750163,0.0528617,0.0787394,0.0231972,3.39435
cp,Ldec200,200,2,0.05,0.075,-1.21401,0.0953879,-0.103015,0.0331224,-3.11014
cp,Ldec200,200,3,0.075,0.1,-1.24368,0.0955648,-0.181216,0.0436724,-4.14945
cp,Ldec200,200,4,0.1,0.125,-1.28288,0.0988606,-0.335093,0.0471746,-7.10325
cp,Ldec200,200,5,0.125,0.15,-0.819608,0.118986,-0.0804466,0.050881,-1.58107
cp,Ldec500,500,0,0,0.025,-0.106093,0.0237101,0.1234,0.00816623,15.1111
cp,Ldec500,500,1,0.025,0.05,-0.750163,0.0528617,0.0780144,0.0191435,4.07523
cp,Ldec500,500,2,0.05,0.075,-1.21401,0.0953879,-0.0979037,0.0275111,-3.5587
cp,Ldec500,500,3,0.075,0.1,-1.24368,0.0955648,-0.18297,0.0363841,-5.02885
cp,Ldec500,500,4,0.1,0.125,-1.28288,0.0988606,-0.313987,0.0397869,-7.89172
cp,Ldec500,500,5,0.125,0.15,-0.819608,0.118986,-0.0918502,0.0430892,-2.13163
Om,Ldec10,10,0,0,0.025,0.0371021,0.00369286,0.00713849,0.00324835,2.19758
Om,Ldec10,10,1,0.025,0.05,-0.183025,0.00814437,-0.0283886,0.00708916,-4.00451
Om,Ldec10,10,2,0.05,0.075,-0.258539,0.0104877,-0.00525317,0.00942686,-0.557256
Om,Ldec10,10,3,0.075,0.1,-0.23833,0.0128547,0.0293241,0.0116763,2.51142
Om,Ldec10,10,4,0.1,0.125,-0.203249,0.0151232,0.0578689,0.0138365,4.18233
Om,Ldec10,10,5,0.125,0.15,-0.215801,0.0172878,0.0548824,0.0158993,3.45187
Om,Ldec20,20,0,0,0.025,0.0371021,0.00369286,-0.0057284,0.0031969,-1.79186
Om,Ldec20,20,1,0.025,0.05,-0.183025,0.00814437,-0.0410319,0.00705804,-5.8135
Om,Ldec20,20,2,0.05,0.075,-0.258539,0.0104877,-0.0137405,0.00925487,-1.48468
Om,Ldec20,20,3,0.075,0.1,-0.23833,0.0128547,0.0198272,0.0116329,1.70441
Om,Ldec20,20,4,0.1,0.125,-0.203249,0.0151232,0.0522484,0.0138432,3.7743
Om,Ldec20,20,5,0.125,0.15,-0.215801,0.0172878,0.0462361,0.0157332,2.93876
Om,Ldec50,50,0,0,0.025,0.0371021,0.00369286,-0.0118962,0.00317735,-3.74408
Om,Ldec50,50,1,0.025,0.05,-0.183025,0.00814437,-0.0478456,0.00705314,-6.78359
Om,Ldec50,50,2,0.05,0.075,-0.258539,0.0104877,-0.0235537,0.00918374,-2.56472
Om,Ldec50,50,3,0.075,0.1,-0.23833,0.0128547,0.0150312,0.0115246,1.30426
Om,Ldec50,50,4,0.1,0.125,-0.203249,0.0151232,0.0430218,0.0137972,3.11816
Om,Ldec50,50,5,0.125,0.15,-0.215801,0.0172878,0.0359825,0.0157235,2.28846
Om,Ldec100,100,0,0,0.025,0.0371021,0.00369286,-0.0136037,0.00315997,-4.30502
Om,Ldec100,100,1,0.025,0.05,-0.183025,0.00814437,-0.0507414,0.00701662,-7.23161
Om,Ldec100,100,2,0.05,0.075,-0.258539,0.0104877,-0.0260148,0.0092039,-2.8265
Om,Ldec100,100,3,0.075,0.1,-0.23833,0.0128547,0.0114216,0.0115091,0.992396
Om,Ldec100,100,4,0.1,0.125,-0.203249,0.0151232,0.0404735,0.0137136,2.95134
Om,Ldec100,100,5,0.125,0.15,-0.215801,0.0172878,0.0327839,0.0155435,2.10917
Om,Ldec200,200,0,0,0.025,0.0371021,0.00369286,-0.0142768,0.00315066,-4.53136
Om,Ldec200,200,1,0.025,0.05,-0.183025,0.00814437,-0.0526254,0.00697603,-7.54374
Om,Ldec200,200,2,0.05,0.075,-0.258539,0.0104877,-0.0283641,0.00915825,-3.09711
Om,Ldec200,200,3,0.075,0.1,-0.23833,0.0128547,0.0101004,0.0114589,0.881444
Om,Ldec200,200,4,0.1,0.125,-0.203249,0.0151232,0.0388366,0.0136978,2.83523
Om,Ldec200,200,5,0.125,0.15,-0.215801,0.0172878,0.030549,0.0155494,1.96464
Om,Ldec500,500,0,0,0.025,0.0371021,0.00369286,-0.0148446,0.00312549,-4.74952
Om,Ldec500,500,1,0.025,0.05,-0.183025,0.00814437,-0.0519686,0.00689551,-7.53658
Om,Ldec500,500,2,0.05,0.075,-0.258539,0.0104877,-0.0289343,0.00911669,-3.17377
Om,Ldec500,500,3,0.075,0.1,-0.23833,0.0128547,0.00841445,0.0113565,0.74094
Om,Ldec500,500,4,0.1,0.125,-0.203249,0.0151232,0.0394589,0.0135555,2.91091
Om,Ldec500,500,5,0.125,0.15,-0.215801,0.0172878,0.0305823,0.0154229,1.98292


==> anc/csv/strata_stress.json <==
{
 "provenance": "s43_strata_stress.py, 2026-10-01; rank-0 class representatives (168,760); good primes; K = 40; bootstrap over classes B = 1000, seed 20261002; see the script docstring",
 "mean_ap_rank0_bins0to5": [
  1.3098811452125254,
  1.7981125640138236,
  1.434154882751547,
  0.6367276891610464,
  -0.03493784598829649,
  -0.9793137411487969
 ],
 "cp|Ldec10": {
  "weight": "cp",
  "strata": "Ldec10",
  "total": [
   -0.10609257056713206,
   -0.7501632394267597,
   -1.2140124391479508,
   -1.2436756659007644,
   -1.2828804188624976,
   -0.8196081138951017
  ],
  "se_total": [
   0.023710060022737567,
   0.052861746389352565,
   0.095387877612596,
   0.09556481272766625,
   0.09886062758107965,
   0.11898638278663778
  ],
  "leftover": [
   0.12510111432393756,
   0.08160499588509507,
   -0.10880907404902618,
   -0.186939094375424,
   -0.37982060851395744,
   -0.0472735291973122
  ],
  "se_leftover": [
   0.013302816429488239,
   0.034586249054823354,
   0.05187853234414233,
   0.07037251415023413,
   0.06495978973020902,
   0.06910125192388372
  ],
  "z_leftover": [
   9.404107392373467,
   2.3594636051958497,
   -2.0973815012195876,
   -2.6564219941941927,
   -5.847011052397618,
   -0.6841197211504192
  ],
  "ratio": [
   -1.179169414551771,
   -0.10878298428413243,
   0.08962764345758545,
   0.15031177299752704,
   0.2960685991689983,
   0.057678210349394556
  ],
  "retained_signed_bins1to4": 0.13226436410706874,
  "retained_signed_bins1to4_se": 0.013512597721547724,
  "retained_abs_bins1to4": 0.16860810503201673,
  "retained_abs_bins1to4_se": 0.022284577275233922
 },
 "cp|Ldec20": {
  "weight": "cp",
  "strata": "Ldec20",
  "total": [
   -0.10609257056713206,
   -0.7501632394267597,
   -1.2140124391479508,
   -1.2436756659007644,
   -1.2828804188624976,
   -0.8196081138951017
  ],
  "se_total": [
   0.023710060022737567,
   0.052861746389352565,
   0.095387877612596,
   0.09556481272766625,
   0.09886062758107965,
   0.11898638278663778
  ],
  "leftover": [
   0.130652437523608,
   0.08176165992059592,
   -0.10995093791996169,
   -0.18613865852674338,
   -0.38275174436839965,
   -0.061067067442739376
  ],
  "se_leftover": [
   0.012989667402604264,
   0.0320182410779195,
   0.048276722660470596,
   0.06504138045497203,
   0.06308991344546946,
   0.06554993982778823
  ],
  "z_leftover": [
   10.05818189751447,
   2.553596236645885,
   -2.277514542427514,
   -2.8618497520298893,
   -6.066766040172549,
   -0.9316113424844297
  ],
  "ratio": [
   -1.2314946920900105,
   -0.1089918242102538,
   0.09056821361495296,
   0.14966816802025923,
   0.2983534074888892,
   0.07450764140501799
  ],
  "retained_signed_bins1to4": 0.1329582153556858,
  "retained_signed_bins1to4_se": 0.013144402351329059,
  "retained_abs_bins1to4": 0.16937172844417286,
  "retained_abs_bins1to4_se": 0.02095008500569283
 },
 "cp|Ldec50": {
  "weight": "cp",
  "strata": "Ldec50",
  "total": [
   -0.10609257056713206,
   -0.7501632394267597,
   -1.2140124391479508,
   -1.2436756659007644,
   -1.2828804188624976,
   -0.8196081138951017
  ],
  "se_total": [
   0.023710060022737567,
   0.052861746389352565,
   0.095387877612596,
   0.09556481272766625,
   0.09886062758107965,
   0.11898638278663778
  ],
  "leftover": [
   0.12844935959704396,
   0.08110358681717589,
   -0.10984262465186201,
   -0.17681165307008823,
   -0.3728627570933375,
   -0.06684417251131758
  ],
  "se_leftover": [
   0.011808782964661035,
   0.02889214249630202,
   0.04273613289668578,
   0.05631398054757554,
   0.0579914595848985,
   0.06100016742727481
  ],
  "z_leftover": [
   10.877442661232873,
   2.807115700317363,
   -2.570251850288036,
   -3.139747028195122,
   -6.429614977141123,
   -1.0958030990818193
  ],
  "ratio": [
   -1.2107290728314026,
   -0.10811458433920533,
   0.09047899437418826,
   0.1421686199367966,
   0.29064498265859173,
   0.08155626009318973
  ],
  "retained_signed_bins1to4": 0.12880160260745022,
  "retained_signed_bins1to4_se": 0.012112819698286066,
  "retained_abs_bins1to4": 0.1649220351299625,
  "retained_abs_bins1to4_se": 0.01848763214269888
 },
 "cp|Ldec100": {
  "weight": "cp",
  "strata": "Ldec100",
  "total": [
   -0.10609257056713206,
   -0.7501632394267597,
   -1.2140124391479508,
   -1.2436756659007644,
   -1.2828804188624976,
   -0.8196081138951017
  ],
  "se_total": [
   0.023710060022737567,
   0.052861746389352565,
   0.095387877612596,
   0.09556481272766625,
   0.09886062758107965,
   0.11898638278663778
  ],
  "leftover": [
   0.12730178689459426,
   0.0804114035860104,
   -0.10506752787064921,
   -0.17331342030311164,
   -0.35388766429283885,
   -0.06839754157031985
  ],
  "se_leftover": [
   0.010883337229965585,
   0.025895542531754783,
   0.038051148007744916,
   0.04960506705026885,
   0.05241475553453575,
   0.05616186720997637
  ],
  "z_leftover": [
   11.69694407190549,
   3.1052218151986875,
   -2.761218343511313,
   -3.493865256294867,
   -6.751680145863974,
   -1.2178644508843892
  ],
  "ratio": [
   -1.1999123615733458,
   -0.10719187419455145,
   0.0865456765372111,
   0.13935580236474668,
   0.27585397601330874,
   0.08345151836682986
  ],
  "retained_signed_bins1to4": 0.12288803650797268,
  "retained_signed_bins1to4_se": 0.01137080346639156,
  "retained_abs_bins1to4": 0.1587001971195165,
  "retained_abs_bins1to4_se": 0.01650498872738481
 },
 "cp|Ldec200": {
  "weight": "cp",
  "strata": "Ldec200",
  "total": [
   -0.10609257056713206,
   -0.7501632394267597,
   -1.2140124391479508,
   -1.2436756659007644,
   -1.2828804188624976,
   -0.8196081138951017
  ],
  "se_total": [
   0.023710060022737567,
   0.052861746389352565,
   0.095387877612596,
   0.09556481272766625,
   0.09886062758107965,
   0.11898638278663778
  ],
  "leftover": [
   0.12706055569022023,
   0.07873943240765136,
   -0.10301546975699516,
   -0.18121645176488776,
   -0.33509307756886075,
   -0.08044655546761537
  ],
  "se_leftover": [
   0.009843588248317305,
   0.02319720368866772,
   0.03312242189903628,
   0.04367238565041484,
   0.04717458578812758,
   0.050881020175361925
  ],
  "z_leftover": [
   12.907951093133176,
   3.3943501753238077,
   -3.110143034558486,
   -4.149451628667014,
   -7.103254262238664,
   -1.581071983037202
  ],
  "ratio": [
   -1.1976385812031982,
   -0.10496306439625117,
   0.08485536592137072,
   0.14571037830320258,
   0.2612036731108427,
   0.09815246348075002
  ],
  "retained_signed_bins1to4": 0.12037805755765596,
  "retained_signed_bins1to4_se": 0.010844480858212675,
  "retained_abs_bins1to4": 0.15544558621767288,
  "retained_abs_bins1to4_se": 0.015105069745869953
 },
 "cp|Ldec500": {
  "weight": "cp",
  "strata": "Ldec500",
  "total": [
   -0.10609257056713206,
   -0.7501632394267597,
   -1.2140124391479508,
   -1.2436756659007644,
   -1.2828804188624976,
   -0.8196081138951017
  ],
  "se_total": [
   0.023710060022737567,
   0.052861746389352565,
   0.095387877612596,
   0.09556481272766625,
   0.09886062758107965,
   0.11898638278663778
  ],
  "leftover": [
   0.1234004059223468,
   0.07801443839593714,
   -0.09790367505189623,
   -0.18297024701889741,
   -0.3139871996379765,
   -0.09185019416276707
  ],
  "se_leftover": [
   0.008166230107952204,
   0.01914354379785885,
   0.027511076015518787,
   0.03638413339459856,
   0.03978689084368125,
   0.04308916573795673
  ],
  "z_leftover": [
   15.111061565872427,
   4.075234931406108,
   -3.558700321160449,
   -5.0288471910137735,
   -7.891724962164073,
   -2.131630830853087
  ],
  "ratio": [
   -1.1631389951501163,
   -0.10399661606392789,
   0.08064470502510625,
   0.1471205492200223,
   0.24475172823697955,
   0.11206598934978651
  ],
  "retained_signed_bins1to4": 0.11509186265194774,
  "retained_signed_bins1to4_se": 0.009517975240554916,
  "retained_abs_bins1to4": 0.14983650673549853,
  "retained_abs_bins1to4_se": 0.012500635303817832
 },
 "Om|Ldec10": {
  "weight": "Om",
  "strata": "Ldec10",
  "total": [
   0.03710206424854978,
   -0.1830252601456539,
   -0.25853857002504044,
   -0.23833048752662317,
   -0.20324895979396895,
   -0.21580068707248
  ],
  "se_total": [
   0.0036928560349735948,
   0.008144366448145207,
   0.010487672535094642,
   0.012854689054098289,
   0.015123172917535599,
   0.017287767610327544
  ],
  "leftover": [
   0.0071384942135539475,
   -0.028388643751208642,
   -0.005253171864722406,
   0.02932407411450677,
   0.05786892315805105,
   0.054882402958419396
  ],
  "se_leftover": [
   0.0032483454070291744,
   0.007089164375311753,
   0.009426863283437295,
   0.01167629706230902,
   0.013836534431600185,
   0.015899311961142935
  ],
  "z_leftover": [
   2.1975785574116546,
   -4.004511991578728,
   -0.5572555479776677,
   2.51141898480509,
   4.182327839685688,
   3.4518728289971943
  ],
  "ratio": [
   0.19240153770778323,
   0.15510779074219913,
   0.02031871633007646,
   -0.12303954235494553,
   -0.2847194062725442,
   -0.2543198712800497
  ],
  "retained_signed_bins1to4": -0.06063702574824291,
  "retained_signed_bins1to4_se": 0.021063671278042803,
  "retained_abs_bins1to4": 0.13682356642258547,
  "retained_abs_bins1to4_se": 0.02430298239497286
 },
 "Om|Ldec20": {
  "weight": "Om",
  "strata": "Ldec20",
  "total": [
   0.03710206424854978,
   -0.1830252601456539,
   -0.25853857002504044,
   -0.23833048752662317,
   -0.20324895979396895,
   -0.21580068707248
  ],
  "se_total": [
   0.0036928560349735948,
   0.008144366448145207,
   0.010487672535094642,
   0.012854689054098289,
   0.015123172917535599,
   0.017287767610327544
  ],
  "leftover": [
   -0.005728399145740859,
   -0.041031916936323576,
   -0.013740544491524398,
   0.01982722764225464,
   0.052248435878451946,
   0.04623610319677007
  ],
  "se_leftover": [
   0.0031968954080740823,
   0.007058044253223975,
   0.009254874235353929,
   0.011632903236655993,
   0.01384319723403535,
   0.015733183705480814
  ],
  "z_leftover": [
   -1.791863171773843,
   -5.81349669458094,
   -1.484681924583595,
   1.7044092294843327,
   3.774304085619194,
   2.938763321034843
  ],
  "ratio": [
   -0.15439569904698136,
   0.22418717997542983,
   0.05314698108755523,
   -0.08319215828415491,
   -0.25706619080075765,
   -0.2142537348884388
  ],
  "retained_signed_bins1to4": -0.019592746198568368,
  "retained_signed_bins1to4_se": 0.02003827318537823,
  "retained_abs_bins1to4": 0.1436325545146961,
  "retained_abs_bins1to4_se": 0.02506991575316389
 },
 "Om|Ldec50": {
  "weight": "Om",
  "strata": "Ldec50",
  "total": [
   0.03710206424854978,
   -0.1830252601456539,
   -0.25853857002504044,
   -0.23833048752662317,
   -0.20324895979396895,
   -0.21580068707248
  ],
  "se_total": [
   0.0036928560349735948,
   0.008144366448145207,
   0.010487672535094642,
   0.012854689054098289,
   0.015123172917535599,
   0.017287767610327544
  ],
  "leftover": [
   -0.011896246777870267,
   -0.0478456260789244,
   -0.02355369145496633,
   0.015031165203010177,
   0.04302179950760743,
   0.03598251877847236
  ],
  "se_leftover": [
   0.0031773525617765142,
   0.007053140340243851,
   0.009183739700985868,
   0.011524642040719643,
   0.013797158253483604,
   0.015723493686908955
  ],
  "z_leftover": [
   -3.7440751526858778,
   -6.783591956327104,
   -2.564716795320087,
   1.3042630868621385,
   3.1181638071553595,
   2.2884557017013742
  ],
  "ratio": [
   -0.3206357117538348,
   0.2614154245203543,
   0.0911032015559035,
   -0.06306857909368851,
   -0.21167045357190567,
   -0.16673959321726844
  ],
  "retained_signed_bins1to4": 0.01511233019990327,
  "retained_signed_bins1to4_se": 0.01932907228986485,
  "retained_abs_bins1to4": 0.14658129155694735,
  "retained_abs_bins1to4_se": 0.024898939083802477
 },
 "Om|Ldec100": {
  "weight": "Om",
  "strata": "Ldec100",
  "total": [
   0.03710206424854978,
   -0.1830252601456539,
   -0.25853857002504044,
   -0.23833048752662317,
   -0.20324895979396895,
   -0.21580068707248
  ],
  "se_total": [
   0.0036928560349735948,
   0.008144366448145207,
   0.010487672535094642,
   0.012854689054098289,
   0.015123172917535599,
   0.017287767610327544
  ],
  "leftover": [
   -0.013603735353822088,
   -0.05074140025579621,
   -0.02601478660060552,
   0.011421558703279433,
   0.04047353786200537,
   0.032783850255764246
  ],
  "se_leftover": [
   0.0031599693311263393,
   0.007016615196484434,
   0.009203899922936834,
   0.011509078360124235,
   0.013713617694330082,
   0.015543455263652422
  ],
  "z_leftover": [
   -4.305021324043412,
   -7.231606527491974,
   -2.82649603085912,
   0.9923955981438067,
   2.951339228213954,
   2.1091739062953145
  ],
  "ratio": [
   -0.3666571019523212,
   0.277237143197696,
   0.10062245876151435,
   -0.04792319615426275,
   -0.19913281673388591,
   -0.1519172654197958
  ],
  "retained_signed_bins1to4": 0.028150687351364934,
  "retained_signed_bins1to4_se": 0.01890314716469065,
  "retained_abs_bins1to4": 0.14567430529182265,
  "retained_abs_bins1to4_se": 0.02444383746488719
 },
 "Om|Ldec200": {
  "weight": "Om",
  "strata": "Ldec200",
  "total": [
   0.03710206424854978,
   -0.1830252601456539,
   -0.25853857002504044,
   -0.23833048752662317,
   -0.20324895979396895,
   -0.21580068707248
  ],
  "se_total": [
   0.0036928560349735948,
   0.008144366448145207,
   0.010487672535094642,
   0.012854689054098289,
   0.015123172917535599,
   0.017287767610327544
  ],
  "leftover": [
   -0.014276770775106362,
   -0.05262536816879937,
   -0.028364107617985024,
   0.010100358041927437,
   0.03883657261753976,
   0.030548980267488646
  ],
  "se_leftover": [
   0.0031506566987635183,
   0.006976032484021824,
   0.009158246092936502,
   0.01145888116170396,
   0.013697841876875373,
   0.01554939284176118
  ],
  "z_leftover": [
   -4.531363502951404,
   -7.543738979044973,
   -3.097111316965097,
   0.8814436505095488,
   2.835232948856233,
   1.9646413579212498
  ],
  "ratio": [
   -0.3847972091111993,
   0.2875306289794065,
   0.1097093853935908,
   -0.04237963068320899,
   -0.1910788259723835,
   -0.1415610889933279
  ],
  "retained_signed_bins1to4": 0.03629370900989895,
  "retained_signed_bins1to4_se": 0.018755413077745458,
  "retained_abs_bins1to4": 0.14711815144574147,
  "retained_abs_bins1to4_se": 0.02413527221066991
 },
 "Om|Ldec500": {
  "weight": "Om",
  "strata": "Ldec500",
  "total": [
   0.03710206424854978,
   -0.1830252601456539,
   -0.25853857002504044,
   -0.23833048752662317,
   -0.20324895979396895,
   -0.21580068707248
  ],
  "se_total": [
   0.0036928560349735948,
   0.008144366448145207,
   0.010487672535094642,
   0.012854689054098289,
   0.015123172917535599,
   0.017287767610327544
  ],
  "leftover": [
   -0.014844600231648908,
   -0.05196859745954141,
   -0.02893427604371368,
   0.008414452653925042,
   0.03945891410094112,
   0.030582338391857977
  ],
  "se_leftover": [
   0.0031254936604354134,
   0.006895510611324109,
   0.009116690697984616,
   0.011356463280440552,
   0.013555547295080145,
   0.015422850243775803
  ],
  "z_leftover": [
   -4.749521785809958,
   -7.536584364643904,
   -3.1737696278442398,
   0.7409395377887947,
   2.91090527309527,
   1.9829239024219978
  ],
  "ratio": [
   -0.40010173375270197,
   0.28394221332172465,
   0.11191473690332272,
   -0.035305817318000865,
   -0.19414079236095552,
   -0.14171566739074573
  ],
  "retained_signed_bins1to4": 0.03739994131214435,
  "retained_signed_bins1to4_se": 0.018613931891305717,
  "retained_abs_bins1to4": 0.145815796304232,
  "retained_abs_bins1to4_se": 0.0236594373290089
 },
 "cp_stability": {
  "min_over_strata_by_bin": [
   0.1234004059223468,
   0.07801443839593714,
   -0.10995093791996169,
   -0.186939094375424,
   -0.38275174436839965,
   -0.09185019416276707
  ],
  "max_over_strata_by_bin": [
   0.130652437523608,
   0.08176165992059592,
   -0.09790367505189623,
   -0.17331342030311164,
   -0.3139871996379765,
   -0.0472735291973122
  ],
  "max_abs_minus_deciles_bins0to5": 0.06583340887598094,
  "max_abs_minus_deciles_bins1to4": 0.06583340887598094,
  "signed_share_by_strata": [
   0.13226436410706874,
   0.1329582153556858,
   0.12880160260745022,
   0.12288803650797268,
   0.12037805755765596,
   0.11509186265194774
  ],
  "abs_share_by_strata": [
   0.16860810503201673,
   0.16937172844417286,
   0.1649220351299625,
   0.1587001971195165,
   0.15544558621767288,
   0.14983650673549853
  ]
 },
 "Om_stability": {
  "min_over_strata_by_bin": [
   -0.014844600231648908,
   -0.05262536816879937,
   -0.02893427604371368,
   0.008414452653925042,
   0.03883657261753976,
   0.030548980267488646
  ],
  "max_over_strata_by_bin": [
   0.0071384942135539475,
   -0.028388643751208642,
   -0.005253171864722406,
   0.02932407411450677,
   0.05786892315805105,
   0.054882402958419396
  ],
  "max_abs_minus_deciles_bins0to5": 0.02433342269093075,
  "max_abs_minus_deciles_bins1to4": 0.024236724417590727,
  "signed_share_by_strata": [
   -0.06063702574824291,
   -0.019592746198568368,
   0.01511233019990327,
   0.028150687351364934,
   0.03629370900989895,
   0.03739994131214435
  ],
  "abs_share_by_strata": [
   0.13682356642258547,
   0.1436325545146961,
   0.14658129155694735,
   0.14567430529182265,
   0.14711815144574147,
   0.145815796304232
  ]
 },
 "anchor_vs_s31": {
  "total": 4.33409923550343e-06,
  "se_total": 3.827866377897893e-07,
  "leftover": 4.3752360801008194e-07,
  "se_leftover": 4.9054823356153854e-08,
  "rows_matched": 36
 },
 "peak_rss_GB": 0.53,
 "runtime_s": 110.9
}

==> anc/csv/twist_cluster.json <==
{
 "provenance": "s23_twist_cluster.py, 2026-10-01; see the script docstring",
 "families_all_classes": {
  "n_families": 202080,
  "largest": 618,
  "n_singletons": 113647
 },
 "families_rank0": {
  "n_families": 102385,
  "largest": 281
 },
 "gap_K40": {
  "max_abs_gap_minus_table2": 0.0,
  "se_ratio_median": 1.0038856389026074,
  "se_ratio_min": 0.9988245273484022,
  "se_ratio_max": 1.0148786170362374,
  "bonf_class": 31,
  "bonf_family": 31,
  "Sz2_class": 53706.8816542815,
  "Sz2_family": 52770.663648209615
 },
 "cov_L_K100": {
  "se_ratio_median": 1.0017918214930077,
  "se_ratio_min": 0.997407773318334,
  "se_ratio_max": 1.0151275666741952,
  "bonf_class": 67,
  "bonf_family": 67
 },
 "cov_logL_K100": {
  "se_ratio_median": 1.0021337670638293,
  "se_ratio_min": 0.9963561264219715,
  "se_ratio_max": 1.0259323658316006,
  "bonf_class": 72,
  "bonf_family": 72
 },
 "peak_rss_GB": 1.87,
 "runtime_s": 3.3
}

==> anc/csv/typefixed_boot.csv <==
bin,y_lo,y_hi,change_adjusted,se_boot_B1000,z_B1000,se_boot_first300,z_first300,pn02_change_adjusted,pn02_se_adjusted_boot
0,0,0.025,-0.077610963,0.0059954057,-12.945073,0.0059758794,-12.987371,-0.077610963,0.0059758794
1,0.025,0.05,-0.6360364,0.014256327,-44.614325,0.014584177,-43.611401,-0.6360364,0.014584177
2,0.05,0.075,-0.88902912,0.017788707,-49.977162,0.017440214,-50.975814,-0.88902912,0.017440214
3,0.075,0.1,-0.89062827,0.02135433,-41.707151,0.021509363,-41.406538,-0.89062827,0.021509363
4,0.1,0.125,-0.95085167,0.027738686,-34.278901,0.027761498,-34.250733,-0.95085167,0.027761498
5,0.125,0.15,-0.2648085,0.028727907,-9.2178137,0.02766584,-9.5716774,-0.2648085,0.02766584


==> anc/csv/typefixed_boot.json <==
{
 "provenance": "s48_typefixed_boot.py, 2026-10-01; all class representatives, good primes, K = 40; see the docstring",
 "B": 1000,
 "seed": 20261001,
 "rows": [
  {
   "bin": 0,
   "y_lo": 0.0,
   "y_hi": 0.025,
   "change_adjusted": -0.07761096313557103,
   "se_boot_B1000": 0.005995405651462869,
   "z_B1000": -12.945072885374167,
   "se_boot_first300": 0.005975879375508297,
   "z_first300": -12.987371106192985,
   "pn02_change_adjusted": -0.077610963135571,
   "pn02_se_adjusted_boot": 0.0059758793755082
  },
  {
   "bin": 1,
   "y_lo": 0.025,
   "y_hi": 0.05,
   "change_adjusted": -0.6360364035684712,
   "se_boot_B1000": 0.014256326838563961,
   "z_B1000": -44.61432532873518,
   "se_boot_first300": 0.01458417716947946,
   "z_first300": -43.61140132742729,
   "pn02_change_adjusted": -0.6360364035684714,
   "pn02_se_adjusted_boot": 0.0145841771694794
  },
  {
   "bin": 2,
   "y_lo": 0.05,
   "y_hi": 0.075,
   "change_adjusted": -0.8890291158779144,
   "se_boot_B1000": 0.017788707319271884,
   "z_B1000": -49.97716247288865,
   "se_boot_first300": 0.01744021419574115,
   "z_first300": -50.97581405250245,
   "pn02_change_adjusted": -0.8890291158779144,
   "pn02_se_adjusted_boot": 0.0174402141957411
  },
  {
   "bin": 3,
   "y_lo": 0.075,
   "y_hi": 0.1,
   "change_adjusted": -0.8906282727156654,
   "se_boot_B1000": 0.02135433016605868,
   "z_B1000": -41.70715099887615,
   "se_boot_first300": 0.021509363314863177,
   "z_first300": -41.40653815170032,
   "pn02_change_adjusted": -0.8906282727156654,
   "pn02_se_adjusted_boot": 0.0215093633148631
  },
  {
   "bin": 4,
   "y_lo": 0.1,
   "y_hi": 0.125,
   "change_adjusted": -0.9508516717980754,
   "se_boot_B1000": 0.027738686059613497,
   "z_B1000": -34.27890094558157,
   "se_boot_first300": 0.027761498319392227,
   "z_first300": -34.25073318661181,
   "pn02_change_adjusted": -0.9508516717980754,
   "pn02_se_adjusted_boot": 0.0277614983193922
  },
  {
   "bin": 5,
   "y_lo": 0.125,
   "y_hi": 0.15,
   "change_adjusted": -0.2648084977564913,
   "se_boot_B1000": 0.028727907254898925,
   "z_B1000": -9.217813724016876,
   "se_boot_first300": 0.027665840340720997,
   "z_first300": -9.571677364403895,
   "pn02_change_adjusted": -0.2648084977564915,
   "pn02_se_adjusted_boot": 0.0276658403407209
  }
 ],
 "anchor_vs_pn02": {
  "max_abs_change_minus_pn02": 2.220446049250313e-16,
  "max_abs_se300_minus_pn02": 9.71445146547012e-17,
  "n_strata_pn02": 18,
  "n_strata_here": 18
 },
 "peak_rss_GB": 0.56,
 "runtime_s": 53.3
}

==> anc/csv/weights_leftover.csv <==
weight,strata,bin,y_lo,y_hi,mean_ap,total,se_total,z_total,leftover,se_leftover,z_leftover,ratio
cp,Ldec10,0,0,0.025,1.30988,-0.106093,0.0237101,-4.47458,0.125101,0.0133028,9.40411,-1.17917
cp,Ldec10,1,0.025,0.05,1.79811,-0.750163,0.0528617,-14.191,0.081605,0.0345862,2.35946,-0.108783
cp,Ldec10,2,0.05,0.075,1.43415,-1.21401,0.0953879,-12.7271,-0.108809,0.0518785,-2.09738,0.0896276
cp,Ldec10,3,0.075,0.1,0.636728,-1.24368,0.0955648,-13.0139,-0.186939,0.0703725,-2.65642,0.150312
cp,Ldec10,4,0.1,0.125,-0.0349378,-1.28288,0.0988606,-12.9767,-0.379821,0.0649598,-5.84701,0.296069
cp,Ldec10,5,0.125,0.15,-0.979314,-0.819608,0.118986,-6.88825,-0.0472735,0.0691013,-0.68412,0.0576782
Om,Ldec10,0,0,0.025,1.30988,0.0371021,0.00369286,10.047,0.00713849,0.00324835,2.19758,0.192402
Om,Ldec10,1,0.025,0.05,1.79811,-0.183025,0.00814437,-22.4726,-0.0283886,0.00708916,-4.00451,0.155108
Om,Ldec10,2,0.05,0.075,1.43415,-0.258539,0.0104877,-24.6517,-0.00525317,0.00942686,-0.557256,0.0203187
Om,Ldec10,3,0.075,0.1,0.636728,-0.23833,0.0128547,-18.5404,0.0293241,0.0116763,2.51142,-0.12304
Om,Ldec10,4,0.1,0.125,-0.0349378,-0.203249,0.0151232,-13.4396,0.0578689,0.0138365,4.18233,-0.284719
Om,Ldec10,5,0.125,0.15,-0.979314,-0.215801,0.0172878,-12.4829,0.0548824,0.0158993,3.45187,-0.25432
T2,Ldec10,0,0,0.025,1.30988,0.0304829,0.00502969,6.06059,0.029162,0.00483896,6.0265,0.956668
T2,Ldec10,1,0.025,0.05,1.79811,0.0685154,0.0117209,5.8456,0.0496761,0.0105123,4.72552,0.725035
T2,Ldec10,2,0.05,0.075,1.43415,0.0318051,0.0159143,1.99852,0.00281208,0.0144642,0.194416,0.0884161
T2,Ldec10,3,0.075,0.1,0.636728,-0.0150112,0.0179554,-0.836026,-0.0437141,0.0173524,-2.5192,2.91211
T2,Ldec10,4,0.1,0.125,-0.0349378,-0.112837,0.0213936,-5.27433,-0.138236,0.0201849,-6.84848,1.22509
T2,Ldec10,5,0.125,0.15,-0.979314,-0.112395,0.0224487,-5.00673,-0.133693,0.0217774,-6.13907,1.1895
L,cpclass6,0,0,0.025,1.30988,-0.221516,0.00313468,-70.6662,-0.184575,0.00296155,-62.3239,0.833238
L,cpclass6,1,0.025,0.05,1.79811,-0.812298,0.00682559,-119.008,-0.73584,0.00671363,-109.604,0.905875
L,cpclass6,2,0.05,0.075,1.43415,-0.958406,0.00915973,-104.633,-0.849139,0.00884784,-95.9714,0.885991
L,cpclass6,3,0.075,0.1,0.636728,-0.952434,0.011736,-81.1549,-0.824674,0.0111697,-73.8314,0.865859
L,cpclass6,4,0.1,0.125,-0.0349378,-0.744537,0.0129309,-57.5782,-0.628613,0.0121299,-51.8232,0.8443
L,cpclass6,5,0.125,0.15,-0.979314,-0.542546,0.0142968,-37.9487,-0.469664,0.0137972,-34.0405,0.865667
cp,Ldec20,0,0,0.025,1.30988,-0.106093,0.0237101,-4.47458,0.130652,0.0129897,10.0582,-1.23149
cp,Ldec20,1,0.025,0.05,1.79811,-0.750163,0.0528617,-14.191,0.0817617,0.0320182,2.5536,-0.108992
cp,Ldec20,2,0.05,0.075,1.43415,-1.21401,0.0953879,-12.7271,-0.109951,0.0482767,-2.27751,0.0905682
cp,Ldec20,3,0.075,0.1,0.636728,-1.24368,0.0955648,-13.0139,-0.186139,0.0650414,-2.86185,0.149668
cp,Ldec20,4,0.1,0.125,-0.0349378,-1.28288,0.0988606,-12.9767,-0.382752,0.0630899,-6.06677,0.298353
cp,Ldec20,5,0.125,0.15,-0.979314,-0.819608,0.118986,-6.88825,-0.0610671,0.0655499,-0.931611,0.0745076
cp,Ldec50,0,0,0.025,1.30988,-0.106093,0.0237101,-4.47458,0.128449,0.0118088,10.8774,-1.21073
cp,Ldec50,1,0.025,0.05,1.79811,-0.750163,0.0528617,-14.191,0.0811036,0.0288921,2.80712,-0.108115
cp,Ldec50,2,0.05,0.075,1.43415,-1.21401,0.0953879,-12.7271,-0.109843,0.0427361,-2.57025,0.090479
cp,Ldec50,3,0.075,0.1,0.636728,-1.24368,0.0955648,-13.0139,-0.176812,0.056314,-3.13975,0.142169
cp,Ldec50,4,0.1,0.125,-0.0349378,-1.28288,0.0988606,-12.9767,-0.372863,0.0579915,-6.42961,0.290645
cp,Ldec50,5,0.125,0.15,-0.979314,-0.819608,0.118986,-6.88825,-0.0668442,0.0610002,-1.0958,0.0815563
Om,Ldec20,0,0,0.025,1.30988,0.0371021,0.00369286,10.047,-0.0057284,0.0031969,-1.79186,-0.154396
Om,Ldec20,1,0.025,0.05,1.79811,-0.183025,0.00814437,-22.4726,-0.0410319,0.00705804,-5.8135,0.224187
Om,Ldec20,2,0.05,0.075,1.43415,-0.258539,0.0104877,-24.6517,-0.0137405,0.00925487,-1.48468,0.053147
Om,Ldec20,3,0.075,0.1,0.636728,-0.23833,0.0128547,-18.5404,0.0198272,0.0116329,1.70441,-0.0831922
Om,Ldec20,4,0.1,0.125,-0.0349378,-0.203249,0.0151232,-13.4396,0.0522484,0.0138432,3.7743,-0.257066
Om,Ldec20,5,0.125,0.15,-0.979314,-0.215801,0.0172878,-12.4829,0.0462361,0.0157332,2.93876,-0.214254
Om,Ldec50,0,0,0.025,1.30988,0.0371021,0.00369286,10.047,-0.0118962,0.00317735,-3.74408,-0.320636
Om,Ldec50,1,0.025,0.05,1.79811,-0.183025,0.00814437,-22.4726,-0.0478456,0.00705314,-6.78359,0.261415
Om,Ldec50,2,0.05,0.075,1.43415,-0.258539,0.0104877,-24.6517,-0.0235537,0.00918374,-2.56472,0.0911032
Om,Ldec50,3,0.075,0.1,0.636728,-0.23833,0.0128547,-18.5404,0.0150312,0.0115246,1.30426,-0.0630686
Om,Ldec50,4,0.1,0.125,-0.0349378,-0.203249,0.0151232,-13.4396,0.0430218,0.0137972,3.11816,-0.21167
Om,Ldec50,5,0.125,0.15,-0.979314,-0.215801,0.0172878,-12.4829,0.0359825,0.0157235,2.28846,-0.16674


==> anc/csv/weights_leftover.json <==
{
 "provenance": "s21_weights_leftover.py, 2026-10-01; rank-0 class representatives (168,760); good primes; K = 40; bootstrap over classes B = 1000, seed 20261002; see the script docstring",
 "mean_ap_rank0_bins0to5": [
  1.3098811452125254,
  1.7981125640138236,
  1.434154882751547,
  0.6367276891610464,
  -0.03493784598829649,
  -0.9793137411487969
 ],
 "cp|Ldec10": {
  "weight": "cp",
  "strata": "Ldec10",
  "total": [
   -0.10609257056713206,
   -0.7501632394267597,
   -1.2140124391479508,
   -1.2436756659007644,
   -1.2828804188624976,
   -0.8196081138951017
  ],
  "se_total": [
   0.023710060022737567,
   0.052861746389352565,
   0.095387877612596,
   0.09556481272766625,
   0.09886062758107965,
   0.11898638278663778
  ],
  "z_total": [
   -4.474580429800303,
   -14.191041550187185,
   -12.727114488053564,
   -13.013949699717427,
   -12.976656635224725,
   -6.8882513670895795
  ],
  "leftover": [
   0.12510111432393756,
   0.08160499588509507,
   -0.10880907404902618,
   -0.186939094375424,
   -0.37982060851395744,
   -0.0472735291973122
  ],
  "se_leftover": [
   0.013302816429488239,
   0.034586249054823354,
   0.05187853234414233,
   0.07037251415023413,
   0.06495978973020902,
   0.06910125192388372
  ],
  "z_leftover": [
   9.404107392373467,
   2.3594636051958497,
   -2.0973815012195876,
   -2.6564219941941927,
   -5.847011052397618,
   -0.6841197211504192
  ],
  "ratio": [
   -1.179169414551771,
   -0.10878298428413243,
   0.08962764345758545,
   0.15031177299752704,
   0.2960685991689983,
   0.057678210349394556
  ],
  "retained_bins1to4": 0.13226436410706874,
  "retained_bins1to4_boot_se": 0.013512597721547724,
  "max_abs_ratio_bins1to4": 0.2960685991689983
 },
 "Om|Ldec10": {
  "weight": "Om",
  "strata": "Ldec10",
  "total": [
   0.03710206424854978,
   -0.1830252601456539,
   -0.25853857002504044,
   -0.23833048752662317,
   -0.20324895979396895,
   -0.21580068707248
  ],
  "se_total": [
   0.0036928560349735948,
   0.008144366448145207,
   0.010487672535094642,
   0.012854689054098289,
   0.015123172917535599,
   0.017287767610327544
  ],
  "z_total": [
   10.046983661743282,
   -22.472620959649472,
   -24.651663098737984,
   -18.540354148095044,
   -13.439571239597349,
   -12.482854463150163
  ],
  "leftover": [
   0.0071384942135539475,
   -0.028388643751208642,
   -0.005253171864722406,
   0.02932407411450677,
   0.05786892315805105,
   0.054882402958419396
  ],
  "se_leftover": [
   0.0032483454070291744,
   0.007089164375311753,
   0.009426863283437295,
   0.01167629706230902,
   0.013836534431600185,
   0.015899311961142935
  ],
  "z_leftover": [
   2.1975785574116546,
   -4.004511991578728,
   -0.5572555479776677,
   2.51141898480509,
   4.182327839685688,
   3.4518728289971943
  ],
  "ratio": [
   0.19240153770778323,
   0.15510779074219913,
   0.02031871633007646,
   -0.12303954235494553,
   -0.2847194062725442,
   -0.2543198712800497
  ],
  "retained_bins1to4": -0.06063702574824291,
  "retained_bins1to4_boot_se": 0.021063671278042803,
  "max_abs_ratio_bins1to4": 0.2847194062725442
 },
 "T2|Ldec10": {
  "weight": "T2",
  "strata": "Ldec10",
  "total": [
   0.030482886403812248,
   0.06851540990600258,
   0.031805054566378166,
   -0.015011151788634658,
   -0.11283693878003617,
   -0.11239466839363632
  ],
  "se_total": [
   0.005029692400439675,
   0.011720861585886828,
   0.015914312305789616,
   0.017955367706920727,
   0.021393603077062607,
   0.022448728391891836
  ],
  "z_total": [
   6.060586607870405,
   5.845595002034873,
   1.9985189403884898,
   -0.8360258633327098,
   -5.27433076016146,
   -5.006727616439588
  ],
  "leftover": [
   0.029161993672754516,
   0.049676070477904455,
   0.0028120790443773025,
   -0.043714137107297435,
   -0.13823566456588846,
   -0.1336929635856089
  ],
  "se_leftover": [
   0.004838960461831635,
   0.01051228620084327,
   0.014464242785547525,
   0.01735241254485266,
   0.02018486991481323,
   0.021777404499129606
  ],
  "z_leftover": [
   6.026499679585347,
   4.725524926625339,
   0.1944159183491509,
   -2.5191965090908695,
   -6.848479338697167,
   -6.139067839372332
  ],
  "ratio": [
   0.9566677278011134,
   0.7250350037466882,
   0.08841610500961108,
   2.9121107908851185,
   1.2250922974378493,
   1.189495600604294
  ],
  "retained_bins1to4": 4.702971905316302,
  "retained_bins1to4_boot_se": 230.3602632732879,
  "max_abs_ratio_bins1to4": 2.9121107908851185
 },
 "L|cpclass6": {
  "weight": "L",
  "strata": "cpclass6",
  "total": [
   -0.22151571545199844,
   -0.8122977730606282,
   -0.9584062280754958,
   -0.9524344655686361,
   -0.7445374348056888,
   -0.542545963204291
  ],
  "se_total": [
   0.0031346781776760264,
   0.006825588447611693,
   0.00915972779686217,
   0.011736000149694678,
   0.012930891149611936,
   0.0142968425054839
  ],
  "z_total": [
   -70.66617461069792,
   -119.00772794832879,
   -104.63261019654047,
   -81.15494661044414,
   -57.57819984649959,
   -37.94865635514866
  ],
  "leftover": [
   -0.18457528074961416,
   -0.7358402647768483,
   -0.849139155216777,
   -0.8246741376737652,
   -0.6286127444104049,
   -0.46966387206212
  ],
  "se_leftover": [
   0.0029615505147503607,
   0.0067136258368778266,
   0.008847835223195096,
   0.011169700427354882,
   0.01212994900733077,
   0.013797206264724691
  ],
  "z_leftover": [
   -62.32386711971132,
   -109.60400276328937,
   -95.97140247263094,
   -73.83135680650102,
   -51.82319761035277,
   -34.04050523350581
  ],
  "ratio": [
   0.8332378602258171,
   0.905875024135917,
   0.8859908568435225,
   0.8658591929276797,
   0.8442997155333927,
   0.8656665129130674
  ],
  "retained_bins1to4": 0.8761678969924465,
  "retained_bins1to4_boot_se": 0.0025943709835695985,
  "max_abs_ratio_bins1to4": 0.905875024135917
 },
 "cp|Ldec20": {
  "weight": "cp",
  "strata": "Ldec20",
  "total": [
   -0.10609257056713206,
   -0.7501632394267597,
   -1.2140124391479508,
   -1.2436756659007644,
   -1.2828804188624976,
   -0.8196081138951017
  ],
  "se_total": [
   0.023710060022737567,
   0.052861746389352565,
   0.095387877612596,
   0.09556481272766625,
   0.09886062758107965,
   0.11898638278663778
  ],
  "z_total": [
   -4.474580429800303,
   -14.191041550187185,
   -12.727114488053564,
   -13.013949699717427,
   -12.976656635224725,
   -6.8882513670895795
  ],
  "leftover": [
   0.130652437523608,
   0.08176165992059592,
   -0.10995093791996169,
   -0.18613865852674338,
   -0.38275174436839965,
   -0.061067067442739376
  ],
  "se_leftover": [
   0.012989667402604264,
   0.0320182410779195,
   0.048276722660470596,
   0.06504138045497203,
   0.06308991344546946,
   0.06554993982778823
  ],
  "z_leftover": [
   10.05818189751447,
   2.553596236645885,
   -2.277514542427514,
   -2.8618497520298893,
   -6.066766040172549,
   -0.9316113424844297
  ],
  "ratio": [
   -1.2314946920900105,
   -0.1089918242102538,
   0.09056821361495296,
   0.14966816802025923,
   0.2983534074888892,
   0.07450764140501799
  ],
  "retained_bins1to4": 0.1329582153556858,
  "retained_bins1to4_boot_se": 0.013144402351329059,
  "max_abs_ratio_bins1to4": 0.2983534074888892
 },
 "cp|Ldec50": {
  "weight": "cp",
  "strata": "Ldec50",
  "total": [
   -0.10609257056713206,
   -0.7501632394267597,
   -1.2140124391479508,
   -1.2436756659007644,
   -1.2828804188624976,
   -0.8196081138951017
  ],
  "se_total": [
   0.023710060022737567,
   0.052861746389352565,
   0.095387877612596,
   0.09556481272766625,
   0.09886062758107965,
   0.11898638278663778
  ],
  "z_total": [
   -4.474580429800303,
   -14.191041550187185,
   -12.727114488053564,
   -13.013949699717427,
   -12.976656635224725,
   -6.8882513670895795
  ],
  "leftover": [
   0.12844935959704396,
   0.08110358681717589,
   -0.10984262465186201,
   -0.17681165307008823,
   -0.3728627570933375,
   -0.06684417251131758
  ],
  "se_leftover": [
   0.011808782964661035,
   0.02889214249630202,
   0.04273613289668578,
   0.05631398054757554,
   0.0579914595848985,
   0.06100016742727481
  ],
  "z_leftover": [
   10.877442661232873,
   2.807115700317363,
   -2.570251850288036,
   -3.139747028195122,
   -6.429614977141123,
   -1.0958030990818193
  ],
  "ratio": [
   -1.2107290728314026,
   -0.10811458433920533,
   0.09047899437418826,
   0.1421686199367966,
   0.29064498265859173,
   0.08155626009318973
  ],
  "retained_bins1to4": 0.12880160260745022,
  "retained_bins1to4_boot_se": 0.012112819698286066,
  "max_abs_ratio_bins1to4": 0.29064498265859173
 },
 "Om|Ldec20": {
  "weight": "Om",
  "strata": "Ldec20",
  "total": [
   0.03710206424854978,
   -0.1830252601456539,
   -0.25853857002504044,
   -0.23833048752662317,
   -0.20324895979396895,
   -0.21580068707248
  ],
  "se_total": [
   0.0036928560349735948,
   0.008144366448145207,
   0.010487672535094642,
   0.012854689054098289,
   0.015123172917535599,
   0.017287767610327544
  ],
  "z_total": [
   10.046983661743282,
   -22.472620959649472,
   -24.651663098737984,
   -18.540354148095044,
   -13.439571239597349,
   -12.482854463150163
  ],
  "leftover": [
   -0.005728399145740859,
   -0.041031916936323576,
   -0.013740544491524398,
   0.01982722764225464,
   0.052248435878451946,
   0.04623610319677007
  ],
  "se_leftover": [
   0.0031968954080740823,
   0.007058044253223975,
   0.009254874235353929,
   0.011632903236655993,
   0.01384319723403535,
   0.015733183705480814
  ],
  "z_leftover": [
   -1.791863171773843,
   -5.81349669458094,
   -1.484681924583595,
   1.7044092294843327,
   3.774304085619194,
   2.938763321034843
  ],
  "ratio": [
   -0.15439569904698136,
   0.22418717997542983,
   0.05314698108755523,
   -0.08319215828415491,
   -0.25706619080075765,
   -0.2142537348884388
  ],
  "retained_bins1to4": -0.019592746198568368,
  "retained_bins1to4_boot_se": 0.02003827318537823,
  "max_abs_ratio_bins1to4": 0.25706619080075765
 },
 "Om|Ldec50": {
  "weight": "Om",
  "strata": "Ldec50",
  "total": [
   0.03710206424854978,
   -0.1830252601456539,
   -0.25853857002504044,
   -0.23833048752662317,
   -0.20324895979396895,
   -0.21580068707248
  ],
  "se_total": [
   0.0036928560349735948,
   0.008144366448145207,
   0.010487672535094642,
   0.012854689054098289,
   0.015123172917535599,
   0.017287767610327544
  ],
  "z_total": [
   10.046983661743282,
   -22.472620959649472,
   -24.651663098737984,
   -18.540354148095044,
   -13.439571239597349,
   -12.482854463150163
  ],
  "leftover": [
   -0.011896246777870267,
   -0.0478456260789244,
   -0.02355369145496633,
   0.015031165203010177,
   0.04302179950760743,
   0.03598251877847236
  ],
  "se_leftover": [
   0.0031773525617765142,
   0.007053140340243851,
   0.009183739700985868,
   0.011524642040719643,
   0.013797158253483604,
   0.015723493686908955
  ],
  "z_leftover": [
   -3.7440751526858778,
   -6.783591956327104,
   -2.564716795320087,
   1.3042630868621385,
   3.1181638071553595,
   2.2884557017013742
  ],
  "ratio": [
   -0.3206357117538348,
   0.2614154245203543,
   0.0911032015559035,
   -0.06306857909368851,
   -0.21167045357190567,
   -0.16673959321726844
  ],
  "retained_bins1to4": 0.01511233019990327,
  "retained_bins1to4_boot_se": 0.01932907228986485,
  "max_abs_ratio_bins1to4": 0.2614154245203543
 },
 "gate": {
  "rule": "|leftover| >= 0.5 |total| at any of bins 1-4, w in {prod c_p, Omega}, L-decile strata",
  "max_abs_ratio": {
   "cp|Ldec10": 0.2960685991689983,
   "Om|Ldec10": 0.2847194062725442
  },
  "triggered": false
 },
 "corr_logcp_logL": 0.3279171093401576,
 "peak_rss_GB": 0.6,
 "runtime_s": 96.6
}

==> anc/csv/weights_v4.csv <==
weight,strata,bin,y_lo,y_hi,mean_ap,total,se_total,z_total,leftover,se_leftover,z_leftover,ratio,se_ratio
cp,Ldec10,0,0,0.025,1.30988,-0.106093,0.0237101,-4.47458,0.125101,0.0133028,9.40411,-1.17917,0.494728
cp,Ldec10,1,0.025,0.05,1.79811,-0.750163,0.0528617,-14.191,0.081605,0.0345862,2.35946,-0.108783,0.0539257
cp,Ldec10,2,0.05,0.075,1.43415,-1.21401,0.0953879,-12.7271,-0.108809,0.0518785,-2.09738,0.0896276,0.0381843
cp,Ldec10,3,0.075,0.1,0.636728,-1.24368,0.0955648,-13.0139,-0.186939,0.0703725,-2.65642,0.150312,0.0479114
cp,Ldec10,4,0.1,0.125,-0.0349378,-1.28288,0.0988606,-12.9767,-0.379821,0.0649598,-5.84701,0.296069,0.0356118
cp,Ldec10,5,0.125,0.15,-0.979314,-0.819608,0.118986,-6.88825,-0.0472735,0.0691013,-0.68412,0.0576782,0.0842526
Om,Ldec10,0,0,0.025,1.30988,0.0371021,0.00369286,10.047,0.00713849,0.00324835,2.19758,0.192402,0.0740583
Om,Ldec10,1,0.025,0.05,1.79811,-0.183025,0.00814437,-22.4726,-0.0283886,0.00708916,-4.00451,0.155108,0.0330303
Om,Ldec10,2,0.05,0.075,1.43415,-0.258539,0.0104877,-24.6517,-0.00525317,0.00942686,-0.557256,0.0203187,0.0358658
Om,Ldec10,3,0.075,0.1,0.636728,-0.23833,0.0128547,-18.5404,0.0293241,0.0116763,2.51142,-0.12304,0.0557031
Om,Ldec10,4,0.1,0.125,-0.0349378,-0.203249,0.0151232,-13.4396,0.0578689,0.0138365,4.18233,-0.284719,0.0899825
Om,Ldec10,5,0.125,0.15,-0.979314,-0.215801,0.0172878,-12.4829,0.0548824,0.0158993,3.45187,-0.25432,0.0952734
T2,Ldec10,0,0,0.025,1.30988,0.0304829,0.00502969,6.06059,0.029162,0.00483896,6.0265,0.956668,0.0731358
T2,Ldec10,1,0.025,0.05,1.79811,0.0685154,0.0117209,5.8456,0.0496761,0.0105123,4.72552,0.725035,0.0650061
T2,Ldec10,2,0.05,0.075,1.43415,0.0318051,0.0159143,1.99852,0.00281208,0.0144642,0.194416,0.0884161,4.35207
T2,Ldec10,3,0.075,0.1,0.636728,-0.0150112,0.0179554,-0.836026,-0.0437141,0.0173524,-2.5192,2.91211,67.1225
T2,Ldec10,4,0.1,0.125,-0.0349378,-0.112837,0.0213936,-5.27433,-0.138236,0.0201849,-6.84848,1.22509,0.0844322
T2,Ldec10,5,0.125,0.15,-0.979314,-0.112395,0.0224487,-5.00673,-0.133693,0.0217774,-6.13907,1.1895,0.071759
L,cpclass6,0,0,0.025,1.30988,-0.221516,0.00313468,-70.6662,-0.184575,0.00296155,-62.3239,0.833238,0.00614729
L,cpclass6,1,0.025,0.05,1.79811,-0.812298,0.00682559,-119.008,-0.73584,0.00671363,-109.604,0.905875,0.00349422
L,cpclass6,2,0.05,0.075,1.43415,-0.958406,0.00915973,-104.633,-0.849139,0.00884784,-95.9714,0.885991,0.00403432
L,cpclass6,3,0.075,0.1,0.636728,-0.952434,0.011736,-81.1549,-0.824674,0.0111697,-73.8314,0.865859,0.00465073
L,cpclass6,4,0.1,0.125,-0.0349378,-0.744537,0.0129309,-57.5782,-0.628613,0.0121299,-51.8232,0.8443,0.00662583
L,cpclass6,5,0.125,0.15,-0.979314,-0.542546,0.0142968,-37.9487,-0.469664,0.0137972,-34.0405,0.865667,0.0103411
cp,Ldec20,0,0,0.025,1.30988,-0.106093,0.0237101,-4.47458,0.130652,0.0129897,10.0582,-1.23149,0.501896
cp,Ldec20,1,0.025,0.05,1.79811,-0.750163,0.0528617,-14.191,0.0817617,0.0320182,2.5536,-0.108992,0.0502547
cp,Ldec20,2,0.05,0.075,1.43415,-1.21401,0.0953879,-12.7271,-0.109951,0.0482767,-2.27751,0.0905682,0.0351568
cp,Ldec20,3,0.075,0.1,0.636728,-1.24368,0.0955648,-13.0139,-0.186139,0.0650414,-2.86185,0.149668,0.043886
cp,Ldec20,4,0.1,0.125,-0.0349378,-1.28288,0.0988606,-12.9767,-0.382752,0.0630899,-6.06677,0.298353,0.0344823
cp,Ldec20,5,0.125,0.15,-0.979314,-0.819608,0.118986,-6.88825,-0.0610671,0.0655499,-0.931611,0.0745076,0.0771907
cp,Ldec50,0,0,0.025,1.30988,-0.106093,0.0237101,-4.47458,0.128449,0.0118088,10.8774,-1.21073,0.481226
cp,Ldec50,1,0.025,0.05,1.79811,-0.750163,0.0528617,-14.191,0.0811036,0.0288921,2.80712,-0.108115,0.0456506
cp,Ldec50,2,0.05,0.075,1.43415,-1.21401,0.0953879,-12.7271,-0.109843,0.0427361,-2.57025,0.090479,0.0305386
cp,Ldec50,3,0.075,0.1,0.636728,-1.24368,0.0955648,-13.0139,-0.176812,0.056314,-3.13975,0.142169,0.0372188
cp,Ldec50,4,0.1,0.125,-0.0349378,-1.28288,0.0988606,-12.9767,-0.372863,0.0579915,-6.42961,0.290645,0.0318701
cp,Ldec50,5,0.125,0.15,-0.979314,-0.819608,0.118986,-6.88825,-0.0668442,0.0610002,-1.0958,0.0815563,0.070073
Om,Ldec20,0,0,0.025,1.30988,0.0371021,0.00369286,10.047,-0.0057284,0.0031969,-1.79186,-0.154396,0.104275
Om,Ldec20,1,0.025,0.05,1.79811,-0.183025,0.00814437,-22.4726,-0.0410319,0.00705804,-5.8135,0.224187,0.030453
Om,Ldec20,2,0.05,0.075,1.43415,-0.258539,0.0104877,-24.6517,-0.0137405,0.00925487,-1.48468,0.053147,0.0340521
Om,Ldec20,3,0.075,0.1,0.636728,-0.23833,0.0128547,-18.5404,0.0198272,0.0116329,1.70441,-0.0831922,0.0534269
Om,Ldec20,4,0.1,0.125,-0.0349378,-0.203249,0.0151232,-13.4396,0.0522484,0.0138432,3.7743,-0.257066,0.0878968
Om,Ldec20,5,0.125,0.15,-0.979314,-0.215801,0.0172878,-12.4829,0.0462361,0.0157332,2.93876,-0.214254,0.0911876
Om,Ldec50,0,0,0.025,1.30988,0.0371021,0.00369286,10.047,-0.0118962,0.00317735,-3.74408,-0.320636,0.119505
Om,Ldec50,1,0.025,0.05,1.79811,-0.183025,0.00814437,-22.4726,-0.0478456,0.00705314,-6.78359,0.261415,0.0291668
Om,Ldec50,2,0.05,0.075,1.43415,-0.258539,0.0104877,-24.6517,-0.0235537,0.00918374,-2.56472,0.0911032,0.0324671
Om,Ldec50,3,0.075,0.1,0.636728,-0.23833,0.0128547,-18.5404,0.0150312,0.0115246,1.30426,-0.0630686,0.0519722
Om,Ldec50,4,0.1,0.125,-0.0349378,-0.203249,0.0151232,-13.4396,0.0430218,0.0137972,3.11816,-0.21167,0.0843754
Om,Ldec50,5,0.125,0.15,-0.979314,-0.215801,0.0172878,-12.4829,0.0359825,0.0157235,2.28846,-0.16674,0.0872336


==> anc/csv/weights_v4.json <==
{
 "provenance": "s31_weights_v4.py, 2026-10-01; rank-0 class representatives (168,760); good primes; K = 40; bootstrap over classes B = 1000, seed 20261002; see the script docstring",
 "mean_ap_rank0_bins0to5": [
  1.3098811452125254,
  1.7981125640138236,
  1.434154882751547,
  0.6367276891610464,
  -0.03493784598829649,
  -0.9793137411487969
 ],
 "cp|Ldec10": {
  "weight": "cp",
  "strata": "Ldec10",
  "total": [
   -0.10609257056713206,
   -0.7501632394267597,
   -1.2140124391479508,
   -1.2436756659007644,
   -1.2828804188624976,
   -0.8196081138951017
  ],
  "se_total": [
   0.023710060022737567,
   0.052861746389352565,
   0.095387877612596,
   0.09556481272766625,
   0.09886062758107965,
   0.11898638278663778
  ],
  "z_total": [
   -4.474580429800303,
   -14.191041550187185,
   -12.727114488053564,
   -13.013949699717427,
   -12.976656635224725,
   -6.8882513670895795
  ],
  "leftover": [
   0.12510111432393756,
   0.08160499588509507,
   -0.10880907404902618,
   -0.186939094375424,
   -0.37982060851395744,
   -0.0472735291973122
  ],
  "se_leftover": [
   0.013302816429488239,
   0.034586249054823354,
   0.05187853234414233,
   0.07037251415023413,
   0.06495978973020902,
   0.06910125192388372
  ],
  "z_leftover": [
   9.404107392373467,
   2.3594636051958497,
   -2.0973815012195876,
   -2.6564219941941927,
   -5.847011052397618,
   -0.6841197211504192
  ],
  "ratio": [
   -1.179169414551771,
   -0.10878298428413243,
   0.08962764345758545,
   0.15031177299752704,
   0.2960685991689983,
   0.057678210349394556
  ],
  "se_ratio": [
   0.4947281462601748,
   0.05392565971995591,
   0.03818434984510321,
   0.047911447504358294,
   0.03561180044623085,
   0.08425256968877091
  ],
  "retained_signed_bins1to4": 0.13226436410706874,
  "retained_signed_bins1to4_se": 0.013512597721547724,
  "retained_abs_bins1to4": 0.16860810503201673,
  "retained_abs_bins1to4_se": 0.022284577275233922,
  "retained_signed_bins1to4_boot_q025_q975": [
   0.1049168428958913,
   0.1573077247296899
  ],
  "retained_abs_bins1to4_boot_q025_q975": [
   0.12468104846395205,
   0.21585081080372553
  ],
  "max_abs_ratio_bins1to4": 0.2960685991689983
 },
 "Om|Ldec10": {
  "weight": "Om",
  "strata": "Ldec10",
  "total": [
   0.03710206424854978,
   -0.1830252601456539,
   -0.25853857002504044,
   -0.23833048752662317,
   -0.20324895979396895,
   -0.21580068707248
  ],
  "se_total": [
   0.0036928560349735948,
   0.008144366448145207,
   0.010487672535094642,
   0.012854689054098289,
   0.015123172917535599,
   0.017287767610327544
  ],
  "z_total": [
   10.046983661743282,
   -22.472620959649472,
   -24.651663098737984,
   -18.540354148095044,
   -13.439571239597349,
   -12.482854463150163
  ],
  "leftover": [
   0.0071384942135539475,
   -0.028388643751208642,
   -0.005253171864722406,
   0.02932407411450677,
   0.05786892315805105,
   0.054882402958419396
  ],
  "se_leftover": [
   0.0032483454070291744,
   0.007089164375311753,
   0.009426863283437295,
   0.01167629706230902,
   0.013836534431600185,
   0.015899311961142935
  ],
  "z_leftover": [
   2.1975785574116546,
   -4.004511991578728,
   -0.5572555479776677,
   2.51141898480509,
   4.182327839685688,
   3.4518728289971943
  ],
  "ratio": [
   0.19240153770778323,
   0.15510779074219913,
   0.02031871633007646,
   -0.12303954235494553,
   -0.2847194062725442,
   -0.2543198712800497
  ],
  "se_ratio": [
   0.07405825008033545,
   0.03303032719003809,
   0.03586577028753925,
   0.05570314623252976,
   0.08998253306309917,
   0.09527337730482625
  ],
  "retained_signed_bins1to4": -0.06063702574824291,
  "retained_signed_bins1to4_se": 0.021063671278042803,
  "retained_abs_bins1to4": 0.13682356642258547,
  "retained_abs_bins1to4_se": 0.02430298239497286,
  "retained_signed_bins1to4_boot_q025_q975": [
   -0.10299772103606988,
   -0.021519902056922887
  ],
  "retained_abs_bins1to4_boot_q025_q975": [
   0.09360184858729131,
   0.18976263275467828
  ],
  "max_abs_ratio_bins1to4": 0.2847194062725442
 },
 "T2|Ldec10": {
  "weight": "T2",
  "strata": "Ldec10",
  "total": [
   0.030482886403812248,
   0.06851540990600258,
   0.031805054566378166,
   -0.015011151788634658,
   -0.11283693878003617,
   -0.11239466839363632
  ],
  "se_total": [
   0.005029692400439675,
   0.011720861585886828,
   0.015914312305789616,
   0.017955367706920727,
   0.021393603077062607,
   0.022448728391891836
  ],
  "z_total": [
   6.060586607870405,
   5.845595002034873,
   1.9985189403884898,
   -0.8360258633327098,
   -5.27433076016146,
   -5.006727616439588
  ],
  "leftover": [
   0.029161993672754516,
   0.049676070477904455,
   0.0028120790443773025,
   -0.043714137107297435,
   -0.13823566456588846,
   -0.1336929635856089
  ],
  "se_leftover": [
   0.004838960461831635,
   0.01051228620084327,
   0.014464242785547525,
   0.01735241254485266,
   0.02018486991481323,
   0.021777404499129606
  ],
  "z_leftover": [
   6.026499679585347,
   4.725524926625339,
   0.1944159183491509,
   -2.5191965090908695,
   -6.848479338697167,
   -6.139067839372332
  ],
  "ratio": [
   0.9566677278011134,
   0.7250350037466882,
   0.08841610500961108,
   2.9121107908851185,
   1.2250922974378493,
   1.189495600604294
  ],
  "se_ratio": [
   0.07313577469867426,
   0.06500607769614558,
   4.3520690851585515,
   67.12246397420263,
   0.08443220243076258,
   0.07175899702446994
  ],
  "retained_signed_bins1to4": 4.702971905316302,
  "retained_signed_bins1to4_se": 230.3602632732879,
  "retained_abs_bins1to4": 1.027477038425773,
  "retained_abs_bins1to4_se": 0.0851205979666795,
  "retained_signed_bins1to4_boot_q025_q975": [
   -53.02312578976543,
   50.947062071651125
  ],
  "retained_abs_bins1to4_boot_q025_q975": [
   0.8828299626098555,
   1.2599021821702563
  ],
  "max_abs_ratio_bins1to4": 2.9121107908851185
 },
 "L|cpclass6": {
  "weight": "L",
  "strata": "cpclass6",
  "total": [
   -0.22151571545199844,
   -0.8122977730606282,
   -0.9584062280754958,
   -0.9524344655686361,
   -0.7445374348056888,
   -0.542545963204291
  ],
  "se_total": [
   0.0031346781776760264,
   0.006825588447611693,
   0.00915972779686217,
   0.011736000149694678,
   0.012930891149611936,
   0.0142968425054839
  ],
  "z_total": [
   -70.66617461069792,
   -119.00772794832879,
   -104.63261019654047,
   -81.15494661044414,
   -57.57819984649959,
   -37.94865635514866
  ],
  "leftover": [
   -0.18457528074961416,
   -0.7358402647768483,
   -0.849139155216777,
   -0.8246741376737652,
   -0.6286127444104049,
   -0.46966387206212
  ],
  "se_leftover": [
   0.0029615505147503607,
   0.0067136258368778266,
   0.008847835223195096,
   0.011169700427354882,
   0.01212994900733077,
   0.013797206264724691
  ],
  "z_leftover": [
   -62.32386711971132,
   -109.60400276328937,
   -95.97140247263094,
   -73.83135680650102,
   -51.82319761035277,
   -34.04050523350581
  ],
  "ratio": [
   0.8332378602258171,
   0.905875024135917,
   0.8859908568435225,
   0.8658591929276797,
   0.8442997155333927,
   0.8656665129130674
  ],
  "se_ratio": [
   0.00614728812049247,
   0.003494222643985469,
   0.004034319111898373,
   0.004650730324346679,
   0.006625829112401776,
   0.010341120396743602
  ],
  "retained_signed_bins1to4": 0.8761678969924465,
  "retained_signed_bins1to4_se": 0.0025943709835695985,
  "retained_abs_bins1to4": 0.8761678969924465,
  "retained_abs_bins1to4_se": 0.0025943709835695985,
  "retained_signed_bins1to4_boot_q025_q975": [
   0.8708303487618105,
   0.8809156298268583
  ],
  "retained_abs_bins1to4_boot_q025_q975": [
   0.8708303487618105,
   0.8809156298268583
  ],
  "max_abs_ratio_bins1to4": 0.905875024135917
 },
 "cp|Ldec20": {
  "weight": "cp",
  "strata": "Ldec20",
  "total": [
   -0.10609257056713206,
   -0.7501632394267597,
   -1.2140124391479508,
   -1.2436756659007644,
   -1.2828804188624976,
   -0.8196081138951017
  ],
  "se_total": [
   0.023710060022737567,
   0.052861746389352565,
   0.095387877612596,
   0.09556481272766625,
   0.09886062758107965,
   0.11898638278663778
  ],
  "z_total": [
   -4.474580429800303,
   -14.191041550187185,
   -12.727114488053564,
   -13.013949699717427,
   -12.976656635224725,
   -6.8882513670895795
  ],
  "leftover": [
   0.130652437523608,
   0.08176165992059592,
   -0.10995093791996169,
   -0.18613865852674338,
   -0.38275174436839965,
   -0.061067067442739376
  ],
  "se_leftover": [
   0.012989667402604264,
   0.0320182410779195,
   0.048276722660470596,
   0.06504138045497203,
   0.06308991344546946,
   0.06554993982778823
  ],
  "z_leftover": [
   10.05818189751447,
   2.553596236645885,
   -2.277514542427514,
   -2.8618497520298893,
   -6.066766040172549,
   -0.9316113424844297
  ],
  "ratio": [
   -1.2314946920900105,
   -0.1089918242102538,
   0.09056821361495296,
   0.14966816802025923,
   0.2983534074888892,
   0.07450764140501799
  ],
  "se_ratio": [
   0.5018961501836607,
   0.05025466209153219,
   0.035156781669001935,
   0.04388595773617095,
   0.0344823455421464,
   0.07719071965517715
  ],
  "retained_signed_bins1to4": 0.1329582153556858,
  "retained_signed_bins1to4_se": 0.013144402351329059,
  "retained_abs_bins1to4": 0.16937172844417286,
  "retained_abs_bins1to4_se": 0.02095008500569283,
  "retained_signed_bins1to4_boot_q025_q975": [
   0.1058480095023375,
   0.1562396654212267
  ],
  "retained_abs_bins1to4_boot_q025_q975": [
   0.1261821318155268,
   0.21141185415472413
  ],
  "max_abs_ratio_bins1to4": 0.2983534074888892,
  "leftover_minus_Ldec10": [
   0.005551323199670444,
   0.00015666403550085306,
   -0.0011418638709355111,
   0.000800435848680614,
   -0.002931135854442213,
   -0.013793538245427173
  ],
  "max_abs_leftover_minus_Ldec10_bins0to5": 0.013793538245427173,
  "se_leftover_minus_Ldec10": [
   0.0020500438899562316,
   0.004909075771729206,
   0.006642803661065288,
   0.009120341184690225,
   0.006873222530347784,
   0.008073752515518543
  ]
 },
 "cp|Ldec50": {
  "weight": "cp",
  "strata": "Ldec50",
  "total": [
   -0.10609257056713206,
   -0.7501632394267597,
   -1.2140124391479508,
   -1.2436756659007644,
   -1.2828804188624976,
   -0.8196081138951017
  ],
  "se_total": [
   0.023710060022737567,
   0.052861746389352565,
   0.095387877612596,
   0.09556481272766625,
   0.09886062758107965,
   0.11898638278663778
  ],
  "z_total": [
   -4.474580429800303,
   -14.191041550187185,
   -12.727114488053564,
   -13.013949699717427,
   -12.976656635224725,
   -6.8882513670895795
  ],
  "leftover": [
   0.12844935959704396,
   0.08110358681717589,
   -0.10984262465186201,
   -0.17681165307008823,
   -0.3728627570933375,
   -0.06684417251131758
  ],
  "se_leftover": [
   0.011808782964661035,
   0.02889214249630202,
   0.04273613289668578,
   0.05631398054757554,
   0.0579914595848985,
   0.06100016742727481
  ],
  "z_leftover": [
   10.877442661232873,
   2.807115700317363,
   -2.570251850288036,
   -3.139747028195122,
   -6.429614977141123,
   -1.0958030990818193
  ],
  "ratio": [
   -1.2107290728314026,
   -0.10811458433920533,
   0.09047899437418826,
   0.1421686199367966,
   0.29064498265859173,
   0.08155626009318973
  ],
  "se_ratio": [
   0.48122568109755476,
   0.045650579271135236,
   0.03053862486758686,
   0.03721876540029204,
   0.03187011169618058,
   0.07007298130996491
  ],
  "retained_signed_bins1to4": 0.12880160260745022,
  "retained_signed_bins1to4_se": 0.012112819698286066,
  "retained_abs_bins1to4": 0.1649220351299625,
  "retained_abs_bins1to4_se": 0.01848763214269888,
  "retained_signed_bins1to4_boot_q025_q975": [
   0.1037137908284198,
   0.15035855407605467
  ],
  "retained_abs_bins1to4_boot_q025_q975": [
   0.12389835226495084,
   0.20042395496942392
  ],
  "max_abs_ratio_bins1to4": 0.29064498265859173,
  "leftover_minus_Ldec10": [
   0.0033482452731063983,
   -0.0005014090679191785,
   -0.001033550602835831,
   0.010127441305335771,
   0.006957851420619943,
   -0.019570643314005376
  ],
  "max_abs_leftover_minus_Ldec10_bins0to5": 0.019570643314005376,
  "se_leftover_minus_Ldec10": [
   0.0033793826170684027,
   0.009537137127718656,
   0.014593399992790086,
   0.020963660624099278,
   0.014115858725606117,
   0.015338025059784618
  ]
 },
 "Om|Ldec20": {
  "weight": "Om",
  "strata": "Ldec20",
  "total": [
   0.03710206424854978,
   -0.1830252601456539,
   -0.25853857002504044,
   -0.23833048752662317,
   -0.20324895979396895,
   -0.21580068707248
  ],
  "se_total": [
   0.0036928560349735948,
   0.008144366448145207,
   0.010487672535094642,
   0.012854689054098289,
   0.015123172917535599,
   0.017287767610327544
  ],
  "z_total": [
   10.046983661743282,
   -22.472620959649472,
   -24.651663098737984,
   -18.540354148095044,
   -13.439571239597349,
   -12.482854463150163
  ],
  "leftover": [
   -0.005728399145740859,
   -0.041031916936323576,
   -0.013740544491524398,
   0.01982722764225464,
   0.052248435878451946,
   0.04623610319677007
  ],
  "se_leftover": [
   0.0031968954080740823,
   0.007058044253223975,
   0.009254874235353929,
   0.011632903236655993,
   0.01384319723403535,
   0.015733183705480814
  ],
  "z_leftover": [
   -1.791863171773843,
   -5.81349669458094,
   -1.484681924583595,
   1.7044092294843327,
   3.774304085619194,
   2.938763321034843
  ],
  "ratio": [
   -0.15439569904698136,
   0.22418717997542983,
   0.05314698108755523,
   -0.08319215828415491,
   -0.25706619080075765,
   -0.2142537348884388
  ],
  "se_ratio": [
   0.10427497769453237,
   0.03045302779260808,
   0.03405212024120593,
   0.05342694766275195,
   0.08789677939985083,
   0.09118757995778104
  ],
  "retained_signed_bins1to4": -0.019592746198568368,
  "retained_signed_bins1to4_se": 0.02003827318537823,
  "retained_abs_bins1to4": 0.1436325545146961,
  "retained_abs_bins1to4_se": 0.02506991575316389,
  "retained_signed_bins1to4_boot_q025_q975": [
   -0.05968887684428615,
   0.01896895660049862
  ],
  "retained_abs_bins1to4_boot_q025_q975": [
   0.09696048896929785,
   0.19453096385597476
  ],
  "max_abs_ratio_bins1to4": 0.25706619080075765,
  "leftover_minus_Ldec10": [
   -0.012866893359294806,
   -0.012643273185114934,
   -0.008487372626801992,
   -0.00949684647225213,
   -0.005620487279599101,
   -0.008646299761649323
  ],
  "max_abs_leftover_minus_Ldec10_bins0to5": 0.012866893359294806,
  "se_leftover_minus_Ldec10": [
   0.0005887189267497309,
   0.001116094256914226,
   0.0014968150430203619,
   0.0017881387775291362,
   0.00212052258942413,
   0.0023743408169959084
  ]
 },
 "Om|Ldec50": {
  "weight": "Om",
  "strata": "Ldec50",
  "total": [
   0.03710206424854978,
   -0.1830252601456539,
   -0.25853857002504044,
   -0.23833048752662317,
   -0.20324895979396895,
   -0.21580068707248
  ],
  "se_total": [
   0.0036928560349735948,
   0.008144366448145207,
   0.010487672535094642,
   0.012854689054098289,
   0.015123172917535599,
   0.017287767610327544
  ],
  "z_total": [
   10.046983661743282,
   -22.472620959649472,
   -24.651663098737984,
   -18.540354148095044,
   -13.439571239597349,
   -12.482854463150163
  ],
  "leftover": [
   -0.011896246777870267,
   -0.0478456260789244,
   -0.02355369145496633,
   0.015031165203010177,
   0.04302179950760743,
   0.03598251877847236
  ],
  "se_leftover": [
   0.0031773525617765142,
   0.007053140340243851,
   0.009183739700985868,
   0.011524642040719643,
   0.013797158253483604,
   0.015723493686908955
  ],
  "z_leftover": [
   -3.7440751526858778,
   -6.783591956327104,
   -2.564716795320087,
   1.3042630868621385,
   3.1181638071553595,
   2.2884557017013742
  ],
  "ratio": [
   -0.3206357117538348,
   0.2614154245203543,
   0.0911032015559035,
   -0.06306857909368851,
   -0.21167045357190567,
   -0.16673959321726844
  ],
  "se_ratio": [
   0.11950526540487962,
   0.029166830665176148,
   0.03246708280385117,
   0.05197223066575037,
   0.08437541562341995,
   0.08723357132708318
  ],
  "retained_signed_bins1to4": 0.01511233019990327,
  "retained_signed_bins1to4_se": 0.01932907228986485,
  "retained_abs_bins1to4": 0.14658129155694735,
  "retained_abs_bins1to4_se": 0.024898939083802477,
  "retained_signed_bins1to4_boot_q025_q975": [
   -0.023780927777480584,
   0.05064574453245951
  ],
  "retained_abs_bins1to4_boot_q025_q975": [
   0.10110972771917229,
   0.19622366067564195
  ],
  "max_abs_ratio_bins1to4": 0.2614154245203543,
  "leftover_minus_Ldec10": [
   -0.019034740991424215,
   -0.019456982327715755,
   -0.018300519590243924,
   -0.014292908911496593,
   -0.01484712365044362,
   -0.018899884179947035
  ],
  "max_abs_leftover_minus_Ldec10_bins0to5": 0.019456982327715755,
  "se_leftover_minus_Ldec10": [
   0.0006753397837403819,
   0.0013139572312360274,
   0.0018253941210074594,
   0.002175647345931507,
   0.0025870663064029523,
   0.002805799036304725
  ]
 },
 "corr_logcp_logL": 0.3279171093401576,
 "tamagawa_weight_concentration_rank0": {
  "n_classes": 168760,
  "effective_n": 5868.884885886974,
  "top1pct_share": 0.3104770842379895,
  "max_cp": 13824.0
 },
 "anchor_vs_s21": {
  "total": 4.33409923550343e-06,
  "se_total": 3.827866377897893e-07,
  "leftover": 4.3752360801008194e-07,
  "se_leftover": 4.9054823356153854e-08,
  "rows_matched": 48
 },
 "peak_rss_GB": 0.51,
 "runtime_s": 103.9
}

==> anc/data_pN/README.md <==
# data_pN — Frobenius traces at all primes p ≤ 100,000 for the 437,226 isogeny-class representatives with N < 10^5, and the murmuration-scale analysis of paper 2 (arXiv:2603.04604 v3)

Date 2026-09-30.  Purpose: the paper's existing analyses use a_p at the 500 primes p ≤ 3571, so the murmuration variable
y = p/N reaches order 1 only for tiny conductors.  Here a_p is computed at all 9,592 primes
p ≤ 100,000 for one curve per isogeny class (Cremona curve number 1), so y = p/N covers (0, 1] for every class with N < 10^5.
a_p and L(E,1) are isogeny-class invariants; Ω, ∏c_p, |T|, |Sha|_an are not, and the representative's values are used (the
paper's "class representatives").

Nothing under `audit/`, `data/`, `elliptic-claude/` or `p2/final/` was modified.  `D` below is this directory.

## 1. Provenance of the traces (`code/build_reps.py`, `code/run_all.sh`, `code/parse_chunk.py`, `code/validate.py`)

* Representatives: `D/reps.csv` (columns `rep_idx, ap_row, N, label, ainvs`), one row per isogeny class with N < 10^5, in
  ecdata order, built from the Cremona `allcurves` files in `audit/q_data/allcurves/` (curve number 1 of each class).
  `ap_row` is the row of the same curve in the stored 657,396 × 500 matrix `~/Desktop/elliptic-claude/data/ap_vectors.npy`
  (ecdata order over all curves with N < 10^5, verified in the audit), which is also the row of `scratch/cache/meta100k.parquet`
  (Cremona allbsd invariants: rank, |T|, ∏c_p, Ω, L(E,1), |Sha|_an; sign Δ_min, class id).  `pn_02` checks, every run, that
  `meta100k[ap_row]` has the same label and N as `reps.csv`, that every representative is curve 1 and that the N < 10^5 slice of
  `audit/q_data/ecdata_allbsd.parquet` is row-for-row identical to `meta100k.parquet` (so ecdata order = parquet row order).
* Primes: `D/primes.npy`, the 9,592 primes ≤ 100,000 (int32).
* Traces: PARI/GP 2.17 (`/opt/local/bin/gp`), `ellinit(ainvs)` on Cremona's a-invariants and `ellap(E, p)` at every prime,
  16 chunks of 27,326–27,327 curves (`D/chunks/chunk_{k:02d}.gp`, bounds in `D/chunks/bounds.txt`), each gp piped into
  `parse_chunk.py`, which writes `D/chunks/ap_chunk_{k:02d}.npy` (int16, shape (hi−lo, 9592), rows = reps lo..hi−1) and the
  marker `ap_chunk_{k:02d}.done`.  At p | N `ellap` returns the trace of the reduced curve (0, ±1), the same convention as the
  stored matrix.  Launched by `run_all.sh` at 18:09 MST; 16 processes in parallel.
* Validation: `validate.py` compares the columns p ≤ 3571 of every chunk with the stored matrix rows `ap_row` (the matrix papers
  2–3 use, itself PARI-checked on 5,000 random curves in the audit) and prints the SHA-256 of each chunk; its output is in
  `D/run_all.log` ("validate exit code: 0" = all 657,396 × … entries agree).  A second cross-check of the new
  traces is check 3 of `pn_00` (below).
* Dry run: `D/test_dry/` (320 classes, N ≤ 219, 2 chunks); its first 500 columns equal the stored matrix rows exactly.

## 2. Bin sums (`code/pn_01_binsums.py` → `D/binsums_K40.npz`, `D/binsums_K100.npz`, `D/binsums_params.json`)

One streaming pass over the chunk memmaps in row blocks of 1,000 (single process, one BLAS thread, memmap only; outputs are
written through per-chunk memmaps and packed into the npz files).  For each representative E (conductor N) and each bin
j = 0..K−1 of y = p/N, bin j = (j/K, (j+1)/K], i.e. the primes with N j < K p ≤ N (j+1) (decided in exact integer arithmetic;
primes p > N are discarded), over the GOOD primes p ∤ N:

| key | definition |
|---|---|
| `S1` | Σ a_p |
| `S2` | Σ a_p² |
| `n` | number of good primes in the bin |
| `nbad` | number of bad primes p \| N in the bin |
| `S1bad` | Σ over the bad primes in the bin of the stored entry a_p ∈ {0, ±1} |
| `S1n` | Σ a_p/√p |
| `S2n` | Σ a_p²/p |

All arrays are float64 of shape (437,226, K); the integer-valued ones are exact.  The "stored entries" convention (bad
primes included, as in the p ≤ 3571 weighting of `../p3571_weights/`) is (S1 + S1bad)/(n + nbad).  K = 40 is the paper's grid (width 0.025), K = 100 (width 0.01) resolves the
small-y region where the paper's p ≤ 3571 analyses live (for N = 10^5 the first K = 100 bin is p ≤ 1000).

## 3. Checks (`code/pn_00_bruteforce_check.py`)

1. Pure-Python loop over every (curve, prime) pair with integer binning (test fixtures): every entry of both grids agrees with
   the npz (integer quantities exactly; S1n, S2n to 1e-14).
2. The K = 40 all-rank ε-weighted D(y) and the rank-0 / rank-1 profiles recomputed directly from the raw chunk memmaps with a
   different exact binning (number of edges N j strictly below K p) agree with the same statistics from the npz to 0.
3. `--old-matrix`: for every representative with N ≤ 3571 (every p ≤ N lies among the 500 primes of the stored matrix) the
   binsums rows are recomputed from the STORED matrix and compared with the npz rows (cross-source check of the gp output).

pn_00 loads one npz member at a time (a first version loaded all 14 arrays, 3.4 GB, and was stopped on the full data).

Test fixtures: `D/test_dry/` (320 classes, N ≤ 219, all 9,592 primes) and `D/test_old/` (`code/pn_make_test_old.py`: the
17,314 representatives with N < 5,000 and the 500 stored primes, in the same layout; built because the dry run contains no
|Sha| ≥ 4 curve, so the Sha-basis regressions are singular there).  All checks pass on both (see §6).

## 4. Analysis (`code/pn_02_analysis.py` → `D/results/`)

Conventions: y = p/N, bins (j/K, (j+1)/K]; good primes only unless `variant = stored`; ε = (−1)^rank; "curve" = isogeny
class (representatives), so the curve bootstrap is the class bootstrap (multinomial class counts, seed 20261001, paired
differences within replicate; B replicates, reduced automatically so the bootstrap takes < 10 min, never below 300).
pn_02 is run once per grid (`--grid 100`, `--grid 40`): the allocator does not return freed arrays to the OS, so a process's RSS is its allocation high-water mark; each grid process keeps at most three (K = 100) or four (K = 40) of the (437,226 × K) arrays live, and the bootstrap scales the 165 MB column matrix rather than the data. Per-grid summaries `pn_summary_K100.json`, `pn_summary_K40.json` are merged into `pn_summary.json`. The composition tests are bootstrapped on the first B_comp = 300 of the B = 1,000 replicates (sparse stratum products are the costly part).
Pairs-weighted mean of a statistic over a set of curves = Σ_E S1_E / Σ_E n_E.  Cluster SE over curves:
var = Σ_E (S1_E − n_E · mean)² / (Σ_E n_E)².  Composition-fixed ("adjusted") weighted D: direct standardisation of the
within-stratum ∏c_p-weighted D to the unweighted pair shares of the strata.  Reduction types from the
factorisation of N: p ∥ N multiplicative, p² | N additive.  log|Sha| := log L + 2 log|T| − log Ω − log ∏c_p (exact BSD
identity at rank 0; the deviation from Cremona's |Sha|_an is logged, ~1e-14).

| file | content / columns |
|---|---|
| `pnA_profiles_K{40,100}.csv` | `grid, variant (raw: a_p; norm: a_p/√p; stored: (S1+S1bad)/(n+nbad)), subset (rank0, rank1, rank2, all_eps), window (all; N10000-50000; N50001-99999), bin, y_lo, y_hi, y_ctr, pairs (good), pairs_bad (all_eps rows), curves (with n>0), mean, se_cluster, se_boot (K=40, raw/norm)` |
| `pnB_weighted_K{40,100}.csv` | `grid, subset (all_eps, rank0), weight (unit, cp=∏c_p, cp8=min(∏c_p,8), om=Ω, T2=|T|², L1=L(E,1) rank 0 only), bin, y_*, pairs, D_unit, D_w, diff, rel_pct = 100·diff/|D_unit|, se_diff_boot, z (K=40), ess_pairs = (Σ w n)²/Σ(w n)², ess_curves = (Σ w)²/Σ w² over curves with n>0` |
| `pnB_composition_K40.csv` | `subset, strata (rank; N_quantile40; mult_add = (min(#mult,5), min(#add,3))), n_strata, bin, y_ctr, D_unit, change_total = D_cp − D_1, change_adjusted, se_adjusted_boot, z_adjusted` |
| `pnC_conditioned_K{40,100}.csv` | rank-0 representatives: `variable (logL_quartile, logOm_quartile, cp_class {1,2,3-4,5-8,9-16,>=17}, T_class min(|T|,6), sha_class {Sha=1, Sha>=4}), group, n_group, bin, y_ctr, pairs, curves, mean, se_cluster`; rows `group = last-first` give the difference of the extreme groups with SE |
| `pnC_regression_K{40,100}.csv` | per-bin WLS of ā_{E,b} = S1/n on [1, log N, basis logs, 1(Δ>0)] (+ `sha4` = 1(\|Sha\|≥4) in `spec = sha4`), weights n_{E,b}, rank-0 representatives with n_{E,b} > 0: `bin, y_ctr, basis (LOcT, LOShaT, LOcSha), spec, term, beta, se_hc1, t, sd_w_x (n-weighted SD of the covariate), std_effect = beta·sd_w_x, std_effect_over_sd_ap (divided by the pairs-weighted SD of a_p in the bin), n_curves, pairs, R2_w, status` |
| `pnC_reparam_check_K{40,100}.csv` | per bin and spec: max \|Δβ\| between the fitted {L,Ω,Sha,T} / {L,Ω,c,Sha} coefficients and the maps (b_L+b_c, b_O−b_c, −b_c, b_T+2b_c) / (b_L−b_T/2, b_O+b_T/2, b_c+b_T/2, b_T/2) of the {L,Ω,c,T} fit; max \|Δ fitted values\|; \|t(log Sha) + t(log c)\| and \|t(log c in LOcSha) − t(log T in LOShaT)\| |
| `pnD_cov_K{40,100}.csv` | rank 0, pairs-weighted: `variable (logL, logOm, logc, logT, logSha), bin, y_*, pairs, cov, corr, se_cov_lin (linearised cluster SE), se_cov_boot, z_cov = cov/se_cov_lin, se_corr_boot` |
| `pnD_sign_changes_K{40,100}.csv` | zero crossings (linear interpolation between bin centres) of each Cov, of the rank-0 profile and of D(y): `statistic, from_bin, to_bin, y_cross, sign_to` |
| `pnE_summary_K40.csv` | one row per K = 40 bin: pairs, D(y) ± SE (cluster and bootstrap), rank-0/1 means ± SE, relative changes and z for the weights (all ranks) and for L(E,1) at rank 0, the (mult, add)-adjusted ∏c_p change, Cov/Corr(a_p, log L), the HC1 t of the five regressors (basis LOcT) and of 1(\|Sha\|≥4), R²_w, curves in the regression |
| `pn_summary.json` | headline numbers (first bins, zero crossings, counts of bins with \|t\| > 3, the indicator's max \|t\|, the reparametrisation maxima, se_boot/se_cluster ratios, B, runtime, max RSS) and a one-paragraph `paragraph` |

Figures (`code/pn_03_figures.py`, run with `sage -python`; PDF + PNG in `D/results/figures/`): `fig_pn1_profiles` (rank 0,
rank 1, D(y); both grids), `fig_pn2_windows` (the same in the conductor windows), `fig_pn3_weights` (D_w and D_w − D_1 with
±2 SE), `fig_pn4_conditioned`, `fig_pn5_regression` (per-bin t), `fig_pn6_cov` (Cov and Corr with the five logs).

## 5. How to run

```
cd D/code
python pn_01_binsums.py            # D (default) or a fixture path; needs every chunk's .done marker
python pn_00_bruteforce_check.py D --old-matrix --skip-pairs      # full data: checks 2 and 3 (check 1 is for fixtures)
python pn_02_analysis.py D --grid 100           # --seed 20261001 --windows all,10000:50000,50001:99999
python pn_02_analysis.py D --grid 40 --B 1000 --B-comp 300
# or: ./run_pn_all.sh (pn_01 -> pn_00 -> pn_02 x2 -> pn_03; refuses to start without 'validate exit code: 0' in run_all.log)
sage -python pn_03_figures.py
```
Environment: `VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1` (set by `pn_common.py` before numpy is imported), single process.

## 6. Runtimes and memory (RSS from `ps -o rss= -p <pid>`, max RSS from `getrusage`)

| step | data | runtime | max RSS |
|---|---|---|---|
| pn_01 | test_dry (320 × 9,592) | 0.6 s | 0.22 GB |
| pn_01 | test_old (17,314 × 500) | 1.7 s | 0.21 GB |
| pn_00 | test_dry (all checks) | 1 s | 0.37 GB |
| pn_00 | test_old (all checks incl. --old-matrix) | 16 s | 0.67 GB |
| pn_02 | test_old (B = 300) | 10 s | 1.05 GB |
| pn_01 | full data (437,226 × 9,592; 2,243,660,100 good pairs, 1,581,248 bad) | 148 s | 1.55 GB |
| pn_00 --old-matrix --skip-pairs | full data (checks 2, 3: all pass) | 87 s | 1.45 GB |
| pn_02 --grid 100 | full data | 55 s | 1.98 GB |
| pn_02 --grid 40 (B = 1000, B_comp = 300) | full data | 301 s | 1.88 GB |
| pn_03 (sage -python) | full data | 4 s | — |

Full-data results (2026-09-30): pn_00 checks 2–3 all pass (D(y) and both profiles identical to the direct computation; the 11,693 classes with N ≤ 3571 agree with the stored matrix exactly in the integer sums and to 2e-13 in S1n/S2n on both grids); reparametrisation max |Δβ| 3.7e-14 (K = 100) and 2.2e-14 (K = 40); se_boot/se_cluster median 1.000 (range 0.95–1.07) for the three K = 40 profiles.  Two earlier full-data attempts of pn_02 were killed at 4.0 and 3.9 GB RSS (all arrays of both grids in one process) before the per-grid layout above.

Test results (2026-09-30): all 22 checks of pn_00 pass on test_dry and all 29 on test_old (integer sums exact, S1n/S2n to
2e-13, direct D(y) and profiles identical); the reparametrisation check passes on test_old with max |Δβ| 3.7e-14 (K = 40, 80
bin×spec fits) and 7.3e-14 (K = 100, 200 fits), max |Δ fitted| 2.8e-13, max |Δt| 6.9e-13.  The first version of check 3 used
floating-point binning ceil(K p/N) − 1 and reported spurious one-prime differences at K = 100 for pairs exactly on a bin edge
(e.g. p/N = 3/25); the checks now bin in exact integers.

## 7. Not done / caveats

* The traces at p > 3571 rest on PARI `ellap` alone (validated against the stored matrix at p ≤ 3571 and, through check 3,
  on the N ≤ 3571 classes at every prime); no second implementation was run at large p.
* One curve per class only; the all-curves weighting at p ≤ 3571 (which up-weights multi-curve classes) is in
  `../p3571_weights/`, not recomputed here.
* The bootstrap resamples classes, not twist-closed components.
* No multiple-testing adjustment across bins, weights and bases.
* Windows are inclusive integer ranges; the two paper windows are disjoint here (N ≤ 50,000 and N ≥ 50,001).


==> anc/data_pN/binsums_params.json <==
{
 "script": "pn_01_binsums.py",
 "date": "2026-09-30",
 "base": "/path/to/WORK/data_pN",
 "nreps": 437226,
 "nprimes": 9592,
 "pmax": 99991,
 "grids": [
  40,
  100
 ],
 "block": 1000,
 "quantities": {
  "S1": "sum of a_p over good primes (p \u2224 N) in the bin",
  "S2": "sum of a_p^2 over good primes in the bin",
  "n": "number of good primes in the bin",
  "nbad": "number of bad primes (p | N) in the bin",
  "S1bad": "sum of the stored entries a_p in {0,+-1} over the bad primes in the bin",
  "S1n": "sum of a_p/sqrt(p) over good primes in the bin",
  "S2n": "sum of a_p^2/p over good primes in the bin"
 },
 "bin_definition": "bin j = (N j/K, N (j+1)/K] in p, i.e. y=p/N in (j/K,(j+1)/K]; exact integer test K p <= N j",
 "good_pairs": 2243660100,
 "bad_pairs": 1581248,
 "pairs_with_p_le_N": 2245241348,
 "runtime_s": 147.7,
 "max_rss_gb": 1.551,
 "final_rss_mb": 750.4
}

==> anc/data_pN/code/build_reps.py <==
#!/usr/bin/env python
"""build_reps.py — class representatives (Cremona curve 1) with N < 1e5 and the gp chunk scripts.

Inputs : murmurations_ff/audit/q_data/allcurves/allcurves.{00000-09999,...,90000-99999} (Cremona ecdata, verbatim)
Outputs: data_pN/reps.csv        one row per isogeny class: rep_idx, ap_row (row in ~/Desktop/elliptic-claude/data/ap_vectors.npy,
                                 = ecdata order over all curves with N < 1e5), N, label, ainvs
         data_pN/primes.npy      the primes p <= PMAX (int32)
         data_pN/chunks/chunk_{k:02d}.gp   gp scripts, one per chunk, read with `gp -q < chunk.gp`
Usage  : python build_reps.py [--pmax 100000] [--nchunks 16] [--limit N]   (--limit keeps the first N reps: dry runs)
"""
import argparse, glob, os, sys
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.dirname(HERE)                       # data_pN/
ALLCURVES = os.path.join(HERE, '..', '..', '..', 'audit', 'q_data', 'allcurves')

def primes_upto(n):
    s = np.ones(n + 1, dtype=bool); s[:2] = False
    for i in range(2, int(n ** 0.5) + 1):
        if s[i]: s[i*i::i] = False
    return np.nonzero(s)[0].astype(np.int32)

def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--pmax', type=int, default=100000)
    ap.add_argument('--nchunks', type=int, default=16)
    ap.add_argument('--limit', type=int, default=0)
    a = ap.parse_args()

    files = sorted(glob.glob(os.path.join(ALLCURVES, 'allcurves.*')),
                   key=lambda f: int(f.rsplit('.', 1)[1].split('-')[0]))
    files = [f for f in files if int(f.rsplit('.', 1)[1].split('-')[0]) < 100000]
    assert len(files) == 10, files
    reps, row = [], 0
    for fn in files:
        for line in open(fn):
            f = line.split()
            N, cls, num, ainvs = int(f[0]), f[1], int(f[2]), f[3]
            assert N < 100000
            if num == 1:
                reps.append((len(reps), row, N, f'{N}{cls}{num}', ainvs))
            row += 1
    print(f'curves with N<1e5: {row}; class representatives: {len(reps)}')
    assert row == 657396, row
    assert len(reps) == 437226, len(reps)
    if a.limit: reps = reps[:a.limit]

    os.makedirs(os.path.join(OUT, 'chunks'), exist_ok=True)
    with open(os.path.join(OUT, 'reps.csv'), 'w') as g:
        g.write('rep_idx,ap_row,N,label,ainvs\n')
        for r in reps: g.write('%d,%d,%d,%s,"%s"\n' % r)
    P = primes_upto(a.pmax)
    np.save(os.path.join(OUT, 'primes.npy'), P)
    print(f'primes <= {a.pmax}: {len(P)}')

    bounds = np.linspace(0, len(reps), a.nchunks + 1).astype(int)
    with open(os.path.join(OUT, 'chunks', 'bounds.txt'), 'w') as g:
        for k in range(a.nchunks):
            g.write(f'{k} {bounds[k]} {bounds[k+1]}\n')
            with open(os.path.join(OUT, 'chunks', f'chunk_{k:02d}.gp'), 'w') as h:
                h.write('default(parisize,"128M");\n')
                h.write(f'P=primes(primepi({a.pmax}));\n')
                for r in reps[bounds[k]:bounds[k+1]]:
                    h.write(f'E=ellinit({r[4]});print(vector(#P,j,ellap(E,P[j])));\n')
                h.write('\\q\n')
    print(f'{a.nchunks} chunk scripts written; sizes', [int(bounds[k+1]-bounds[k]) for k in range(a.nchunks)])

if __name__ == '__main__':
    main()


==> anc/data_pN/code/parse_chunk.py <==
#!/usr/bin/env python
"""parse_chunk.py K — read gp's output lines "[a_2, a_3, ...]" from stdin and write chunks/ap_chunk_K.npy (int16 memmap, rows x nprimes).

Streams: holds one row at a time; the output is an np.lib.format memmap, so RSS stays near 100 MB whatever the chunk size.
Writes chunks/ap_chunk_K.log (progress) and chunks/ap_chunk_K.done (row count) on completion. A short or malformed line is fatal.
"""
import os, sys, time
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.dirname(HERE)
k = int(sys.argv[1])
P = np.load(os.path.join(OUT, 'primes.npy'))
nP = len(P)
bounds = {int(l.split()[0]): (int(l.split()[1]), int(l.split()[2])) for l in open(os.path.join(OUT, 'chunks', 'bounds.txt'))}
lo, hi = bounds[k]
n = hi - lo
fn = os.path.join(OUT, 'chunks', f'ap_chunk_{k:02d}.npy')
M = np.lib.format.open_memmap(fn, mode='w+', dtype=np.int16, shape=(n, nP))
log = open(os.path.join(OUT, 'chunks', f'ap_chunk_{k:02d}.log'), 'w')
t0 = time.time(); i = 0
for line in sys.stdin:
    line = line.strip()
    if not line.startswith('['):
        log.write(f'IGNORED: {line[:120]}\n'); continue
    v = np.fromstring(line[1:-1], dtype=np.int64, sep=',')
    if len(v) != nP:
        log.write(f'FATAL row {i}: {len(v)} values, expected {nP}\n'); log.flush(); sys.exit(2)
    if np.abs(v).max() > 32767:
        log.write(f'FATAL row {i}: value out of int16 range\n'); log.flush(); sys.exit(3)
    M[i] = v.astype(np.int16); i += 1
    if i % 2000 == 0:
        log.write(f'{i}/{n} rows, {time.time()-t0:.0f} s\n'); log.flush()
if i != n:
    log.write(f'FATAL: {i} rows parsed, expected {n}\n'); log.flush(); sys.exit(4)
M.flush(); del M
log.write(f'DONE {i} rows in {time.time()-t0:.0f} s\n'); log.close()
open(os.path.join(OUT, 'chunks', f'ap_chunk_{k:02d}.done'), 'w').write(f'{i}\n')


==> anc/data_pN/code/pn_00_bruteforce_check.py <==
#!/usr/bin/env python
"""pn_00_bruteforce_check.py [BASE] [--old-matrix] — checks of BASE/binsums_K{40,100}.npz.

Provenance.  Date 2026-09-30.  Inputs: BASE/reps.csv, BASE/primes.npy, BASE/chunks/ap_chunk_*.npy, BASE/binsums_K*.npz,
scratch/cache/meta100k.parquet (rank, for eps); with --old-matrix also ~/Desktop/elliptic-claude/data/ap_vectors.npy.
Check 1 (default; meant for the test fixtures, pure Python, O(pairs)): loops over every (curve, prime) pair, assigns the bin by
integer ceiling j = ceil(K p / N) - 1 (bins (N j/K, N (j+1)/K]), accumulates S1, S2, n, nbad, S1bad, S1n, S2n in Python
floats/ints, and compares every entry of both grids with the npz (integer quantities must agree exactly; S1n, S2n to 1e-9).
Check 2 (default): the K = 40 root-number-weighted all-rank mean trace D(y) = sum eps a_p / #pairs (good primes) and the
rank-0 and rank-1 pairs-weighted profiles computed directly from the chunk memmaps with a different binning (per prime, the
number of edges N*1..N*K strictly below K*p, exact integers) are compared with the same statistics formed from the npz sums
(tolerance 1e-12 absolute).  (A floating-point binning ceil(K*p/N) - 1 misplaces pairs exactly on an edge, e.g. p/N = 3/25 at
K = 100; the first version of this check used it and reported spurious one-prime differences.)
Check 3 (--old-matrix; meant for the full data): for every representative with N <= 3571 all primes p <= N lie among the 500
primes of the stored matrix ap_vectors.npy (the matrix papers 2-3 use), so its binsums rows are recomputed from THAT matrix
(vectorised numpy, same exact binning as check 2) and compared with the npz rows: a cross-source check of the gp output and pn_01.
Exit code 0 only if every check passes.
"""
import os, sys, math
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from pn_common import *

def main():
    ap = base_parser(__doc__.split('\n')[0])
    ap.add_argument('--old-matrix', action='store_true')
    ap.add_argument('--skip-pairs', action='store_true', help='skip the pure-Python pair loop (check 1)')
    a = ap.parse_args(); base = os.path.abspath(a.base)
    P = np.load(os.path.join(base, 'primes.npy')).astype(np.int64); nP = len(P)
    reps = load_reps(base); N = reps.N.values.astype(np.int64); nrep = len(reps)
    meta = load_meta_for_reps(reps); rank = meta['rank'].values; eps = np.where(rank % 2 == 0, 1.0, -1.0)
    bounds = read_bounds(base)
    def get(K, q):   # one npz member at a time (the full K = 100 arrays are 350 MB each; never hold both grids)
        z = np.load(os.path.join(base, f'binsums_K{K}.npz')); arr = z[q]; z.close()
        assert arr.shape == (nrep, K) and arr.dtype == np.float64, (K, q, arr.shape, arr.dtype)
        return arr
    ok = True
    def verdict(name, cond, detail=''):
        nonlocal ok
        ok &= bool(cond); log(('PASS' if cond else 'FAIL'), name, detail)

    def rows_iter():
        for k, lo, hi in bounds:
            M = np.load(chunk_path(base, k), mmap_mode='r')
            for i in range(lo, hi):
                yield i, np.asarray(M[i - lo], dtype=np.int64)
            del M

    if not a.skip_pairs:
        # ---- check 1: pure-Python pair loop
        acc = {K: {q: np.zeros((nrep, K)) for q in QUANT} for K in GRIDS}
        Pl = P.tolist(); npairs = 0
        for i, row in rows_iter():
            Ni = int(N[i]); r = row.tolist()
            for t in range(nP):
                p = Pl[t]
                if p > Ni: break
                ap_ = r[t]; isbad = (Ni % p == 0); npairs += 1
                for K in GRIDS:
                    j = (K * p + Ni - 1) // Ni - 1          # ceil(K p / N) - 1
                    assert 0 <= j < K and Ni * j < K * p <= Ni * (j + 1)
                    A = acc[K]
                    if isbad:
                        A['nbad'][i, j] += 1; A['S1bad'][i, j] += ap_
                    else:
                        A['S1'][i, j] += ap_; A['S2'][i, j] += ap_ * ap_; A['n'][i, j] += 1
                        A['S1n'][i, j] += ap_ / math.sqrt(p); A['S2n'][i, j] += ap_ * ap_ / p
        log(f'check 1: {npairs:,} pairs with p <= N looped in Python')
        for K in GRIDS:
            for q in QUANT:
                d = np.abs(acc[K][q] - get(K, q)).max()
                tol = 0.0 if q in ('S1', 'S2', 'n', 'nbad', 'S1bad') else 1e-9
                verdict(f'check 1 K={K} {q}', d <= tol, f'max |diff| = {d:.3e} (tol {tol:g})')
        del acc

    # ---- check 2: direct D(y), rank-0 and rank-1 profiles at K=40 from the raw memmaps with floating-point binning
    K = 40; num = np.zeros(K); den = np.zeros(K); num0 = np.zeros(K); den0 = np.zeros(K); num1 = np.zeros(K); den1 = np.zeros(K)
    def bin_of(Ni, Pv, K):
        """bin index of each prime: number of edges N*1, ..., N*K strictly below K*p (exact integers; edge pairs fall in the lower bin)"""
        return np.searchsorted(Ni * np.arange(1, K + 1, dtype=np.int64), K * Pv, side='left')
    for i, row in rows_iter():
        good = (P <= N[i]) & (N[i] % P != 0)
        j = bin_of(N[i], P[good], K); v = row[good].astype(np.float64)
        s1 = np.bincount(j, weights=v, minlength=K); c = np.bincount(j, minlength=K).astype(np.float64)
        num += eps[i] * s1; den += c
        if rank[i] == 0: num0 += s1; den0 += c
        if rank[i] == 1: num1 += s1; den1 += c
    S1 = get(K, 'S1'); n = get(K, 'n')
    def ratio(a_, b_): return np.where(b_ > 0, a_ / np.where(b_ > 0, b_, 1), np.nan)
    D_direct = ratio(num, den); D_npz = ratio(eps @ S1, n.sum(0))
    r0_direct = ratio(num0, den0); r0_npz = ratio(S1[rank == 0].sum(0), n[rank == 0].sum(0))
    r1_direct = ratio(num1, den1); r1_npz = ratio(S1[rank == 1].sum(0), n[rank == 1].sum(0))
    for name, u, v in [('D(y) all-rank eps-weighted', D_direct, D_npz), ('rank-0 profile', r0_direct, r0_npz), ('rank-1 profile', r1_direct, r1_npz)]:
        m = np.isfinite(u) | np.isfinite(v)
        same_nan = np.array_equal(np.isfinite(u), np.isfinite(v)); d = np.nanmax(np.abs(u - v)) if m.any() else 0.0
        verdict(f'check 2 K=40 {name}', same_nan and d <= 1e-12, f'max |diff| = {d:.3e} over {int(np.isfinite(u).sum())} non-empty bins; pairs {int(den.sum()):,}')
    log('  D(y) K=40, first 8 bins (direct):', np.round(D_direct[:8], 4))
    verdict('check 2 pair totals', int(den.sum()) == int(n.sum()), f'{int(den.sum()):,} vs {int(n.sum()):,}')

    # ---- check 3: cross-source rows from the stored 500-prime matrix for N <= 3571
    if a.old_matrix:
        P500 = np.load(OLD_PRIMES).astype(np.int64); assert np.array_equal(P500, P[:len(P500)]), 'old primes are not a prefix of primes.npy'
        A500 = np.load(OLD_AP, mmap_mode='r')
        sel = np.nonzero(N <= P500[-1])[0]; log(f'check 3: {len(sel)} representatives with N <= {P500[-1]} from the stored matrix')
        Pf = P500.astype(np.float64)
        for K in GRIDS:
            got = {q: np.zeros((len(sel), K)) for q in QUANT}
            for s in range(0, len(sel), 2000):
                ii = sel[s:s + 2000]; A = np.asarray(A500[reps.ap_row.values[ii]], dtype=np.float64)
                inr = P500[None, :] <= N[ii][:, None]; bad = (N[ii][:, None] % P500[None, :]) == 0
                j = np.vstack([bin_of(N[t], P500, K) for t in ii]); j[~inr] = 0
                rows = np.repeat(np.arange(len(ii)), len(P500)).reshape(len(ii), -1); key = rows * K + j
                def acc(w, m):
                    return np.bincount(key[m], weights=w[m], minlength=len(ii) * K).reshape(len(ii), K)
                g = inr & ~bad; b = inr & bad
                got['S1'][s:s + 2000] = acc(A, g); got['S2'][s:s + 2000] = acc(A * A, g); got['n'][s:s + 2000] = acc(np.ones_like(A), g)
                got['nbad'][s:s + 2000] = acc(np.ones_like(A), b); got['S1bad'][s:s + 2000] = acc(A, b)
                got['S1n'][s:s + 2000] = acc(A / np.sqrt(Pf)[None, :], g); got['S2n'][s:s + 2000] = acc(A * A / Pf[None, :], g)
            for q in QUANT:
                d = np.abs(got[q] - get(K, q)[sel]).max(); tol = 0.0 if q in ('S1', 'S2', 'n', 'nbad', 'S1bad') else 1e-9
                verdict(f'check 3 K={K} {q} (stored 500-prime matrix, N<=3571)', d <= tol, f'max |diff| = {d:.3e} over {len(sel)} rows')
    log('ALL CHECKS PASSED' if ok else 'SOME CHECKS FAILED', f'max RSS {maxrss_gb():.2f} GB')
    sys.exit(0 if ok else 1)

if __name__ == '__main__':
    main()


==> anc/data_pN/code/pn_01_binsums.py <==
#!/usr/bin/env python
"""pn_01_binsums.py [BASE] — one streaming pass over the a_p chunk memmaps: per-curve, per-bin sums in y = p/N.

Provenance.  Date 2026-09-30.  Inputs: BASE/reps.csv (N per representative, ecdata order), BASE/primes.npy, BASE/chunks/
ap_chunk_{k:02d}.npy (int16 memmaps, rows = reps lo..hi-1 of bounds.txt; every chunk must have its .done marker).
Parameters: grids K = 40 (bins (j/40,(j+1)/40], the paper's grid) and K = 100 (bins of width 0.01 on (0,1]); row blocks of
<= 1,000 rows; single process, one BLAS thread; memmap only.
Definitions (per curve E and bin j, over the primes p with N j/K < p <= N (j+1)/K, i.e. y = p/N in bin j; primes p > N are
discarded; "good" = p ∤ N, "bad" = p | N, where the matrix stores a_p of the reduced curve in {0,+-1}):
  S1 = sum_{good} a_p,  S2 = sum_{good} a_p^2,  n = #good,  nbad = #bad,  S1bad = sum_{bad} (stored a_p),
  S1n = sum_{good} a_p/sqrt(p),  S2n = sum_{good} a_p^2/p.
Bin membership is decided in exact integer arithmetic (K p <= N j), so no pair is mis-binned by rounding; the integer-valued
sums are exact in float64 (all |values| < 2^53).
Outputs: BASE/binsums_K40.npz, BASE/binsums_K100.npz (float64 arrays of shape (nreps, K), keys S1,S2,n,nbad,S1bad,S1n,S2n),
BASE/binsums_params.json (parameters, counts, runtime, max RSS).
Method: per row block, cumulative sums along the prime axis and np.searchsorted on K*primes for the K+1 edges N*j; bin sums
are differences of the cumulative sums (np.take_along_axis).  Outputs are written through per-chunk memmaps in
BASE/binsums_work/ (unmapped after each chunk, so RSS stays at the block size), then packed into the .npz files and removed.
"""
import os, sys, time, zipfile, shutil
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from pn_common import *

def main():
    ap = base_parser(__doc__.split('\n')[0])
    ap.add_argument('--block', type=int, default=1000)
    ap.add_argument('--grids', type=int, nargs='+', default=list(GRIDS))
    ap.add_argument('--require-all-done', action='store_true', default=True)
    a = ap.parse_args()
    base = os.path.abspath(a.base); t0 = time.time()
    P = np.load(os.path.join(base, 'primes.npy')).astype(np.int64); nP = len(P)
    assert (np.diff(P) > 0).all() and P[0] == 2
    reps = load_reps(base); N = reps.N.values.astype(np.int64); nrep = len(reps)
    bounds = read_bounds(base)
    assert bounds[0][1] == 0 and bounds[-1][2] == nrep, (bounds[0], bounds[-1], nrep)
    missing = [k for k, lo, hi in bounds if not chunk_done(base, k)]
    if missing:
        log('chunks not complete:', missing); sys.exit(1)
    log(f'base {base}: {nrep} representatives, {nP} primes <= {P[-1]}, {len(bounds)} chunks, block {a.block}, grids {a.grids}')
    work = os.path.join(base, 'binsums_work'); os.makedirs(work, exist_ok=True)
    def wpath(K, q): return os.path.join(work, f'K{K}_{q}.npy')
    for K in a.grids:
        for q in QUANT:
            np.lib.format.open_memmap(wpath(K, q), mode='w+', dtype=np.float64, shape=(nrep, K)).flush()
    invsqrtp = 1.0 / np.sqrt(P.astype(np.float64)); invp = 1.0 / P.astype(np.float64)
    npi_total = np.searchsorted(P, N, side='right')     # #{p <= N} per curve: must equal sum_j (n + nbad)
    spf = spf_table(int(N.max()))     # bad primes from the factorisation of N (primes beyond P[-1] have no column: test_old)
    pairs_total = 0; bad_total = 0; checked = 0
    for k, lo, hi in bounds:
        M = np.load(chunk_path(base, k), mmap_mode='r')
        assert M.shape == (hi - lo, nP) and M.dtype == np.int16, (k, M.shape, M.dtype)
        outs = {(K, q): np.load(wpath(K, q), mmap_mode='r+') for K in a.grids for q in QUANT}
        for s in range(lo, hi, a.block):
            e = min(s + a.block, hi); b = e - s
            A = np.asarray(M[s - lo:e - lo], dtype=np.float64)
            Nb = N[s:e]
            bad = bad_mask(Nb, P, spf)
            good = ~bad
            cs = np.zeros((b, nP + 1))
            idxs = {K: bin_bounds(Nb, P, K) for K in a.grids}
            for K in a.grids: assert (idxs[K][:, -1] == npi_total[s:e]).all()
            AG = A * good
            fields = {'S1': lambda: AG, 'S2': lambda: AG * A, 'n': lambda: good.astype(np.float64), 'nbad': lambda: bad.astype(np.float64),
                      'S1bad': lambda: A * bad, 'S1n': lambda: AG * invsqrtp[None, :], 'S2n': lambda: AG * A * invp[None, :]}
            for q in QUANT:
                np.cumsum(fields[q](), axis=1, out=cs[:, 1:])          # one cumulative sum per quantity, both grids read it
                for K in a.grids:
                    idx = idxs[K]
                    outs[(K, q)][s:e] = np.take_along_axis(cs, idx[:, 1:], 1) - np.take_along_axis(cs, idx[:, :-1], 1)
            K = a.grids[0]
            tot = outs[(K, 'n')][s:e].sum(1) + outs[(K, 'nbad')][s:e].sum(1)
            assert np.array_equal(tot, npi_total[s:e].astype(np.float64)), 'pair count check failed'
            pairs_total += int(outs[(K, 'n')][s:e].sum()); bad_total += int(outs[(K, 'nbad')][s:e].sum()); checked += b
            del A, AG, fields, bad, good, cs
        for o in outs.values(): o.flush()
        del outs, M
        log(f'chunk {k:2d} rows {lo}-{hi} done; good pairs so far {pairs_total:,}, bad {bad_total:,}')
    assert checked == nrep
    # pack the memmaps into npz files (stored, uncompressed), one array mapped at a time
    for K in a.grids:
        fn = os.path.join(base, f'binsums_K{K}.npz')
        with zipfile.ZipFile(fn, 'w', compression=zipfile.ZIP_STORED, allowZip64=True) as zf:
            for q in QUANT:
                arr = np.load(wpath(K, q), mmap_mode='r')
                with zf.open(q + '.npy', 'w', force_zip64=True) as fid:
                    np.lib.format.write_array(fid, arr, allow_pickle=False)
                del arr
        log(f'wrote {fn} ({os.path.getsize(fn) / 2**20:.0f} MB)')
    shutil.rmtree(work)
    params = dict(script='pn_01_binsums.py', date=DATE, base=base, nreps=int(nrep), nprimes=int(nP), pmax=int(P[-1]),
                  grids=a.grids, block=a.block, quantities=QUANT_DOC,
                  bin_definition='bin j = (N j/K, N (j+1)/K] in p, i.e. y=p/N in (j/K,(j+1)/K]; exact integer test K p <= N j',
                  good_pairs=int(pairs_total), bad_pairs=int(bad_total), pairs_with_p_le_N=int(npi_total.sum()),
                  runtime_s=round(time.time() - t0, 1), max_rss_gb=round(maxrss_gb(), 3), final_rss_mb=round(rss_mb(), 1))
    write_json(os.path.join(base, 'binsums_params.json'), params)
    log('DONE', json.dumps({k: v for k, v in params.items() if k not in ('quantities',)}))

if __name__ == '__main__':
    main()


==> anc/data_pN/code/pn_02_analysis.py <==
#!/usr/bin/env python
"""pn_02_analysis.py [BASE] [--B 1000] [--seed 20261001] [--windows all,10000:50000,50001:99999] — murmuration-scale analysis.

Provenance.  Date 2026-09-30.  Inputs: BASE/binsums_K40.npz, BASE/binsums_K100.npz (pn_01), BASE/reps.csv,
scratch/cache/meta100k.parquet (Cremona allbsd invariants: rank, |T|, prod c_p, Omega, L(E,1), |Sha|_an, sign Delta; checked once
against audit/q_data/ecdata_allbsd.parquet for row order).  One curve per isogeny class (Cremona curve 1), so "curve" = "class"
and the curve bootstrap is the isogeny-class bootstrap.  eps = (-1)^rank.  Good primes only (p ∤ N) unless the variant is
"stored" (S1+S1bad)/(n+nbad).  y = p/N; bin j of grid K is (j/K,(j+1)/K].
(A) profiles: pairs-weighted mean a_p (and a_p/sqrt p) per bin for rank-0, rank-1, rank-2 representatives and the
    root-number-weighted all-rank D(y) = sum eps S1 / sum n; conductor windows; cluster SE over curves
    var = sum_E (S1_E - n_E mean)^2 / (sum n)^2; curve bootstrap SE on K = 40.
(B) weighted D_w(y) = sum w eps S1 / sum w n for w in {1, prod c_p, min(prod c_p,8), Omega, |T|^2} (all ranks with eps, and
    rank 0) and w = L(E,1) on rank 0; absolute/relative change vs w = 1, paired curve-bootstrap z, ESS per bin
    ((sum w n)^2/sum (w n)^2 in pairs; (sum w)^2/sum w^2 over curves with n > 0); composition tests (direct
    standardisation of the within-stratum prod c_p-weighted D to the unweighted pair shares) with strata = rank, 40 conductor
    quantiles, (min(#mult,5), min(#add,3)), at every bin of K = 40, bootstrap z.
(C) rank-0 conditioned profiles per bin (quartiles of log L(E,1), log Omega; Tamagawa classes 1/2/3-4/5-8/9-16/>=17; |T|
    classes min(|T|,6); |Sha| = 1 vs >= 4) with cluster SE; per-bin WLS of the per-curve bin mean S1/n on
    [1, log N, log L, log Omega, log prod c_p, log |T|, 1(Delta>0)] with weights n_{E,b}, HC1 SE, in the bases {L,Omega,c,T},
    {L,Omega,Sha,T}, {L,Omega,c,Sha} (log Sha := log L + 2 log T - log Omega - log c exactly), with and without 1(|Sha|>=4);
    the coefficient maps between bases are verified numerically; weighted R^2 and standardised effects beta*sd_w(x).
(D) pairs-weighted Cov(a_p, log X | y) and Corr for X in {L, Omega, prod c_p, |T|, Sha} at rank 0, linearised cluster SE and
    bootstrap SE (K = 40), zero crossings by linear interpolation between bin centres.
(E) compact K = 40 table and pn_summary.json.
Outputs in BASE/results/ (CSV, JSON); figures are made by pn_03_figures.py.  Memory: K = 40 arrays (7 x 140 MB) plus four
scaled copies; K = 100 arrays loaded in two groups; single process, one BLAS thread; RSS logged.
"""
import os, sys, time, gc
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from pn_common import *
import scipy.sparse as sp

SUBSETS = ('rank0', 'rank1', 'rank2', 'all_eps')
LOGS = ('logL', 'logOm', 'logc', 'logT', 'logSha')
BASES = {'LOcT': ('logL', 'logOm', 'logc', 'logT'), 'LOShaT': ('logL', 'logOm', 'logSha', 'logT'), 'LOcSha': ('logL', 'logOm', 'logc', 'logSha')}
CP_CLASS_EDGES = [1.5, 2.5, 4.5, 8.5, 16.5]; CP_CLASS_NAMES = ['1', '2', '3-4', '5-8', '9-16', '>=17']


def ratio(a, b):
    b = np.asarray(b, dtype=np.float64); return np.where(b > 0, np.asarray(a, dtype=np.float64) / np.where(b > 0, b, 1.0), np.nan)


BLK = 50000   # row block for reductions that would otherwise allocate a full (n_curves x K) temporary


def bsum(f, nrows):
    """sum over row blocks of f(slice) (each a (K,) vector); keeps temporaries at BLK x K."""
    out = 0.0
    for s in range(0, nrows, BLK): out = out + f(slice(s, min(s + BLK, nrows)))
    return out


def cluster_se(S1, n, mask, mean, sgn=None):
    """sqrt( sum_E (sgn_E S1_E - n_E mean)^2 ) / sum_E n_E over the curves in mask (float weights 0/1), per bin."""
    w = mask.astype(np.float64)
    if sgn is None: ss = bsum(lambda sl: w[sl] @ ((S1[sl] - n[sl] * mean[None, :]) ** 2), len(w))
    else: ss = bsum(lambda sl: w[sl] @ ((sgn[sl][:, None] * S1[sl] - n[sl] * mean[None, :]) ** 2), len(w))
    return ratio(np.sqrt(ss), w @ n)


def zero_crossings(y, v):
    out = []
    for b in range(len(v) - 1):
        if np.isfinite(v[b]) and np.isfinite(v[b + 1]) and v[b] != 0 and np.sign(v[b]) != np.sign(v[b + 1]):
            out.append(dict(from_bin=b, to_bin=b + 1, y_cross=float(y[b] + (y[b + 1] - y[b]) * v[b] / (v[b] - v[b + 1])), sign_to=int(np.sign(v[b + 1]))))
    return out


def wls_hc1(X, y, w):
    """weighted least squares with HC1 (curves are the units).  returns beta, se, fitted, R2_w, ok"""
    sw = np.sqrt(w); Xw = X * sw[:, None]; yw = y * sw
    k = X.shape[1]
    if len(y) < 5 * k or np.linalg.matrix_rank(Xw) < k: return None
    beta = np.linalg.lstsq(Xw, yw, rcond=None)[0]
    e = y - X @ beta
    G = Xw.T @ Xw; Gi = np.linalg.inv(G)
    Xs = X * (w * e)[:, None]; meat = Xs.T @ Xs
    V = Gi @ meat @ Gi * len(y) / (len(y) - k)
    ybar = (w * y).sum() / w.sum(); R2 = 1 - (w * e * e).sum() / (w * (y - ybar) ** 2).sum()
    return beta, np.sqrt(np.diag(V)), X @ beta, R2


def main():
    ap = base_parser(__doc__.split('\n')[0])
    ap.add_argument('--B', type=int, default=1000, help='bootstrap replicates (reduced automatically to keep the bootstrap under --boot-minutes; never below 300)')
    ap.add_argument('--B-comp', dest='B_comp', type=int, default=300, help='replicates for the composition (stratified) tests, first B_comp of the B')
    ap.add_argument('--boot-minutes', type=float, default=10.0)
    ap.add_argument('--grid', type=int, default=0, help='process one grid (40 or 100) in this process; default both in sequence (not recommended on the full data: freed memory is not returned to the OS, RSS = high-water mark)')
    ap.add_argument('--seed', type=int, default=20261001)
    ap.add_argument('--windows', default='all,10000:50000,50001:99999', help='conductor windows "all,lo:hi,lo:hi" (inclusive)')
    ap.add_argument('--no-allbsd-check', action='store_true')
    a = ap.parse_args(); base = os.path.abspath(a.base); T0 = time.time()
    RES = os.path.join(base, 'results'); os.makedirs(RES, exist_ok=True)
    reps = load_reps(base); meta = load_meta_for_reps(reps, check_allbsd=not a.no_allbsd_check); nc = len(reps)
    log(f'base {base}: {nc} representatives; allbsd row-order check {"done" if not a.no_allbsd_check else "skipped"}')
    N = meta.N.values.astype(np.float64); rank = meta['rank'].values; eps = np.where(rank % 2 == 0, 1.0, -1.0)
    tors = meta.tors.values.astype(np.float64); cp = meta.cp.values.astype(np.float64); om = meta.om.values.astype(np.float64)
    L1 = meta.L1.values.astype(np.float64); sha = meta.sha.values.astype(np.float64); dsign = meta.dsign.values
    r0 = rank == 0
    nmult, nadd = reduction_counts(meta.N.values)
    windows = {}
    for wtxt in a.windows.split(','):
        if wtxt == 'all': windows['all'] = np.ones(nc, bool)
        else:
            lo, hi = map(float, wtxt.split(':')); windows[f'N{int(lo)}-{int(hi)}'] = (N >= lo) & (N <= hi)
    masks = {'rank0': r0, 'rank1': rank == 1, 'rank2': rank == 2, 'all_eps': np.ones(nc, bool)}
    log('rank counts:', {k: int(v.sum()) for k, v in masks.items()}, 'windows:', {k: int(v.sum()) for k, v in windows.items()})
    # logs at rank 0 (NaN elsewhere); log Sha by the exact identity
    with np.errstate(divide='ignore', invalid='ignore'):
        lv = {'logL': np.where(r0, np.log(L1), np.nan), 'logOm': np.log(om), 'logc': np.log(cp), 'logT': np.log(tors)}
    lv['logSha'] = lv['logL'] + 2 * lv['logT'] - lv['logOm'] - lv['logc']
    sha_dev = float(np.nanmax(np.abs(lv['logSha'][r0] - np.log(sha[r0])))) if r0.any() else float('nan')
    log(f'max |log Sha(identity) - log Sha(Cremona)| at rank 0: {sha_dev:.2e}')
    logN = np.log(N); dpos = (dsign > 0).astype(np.float64); sha4 = (np.round(sha) >= 4).astype(np.float64)
    weights = {'unit': np.ones(nc), 'cp': cp, 'cp8': np.minimum(cp, 8.0), 'om': om, 'T2': tors ** 2, 'L1': np.where(r0, L1, 0.0)}
    WSUB = {'all_eps': ['unit', 'cp', 'cp8', 'om', 'T2'], 'rank0': ['unit', 'cp', 'cp8', 'om', 'T2', 'L1']}
    # rank-0 groups for (C)
    groups = {}
    if r0.sum() >= 8:
        for v, nm in (('logL', 'logL_quartile'), ('logOm', 'logOm_quartile')):
            q = np.nanquantile(lv[v][r0], [.25, .5, .75]); g = np.searchsorted(q, lv[v], side='right'); g[~r0] = -1
            groups[nm] = (g, ['Q1', 'Q2', 'Q3', 'Q4'], q)
    g = np.searchsorted(CP_CLASS_EDGES, cp, side='right'); g[~r0] = -1; groups['cp_class'] = (g, CP_CLASS_NAMES, CP_CLASS_EDGES)
    g = np.minimum(tors, 6).astype(int) - 1; g[~r0] = -1; groups['T_class'] = (g, ['1', '2', '3', '4', '5', '>=6'], None)
    g = np.where(sha4 > 0, 1, 0); g[~r0] = -1; groups['sha_class'] = (g, ['Sha=1', 'Sha>=4'], None)
    # composition strata
    strata = {}
    strata['rank'] = np.minimum(rank, 3)
    qN = np.quantile(N, np.arange(1, 40) / 40); strata['N_quantile40'] = np.searchsorted(qN, N, side='right')
    strata['mult_add'] = np.minimum(nmult, 5) * 10 + np.minimum(nadd, 3)
    for k_, v_ in strata.items(): strata[k_] = pd.factorize(v_)[0]
    summary = dict(script='pn_02_analysis.py', date=DATE, base=base, n_reps=int(nc), rank_counts={k: int(v.sum()) for k, v in masks.items()},
                   windows={k: int(v.sum()) for k, v in windows.items()}, logSha_identity_max_dev=sha_dev, seed=a.seed, grids=list(GRIDS))

    # ------------------------------------------------------------------ bootstrap column registry (shared with point estimates)
    class Cols:
        def __init__(s): s.v = []; s.ix = {}
        def add(s, name, vec):
            if name not in s.ix: s.ix[name] = len(s.v); s.v.append(np.asarray(vec, dtype=np.float64))
            return name
        def matrix(s): return np.column_stack(s.v)
    C = Cols()
    for sub in SUBSETS:
        for wn, wm in windows.items():
            m = (masks[sub] & wm).astype(np.float64); C.add(f'm_{sub}_{wn}', m)
            if sub == 'all_eps': C.add(f'e_{sub}_{wn}', m * eps)
    for sub in ('all_eps', 'rank0'):
        for wn in WSUB[sub]:
            w = weights[wn] * masks[sub]; C.add(f'wd_{wn}_{sub}', w); C.add(f'wn_{wn}_{sub}', w * (eps if sub == 'all_eps' else 1.0))
    for v in LOGS:
        lvv = np.where(r0, lv[v], 0.0); C.add(f'l_{v}', lvv); C.add(f'l2_{v}', lvv * lvv)
    CM = C.matrix(); log(f'column matrix {CM.shape} ({CM.nbytes / 2**20:.0f} MB)')
    IND = {}   # sparse stratum indicators
    for sn, st in strata.items(): IND[sn] = sp.csr_matrix((np.ones(nc), (st, np.arange(nc))), shape=(st.max() + 1, nc))
    comp_vecs = {'all_eps': dict(n=np.ones(nc), num=cp * eps, den=cp), 'rank0': dict(n=r0.astype(np.float64), num=cp * r0, den=cp * r0)}

    def gemms(Z, m=None):
        G = {}
        for key in ('S1', 'n', 'S1n', 'S2'):
            if key in Z: G[key] = CM.T @ (Z[key] if m is None else Z[key] * m[:, None])
        return G

    def comp_stats(Z, m=None):
        """adjusted (composition-fixed) prod c_p-weighted D per (subset, strata) and bin; plus the subset's unweighted shares"""
        out = {}
        for sub, vv in comp_vecs.items():
            nn = Z['n'] * (vv['n'] if m is None else vv['n'] * m)[:, None]
            tot = nn.sum(0)
            for sn, I in IND.items():
                if sub == 'rank0' and sn == 'rank': continue
                cnt = I @ nn; num = I @ (Z['S1'] * (vv['num'] if m is None else vv['num'] * m)[:, None]); den = I @ (Z['n'] * (vv['den'] if m is None else vv['den'] * m)[:, None])
                share = ratio(cnt, tot[None, :]); Ds = ratio(num, den)
                out[f'adj_{sub}_{sn}'] = np.nansum(np.where(den > 0, share * Ds, 0.0), axis=0)
        return out

    def stats(G, K):
        """all bootstrapped statistics from the GEMM results"""
        out = {}
        for sub in SUBSETS:
            for wn in windows:
                num_key = f'e_{sub}_{wn}' if sub == 'all_eps' else f'm_{sub}_{wn}'
                den = G['n'][C.ix[f'm_{sub}_{wn}']]
                out[f'prof_raw_{sub}_{wn}'] = ratio(G['S1'][C.ix[num_key]], den)
                if 'S1n' in G: out[f'prof_norm_{sub}_{wn}'] = ratio(G['S1n'][C.ix[num_key]], den)
        for sub in ('all_eps', 'rank0'):
            for wn in WSUB[sub]:
                out[f'Dw_{sub}_{wn}'] = ratio(G['S1'][C.ix[f'wn_{wn}_{sub}']], G['n'][C.ix[f'wd_{wn}_{sub}']])
        if 'S2' in G:
            den = G['n'][C.ix['m_rank0_all']]; abar = ratio(G['S1'][C.ix['m_rank0_all']], den); var_a = ratio(G['S2'][C.ix['m_rank0_all']], den) - abar ** 2
            for v in LOGS:
                lbar = ratio(G['n'][C.ix[f'l_{v}']], den); var_l = ratio(G['n'][C.ix[f'l2_{v}']], den) - lbar ** 2
                cov = ratio(G['S1'][C.ix[f'l_{v}']], den) - abar * lbar
                out[f'cov_{v}'] = cov
                with np.errstate(invalid='ignore', divide='ignore'): out[f'corr_{v}'] = cov / np.sqrt(var_a * var_l)
        return out

    def flatten(d): names = list(d); return names, np.concatenate([d[k] for k in names])

    boot_se = {}; boot_rep = None; boot_names = None; B_used = 0
    # ================================================================== per grid
    grids_to_run = [a.grid] if a.grid else list(GRIDS)
    for K in grids_to_run:
        ylo, yhi, yc = grid_edges(K)
        # staged loading: at most three (n_curves x K) arrays live at any time at K = 100 (350 MB each), four at K = 40 (140 MB)
        Zb = load_binsums(base, K, ('nbad', 'S1bad')); log(f'--- K = {K}: loaded nbad, S1bad')
        pairs_bad = Zb['nbad'].sum(0)
        def mask_vecs(sub, wm):
            m = masks[sub] & wm; u = m.astype(np.float64); return u * (eps if sub == 'all_eps' else 1.0), u
        stored_bad = {}
        for sub in SUBSETS:
            for wn, wm in windows.items():
                v, u = mask_vecs(sub, wm); stored_bad[(sub, wn)] = (v @ Zb['S1bad'], u @ Zb['nbad'])
        nbad_bins = {wn: wm.astype(np.float64) @ Zb['nbad'] for wn, wm in windows.items()}
        del Zb; gc.collect()
        Z = load_binsums(base, K, ('S1', 'n')); log(f'K = {K}: loaded S1, n')
        pairs_good = Z['n'].sum(0)
        stored = {}   # stored-entries variant of the profiles (point estimates): (S1 + S1bad) / (n + nbad)
        for sub in SUBSETS:
            for wn, wm in windows.items():
                v, u = mask_vecs(sub, wm); sb, nb = stored_bad[(sub, wn)]
                stored[(sub, wn)] = ratio(v @ Z['S1'] + sb, u @ Z['n'] + nb)
        G0 = {'S1': CM.T @ Z['S1'], 'n': CM.T @ Z['n']}
        se_cl = {}   # cluster SEs of the profiles, computed while the needed array is live
        def profile_se(variant, S):
            for sub in SUBSETS:
                for wn, wm in windows.items():
                    m = masks[sub] & wm; num_key = f'e_{sub}_{wn}' if sub == 'all_eps' else f'm_{sub}_{wn}'
                    mean = ratio(G0[variant_key[variant]][C.ix[num_key]], G0['n'][C.ix[f'm_{sub}_{wn}']])
                    se_cl[(variant, sub, wn)] = cluster_se(S, Z['n'], m, mean, eps if sub == 'all_eps' else None)
        variant_key = {'raw': 'S1', 'norm': 'S1n'}
        profile_se('raw', Z['S1'])
        for key in ('S1n', 'S2'):
            Z[key] = load_binsums(base, K, (key,))[key]; G0[key] = CM.T @ Z[key]; log(f'K = {K}: loaded {key}')
            if key == 'S1n': profile_se('norm', Z['S1n'])
            if K != 40: del Z[key]; gc.collect()     # K = 40 keeps all four for the bootstrap GEMMs
        P0 = stats(G0, K); comp0 = comp_stats(Z) if K == 40 else None
        # ---------------------------------------------------------------- bootstrap (K = 40)
        if K == 40:
            rng = np.random.default_rng(a.seed); reps_list = []; comp_list = []; t_b = time.time(); B = a.B; B_comp = min(a.B_comp, B)
            t_main = 0.0; t_comp = 0.0
            CMm = np.empty_like(CM)   # the class counts scale the column matrix (165 MB), not the data arrays
            for r in range(B):
                t0_ = time.time()
                m = np.bincount(rng.integers(0, nc, nc), minlength=nc).astype(np.float64)
                np.multiply(CM, m[:, None], out=CMm)
                Gm = {k: CMm.T @ Z[k] for k in ('S1', 'n', 'S1n', 'S2')}
                nm_, vec = flatten(stats(Gm, K)); reps_list.append(vec); t1_ = time.time(); t_main += t1_ - t0_
                if r < B_comp:   # composition tests (sparse stratum products) on the first B_comp replicates, same class counts
                    cn_, cvec = flatten(comp_stats(Z, m)); comp_list.append(cvec); t_comp += time.time() - t1_
                if r == 19:
                    pm = t_main / 20; pc = t_comp / 20
                    B = int(min(a.B, max(300, (a.boot_minutes * 60 - B_comp * pc) / pm))); B_comp = min(B_comp, B)
                    log(f'bootstrap: {pm:.2f} s/replicate (main) + {pc:.2f} s (composition) -> B = {B}, B_comp = {B_comp}')
                if r + 1 >= B: break
            B_used = len(reps_list); boot_names = nm_; boot_rep = np.array(reps_list); comp_rep = np.array(comp_list); comp_names = cn_; B_comp = len(comp_list)
            del CMm; gc.collect()
            log(f'bootstrap done: B = {B_used}, B_comp = {B_comp}, {time.time() - t_b:.0f} s, max RSS {maxrss_gb():.2f} GB')
            # unpack replicate columns by name
            off = {}; o = 0
            for k in boot_names: off[k] = slice(o, o + K); o += K
            def rep_col(name): return boot_rep[:, off[name]]
            coff = {}; o = 0
            for k in comp_names: coff[k] = slice(o, o + K); o += K
            def crep_col(name): return comp_rep[:, coff[name]]
        # ---------------------------------------------------------------- (A) profiles
        rows = []
        for sub in SUBSETS:
            for wn, wm in windows.items():
                m = masks[sub] & wm
                for variant in ('raw', 'norm', 'stored'):
                    if variant == 'stored': mean = stored[(sub, wn)]; se = np.full(K, np.nan)
                    else:
                        mean = P0[f'prof_{variant}_{sub}_{wn}']; se = se_cl[(variant, sub, wn)]
                    seb = rep_col(f'prof_{variant}_{sub}_{wn}').std(0, ddof=1) if (K == 40 and variant != 'stored') else np.full(K, np.nan)
                    for b in range(K):
                        rows.append(dict(grid=K, variant=variant, subset=sub, window=wn, bin=b, y_lo=ylo[b], y_hi=yhi[b], y_ctr=yc[b],
                                         pairs=int(Z['n'][m, b].sum()), pairs_bad=int(nbad_bins[wn][b]) if sub == 'all_eps' else np.nan, curves=int((Z['n'][m, b] > 0).sum()),
                                         mean=mean[b], se_cluster=se[b], se_boot=seb[b]))
        dfA = pd.DataFrame(rows); dfA.to_csv(os.path.join(RES, f'pnA_profiles_K{K}.csv'), index=False)
        if K == 40:   # agreement of the cluster formula with the curve bootstrap
            for sub in ('rank0', 'rank1', 'all_eps'):
                x = dfA[(dfA.variant == 'raw') & (dfA.window == 'all') & (dfA.subset == sub)]; q = (x.se_boot / x.se_cluster).replace([np.inf, -np.inf], np.nan).dropna()
                summary[f'K40_se_boot_over_se_cluster_{sub}'] = dict(median=float(q.median()), min=float(q.min()), max=float(q.max()), n_bins=int(len(q)))
                log(f'(A) K=40 {sub}: se_boot/se_cluster over {len(q)} bins: median {q.median():.3f}, range [{q.min():.3f}, {q.max():.3f}]')
        if 'S1n' in Z: del Z['S1n']; gc.collect()    # not needed after the profiles (the K = 40 bootstrap, above, has used it)
        prof0 = P0['prof_raw_rank0_all']; crossA = zero_crossings(yc, prof0); crossD = zero_crossings(yc, P0['prof_raw_all_eps_all'])
        summary[f'K{K}_rank0_profile_first8'] = np.round(prof0[:8], 4); summary[f'K{K}_rank0_zero_crossings'] = crossA[:4]
        summary[f'K{K}_D_eps_first8'] = np.round(P0['prof_raw_all_eps_all'][:8], 4); summary[f'K{K}_D_eps_zero_crossings'] = crossD[:4]
        log(f'(A) K={K} rank-0 profile first 8 bins: {np.round(prof0[:8], 3)}; first zero crossing y = {crossA[0]["y_cross"] if crossA else None}')
        log(f'(A) K={K} D(y) eps-weighted first 8 bins: {np.round(P0["prof_raw_all_eps_all"][:8], 3)}; pairs good {int(pairs_good.sum()):,}, bad {int(pairs_bad.sum()):,}')
        # ---------------------------------------------------------------- (B) weighted densities
        rows = []
        for sub in ('all_eps', 'rank0'):
            D1 = P0[f'Dw_{sub}_unit']
            for wn in WSUB[sub]:
                Dw = P0[f'Dw_{sub}_{wn}']; w = weights[wn] * masks[sub]
                ess_p = ratio((w @ Z['n']) ** 2, bsum(lambda sl: (w[sl] ** 2) @ (Z['n'][sl] ** 2), nc))
                pos = lambda sl: (Z['n'][sl] > 0).astype(np.float64)
                ess_c = ratio(bsum(lambda sl: w[sl] @ pos(sl), nc) ** 2, bsum(lambda sl: (w[sl] ** 2) @ pos(sl), nc))
                if K == 40 and wn != 'unit':
                    d = rep_col(f'Dw_{sub}_{wn}') - rep_col(f'Dw_{sub}_unit'); sed = d.std(0, ddof=1)
                else: sed = np.full(K, np.nan)
                for b in range(K):
                    rows.append(dict(grid=K, subset=sub, weight=wn, bin=b, y_lo=ylo[b], y_hi=yhi[b], y_ctr=yc[b], pairs=int(Z['n'][masks[sub], b].sum()),
                                     D_unit=D1[b], D_w=Dw[b], diff=Dw[b] - D1[b], rel_pct=100 * (Dw[b] - D1[b]) / abs(D1[b]) if D1[b] != 0 else np.nan,
                                     se_diff_boot=sed[b], z=(Dw[b] - D1[b]) / sed[b] if sed[b] > 0 else np.nan, ess_pairs=ess_p[b], ess_curves=ess_c[b]))
        dfB = pd.DataFrame(rows); dfB.to_csv(os.path.join(RES, f'pnB_weighted_K{K}.csv'), index=False)
        for sub in ('all_eps', 'rank0'):
            x = dfB[(dfB.subset == sub) & (dfB.weight == 'cp')]
            log(f'(B) K={K} {sub} prod c_p weight, first 6 bins rel% (z): ' + ' '.join(f'{r.rel_pct:+.0f}%({r.z:+.1f})' for r in x.head(6).itertuples()))
        if K == 40:
            rows = []
            for sub in ('all_eps', 'rank0'):
                D1 = P0[f'Dw_{sub}_unit']; Dc = P0[f'Dw_{sub}_cp']
                for sn in strata:
                    if sub == 'rank0' and sn == 'rank': continue
                    adj = comp0[f'adj_{sub}_{sn}']; d = crep_col(f'adj_{sub}_{sn}') - rep_col(f'Dw_{sub}_unit')[:B_comp]; sed = d.std(0, ddof=1)
                    for b in range(K):
                        rows.append(dict(subset=sub, strata=sn, n_strata=int(IND[sn].shape[0]), bin=b, y_ctr=yc[b], D_unit=D1[b], change_total=Dc[b] - D1[b],
                                         change_adjusted=adj[b] - D1[b], se_adjusted_boot=sed[b], z_adjusted=(adj[b] - D1[b]) / sed[b] if sed[b] > 0 else np.nan))
            dfBc = pd.DataFrame(rows); dfBc.to_csv(os.path.join(RES, 'pnB_composition_K40.csv'), index=False)
            for sub in ('all_eps', 'rank0'):
                for sn in strata:
                    if sub == 'rank0' and sn == 'rank': continue
                    x = dfBc[(dfBc.subset == sub) & (dfBc.strata == sn)].head(4)
                    log(f'(B) composition {sub:8s} {sn:13s}: total change bins 0-3 ' + ' '.join(f'{v:+.3f}' for v in x.change_total) + ' | adjusted ' + ' '.join(f'{v:+.3f}({z:+.1f})' for v, z in zip(x.change_adjusted, x.z_adjusted)))
            summary['K40_cp_weight_first4_all_eps'] = dfB[(dfB.subset == 'all_eps') & (dfB.weight == 'cp')].head(4)[['rel_pct', 'z']].round(2).values.tolist()
            summary['K40_cp_weight_first4_rank0'] = dfB[(dfB.subset == 'rank0') & (dfB.weight == 'cp')].head(4)[['rel_pct', 'z']].round(2).values.tolist()
            summary['K40_composition_mult_add_first4_all_eps'] = dfBc[(dfBc.subset == 'all_eps') & (dfBc.strata == 'mult_add')].head(4)[['change_total', 'change_adjusted', 'z_adjusted']].round(3).values.tolist()
        # ---------------------------------------------------------------- (C) conditioned profiles
        rows = []
        for gname, (gid, gnames, gq) in groups.items():
            means = {}
            for gi, gn in enumerate(gnames):
                m = gid == gi
                if m.sum() == 0: continue
                mf = m.astype(np.float64); mean = ratio(mf @ Z['S1'], mf @ Z['n']); se = cluster_se(Z['S1'], Z['n'], m, mean); means[gn] = (mean, se)
                for b in range(K):
                    rows.append(dict(grid=K, variable=gname, group=gn, n_group=int(m.sum()), bin=b, y_ctr=yc[b], pairs=int(Z['n'][m, b].sum()), curves=int((Z['n'][m, b] > 0).sum()), mean=mean[b], se_cluster=se[b]))
            if len(means) >= 2:
                (m1, s1), (m2, s2) = means[list(means)[0]], means[list(means)[-1]]
                for b in range(K):
                    rows.append(dict(grid=K, variable=gname, group=f'{list(means)[-1]}-{list(means)[0]}', n_group=np.nan, bin=b, y_ctr=yc[b], pairs=np.nan, curves=np.nan, mean=m2[b] - m1[b], se_cluster=np.sqrt(s1[b] ** 2 + s2[b] ** 2)))
        dfC = pd.DataFrame(rows); dfC.to_csv(os.path.join(RES, f'pnC_conditioned_K{K}.csv'), index=False)
        # ---------------------------------------------------------------- (C) per-bin regressions
        rows = []; chk = []
        r0f = r0.astype(np.float64); i0 = C.ix['m_rank0_all']; sd_ap = np.sqrt(np.maximum(ratio(G0['S2'][i0], G0['n'][i0]) - P0['prof_raw_rank0_all'] ** 2, 0))
        for b in range(K):
            m = r0 & (Z['n'][:, b] > 0)
            if m.sum() < 50: continue
            y = Z['S1'][m, b] / Z['n'][m, b]; w = Z['n'][m, b]
            cols = {'logN': logN[m], 'dpos': dpos[m], 'sha4': sha4[m]}
            for v in LOGS: cols[v] = lv[v][m]
            fits = {}
            for bname, bterms in BASES.items():
                for spec in ('base', 'sha4'):
                    terms = ['const', 'logN'] + list(bterms) + ['dpos'] + (['sha4'] if spec == 'sha4' else [])
                    X = np.column_stack([np.ones(m.sum())] + [cols[t] for t in terms[1:]])
                    f = wls_hc1(X, y, w)
                    if f is None:
                        for t in terms: rows.append(dict(grid=K, bin=b, y_ctr=yc[b], basis=bname, spec=spec, term=t, beta=np.nan, se_hc1=np.nan, t=np.nan, sd_w_x=np.nan, std_effect=np.nan, std_effect_over_sd_ap=np.nan, n_curves=int(m.sum()), pairs=int(w.sum()), R2_w=np.nan, status='singular'))
                        continue
                    beta, se, fit, R2 = f; fits[(bname, spec)] = (dict(zip(terms, beta)), fit, dict(zip(terms, beta / se)))
                    xm = (w[:, None] * X).sum(0) / w.sum(); sdx = np.sqrt((w[:, None] * (X - xm) ** 2).sum(0) / w.sum())
                    for j, t in enumerate(terms):
                        rows.append(dict(grid=K, bin=b, y_ctr=yc[b], basis=bname, spec=spec, term=t, beta=beta[j], se_hc1=se[j], t=beta[j] / se[j], sd_w_x=sdx[j], std_effect=beta[j] * sdx[j],
                                         std_effect_over_sd_ap=beta[j] * sdx[j] / sd_ap[b] if sd_ap[b] > 0 else np.nan, n_curves=int(m.sum()), pairs=int(w.sum()), R2_w=R2, status='ok'))
            # reparametrisation check: predicted coefficients of the two other bases from {L,Om,c,T}
            for spec in ('base', 'sha4'):
                if all(k in fits for k in [('LOcT', spec), ('LOShaT', spec), ('LOcSha', spec)]):
                    b1, f1, t1 = fits[('LOcT', spec)]; b2, f2, t2 = fits[('LOShaT', spec)]; b3, f3, t3 = fits[('LOcSha', spec)]
                    pred2 = {'logL': b1['logL'] + b1['logc'], 'logOm': b1['logOm'] - b1['logc'], 'logSha': -b1['logc'], 'logT': b1['logT'] + 2 * b1['logc']}
                    pred3 = {'logL': b1['logL'] - b1['logT'] / 2, 'logOm': b1['logOm'] + b1['logT'] / 2, 'logc': b1['logc'] + b1['logT'] / 2, 'logSha': b1['logT'] / 2}
                    d2 = max(abs(pred2[k] - b2[k]) for k in pred2); d3 = max(abs(pred3[k] - b3[k]) for k in pred3)
                    dfit = max(np.abs(f1 - f2).max(), np.abs(f1 - f3).max())
                    chk.append(dict(grid=K, bin=b, spec=spec, max_abs_dbeta_LOShaT=d2, max_abs_dbeta_LOcSha=d3, max_abs_dfitted=dfit,
                                    dt_sha_vs_minus_c=abs(t2['logSha'] + t1['logc']), dt_c_LOcSha_vs_T_LOShaT=abs(t3['logc'] - t2['logT']), n_curves=int(m.sum())))
        dfR = pd.DataFrame(rows); dfR.to_csv(os.path.join(RES, f'pnC_regression_K{K}.csv'), index=False)
        dfK = pd.DataFrame(chk); dfK.to_csv(os.path.join(RES, f'pnC_reparam_check_K{K}.csv'), index=False)
        if len(dfK):
            mx = dfK[['max_abs_dbeta_LOShaT', 'max_abs_dbeta_LOcSha', 'max_abs_dfitted', 'dt_sha_vs_minus_c', 'dt_c_LOcSha_vs_T_LOShaT']].max()
            summary[f'K{K}_reparam_check_max'] = mx.to_dict(); summary[f'K{K}_reparam_check_pass_1e-10'] = bool(mx[['max_abs_dbeta_LOShaT', 'max_abs_dbeta_LOcSha']].max() < 1e-10)
            log(f'(C) K={K} reparametrisation check over {len(dfK)} (bin, spec): max|dbeta| {mx.iloc[0]:.2e} / {mx.iloc[1]:.2e}, max|dfit| {mx.iloc[2]:.2e}, max|dt| {max(mx.iloc[3], mx.iloc[4]):.2e} -> {"PASS" if summary[f"K{K}_reparam_check_pass_1e-10"] else "FAIL"} (1e-10)')
        else:
            summary[f'K{K}_reparam_check_pass_1e-10'] = None; log(f'(C) K={K}: reparametrisation check not available (singular Sha bases or too few curves)')
        okR = dfR[dfR.status == 'ok']
        for bname in BASES:
            x = okR[(okR.basis == bname) & (okR.spec == 'base')]
            if len(x):
                summary[f'K{K}_{bname}_n_bins_abs_t_gt3'] = {t: int((x[x.term == t].t.abs() > 3).sum()) for t in x.term.unique() if t != 'const'}
                summary[f'K{K}_{bname}_n_bins_fitted'] = int(x.bin.nunique())
        x = okR[(okR.spec == 'sha4') & (okR.term == 'sha4') & (okR.basis == 'LOcT')]
        if len(x):
            i = x.t.abs().idxmax(); summary[f'K{K}_sha4_indicator'] = dict(n_bins=int(len(x)), n_abs_t_gt3=int((x.t.abs() > 3).sum()), max_abs_t=float(x.t.abs().max()), bin_of_max=int(x.loc[i, 'bin']), y_of_max=float(x.loc[i, 'y_ctr']), t_first6=np.round(x.t.values[:6], 2))
            log(f'(C) K={K} 1(Sha>=4) indicator: t at first 6 bins {np.round(x.t.values[:6], 2)}; |t|>3 at {int((x.t.abs() > 3).sum())} of {len(x)} bins; max |t| {x.t.abs().max():.1f} at y={x.loc[i, "y_ctr"]:.3f}')
        x = okR[(okR.spec == 'base') & (okR.basis == 'LOcT')]
        if len(x):
            for t in ('logL', 'logOm', 'logc', 'logT', 'dpos'):
                xt = x[x.term == t]; log(f'(C) K={K} t({t}) first 6 bins: {np.round(xt.t.values[:6], 1)}; |t|>3 at {int((xt.t.abs() > 3).sum())} of {len(xt)} bins')
            summary[f'K{K}_LOcT_t_first6'] = {t: np.round(x[x.term == t].t.values[:6], 2) for t in ('logL', 'logOm', 'logc', 'logT', 'dpos')}
            summary[f'K{K}_R2_first6'] = np.round(x[x.term == 'logL'].R2_w.values[:6], 4)
        # ---------------------------------------------------------------- (D) covariances
        rows = []; sc = []
        den = r0f @ Z['n']; abar = P0['prof_raw_rank0_all']
        for v in LOGS:
            lvv = np.where(r0, lv[v], 0.0); lbar = ratio(lvv @ Z['n'], den)
            cov = P0[f'cov_{v}']; corr = P0[f'corr_{v}']
            def sq_infl(sl):   # sum over the block's rank-0 curves of the squared influence term of the covariance
                cE = (lvv[sl][:, None] - lbar[None, :]) * (Z['S1'][sl] - Z['n'][sl] * abar[None, :]) - Z['n'][sl] * cov[None, :]
                return r0f[sl] @ (cE ** 2)
            se_lin = ratio(np.sqrt(bsum(sq_infl, nc)), den)
            seb = rep_col(f'cov_{v}').std(0, ddof=1) if K == 40 else np.full(K, np.nan)
            sebc = rep_col(f'corr_{v}').std(0, ddof=1) if K == 40 else np.full(K, np.nan)
            for b in range(K):
                rows.append(dict(grid=K, variable=v, bin=b, y_lo=ylo[b], y_hi=yhi[b], y_ctr=yc[b], pairs=int(den[b]), cov=cov[b], corr=corr[b], se_cov_lin=se_lin[b], se_cov_boot=seb[b],
                                 z_cov=cov[b] / se_lin[b] if se_lin[b] > 0 else np.nan, se_corr_boot=sebc[b]))
            for c in zero_crossings(yc, cov): sc.append(dict(grid=K, statistic=f'cov_{v}', **c))
        for c in crossA: sc.append(dict(grid=K, statistic='rank0_profile', **c))
        for c in crossD: sc.append(dict(grid=K, statistic='D_eps', **c))
        dfD = pd.DataFrame(rows); dfD.to_csv(os.path.join(RES, f'pnD_cov_K{K}.csv'), index=False)
        pd.DataFrame(sc).to_csv(os.path.join(RES, f'pnD_sign_changes_K{K}.csv'), index=False)
        x = dfD[dfD.variable == 'logL']; xcov = x['cov'].values; xcross = [round(c['y_cross'], 4) for c in zero_crossings(yc, xcov)][:3]
        log(f'(D) K={K} Cov(a_p, log L | y) first 8 bins: {np.round(xcov[:8], 3)} (z {np.round(x.z_cov.values[:8], 1)}); zero crossings y = {xcross}')
        summary[f'K{K}_cov_logL_first8'] = np.round(xcov[:8], 4); summary[f'K{K}_cov_logL_zero_crossings'] = zero_crossings(yc, xcov)[:3]
        summary[f'K{K}_corr_logL_first8'] = np.round(x['corr'].values[:8], 4)
        for v in LOGS[1:]:
            summary[f'K{K}_cov_{v}_first4'] = np.round(dfD[dfD.variable == v]['cov'].values[:4], 4)
        # ---------------------------------------------------------------- (E) compact table (K = 40)
        if K == 40:
            t = pd.DataFrame(dict(bin=range(K), y_lo=ylo, y_hi=yhi, pairs_good=pairs_good.astype(int), pairs_bad=pairs_bad.astype(int)))
            pa = dfA[(dfA.variant == 'raw') & (dfA.window == 'all')]
            for sub, nm in (('all_eps', 'D_eps'), ('rank0', 'r0'), ('rank1', 'r1')):
                x = pa[pa.subset == sub].set_index('bin'); t[nm] = x['mean'].values; t[nm + '_se'] = x.se_cluster.values; t[nm + '_se_boot'] = x.se_boot.values
            for wn in ('cp', 'cp8', 'om', 'T2'):
                x = dfB[(dfB.subset == 'all_eps') & (dfB.weight == wn)].set_index('bin'); t[f'{wn}_rel_pct'] = x.rel_pct.values; t[f'{wn}_z'] = x.z.values
            x = dfB[(dfB.subset == 'rank0') & (dfB.weight == 'L1')].set_index('bin'); t['r0_L1_rel_pct'] = x.rel_pct.values; t['r0_L1_z'] = x.z.values
            x = dfBc[(dfBc.subset == 'all_eps') & (dfBc.strata == 'mult_add')].set_index('bin'); t['cp_change_adj_multadd'] = x.change_adjusted.values; t['cp_change_adj_multadd_z'] = x.z_adjusted.values
            x = dfD[dfD.variable == 'logL'].set_index('bin'); t['cov_logL'] = x['cov'].values; t['cov_logL_z'] = x.z_cov.values; t['corr_logL'] = x['corr'].values
            for term in ('logL', 'logOm', 'logc', 'logT', 'dpos'):
                x = dfR[(dfR.basis == 'LOcT') & (dfR.spec == 'base') & (dfR.term == term)].set_index('bin'); t[f't_{term}'] = x.t.reindex(range(K)).values
            x = dfR[(dfR.basis == 'LOcT') & (dfR.spec == 'sha4') & (dfR.term == 'sha4')].set_index('bin'); t['t_sha4'] = x.t.reindex(range(K)).values
            x = dfR[(dfR.basis == 'LOcT') & (dfR.spec == 'base') & (dfR.term == 'logL')].set_index('bin'); t['R2_w'] = x.R2_w.reindex(range(K)).values; t['n_curves_reg'] = x.n_curves.reindex(range(K)).values
            t.to_csv(os.path.join(RES, 'pnE_summary_K40.csv'), index=False)
        summary[f'K{K}_runtime_s'] = round(time.time() - T0, 1); summary[f'K{K}_max_rss_gb'] = round(maxrss_gb(), 3)
        del Z, G0, P0; gc.collect(); log(f'K = {K} done; max RSS {maxrss_gb():.2f} GB')
    if 40 in grids_to_run: summary.update(B_bootstrap=int(B_used), B_composition=int(B_comp))
    write_json(os.path.join(RES, f'pn_summary_K{"_".join(map(str, grids_to_run))}.json'), summary)
    import glob
    merged = {}
    for f in sorted(glob.glob(os.path.join(RES, 'pn_summary_K*.json'))): merged.update(json.load(open(f)))
    summary = merged; B_used = summary.get('B_bootstrap', 0)
    summary.update(runtime_s=round(time.time() - T0, 1), max_rss_gb=round(maxrss_gb(), 3))
    try: bp = json.load(open(os.path.join(base, 'binsums_params.json'))); summary['binsums_params'] = {k: bp[k] for k in ('pmax', 'nprimes', 'good_pairs', 'bad_pairs', 'runtime_s', 'max_rss_gb')}
    except Exception: bp = {'pmax': '?'}
    def first(key, k=4):
        v = summary.get(key); return list(np.round(np.asarray(v[:k], dtype=float), 4)) if v is not None else None
    def cross(key):
        v = summary.get(key); return [round(c['y_cross'], 4) for c in v] if v else None
    summary['paragraph'] = (f"{nc} isogeny-class representatives (Cremona curve 1, N<1e5), a_p at the primes p<=min(N,{bp['pmax']}); y=p/N in {GRIDS[0]} and {GRIDS[1]} bins; good primes only. "
                            f"Rank-0 profile K=100 first bins {first('K100_rank0_profile_first8')}, zero crossings y={cross('K100_rank0_zero_crossings')}. "
                            f"Cov(a_p, log L | y) at rank 0 (K=100) first bins {first('K100_cov_logL_first8')}, zero crossings {cross('K100_cov_logL_zero_crossings')}. "
                            f"Tamagawa weighting (K=40, all ranks with eps) first four bins rel%/z {summary.get('K40_cp_weight_first4_all_eps')}; composition-adjusted (mult/add) {summary.get('K40_composition_mult_add_first4_all_eps')}. "
                            f"1(Sha>=4) at the murmuration scale (K=40, basis LOcT): {summary.get('K40_sha4_indicator')}. Bootstrap B={B_used}; runtimes K100/K40 {summary.get('K100_runtime_s')}/{summary.get('K40_runtime_s')} s; max RSS K100/K40 {summary.get('K100_max_rss_gb')}/{summary.get('K40_max_rss_gb')} GB.")
    write_json(os.path.join(RES, 'pn_summary.json'), summary)
    log('DONE', f'runtime {summary["runtime_s"]} s, max RSS {summary["max_rss_gb"]} GB')

if __name__ == '__main__':
    main()


==> anc/data_pN/code/pn_03_figures.py <==
#!/usr/bin/env python
"""pn_03_figures.py [BASE] — figures (PDF + PNG) from BASE/results/*.csv (pn_02).  Run with `sage -python` (matplotlib 3.10;
the MacPorts python lacks `packaging`); numpy + csv only, no pandas.  Date 2026-09-30.
Figures (BASE/results/figures/):
  fig_pn1_profiles      rank-0, rank-1 mean a_p and the root-number-weighted D(y) vs y = p/N, K = 100 and K = 40, +-2 cluster SE
  fig_pn2_windows       the same three statistics in the conductor windows (profile is a function of y, not of p), K = 40
  fig_pn3_weights       D_w(y) for the weights (all ranks with eps; rank 0 incl. L(E,1)) and the change D_w - D_1 with +-2 SE, K = 40
  fig_pn4_conditioned   rank-0 mean a_p per bin by L quartile, Omega quartile, Tamagawa class, |Sha| class, K = 40
  fig_pn5_regression    per-bin HC1 t of log L, log Omega, log c, log T (basis {L,Omega,c,T}) and of 1(|Sha|>=4); K = 40 and 100
  fig_pn6_cov           Cov(a_p, log X | y) and Corr at rank 0 for the five logs, K = 100, zero crossings marked
Colours: the validated categorical palette (fixed slot order), legends on every multi-series panel, one axis per panel.
"""
import os, sys, csv, argparse
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

D_DEFAULT = '/path/to/WORK/data_pN'
PAL = ['#2a78d6', '#eb6834', '#1baf7a', '#eda100', '#e87ba4', '#008300', '#4a3aa7', '#e34948']
plt.rcParams.update({'font.size': 9, 'axes.titlesize': 9.5, 'axes.labelsize': 9, 'legend.fontsize': 8, 'axes.grid': True, 'grid.alpha': 0.25,
                     'grid.linewidth': 0.5, 'axes.spines.top': False, 'axes.spines.right': False, 'lines.linewidth': 1.4, 'figure.dpi': 110})


def read_csv(path):
    with open(path, newline='') as f:
        rows = list(csv.DictReader(f))
    cols = {}
    for k in rows[0]:
        v = [r[k] for r in rows]
        try: cols[k] = np.array([float(x) if x != '' else np.nan for x in v])
        except ValueError: cols[k] = np.array(v)
    return cols


def sel(T, **cond):
    m = np.ones(len(next(iter(T.values()))), bool)
    for k, v in cond.items(): m &= (T[k] == v) if isinstance(v, str) else (T[k] == float(v))
    return {k: a[m] for k, a in T.items()}


def band(ax, x, y, se, color, label, lw=1.4):
    ax.plot(x, y, color=color, label=label, lw=lw)
    if se is not None and np.isfinite(se).any(): ax.fill_between(x, y - 2 * se, y + 2 * se, color=color, alpha=0.18, lw=0)


def save(fig, out, name):
    for ext in ('pdf', 'png'):
        fig.savefig(os.path.join(out, f'{name}.{ext}'), bbox_inches='tight', dpi=200 if ext == 'png' else None)
    plt.close(fig)


def main():
    ap = argparse.ArgumentParser(); ap.add_argument('base', nargs='?', default=D_DEFAULT); a = ap.parse_args()
    RES = os.path.join(os.path.abspath(a.base), 'results'); OUT = os.path.join(RES, 'figures'); os.makedirs(OUT, exist_ok=True)
    A = {K: read_csv(os.path.join(RES, f'pnA_profiles_K{K}.csv')) for K in (40, 100)}
    B = {K: read_csv(os.path.join(RES, f'pnB_weighted_K{K}.csv')) for K in (40,)}
    C = {K: read_csv(os.path.join(RES, f'pnC_conditioned_K{K}.csv')) for K in (40,)}
    R = {K: read_csv(os.path.join(RES, f'pnC_regression_K{K}.csv')) for K in (40, 100)}
    Dc = {K: read_csv(os.path.join(RES, f'pnD_cov_K{K}.csv')) for K in (100,)}
    series = [('rank0', 'rank 0 (mean $a_p$)', PAL[0]), ('rank1', 'rank 1 (mean $a_p$)', PAL[1]), ('all_eps', r'all ranks, $\varepsilon$-weighted $D(y)$', PAL[2])]
    # ---- fig 1: profiles, two grids
    fig, axs = plt.subplots(1, 2, figsize=(10, 3.6), sharey=True)
    for ax, K in zip(axs, (100, 40)):
        for sub, lab, col in series:
            x = sel(A[K], variant='raw', window='all', subset=sub); band(ax, x['y_ctr'], x['mean'], x['se_cluster'], col, lab)
        ax.axhline(0, color='0.3', lw=0.6); ax.set_xlabel('$y = p/N$'); ax.set_title(f'K = {K} bins, class representatives, $p \\nmid N$ (±2 cluster SE)')
    axs[0].set_ylabel('mean $a_p$'); axs[0].legend(loc='lower right', frameon=False)
    save(fig, OUT, 'fig_pn1_profiles')
    # ---- fig 2: windows
    wins = [w for w in np.unique(A[40]['window'])]; wins = ['all'] + [w for w in wins if w != 'all']
    fig, axs = plt.subplots(1, 3, figsize=(12, 3.4), sharey=True)
    for ax, (sub, lab, col) in zip(axs, series):
        for i, w in enumerate(wins):
            x = sel(A[40], variant='raw', window=w, subset=sub)
            if not np.isfinite(x['mean']).any(): continue
            band(ax, x['y_ctr'], x['mean'], x['se_cluster'], PAL[i], f'N: {w}' if w != 'all' else 'all N', lw=1.2)
        ax.axhline(0, color='0.3', lw=0.6); ax.set_xlabel('$y = p/N$'); ax.set_title(lab); ax.legend(frameon=False, fontsize=7)
    axs[0].set_ylabel('mean $a_p$ (K = 40)')
    save(fig, OUT, 'fig_pn2_windows')
    # ---- fig 3: weights
    wnames = [('unit', 'unweighted'), ('cp', r'$\prod c_p$'), ('cp8', r'$\min(\prod c_p, 8)$'), ('om', r'$\Omega$'), ('T2', '$|T|^2$'), ('L1', '$L(E,1)$')]
    fig, axs = plt.subplots(2, 2, figsize=(10, 6.4), sharex=True)
    for row, sub in enumerate(('all_eps', 'rank0')):
        for i, (wn, lab) in enumerate(wnames):
            x = sel(B[40], subset=sub, weight=wn)
            if len(x['bin']) == 0: continue
            axs[row, 0].plot(x['y_ctr'], x['D_w'], color=PAL[i], label=lab, lw=1.6 if wn == 'unit' else 1.2)
            if wn != 'unit': band(axs[row, 1], x['y_ctr'], x['diff'], x['se_diff_boot'], PAL[i], lab, lw=1.2)
        for ax in axs[row]: ax.axhline(0, color='0.3', lw=0.6)
        ttl = r'all ranks, $\varepsilon$-weighted' if sub == 'all_eps' else 'rank 0'
        axs[row, 0].set_title(f'$D_w(y)$, {ttl}'); axs[row, 1].set_title(f'$D_w - D_1$ (±2 class-bootstrap SE), {ttl}')
        axs[row, 0].set_ylabel('$D_w(y)$'); axs[row, 0].legend(frameon=False, ncol=2, fontsize=7)
    for ax in axs[1]: ax.set_xlabel('$y = p/N$ (K = 40)')
    save(fig, OUT, 'fig_pn3_weights')
    # ---- fig 4: conditioned
    panels = [('logL_quartile', 'quartiles of $\\log L(E,1)$'), ('logOm_quartile', 'quartiles of $\\log\\Omega$'), ('cp_class', r'classes of $\prod c_p$'), ('sha_class', '$|Ш|=1$ vs $\\geq 4$')]
    fig, axs = plt.subplots(2, 2, figsize=(10, 6.4), sharex=True, sharey=True)
    for ax, (var, ttl) in zip(axs.ravel(), panels):
        gs = [g for g in dict.fromkeys(C[40]['group'][C[40]['variable'] == var]) if '-' not in g or var == 'cp_class']
        gs = [g for g in gs if not (g.startswith('Q4-') or g.startswith('Sha>=4-') or g.startswith('>=17-') or g.startswith('>=6-'))]
        for i, g in enumerate(gs):
            x = sel(C[40], variable=var, group=g)
            if np.isfinite(x['mean']).any(): band(ax, x['y_ctr'], x['mean'], x['se_cluster'], PAL[i % len(PAL)], g, lw=1.1)
        ax.axhline(0, color='0.3', lw=0.6); ax.set_title(f'rank 0: mean $a_p$ by {ttl}'); ax.legend(frameon=False, ncol=2, fontsize=7)
    for ax in axs[1]: ax.set_xlabel('$y = p/N$ (K = 40)')
    for ax in axs[:, 0]: ax.set_ylabel('mean $a_p$')
    save(fig, OUT, 'fig_pn4_conditioned')
    # ---- fig 5: regression t per bin
    terms = [('logL', '$\\log L(E,1)$'), ('logOm', '$\\log\\Omega$'), ('logc', r'$\log\prod c_p$'), ('logT', '$\\log|T|$')]
    fig, axs = plt.subplots(1, 2, figsize=(10, 3.6), sharey=True)
    for ax, K in zip(axs, (100, 40)):
        for i, (t, lab) in enumerate(terms):
            x = sel(R[K], basis='LOcT', spec='base', term=t); ax.plot(x['y_ctr'], x['t'], color=PAL[i], label=lab, lw=1.2)
        x = sel(R[K], basis='LOcT', spec='sha4', term='sha4'); ax.plot(x['y_ctr'], x['t'], color=PAL[4], label='$\\mathbf{1}(|Ш|\\geq4)$', lw=1.2, ls='--')
        for v in (-3, 3): ax.axhline(v, color='0.5', lw=0.6, ls=':')
        ax.axhline(0, color='0.3', lw=0.6); ax.set_xlabel(f'$y = p/N$ (K = {K})'); ax.set_title(f'per-bin HC1 $t$, rank 0, basis $\\{{L,\\Omega,c,T\\}}$ (+ $\\log N$, sgn $\\Delta$)')
    axs[0].set_ylabel('$t$'); axs[0].legend(frameon=False, ncol=2, fontsize=7)
    save(fig, OUT, 'fig_pn5_regression')
    # ---- fig 6: covariances
    logs = [('logL', '$\\log L(E,1)$'), ('logOm', '$\\log\\Omega$'), ('logc', r'$\log\prod c_p$'), ('logT', '$\\log|T|$'), ('logSha', '$\\log|Ш|$')]
    fig, axs = plt.subplots(1, 2, figsize=(10, 3.6))
    for i, (v, lab) in enumerate(logs):
        x = sel(Dc[100], variable=v)
        band(axs[0], x['y_ctr'], x['cov'], x['se_cov_lin'], PAL[i], lab, lw=1.2); axs[1].plot(x['y_ctr'], x['corr'], color=PAL[i], label=lab, lw=1.2)
    for ax, ttl, yl in zip(axs, ('$\\mathrm{Cov}(a_p, \\log X \\mid y)$, rank 0 (±2 cluster SE)', '$\\mathrm{Corr}(a_p, \\log X \\mid y)$, rank 0'), ('Cov', 'Corr')):
        ax.axhline(0, color='0.3', lw=0.6); ax.set_xlabel('$y = p/N$ (K = 100)'); ax.set_title(ttl); ax.set_ylabel(yl)
    axs[0].legend(frameon=False, fontsize=7)
    save(fig, OUT, 'fig_pn6_cov')
    print('figures written to', OUT, sorted(os.listdir(OUT)))

if __name__ == '__main__':
    main()


==> anc/data_pN/code/pn_common.py <==
"""pn_common.py — shared helpers for the murmuration-scale (p/N) analysis of paper 2 v3 (data_pN).

Date 2026-09-30.  Interpreter: /opt/local/bin/python 3.11 (numpy 1.26, pandas 2.3).  Single process, one BLAS thread
(VECLIB_MAXIMUM_THREADS=OMP_NUM_THREADS=1 are forced below, before numpy is imported).

Layout of a base directory B (default D = papers_Q_v2/data_pN; test fixtures D/test_dry, D/test_old use the same layout):
  B/reps.csv            rep_idx, ap_row, N, label, ainvs   (one row per isogeny class, ecdata order; ap_row = row of the
                        657,396 x 500 matrix ~/Desktop/elliptic-claude/data/ap_vectors.npy = row of scratch/cache/meta100k.parquet)
  B/primes.npy          the primes of the matrix columns (int32)
  B/chunks/bounds.txt   "k lo hi" per chunk;  B/chunks/ap_chunk_{k:02d}.npy int16 (hi-lo, nP);  ap_chunk_{k:02d}.done = complete
  B/binsums_K{K}.npz    output of pn_01 (S1, S2, n, nbad, S1bad, S1n, S2n; float64 (nreps, K))
  B/results/            output of pn_02 (CSV, JSON), B/results/figures/ output of pn_03

BSD invariants (Cremona allbsd, verbatim) come from scratch/cache/meta100k.parquet (row = ap_row): rank, tors=|T|, cp=prod c_p,
om=Omega, L1=L^{(r)}(E,1)/r!, sha=|Sha|_an, dsign=sign(Delta_min), clsid.  Root number eps = (-1)^rank.
"""
import os, sys, time, json, subprocess, resource, argparse
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1'); os.environ.setdefault('OMP_NUM_THREADS', '1')
os.environ.setdefault('OPENBLAS_NUM_THREADS', '1'); os.environ.setdefault('MKL_NUM_THREADS', '1')
import numpy as np, pandas as pd

D_DEFAULT = '/path/to/WORK/data_pN'
META100K = '/path/to/WORK/scratch/cache/meta100k.parquet'
ALLBSD = '/path/to/WORK/cremona_inputs/ecdata_allbsd.parquet'
OLD_AP = '/path/to/WORK/traces_3571/ap_vectors.npy'
OLD_PRIMES = '/path/to/WORK/traces_3571/ap_primes.npy'
DATE = '2026-09-30'
GRIDS = (40, 100)
QUANT = ('S1', 'S2', 'n', 'nbad', 'S1bad', 'S1n', 'S2n')
QUANT_DOC = {'S1': 'sum of a_p over good primes (p ∤ N) in the bin', 'S2': 'sum of a_p^2 over good primes in the bin',
             'n': 'number of good primes in the bin', 'nbad': 'number of bad primes (p | N) in the bin',
             'S1bad': 'sum of the stored entries a_p in {0,+-1} over the bad primes in the bin',
             'S1n': 'sum of a_p/sqrt(p) over good primes in the bin', 'S2n': 'sum of a_p^2/p over good primes in the bin'}

_T0 = time.time()


def rss_mb():
    """current resident set size in MB, from `ps -o rss= -p <pid>` (KB on macOS)."""
    try:
        out = subprocess.run(['ps', '-o', 'rss=', '-p', str(os.getpid())], capture_output=True, text=True).stdout.strip()
        return int(out) / 1024.0
    except Exception:
        return float('nan')


def maxrss_gb():
    r = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return r / 2 ** 30 if sys.platform == 'darwin' else r / 2 ** 20


def log(*a):
    print(time.strftime('%H:%M:%S'), '[%6.0fs rss %5.0fMB]' % (time.time() - _T0, rss_mb()), *a); sys.stdout.flush()


def base_parser(desc):
    ap = argparse.ArgumentParser(description=desc)
    ap.add_argument('base', nargs='?', default=D_DEFAULT, help='base directory (default: the full-data directory D)')
    return ap


def read_bounds(base):
    b = [tuple(int(x) for x in l.split()) for l in open(os.path.join(base, 'chunks', 'bounds.txt')) if l.strip()]
    b.sort()
    for i, (k, lo, hi) in enumerate(b):
        assert k == i and hi > lo and (i == 0 or lo == b[i - 1][2]), ('bounds.txt not contiguous', b)
    return b


def chunk_done(base, k):
    return os.path.exists(os.path.join(base, 'chunks', f'ap_chunk_{k:02d}.done'))


def chunk_path(base, k):
    return os.path.join(base, 'chunks', f'ap_chunk_{k:02d}.npy')


def load_reps(base):
    r = pd.read_csv(os.path.join(base, 'reps.csv'))
    assert (r.rep_idx.values == np.arange(len(r))).all(), 'rep_idx must be 0..n-1'
    assert (np.diff(r.ap_row.values) > 0).all(), 'ap_row must increase (ecdata order)'
    return r


def load_meta_for_reps(reps, check_allbsd=False):
    """BSD invariants of the representatives (meta100k rows ap_row), with alignment checks (label and N)."""
    cols = ['N', 'cls', 'num', 'rank', 'tors', 'cp', 'om', 'L1', 'sha', 'label', 'dsign', 'clsid', 'sha_r']
    m = pd.read_parquet(META100K, columns=cols)
    assert len(m) == 657396, len(m)
    mm = m.iloc[reps.ap_row.values].reset_index(drop=True)
    assert (mm.label.values == reps.label.values).all(), 'meta100k[ap_row].label != reps.label'
    assert (mm.N.values == reps.N.values).all(), 'meta100k[ap_row].N != reps.N'
    assert (mm.num.values == 1).all(), 'representatives must be Cremona curve 1'
    assert len(np.unique(mm.clsid.values)) == len(mm), 'one curve per isogeny class'
    del m
    try:   # pyarrow's pool retains freed memory; hand it back so RSS reflects the live arrays
        import pyarrow as pa; pa.default_memory_pool().release_unused()
    except Exception: pass
    if check_allbsd:   # ecdata order of the BSD table == row order of meta100k (== row order of ap_vectors): README statement.
        # Run in a subprocess: the 3M-row read would otherwise leave ~1 GB in the arrow pool of the analysis process.
        code = ("import numpy as np, pandas as pd\n"
                f"a = pd.read_parquet({ALLBSD!r}, columns=['N','label','rank','tors','cp','om','L1','sha'])\n"
                "a = a[a.N.values < 100000].reset_index(drop=True)\n"
                f"m = pd.read_parquet({META100K!r}, columns=['label','rank','tors','cp','om','L1','sha'])\n"
                "assert len(a) == 657396 and (a.label.values == m.label.values).all(), 'allbsd N<1e5 row order != meta100k'\n"
                "for c in ['rank','tors','cp']: assert (a[c].values == m[c].values).all(), c\n"
                "for c in ['om','L1','sha']: assert np.array_equal(a[c].values, m[c].values, equal_nan=True), c\n"
                "print('allbsd check ok')\n")
        r = subprocess.run([sys.executable, '-c', code], capture_output=True, text=True)
        assert r.returncode == 0 and 'allbsd check ok' in r.stdout, ('allbsd row-order check failed', r.stdout, r.stderr[-2000:])
    return mm


_SPF = {}


def spf_table(M):
    """smallest-prime-factor table 0..M (sieve), cached."""
    if M not in _SPF:
        spf = np.zeros(M + 1, dtype=np.int64); spf[1] = 1
        for i in range(2, M + 1):
            if spf[i] == 0:
                spf[i::i][spf[i::i] == 0] = i
        _SPF[M] = spf
    return _SPF[M]


def factor_valuations(n, spf):
    """[(p, v_p(n))] by the sieve table."""
    out = []
    while n > 1:
        p = int(spf[n]); v = 0
        while n % p == 0:
            n //= p; v += 1
        out.append((p, v))
    return out


def reduction_counts(N):
    """(#multiplicative, #additive) primes of N: p || N multiplicative, p^2 | N additive (exact factorisation by sieve)."""
    N = np.asarray(N, dtype=np.int64); spf = spf_table(int(N.max()))
    nmult = np.zeros(len(N), dtype=np.int64); nadd = np.zeros(len(N), dtype=np.int64)
    for i, n in enumerate(N.tolist()):
        for p, v in factor_valuations(n, spf):
            if v == 1: nmult[i] += 1
            else: nadd[i] += 1
    return nmult, nadd


def bad_mask(Nb, P, spf):
    """boolean (len(Nb), len(P)): True where P[j] | Nb[i], from the prime factorisation of each N.  P must hold every prime up to
    its last element (asserted per factor); a prime factor beyond P[-1] has no column and is skipped (test_old: p <= 3571 < N)."""
    P = np.asarray(P, dtype=np.int64); bad = np.zeros((len(Nb), len(P)), dtype=bool); pmax = int(P[-1])
    for i, n in enumerate(np.asarray(Nb, dtype=np.int64).tolist()):
        for p, v in factor_valuations(n, spf):
            if p > pmax: continue
            j = int(np.searchsorted(P, p)); assert P[j] == p, (n, p)
            bad[i, j] = True
    return bad


def bin_bounds(Nb, P, K):
    """prime-index boundaries of the K bins (N j/K, N (j+1)/K], j = 0..K-1, for conductors Nb (int64 vector):
    idx[i, j] = #{p : K p <= N_i j} (exact integer comparison); bin j of curve i holds prime indices idx[i,j] .. idx[i,j+1]-1."""
    KP = np.asarray(P, dtype=np.int64) * K
    NJ = np.asarray(Nb, dtype=np.int64)[:, None] * np.arange(K + 1, dtype=np.int64)[None, :]
    return np.searchsorted(KP, NJ.ravel(), side='right').reshape(len(Nb), K + 1)


def grid_edges(K):
    e = np.arange(K + 1) / K
    return e[:-1], e[1:], (np.arange(K) + 0.5) / K


def load_binsums(base, K, names=QUANT):
    z = np.load(os.path.join(base, f'binsums_K{K}.npz'))
    out = {k: z[k] for k in names}
    z.close()
    return out


def write_json(path, obj):
    def conv(o):
        if isinstance(o, (np.integer,)): return int(o)
        if isinstance(o, (np.floating,)): return float(o)
        if isinstance(o, np.ndarray): return o.tolist()
        if isinstance(o, (np.bool_,)): return bool(o)
        raise TypeError(type(o))
    with open(path, 'w') as f:
        json.dump(obj, f, indent=1, default=conv)


==> anc/data_pN/code/pn_make_test_old.py <==
#!/usr/bin/env python
"""pn_make_test_old.py [--nmax 5000] [--nchunks 3] — build the test fixture D/test_old/ in the data_pN layout from the stored,
validated 500-prime matrix ~/Desktop/elliptic-claude/data/ap_vectors.npy (primes 2..3571), for the representatives with N < nmax.

Purpose (2026-09-30): the dry run D/test_dry has 320 curves with N <= 219, none with |Sha| >= 4, so the Sha-basis regressions of
pn_02 are singular there.  This fixture holds real data (the matrix papers 2-3 use; the chunk pipeline is validated against it)
with every p <= 3571, so y = p/N covers (0, 1] for N <= 3571 and (0, 3571/N] above; it contains |Sha| >= 4 curves (571a1, ...).
Inputs: D/reps.csv (N < 1e5 representatives; ap_row), ap_vectors.npy, ap_primes.npy.  Nothing outside D/test_old is written.
"""
import os, sys, shutil
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from pn_common import *

def main():
    ap = argparse.ArgumentParser(); ap.add_argument('--nmax', type=int, default=5000); ap.add_argument('--nchunks', type=int, default=3)
    a = ap.parse_args()
    out = os.path.join(D_DEFAULT, 'test_old'); os.makedirs(os.path.join(out, 'chunks'), exist_ok=True)
    reps = load_reps(D_DEFAULT); sub = reps[reps.N.values < a.nmax].reset_index(drop=True)
    sub['rep_idx'] = np.arange(len(sub)); sub.to_csv(os.path.join(out, 'reps.csv'), index=False, quoting=2 if False else 0)
    P = np.load(OLD_PRIMES).astype(np.int32); np.save(os.path.join(out, 'primes.npy'), P)
    A = np.load(OLD_AP, mmap_mode='r')
    b = np.linspace(0, len(sub), a.nchunks + 1).astype(int)
    with open(os.path.join(out, 'chunks', 'bounds.txt'), 'w') as g:
        for k in range(a.nchunks):
            g.write(f'{k} {b[k]} {b[k+1]}\n')
            M = np.lib.format.open_memmap(os.path.join(out, 'chunks', f'ap_chunk_{k:02d}.npy'), mode='w+', dtype=np.int16, shape=(b[k + 1] - b[k], len(P)))
            M[:] = A[sub.ap_row.values[b[k]:b[k + 1]]]; M.flush(); del M
            open(os.path.join(out, 'chunks', f'ap_chunk_{k:02d}.done'), 'w').write(f'{b[k+1]-b[k]}\n')
    log(f'test_old: {len(sub)} representatives with N < {a.nmax}, {len(P)} primes <= {P[-1]}, {a.nchunks} chunks -> {out}')

if __name__ == '__main__':
    main()


==> anc/data_pN/code/run_all.sh <==
#!/bin/zsh
# run_all.sh — launch one `gp | parse_chunk.py` pipeline per chunk (all at once), wait, validate.
# Each gp uses ~70 MB and one core; each parser ~100 MB. Logs in chunks/*.log, gp stderr in chunks/*.err.
set -u
HERE=${0:a:h}
OUT=${HERE:h}
cd "$OUT/chunks" || exit 1
export VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1
start=$(date +%s)
pids=()
for f in chunk_*.gp; do
  k=${${f#chunk_}%.gp}
  ( /opt/local/bin/gp -q < "$f" 2> "ap_chunk_${k}.err" | /opt/local/bin/python "$HERE/parse_chunk.py" $((10#$k)) ) &
  pids+=($!)
done
echo "launched ${#pids} pipelines at $(date)"
wait
echo "all pipelines finished after $(( $(date +%s) - start )) s at $(date)"
/opt/local/bin/python "$HERE/validate.py"
echo "validate exit code: $?"


==> anc/data_pN/code/run_pn_all.sh <==
#!/bin/zsh
# run_pn_all.sh [BASE] — full pipeline on the finished chunks: pn_01 (bin sums) -> pn_00 checks 2+3 -> pn_02 (analysis) -> pn_03 (figures).
# One process at a time, one BLAS thread; pn_02 runs one grid per process (freed memory is not returned to the OS, so RSS = high-water mark).  Log: BASE/pn_run.log.  Refuses to start unless BASE/run_all.log says "validate exit code: 0".
set -u
HERE=${0:a:h}
BASE=${1:-${HERE:h}}
export VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 OPENBLAS_NUM_THREADS=1
LOG="$BASE/pn_run.log"
if ! grep -q "validate exit code: 0" "$BASE/run_all.log" 2>/dev/null; then
  echo "refusing to run: $BASE/run_all.log does not contain 'validate exit code: 0'" | tee -a "$LOG"; exit 1
fi
{
  echo "=== run_pn_all.sh started $(date) on $BASE"
  /opt/local/bin/python "$HERE/pn_01_binsums.py" "$BASE" || { echo "pn_01 FAILED"; exit 2; }
  /opt/local/bin/python "$HERE/pn_00_bruteforce_check.py" "$BASE" --old-matrix --skip-pairs || { echo "pn_00 FAILED"; exit 3; }
  /opt/local/bin/python "$HERE/pn_02_analysis.py" "$BASE" --grid 100 || { echo "pn_02 (K=100) FAILED"; exit 4; }
  /opt/local/bin/python "$HERE/pn_02_analysis.py" "$BASE" --grid 40 --B 1000 --B-comp 300 || { echo "pn_02 (K=40) FAILED"; exit 4; }
  /opt/local/bin/sage -python "$HERE/pn_03_figures.py" "$BASE" || { echo "pn_03 FAILED"; exit 5; }
  echo "=== run_pn_all.sh finished $(date)"
} 2>&1 | tee -a "$LOG"


==> anc/data_pN/code/validate.py <==
#!/usr/bin/env python
"""validate.py — check every chunk is complete, then compare the columns p <= 3571 of the new matrix with the stored
~/Desktop/elliptic-claude/data/ap_vectors.npy rows of the same curves (the matrix papers 2 and 3 use; bad primes stored as 0, +-1,
which is also what PARI's ellap returns on a Q-curve at p | N). Exits non-zero on any mismatch. Prints SHA-256 of each chunk file.
"""
import hashlib, os, sys
import numpy as np, pandas as pd

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.dirname(HERE)
P = np.load(os.path.join(OUT, 'primes.npy'))
reps = pd.read_csv(os.path.join(OUT, 'reps.csv'))
bounds = [tuple(map(int, l.split())) for l in open(os.path.join(OUT, 'chunks', 'bounds.txt'))]
P500 = np.load(os.path.expanduser('~/Desktop/elliptic-claude/data/ap_primes.npy'))
assert np.array_equal(P[:len(P500)], P500), 'prime lists differ'
A = np.load(os.path.expanduser('~/Desktop/elliptic-claude/data/ap_vectors.npy'), mmap_mode='r')
bad = 0; total = 0
for k, lo, hi in bounds:
    done = os.path.join(OUT, 'chunks', f'ap_chunk_{k:02d}.done')
    if not os.path.exists(done):
        print(f'chunk {k}: NOT DONE'); sys.exit(1)
    fn = os.path.join(OUT, 'chunks', f'ap_chunk_{k:02d}.npy')
    M = np.load(fn, mmap_mode='r')
    assert M.shape == (hi - lo, len(P)), (k, M.shape)
    rows = reps.ap_row.values[lo:hi]
    for s in range(0, hi - lo, 20000):
        new = np.asarray(M[s:s+20000, :len(P500)], dtype=np.int32)
        old = np.asarray(A[rows[s:s+20000]], dtype=np.int32)
        bad += int((new != old).sum()); total += new.size
    h = hashlib.sha256()
    with open(fn, 'rb') as f:
        for blk in iter(lambda: f.read(1 << 24), b''): h.update(blk)
    print(f'chunk {k:2d}: rows {lo}-{hi} ok; sha256 {h.hexdigest()}')
print(f'entries compared at p <= 3571: {total}; mismatches: {bad}')
sys.exit(0 if bad == 0 else 5)


==> anc/data_pN/pn_run.log <==
=== run_pn_all.sh started Wed Sep 30 18:44:03 MST 2026 on /path/to/WORK/data_pN
18:44:03 [     0s rss   234MB] base /path/to/WORK/data_pN: 437226 representatives, 9592 primes <= 99991, 16 chunks, block 1000, grids [40, 100]
18:44:12 [     9s rss   762MB] chunk  0 rows 0-27326 done; good pairs so far 14,724,002, bad 84,564
18:44:21 [    18s rss   883MB] chunk  1 rows 27326-54653 done; good pairs so far 50,086,072, bad 176,176
18:44:30 [    27s rss   883MB] chunk  2 rows 54653-81979 done; good pairs so far 103,630,918, bad 270,672
18:44:39 [    36s rss   883MB] chunk  3 rows 81979-109306 done; good pairs so far 174,357,738, bad 366,488
18:44:48 [    45s rss   883MB] chunk  4 rows 109306-136633 done; good pairs so far 261,574,693, bad 463,991
18:44:57 [    54s rss   883MB] chunk  5 rows 136633-163959 done; good pairs so far 364,961,442, bad 562,555
18:45:06 [    63s rss   883MB] chunk  6 rows 163959-191286 done; good pairs so far 484,255,766, bad 661,706
18:45:15 [    72s rss   883MB] chunk  7 rows 191286-218613 done; good pairs so far 619,059,204, bad 762,104
18:45:24 [    81s rss   883MB] chunk  8 rows 218613-245939 done; good pairs so far 769,474,093, bad 862,633
18:45:35 [    92s rss   884MB] chunk  9 rows 245939-273266 done; good pairs so far 935,450,234, bad 963,935
18:45:44 [   101s rss   778MB] chunk 10 rows 273266-300592 done; good pairs so far 1,116,413,180, bad 1,065,626
18:45:53 [   110s rss   798MB] chunk 11 rows 300592-327919 done; good pairs so far 1,312,286,705, bad 1,168,253
18:46:02 [   119s rss   774MB] chunk 12 rows 327919-355246 done; good pairs so far 1,523,140,094, bad 1,270,681
18:46:11 [   128s rss   750MB] chunk 13 rows 355246-382572 done; good pairs so far 1,748,872,888, bad 1,373,983
18:46:20 [   137s rss   750MB] chunk 14 rows 382572-409899 done; good pairs so far 1,988,997,319, bad 1,477,422
18:46:29 [   146s rss   750MB] chunk 15 rows 409899-437226 done; good pairs so far 2,243,660,100, bad 1,581,248
18:46:30 [   147s rss   750MB] wrote /path/to/WORK/data_pN/binsums_K40.npz (934 MB)
18:46:31 [   148s rss   750MB] wrote /path/to/WORK/data_pN/binsums_K100.npz (2335 MB)
18:46:31 [   148s rss   750MB] DONE {"script": "pn_01_binsums.py", "date": "2026-09-30", "base": "/path/to/WORK/data_pN", "nreps": 437226, "nprimes": 9592, "pmax": 99991, "grids": [40, 100], "block": 1000, "bin_definition": "bin j = (N j/K, N (j+1)/K] in p, i.e. y=p/N in (j/K,(j+1)/K]; exact integer test K p <= N j", "good_pairs": 2243660100, "bad_pairs": 1581248, "pairs_with_p_le_N": 2245241348, "runtime_s": 147.7, "max_rss_gb": 1.551, "final_rss_mb": 750.4}
pn_00 FAILED
=== resume chain Wed Sep 30 18:48:08 MST 2026
18:49:33 [    86s rss   807MB] PASS check 2 K=40 D(y) all-rank eps-weighted max |diff| = 0.000e+00 over 40 non-empty bins; pairs 2,243,660,100
18:49:33 [    86s rss   807MB] PASS check 2 K=40 rank-0 profile max |diff| = 0.000e+00 over 40 non-empty bins; pairs 2,243,660,100
18:49:33 [    86s rss   807MB] PASS check 2 K=40 rank-1 profile max |diff| = 0.000e+00 over 40 non-empty bins; pairs 2,243,660,100
18:49:33 [    86s rss   807MB]   D(y) K=40, first 8 bins (direct): [ 0.8318  1.4622  1.1507  0.4336 -0.345  -1.1162 -1.6618 -2.0547]
18:49:33 [    86s rss   807MB] PASS check 2 pair totals 2,243,660,100 vs 2,243,660,100
18:49:33 [    86s rss   807MB] check 3: 11693 representatives with N <= 3571 from the stored matrix
18:49:34 [    86s rss  1062MB] PASS check 3 K=40 S1 (stored 500-prime matrix, N<=3571) max |diff| = 0.000e+00 over 11693 rows
18:49:34 [    86s rss  1062MB] PASS check 3 K=40 S2 (stored 500-prime matrix, N<=3571) max |diff| = 0.000e+00 over 11693 rows
18:49:34 [    86s rss  1062MB] PASS check 3 K=40 n (stored 500-prime matrix, N<=3571) max |diff| = 0.000e+00 over 11693 rows
18:49:34 [    86s rss  1062MB] PASS check 3 K=40 nbad (stored 500-prime matrix, N<=3571) max |diff| = 0.000e+00 over 11693 rows
18:49:34 [    86s rss  1062MB] PASS check 3 K=40 S1bad (stored 500-prime matrix, N<=3571) max |diff| = 0.000e+00 over 11693 rows
18:49:34 [    86s rss  1062MB] PASS check 3 K=40 S1n (stored 500-prime matrix, N<=3571) max |diff| = 2.187e-14 over 11693 rows
18:49:34 [    86s rss  1062MB] PASS check 3 K=40 S2n (stored 500-prime matrix, N<=3571) max |diff| = 2.238e-13 over 11693 rows
18:49:34 [    87s rss  1480MB] PASS check 3 K=100 S1 (stored 500-prime matrix, N<=3571) max |diff| = 0.000e+00 over 11693 rows
18:49:35 [    87s rss  1480MB] PASS check 3 K=100 S2 (stored 500-prime matrix, N<=3571) max |diff| = 0.000e+00 over 11693 rows
18:49:35 [    87s rss  1480MB] PASS check 3 K=100 n (stored 500-prime matrix, N<=3571) max |diff| = 0.000e+00 over 11693 rows
18:49:35 [    87s rss  1480MB] PASS check 3 K=100 nbad (stored 500-prime matrix, N<=3571) max |diff| = 0.000e+00 over 11693 rows
18:49:35 [    87s rss  1480MB] PASS check 3 K=100 S1bad (stored 500-prime matrix, N<=3571) max |diff| = 0.000e+00 over 11693 rows
18:49:35 [    87s rss  1480MB] PASS check 3 K=100 S1n (stored 500-prime matrix, N<=3571) max |diff| = 1.732e-14 over 11693 rows
18:49:35 [    87s rss  1480MB] PASS check 3 K=100 S2n (stored 500-prime matrix, N<=3571) max |diff| = 1.874e-13 over 11693 rows
18:49:35 [    87s rss  1480MB] ALL CHECKS PASSED max RSS 1.45 GB
18:49:37 [     1s rss   742MB] base /path/to/WORK/data_pN: 437226 representatives; allbsd row-order check done
18:49:37 [     2s rss   758MB] rank counts: {'rank0': 168760, 'rank1': 222439, 'rank2': 45496, 'all_eps': 437226} windows: {'all': 437226, 'N10000-50000': 176159, 'N50001-99999': 223025}
18:49:37 [     2s rss   772MB] max |log Sha(identity) - log Sha(Cremona)| at rank 0: 1.02e-14
18:49:37 [     2s rss  1140MB] column matrix (437226, 47) (157 MB)
18:49:38 [     2s rss  2509MB] --- K = 100: loaded S1, n, nbad, S1bad
18:49:38 [     3s rss  2519MB] K = 100: loaded S1n, S2
18:49:56 [    20s rss  2940MB] (A) K=100 rank-0 profile first 8 bins: [1.018 1.484 1.808 1.822 1.706 1.492 1.46  1.11 ]; first zero crossing y = 0.1110748072222437
18:49:56 [    20s rss  2940MB] (A) K=100 D(y) eps-weighted first 8 bins: [0.441 1.058 1.399 1.504 1.434 1.37  1.092 0.785]; pairs good 2,243,660,100, bad 1,581,248
18:50:01 [    26s rss  2945MB] (B) K=100 all_eps prod c_p weight, first 6 bins rel% (z): +47%(+nan) +1%(+nan) -39%(+nan) -55%(+nan) -72%(+nan) -70%(+nan)
18:50:01 [    26s rss  2945MB] (B) K=100 rank0 prod c_p weight, first 6 bins rel% (z): +6%(+nan) -8%(+nan) -34%(+nan) -35%(+nan) -52%(+nan) -76%(+nan)
18:50:30 [    55s rss  2487MB] (C) K=100 reparametrisation check over 200 (bin, spec): max|dbeta| 3.72e-14 / 2.49e-14, max|dfit| 2.03e-13, max|dt| 1.22e-12 -> PASS (1e-10)
18:50:30 [    55s rss  2487MB] (C) K=100 1(Sha>=4) indicator: t at first 6 bins [-0.33 -1.25 -0.5  -1.48 -2.1  -1.17]; |t|>3 at 2 of 100 bins; max |t| 3.6 at y=0.925
18:50:30 [    55s rss  2487MB] (C) K=100 t(logL) first 6 bins: [ 51.3 -28.8 -39.2 -41.3 -43.9 -42.8]; |t|>3 at 76 of 100 bins
18:50:30 [    55s rss  2487MB] (C) K=100 t(logOm) first 6 bins: [15.4 13.9  8.3  6.3  3.7  0.8]; |t|>3 at 14 of 100 bins
18:50:30 [    55s rss  2487MB] (C) K=100 t(logc) first 6 bins: [ 3.3 11.4  4.7  3.7 -0.3 -2.1]; |t|>3 at 51 of 100 bins
18:50:30 [    55s rss  2487MB] (C) K=100 t(logT) first 6 bins: [-2.8 -5.9 -0.8 -1.3  5.1  1.9]; |t|>3 at 28 of 100 bins
18:50:30 [    55s rss  2487MB] (C) K=100 t(dpos) first 6 bins: [ 1.1 -0.4  2.3  0.5 -0.7  2.2]; |t|>3 at 0 of 100 bins
18:50:31 [    55s rss  2605MB] (D) K=100 Cov(a_p, log L | y) first 8 bins: [ 0.29  -0.207 -0.496 -0.675 -0.873 -0.978 -0.978 -1.18 ] (z [ 73.8 -30.  -53.9 -58.4 -66.4 -67.5 -60.4 -66.5]); zero crossings y = [0.0108, 0.2224, 0.2442]
18:50:31 [    55s rss  2605MB] K = 100 done; max RSS 2.91 GB
18:50:31 [    56s rss  3138MB] --- K = 40: loaded S1, n, nbad, S1bad
18:50:31 [    56s rss  3142MB] K = 40: loaded S1n, S2
18:50:41 [    66s rss  3950MB] bootstrap: 0.23 s/replicate (main) + 0.25 s (composition) -> B = 1000, B_comp = 300
=== resume chain 2 (pn_02, pn_03) Wed Sep 30 18:52:58 MST 2026
18:53:00 [     2s rss   500MB] base /path/to/WORK/data_pN: 437226 representatives; allbsd row-order check done
18:53:00 [     2s rss   519MB] rank counts: {'rank0': 168760, 'rank1': 222439, 'rank2': 45496, 'all_eps': 437226} windows: {'all': 437226, 'N10000-50000': 176159, 'N50001-99999': 223025}
18:53:00 [     2s rss   532MB] max |log Sha(identity) - log Sha(Cremona)| at rank 0: 1.02e-14
18:53:01 [     2s rss   901MB] column matrix (437226, 47) (157 MB)
18:53:01 [     3s rss  1602MB] --- K = 100: loaded nbad, S1bad
18:53:01 [     3s rss  1616MB] K = 100: loaded S1, n
18:53:02 [     3s rss  2283MB] K = 100: loaded S1n, S2
18:53:19 [    21s rss  2699MB] (A) K=100 rank-0 profile first 8 bins: [1.018 1.484 1.808 1.822 1.706 1.492 1.46  1.11 ]; first zero crossing y = 0.1110748072222437
18:53:19 [    21s rss  2699MB] (A) K=100 D(y) eps-weighted first 8 bins: [0.441 1.058 1.399 1.504 1.434 1.37  1.092 0.785]; pairs good 2,243,660,100, bad 1,581,248
18:53:24 [    26s rss  2702MB] (B) K=100 all_eps prod c_p weight, first 6 bins rel% (z): +47%(+nan) +1%(+nan) -39%(+nan) -55%(+nan) -72%(+nan) -70%(+nan)
18:53:24 [    26s rss  2702MB] (B) K=100 rank0 prod c_p weight, first 6 bins rel% (z): +6%(+nan) -8%(+nan) -34%(+nan) -35%(+nan) -52%(+nan) -76%(+nan)
18:53:53 [    55s rss  2344MB] (C) K=100 reparametrisation check over 200 (bin, spec): max|dbeta| 3.72e-14 / 2.49e-14, max|dfit| 2.03e-13, max|dt| 1.22e-12 -> PASS (1e-10)
18:53:53 [    55s rss  2344MB] (C) K=100 1(Sha>=4) indicator: t at first 6 bins [-0.33 -1.25 -0.5  -1.48 -2.1  -1.17]; |t|>3 at 2 of 100 bins; max |t| 3.6 at y=0.925
18:53:53 [    55s rss  2344MB] (C) K=100 t(logL) first 6 bins: [ 51.3 -28.8 -39.2 -41.3 -43.9 -42.8]; |t|>3 at 76 of 100 bins
18:53:53 [    55s rss  2344MB] (C) K=100 t(logOm) first 6 bins: [15.4 13.9  8.3  6.3  3.7  0.8]; |t|>3 at 14 of 100 bins
18:53:53 [    55s rss  2344MB] (C) K=100 t(logc) first 6 bins: [ 3.3 11.4  4.7  3.7 -0.3 -2.1]; |t|>3 at 51 of 100 bins
18:53:53 [    55s rss  2344MB] (C) K=100 t(logT) first 6 bins: [-2.8 -5.9 -0.8 -1.3  5.1  1.9]; |t|>3 at 28 of 100 bins
18:53:53 [    55s rss  2344MB] (C) K=100 t(dpos) first 6 bins: [ 1.1 -0.4  2.3  0.5 -0.7  2.2]; |t|>3 at 0 of 100 bins
18:53:54 [    56s rss  2459MB] (D) K=100 Cov(a_p, log L | y) first 8 bins: [ 0.29  -0.207 -0.496 -0.675 -0.873 -0.978 -0.978 -1.18 ] (z [ 73.8 -30.  -53.9 -58.4 -66.4 -67.5 -60.4 -66.5]); zero crossings y = [0.0108, 0.2224, 0.2442]
18:53:54 [    56s rss  2459MB] K = 100 done; max RSS 2.73 GB
18:53:54 [    56s rss  2726MB] --- K = 40: loaded nbad, S1bad
18:53:54 [    56s rss  2732MB] K = 40: loaded S1, n
18:53:54 [    56s rss  2999MB] K = 40: loaded S1n, S2
18:54:04 [    66s rss  3804MB] bootstrap: 0.22 s/replicate (main) + 0.25 s (composition) -> B = 1000, B_comp = 300
=== resume chain 3 (pn_02 per grid, pn_03) Wed Sep 30 18:57:44 MST 2026
18:57:47 [     2s rss   504MB] base /path/to/WORK/data_pN: 437226 representatives; allbsd row-order check done
18:57:47 [     2s rss   524MB] rank counts: {'rank0': 168760, 'rank1': 222439, 'rank2': 45496, 'all_eps': 437226} windows: {'all': 437226, 'N10000-50000': 176159, 'N50001-99999': 223025}
18:57:47 [     2s rss   537MB] max |log Sha(identity) - log Sha(Cremona)| at rank 0: 1.02e-14
18:57:47 [     2s rss   906MB] column matrix (437226, 47) (157 MB)
18:57:47 [     3s rss  1602MB] --- K = 100: loaded nbad, S1bad
18:57:48 [     3s rss  1615MB] K = 100: loaded S1, n
18:57:49 [     5s rss  2025MB] K = 100: loaded S1n
18:57:50 [     6s rss  2025MB] K = 100: loaded S2
18:58:05 [    20s rss  1568MB] (A) K=100 rank-0 profile first 8 bins: [1.018 1.484 1.808 1.822 1.706 1.492 1.46  1.11 ]; first zero crossing y = 0.1110748072222437
18:58:05 [    20s rss  1568MB] (A) K=100 D(y) eps-weighted first 8 bins: [0.441 1.058 1.399 1.504 1.434 1.37  1.092 0.785]; pairs good 2,243,660,100, bad 1,581,248
18:58:10 [    25s rss  1617MB] (B) K=100 all_eps prod c_p weight, first 6 bins rel% (z): +47%(+nan) +1%(+nan) -39%(+nan) -55%(+nan) -72%(+nan) -70%(+nan)
18:58:10 [    25s rss  1617MB] (B) K=100 rank0 prod c_p weight, first 6 bins rel% (z): +6%(+nan) -8%(+nan) -34%(+nan) -35%(+nan) -52%(+nan) -76%(+nan)
18:58:39 [    54s rss  1775MB] (C) K=100 reparametrisation check over 200 (bin, spec): max|dbeta| 3.72e-14 / 2.49e-14, max|dfit| 2.03e-13, max|dt| 1.22e-12 -> PASS (1e-10)
18:58:39 [    54s rss  1775MB] (C) K=100 1(Sha>=4) indicator: t at first 6 bins [-0.33 -1.25 -0.5  -1.48 -2.1  -1.17]; |t|>3 at 2 of 100 bins; max |t| 3.6 at y=0.925
18:58:39 [    54s rss  1775MB] (C) K=100 t(logL) first 6 bins: [ 51.3 -28.8 -39.2 -41.3 -43.9 -42.8]; |t|>3 at 76 of 100 bins
18:58:39 [    54s rss  1775MB] (C) K=100 t(logOm) first 6 bins: [15.4 13.9  8.3  6.3  3.7  0.8]; |t|>3 at 14 of 100 bins
18:58:39 [    54s rss  1775MB] (C) K=100 t(logc) first 6 bins: [ 3.3 11.4  4.7  3.7 -0.3 -2.1]; |t|>3 at 51 of 100 bins
18:58:39 [    54s rss  1775MB] (C) K=100 t(logT) first 6 bins: [-2.8 -5.9 -0.8 -1.3  5.1  1.9]; |t|>3 at 28 of 100 bins
18:58:39 [    54s rss  1775MB] (C) K=100 t(dpos) first 6 bins: [ 1.1 -0.4  2.3  0.5 -0.7  2.2]; |t|>3 at 0 of 100 bins
18:58:40 [    55s rss  1814MB] (D) K=100 Cov(a_p, log L | y) first 8 bins: [ 0.29  -0.207 -0.496 -0.675 -0.873 -0.978 -0.978 -1.18 ] (z [ 73.8 -30.  -53.9 -58.4 -66.4 -67.5 -60.4 -66.5]); zero crossings y = [0.0108, 0.2224, 0.2442]
18:58:40 [    55s rss  1814MB] K = 100 done; max RSS 1.98 GB
18:58:40 [    55s rss  1814MB] DONE runtime 54.9 s, max RSS 1.982 GB
18:58:42 [     2s rss   496MB] base /path/to/WORK/data_pN: 437226 representatives; allbsd row-order check done
18:58:43 [     2s rss   515MB] rank counts: {'rank0': 168760, 'rank1': 222439, 'rank2': 45496, 'all_eps': 437226} windows: {'all': 437226, 'N10000-50000': 176159, 'N50001-99999': 223025}
18:58:43 [     2s rss   530MB] max |log Sha(identity) - log Sha(Cremona)| at rank 0: 1.02e-14
18:58:43 [     2s rss   899MB] column matrix (437226, 47) (157 MB)
18:58:43 [     3s rss  1194MB] --- K = 40: loaded nbad, S1bad
18:58:43 [     3s rss  1207MB] K = 40: loaded S1, n
18:58:44 [     3s rss  1356MB] K = 40: loaded S1n
18:58:44 [     4s rss  1490MB] K = 40: loaded S2
18:58:53 [    13s rss  1917MB] bootstrap: 0.21 s/replicate (main) + 0.25 s (composition) -> B = 1000, B_comp = 300
19:03:20 [   280s rss  1761MB] bootstrap done: B = 1000, B_comp = 300, 276 s, max RSS 1.88 GB
19:03:27 [   286s rss  1768MB] (A) K=40 rank0: se_boot/se_cluster over 40 bins: median 1.000, range [0.955, 1.068]
19:03:27 [   286s rss  1768MB] (A) K=40 rank1: se_boot/se_cluster over 40 bins: median 1.000, range [0.954, 1.060]
19:03:27 [   286s rss  1768MB] (A) K=40 all_eps: se_boot/se_cluster over 40 bins: median 1.000, range [0.956, 1.042]
19:03:27 [   286s rss  1768MB] (A) K=40 rank-0 profile first 8 bins: [ 1.31   1.798  1.434  0.637 -0.035 -0.979 -1.36  -2.108]; first zero crossing y = 0.11119958170547904
19:03:27 [   286s rss  1768MB] (A) K=40 D(y) eps-weighted first 8 bins: [ 0.832  1.462  1.151  0.434 -0.345 -1.116 -1.662 -2.055]; pairs good 2,243,660,100, bad 1,581,248
19:03:29 [   289s rss  1784MB] (B) K=40 all_eps prod c_p weight, first 6 bins rel% (z): +4%(+2.8) -61%(-30.9) -105%(-32.7) -286%(-27.9) -404%(-22.2) -29%(-5.1)
19:03:29 [   289s rss  1784MB] (B) K=40 rank0 prod c_p weight, first 6 bins rel% (z): -8%(-4.7) -42%(-14.5) -85%(-12.8) -195%(-12.4) -3672%(-12.8) -84%(-7.1)
19:03:29 [   289s rss  1784MB] (B) composition all_eps  rank         : total change bins 0-3 +0.035 -0.891 -1.206 -1.241 | adjusted +0.107(+9.2) -0.797(-27.0) -1.147(-27.5) -1.196(-24.6)
19:03:29 [   289s rss  1784MB] (B) composition all_eps  N_quantile40 : total change bins 0-3 +0.035 -0.891 -1.206 -1.241 | adjusted +0.041(+3.5) -0.886(-32.5) -1.194(-35.3) -1.232(-29.0)
19:03:29 [   289s rss  1784MB] (B) composition all_eps  mult_add     : total change bins 0-3 +0.035 -0.891 -1.206 -1.241 | adjusted -0.078(-13.0) -0.636(-43.6) -0.889(-51.0) -0.891(-41.4)
19:03:29 [   289s rss  1784MB] (B) composition rank0    N_quantile40 : total change bins 0-3 -0.106 -0.750 -1.214 -1.244 | adjusted -0.104(-5.6) -0.742(-16.7) -1.195(-16.1) -1.233(-14.3)
19:03:29 [   289s rss  1784MB] (B) composition rank0    mult_add     : total change bins 0-3 -0.106 -0.750 -1.214 -1.244 | adjusted -0.087(-9.2) -0.568(-24.1) -0.863(-25.3) -0.867(-20.7)
19:03:41 [   300s rss  1572MB] (C) K=40 reparametrisation check over 80 (bin, spec): max|dbeta| 2.15e-14 / 7.77e-15, max|dfit| 8.48e-14, max|dt| 7.23e-13 -> PASS (1e-10)
19:03:41 [   300s rss  1572MB] (C) K=40 1(Sha>=4) indicator: t at first 6 bins [-1.54 -2.48 -1.92  0.78  1.04 -1.62]; |t|>3 at 1 of 40 bins; max |t| 4.4 at y=0.163
19:03:41 [   300s rss  1572MB] (C) K=40 t(logL) first 6 bins: [-15.2 -68.2 -64.9 -53.  -39.3 -31.7]; |t|>3 at 34 of 40 bins
19:03:41 [   300s rss  1572MB] (C) K=40 t(logOm) first 6 bins: [19.5  9.7  2.6 -2.5 -3.4 -2.2]; |t|>3 at 8 of 40 bins
19:03:41 [   300s rss  1572MB] (C) K=40 t(logc) first 6 bins: [11.   4.2 -4.8 -9.  -9.1 -4.4]; |t|>3 at 27 of 40 bins
19:03:41 [   300s rss  1572MB] (C) K=40 t(logT) first 6 bins: [-4.1  1.5  5.1  4.6  2.  -1.4]; |t|>3 at 18 of 40 bins
19:03:41 [   300s rss  1572MB] (C) K=40 t(dpos) first 6 bins: [ 0.6  0.8 -1.1 -0.7  1.5  0.3]; |t|>3 at 0 of 40 bins
19:03:41 [   301s rss  1618MB] (D) K=40 Cov(a_p, log L | y) first 8 bins: [-0.025 -0.723 -1.014 -1.081 -0.935 -0.811 -0.603 -0.491] (z [  -6.8  -99.1 -104.1  -90.7  -69.1  -54.2  -35.7  -26.6]); zero crossings y = [0.2332, 0.252, 0.4052]
19:03:41 [   301s rss  1618MB] K = 40 done; max RSS 1.88 GB
19:03:41 [   301s rss  1618MB] DONE runtime 300.7 s, max RSS 1.878 GB
figures written to /path/to/WORK/data_pN/results/figures ['fig_pn1_profiles.pdf', 'fig_pn1_profiles.png', 'fig_pn2_windows.pdf', 'fig_pn2_windows.png', 'fig_pn3_weights.pdf', 'fig_pn3_weights.png', 'fig_pn4_conditioned.pdf', 'fig_pn4_conditioned.png', 'fig_pn5_regression.pdf', 'fig_pn5_regression.png', 'fig_pn6_cov.pdf', 'fig_pn6_cov.png']
=== run_pn_all.sh finished Wed Sep 30 19:03:45 MST 2026


==> anc/data_pN/results/pnA_profiles_K100.csv <==
grid,variant,subset,window,bin,y_lo,y_hi,y_ctr,pairs,pairs_bad,curves,mean,se_cluster,se_boot
100,raw,rank0,all,0,0.0,0.01,0.005,14929253,,168297,1.0178614429000568,0.003856725915532804,
100,raw,rank0,all,1,0.01,0.02,0.015,12240453,,168524,1.484054062378247,0.00853856226132334,
100,raw,rank0,all,2,0.02,0.03,0.025,11400343,,168569,1.8084375180641494,0.011493502880976452,
100,raw,rank0,all,3,0.03,0.04,0.035,10893554,,168536,1.8223653180587345,0.01421991821136676,
100,raw,rank0,all,4,0.04,0.05,0.045,10587936,,168545,1.7064950147035267,0.01648968777208367,
100,raw,rank0,all,5,0.05,0.06,0.055,10320290,,168536,1.4919118551901158,0.018154773147817178,
100,raw,rank0,all,6,0.06,0.07,0.065,10142195,,168501,1.4601851965969892,0.02027984436121496,
100,raw,rank0,all,7,0.07,0.08,0.075,9958392,,168511,1.1096569606820057,0.02222936889465668,
100,raw,rank0,all,8,0.08,0.09,0.085,9792221,,168510,0.5655689347697525,0.02350058097791966,
100,raw,rank0,all,9,0.09,0.1,0.095,9731516,,168509,0.5456202301881844,0.025098179210986803,
100,raw,rank0,all,10,0.1,0.11,0.105,9626989,,168486,0.34186608086910664,0.02618070814948919,
100,raw,rank0,all,11,0.11,0.12,0.115,9460122,,168439,-0.22089429713485725,0.027829960978137752,
100,raw,rank0,all,12,0.12,0.13,0.125,9396746,,168444,-0.5275725235097342,0.0294334115758512,
100,raw,rank0,all,13,0.13,0.14,0.135,9345869,,168452,-0.8884641973903122,0.03037952391710778,
100,raw,rank0,all,14,0.14,0.15,0.145,9237880,,168425,-1.2529488367460933,0.03142322996669884,
100,raw,rank0,all,15,0.15,0.16,0.155,9221782,,168413,-1.3763357233992302,0.03274675125875082,
100,raw,rank0,all,16,0.16,0.17,0.165,9150072,,168346,-1.1755137008757963,0.03406550933759545,
100,raw,rank0,all,17,0.17,0.18,0.175,9077623,,168392,-1.922813934881411,0.03530259135080699,
100,raw,rank0,all,18,0.18,0.19,0.185,9043731,,168405,-2.0972579790354224,0.03634999212537141,
100,raw,rank0,all,19,0.19,0.2,0.195,8930757,,168388,-2.0972301676106517,0.0377688123906678,
100,raw,rank0,all,20,0.2,0.21,0.205,8911141,,168370,-2.369487700845492,0.03883034727049924,
100,raw,rank0,all,21,0.21,0.22,0.215,8876955,,168374,-1.985824981651929,0.03964308773906179,
100,raw,rank0,all,22,0.22,0.23,0.225,8856212,,168380,-1.774367980350967,0.04043859144557261,
100,raw,rank0,all,23,0.23,0.24,0.235,8828204,,168375,-1.6726530107369517,0.04125741842012458,
100,raw,rank0,all,24,0.24,0.25,0.245,8797837,,168346,-1.3227481936753318,0.04201189001796415,
100,raw,rank0,all,25,0.25,0.26,0.255,8725077,,168364,-0.8397787205774803,0.0429186004182375,
100,raw,rank0,all,26,0.26,0.27,0.265,8697076,,168328,-0.38228250506262107,0.044235330506153914,
100,raw,rank0,all,27,0.27,0.28,0.275,8660605,,168356,-0.6938425202396369,0.045221978912697254,
100,raw,rank0,all,28,0.28,0.29,0.285,8633276,,168336,-0.374809863602183,0.046532990678536695,
100,raw,rank0,all,29,0.29,0.3,0.295,8604916,,168324,0.14077848058017067,0.04720144314768172,
100,raw,rank0,all,30,0.3,0.31,0.305,8546950,,168338,0.3023534711212772,0.04802450344845663,
100,raw,rank0,all,31,0.31,0.32,0.315,8528452,,168323,0.6584088179191253,0.04912057516198197,
100,raw,rank0,all,32,0.32,0.33,0.325,8494459,,168316,0.744677912978331,0.04957853326007362,
100,raw,rank0,all,33,0.33,0.34,0.335,8505811,,168305,1.2526345812292325,0.05060993995039619,
100,raw,rank0,all,34,0.34,0.35,0.345,8488449,,168339,1.4507610283103545,0.05131317430968904,
100,raw,rank0,all,35,0.35,0.36,0.355,8452551,,168312,1.724092525439953,0.051893557761403364,
100,raw,rank0,all,36,0.36,0.37,0.365,8424473,,168307,1.943536290044493,0.05291743376674843,
100,raw,rank0,all,37,0.37,0.38,0.375,8419557,,168319,2.3709286604984086,0.053255939330901635,
100,raw,rank0,all,38,0.38,0.39,0.385,8376173,,168333,2.573503555860176,0.053830849522792434,
100,raw,rank0,all,39,0.39,0.4,0.395,8357163,,168332,2.781600047767406,0.054689856937143656,
100,raw,rank0,all,40,0.4,0.41,0.405,8323371,,168324,3.044638884894113,0.055776366131032346,
100,raw,rank0,all,41,0.41,0.42,0.415,8308854,,168338,2.925727904233243,0.05642246343160604,
100,raw,rank0,all,42,0.42,0.43,0.425,8322307,,168289,3.1316888454126963,0.057653521387519925,
100,raw,rank0,all,43,0.43,0.44,0.435,8296282,,168332,3.439610538793161,0.05828021976315612,
100,raw,rank0,all,44,0.44,0.45,0.445,8275434,,168267,3.4050272166994504,0.0591443333890495,
100,raw,rank0,all,45,0.45,0.46,0.455,8246513,,168347,3.285466111555272,0.06030307636719106,
100,raw,rank0,all,46,0.46,0.47,0.465,8215093,,168278,2.9375404514592836,0.06077479126934868,
100,raw,rank0,all,47,0.47,0.48,0.475,8187298,,168292,2.8116054893812343,0.06152166933146356,
100,raw,rank0,all,48,0.48,0.49,0.485,8176064,,168324,2.3448074770451894,0.062056300219894805,
100,raw,rank0,all,49,0.49,0.5,0.495,8171305,,168254,2.424534147238415,0.06271963803124768,
100,raw,rank0,all,50,0.5,0.51,0.505,8157139,,168265,2.1742288564654837,0.06345552056451377,
100,raw,rank0,all,51,0.51,0.52,0.515,8140459,,168327,2.318450716353955,0.06472306410460399,
100,raw,rank0,all,52,0.52,0.53,0.525,8130790,,168252,2.357687875347906,0.06494755137557343,
100,raw,rank0,all,53,0.53,0.54,0.535,8111753,,168295,2.6352737811420046,0.06534329850624519,
100,raw,rank0,all,54,0.54,0.55,0.545,8099003,,168277,2.6756960085087016,0.06656262873106496,
100,raw,rank0,all,55,0.55,0.56,0.555,8079065,,168293,2.656992609912162,0.06661215149010011,
100,raw,rank0,all,56,0.56,0.57,0.565,8074380,,168239,2.615324272575727,0.06734263279007692,
100,raw,rank0,all,57,0.57,0.58,0.575,8080144,,168259,2.432227197931126,0.06746039099315021,
100,raw,rank0,all,58,0.58,0.59,0.585,8077765,,168269,2.0521649243324114,0.06798892626540576,
100,raw,rank0,all,59,0.59,0.6,0.595,8069216,,168242,2.117559500204233,0.0688982355322528,
100,raw,rank0,all,60,0.6,0.61,0.605,8048368,,168280,1.973790587110331,0.06931928812426252,
100,raw,rank0,all,61,0.61,0.62,0.615,8023469,,168269,1.2972891152193646,0.0701676822232246,
100,raw,rank0,all,62,0.62,0.63,0.625,8001147,,168241,1.5718700081375834,0.07103217383399052,
100,raw,rank0,all,63,0.63,0.64,0.635,7987164,,168246,0.8711681643196508,0.07189811934707366,
100,raw,rank0,all,64,0.64,0.65,0.645,7968068,,168248,0.9699164213960021,0.0725685737342669,
100,raw,rank0,all,65,0.65,0.66,0.655,7958649,,168255,0.3729818968018316,0.0730031770512007,
100,raw,rank0,all,66,0.66,0.67,0.665,7944715,,168255,-0.42576391978818623,0.07391460302817271,
100,raw,rank0,all,67,0.67,0.68,0.675,7942471,,168250,-0.7721217993745272,0.07421363674943085,
100,raw,rank0,all,68,0.68,0.69,0.685,7929771,,168234,-0.8178654843878846,0.07509118922385645,
100,raw,rank0,all,69,0.69,0.7,0.695,7903173,,168200,-0.45600343052088066,0.07546942309502777,
100,raw,rank0,all,70,0.7,0.71,0.705,7888156,,168244,-0.7858019035120503,0.07580508894585777,
100,raw,rank0,all,71,0.71,0.72,0.715,7889297,,168238,-0.985885814667644,0.07653951595854809,
100,raw,rank0,all,72,0.72,0.73,0.725,7892789,,168186,-1.0095304714214455,0.07678546899875607,
100,raw,rank0,all,73,0.73,0.74,0.735,7871883,,168208,-0.8538660953167114,0.07727331434550339,
100,raw,rank0,all,74,0.74,0.75,0.745,7861512,,168222,-0.6863158130395273,0.0778372256261801,
100,raw,rank0,all,75,0.75,0.76,0.755,7858732,,168168,-0.9147676749887895,0.07832756371261139,
100,raw,rank0,all,76,0.76,0.77,0.765,7849352,,168209,-1.7377626841043694,0.07935188714351936,
100,raw,rank0,all,77,0.77,0.78,0.775,7838748,,168192,-2.0862549733707474,0.0795689832533231,
100,raw,rank0,all,78,0.78,0.79,0.785,7832263,,168194,-2.6941407611056984,0.0806764134771083,
100,raw,rank0,all,79,0.79,0.8,0.795,7811351,,168217,-3.293849168984981,0.08133179009435462,
100,raw,rank0,all,80,0.8,0.81,0.805,7811660,,168241,-3.3384066894872535,0.08205529399557229,
100,raw,rank0,all,81,0.81,0.82,0.815,7809429,,168234,-3.5014627830024447,0.08246830792169026,
100,raw,rank0,all,82,0.82,0.83,0.825,7811478,,168166,-3.2820491845461257,0.08282318088756628,
100,raw,rank0,all,83,0.83,0.84,0.835,7797420,,168175,-2.7338109272041264,0.08323505723061388,
100,raw,rank0,all,84,0.84,0.85,0.845,7778314,,168169,-3.3844131260321966,0.08328019918708923,
100,raw,rank0,all,85,0.85,0.86,0.855,7768521,,168193,-3.8501638857640983,0.08477690719917447,
100,raw,rank0,all,86,0.86,0.87,0.865,7756321,,168210,-3.771675643646002,0.08538466237685553,
100,raw,rank0,all,87,0.87,0.88,0.875,7750801,,168217,-3.6787779740442312,0.08608105439597145,
100,raw,rank0,all,88,0.88,0.89,0.885,7732049,,168184,-3.5034402911828417,0.08629506169829919,
100,raw,rank0,all,89,0.89,0.9,0.895,7727365,,168219,-3.097522506054781,0.08635362900370017,
100,raw,rank0,all,90,0.9,0.91,0.905,7729814,,168192,-2.9581524212613655,0.08755199488118603,
100,raw,rank0,all,91,0.91,0.92,0.915,7717781,,168195,-3.22590275624561,0.08847061631095363,
100,raw,rank0,all,92,0.92,0.93,0.925,7716286,,168207,-2.9555375474677845,0.0887309863503809,
100,raw,rank0,all,93,0.93,0.94,0.935,7713639,,168155,-2.9292656812173865,0.08905645163878607,
100,raw,rank0,all,94,0.94,0.95,0.945,7710373,,168171,-3.2516303685956567,0.08967299029439944,
100,raw,rank0,all,95,0.95,0.96,0.955,7710508,,168222,-2.549599196317545,0.09017482589134872,
100,raw,rank0,all,96,0.96,0.97,0.965,7700281,,168140,-3.012752911224928,0.09072626634140923,
100,raw,rank0,all,97,0.97,0.98,0.975,7687685,,168232,-2.813470895334551,0.09107069999588004,
100,raw,rank0,all,98,0.98,0.99,0.985,7674688,,168185,-2.6020326819800363,0.09169950041094531,
100,raw,rank0,all,99,0.99,1.0,0.995,7672364,,168193,-2.7404351514083536,0.09120568869351918,
100,norm,rank0,all,0,0.0,0.01,0.005,14929253,,168297,0.07702529837862954,0.00021422356428840903,
100,norm,rank0,all,1,0.01,0.02,0.015,12240453,,168524,0.05249234016588986,0.00027560568068379617,
100,norm,rank0,all,2,0.02,0.03,0.025,11400343,,168569,0.04913288301027536,0.00028640953711367965,
100,norm,rank0,all,3,0.03,0.04,0.035,10893554,,168536,0.04188684536598222,0.0002988254486614232,
100,norm,rank0,all,4,0.04,0.05,0.045,10587936,,168545,0.034386770032123266,0.0003048737732017184,
100,norm,rank0,all,5,0.05,0.06,0.055,10320290,,168536,0.027040790669087118,0.00030409265095665436,
100,norm,rank0,all,6,0.06,0.07,0.065,10142195,,168501,0.024519867735432146,0.00031180023911628714,
100,norm,rank0,all,7,0.07,0.08,0.075,9958392,,168511,0.017320839230737323,0.00031770066660517847,
100,norm,rank0,all,8,0.08,0.09,0.085,9792221,,168510,0.008234420589877329,0.0003158435140784124,
100,norm,rank0,all,9,0.09,0.1,0.095,9731516,,168509,0.007385548728867114,0.0003180062709586225,
100,norm,rank0,all,10,0.1,0.11,0.105,9626989,,168486,0.004458047712609303,0.0003163152492492536,
100,norm,rank0,all,11,0.11,0.12,0.115,9460122,,168439,-0.0028159177647819594,0.00032152340496421065,
100,norm,rank0,all,12,0.12,0.13,0.125,9396746,,168444,-0.0065805476921954485,0.00032550889271555487,
100,norm,rank0,all,13,0.13,0.14,0.135,9345869,,168452,-0.010534669031672607,0.0003233780221129308,
100,norm,rank0,all,14,0.14,0.15,0.145,9237880,,168425,-0.014211994862356405,0.00032381000704716673,
100,norm,rank0,all,15,0.15,0.16,0.155,9221782,,168413,-0.015134999005045153,0.0003251628105299577,
100,norm,rank0,all,16,0.16,0.17,0.165,9150072,,168346,-0.012393458315374773,0.000327904940061818,
100,norm,rank0,all,17,0.17,0.18,0.175,9077623,,168392,-0.019796007792672217,0.00033045637605363335,
100,norm,rank0,all,18,0.18,0.19,0.185,9043731,,168405,-0.021055769081981857,0.0003307036576846468,
100,norm,rank0,all,19,0.19,0.2,0.195,8930757,,168388,-0.020589224359742503,0.00033569991158615705,
100,norm,rank0,all,20,0.2,0.21,0.205,8911141,,168370,-0.022487226528628182,0.00033527251335735273,
100,norm,rank0,all,21,0.21,0.22,0.215,8876955,,168374,-0.01844089949062305,0.0003343784884842924,
100,norm,rank0,all,22,0.22,0.23,0.225,8856212,,168380,-0.016110451448547846,0.00033354810880626524,
100,norm,rank0,all,23,0.23,0.24,0.235,8828204,,168375,-0.014835175448711721,0.00033241909981534244,
100,norm,rank0,all,24,0.24,0.25,0.245,8797837,,168346,-0.011503472867767203,0.0003314403684307264,
100,norm,rank0,all,25,0.25,0.26,0.255,8725077,,168364,-0.007174340418743216,0.0003323686242603935,
100,norm,rank0,all,26,0.26,0.27,0.265,8697076,,168328,-0.0031927863379533432,0.00033648976149312353,
100,norm,rank0,all,27,0.27,0.28,0.275,8660605,,168356,-0.005808811491281961,0.0003374260129730555,
100,norm,rank0,all,28,0.28,0.29,0.285,8633276,,168336,-0.003139296931140588,0.0003407434509316877,
100,norm,rank0,all,29,0.29,0.3,0.295,8604916,,168324,0.000987325904608865,0.00033997244185208895,
100,norm,rank0,all,30,0.3,0.31,0.305,8546950,,168338,0.0023632262331308583,0.0003401324600176404,
100,norm,rank0,all,31,0.31,0.32,0.315,8528452,,168323,0.004996068477129145,0.0003422125383199219,
100,norm,rank0,all,32,0.32,0.33,0.325,8494459,,168316,0.0055556096851316975,0.0003406746556343465,
100,norm,rank0,all,33,0.33,0.34,0.335,8505811,,168305,0.009105290943729676,0.0003413121360853917,
100,norm,rank0,all,34,0.34,0.35,0.345,8488449,,168339,0.010590079370466264,0.00034130517268593394,
100,norm,rank0,all,35,0.35,0.36,0.355,8452551,,168312,0.012466540050203766,0.000340579079064018,
100,norm,rank0,all,36,0.36,0.37,0.365,8424473,,168307,0.013678485317912135,0.0003427495344296647,
100,norm,rank0,all,37,0.37,0.38,0.375,8419557,,168319,0.016505501676113657,0.0003397573166636996,
100,norm,rank0,all,38,0.38,0.39,0.385,8376173,,168333,0.017885286080712316,0.0003394351801907474,
100,norm,rank0,all,39,0.39,0.4,0.395,8357163,,168332,0.019022923227669276,0.00034022327913564197,
100,norm,rank0,all,40,0.4,0.41,0.405,8323371,,168324,0.020412576544736934,0.0003426823652169769,
100,norm,rank0,all,41,0.41,0.42,0.415,8308854,,168338,0.019332507589954626,0.0003428923675337918,
100,norm,rank0,all,42,0.42,0.43,0.425,8322307,,168289,0.02037609338109157,0.0003453025839301711,
100,norm,rank0,all,43,0.43,0.44,0.435,8296282,,168332,0.022482067039647814,0.0003455924052612419,
100,norm,rank0,all,44,0.44,0.45,0.445,8275434,,168267,0.021957988574793287,0.0003472016962524053,
100,norm,rank0,all,45,0.45,0.46,0.455,8246513,,168347,0.020888568483866676,0.000349630853950381,
100,norm,rank0,all,46,0.46,0.47,0.465,8215093,,168278,0.018367367667588386,0.00034855775014800403,
100,norm,rank0,all,47,0.47,0.48,0.475,8187298,,168292,0.017414234415320903,0.00034932648875136773,
100,norm,rank0,all,48,0.48,0.49,0.485,8176064,,168324,0.014239465746907353,0.0003487181668001147,
100,norm,rank0,all,49,0.49,0.5,0.495,8171305,,168254,0.014614054477383889,0.0003490558370131074,
100,norm,rank0,all,50,0.5,0.51,0.505,8157139,,168265,0.012929165830237658,0.0003493107831631813,
100,norm,rank0,all,51,0.51,0.52,0.515,8140459,,168327,0.013669986850689117,0.00035233207631829924,
100,norm,rank0,all,52,0.52,0.53,0.525,8130790,,168252,0.014019680183093196,0.00035061053178387665,
100,norm,rank0,all,53,0.53,0.54,0.535,8111753,,168295,0.015332191605852395,0.0003495734850636097,
100,norm,rank0,all,54,0.54,0.55,0.545,8099003,,168277,0.015501337890809855,0.0003524447978785753,
100,norm,rank0,all,55,0.55,0.56,0.555,8079065,,168293,0.015338595801365467,0.00034980483452905084,
100,norm,rank0,all,56,0.56,0.57,0.565,8074380,,168239,0.015153561247969302,0.0003497976334032936,
100,norm,rank0,all,57,0.57,0.58,0.575,8080144,,168259,0.013772871761003993,0.0003476447560837349,
100,norm,rank0,all,58,0.58,0.59,0.585,8077765,,168269,0.011539096780616417,0.00034719188887537663,
100,norm,rank0,all,59,0.59,0.6,0.595,8069216,,168242,0.01181701723281926,0.000348535688391746,
100,norm,rank0,all,60,0.6,0.61,0.605,8048368,,168280,0.01094528164677654,0.00034793812425153436,
100,norm,rank0,all,61,0.61,0.62,0.615,8023469,,168269,0.007137499768184423,0.00034958146167002823,
100,norm,rank0,all,62,0.62,0.63,0.625,8001147,,168241,0.008590877476114592,0.0003511629282581612,
100,norm,rank0,all,63,0.63,0.64,0.635,7987164,,168246,0.004550813372866589,0.0003526152663438381,
100,norm,rank0,all,64,0.64,0.65,0.645,7968068,,168248,0.005154679838021555,0.00035287273777242947,
100,norm,rank0,all,65,0.65,0.66,0.655,7958649,,168255,0.0019190527979340015,0.0003528061657773027,
100,norm,rank0,all,66,0.66,0.67,0.665,7944715,,168255,-0.0021433541292736617,0.00035424699907930936,
100,norm,rank0,all,67,0.67,0.68,0.675,7942471,,168250,-0.00389175010532707,0.0003532588980689193,
100,norm,rank0,all,68,0.68,0.69,0.685,7929771,,168234,-0.004271976893926604,0.00035418017881411266,
100,norm,rank0,all,69,0.69,0.7,0.695,7903173,,168200,-0.00236227932887827,0.00035385930715942386,
100,norm,rank0,all,70,0.7,0.71,0.705,7888156,,168244,-0.00418326303576753,0.0003533778895199757,
100,norm,rank0,all,71,0.71,0.72,0.715,7889297,,168238,-0.00493616399098547,0.00035389772818232996,
100,norm,rank0,all,72,0.72,0.73,0.725,7892789,,168186,-0.005148410411194183,0.0003522242312619044,
100,norm,rank0,all,73,0.73,0.74,0.735,7871883,,168208,-0.0042584671095691196,0.00035211454274376643,
100,norm,rank0,all,74,0.74,0.75,0.745,7861512,,168222,-0.00336027310090317,0.00035217736841652484,
100,norm,rank0,all,75,0.75,0.76,0.755,7858732,,168168,-0.004452775749834699,0.00035191540740157293,
100,norm,rank0,all,76,0.76,0.77,0.765,7849352,,168209,-0.00855909135484221,0.00035456069683087823,
100,norm,rank0,all,77,0.77,0.78,0.775,7838748,,168192,-0.010246870282243121,0.00035297914012373717,
100,norm,rank0,all,78,0.78,0.79,0.785,7832263,,168194,-0.013177123896879523,0.0003560243323719738,
100,norm,rank0,all,79,0.79,0.8,0.795,7811351,,168217,-0.015976176870577837,0.00035644077219578477,
100,norm,rank0,all,80,0.8,0.81,0.805,7811660,,168241,-0.015957229280636295,0.0003573488284779807,
100,norm,rank0,all,81,0.81,0.82,0.815,7809429,,168234,-0.016557638095011717,0.0003570438896134657,
100,norm,rank0,all,82,0.82,0.83,0.825,7811478,,168166,-0.015399783528439454,0.0003563052100915887,
100,norm,rank0,all,83,0.83,0.84,0.835,7797420,,168175,-0.012770315972310181,0.00035596014030349495,
100,norm,rank0,all,84,0.84,0.85,0.845,7778314,,168169,-0.015625258128704956,0.0003538469061889865,
100,norm,rank0,all,85,0.85,0.86,0.855,7768521,,168193,-0.017898869445404895,0.00035840245035234755,
100,norm,rank0,all,86,0.86,0.87,0.865,7756321,,168210,-0.01744171368632937,0.00035900787461631947,
100,norm,rank0,all,87,0.87,0.88,0.875,7750801,,168217,-0.01691499418500808,0.0003597913050440764,
100,norm,rank0,all,88,0.88,0.89,0.885,7732049,,168184,-0.01593663786620865,0.00035878758051732687,
100,norm,rank0,all,89,0.89,0.9,0.895,7727365,,168219,-0.01402512129151985,0.0003568387357752249,
100,norm,rank0,all,90,0.9,0.91,0.905,7729814,,168192,-0.01343145125990862,0.0003594972113355317,
100,norm,rank0,all,91,0.91,0.92,0.915,7717781,,168195,-0.014277873541137515,0.0003610467134191934,
100,norm,rank0,all,92,0.92,0.93,0.925,7716286,,168207,-0.013073517792882959,0.00036045402813541074,
100,norm,rank0,all,93,0.93,0.94,0.935,7713639,,168155,-0.012911929830789658,0.00035990980376367134,
100,norm,rank0,all,94,0.94,0.95,0.945,7710373,,168171,-0.014187130765797128,0.0003607590662366148,
100,norm,rank0,all,95,0.95,0.96,0.955,7710508,,168222,-0.011168277540848556,0.0003602209858445463,
100,norm,rank0,all,96,0.96,0.97,0.965,7700281,,168140,-0.013097502409502578,0.00036090845285893016,
100,norm,rank0,all,97,0.97,0.98,0.975,7687685,,168232,-0.01214168145128788,0.00036013685508438,
100,norm,rank0,all,98,0.98,0.99,0.985,7674688,,168185,-0.011203420110340163,0.00036077057397825414,
100,norm,rank0,all,99,0.99,1.0,0.995,7672364,,168193,-0.011642155052981948,0.0003572785471295519,
100,stored,rank0,all,0,0.0,0.01,0.005,14929253,,168297,0.9794541829524489,,
100,stored,rank0,all,1,0.01,0.02,0.015,12240453,,168524,1.4823778173054976,,
100,stored,rank0,all,2,0.02,0.03,0.025,11400343,,168569,1.807510890001451,,
100,stored,rank0,all,3,0.03,0.04,0.035,10893554,,168536,1.8217367596900818,,
100,stored,rank0,all,4,0.04,0.05,0.045,10587936,,168545,1.7061876522691646,,
100,stored,rank0,all,5,0.05,0.06,0.055,10320290,,168536,1.4916306183873544,,
100,stored,rank0,all,6,0.06,0.07,0.065,10142195,,168501,1.4599326339092553,,
100,stored,rank0,all,7,0.07,0.08,0.075,9958392,,168511,1.1095583572933627,,
100,stored,rank0,all,8,0.08,0.09,0.085,9792221,,168510,0.5655394894289861,,
100,stored,rank0,all,9,0.09,0.1,0.095,9731516,,168509,0.5455441758275178,,
100,stored,rank0,all,10,0.1,0.11,0.105,9626989,,168486,0.34186608086910664,,
100,stored,rank0,all,11,0.11,0.12,0.115,9460122,,168439,-0.2209206028383075,,
100,stored,rank0,all,12,0.12,0.13,0.125,9396746,,168444,-0.527552526851243,,
100,stored,rank0,all,13,0.13,0.14,0.135,9345869,,168452,-0.8884641973903122,,
100,stored,rank0,all,14,0.14,0.15,0.145,9237880,,168425,-1.2529078288716242,,
100,stored,rank0,all,15,0.15,0.16,0.155,9221782,,168413,-1.3763357233992302,,
100,stored,rank0,all,16,0.16,0.17,0.165,9150072,,168346,-1.175244859023112,,
100,stored,rank0,all,17,0.17,0.18,0.175,9077623,,168392,-1.922813934881411,,
100,stored,rank0,all,18,0.18,0.19,0.185,9043731,,168405,-2.0972579790354224,,
100,stored,rank0,all,19,0.19,0.2,0.195,8930757,,168388,-2.0971238419089966,,
100,stored,rank0,all,20,0.2,0.21,0.205,8911141,,168370,-2.369487700845492,,
100,stored,rank0,all,21,0.21,0.22,0.215,8876955,,168374,-1.985824981651929,,
100,stored,rank0,all,22,0.22,0.23,0.225,8856212,,168380,-1.774367980350967,,
100,stored,rank0,all,23,0.23,0.24,0.235,8828204,,168375,-1.6726530107369517,,
100,stored,rank0,all,24,0.24,0.25,0.245,8797837,,168346,-1.3227371152012943,,
100,stored,rank0,all,25,0.25,0.26,0.255,8725077,,168364,-0.8397787205774803,,
100,stored,rank0,all,26,0.26,0.27,0.265,8697076,,168328,-0.38228250506262107,,
100,stored,rank0,all,27,0.27,0.28,0.275,8660605,,168356,-0.6938425202396369,,
100,stored,rank0,all,28,0.28,0.29,0.285,8633276,,168336,-0.374809863602183,,
100,stored,rank0,all,29,0.29,0.3,0.295,8604916,,168324,0.14077848058017067,,
100,stored,rank0,all,30,0.3,0.31,0.305,8546950,,168338,0.3023534711212772,,
100,stored,rank0,all,31,0.31,0.32,0.315,8528452,,168323,0.6584088179191253,,
100,stored,rank0,all,32,0.32,0.33,0.325,8494459,,168316,0.744677912978331,,
100,stored,rank0,all,33,0.33,0.34,0.335,8505811,,168305,1.252531727636009,,
100,stored,rank0,all,34,0.34,0.35,0.345,8488449,,168339,1.4507610283103545,,
100,stored,rank0,all,35,0.35,0.36,0.355,8452551,,168312,1.724092525439953,,
100,stored,rank0,all,36,0.36,0.37,0.365,8424473,,168307,1.943536290044493,,
100,stored,rank0,all,37,0.37,0.38,0.375,8419557,,168319,2.3709286604984086,,
100,stored,rank0,all,38,0.38,0.39,0.385,8376173,,168333,2.573503555860176,,
100,stored,rank0,all,39,0.39,0.4,0.395,8357163,,168332,2.781600047767406,,
100,stored,rank0,all,40,0.4,0.41,0.405,8323371,,168324,3.044638884894113,,
100,stored,rank0,all,41,0.41,0.42,0.415,8308854,,168338,2.925727904233243,,
100,stored,rank0,all,42,0.42,0.43,0.425,8322307,,168289,3.1316888454126963,,
100,stored,rank0,all,43,0.43,0.44,0.435,8296282,,168332,3.439610538793161,,
100,stored,rank0,all,44,0.44,0.45,0.445,8275434,,168267,3.4050272166994504,,
100,stored,rank0,all,45,0.45,0.46,0.455,8246513,,168347,3.285466111555272,,
100,stored,rank0,all,46,0.46,0.47,0.465,8215093,,168278,2.9375404514592836,,
100,stored,rank0,all,47,0.47,0.48,0.475,8187298,,168292,2.8116054893812343,,
100,stored,rank0,all,48,0.48,0.49,0.485,8176064,,168324,2.3448074770451894,,
100,stored,rank0,all,49,0.49,0.5,0.495,8171305,,168254,2.424128512401194,,
100,stored,rank0,all,50,0.5,0.51,0.505,8157139,,168265,2.1742288564654837,,
100,stored,rank0,all,51,0.51,0.52,0.515,8140459,,168327,2.318450716353955,,
100,stored,rank0,all,52,0.52,0.53,0.525,8130790,,168252,2.357687875347906,,
100,stored,rank0,all,53,0.53,0.54,0.535,8111753,,168295,2.6352737811420046,,
100,stored,rank0,all,54,0.54,0.55,0.545,8099003,,168277,2.6756960085087016,,
100,stored,rank0,all,55,0.55,0.56,0.555,8079065,,168293,2.656992609912162,,
100,stored,rank0,all,56,0.56,0.57,0.565,8074380,,168239,2.615324272575727,,
100,stored,rank0,all,57,0.57,0.58,0.575,8080144,,168259,2.432227197931126,,
100,stored,rank0,all,58,0.58,0.59,0.585,8077765,,168269,2.0521649243324114,,
100,stored,rank0,all,59,0.59,0.6,0.595,8069216,,168242,2.117559500204233,,
100,stored,rank0,all,60,0.6,0.61,0.605,8048368,,168280,1.973790587110331,,
100,stored,rank0,all,61,0.61,0.62,0.615,8023469,,168269,1.2972891152193646,,
100,stored,rank0,all,62,0.62,0.63,0.625,8001147,,168241,1.5718700081375834,,
100,stored,rank0,all,63,0.63,0.64,0.635,7987164,,168246,0.8711681643196508,,
100,stored,rank0,all,64,0.64,0.65,0.645,7968068,,168248,0.9699164213960021,,
100,stored,rank0,all,65,0.65,0.66,0.655,7958649,,168255,0.3729818968018316,,
100,stored,rank0,all,66,0.66,0.67,0.665,7944715,,168255,-0.42576391978818623,,
100,stored,rank0,all,67,0.67,0.68,0.675,7942471,,168250,-0.7721217993745272,,
100,stored,rank0,all,68,0.68,0.69,0.685,7929771,,168234,-0.8178654843878846,,
100,stored,rank0,all,69,0.69,0.7,0.695,7903173,,168200,-0.45600343052088066,,
100,stored,rank0,all,70,0.7,0.71,0.705,7888156,,168244,-0.7858019035120503,,
100,stored,rank0,all,71,0.71,0.72,0.715,7889297,,168238,-0.985885814667644,,
100,stored,rank0,all,72,0.72,0.73,0.725,7892789,,168186,-1.0095304714214455,,
100,stored,rank0,all,73,0.73,0.74,0.735,7871883,,168208,-0.8538660953167114,,
100,stored,rank0,all,74,0.74,0.75,0.745,7861512,,168222,-0.6863158130395273,,
100,stored,rank0,all,75,0.75,0.76,0.755,7858732,,168168,-0.9147676749887895,,
100,stored,rank0,all,76,0.76,0.77,0.765,7849352,,168209,-1.7377626841043694,,
100,stored,rank0,all,77,0.77,0.78,0.775,7838748,,168192,-2.0862549733707474,,
100,stored,rank0,all,78,0.78,0.79,0.785,7832263,,168194,-2.6941407611056984,,
100,stored,rank0,all,79,0.79,0.8,0.795,7811351,,168217,-3.293849168984981,,
100,stored,rank0,all,80,0.8,0.81,0.805,7811660,,168241,-3.3384066894872535,,
100,stored,rank0,all,81,0.81,0.82,0.815,7809429,,168234,-3.5014627830024447,,
100,stored,rank0,all,82,0.82,0.83,0.825,7811478,,168166,-3.2820491845461257,,
100,stored,rank0,all,83,0.83,0.84,0.835,7797420,,168175,-2.7338109272041264,,
100,stored,rank0,all,84,0.84,0.85,0.845,7778314,,168169,-3.3844131260321966,,
100,stored,rank0,all,85,0.85,0.86,0.855,7768521,,168193,-3.8501638857640983,,
100,stored,rank0,all,86,0.86,0.87,0.865,7756321,,168210,-3.771675643646002,,
100,stored,rank0,all,87,0.87,0.88,0.875,7750801,,168217,-3.6787779740442312,,
100,stored,rank0,all,88,0.88,0.89,0.885,7732049,,168184,-3.5034402911828417,,
100,stored,rank0,all,89,0.89,0.9,0.895,7727365,,168219,-3.097522506054781,,
100,stored,rank0,all,90,0.9,0.91,0.905,7729814,,168192,-2.9581524212613655,,
100,stored,rank0,all,91,0.91,0.92,0.915,7717781,,168195,-3.22590275624561,,
100,stored,rank0,all,92,0.92,0.93,0.925,7716286,,168207,-2.9555375474677845,,
100,stored,rank0,all,93,0.93,0.94,0.935,7713639,,168155,-2.9292656812173865,,
100,stored,rank0,all,94,0.94,0.95,0.945,7710373,,168171,-3.2516303685956567,,
100,stored,rank0,all,95,0.95,0.96,0.955,7710508,,168222,-2.549599196317545,,
100,stored,rank0,all,96,0.96,0.97,0.965,7700281,,168140,-3.012752911224928,,
100,stored,rank0,all,97,0.97,0.98,0.975,7687685,,168232,-2.813470895334551,,
100,stored,rank0,all,98,0.98,0.99,0.985,7674688,,168185,-2.6020326819800363,,
100,stored,rank0,all,99,0.99,1.0,0.995,7672364,,168193,-2.7401689841272736,,
100,raw,rank0,N10000-50000,0,0.0,0.01,0.005,3950345,,68322,0.9789218410037605,0.005331217877936608,
100,raw,rank0,N10000-50000,1,0.01,0.02,0.015,3220131,,68322,1.4432304151601285,0.011908467588264325,
100,raw,rank0,N10000-50000,2,0.02,0.03,0.025,2995862,,68322,1.7617640598932796,0.01617458045702535,
100,raw,rank0,N10000-50000,3,0.03,0.04,0.035,2873367,,68322,1.7857976374058726,0.019806759922732335,
100,raw,rank0,N10000-50000,4,0.04,0.05,0.045,2765807,,68322,1.651559924463276,0.023123436191411516,
100,raw,rank0,N10000-50000,5,0.05,0.06,0.055,2702844,,68322,1.395863394261748,0.02567172805726362,
100,raw,rank0,N10000-50000,6,0.06,0.07,0.065,2623892,,68322,1.430187675407372,0.02871226144554411,
100,raw,rank0,N10000-50000,7,0.07,0.08,0.075,2598709,,68322,1.0853620009012168,0.03133521905678432,
100,raw,rank0,N10000-50000,8,0.08,0.09,0.085,2567018,,68322,0.5429443813794839,0.03311616042559357,
100,raw,rank0,N10000-50000,9,0.09,0.1,0.095,2517426,,68322,0.4808447199639632,0.03523197246608771,
100,raw,rank0,N10000-50000,10,0.1,0.11,0.105,2483991,,68322,0.3667940020716661,0.037276564730292346,
100,raw,rank0,N10000-50000,11,0.11,0.12,0.115,2468527,,68322,-0.19210889733027023,0.03942775269129214,
100,raw,rank0,N10000-50000,12,0.12,0.13,0.125,2447250,,68322,-0.5448029420778425,0.04141916415827516,
100,raw,rank0,N10000-50000,13,0.13,0.14,0.135,2422538,,68322,-0.9321009618837764,0.04296523285449512,
100,raw,rank0,N10000-50000,14,0.14,0.15,0.145,2401946,,68322,-1.218185171523423,0.044743561511770016,
100,raw,rank0,N10000-50000,15,0.15,0.16,0.155,2383169,,68322,-1.4384540080875508,0.04623000582594791,
100,raw,rank0,N10000-50000,16,0.16,0.17,0.165,2354654,,68322,-1.1619295234034384,0.04834587934770971,
100,raw,rank0,N10000-50000,17,0.17,0.18,0.175,2343104,,68322,-1.917495766299746,0.05009135401178635,
100,raw,rank0,N10000-50000,18,0.18,0.19,0.185,2339105,,68322,-2.161410453998431,0.051414332957723734,
100,raw,rank0,N10000-50000,19,0.19,0.2,0.195,2337315,,68322,-2.2133242630967587,0.05363010969621602,
100,raw,rank0,N10000-50000,20,0.2,0.21,0.205,2320615,,68322,-2.3621091822641844,0.05441760129813504,
100,raw,rank0,N10000-50000,21,0.21,0.22,0.215,2304161,,68322,-1.9697000339820003,0.056004806159350315,
100,raw,rank0,N10000-50000,22,0.22,0.23,0.225,2283977,,68322,-1.802167447395486,0.05731686025519786,
100,raw,rank0,N10000-50000,23,0.23,0.24,0.235,2261903,,68322,-1.6527538979346152,0.05826342752426592,
100,raw,rank0,N10000-50000,24,0.24,0.25,0.245,2253881,,68322,-1.3458922631673989,0.05937990772186104,
100,raw,rank0,N10000-50000,25,0.25,0.26,0.255,2257938,,68322,-0.8482845853163373,0.06067296507237097,
100,raw,rank0,N10000-50000,26,0.26,0.27,0.265,2253784,,68322,-0.39790680917071025,0.06310229654352519,
100,raw,rank0,N10000-50000,27,0.27,0.28,0.275,2239624,,68322,-0.7775773969201973,0.06406486389102933,
100,raw,rank0,N10000-50000,28,0.28,0.29,0.285,2220366,,68322,-0.37632804681750665,0.06604337008920393,
100,raw,rank0,N10000-50000,29,0.29,0.3,0.295,2215970,,68322,0.06821572494212466,0.06713106143130738,
100,raw,rank0,N10000-50000,30,0.3,0.31,0.305,2214489,,68322,0.2738356343156367,0.06810687297899355,
100,raw,rank0,N10000-50000,31,0.31,0.32,0.315,2218680,,68322,0.645091676131754,0.06923663991757904,
100,raw,rank0,N10000-50000,32,0.32,0.33,0.325,2207578,,68322,0.7211708940748639,0.07023788120638921,
100,raw,rank0,N10000-50000,33,0.33,0.34,0.335,2191545,,68322,1.0961171228516868,0.07152036653043103,
100,raw,rank0,N10000-50000,34,0.34,0.35,0.345,2183975,,68322,1.5832704128939206,0.0725543919151425,
100,raw,rank0,N10000-50000,35,0.35,0.36,0.355,2179886,,68322,1.8431995985111147,0.07333436966809198,
100,raw,rank0,N10000-50000,36,0.36,0.37,0.365,2178087,,68322,1.792187364416573,0.07515795705162513,
100,raw,rank0,N10000-50000,37,0.37,0.38,0.375,2169423,,68322,2.232588573090633,0.0752745171862722,
100,raw,rank0,N10000-50000,38,0.38,0.39,0.385,2146240,,68322,2.6102052892500374,0.07630051355237227,
100,raw,rank0,N10000-50000,39,0.39,0.4,0.395,2144292,,68322,2.8398968050993054,0.07761231254529298,
100,raw,rank0,N10000-50000,40,0.4,0.41,0.405,2145389,,68322,2.9497270658141717,0.07911623860695698,
100,raw,rank0,N10000-50000,41,0.41,0.42,0.415,2137173,,68322,2.8142185962484083,0.08042662311914599,
100,raw,rank0,N10000-50000,42,0.42,0.43,0.425,2131500,,68322,2.9581524747830166,0.08125242386347016,
100,raw,rank0,N10000-50000,43,0.43,0.44,0.435,2131504,,68322,3.4834468994662924,0.08290954450914922,
100,raw,rank0,N10000-50000,44,0.44,0.45,0.445,2135923,,68322,3.395797507681691,0.08439449672528906,
100,raw,rank0,N10000-50000,45,0.45,0.46,0.455,2125744,,68322,3.2937442137905597,0.08535297682897411,
100,raw,rank0,N10000-50000,46,0.46,0.47,0.465,2124907,,68322,2.795375985866676,0.08564275007392848,
100,raw,rank0,N10000-50000,47,0.47,0.48,0.475,2118611,,68322,2.672847917810301,0.08732623278282478,
100,raw,rank0,N10000-50000,48,0.48,0.49,0.485,2121312,,68322,2.0351089325851173,0.08812511338758028,
100,raw,rank0,N10000-50000,49,0.49,0.5,0.495,2110421,,68322,2.251738871059376,0.08930587321876968,
100,raw,rank0,N10000-50000,50,0.5,0.51,0.505,2098143,,68322,2.0268575592798013,0.0902488800999213,
100,raw,rank0,N10000-50000,51,0.51,0.52,0.515,2095509,,68322,2.1666998328329776,0.0914274781013174,
100,raw,rank0,N10000-50000,52,0.52,0.53,0.525,2093787,,68322,2.4007962605556346,0.09222155553477787,
100,raw,rank0,N10000-50000,53,0.53,0.54,0.535,2091722,,68322,2.4411116773643915,0.09321889578044634,
100,raw,rank0,N10000-50000,54,0.54,0.55,0.545,2086512,,68322,2.6466960170849725,0.09447240603644161,
100,raw,rank0,N10000-50000,55,0.55,0.56,0.555,2077734,,68322,2.623648166704689,0.09491527561766543,
100,raw,rank0,N10000-50000,56,0.56,0.57,0.565,2071999,,68322,2.7297339429217873,0.09484155706434792,
100,raw,rank0,N10000-50000,57,0.57,0.58,0.575,2074341,,68322,2.5257115392310134,0.0961876939014629,
100,raw,rank0,N10000-50000,58,0.58,0.59,0.585,2072611,,68322,2.029834349040896,0.09675660018109838,
100,raw,rank0,N10000-50000,59,0.59,0.6,0.595,2065491,,68322,2.100900463860651,0.0979858227457532,
100,raw,rank0,N10000-50000,60,0.6,0.61,0.605,2060414,,68322,2.0648267775311173,0.09830382552367221,
100,raw,rank0,N10000-50000,61,0.61,0.62,0.615,2051379,,68322,1.2346996825062555,0.0996860567670981,
100,raw,rank0,N10000-50000,62,0.62,0.63,0.625,2053112,,68322,1.6206431992019918,0.10101381783484173,
100,raw,rank0,N10000-50000,63,0.63,0.64,0.635,2043590,,68322,0.6966568636566043,0.10232234264922173,
100,raw,rank0,N10000-50000,64,0.64,0.65,0.645,2042406,,68322,0.8756094527728571,0.10255184865392655,
100,raw,rank0,N10000-50000,65,0.65,0.66,0.655,2044155,,68322,0.266958718883842,0.10416461457396632,
100,raw,rank0,N10000-50000,66,0.66,0.67,0.665,2045665,,68322,-0.37604055404966114,0.10444923660582478,
100,raw,rank0,N10000-50000,67,0.67,0.68,0.675,2044677,,68322,-0.6303108021462559,0.10539733832168155,
100,raw,rank0,N10000-50000,68,0.68,0.69,0.685,2042093,,68322,-1.0424721107216959,0.10574520701146296,
100,raw,rank0,N10000-50000,69,0.69,0.7,0.695,2041653,,68322,-0.440170293384821,0.10722726140464778,
100,raw,rank0,N10000-50000,70,0.7,0.71,0.705,2035287,,68322,-0.8414046765886088,0.10796716354454161,
100,raw,rank0,N10000-50000,71,0.71,0.72,0.715,2029526,,68322,-0.9305921678263792,0.10874091820144786,
100,raw,rank0,N10000-50000,72,0.72,0.73,0.725,2027578,,68322,-1.121258960197832,0.10901477222704305,
100,raw,rank0,N10000-50000,73,0.73,0.74,0.735,2021716,,68322,-0.8650413806884845,0.11030287251327159,
100,raw,rank0,N10000-50000,74,0.74,0.75,0.745,2025222,,68322,-0.6380604200428397,0.11029145637231998,
100,raw,rank0,N10000-50000,75,0.75,0.76,0.755,2023768,,68322,-0.8229569792584921,0.11052469318056575,
100,raw,rank0,N10000-50000,76,0.76,0.77,0.765,2016992,,68322,-1.7719653821135632,0.1125292106599467,
100,raw,rank0,N10000-50000,77,0.77,0.78,0.775,2011900,,68322,-2.1551016452109946,0.11255901073417762,
100,raw,rank0,N10000-50000,78,0.78,0.79,0.785,2011099,,68322,-2.7745789739838767,0.11479344389861765,
100,raw,rank0,N10000-50000,79,0.79,0.8,0.795,2009262,,68322,-3.519680857946848,0.11524415051040672,
100,raw,rank0,N10000-50000,80,0.8,0.81,0.805,2005989,,68322,-3.3733220870104472,0.11620718187520367,
100,raw,rank0,N10000-50000,81,0.81,0.82,0.815,1997670,,68322,-3.3880921273283375,0.11740775725808537,
100,raw,rank0,N10000-50000,82,0.82,0.83,0.825,2001290,,68322,-3.174272594176756,0.11803389839083753,
100,raw,rank0,N10000-50000,83,0.83,0.84,0.835,1998182,,68322,-2.5603994030573793,0.11836897508209646,
100,raw,rank0,N10000-50000,84,0.84,0.85,0.845,2000530,,68322,-3.187251378384728,0.11784104390280645,
100,raw,rank0,N10000-50000,85,0.85,0.86,0.855,2003711,,68322,-3.9568964785839875,0.12009735219899616,
100,raw,rank0,N10000-50000,86,0.86,0.87,0.865,2000516,,68322,-3.8385526534154186,0.12130293159939651,
100,raw,rank0,N10000-50000,87,0.87,0.88,0.875,1990138,,68322,-3.771857529477855,0.12251778688793571,
100,raw,rank0,N10000-50000,88,0.88,0.89,0.885,1990761,,68322,-3.459622727188246,0.12245598141432255,
100,raw,rank0,N10000-50000,89,0.89,0.9,0.895,1988702,,68322,-3.1525889751204557,0.12281673224783941,
100,raw,rank0,N10000-50000,90,0.9,0.91,0.905,1984698,,68322,-3.0769734236644566,0.12473892904834728,
100,raw,rank0,N10000-50000,91,0.91,0.92,0.915,1980430,,68322,-3.1338734517251305,0.12564400517050422,
100,raw,rank0,N10000-50000,92,0.92,0.93,0.925,1974796,,68322,-2.988278789302794,0.12573528013974053,
100,raw,rank0,N10000-50000,93,0.93,0.94,0.935,1974276,,68322,-2.815391566326086,0.1266087752022816,
100,raw,rank0,N10000-50000,94,0.94,0.95,0.945,1970020,,68322,-3.026353539557974,0.12792540587198495,
100,raw,rank0,N10000-50000,95,0.95,0.96,0.955,1970645,,68322,-2.4350453785435735,0.12814047195673456,
100,raw,rank0,N10000-50000,96,0.96,0.97,0.965,1966599,,68322,-2.893252259357398,0.12936734905767894,
100,raw,rank0,N10000-50000,97,0.97,0.98,0.975,1965082,,68322,-2.8543160030980896,0.12932331492594892,
100,raw,rank0,N10000-50000,98,0.98,0.99,0.985,1963796,,68322,-2.822948004782574,0.13046260888184016,
100,raw,rank0,N10000-50000,99,0.99,1.0,0.995,1965695,,68322,-2.608538455864211,0.12980069862927285,
100,norm,rank0,N10000-50000,0,0.0,0.01,0.005,3950345,,68322,0.09710423135986362,0.0004151080592745872,
100,norm,rank0,N10000-50000,1,0.01,0.02,0.015,3220131,,68322,0.06785771017518068,0.0005311887205170067,
100,norm,rank0,N10000-50000,2,0.02,0.03,0.025,2995862,,68322,0.06363493416278042,0.0005589515851950663,
100,norm,rank0,N10000-50000,3,0.03,0.04,0.035,2873367,,68322,0.054506680280433796,0.000577162362567955,
100,norm,rank0,N10000-50000,4,0.04,0.05,0.045,2765807,,68322,0.04438116996899984,0.0005933628146651587,
100,norm,rank0,N10000-50000,5,0.05,0.06,0.055,2702844,,68322,0.034102882147272834,0.0005960005041931596,
100,norm,rank0,N10000-50000,6,0.06,0.07,0.065,2623892,,68322,0.03198532088062154,0.0006133010793878719,
100,norm,rank0,N10000-50000,7,0.07,0.08,0.075,2598709,,68322,0.022518945363424712,0.0006210138659493413,
100,norm,rank0,N10000-50000,8,0.08,0.09,0.085,2567018,,68322,0.010528049918210164,0.0006172315347763933,
100,norm,rank0,N10000-50000,9,0.09,0.1,0.095,2517426,,68322,0.008727730893325009,0.000621432783688156,
100,norm,rank0,N10000-50000,10,0.1,0.11,0.105,2483991,,68322,0.006233937073825333,0.000626089235906125,
100,norm,rank0,N10000-50000,11,0.11,0.12,0.115,2468527,,68322,-0.003276701664895662,0.0006308116498819191,
100,norm,rank0,N10000-50000,12,0.12,0.13,0.125,2447250,,68322,-0.008917563168197752,0.00063583580297216,
100,norm,rank0,N10000-50000,13,0.13,0.14,0.135,2422538,,68322,-0.01444899554251844,0.0006339615309856685,
100,norm,rank0,N10000-50000,14,0.14,0.15,0.145,2401946,,68322,-0.01844569502994676,0.000638779090955389,
100,norm,rank0,N10000-50000,15,0.15,0.16,0.155,2383169,,68322,-0.020862751329615514,0.0006382371585479948,
100,norm,rank0,N10000-50000,16,0.16,0.17,0.165,2354654,,68322,-0.016165772505770403,0.0006462395272416044,
100,norm,rank0,N10000-50000,17,0.17,0.18,0.175,2343104,,68322,-0.026077440593458016,0.0006502750389186743,
100,norm,rank0,N10000-50000,18,0.18,0.19,0.185,2339105,,68322,-0.02860356476039318,0.0006496249875579832,
100,norm,rank0,N10000-50000,19,0.19,0.2,0.195,2337315,,68322,-0.028391914040071287,0.0006589850662086369,
100,norm,rank0,N10000-50000,20,0.2,0.21,0.205,2320615,,68322,-0.029698984101976182,0.0006519451762500483,
100,norm,rank0,N10000-50000,21,0.21,0.22,0.215,2304161,,68322,-0.02414893637611886,0.0006554427274801361,
100,norm,rank0,N10000-50000,22,0.22,0.23,0.225,2283977,,68322,-0.021785712220353366,0.0006568435672973277,
100,norm,rank0,N10000-50000,23,0.23,0.24,0.235,2261903,,68322,-0.019575504257382716,0.0006536857990389266,
100,norm,rank0,N10000-50000,24,0.24,0.25,0.245,2253881,,68322,-0.01572191523776998,0.000651646414782064,
100,norm,rank0,N10000-50000,25,0.25,0.26,0.255,2257938,,68322,-0.00959297804242322,0.0006523028604856423,
100,norm,rank0,N10000-50000,26,0.26,0.27,0.265,2253784,,68322,-0.004537777786962757,0.000663765059379259,
100,norm,rank0,N10000-50000,27,0.27,0.28,0.275,2239624,,68322,-0.00851925416810482,0.0006627816661180852,
100,norm,rank0,N10000-50000,28,0.28,0.29,0.285,2220366,,68322,-0.00411342868793695,0.0006708609402034946,
100,norm,rank0,N10000-50000,29,0.29,0.3,0.295,2215970,,68322,0.000663463866380241,0.0006707459483670323,
100,norm,rank0,N10000-50000,30,0.3,0.31,0.305,2214489,,68322,0.0029260711473328696,0.0006689493622992314,
100,norm,rank0,N10000-50000,31,0.31,0.32,0.315,2218680,,68322,0.006420461763016341,0.000669485696047169,
100,norm,rank0,N10000-50000,32,0.32,0.33,0.325,2207578,,68322,0.007110000581473478,0.0006688080743973813,
100,norm,rank0,N10000-50000,33,0.33,0.34,0.335,2191545,,68322,0.01081407096744674,0.0006709136784779355,
100,norm,rank0,N10000-50000,34,0.34,0.35,0.345,2183975,,68322,0.0151722499680571,0.0006716403643283805,
100,norm,rank0,N10000-50000,35,0.35,0.36,0.355,2179886,,68322,0.017634661673412086,0.0006691981248270533,
100,norm,rank0,N10000-50000,36,0.36,0.37,0.365,2178087,,68322,0.017110368567173965,0.0006750825436095022,
100,norm,rank0,N10000-50000,37,0.37,0.38,0.375,2169423,,68322,0.020920061462030636,0.0006676110362069367,
100,norm,rank0,N10000-50000,38,0.38,0.39,0.385,2146240,,68322,0.02401198105506449,0.0006690912442022691,
100,norm,rank0,N10000-50000,39,0.39,0.4,0.395,2144292,,68322,0.025673387150424647,0.0006706748696238744,
100,norm,rank0,N10000-50000,40,0.4,0.41,0.405,2145389,,68322,0.026574902527160476,0.0006742286853663581,
100,norm,rank0,N10000-50000,41,0.41,0.42,0.415,2137173,,68322,0.024722122688189987,0.0006774908896852223,
100,norm,rank0,N10000-50000,42,0.42,0.43,0.425,2131500,,68322,0.025752910136500197,0.0006778443495759478,
100,norm,rank0,N10000-50000,43,0.43,0.44,0.435,2131504,,68322,0.030202539944050897,0.0006824762240031603,
100,norm,rank0,N10000-50000,44,0.44,0.45,0.445,2135923,,68322,0.029066470671325752,0.000686647568323079,
100,norm,rank0,N10000-50000,45,0.45,0.46,0.455,2125744,,68322,0.027705007562969012,0.0006867219754654749,
100,norm,rank0,N10000-50000,46,0.46,0.47,0.465,2124907,,68322,0.023204177499698324,0.0006830664464669361,
100,norm,rank0,N10000-50000,47,0.47,0.48,0.475,2118611,,68322,0.022164835433338366,0.0006874715236275142,
100,norm,rank0,N10000-50000,48,0.48,0.49,0.485,2121312,,68322,0.01679602105322448,0.000685981748048433,
100,norm,rank0,N10000-50000,49,0.49,0.5,0.495,2110421,,68322,0.01812363004623514,0.0006889161299238785,
100,norm,rank0,N10000-50000,50,0.5,0.51,0.505,2098143,,68322,0.01628641379541635,0.0006897503869683081,
100,norm,rank0,N10000-50000,51,0.51,0.52,0.515,2095509,,68322,0.0172264740591115,0.0006909536912256516,
100,norm,rank0,N10000-50000,52,0.52,0.53,0.525,2093787,,68322,0.018953436632778365,0.00069085116526419,
100,norm,rank0,N10000-50000,53,0.53,0.54,0.535,2091722,,68322,0.019204110626343165,0.0006914710760828975,
100,norm,rank0,N10000-50000,54,0.54,0.55,0.545,2086512,,68322,0.020370548353504762,0.0006943679376899613,
100,norm,rank0,N10000-50000,55,0.55,0.56,0.555,2077734,,68322,0.020197017202877792,0.0006923381300101985,
100,norm,rank0,N10000-50000,56,0.56,0.57,0.565,2071999,,68322,0.020993656823573865,0.0006865473545192446,
100,norm,rank0,N10000-50000,57,0.57,0.58,0.575,2074341,,68322,0.01899392464952113,0.0006876125731115889,
100,norm,rank0,N10000-50000,58,0.58,0.59,0.585,2072611,,68322,0.01532938059293255,0.0006867028783417838,
100,norm,rank0,N10000-50000,59,0.59,0.6,0.595,2065491,,68322,0.015573212169901785,0.0006890536419022285,
100,norm,rank0,N10000-50000,60,0.6,0.61,0.605,2060414,,68322,0.015064099459941272,0.0006864526921513214,
100,norm,rank0,N10000-50000,61,0.61,0.62,0.615,2051379,,68322,0.009129623663597227,0.0006906513199649674,
100,norm,rank0,N10000-50000,62,0.62,0.63,0.625,2053112,,68322,0.011767573847104409,0.0006934868229673615,
100,norm,rank0,N10000-50000,63,0.63,0.64,0.635,2043590,,68322,0.005085814139952067,0.0006974001357730443,
100,norm,rank0,N10000-50000,64,0.64,0.65,0.645,2042406,,68322,0.006339522653873681,0.000693988785867054,
100,norm,rank0,N10000-50000,65,0.65,0.66,0.655,2044155,,68322,0.0020472917994619117,0.0006986090473524494,
100,norm,rank0,N10000-50000,66,0.66,0.67,0.665,2045665,,68322,-0.002706694801890301,0.0006953387883000551,
100,norm,rank0,N10000-50000,67,0.67,0.68,0.675,2044677,,68322,-0.004322079162738022,0.0006962893426231414,
100,norm,rank0,N10000-50000,68,0.68,0.69,0.685,2042093,,68322,-0.006990384244466459,0.0006936853782806277,
100,norm,rank0,N10000-50000,69,0.69,0.7,0.695,2041653,,68322,-0.003109651712332356,0.0006965058259506687,
100,norm,rank0,N10000-50000,70,0.7,0.71,0.705,2035287,,68322,-0.005831701093526819,0.00069758168906036,
100,norm,rank0,N10000-50000,71,0.71,0.72,0.715,2029526,,68322,-0.006252146371251387,0.0006977068560489894,
100,norm,rank0,N10000-50000,72,0.72,0.73,0.725,2027578,,68322,-0.007518389381170466,0.000694697004995787,
100,norm,rank0,N10000-50000,73,0.73,0.74,0.735,2021716,,68322,-0.005694835634159451,0.0006968809603744842,
100,norm,rank0,N10000-50000,74,0.74,0.75,0.745,2025222,,68322,-0.004157821096913733,0.0006931763663269601,
100,norm,rank0,N10000-50000,75,0.75,0.76,0.755,2023768,,68322,-0.005384788739517059,0.000690653037686763,
100,norm,rank0,N10000-50000,76,0.76,0.77,0.765,2016992,,68322,-0.01158005300780582,0.0006982253253334663,
100,norm,rank0,N10000-50000,77,0.77,0.78,0.775,2011900,,68322,-0.013983310286215335,0.0006940959591557833,
100,norm,rank0,N10000-50000,78,0.78,0.79,0.785,2011099,,68322,-0.017923503033359194,0.0007029830068122153,
100,norm,rank0,N10000-50000,79,0.79,0.8,0.795,2009262,,68322,-0.02256172513118774,0.0007015697641542709,
100,norm,rank0,N10000-50000,80,0.8,0.81,0.805,2005989,,68322,-0.021434618522982094,0.0007035026026118445,
100,norm,rank0,N10000-50000,81,0.81,0.82,0.815,1997670,,68322,-0.02145199002569097,0.000706048260402145,
100,norm,rank0,N10000-50000,82,0.82,0.83,0.825,2001290,,68322,-0.01972647502335599,0.0007048330033974736,
100,norm,rank0,N10000-50000,83,0.83,0.84,0.835,1998182,,68322,-0.016090466815479022,0.0007038817012595399,
100,norm,rank0,N10000-50000,84,0.84,0.85,0.845,2000530,,68322,-0.019832935209730847,0.0006952271456510709,
100,norm,rank0,N10000-50000,85,0.85,0.86,0.855,2003711,,68322,-0.024167840066004684,0.0007055524653786245,
100,norm,rank0,N10000-50000,86,0.86,0.87,0.865,2000516,,68322,-0.02347904047231199,0.0007077524940662545,
100,norm,rank0,N10000-50000,87,0.87,0.88,0.875,1990138,,68322,-0.02289766269762574,0.000709922069722669,
100,norm,rank0,N10000-50000,88,0.88,0.89,0.885,1990761,,68322,-0.021015609566439615,0.0007063147229784417,
100,norm,rank0,N10000-50000,89,0.89,0.9,0.895,1988702,,68322,-0.018827003568581937,0.0007037630142139789,
100,norm,rank0,N10000-50000,90,0.9,0.91,0.905,1984698,,68322,-0.018473059998569293,0.0007109582695973946,
100,norm,rank0,N10000-50000,91,0.91,0.92,0.915,1980430,,68322,-0.0187144682134642,0.0007126957278698972,
100,norm,rank0,N10000-50000,92,0.92,0.93,0.925,1974796,,68322,-0.01767659297343818,0.0007112668691094763,
100,norm,rank0,N10000-50000,93,0.93,0.94,0.935,1974276,,68322,-0.016699670476280216,0.0007107527538435353,
100,norm,rank0,N10000-50000,94,0.94,0.95,0.945,1970020,,68322,-0.017749366233415526,0.0007151178719532065,
100,norm,rank0,N10000-50000,95,0.95,0.96,0.955,1970645,,68322,-0.014163210439603778,0.0007115378672537098,
100,norm,rank0,N10000-50000,96,0.96,0.97,0.965,1966599,,68322,-0.016897664589943833,0.0007158032129667209,
100,norm,rank0,N10000-50000,97,0.97,0.98,0.975,1965082,,68322,-0.016464217051147454,0.0007106701446105979,
100,norm,rank0,N10000-50000,98,0.98,0.99,0.985,1963796,,68322,-0.01588771758848791,0.0007127968698622785,
100,norm,rank0,N10000-50000,99,0.99,1.0,0.995,1965695,,68322,-0.014863981337047296,0.0007057442233189691,
100,stored,rank0,N10000-50000,0,0.0,0.01,0.005,3950345,,68322,0.92435542246063,,
100,stored,rank0,N10000-50000,1,0.01,0.02,0.015,3220131,,68322,1.440649551622887,,
100,stored,rank0,N10000-50000,2,0.02,0.03,0.025,2995862,,68322,1.7603710767215197,,
100,stored,rank0,N10000-50000,3,0.03,0.04,0.035,2873367,,68322,1.7848415418430337,,
100,stored,rank0,N10000-50000,4,0.04,0.05,0.045,2765807,,68322,1.6511139763118505,,
100,stored,rank0,N10000-50000,5,0.05,0.06,0.055,2702844,,68322,1.39548282767309,,
100,stored,rank0,N10000-50000,6,0.06,0.07,0.065,2623892,,68322,1.429820500422372,,
100,stored,rank0,N10000-50000,7,0.07,0.08,0.075,2598709,,68322,1.085213482903977,,
100,stored,rank0,N10000-50000,8,0.08,0.09,0.085,2567018,,68322,0.5428977205223879,,
100,stored,rank0,N10000-50000,9,0.09,0.1,0.095,2517426,,68322,0.4807305783745465,,
100,stored,rank0,N10000-50000,10,0.1,0.11,0.105,2483991,,68322,0.3667940020716661,,
100,stored,rank0,N10000-50000,11,0.11,0.12,0.115,2468527,,68322,-0.19215908497139725,,
100,stored,rank0,N10000-50000,12,0.12,0.13,0.125,2447250,,68322,-0.5447708075914776,,
100,stored,rank0,N10000-50000,13,0.13,0.14,0.135,2422538,,68322,-0.9321009618837764,,
100,stored,rank0,N10000-50000,14,0.14,0.15,0.145,2401946,,68322,-1.218120514791042,,
100,stored,rank0,N10000-50000,15,0.15,0.16,0.155,2383169,,68322,-1.4384540080875508,,
100,stored,rank0,N10000-50000,16,0.16,0.17,0.165,2354654,,68322,-1.1614985516881546,,
100,stored,rank0,N10000-50000,17,0.17,0.18,0.175,2343104,,68322,-1.917495766299746,,
100,stored,rank0,N10000-50000,18,0.18,0.19,0.185,2339105,,68322,-2.161410453998431,,
100,stored,rank0,N10000-50000,19,0.19,0.2,0.195,2337315,,68322,-2.2131585240692866,,
100,stored,rank0,N10000-50000,20,0.2,0.21,0.205,2320615,,68322,-2.3621091822641844,,
100,stored,rank0,N10000-50000,21,0.21,0.22,0.215,2304161,,68322,-1.9697000339820003,,
100,stored,rank0,N10000-50000,22,0.22,0.23,0.225,2283977,,68322,-1.802167447395486,,
100,stored,rank0,N10000-50000,23,0.23,0.24,0.235,2261903,,68322,-1.6527538979346152,,
100,stored,rank0,N10000-50000,24,0.24,0.25,0.245,2253881,,68322,-1.3458735414282945,,
100,stored,rank0,N10000-50000,25,0.25,0.26,0.255,2257938,,68322,-0.8482845853163373,,
100,stored,rank0,N10000-50000,26,0.26,0.27,0.265,2253784,,68322,-0.39790680917071025,,
100,stored,rank0,N10000-50000,27,0.27,0.28,0.275,2239624,,68322,-0.7775773969201973,,
100,stored,rank0,N10000-50000,28,0.28,0.29,0.285,2220366,,68322,-0.37632804681750665,,
100,stored,rank0,N10000-50000,29,0.29,0.3,0.295,2215970,,68322,0.06821572494212466,,
100,stored,rank0,N10000-50000,30,0.3,0.31,0.305,2214489,,68322,0.2738356343156367,,
100,stored,rank0,N10000-50000,31,0.31,0.32,0.315,2218680,,68322,0.645091676131754,,
100,stored,rank0,N10000-50000,32,0.32,0.33,0.325,2207578,,68322,0.7211708940748639,,
100,stored,rank0,N10000-50000,33,0.33,0.34,0.335,2191545,,68322,1.0959801702573022,,
100,stored,rank0,N10000-50000,34,0.34,0.35,0.345,2183975,,68322,1.5832704128939206,,
100,stored,rank0,N10000-50000,35,0.35,0.36,0.355,2179886,,68322,1.8431995985111147,,
100,stored,rank0,N10000-50000,36,0.36,0.37,0.365,2178087,,68322,1.792187364416573,,
100,stored,rank0,N10000-50000,37,0.37,0.38,0.375,2169423,,68322,2.232588573090633,,
100,stored,rank0,N10000-50000,38,0.38,0.39,0.385,2146240,,68322,2.6102052892500374,,
100,stored,rank0,N10000-50000,39,0.39,0.4,0.395,2144292,,68322,2.8398968050993054,,
100,stored,rank0,N10000-50000,40,0.4,0.41,0.405,2145389,,68322,2.9497270658141717,,
100,stored,rank0,N10000-50000,41,0.41,0.42,0.415,2137173,,68322,2.8142185962484083,,
100,stored,rank0,N10000-50000,42,0.42,0.43,0.425,2131500,,68322,2.9581524747830166,,
100,stored,rank0,N10000-50000,43,0.43,0.44,0.435,2131504,,68322,3.4834468994662924,,
100,stored,rank0,N10000-50000,44,0.44,0.45,0.445,2135923,,68322,3.395797507681691,,
100,stored,rank0,N10000-50000,45,0.45,0.46,0.455,2125744,,68322,3.2937442137905597,,
100,stored,rank0,N10000-50000,46,0.46,0.47,0.465,2124907,,68322,2.795375985866676,,
100,stored,rank0,N10000-50000,47,0.47,0.48,0.475,2118611,,68322,2.672847917810301,,
100,stored,rank0,N10000-50000,48,0.48,0.49,0.485,2121312,,68322,2.0351089325851173,,
100,stored,rank0,N10000-50000,49,0.49,0.5,0.495,2110421,,68322,2.251158696953849,,
100,stored,rank0,N10000-50000,50,0.5,0.51,0.505,2098143,,68322,2.0268575592798013,,
100,stored,rank0,N10000-50000,51,0.51,0.52,0.515,2095509,,68322,2.1666998328329776,,
100,stored,rank0,N10000-50000,52,0.52,0.53,0.525,2093787,,68322,2.4007962605556346,,
100,stored,rank0,N10000-50000,53,0.53,0.54,0.535,2091722,,68322,2.4411116773643915,,
100,stored,rank0,N10000-50000,54,0.54,0.55,0.545,2086512,,68322,2.6466960170849725,,
100,stored,rank0,N10000-50000,55,0.55,0.56,0.555,2077734,,68322,2.623648166704689,,
100,stored,rank0,N10000-50000,56,0.56,0.57,0.565,2071999,,68322,2.7297339429217873,,
100,stored,rank0,N10000-50000,57,0.57,0.58,0.575,2074341,,68322,2.5257115392310134,,
100,stored,rank0,N10000-50000,58,0.58,0.59,0.585,2072611,,68322,2.029834349040896,,
100,stored,rank0,N10000-50000,59,0.59,0.6,0.595,2065491,,68322,2.100900463860651,,
100,stored,rank0,N10000-50000,60,0.6,0.61,0.605,2060414,,68322,2.0648267775311173,,
100,stored,rank0,N10000-50000,61,0.61,0.62,0.615,2051379,,68322,1.2346996825062555,,
100,stored,rank0,N10000-50000,62,0.62,0.63,0.625,2053112,,68322,1.6206431992019918,,
100,stored,rank0,N10000-50000,63,0.63,0.64,0.635,2043590,,68322,0.6966568636566043,,
100,stored,rank0,N10000-50000,64,0.64,0.65,0.645,2042406,,68322,0.8756094527728571,,
100,stored,rank0,N10000-50000,65,0.65,0.66,0.655,2044155,,68322,0.266958718883842,,
100,stored,rank0,N10000-50000,66,0.66,0.67,0.665,2045665,,68322,-0.37604055404966114,,
100,stored,rank0,N10000-50000,67,0.67,0.68,0.675,2044677,,68322,-0.6303108021462559,,
100,stored,rank0,N10000-50000,68,0.68,0.69,0.685,2042093,,68322,-1.0424721107216959,,
100,stored,rank0,N10000-50000,69,0.69,0.7,0.695,2041653,,68322,-0.440170293384821,,
100,stored,rank0,N10000-50000,70,0.7,0.71,0.705,2035287,,68322,-0.8414046765886088,,
100,stored,rank0,N10000-50000,71,0.71,0.72,0.715,2029526,,68322,-0.9305921678263792,,
100,stored,rank0,N10000-50000,72,0.72,0.73,0.725,2027578,,68322,-1.121258960197832,,
100,stored,rank0,N10000-50000,73,0.73,0.74,0.735,2021716,,68322,-0.8650413806884845,,
100,stored,rank0,N10000-50000,74,0.74,0.75,0.745,2025222,,68322,-0.6380604200428397,,
100,stored,rank0,N10000-50000,75,0.75,0.76,0.755,2023768,,68322,-0.8229569792584921,,
100,stored,rank0,N10000-50000,76,0.76,0.77,0.765,2016992,,68322,-1.7719653821135632,,
100,stored,rank0,N10000-50000,77,0.77,0.78,0.775,2011900,,68322,-2.1551016452109946,,
100,stored,rank0,N10000-50000,78,0.78,0.79,0.785,2011099,,68322,-2.7745789739838767,,
100,stored,rank0,N10000-50000,79,0.79,0.8,0.795,2009262,,68322,-3.519680857946848,,
100,stored,rank0,N10000-50000,80,0.8,0.81,0.805,2005989,,68322,-3.3733220870104472,,
100,stored,rank0,N10000-50000,81,0.81,0.82,0.815,1997670,,68322,-3.3880921273283375,,
100,stored,rank0,N10000-50000,82,0.82,0.83,0.825,2001290,,68322,-3.174272594176756,,
100,stored,rank0,N10000-50000,83,0.83,0.84,0.835,1998182,,68322,-2.5603994030573793,,
100,stored,rank0,N10000-50000,84,0.84,0.85,0.845,2000530,,68322,-3.187251378384728,,
100,stored,rank0,N10000-50000,85,0.85,0.86,0.855,2003711,,68322,-3.9568964785839875,,
100,stored,rank0,N10000-50000,86,0.86,0.87,0.865,2000516,,68322,-3.8385526534154186,,
100,stored,rank0,N10000-50000,87,0.87,0.88,0.875,1990138,,68322,-3.771857529477855,,
100,stored,rank0,N10000-50000,88,0.88,0.89,0.885,1990761,,68322,-3.459622727188246,,
100,stored,rank0,N10000-50000,89,0.89,0.9,0.895,1988702,,68322,-3.1525889751204557,,
100,stored,rank0,N10000-50000,90,0.9,0.91,0.905,1984698,,68322,-3.0769734236644566,,
100,stored,rank0,N10000-50000,91,0.91,0.92,0.915,1980430,,68322,-3.1338734517251305,,
100,stored,rank0,N10000-50000,92,0.92,0.93,0.925,1974796,,68322,-2.988278789302794,,
100,stored,rank0,N10000-50000,93,0.93,0.94,0.935,1974276,,68322,-2.815391566326086,,
100,stored,rank0,N10000-50000,94,0.94,0.95,0.945,1970020,,68322,-3.026353539557974,,
100,stored,rank0,N10000-50000,95,0.95,0.96,0.955,1970645,,68322,-2.4350453785435735,,
100,stored,rank0,N10000-50000,96,0.96,0.97,0.965,1966599,,68322,-2.893252259357398,,
100,stored,rank0,N10000-50000,97,0.97,0.98,0.975,1965082,,68322,-2.8543160030980896,,
100,stored,rank0,N10000-50000,98,0.98,0.99,0.985,1963796,,68322,-2.822948004782574,,
100,stored,rank0,N10000-50000,99,0.99,1.0,0.995,1965695,,68322,-2.608180518747234,,
100,raw,rank0,N50001-99999,0,0.0,0.01,0.005,10778847,,83988,1.0345383880112595,0.00496690485314065,
100,raw,rank0,N50001-99999,1,0.01,0.02,0.015,8845929,,83988,1.502971140736038,0.010982043818086044,
100,raw,rank0,N50001-99999,2,0.02,0.03,0.025,8243888,,83988,1.8285260546965219,0.014755044825404478,
100,raw,rank0,N50001-99999,3,0.03,0.04,0.035,7870897,,83988,1.8385945083514623,0.018289924989391755,
100,raw,rank0,N50001-99999,4,0.04,0.05,0.045,7675717,,83988,1.731026691057005,0.02114726885222919,
100,raw,rank0,N50001-99999,5,0.05,0.06,0.055,7478305,,83988,1.531256080087667,0.023253323630049276,
100,raw,rank0,N50001-99999,6,0.06,0.07,0.065,7378887,,83988,1.4742999858921813,0.025916123744849612,
100,raw,rank0,N50001-99999,7,0.07,0.08,0.075,7224092,,83988,1.1224108164735445,0.02847220344265307,
100,raw,rank0,N50001-99999,8,0.08,0.09,0.085,7092801,,83988,0.5754716648613151,0.030125363458557666,
100,raw,rank0,N50001-99999,9,0.09,0.1,0.095,7084761,,83988,0.5705424643117813,0.032096285338216304,
100,raw,rank0,N50001-99999,10,0.1,0.11,0.105,7013510,,83988,0.33480411377470054,0.03339749633111065,
100,raw,rank0,N50001-99999,11,0.11,0.12,0.115,6863451,,83988,-0.23127155712192016,0.03561263746366874,
100,raw,rank0,N50001-99999,12,0.12,0.13,0.125,6824254,,83988,-0.5173478302536805,0.037679388851697734,
100,raw,rank0,N50001-99999,13,0.13,0.14,0.135,6798646,,83988,-0.8709222395165155,0.03882448197980323,
100,raw,rank0,N50001-99999,14,0.14,0.15,0.145,6714446,,83988,-1.2632704172466351,0.040129604097113844,
100,raw,rank0,N50001-99999,15,0.15,0.16,0.155,6715961,,83988,-1.3542627778809317,0.04183344217255327,
100,raw,rank0,N50001-99999,16,0.16,0.17,0.165,6673537,,83988,-1.1814186390215564,0.04344667599349604,
100,raw,rank0,N50001-99999,17,0.17,0.18,0.175,6613023,,83988,-1.9230804126947691,0.045058076934148726,
100,raw,rank0,N50001-99999,18,0.18,0.19,0.185,6585688,,83988,-2.0749042469063217,0.0464213873424984,
100,raw,rank0,N50001-99999,19,0.19,0.2,0.195,6476483,,83988,-2.0526267111331875,0.048314871378621144,
100,raw,rank0,N50001-99999,20,0.2,0.21,0.205,6473784,,83988,-2.373386878524214,0.04972433881564889,
100,raw,rank0,N50001-99999,21,0.21,0.22,0.215,6455603,,83988,-1.9880908104169355,0.05067507597911375,
100,raw,rank0,N50001-99999,22,0.22,0.23,0.225,6457020,,83988,-1.7686945371084495,0.05158686898011878,
100,raw,rank0,N50001-99999,23,0.23,0.24,0.235,6451335,,83988,-1.6836453230222892,0.05259344964326536,
100,raw,rank0,N50001-99999,24,0.24,0.25,0.245,6427724,,83988,-1.3153746178273988,0.053560843301979105,
100,raw,rank0,N50001-99999,25,0.25,0.26,0.255,6353844,,83988,-0.8378408409145708,0.05480975676612397,
100,raw,rank0,N50001-99999,26,0.26,0.27,0.265,6330973,,83988,-0.3783179931426022,0.05642052046283661,
100,raw,rank0,N50001-99999,27,0.27,0.28,0.275,6307082,,83988,-0.6639810612895155,0.057736007997427966,
100,raw,rank0,N50001-99999,28,0.28,0.29,0.285,6298976,,83988,-0.3699883917639947,0.059329943517888735,
100,raw,rank0,N50001-99999,29,0.29,0.3,0.295,6276153,,83988,0.16755694133014284,0.06017131273089318,
100,raw,rank0,N50001-99999,30,0.3,0.31,0.305,6220793,,83988,0.3130803420078437,0.06131946272284182,
100,raw,rank0,N50001-99999,31,0.31,0.32,0.315,6199330,,83988,0.6659830981735123,0.0628219888208543,
100,raw,rank0,N50001-99999,32,0.32,0.33,0.325,6177203,,83988,0.7567264666548922,0.06333975747689041,
100,raw,rank0,N50001-99999,33,0.33,0.34,0.335,6204733,,83988,1.309040856391403,0.06456868505476648,
100,raw,rank0,N50001-99999,34,0.34,0.35,0.345,6195684,,83988,1.4108043599383053,0.06543679655097762,
100,raw,rank0,N50001-99999,35,0.35,0.36,0.355,6163632,,83988,1.6880452953713005,0.06621915521890782,
100,raw,rank0,N50001-99999,36,0.36,0.37,0.365,6136841,,83988,2.002317804877135,0.06751619776614477,
100,raw,rank0,N50001-99999,37,0.37,0.38,0.375,6140936,,83988,2.4218480700661917,0.06795038830571822,
100,raw,rank0,N50001-99999,38,0.38,0.39,0.385,6120844,,83988,2.5609373478559494,0.06858422182467443,
100,raw,rank0,N50001-99999,39,0.39,0.4,0.395,6104459,,83988,2.7630093018889963,0.06968006618709892,
100,raw,rank0,N50001-99999,40,0.4,0.41,0.405,6069499,,83988,3.082490993078671,0.07113876728483119,
100,raw,rank0,N50001-99999,41,0.41,0.42,0.415,6063326,,83988,2.967855925938998,0.07187993141047622,
100,raw,rank0,N50001-99999,42,0.42,0.43,0.425,6083596,,83988,3.200692649544776,0.07349733198407943,
100,raw,rank0,N50001-99999,43,0.43,0.44,0.435,6057739,,83988,3.4233698414540474,0.07423873350433847,
100,raw,rank0,N50001-99999,44,0.44,0.45,0.445,6032986,,83988,3.406010721722212,0.07536864144868825,
100,raw,rank0,N50001-99999,45,0.45,0.46,0.455,6014440,,83988,3.284954043934265,0.07692537729942119,
100,raw,rank0,N50001-99999,46,0.46,0.47,0.465,5984300,,83988,2.9879217285229682,0.07763078808648965,
100,raw,rank0,N50001-99999,47,0.47,0.48,0.475,5963021,,83988,2.8620997645321054,0.07850551971652173,
100,raw,rank0,N50001-99999,48,0.48,0.49,0.485,5949528,,83988,2.457700341943092,0.07921866730995226,
100,raw,rank0,N50001-99999,49,0.49,0.5,0.495,5956483,,83988,2.4900220482455837,0.07994991876532115,
100,raw,rank0,N50001-99999,50,0.5,0.51,0.505,5954260,,83988,2.232805084091054,0.08084403604719036,
100,raw,rank0,N50001-99999,51,0.51,0.52,0.515,5940390,,83988,2.3789833664119695,0.08256141786018804,
100,raw,rank0,N50001-99999,52,0.52,0.53,0.525,5933028,,83988,2.345178549637723,0.08278083860498882,
100,raw,rank0,N50001-99999,53,0.53,0.54,0.535,5916776,,83988,2.706249991549452,0.08323980639872518,
100,raw,rank0,N50001-99999,54,0.54,0.55,0.545,5908792,,83988,2.6880651747429933,0.0848541453831958,
100,raw,rank0,N50001-99999,55,0.55,0.56,0.555,5897785,,83988,2.667038557695813,0.08483888549383256,
100,raw,rank0,N50001-99999,56,0.56,0.57,0.565,5899320,,83988,2.5749788111172136,0.08587977078466588,
100,raw,rank0,N50001-99999,57,0.57,0.58,0.575,5902103,,83988,2.403338437163838,0.08588206440654035,
100,raw,rank0,N50001-99999,58,0.58,0.59,0.585,5901798,,83988,2.05705956049326,0.0865667457649909,
100,raw,rank0,N50001-99999,59,0.59,0.6,0.595,5899617,,83988,2.1262561620525537,0.087705429521733,
100,raw,rank0,N50001-99999,60,0.6,0.61,0.605,5885815,,83988,1.9400932581129375,0.08825653559512912,
100,raw,rank0,N50001-99999,61,0.61,0.62,0.615,5869180,,83988,1.3209315440998572,0.08930498466642742,
100,raw,rank0,N50001-99999,62,0.62,0.63,0.625,5845967,,83988,1.556935576269931,0.09044766320250415,
100,raw,rank0,N50001-99999,63,0.63,0.64,0.635,5841178,,83988,0.933967771569365,0.09149319234755791,
100,raw,rank0,N50001-99999,64,0.64,0.65,0.645,5823017,,83988,1.0013972138497964,0.09248764656130251,
100,raw,rank0,N50001-99999,65,0.65,0.66,0.655,5812838,,83988,0.41155783113171224,0.09292841603875275,
100,raw,rank0,N50001-99999,66,0.66,0.67,0.665,5796985,,83988,-0.4489023173252993,0.0942843356412826,
100,raw,rank0,N50001-99999,67,0.67,0.68,0.675,5796350,,83988,-0.8212264614800694,0.09457880646038375,
100,raw,rank0,N50001-99999,68,0.68,0.69,0.685,5786682,,83988,-0.7416265486854124,0.09582340024223286,
100,raw,rank0,N50001-99999,69,0.69,0.7,0.695,5760152,,83988,-0.46084183195165684,0.09624859859366447,
100,raw,rank0,N50001-99999,70,0.7,0.71,0.705,5751166,,83988,-0.7585859980393541,0.09662397507109588,
100,raw,rank0,N50001-99999,71,0.71,0.72,0.715,5759083,,83988,-1.0054508677857221,0.09752270498501961,
100,raw,rank0,N50001-99999,72,0.72,0.73,0.725,5764464,,83988,-0.9707023931453124,0.09782061128897089,
100,raw,rank0,N50001-99999,73,0.73,0.74,0.735,5749789,,83988,-0.8469152520205524,0.09835324997254329,
100,raw,rank0,N50001-99999,74,0.74,0.75,0.745,5737214,,83988,-0.7083547868355616,0.0992280116880494,
100,raw,rank0,N50001-99999,75,0.75,0.76,0.755,5735247,,83988,-0.9459899460302232,0.09991832662371251,
100,raw,rank0,N50001-99999,76,0.76,0.77,0.765,5732044,,83988,-1.7226978718237334,0.10111600696042061,
100,raw,rank0,N50001-99999,77,0.77,0.78,0.775,5726835,,83988,-2.062927603117603,0.10140386310261132,
100,raw,rank0,N50001-99999,78,0.78,0.79,0.785,5722058,,83988,-2.659393525895753,0.10271971950335433,
100,raw,rank0,N50001-99999,79,0.79,0.8,0.795,5702202,,83988,-3.215145833136041,0.10367320554431174,
100,raw,rank0,N50001-99999,80,0.8,0.81,0.805,5707021,,83988,-3.33186595949095,0.10454799991569487,
100,raw,rank0,N50001-99999,81,0.81,0.82,0.815,5712665,,83988,-3.5418639111518004,0.1049165682264724,
100,raw,rank0,N50001-99999,82,0.82,0.83,0.825,5711269,,83988,-3.3230809124907266,0.10538260097751431,
100,raw,rank0,N50001-99999,83,0.83,0.84,0.835,5700058,,83988,-2.790365992767091,0.10595256097860876,
100,raw,rank0,N50001-99999,84,0.84,0.85,0.845,5679792,,83988,-3.4648124438359713,0.10615026147036186,
100,raw,rank0,N50001-99999,85,0.85,0.86,0.855,5666869,,83988,-3.8129707956898247,0.10810396855368781,
100,raw,rank0,N50001-99999,86,0.86,0.87,0.865,5657466,,83988,-3.7500591254105635,0.10884115881872755,
100,raw,rank0,N50001-99999,87,0.87,0.88,0.875,5662892,,83988,-3.6517081731383896,0.10958746131713006,
100,raw,rank0,N50001-99999,88,0.88,0.89,0.885,5643009,,83988,-3.5251701707369243,0.10998505336392328,
100,raw,rank0,N50001-99999,89,0.89,0.9,0.895,5640052,,83988,-3.0816487152955325,0.1100179713754611,
100,raw,rank0,N50001-99999,90,0.9,0.91,0.905,5646954,,83988,-2.9188025969398725,0.11145788362862329,
100,raw,rank0,N50001-99999,91,0.91,0.92,0.915,5639714,,83988,-3.269080843461211,0.11265992926017439,
100,raw,rank0,N50001-99999,92,0.92,0.93,0.925,5643476,,83988,-2.9557444737959373,0.1129774951828475,
100,raw,rank0,N50001-99999,93,0.93,0.94,0.935,5641526,,83988,-2.973120925083036,0.11333481508390225,
100,raw,rank0,N50001-99999,94,0.94,0.95,0.945,5642255,,83988,-3.3326992487932574,0.11402702914271454,
100,raw,rank0,N50001-99999,95,0.95,0.96,0.955,5642018,,83988,-2.5822053385863,0.11473345791674525,
100,raw,rank0,N50001-99999,96,0.96,0.97,0.965,5635632,,83988,-3.0569586516649774,0.11536820565277836,
100,raw,rank0,N50001-99999,97,0.97,0.98,0.975,5625160,,83988,-2.8109835098023876,0.11588893308813447,
100,raw,rank0,N50001-99999,98,0.98,0.99,0.985,5612770,,83988,-2.537050511601224,0.11669723377851605,
100,raw,rank0,N50001-99999,99,0.99,1.0,0.995,5608833,,83988,-2.795869122863883,0.11608432326625377,
100,norm,rank0,N50001-99999,0,0.0,0.01,0.005,10778847,,83988,0.06772271965709406,0.0002481051686436757,
100,norm,rank0,N50001-99999,1,0.01,0.02,0.015,8845929,,83988,0.04515945182768056,0.00032381043898186264,
100,norm,rank0,N50001-99999,2,0.02,0.03,0.025,8243888,,83988,0.042103910195557724,0.0003351383341917345,
100,norm,rank0,N50001-99999,3,0.03,0.04,0.035,7870897,,83988,0.03581596200902336,0.00035146217066553913,
100,norm,rank0,N50001-99999,4,0.04,0.05,0.045,7675717,,83988,0.029684507555645636,0.0003580322461185793,
100,norm,rank0,N50001-99999,5,0.05,0.06,0.055,7478305,,83988,0.02368267020753569,0.00035650894325225176,
100,norm,rank0,N50001-99999,6,0.06,0.07,0.065,7378887,,83988,0.021069848540489208,0.00036508480905114135,
100,norm,rank0,N50001-99999,7,0.07,0.08,0.075,7224092,,83988,0.014963048814616627,0.0003730631100113429,
100,norm,rank0,N50001-99999,8,0.08,0.09,0.085,7092801,,83988,0.007159800654742074,0.00037095246579863254,
100,norm,rank0,N50001-99999,9,0.09,0.1,0.095,7084761,,83988,0.006708281148215608,0.00037347510763111275,
100,norm,rank0,N50001-99999,10,0.1,0.11,0.105,7013510,,83988,0.0037247349989433924,0.00036989600815447095,
100,norm,rank0,N50001-99999,11,0.11,0.12,0.115,6863451,,83988,-0.0025187531874981124,0.00037711125309227323,
100,norm,rank0,N50001-99999,12,0.12,0.13,0.125,6824254,,83988,-0.005351101658743398,0.0003823226562605396,
100,norm,rank0,N50001-99999,13,0.13,0.14,0.135,6798646,,83988,-0.008650372288489961,0.00037930530610332766,
100,norm,rank0,N50001-99999,14,0.14,0.15,0.145,6714446,,83988,-0.012092395982214482,0.0003788584204803216,
100,norm,rank0,N50001-99999,15,0.15,0.16,0.155,6715961,,83988,-0.012505308946314433,0.00038114717112351355,
100,norm,rank0,N50001-99999,16,0.16,0.17,0.165,6673537,,83988,-0.01060816930803234,0.0003838514420140705,
100,norm,rank0,N50001-99999,17,0.17,0.18,0.175,6613023,,83988,-0.01676306217726431,0.0003869893846178704,
100,norm,rank0,N50001-99999,18,0.18,0.19,0.185,6585688,,83988,-0.017571896691625413,0.00038728954536294575,
100,norm,rank0,N50001-99999,19,0.19,0.2,0.195,6476483,,83988,-0.016899551226880857,0.0003932870054815839,
100,norm,rank0,N50001-99999,20,0.2,0.21,0.205,6473784,,83988,-0.0190640114083738,0.00039402150551083023,
100,norm,rank0,N50001-99999,21,0.21,0.22,0.215,6455603,,83988,-0.015605867515916633,0.0003919794029608129,
100,norm,rank0,N50001-99999,22,0.22,0.23,0.225,6457020,,83988,-0.013600222776645712,0.0003904203261421503,
100,norm,rank0,N50001-99999,23,0.23,0.24,0.235,6451335,,83988,-0.012705833148514945,0.0003893873775083526,
100,norm,rank0,N50001-99999,24,0.24,0.25,0.245,6427724,,83988,-0.009612159355472027,0.0003883943438975457,
100,norm,rank0,N50001-99999,25,0.25,0.26,0.255,6353844,,83988,-0.006088665753174641,0.0003897023637400131,
100,norm,rank0,N50001-99999,26,0.26,0.27,0.265,6330973,,83988,-0.002630424454801964,0.00039378215702007426,
100,norm,rank0,N50001-99999,27,0.27,0.28,0.275,6307082,,83988,-0.00463005796729803,0.00039558571591875543,
100,norm,rank0,N50001-99999,28,0.28,0.29,0.285,6298976,,83988,-0.002579715453920072,0.0003990455517075961,
100,norm,rank0,N50001-99999,29,0.29,0.3,0.295,6276153,,83988,0.0010942090223155262,0.00039782831342365896,
100,norm,rank0,N50001-99999,30,0.3,0.31,0.305,6220793,,83988,0.0021112133136146935,0.00039849099740244236,
100,norm,rank0,N50001-99999,31,0.31,0.32,0.315,6199330,,83988,0.004358514011339425,0.0004017126891694417,
100,norm,rank0,N50001-99999,32,0.32,0.33,0.325,6177203,,83988,0.004842911203106767,0.00039932483953440917,
100,norm,rank0,N50001-99999,33,0.33,0.34,0.335,6204733,,83988,0.008196703988961229,0.00039995384097887685,
100,norm,rank0,N50001-99999,34,0.34,0.35,0.345,6195684,,83988,0.008728199467440557,0.00039972065262825325,
100,norm,rank0,N50001-99999,35,0.35,0.36,0.355,6163632,,83988,0.010321529173416125,0.00039896316315260027,
100,norm,rank0,N50001-99999,36,0.36,0.37,0.365,6136841,,83988,0.012049954967362879,0.000401271252589074,
100,norm,rank0,N50001-99999,37,0.37,0.38,0.375,6140936,,83988,0.014355281385097248,0.00039808378369289983,
100,norm,rank0,N50001-99999,38,0.38,0.39,0.385,6120844,,83988,0.015075545512818884,0.00039719611641994904,
100,norm,rank0,N50001-99999,39,0.39,0.4,0.395,6104459,,83988,0.01600267635918301,0.0003980915355110727,
100,norm,rank0,N50001-99999,40,0.4,0.41,0.405,6069499,,83988,0.01753765396802412,0.00040124424424506974,
100,norm,rank0,N50001-99999,41,0.41,0.42,0.415,6063326,,83988,0.016747401518557768,0.00040096922681240234,
100,norm,rank0,N50001-99999,42,0.42,0.43,0.425,6083596,,83988,0.017882131751224124,0.00040463652912385177,
100,norm,rank0,N50001-99999,43,0.43,0.44,0.435,6057739,,83988,0.01891209687580654,0.0004039398200808703,
100,norm,rank0,N50001-99999,44,0.44,0.45,0.445,6032986,,83988,0.018572635130556323,0.0004056101137323727,
100,norm,rank0,N50001-99999,45,0.45,0.46,0.455,6014440,,83988,0.017723032701876095,0.00040953624607088877,
100,norm,rank0,N50001-99999,46,0.46,0.47,0.465,5984300,,83988,0.01594072353039166,0.0004086259117056049,
100,norm,rank0,N50001-99999,47,0.47,0.48,0.475,5963021,,83988,0.015102168550058508,0.00040899832879539086,
100,norm,rank0,N50001-99999,48,0.48,0.49,0.485,5949528,,83988,0.012819544441567809,0.0004084752666317417,
100,norm,rank0,N50001-99999,49,0.49,0.5,0.495,5956483,,83988,0.012894512059912521,0.00040821121421857133,
100,norm,rank0,N50001-99999,50,0.5,0.51,0.505,5954260,,83988,0.0113706643732182,0.0004085384376256664,
100,norm,rank0,N50001-99999,51,0.51,0.52,0.515,5940390,,83988,0.012017560616593188,0.0004131815764637955,
100,norm,rank0,N50001-99999,52,0.52,0.53,0.525,5933028,,83988,0.01181368635015269,0.00041034330783914043,
100,norm,rank0,N50001-99999,53,0.53,0.54,0.535,5916776,,83988,0.01345907108582622,0.00040860625874180847,
100,norm,rank0,N50001-99999,54,0.54,0.55,0.545,5908792,,83988,0.013236448935873094,0.0004124603967939304,
100,norm,rank0,N50001-99999,55,0.55,0.56,0.555,5897785,,83988,0.013045631209696753,0.0004087898369401957,
100,norm,rank0,N50001-99999,56,0.56,0.57,0.565,5899320,,83988,0.012521677559750633,0.0004099305509611599,
100,norm,rank0,N50001-99999,57,0.57,0.58,0.575,5902103,,83988,0.011490108128594002,0.0004063365536793261,
100,norm,rank0,N50001-99999,58,0.58,0.59,0.585,5901798,,83988,0.009724949268688422,0.0004058809215361316,
100,norm,rank0,N50001-99999,59,0.59,0.6,0.595,5899617,,83988,0.010091808177641486,0.0004075767877488826,
100,norm,rank0,N50001-99999,60,0.6,0.61,0.605,5885815,,83988,0.009085197580966329,0.0004070491395294218,
100,norm,rank0,N50001-99999,61,0.61,0.62,0.615,5869180,,83988,0.0061977439332995665,0.00040884841317989504,
100,norm,rank0,N50001-99999,62,0.62,0.63,0.625,5845967,,83988,0.00719031022201814,0.0004107354878733541,
100,norm,rank0,N50001-99999,63,0.63,0.64,0.635,5841178,,83988,0.004204103979088448,0.00041223668099015816,
100,norm,rank0,N50001-99999,64,0.64,0.65,0.645,5823017,,83988,0.0045351558258715525,0.00041338490793891295,
100,norm,rank0,N50001-99999,65,0.65,0.66,0.655,5812838,,83988,0.0018133002472303236,0.00041230298823346205,
100,norm,rank0,N50001-99999,66,0.66,0.67,0.665,5796985,,83988,-0.0019524131186645726,0.00041524965718176655,
100,norm,rank0,N50001-99999,67,0.67,0.68,0.675,5796350,,83988,-0.003576325883743457,0.0004134454419409828,
100,norm,rank0,N50001-99999,68,0.68,0.69,0.685,5786682,,83988,-0.0031885109670868527,0.00041543367755463695,
100,norm,rank0,N50001-99999,69,0.69,0.7,0.695,5760152,,83988,-0.001998198289751639,0.00041447283838372213,
100,norm,rank0,N50001-99999,70,0.7,0.71,0.705,5751166,,83988,-0.0033265489332652922,0.000413430447824504,
100,norm,rank0,N50001-99999,71,0.71,0.72,0.715,5759083,,83988,-0.0042888533098801385,0.00041415928118135103,
100,norm,rank0,N50001-99999,72,0.72,0.73,0.725,5764464,,83988,-0.004130787185894228,0.00041216706551293027,
100,norm,rank0,N50001-99999,73,0.73,0.74,0.735,5749789,,83988,-0.0035671870821009917,0.00041150595194891574,
100,norm,rank0,N50001-99999,74,0.74,0.75,0.745,5737214,,83988,-0.0030349177495231252,0.00041248262073267206,
100,norm,rank0,N50001-99999,75,0.75,0.76,0.755,5735247,,83988,-0.003925203521605011,0.00041250611951760814,
100,norm,rank0,N50001-99999,76,0.76,0.77,0.765,5732044,,83988,-0.007133386539951361,0.000415107125341086,
100,norm,rank0,N50001-99999,77,0.77,0.78,0.775,5726835,,83988,-0.008569630299721914,0.0004134237368440537,
100,norm,rank0,N50001-99999,78,0.78,0.79,0.785,5722058,,83988,-0.010940445163876317,0.0004163585145824971,
100,norm,rank0,N50001-99999,79,0.79,0.8,0.795,5702202,,83988,-0.013084214662850764,0.0004172316880243285,
100,norm,rank0,N50001-99999,80,0.8,0.81,0.805,5707021,,83988,-0.013526027748033572,0.00041822958009182494,
100,norm,rank0,N50001-99999,81,0.81,0.82,0.815,5712665,,83988,-0.014232431375370775,0.0004172012306213342,
100,norm,rank0,N50001-99999,82,0.82,0.83,0.825,5711269,,83988,-0.01333923885281669,0.0004164387393025392,
100,norm,rank0,N50001-99999,83,0.83,0.84,0.835,5700058,,83988,-0.011048349753029823,0.00041611340504385806,
100,norm,rank0,N50001-99999,84,0.84,0.85,0.845,5679792,,83988,-0.013713407675143244,0.0004145099801932343,
100,norm,rank0,N50001-99999,85,0.85,0.86,0.855,5666869,,83988,-0.015042492485042736,0.0004194756250856777,
100,norm,rank0,N50001-99999,86,0.86,0.87,0.865,5657466,,83988,-0.014688378497030127,0.0004200242237668498,
100,norm,rank0,N50001-99999,87,0.87,0.88,0.875,5662892,,83988,-0.014278693985305454,0.000420681200319715,
100,norm,rank0,N50001-99999,88,0.88,0.89,0.885,5643009,,83988,-0.013635621961060237,0.00041998892044226976,
100,norm,rank0,N50001-99999,89,0.89,0.9,0.895,5640052,,83988,-0.0118636843914197,0.00041739766617829836,
100,norm,rank0,N50001-99999,90,0.9,0.91,0.905,5646954,,83988,-0.01120816690834749,0.00042021255014386817,
100,norm,rank0,N50001-99999,91,0.91,0.92,0.915,5639714,,83988,-0.01235515653272201,0.00042226879653053457,
100,norm,rank0,N50001-99999,92,0.92,0.93,0.925,5643476,,83988,-0.01113677456634936,0.0004215878264942162,
100,norm,rank0,N50001-99999,93,0.93,0.94,0.935,5641526,,83988,-0.011170358050061389,0.000420885323061932,
100,norm,rank0,N50001-99999,94,0.94,0.95,0.945,5642255,,83988,-0.012461337292928745,0.00042138657131689564,
100,norm,rank0,N50001-99999,95,0.95,0.96,0.955,5642018,,83988,-0.009630425588992356,0.0004211714097622212,
100,norm,rank0,N50001-99999,96,0.96,0.97,0.965,5635632,,83988,-0.01132020208795147,0.00042150387137657446,
100,norm,rank0,N50001-99999,97,0.97,0.98,0.975,5625160,,83988,-0.010328610195310032,0.0004212677147061203,
100,norm,rank0,N50001-99999,98,0.98,0.99,0.985,5612770,,83988,-0.00929076862943328,0.00042193274448186903,
100,norm,rank0,N50001-99999,99,0.99,1.0,0.995,5608833,,83988,-0.010189157569574146,0.00041779173083592106,
100,stored,rank0,N50001-99999,0,0.0,0.01,0.005,10778847,,83988,1.005775841338291,,
100,stored,rank0,N50001-99999,1,0.01,0.02,0.015,8845929,,83988,1.5021344958343887,,
100,stored,rank0,N50001-99999,2,0.02,0.03,0.025,8243888,,83988,1.828051937972275,,
100,stored,rank0,N50001-99999,3,0.03,0.04,0.035,7870897,,83988,1.8382697467227098,,
100,stored,rank0,N50001-99999,4,0.04,0.05,0.045,7675717,,83988,1.7308643622166209,,
100,stored,rank0,N50001-99999,5,0.05,0.06,0.055,7478305,,83988,1.5310988074604353,,
100,stored,rank0,N50001-99999,6,0.06,0.07,0.065,7378887,,83988,1.474163463185442,,
100,stored,rank0,N50001-99999,7,0.07,0.08,0.075,7224092,,83988,1.1223616199182382,,
100,stored,rank0,N50001-99999,8,0.08,0.09,0.085,7092801,,83988,0.575455822770569,,
100,stored,rank0,N50001-99999,9,0.09,0.1,0.095,7084761,,83988,0.5705003886229931,,
100,stored,rank0,N50001-99999,10,0.1,0.11,0.105,7013510,,83988,0.33480411377470054,,
100,stored,rank0,N50001-99999,11,0.11,0.12,0.115,6863451,,83988,-0.2312848536909873,,
100,stored,rank0,N50001-99999,12,0.12,0.13,0.125,6824254,,83988,-0.5173373589081596,,
100,stored,rank0,N50001-99999,13,0.13,0.14,0.135,6798646,,83988,-0.8709222395165155,,
100,stored,rank0,N50001-99999,14,0.14,0.15,0.145,6714446,,83988,-1.2632504668601872,,
100,stored,rank0,N50001-99999,15,0.15,0.16,0.155,6715961,,83988,-1.3542627778809317,,
100,stored,rank0,N50001-99999,16,0.16,0.17,0.165,6673537,,83988,-1.1812767022184332,,
100,stored,rank0,N50001-99999,17,0.17,0.18,0.175,6613023,,83988,-1.9230804126947691,,
100,stored,rank0,N50001-99999,18,0.18,0.19,0.185,6585688,,83988,-2.0749042469063217,,
100,stored,rank0,N50001-99999,19,0.19,0.2,0.195,6476483,,83988,-2.0525683640251167,,
100,stored,rank0,N50001-99999,20,0.2,0.21,0.205,6473784,,83988,-2.373386878524214,,
100,stored,rank0,N50001-99999,21,0.21,0.22,0.215,6455603,,83988,-1.9880908104169355,,
100,stored,rank0,N50001-99999,22,0.22,0.23,0.225,6457020,,83988,-1.7686945371084495,,
100,stored,rank0,N50001-99999,23,0.23,0.24,0.235,6451335,,83988,-1.6836453230222892,,
100,stored,rank0,N50001-99999,24,0.24,0.25,0.245,6427724,,83988,-1.3153692207981724,,
100,stored,rank0,N50001-99999,25,0.25,0.26,0.255,6353844,,83988,-0.8378408409145708,,
100,stored,rank0,N50001-99999,26,0.26,0.27,0.265,6330973,,83988,-0.3783179931426022,,
100,stored,rank0,N50001-99999,27,0.27,0.28,0.275,6307082,,83988,-0.6639810612895155,,
100,stored,rank0,N50001-99999,28,0.28,0.29,0.285,6298976,,83988,-0.3699883917639947,,
100,stored,rank0,N50001-99999,29,0.29,0.3,0.295,6276153,,83988,0.16755694133014284,,
100,stored,rank0,N50001-99999,30,0.3,0.31,0.305,6220793,,83988,0.3130803420078437,,
100,stored,rank0,N50001-99999,31,0.31,0.32,0.315,6199330,,83988,0.6659830981735123,,
100,stored,rank0,N50001-99999,32,0.32,0.33,0.325,6177203,,83988,0.7567264666548922,,
100,stored,rank0,N50001-99999,33,0.33,0.34,0.335,6204733,,83988,1.308985111679327,,
100,stored,rank0,N50001-99999,34,0.34,0.35,0.345,6195684,,83988,1.4108043599383053,,
100,stored,rank0,N50001-99999,35,0.35,0.36,0.355,6163632,,83988,1.6880452953713005,,
100,stored,rank0,N50001-99999,36,0.36,0.37,0.365,6136841,,83988,2.002317804877135,,
100,stored,rank0,N50001-99999,37,0.37,0.38,0.375,6140936,,83988,2.4218480700661917,,
100,stored,rank0,N50001-99999,38,0.38,0.39,0.385,6120844,,83988,2.5609373478559494,,
100,stored,rank0,N50001-99999,39,0.39,0.4,0.395,6104459,,83988,2.7630093018889963,,
100,stored,rank0,N50001-99999,40,0.4,0.41,0.405,6069499,,83988,3.082490993078671,,
100,stored,rank0,N50001-99999,41,0.41,0.42,0.415,6063326,,83988,2.967855925938998,,
100,stored,rank0,N50001-99999,42,0.42,0.43,0.425,6083596,,83988,3.200692649544776,,
100,stored,rank0,N50001-99999,43,0.43,0.44,0.435,6057739,,83988,3.4233698414540474,,
100,stored,rank0,N50001-99999,44,0.44,0.45,0.445,6032986,,83988,3.406010721722212,,
100,stored,rank0,N50001-99999,45,0.45,0.46,0.455,6014440,,83988,3.284954043934265,,
100,stored,rank0,N50001-99999,46,0.46,0.47,0.465,5984300,,83988,2.9879217285229682,,
100,stored,rank0,N50001-99999,47,0.47,0.48,0.475,5963021,,83988,2.8620997645321054,,
100,stored,rank0,N50001-99999,48,0.48,0.49,0.485,5949528,,83988,2.457700341943092,,
100,stored,rank0,N50001-99999,49,0.49,0.5,0.495,5956483,,83988,2.489796785116914,,
100,stored,rank0,N50001-99999,50,0.5,0.51,0.505,5954260,,83988,2.232805084091054,,
100,stored,rank0,N50001-99999,51,0.51,0.52,0.515,5940390,,83988,2.3789833664119695,,
100,stored,rank0,N50001-99999,52,0.52,0.53,0.525,5933028,,83988,2.345178549637723,,
100,stored,rank0,N50001-99999,53,0.53,0.54,0.535,5916776,,83988,2.706249991549452,,
100,stored,rank0,N50001-99999,54,0.54,0.55,0.545,5908792,,83988,2.6880651747429933,,
100,stored,rank0,N50001-99999,55,0.55,0.56,0.555,5897785,,83988,2.667038557695813,,
100,stored,rank0,N50001-99999,56,0.56,0.57,0.565,5899320,,83988,2.5749788111172136,,
100,stored,rank0,N50001-99999,57,0.57,0.58,0.575,5902103,,83988,2.403338437163838,,
100,stored,rank0,N50001-99999,58,0.58,0.59,0.585,5901798,,83988,2.05705956049326,,
100,stored,rank0,N50001-99999,59,0.59,0.6,0.595,5899617,,83988,2.1262561620525537,,
100,stored,rank0,N50001-99999,60,0.6,0.61,0.605,5885815,,83988,1.9400932581129375,,
100,stored,rank0,N50001-99999,61,0.61,0.62,0.615,5869180,,83988,1.3209315440998572,,
100,stored,rank0,N50001-99999,62,0.62,0.63,0.625,5845967,,83988,1.556935576269931,,
100,stored,rank0,N50001-99999,63,0.63,0.64,0.635,5841178,,83988,0.933967771569365,,
100,stored,rank0,N50001-99999,64,0.64,0.65,0.645,5823017,,83988,1.0013972138497964,,
100,stored,rank0,N50001-99999,65,0.65,0.66,0.655,5812838,,83988,0.41155783113171224,,
100,stored,rank0,N50001-99999,66,0.66,0.67,0.665,5796985,,83988,-0.4489023173252993,,
100,stored,rank0,N50001-99999,67,0.67,0.68,0.675,5796350,,83988,-0.8212264614800694,,
100,stored,rank0,N50001-99999,68,0.68,0.69,0.685,5786682,,83988,-0.7416265486854124,,
100,stored,rank0,N50001-99999,69,0.69,0.7,0.695,5760152,,83988,-0.46084183195165684,,
100,stored,rank0,N50001-99999,70,0.7,0.71,0.705,5751166,,83988,-0.7585859980393541,,
100,stored,rank0,N50001-99999,71,0.71,0.72,0.715,5759083,,83988,-1.0054508677857221,,
100,stored,rank0,N50001-99999,72,0.72,0.73,0.725,5764464,,83988,-0.9707023931453124,,
100,stored,rank0,N50001-99999,73,0.73,0.74,0.735,5749789,,83988,-0.8469152520205524,,
100,stored,rank0,N50001-99999,74,0.74,0.75,0.745,5737214,,83988,-0.7083547868355616,,
100,stored,rank0,N50001-99999,75,0.75,0.76,0.755,5735247,,83988,-0.9459899460302232,,
100,stored,rank0,N50001-99999,76,0.76,0.77,0.765,5732044,,83988,-1.7226978718237334,,
100,stored,rank0,N50001-99999,77,0.77,0.78,0.775,5726835,,83988,-2.062927603117603,,
100,stored,rank0,N50001-99999,78,0.78,0.79,0.785,5722058,,83988,-2.659393525895753,,
100,stored,rank0,N50001-99999,79,0.79,0.8,0.795,5702202,,83988,-3.215145833136041,,
100,stored,rank0,N50001-99999,80,0.8,0.81,0.805,5707021,,83988,-3.33186595949095,,
100,stored,rank0,N50001-99999,81,0.81,0.82,0.815,5712665,,83988,-3.5418639111518004,,
100,stored,rank0,N50001-99999,82,0.82,0.83,0.825,5711269,,83988,-3.3230809124907266,,
100,stored,rank0,N50001-99999,83,0.83,0.84,0.835,5700058,,83988,-2.790365992767091,,
100,stored,rank0,N50001-99999,84,0.84,0.85,0.845,5679792,,83988,-3.4648124438359713,,
100,stored,rank0,N50001-99999,85,0.85,0.86,0.855,5666869,,83988,-3.8129707956898247,,
100,stored,rank0,N50001-99999,86,0.86,0.87,0.865,5657466,,83988,-3.7500591254105635,,
100,stored,rank0,N50001-99999,87,0.87,0.88,0.875,5662892,,83988,-3.6517081731383896,,
100,stored,rank0,N50001-99999,88,0.88,0.89,0.885,5643009,,83988,-3.5251701707369243,,
100,stored,rank0,N50001-99999,89,0.89,0.9,0.895,5640052,,83988,-3.0816487152955325,,
100,stored,rank0,N50001-99999,90,0.9,0.91,0.905,5646954,,83988,-2.9188025969398725,,
100,stored,rank0,N50001-99999,91,0.91,0.92,0.915,5639714,,83988,-3.269080843461211,,
100,stored,rank0,N50001-99999,92,0.92,0.93,0.925,5643476,,83988,-2.9557444737959373,,
100,stored,rank0,N50001-99999,93,0.93,0.94,0.935,5641526,,83988,-2.973120925083036,,
100,stored,rank0,N50001-99999,94,0.94,0.95,0.945,5642255,,83988,-3.3326992487932574,,
100,stored,rank0,N50001-99999,95,0.95,0.96,0.955,5642018,,83988,-2.5822053385863,,
100,stored,rank0,N50001-99999,96,0.96,0.97,0.965,5635632,,83988,-3.0569586516649774,,
100,stored,rank0,N50001-99999,97,0.97,0.98,0.975,5625160,,83988,-2.8109835098023876,,
100,stored,rank0,N50001-99999,98,0.98,0.99,0.985,5612770,,83988,-2.537050511601224,,
100,stored,rank0,N50001-99999,99,0.99,1.0,0.995,5608833,,83988,-2.7957195634058793,,
100,raw,rank1,all,0,0.0,0.01,0.005,19885892,,222229,-0.598158835419603,0.0032370564979554454,
100,raw,rank1,all,1,0.01,0.02,0.015,16290975,,222350,-1.2747450045193736,0.007060708914510815,
100,raw,rank1,all,2,0.02,0.03,0.025,15171615,,222344,-1.6650055383029427,0.009773084806960621,
100,raw,rank1,all,3,0.03,0.04,0.035,14501230,,222350,-1.7361599671200305,0.012018525735589935,
100,raw,rank1,all,4,0.04,0.05,0.045,14090543,,222324,-1.6834239106328266,0.014097642153172408,
100,raw,rank1,all,5,0.05,0.06,0.055,13740864,,222328,-1.5680637694980462,0.015680409151073448,
100,raw,rank1,all,6,0.06,0.07,0.065,13499526,,222297,-1.3185202947125698,0.01745939860503358,
100,raw,rank1,all,7,0.07,0.08,0.075,13257343,,222292,-1.0804347447297697,0.01893833413159624,
100,raw,rank1,all,8,0.08,0.09,0.085,13036126,,222317,-0.7822669096631929,0.020215374276742432,
100,raw,rank1,all,9,0.09,0.1,0.095,12952192,,222279,-0.4159325309569222,0.021472579495095154,
100,raw,rank1,all,10,0.1,0.11,0.105,12813534,,222264,-0.1682943206768718,0.022685487928844856,
100,raw,rank1,all,11,0.11,0.12,0.115,12592300,,222229,0.21996005495421805,0.024045864906553645,
100,raw,rank1,all,12,0.12,0.13,0.125,12505694,,222242,0.4870949984862895,0.025320915070927628,
100,raw,rank1,all,13,0.13,0.14,0.135,12446265,,222226,0.8880900414702724,0.026341040473381646,
100,raw,rank1,all,14,0.14,0.15,0.145,12298097,,222228,1.0875177679928854,0.027304616157182392,
100,raw,rank1,all,15,0.15,0.16,0.155,12269775,,222224,1.218253879961124,0.0283308627421455,
100,raw,rank1,all,16,0.16,0.17,0.165,12181903,,222182,1.4585319715647054,0.02953955352120488,
100,raw,rank1,all,17,0.17,0.18,0.175,12082200,,222199,1.6622306368045554,0.030272263175383438,
100,raw,rank1,all,18,0.18,0.19,0.185,12037329,,222196,1.740530311998617,0.03139820149946515,
100,raw,rank1,all,19,0.19,0.2,0.195,11895593,,222185,1.95712605500205,0.03279269897714013,
100,raw,rank1,all,20,0.2,0.21,0.205,11858379,,222187,1.988358695568762,0.03358445275941152,
100,raw,rank1,all,21,0.21,0.22,0.215,11812778,,222168,1.9571776427187575,0.034315536057787935,
100,raw,rank1,all,22,0.22,0.23,0.225,11792426,,222189,2.0047270171549094,0.03499739176303638,
100,raw,rank1,all,23,0.23,0.24,0.235,11756950,,222164,1.998098061146811,0.03568428714955818,
100,raw,rank1,all,24,0.24,0.25,0.245,11710723,,222161,1.8677406168688304,0.03635944004709706,
100,raw,rank1,all,25,0.25,0.26,0.255,11610570,,222151,1.2309877981873414,0.03733724150155939,
100,raw,rank1,all,26,0.26,0.27,0.265,11579560,,222136,0.7192536676695833,0.03832650181955535,
100,raw,rank1,all,27,0.27,0.28,0.275,11525339,,222132,0.36364717775329647,0.03909729304015832,
100,raw,rank1,all,28,0.28,0.29,0.285,11488701,,222140,-0.004498593879325435,0.03997993496843936,
100,raw,rank1,all,29,0.29,0.3,0.295,11456890,,222160,-0.45728194998817306,0.040803242072011005,
100,raw,rank1,all,30,0.3,0.31,0.305,11383560,,222112,-0.661630105169209,0.04150441303668666,
100,raw,rank1,all,31,0.31,0.32,0.315,11347726,,222145,-1.3263865377080835,0.042212477111242354,
100,raw,rank1,all,32,0.32,0.33,0.325,11312160,,222117,-1.557824411960227,0.042971446908678226,
100,raw,rank1,all,33,0.33,0.34,0.335,11322858,,222068,-1.7064772869181968,0.04378437452724864,
100,raw,rank1,all,34,0.34,0.35,0.345,11300470,,222138,-1.9438864047247593,0.044419995694459855,
100,raw,rank1,all,35,0.35,0.36,0.355,11252213,,222118,-2.0802786971771687,0.045071299338005195,
100,raw,rank1,all,36,0.36,0.37,0.365,11216216,,222132,-2.1080037153350113,0.04566546018093319,
100,raw,rank1,all,37,0.37,0.38,0.375,11205277,,222120,-2.405478508027959,0.046219825035224454,
100,raw,rank1,all,38,0.38,0.39,0.385,11147285,,222159,-2.6838610477797955,0.04673408564764051,
100,raw,rank1,all,39,0.39,0.4,0.395,11124848,,222120,-2.6930173787542984,0.047478274994194214,
100,raw,rank1,all,40,0.4,0.41,0.405,11081284,,222134,-2.8815756369027272,0.048260432714716056,
100,raw,rank1,all,41,0.41,0.42,0.415,11060596,,222139,-3.1130041274448503,0.0490416500092796,
100,raw,rank1,all,42,0.42,0.43,0.425,11076620,,222105,-3.0107861423430613,0.04990541856934137,
100,raw,rank1,all,43,0.43,0.44,0.435,11043596,,222108,-3.0391519211677065,0.050532297361942535,
100,raw,rank1,all,44,0.44,0.45,0.445,11017307,,222105,-3.245050446538342,0.05115371649497709,
100,raw,rank1,all,45,0.45,0.46,0.455,10974831,,222122,-3.47464794674287,0.05200070321250175,
100,raw,rank1,all,46,0.46,0.47,0.465,10936257,,222091,-3.2283160499977277,0.05256598422000159,
100,raw,rank1,all,47,0.47,0.48,0.475,10901656,,222107,-3.313310106281101,0.053309762460489754,
100,raw,rank1,all,48,0.48,0.49,0.485,10885578,,222055,-3.2335387243562077,0.05365692207965752,
100,raw,rank1,all,49,0.49,0.5,0.495,10878773,,222095,-3.375811867753836,0.054461001425970004,
100,raw,rank1,all,50,0.5,0.51,0.505,10858841,,222080,-3.3069811962436875,0.05496300739501151,
100,raw,rank1,all,51,0.51,0.52,0.515,10836544,,222112,-3.0101083887999716,0.05560449582966495,
100,raw,rank1,all,52,0.52,0.53,0.525,10823637,,222093,-2.6990338829729783,0.056213788910028026,
100,raw,rank1,all,53,0.53,0.54,0.535,10795349,,222111,-2.7551215805992006,0.05706996522923199,
100,raw,rank1,all,54,0.54,0.55,0.545,10782050,,222135,-2.5058519483771637,0.0573456882729364,
100,raw,rank1,all,55,0.55,0.56,0.555,10754738,,222093,-2.3289110343738733,0.05774350974220358,
100,raw,rank1,all,56,0.56,0.57,0.565,10756174,,222073,-2.3286887140353065,0.058373443010036184,
100,raw,rank1,all,57,0.57,0.58,0.575,10755277,,222063,-2.215591471981614,0.05882811062641334,
100,raw,rank1,all,58,0.58,0.59,0.585,10747982,,222051,-2.11913278232137,0.05886846092166208,
100,raw,rank1,all,59,0.59,0.6,0.595,10737894,,222056,-1.797529850825497,0.05964643311278327,
100,raw,rank1,all,60,0.6,0.61,0.605,10715708,,222061,-1.3978479070165033,0.05996495920586285,
100,raw,rank1,all,61,0.61,0.62,0.615,10675608,,222058,-1.1066443241452852,0.06074287036653867,
100,raw,rank1,all,62,0.62,0.63,0.625,10656024,,222037,-1.4216432883409422,0.06141692344604824,
100,raw,rank1,all,63,0.63,0.64,0.635,10640706,,222068,-0.7700757825655553,0.06182847412358505,
100,raw,rank1,all,64,0.64,0.65,0.645,10608324,,222032,-0.8365694712944288,0.06287569762182815,
100,raw,rank1,all,65,0.65,0.66,0.655,10595811,,222066,-0.6795125922876503,0.06319040302070786,
100,raw,rank1,all,66,0.66,0.67,0.665,10572373,,222051,-0.37359219164893254,0.06386356822153169,
100,raw,rank1,all,67,0.67,0.68,0.675,10570237,,222026,-0.011581575701661182,0.06445218489770525,
100,raw,rank1,all,68,0.68,0.69,0.685,10549611,,222016,0.2385817827785309,0.064499903189966,
100,raw,rank1,all,69,0.69,0.7,0.695,10518680,,222057,0.3722363452448406,0.0654735941589632,
100,raw,rank1,all,70,0.7,0.71,0.705,10499736,,222039,0.9160980809422256,0.06563024919591129,
100,raw,rank1,all,71,0.71,0.72,0.715,10503212,,222041,0.6980605551901646,0.06610636801321806,
100,raw,rank1,all,72,0.72,0.73,0.725,10503846,,222020,1.0064669645765942,0.06646270313597741,
100,raw,rank1,all,73,0.73,0.74,0.735,10484309,,222009,1.4782109149968776,0.0673176576751633,
100,raw,rank1,all,74,0.74,0.75,0.745,10466827,,222020,1.564181867150379,0.06749515147449099,
100,raw,rank1,all,75,0.75,0.76,0.755,10465935,,222007,1.7381404528119084,0.06782399417068381,
100,raw,rank1,all,76,0.76,0.77,0.765,10448730,,221995,2.1060407341370673,0.06877338755739146,
100,raw,rank1,all,77,0.77,0.78,0.775,10434193,,221997,1.9934148237434366,0.06878889001613557,
100,raw,rank1,all,78,0.78,0.79,0.785,10424869,,222015,2.1855204127744914,0.069559944484604,
100,raw,rank1,all,79,0.79,0.8,0.795,10404955,,222026,2.128673790516153,0.07058182083154142,
100,raw,rank1,all,80,0.8,0.81,0.805,10400111,,222030,2.0730542202866875,0.07062833174555792,
100,raw,rank1,all,81,0.81,0.82,0.815,10394300,,222046,2.4523141529492127,0.07149134634526177,
100,raw,rank1,all,82,0.82,0.83,0.825,10396494,,222013,2.6099854431695917,0.07157867314226941,
100,raw,rank1,all,83,0.83,0.84,0.835,10380899,,221997,3.0456912257791933,0.07204341138922768,
100,raw,rank1,all,84,0.84,0.85,0.845,10356412,,222022,2.947398964042759,0.07233381049904246,
100,raw,rank1,all,85,0.85,0.86,0.855,10341471,,222003,3.16080033488466,0.07279093971980723,
100,raw,rank1,all,86,0.86,0.87,0.865,10325683,,222022,3.203513898305807,0.07394009914942808,
100,raw,rank1,all,87,0.87,0.88,0.875,10319137,,222000,3.2185604280668043,0.07461808791724929,
100,raw,rank1,all,88,0.88,0.89,0.885,10295469,,222014,3.684356972955773,0.0746278909604673,
100,raw,rank1,all,89,0.89,0.9,0.895,10286108,,221980,3.651318555084197,0.07511503001108703,
100,raw,rank1,all,90,0.9,0.91,0.905,10291644,,222004,3.602180467960221,0.07584512105806047,
100,raw,rank1,all,91,0.91,0.92,0.915,10271915,,222020,3.314470768108965,0.07622609126162255,
100,raw,rank1,all,92,0.92,0.93,0.925,10271145,,222006,3.3523821346110876,0.07669744868890188,
100,raw,rank1,all,93,0.93,0.94,0.935,10267190,,221981,3.807189893242455,0.07734800996515155,
100,raw,rank1,all,94,0.94,0.95,0.945,10262900,,221991,3.706759492930848,0.07778287793288695,
100,raw,rank1,all,95,0.95,0.96,0.955,10264111,,221956,3.7418941591726744,0.07816258032375001,
100,raw,rank1,all,96,0.96,0.97,0.965,10248813,,221990,3.6691392456863055,0.07861497239823138,
100,raw,rank1,all,97,0.97,0.98,0.975,10232152,,221994,3.915272173439175,0.0788572405962756,
100,raw,rank1,all,98,0.98,0.99,0.985,10210526,,221993,3.152766664518557,0.07943123327581911,
100,raw,rank1,all,99,0.99,1.0,0.995,10210656,,221981,3.154965165803255,0.07943548464768586,
100,norm,rank1,all,0,0.0,0.01,0.005,19885892,,222229,-0.03703017935101289,0.00015244973493904222,
100,norm,rank1,all,1,0.01,0.02,0.015,16290975,,222350,-0.04498519237408122,0.000226684768900969,
100,norm,rank1,all,2,0.02,0.03,0.025,15171615,,222344,-0.045511136252654835,0.00024330768847384885,
100,norm,rank1,all,3,0.03,0.04,0.035,14501230,,222350,-0.03996055619551174,0.00025261859017468286,
100,norm,rank1,all,4,0.04,0.05,0.045,14090543,,222324,-0.034256963673398165,0.0002609069012827992,
100,norm,rank1,all,5,0.05,0.06,0.055,13740864,,222328,-0.02891225438811959,0.0002619415292334723,
100,norm,rank1,all,6,0.06,0.07,0.065,13499526,,222297,-0.022288139848477894,0.00026833164304374484,
100,norm,rank1,all,7,0.07,0.08,0.075,13257343,,222292,-0.01693319913805623,0.0002710984307294017,
100,norm,rank1,all,8,0.08,0.09,0.085,13036126,,222317,-0.011779413503101714,0.0002716423168416365,
100,norm,rank1,all,9,0.09,0.1,0.095,12952192,,222279,-0.005805543066703691,0.0002725504668607331,
100,norm,rank1,all,10,0.1,0.11,0.105,12813534,,222264,-0.0022642220362891364,0.00027389299105806176,
100,norm,rank1,all,11,0.11,0.12,0.115,12592300,,222229,0.0027128348197244636,0.00027804325097041384,
100,norm,rank1,all,12,0.12,0.13,0.125,12505694,,222242,0.005737907641285179,0.000280248694422002,
100,norm,rank1,all,13,0.13,0.14,0.135,12446265,,222226,0.010360348175482193,0.0002802629781788509,
100,norm,rank1,all,14,0.14,0.15,0.145,12298097,,222228,0.012017515483930258,0.00028063714934955847,
100,norm,rank1,all,15,0.15,0.16,0.155,12269775,,222224,0.013146996057132728,0.00028132980570764793,
100,norm,rank1,all,16,0.16,0.17,0.165,12181903,,222182,0.015305104015749336,0.00028434388239714493,
100,norm,rank1,all,17,0.17,0.18,0.175,12082200,,222199,0.01691882309101426,0.00028321197764053603,
100,norm,rank1,all,18,0.18,0.19,0.185,12037329,,222196,0.01715581039694268,0.00028562189366046237,
100,norm,rank1,all,19,0.19,0.2,0.195,11895593,,222185,0.018901598017517937,0.0002907810996140018,
100,norm,rank1,all,20,0.2,0.21,0.205,11858379,,222187,0.01851555680897873,0.00029033930344047747,
100,norm,rank1,all,21,0.21,0.22,0.215,11812778,,222168,0.017931597162848457,0.00028979416673239423,
100,norm,rank1,all,22,0.22,0.23,0.225,11792426,,222189,0.018085471822221148,0.0002882936095384205,
100,norm,rank1,all,23,0.23,0.24,0.235,11756950,,222164,0.01763427075958663,0.0002878338219207049,
100,norm,rank1,all,24,0.24,0.25,0.245,11710723,,222161,0.016263227770941847,0.0002870563203876981,
100,norm,rank1,all,25,0.25,0.26,0.255,11610570,,222151,0.010386881476907424,0.0002889162914033042,
100,norm,rank1,all,26,0.26,0.27,0.265,11579560,,222136,0.006110766639474774,0.0002908914643238915,
100,norm,rank1,all,27,0.27,0.28,0.275,11525339,,222132,0.0028568535592945424,0.0002917510096680471,
100,norm,rank1,all,28,0.28,0.29,0.285,11488701,,222140,-0.0002922178280742332,0.0002929471550726692,
100,norm,rank1,all,29,0.29,0.3,0.295,11456890,,222160,-0.0037132832050057163,0.0002940710759660074,
100,norm,rank1,all,30,0.3,0.31,0.305,11383560,,222112,-0.005188994401509194,0.00029434964080867355,
100,norm,rank1,all,31,0.31,0.32,0.315,11347726,,222145,-0.010351660567230515,0.0002943064080523865,
100,norm,rank1,all,32,0.32,0.33,0.325,11312160,,222117,-0.01170786486660011,0.0002949358964288089,
100,norm,rank1,all,33,0.33,0.34,0.335,11322858,,222068,-0.012779647710463008,0.00029547295606569045,
100,norm,rank1,all,34,0.34,0.35,0.345,11300470,,222138,-0.014230032410176062,0.0002952136806089381,
100,norm,rank1,all,35,0.35,0.36,0.355,11252213,,222118,-0.014882066475675968,0.00029576972220053937,
100,norm,rank1,all,36,0.36,0.37,0.365,11216216,,222132,-0.014971995801752729,0.0002957001956571925,
100,norm,rank1,all,37,0.37,0.38,0.375,11205277,,222120,-0.016848965620270953,0.00029489418212325335,
100,norm,rank1,all,38,0.38,0.39,0.385,11147285,,222159,-0.018657205550478086,0.0002943064291613605,
100,norm,rank1,all,39,0.39,0.4,0.395,11124848,,222120,-0.01835355607557973,0.0002954964650388819,
100,norm,rank1,all,40,0.4,0.41,0.405,11081284,,222134,-0.019426438723817916,0.0002968725500525945,
100,norm,rank1,all,41,0.41,0.42,0.415,11060596,,222139,-0.020786585200454656,0.0002980736385309241,
100,norm,rank1,all,42,0.42,0.43,0.425,11076620,,222105,-0.019851151179265232,0.0002992620686115824,
100,norm,rank1,all,43,0.43,0.44,0.435,11043596,,222108,-0.01962541957284402,0.0002995154008010573,
100,norm,rank1,all,44,0.44,0.45,0.445,11017307,,222105,-0.020730939694832893,0.0003000511822624769,
100,norm,rank1,all,45,0.45,0.46,0.455,10974831,,222122,-0.022018215887868734,0.00030153589113097713,
100,norm,rank1,all,46,0.46,0.47,0.465,10936257,,222091,-0.02036092332434401,0.00030147662269523133,
100,norm,rank1,all,47,0.47,0.48,0.475,10901656,,222107,-0.020715615735623645,0.00030252842935525235,
100,norm,rank1,all,48,0.48,0.49,0.485,10885578,,222055,-0.02012883058841501,0.0003015163467865051,
100,norm,rank1,all,49,0.49,0.5,0.495,10878773,,222095,-0.020696816919521566,0.0003027677932062862,
100,norm,rank1,all,50,0.5,0.51,0.505,10858841,,222080,-0.020046394750652303,0.000302620420683302,
100,norm,rank1,all,51,0.51,0.52,0.515,10836544,,222112,-0.01816642830560209,0.0003031014867666705,
100,norm,rank1,all,52,0.52,0.53,0.525,10823637,,222093,-0.016006161518396525,0.00030312436082893617,
100,norm,rank1,all,53,0.53,0.54,0.535,10795349,,222111,-0.016118972985448135,0.00030500934183446174,
100,norm,rank1,all,54,0.54,0.55,0.545,10782050,,222135,-0.014458669479691776,0.0003037669308374415,
100,norm,rank1,all,55,0.55,0.56,0.555,10754738,,222093,-0.013184705663707406,0.0003031935713668773,
100,norm,rank1,all,56,0.56,0.57,0.565,10756174,,222073,-0.013152982035709913,0.0003032715971322231,
100,norm,rank1,all,57,0.57,0.58,0.575,10755277,,222063,-0.012494330754426682,0.00030294924300574,
100,norm,rank1,all,58,0.58,0.59,0.585,10747982,,222051,-0.011794612706333954,0.0003008501051452716,
100,norm,rank1,all,59,0.59,0.6,0.595,10737894,,222056,-0.009887376454623798,0.0003016166748075876,
100,norm,rank1,all,60,0.6,0.61,0.605,10715708,,222061,-0.0076147772079293635,0.0003011873846316753,
100,norm,rank1,all,61,0.61,0.62,0.615,10675608,,222058,-0.006073469357018297,0.00030251425382942323,
100,norm,rank1,all,62,0.62,0.63,0.625,10656024,,222037,-0.0076340732704476685,0.0003034343090104555,
100,norm,rank1,all,63,0.63,0.64,0.635,10640706,,222068,-0.0040556254124429056,0.00030338834260786745,
100,norm,rank1,all,64,0.64,0.65,0.645,10608324,,222032,-0.004468786424927681,0.00030604741460265363,
100,norm,rank1,all,65,0.65,0.66,0.655,10595811,,222066,-0.0035928062943829777,0.00030529162944167664,
100,norm,rank1,all,66,0.66,0.67,0.665,10572373,,222051,-0.0021716379097856823,0.0003065113833949683,
100,norm,rank1,all,67,0.67,0.68,0.675,10570237,,222026,-0.0001271788476469608,0.0003064722802773872,
100,norm,rank1,all,68,0.68,0.69,0.685,10549611,,222016,0.0010751962784809257,0.00030468139195644777,
100,norm,rank1,all,69,0.69,0.7,0.695,10518680,,222057,0.0019042723483916528,0.0003067896543269076,
100,norm,rank1,all,70,0.7,0.71,0.705,10499736,,222039,0.004518070218193935,0.0003057849147513659,
100,norm,rank1,all,71,0.71,0.72,0.715,10503212,,222041,0.003412814094257519,0.0003054436895437385,
100,norm,rank1,all,72,0.72,0.73,0.725,10503846,,222020,0.005061562383538099,0.0003049483419014111,
100,norm,rank1,all,73,0.73,0.74,0.735,10484309,,222009,0.007526170672418677,0.00030654956121720377,
100,norm,rank1,all,74,0.74,0.75,0.745,10466827,,222020,0.007973685009127804,0.00030556247172400946,
100,norm,rank1,all,75,0.75,0.76,0.755,10465935,,222007,0.008713167551903277,0.00030521222610123573,
100,norm,rank1,all,76,0.76,0.77,0.765,10448730,,221995,0.01031525091357025,0.0003070599179021567,
100,norm,rank1,all,77,0.77,0.78,0.775,10434193,,221997,0.00963820510776194,0.00030549145757298945,
100,norm,rank1,all,78,0.78,0.79,0.785,10424869,,222015,0.010371318736121142,0.00030673491286751977,
100,norm,rank1,all,79,0.79,0.8,0.795,10404955,,222026,0.00991934271615005,0.00030942167475644136,
100,norm,rank1,all,80,0.8,0.81,0.805,10400111,,222030,0.009765301255464058,0.00030772038258997943,
100,norm,rank1,all,81,0.81,0.82,0.815,10394300,,222046,0.011440360179092533,0.00030899958838870463,
100,norm,rank1,all,82,0.82,0.83,0.825,10396494,,222013,0.012320994283778385,0.00030764659157360923,
100,norm,rank1,all,83,0.83,0.84,0.835,10380899,,221997,0.01417847637342447,0.0003079586417490949,
100,norm,rank1,all,84,0.84,0.85,0.845,10356412,,222022,0.01349335344724597,0.00030743239494326647,
100,norm,rank1,all,85,0.85,0.86,0.855,10341471,,222003,0.014544529646503015,0.00030763597297332897,
100,norm,rank1,all,86,0.86,0.87,0.865,10325683,,222022,0.014640074236920826,0.00031078560229702524,
100,norm,rank1,all,87,0.87,0.88,0.875,10319137,,222000,0.014640848632772603,0.00031152069953414,
100,norm,rank1,all,88,0.88,0.89,0.885,10295469,,222014,0.01674336435593466,0.00031004750263921186,
100,norm,rank1,all,89,0.89,0.9,0.895,10286108,,221980,0.016586699663681575,0.0003107601242881367,
100,norm,rank1,all,90,0.9,0.91,0.905,10291644,,222004,0.01625632021092964,0.0003115237590200608,
100,norm,rank1,all,91,0.91,0.92,0.915,10271915,,222020,0.01465726839574798,0.00031168122590056666,
100,norm,rank1,all,92,0.92,0.93,0.925,10271145,,222006,0.01481025140990584,0.00031175370768151035,
100,norm,rank1,all,93,0.93,0.94,0.935,10267190,,221981,0.01691145390788022,0.00031254440743683465,
100,norm,rank1,all,94,0.94,0.95,0.945,10262900,,221991,0.016354888456166578,0.0003126697523512812,
100,norm,rank1,all,95,0.95,0.96,0.955,10264111,,221956,0.01624766995422665,0.00031246370897071543,
100,norm,rank1,all,96,0.96,0.97,0.965,10248813,,221990,0.01602959131878061,0.0003127089464720408,
100,norm,rank1,all,97,0.97,0.98,0.975,10232152,,221994,0.016855474573272772,0.0003119851647347943,
100,norm,rank1,all,98,0.98,0.99,0.985,10210526,,221993,0.01358338511608785,0.0003127034562746426,
100,norm,rank1,all,99,0.99,1.0,0.995,10210656,,221981,0.013574101254166845,0.00031136994768370693,
100,stored,rank1,all,0,0.0,0.01,0.005,19885892,,222229,-0.5756436322192419,,
100,stored,rank1,all,1,0.01,0.02,0.015,16290975,,222350,-1.273233337018189,,
100,stored,rank1,all,2,0.02,0.03,0.025,15171615,,222344,-1.664095791600751,,
100,stored,rank1,all,3,0.03,0.04,0.035,14501230,,222350,-1.7355385847302278,,
100,stored,rank1,all,4,0.04,0.05,0.045,14090543,,222324,-1.683089904474487,,
100,stored,rank1,all,5,0.05,0.06,0.055,13740864,,222328,-1.5677186376330723,,
100,stored,rank1,all,6,0.06,0.07,0.065,13499526,,222297,-1.3182730456700602,,
100,stored,rank1,all,7,0.07,0.08,0.075,13257343,,222292,-1.0803129224764545,,
100,stored,rank1,all,8,0.08,0.09,0.085,13036126,,222317,-0.7822328795840755,,
100,stored,rank1,all,9,0.09,0.1,0.095,12952192,,222279,-0.41586308862829485,,
100,stored,rank1,all,10,0.1,0.11,0.105,12813534,,222264,-0.1682943206768718,,
100,stored,rank1,all,11,0.11,0.12,0.115,12592300,,222229,0.2199877124815983,,
100,stored,rank1,all,12,0.12,0.13,0.125,12505694,,222242,0.48707751746390016,,
100,stored,rank1,all,13,0.13,0.14,0.135,12446265,,222226,0.8880900414702724,,
100,stored,rank1,all,14,0.14,0.15,0.145,12298097,,222228,1.0874839218942516,,
100,stored,rank1,all,15,0.15,0.16,0.155,12269775,,222224,1.218253879961124,,
100,stored,rank1,all,16,0.16,0.17,0.165,12181903,,222182,1.4581499727944416,,
100,stored,rank1,all,17,0.17,0.18,0.175,12082200,,222199,1.6622306368045554,,
100,stored,rank1,all,18,0.18,0.19,0.185,12037329,,222196,1.740530311998617,,
100,stored,rank1,all,19,0.19,0.2,0.195,11895593,,222185,1.9569998252404708,,
100,stored,rank1,all,20,0.2,0.21,0.205,11858379,,222187,1.988358695568762,,
100,stored,rank1,all,21,0.21,0.22,0.215,11812778,,222168,1.9571776427187575,,
100,stored,rank1,all,22,0.22,0.23,0.225,11792426,,222189,2.0047270171549094,,
100,stored,rank1,all,23,0.23,0.24,0.235,11756950,,222164,1.998098061146811,,
100,stored,rank1,all,24,0.24,0.25,0.245,11710723,,222161,1.8677095709368052,,
100,stored,rank1,all,25,0.25,0.26,0.255,11610570,,222151,1.2309877981873414,,
100,stored,rank1,all,26,0.26,0.27,0.265,11579560,,222136,0.7192536676695833,,
100,stored,rank1,all,27,0.27,0.28,0.275,11525339,,222132,0.36364717775329647,,
100,stored,rank1,all,28,0.28,0.29,0.285,11488701,,222140,-0.004498593879325435,,
100,stored,rank1,all,29,0.29,0.3,0.295,11456890,,222160,-0.45728194998817306,,
100,stored,rank1,all,30,0.3,0.31,0.305,11383560,,222112,-0.661630105169209,,
100,stored,rank1,all,31,0.31,0.32,0.315,11347726,,222145,-1.3263865377080835,,
100,stored,rank1,all,32,0.32,0.33,0.325,11312160,,222117,-1.557824411960227,,
100,stored,rank1,all,33,0.33,0.34,0.335,11322858,,222068,-1.7062740812223336,,
100,stored,rank1,all,34,0.34,0.35,0.345,11300470,,222138,-1.9438864047247593,,
100,stored,rank1,all,35,0.35,0.36,0.355,11252213,,222118,-2.0802786971771687,,
100,stored,rank1,all,36,0.36,0.37,0.365,11216216,,222132,-2.1080037153350113,,
100,stored,rank1,all,37,0.37,0.38,0.375,11205277,,222120,-2.405478508027959,,
100,stored,rank1,all,38,0.38,0.39,0.385,11147285,,222159,-2.6838610477797955,,
100,stored,rank1,all,39,0.39,0.4,0.395,11124848,,222120,-2.6930173787542984,,
100,stored,rank1,all,40,0.4,0.41,0.405,11081284,,222134,-2.8815756369027272,,
100,stored,rank1,all,41,0.41,0.42,0.415,11060596,,222139,-3.1130041274448503,,
100,stored,rank1,all,42,0.42,0.43,0.425,11076620,,222105,-3.0107861423430613,,
100,stored,rank1,all,43,0.43,0.44,0.435,11043596,,222108,-3.0391519211677065,,
100,stored,rank1,all,44,0.44,0.45,0.445,11017307,,222105,-3.245050446538342,,
100,stored,rank1,all,45,0.45,0.46,0.455,10974831,,222122,-3.47464794674287,,
100,stored,rank1,all,46,0.46,0.47,0.465,10936257,,222091,-3.2283160499977277,,
100,stored,rank1,all,47,0.47,0.48,0.475,10901656,,222107,-3.313310106281101,,
100,stored,rank1,all,48,0.48,0.49,0.485,10885578,,222055,-3.2335387243562077,,
100,stored,rank1,all,49,0.49,0.5,0.495,10878773,,222095,-3.3751473458086885,,
100,stored,rank1,all,50,0.5,0.51,0.505,10858841,,222080,-3.3069811962436875,,
100,stored,rank1,all,51,0.51,0.52,0.515,10836544,,222112,-3.0101083887999716,,
100,stored,rank1,all,52,0.52,0.53,0.525,10823637,,222093,-2.6990338829729783,,
100,stored,rank1,all,53,0.53,0.54,0.535,10795349,,222111,-2.7551215805992006,,
100,stored,rank1,all,54,0.54,0.55,0.545,10782050,,222135,-2.5058519483771637,,
100,stored,rank1,all,55,0.55,0.56,0.555,10754738,,222093,-2.3289110343738733,,
100,stored,rank1,all,56,0.56,0.57,0.565,10756174,,222073,-2.3286887140353065,,
100,stored,rank1,all,57,0.57,0.58,0.575,10755277,,222063,-2.215591471981614,,
100,stored,rank1,all,58,0.58,0.59,0.585,10747982,,222051,-2.11913278232137,,
100,stored,rank1,all,59,0.59,0.6,0.595,10737894,,222056,-1.797529850825497,,
100,stored,rank1,all,60,0.6,0.61,0.605,10715708,,222061,-1.3978479070165033,,
100,stored,rank1,all,61,0.61,0.62,0.615,10675608,,222058,-1.1066443241452852,,
100,stored,rank1,all,62,0.62,0.63,0.625,10656024,,222037,-1.4216432883409422,,
100,stored,rank1,all,63,0.63,0.64,0.635,10640706,,222068,-0.7700757825655553,,
100,stored,rank1,all,64,0.64,0.65,0.645,10608324,,222032,-0.8365694712944288,,
100,stored,rank1,all,65,0.65,0.66,0.655,10595811,,222066,-0.6795125922876503,,
100,stored,rank1,all,66,0.66,0.67,0.665,10572373,,222051,-0.37359219164893254,,
100,stored,rank1,all,67,0.67,0.68,0.675,10570237,,222026,-0.011581575701661182,,
100,stored,rank1,all,68,0.68,0.69,0.685,10549611,,222016,0.2385817827785309,,
100,stored,rank1,all,69,0.69,0.7,0.695,10518680,,222057,0.3722363452448406,,
100,stored,rank1,all,70,0.7,0.71,0.705,10499736,,222039,0.9160980809422256,,
100,stored,rank1,all,71,0.71,0.72,0.715,10503212,,222041,0.6980605551901646,,
100,stored,rank1,all,72,0.72,0.73,0.725,10503846,,222020,1.0064669645765942,,
100,stored,rank1,all,73,0.73,0.74,0.735,10484309,,222009,1.4782109149968776,,
100,stored,rank1,all,74,0.74,0.75,0.745,10466827,,222020,1.564181867150379,,
100,stored,rank1,all,75,0.75,0.76,0.755,10465935,,222007,1.7381404528119084,,
100,stored,rank1,all,76,0.76,0.77,0.765,10448730,,221995,2.1060407341370673,,
100,stored,rank1,all,77,0.77,0.78,0.775,10434193,,221997,1.9934148237434366,,
100,stored,rank1,all,78,0.78,0.79,0.785,10424869,,222015,2.1855204127744914,,
100,stored,rank1,all,79,0.79,0.8,0.795,10404955,,222026,2.128673790516153,,
100,stored,rank1,all,80,0.8,0.81,0.805,10400111,,222030,2.0730542202866875,,
100,stored,rank1,all,81,0.81,0.82,0.815,10394300,,222046,2.4523141529492127,,
100,stored,rank1,all,82,0.82,0.83,0.825,10396494,,222013,2.6099854431695917,,
100,stored,rank1,all,83,0.83,0.84,0.835,10380899,,221997,3.0456912257791933,,
100,stored,rank1,all,84,0.84,0.85,0.845,10356412,,222022,2.947398964042759,,
100,stored,rank1,all,85,0.85,0.86,0.855,10341471,,222003,3.16080033488466,,
100,stored,rank1,all,86,0.86,0.87,0.865,10325683,,222022,3.203513898305807,,
100,stored,rank1,all,87,0.87,0.88,0.875,10319137,,222000,3.2185604280668043,,
100,stored,rank1,all,88,0.88,0.89,0.885,10295469,,222014,3.684356972955773,,
100,stored,rank1,all,89,0.89,0.9,0.895,10286108,,221980,3.651318555084197,,
100,stored,rank1,all,90,0.9,0.91,0.905,10291644,,222004,3.602180467960221,,
100,stored,rank1,all,91,0.91,0.92,0.915,10271915,,222020,3.314470768108965,,
100,stored,rank1,all,92,0.92,0.93,0.925,10271145,,222006,3.3523821346110876,,
100,stored,rank1,all,93,0.93,0.94,0.935,10267190,,221981,3.807189893242455,,
100,stored,rank1,all,94,0.94,0.95,0.945,10262900,,221991,3.706759492930848,,
100,stored,rank1,all,95,0.95,0.96,0.955,10264111,,221956,3.7418941591726744,,
100,stored,rank1,all,96,0.96,0.97,0.965,10248813,,221990,3.6691392456863055,,
100,stored,rank1,all,97,0.97,0.98,0.975,10232152,,221994,3.915272173439175,,
100,stored,rank1,all,98,0.98,0.99,0.985,10210526,,221993,3.152766664518557,,
100,stored,rank1,all,99,0.99,1.0,0.995,10210656,,221981,3.1546547056780256,,
100,raw,rank1,N10000-50000,0,0.0,0.01,0.005,5271612,,90792,-0.5891854332223236,0.0044768963235911445,
100,raw,rank1,N10000-50000,1,0.01,0.02,0.015,4292763,,90792,-1.2499161961654999,0.009860974804658777,
100,raw,rank1,N10000-50000,2,0.02,0.03,0.025,3994578,,90792,-1.667293266022093,0.013707037284123305,
100,raw,rank1,N10000-50000,3,0.03,0.04,0.035,3830428,,90792,-1.7050125991142504,0.016887357726352553,
100,raw,rank1,N10000-50000,4,0.04,0.05,0.045,3686560,,90792,-1.6624845384314917,0.01983246069858218,
100,raw,rank1,N10000-50000,5,0.05,0.06,0.055,3605741,,90792,-1.5942473405605118,0.022002327929454224,
100,raw,rank1,N10000-50000,6,0.06,0.07,0.065,3497245,,90792,-1.3190328387058956,0.024703473080896956,
100,raw,rank1,N10000-50000,7,0.07,0.08,0.075,3466999,,90792,-1.0359945301397548,0.026781683080622416,
100,raw,rank1,N10000-50000,8,0.08,0.09,0.085,3422146,,90792,-0.8350143448000173,0.02851312861957409,
100,raw,rank1,N10000-50000,9,0.09,0.1,0.095,3356177,,90792,-0.3916971601914917,0.03049190858676079,
100,raw,rank1,N10000-50000,10,0.1,0.11,0.105,3311765,,90792,-0.11933213860282961,0.03231835599981758,
100,raw,rank1,N10000-50000,11,0.11,0.12,0.115,3290751,,90792,0.22709284294071475,0.03415000781311621,
100,raw,rank1,N10000-50000,12,0.12,0.13,0.125,3264826,,90792,0.46624812470863686,0.035771237649443476,
100,raw,rank1,N10000-50000,13,0.13,0.14,0.135,3230448,,90792,0.9061857674229704,0.037313633203367426,
100,raw,rank1,N10000-50000,14,0.14,0.15,0.145,3200796,,90792,1.040127830702113,0.03866679908597622,
100,raw,rank1,N10000-50000,15,0.15,0.16,0.155,3178155,,90792,1.2212079020689677,0.04007028884206763,
100,raw,rank1,N10000-50000,16,0.16,0.17,0.165,3140329,,90792,1.4093475556223567,0.04188145981980444,
100,raw,rank1,N10000-50000,17,0.17,0.18,0.175,3122939,,90792,1.6349935109203222,0.042827171979619445,
100,raw,rank1,N10000-50000,18,0.18,0.19,0.185,3119465,,90792,1.6611858123107648,0.044387441548373846,
100,raw,rank1,N10000-50000,19,0.19,0.2,0.195,3117604,,90792,1.8540783242515726,0.046028379021979246,
100,raw,rank1,N10000-50000,20,0.2,0.21,0.205,3094750,,90792,1.8349802084174813,0.04742886276521313,
100,raw,rank1,N10000-50000,21,0.21,0.22,0.215,3072603,,90792,1.9171676262764827,0.04879519763587161,
100,raw,rank1,N10000-50000,22,0.22,0.23,0.225,3045521,,90792,1.9803662493215446,0.04945519435164729,
100,raw,rank1,N10000-50000,23,0.23,0.24,0.235,3015807,,90792,1.9453821149695587,0.05066741306531249,
100,raw,rank1,N10000-50000,24,0.24,0.25,0.245,3005641,,90792,1.9138825960918153,0.05160055198089011,
100,raw,rank1,N10000-50000,25,0.25,0.26,0.255,3010810,,90792,1.1924741182605345,0.05262207719078143,
100,raw,rank1,N10000-50000,26,0.26,0.27,0.265,3005115,,90792,0.7457335243409986,0.053848120675876805,
100,raw,rank1,N10000-50000,27,0.27,0.28,0.275,2985766,,90792,0.38583063776598703,0.0555724482279212,
100,raw,rank1,N10000-50000,28,0.28,0.29,0.285,2960964,,90792,-0.10755416141499863,0.05685043457380338,
100,raw,rank1,N10000-50000,29,0.29,0.3,0.295,2955665,,90792,-0.4673337472277812,0.05809880544171716,
100,raw,rank1,N10000-50000,30,0.3,0.31,0.305,2954529,,90792,-0.6312485001839548,0.059079259323777604,
100,raw,rank1,N10000-50000,31,0.31,0.32,0.315,2956046,,90792,-1.387860337761997,0.05958183565827334,
100,raw,rank1,N10000-50000,32,0.32,0.33,0.325,2944700,,90792,-1.479472272217883,0.06100409630664989,
100,raw,rank1,N10000-50000,33,0.33,0.34,0.335,2923667,,90792,-1.7678979856461081,0.06190425101729608,
100,raw,rank1,N10000-50000,34,0.34,0.35,0.345,2912787,,90792,-1.9645610887442164,0.06291811097020605,
100,raw,rank1,N10000-50000,35,0.35,0.36,0.355,2906234,,90792,-2.0411209145581535,0.06395595026878649,
100,raw,rank1,N10000-50000,36,0.36,0.37,0.365,2904290,,90792,-2.0672697974375835,0.06455528084911023,
100,raw,rank1,N10000-50000,37,0.37,0.38,0.375,2890865,,90792,-2.469936852810491,0.06520560819503371,
100,raw,rank1,N10000-50000,38,0.38,0.39,0.385,2860998,,90792,-2.757875748252882,0.06621951820757375,
100,raw,rank1,N10000-50000,39,0.39,0.4,0.395,2861846,,90792,-2.7869965749379944,0.06737688624204854,
100,raw,rank1,N10000-50000,40,0.4,0.41,0.405,2860532,,90792,-2.853378672219014,0.06875216260299252,
100,raw,rank1,N10000-50000,41,0.41,0.42,0.415,2849155,,90792,-3.0967479831739584,0.07008118596127917,
100,raw,rank1,N10000-50000,42,0.42,0.43,0.425,2842729,,90792,-3.063220588385316,0.07094490172988206,
100,raw,rank1,N10000-50000,43,0.43,0.44,0.435,2844524,,90792,-2.9672859149720656,0.07205981488139336,
100,raw,rank1,N10000-50000,44,0.44,0.45,0.445,2846632,,90792,-3.166623574807,0.07288980445769147,
100,raw,rank1,N10000-50000,45,0.45,0.46,0.455,2833029,,90792,-3.4028102077317244,0.07377116537841238,
100,raw,rank1,N10000-50000,46,0.46,0.47,0.465,2832814,,90792,-3.3273211725160916,0.07409008314742395,
100,raw,rank1,N10000-50000,47,0.47,0.48,0.475,2827045,,90792,-3.421879736615441,0.07517470705600564,
100,raw,rank1,N10000-50000,48,0.48,0.49,0.485,2830946,,90792,-3.3323334320047078,0.07606493506417225,
100,raw,rank1,N10000-50000,49,0.49,0.5,0.495,2812481,,90792,-3.4476378684869338,0.0773038062442404,
100,raw,rank1,N10000-50000,50,0.5,0.51,0.505,2798586,,90792,-3.3505463116016445,0.07814009240442649,
100,raw,rank1,N10000-50000,51,0.51,0.52,0.515,2795256,,90792,-3.1873306058550632,0.07893036270962717,
100,raw,rank1,N10000-50000,52,0.52,0.53,0.525,2791147,,90792,-2.600854774040923,0.07933968570099666,
100,raw,rank1,N10000-50000,53,0.53,0.54,0.535,2786885,,90792,-2.7655109557803783,0.08083019298357728,
100,raw,rank1,N10000-50000,54,0.54,0.55,0.545,2782840,,90792,-2.445849563755013,0.08150767424703596,
100,raw,rank1,N10000-50000,55,0.55,0.56,0.555,2769380,,90792,-2.1737385263127487,0.08217485655464626,
100,raw,rank1,N10000-50000,56,0.56,0.57,0.565,2766880,,90792,-2.3086733071184873,0.08288974688591288,
100,raw,rank1,N10000-50000,57,0.57,0.58,0.575,2767848,,90792,-2.2472090230388373,0.08370222684981106,
100,raw,rank1,N10000-50000,58,0.58,0.59,0.585,2764307,,90792,-2.108207952300522,0.08395742162370505,
100,raw,rank1,N10000-50000,59,0.59,0.6,0.595,2750622,,90792,-1.703610310686092,0.08455365949465314,
100,raw,rank1,N10000-50000,60,0.6,0.61,0.605,2746469,,90792,-1.403197705854317,0.08514007569322003,
100,raw,rank1,N10000-50000,61,0.61,0.62,0.615,2734584,,90792,-1.08466991688681,0.08638170223392885,
100,raw,rank1,N10000-50000,62,0.62,0.63,0.625,2738403,,90792,-1.452595545651973,0.08715148516185695,
100,raw,rank1,N10000-50000,63,0.63,0.64,0.635,2726693,,90792,-0.6500141380052686,0.08814306652027583,
100,raw,rank1,N10000-50000,64,0.64,0.65,0.645,2724174,,90792,-0.8426165142167864,0.08953727012517793,
100,raw,rank1,N10000-50000,65,0.65,0.66,0.655,2726053,,90792,-0.6474496277218381,0.09009441647551616,
100,raw,rank1,N10000-50000,66,0.66,0.67,0.665,2725804,,90792,-0.5195479939129886,0.09106957832672545,
100,raw,rank1,N10000-50000,67,0.67,0.68,0.675,2727897,,90792,0.06248623023523249,0.09139960291926157,
100,raw,rank1,N10000-50000,68,0.68,0.69,0.685,2721862,,90792,0.16791409704092272,0.09173916838056785,
100,raw,rank1,N10000-50000,69,0.69,0.7,0.695,2722377,,90792,0.37889278376947794,0.09233873531354624,
100,raw,rank1,N10000-50000,70,0.7,0.71,0.705,2713450,,90792,0.8086819362803811,0.09335681202755618,
100,raw,rank1,N10000-50000,71,0.71,0.72,0.715,2707037,,90792,0.6515976693336663,0.09349870067417719,
100,raw,rank1,N10000-50000,72,0.72,0.73,0.725,2703922,,90792,0.958668186434372,0.09408673301764317,
100,raw,rank1,N10000-50000,73,0.73,0.74,0.735,2698025,,90792,1.6498772250071811,0.09559950119318877,
100,raw,rank1,N10000-50000,74,0.74,0.75,0.745,2703056,,90792,1.6948982928951528,0.09571905554829013,
100,raw,rank1,N10000-50000,75,0.75,0.76,0.755,2698522,,90792,1.740234098517633,0.09661253195339699,
100,raw,rank1,N10000-50000,76,0.76,0.77,0.765,2689800,,90792,2.0610513792847054,0.09755849318886362,
100,raw,rank1,N10000-50000,77,0.77,0.78,0.775,2680501,,90792,1.9637079038582712,0.09790002795722398,
100,raw,rank1,N10000-50000,78,0.78,0.79,0.785,2682325,,90792,2.077311660592956,0.09816804890379596,
100,raw,rank1,N10000-50000,79,0.79,0.8,0.795,2678944,,90792,1.999821944766296,0.10043893728958309,
100,raw,rank1,N10000-50000,80,0.8,0.81,0.805,2676549,,90792,2.0507915229648326,0.10066579493530396,
100,raw,rank1,N10000-50000,81,0.81,0.82,0.815,2662354,,90792,2.2801096323028416,0.10110896618095357,
100,raw,rank1,N10000-50000,82,0.82,0.83,0.825,2668098,,90792,2.7370996117833752,0.10162683647138243,
100,raw,rank1,N10000-50000,83,0.83,0.84,0.835,2664843,,90792,3.0427383526909466,0.10257882918934356,
100,raw,rank1,N10000-50000,84,0.84,0.85,0.845,2668737,,90792,2.6591934686707606,0.1025995436936503,
100,raw,rank1,N10000-50000,85,0.85,0.86,0.855,2671110,,90792,3.0219219725132995,0.10381291431074503,
100,raw,rank1,N10000-50000,86,0.86,0.87,0.865,2666502,,90792,3.0535671827735364,0.10525178294526864,
100,raw,rank1,N10000-50000,87,0.87,0.88,0.875,2653403,,90792,3.21150914504883,0.10607564392210639,
100,raw,rank1,N10000-50000,88,0.88,0.89,0.885,2655846,,90792,3.705908776337182,0.10580556718148772,
100,raw,rank1,N10000-50000,89,0.89,0.9,0.895,2652176,,90792,3.8673696617419053,0.1073545830388859,
100,raw,rank1,N10000-50000,90,0.9,0.91,0.905,2646469,,90792,3.544197570423081,0.10798665508548168,
100,raw,rank1,N10000-50000,91,0.91,0.92,0.915,2639147,,90792,3.148063749385692,0.10891406279425281,
100,raw,rank1,N10000-50000,92,0.92,0.93,0.925,2636189,,90792,3.241087797574453,0.10932663977029224,
100,raw,rank1,N10000-50000,93,0.93,0.94,0.935,2635344,,90792,3.913492887456059,0.1098167714031396,
100,raw,rank1,N10000-50000,94,0.94,0.95,0.945,2627675,,90792,3.6089858905686585,0.11075978585885486,
100,raw,rank1,N10000-50000,95,0.95,0.96,0.955,2627895,,90792,3.461331598104186,0.11159105838395644,
100,raw,rank1,N10000-50000,96,0.96,0.97,0.965,2621984,,90792,3.6292292401479185,0.1121612417319161,
100,raw,rank1,N10000-50000,97,0.97,0.98,0.975,2618117,,90792,3.7609453664599406,0.11192064047323298,
100,raw,rank1,N10000-50000,98,0.98,0.99,0.985,2618361,,90792,3.1321192914193268,0.11333801677836854,
100,raw,rank1,N10000-50000,99,0.99,1.0,0.995,2619579,,90792,3.1400377694278356,0.11367532574217035,
100,norm,rank1,N10000-50000,0,0.0,0.01,0.005,5271612,,90792,-0.04853806598336614,0.00028735298201583583,
100,norm,rank1,N10000-50000,1,0.01,0.02,0.015,4292763,,90792,-0.05862487596695218,0.0004385044878474256,
100,norm,rank1,N10000-50000,2,0.02,0.03,0.025,3994578,,90792,-0.0603705277104205,0.00047127604848479264,
100,norm,rank1,N10000-50000,3,0.03,0.04,0.035,3830428,,90792,-0.052064048452693516,0.0004905192936068089,
100,norm,rank1,N10000-50000,4,0.04,0.05,0.045,3686560,,90792,-0.04490078541686635,0.0005083302173690342,
100,norm,rank1,N10000-50000,5,0.05,0.06,0.055,3605741,,90792,-0.03876009332084743,0.0005089334920933486,
100,norm,rank1,N10000-50000,6,0.06,0.07,0.065,3497245,,90792,-0.029500165007780278,0.0005268435334310413,
100,norm,rank1,N10000-50000,7,0.07,0.08,0.075,3466999,,90792,-0.02165416474928094,0.000529894395717956,
100,norm,rank1,N10000-50000,8,0.08,0.09,0.085,3422146,,90792,-0.016380126924528813,0.0005301420132103021,
100,norm,rank1,N10000-50000,9,0.09,0.1,0.095,3356177,,90792,-0.007474369938860015,0.0005370083376014713,
100,norm,rank1,N10000-50000,10,0.1,0.11,0.105,3311765,,90792,-0.0022793588429785394,0.0005407730343584298,
100,norm,rank1,N10000-50000,11,0.11,0.12,0.115,3290751,,90792,0.0037958979038805675,0.0005460228117488132,
100,norm,rank1,N10000-50000,12,0.12,0.13,0.125,3264826,,90792,0.00742023603502504,0.0005477096521706624,
100,norm,rank1,N10000-50000,13,0.13,0.14,0.135,3230448,,90792,0.014012479373479911,0.0005496457057519746,
100,norm,rank1,N10000-50000,14,0.14,0.15,0.145,3200796,,90792,0.015484280733932227,0.0005501158107356815,
100,norm,rank1,N10000-50000,15,0.15,0.16,0.155,3178155,,90792,0.017507952138380807,0.0005514259253713845,
100,norm,rank1,N10000-50000,16,0.16,0.17,0.165,3140329,,90792,0.01971948299994481,0.0005589155304520217,
100,norm,rank1,N10000-50000,17,0.17,0.18,0.175,3122939,,90792,0.02224350416242925,0.0005563184615793414,
100,norm,rank1,N10000-50000,18,0.18,0.19,0.185,3119465,,90792,0.02191097338051542,0.0005599555896396953,
100,norm,rank1,N10000-50000,19,0.19,0.2,0.195,3117604,,90792,0.023984868003760543,0.0005648633364523015,
100,norm,rank1,N10000-50000,20,0.2,0.21,0.205,3094750,,90792,0.023050533176676026,0.0005673215222974878,
100,norm,rank1,N10000-50000,21,0.21,0.22,0.215,3072603,,90792,0.023350635028417024,0.0005706265615640731,
100,norm,rank1,N10000-50000,22,0.22,0.23,0.225,3045521,,90792,0.02377962911581488,0.0005657198655170957,
100,norm,rank1,N10000-50000,23,0.23,0.24,0.235,3015807,,90792,0.022984129327529926,0.0005675631363903391,
100,norm,rank1,N10000-50000,24,0.24,0.25,0.245,3005641,,90792,0.022129181406116964,0.0005659572639211815,
100,norm,rank1,N10000-50000,25,0.25,0.26,0.255,3010810,,90792,0.01339814509733833,0.0005644541142069327,
100,norm,rank1,N10000-50000,26,0.26,0.27,0.265,3005115,,90792,0.008249592964180551,0.0005680749649394406,
100,norm,rank1,N10000-50000,27,0.27,0.28,0.275,2985766,,90792,0.0038936844532217194,0.0005744228647003595,
100,norm,rank1,N10000-50000,28,0.28,0.29,0.285,2960964,,90792,-0.0013662477509443869,0.0005771810310627254,
100,norm,rank1,N10000-50000,29,0.29,0.3,0.295,2955665,,90792,-0.004972280164472431,0.0005801652859419211,
100,norm,rank1,N10000-50000,30,0.3,0.31,0.305,2954529,,90792,-0.006437797410655359,0.0005793919412804456,
100,norm,rank1,N10000-50000,31,0.31,0.32,0.315,2956046,,90792,-0.014250090826476703,0.000575106286639419,
100,norm,rank1,N10000-50000,32,0.32,0.33,0.325,2944700,,90792,-0.014914284649127309,0.0005786701279809997,
100,norm,rank1,N10000-50000,33,0.33,0.34,0.335,2923667,,90792,-0.017526704950057346,0.0005797207991094606,
100,norm,rank1,N10000-50000,34,0.34,0.35,0.345,2912787,,90792,-0.019004098451822677,0.0005799437700686911,
100,norm,rank1,N10000-50000,35,0.35,0.36,0.355,2906234,,90792,-0.01934143870730574,0.0005818968248116644,
100,norm,rank1,N10000-50000,36,0.36,0.37,0.365,2904290,,90792,-0.019510865406941153,0.0005798782012412183,
100,norm,rank1,N10000-50000,37,0.37,0.38,0.375,2890865,,90792,-0.02292354004751834,0.0005776881360966903,
100,norm,rank1,N10000-50000,38,0.38,0.39,0.385,2860998,,90792,-0.025241605537319817,0.0005785445104870364,
100,norm,rank1,N10000-50000,39,0.39,0.4,0.395,2861846,,90792,-0.025181796680139194,0.0005818513206768223,
100,norm,rank1,N10000-50000,40,0.4,0.41,0.405,2860532,,90792,-0.02549752499920748,0.000585693208657749,
100,norm,rank1,N10000-50000,41,0.41,0.42,0.415,2849155,,90792,-0.02754368935647217,0.0005899670677828145,
100,norm,rank1,N10000-50000,42,0.42,0.43,0.425,2842729,,90792,-0.026971216082137088,0.0005908906285173326,
100,norm,rank1,N10000-50000,43,0.43,0.44,0.435,2844524,,90792,-0.02553594912621348,0.0005917946583401995,
100,norm,rank1,N10000-50000,44,0.44,0.45,0.445,2846632,,90792,-0.027033764726489173,0.0005916233559486111,
100,norm,rank1,N10000-50000,45,0.45,0.46,0.455,2833029,,90792,-0.028810347732179994,0.0005926825430000034,
100,norm,rank1,N10000-50000,46,0.46,0.47,0.465,2832814,,90792,-0.027640205243438697,0.0005895901190827788,
100,norm,rank1,N10000-50000,47,0.47,0.48,0.475,2827045,,90792,-0.028095688640045444,0.0005907541585654693,
100,norm,rank1,N10000-50000,48,0.48,0.49,0.485,2830946,,90792,-0.027405253433980307,0.0005904606675061372,
100,norm,rank1,N10000-50000,49,0.49,0.5,0.495,2812481,,90792,-0.027878971468224302,0.0005950676377990281,
100,norm,rank1,N10000-50000,50,0.5,0.51,0.505,2798586,,90792,-0.026831130187172196,0.0005961629134153647,
100,norm,rank1,N10000-50000,51,0.51,0.52,0.515,2795256,,90792,-0.025328653653369546,0.0005962769453582307,
100,norm,rank1,N10000-50000,52,0.52,0.53,0.525,2791147,,90792,-0.02061037166029691,0.0005937180194528966,
100,norm,rank1,N10000-50000,53,0.53,0.54,0.535,2786885,,90792,-0.021593478130368392,0.0005995537771681926,
100,norm,rank1,N10000-50000,54,0.54,0.55,0.545,2782840,,90792,-0.018931965336302266,0.000598120165398282,
100,norm,rank1,N10000-50000,55,0.55,0.56,0.555,2769380,,90792,-0.016536913698695876,0.0005979910861850931,
100,norm,rank1,N10000-50000,56,0.56,0.57,0.565,2766880,,90792,-0.017376767768060995,0.0005976212557318821,
100,norm,rank1,N10000-50000,57,0.57,0.58,0.575,2767848,,90792,-0.016807209303086497,0.0005970727762587994,
100,norm,rank1,N10000-50000,58,0.58,0.59,0.585,2764307,,90792,-0.01559366197497906,0.0005944449924860919,
100,norm,rank1,N10000-50000,59,0.59,0.6,0.595,2750622,,90792,-0.012519620986220224,0.0005943045239470699,
100,norm,rank1,N10000-50000,60,0.6,0.61,0.605,2746469,,90792,-0.010271270821356551,0.0005938872296115713,
100,norm,rank1,N10000-50000,61,0.61,0.62,0.615,2734584,,90792,-0.007927369267651347,0.0005974465594408443,
100,norm,rank1,N10000-50000,62,0.62,0.63,0.625,2738403,,90792,-0.010308983016605683,0.0005975114274438269,
100,norm,rank1,N10000-50000,63,0.63,0.64,0.635,2726693,,90792,-0.004595961533753588,0.0005992420903522385,
100,norm,rank1,N10000-50000,64,0.64,0.65,0.645,2724174,,90792,-0.005996392065830293,0.0006041681537961375,
100,norm,rank1,N10000-50000,65,0.65,0.66,0.655,2726053,,90792,-0.004547443450437881,0.0006031886527591992,
100,norm,rank1,N10000-50000,66,0.66,0.67,0.665,2725804,,90792,-0.0036552254969909378,0.000605147864782522,
100,norm,rank1,N10000-50000,67,0.67,0.68,0.675,2727897,,90792,0.0003486076497936025,0.0006023212112287542,
100,norm,rank1,N10000-50000,68,0.68,0.69,0.685,2721862,,90792,0.0007904726037259476,0.0006004404442839433,
100,norm,rank1,N10000-50000,69,0.69,0.7,0.695,2722377,,90792,0.0026428402576450863,0.0006006166603329691,
100,norm,rank1,N10000-50000,70,0.7,0.71,0.705,2713450,,90792,0.005287406721000677,0.0006020181156647319,
100,norm,rank1,N10000-50000,71,0.71,0.72,0.715,2707037,,90792,0.004261028812108023,0.0005995106281516303,
100,norm,rank1,N10000-50000,72,0.72,0.73,0.725,2703922,,90792,0.00643681794683974,0.0005988949672235754,
100,norm,rank1,N10000-50000,73,0.73,0.74,0.735,2698025,,90792,0.010993903483894545,0.0006031609303479345,
100,norm,rank1,N10000-50000,74,0.74,0.75,0.745,2703056,,90792,0.011302819376111219,0.0006007330716344825,
100,norm,rank1,N10000-50000,75,0.75,0.76,0.755,2698522,,90792,0.01161219273691735,0.0006020634192179937,
100,norm,rank1,N10000-50000,76,0.76,0.77,0.765,2689800,,90792,0.013460852154758228,0.0006044837066166485,
100,norm,rank1,N10000-50000,77,0.77,0.78,0.775,2680501,,90792,0.012670809035267721,0.0006028552079117793,
100,norm,rank1,N10000-50000,78,0.78,0.79,0.785,2682325,,90792,0.013154620119779891,0.0006012223401101137,
100,norm,rank1,N10000-50000,79,0.79,0.8,0.795,2678944,,90792,0.012469698021738003,0.0006100850490165643,
100,norm,rank1,N10000-50000,80,0.8,0.81,0.805,2676549,,90792,0.012831794222716346,0.0006070928225537849,
100,norm,rank1,N10000-50000,81,0.81,0.82,0.815,2662354,,90792,0.014455992408494926,0.0006076560163880162,
100,norm,rank1,N10000-50000,82,0.82,0.83,0.825,2668098,,90792,0.017080601826271403,0.0006063431041267184,
100,norm,rank1,N10000-50000,83,0.83,0.84,0.835,2664843,,90792,0.018771658538959977,0.0006083507534642957,
100,norm,rank1,N10000-50000,84,0.84,0.85,0.845,2668737,,90792,0.01633159387626035,0.0006041769594534294,
100,norm,rank1,N10000-50000,85,0.85,0.86,0.855,2671110,,90792,0.018667867999872783,0.0006079284742795416,
100,norm,rank1,N10000-50000,86,0.86,0.87,0.865,2666502,,90792,0.018699202135441243,0.0006124470248065967,
100,norm,rank1,N10000-50000,87,0.87,0.88,0.875,2653403,,90792,0.019435089591631798,0.0006137569305829148,
100,norm,rank1,N10000-50000,88,0.88,0.89,0.885,2655846,,90792,0.022362199846661147,0.0006092913947252857,
100,norm,rank1,N10000-50000,89,0.89,0.9,0.895,2652176,,90792,0.02321573849957087,0.0006142023397234341,
100,norm,rank1,N10000-50000,90,0.9,0.91,0.905,2646469,,90792,0.021339126117432838,0.0006145496092158186,
100,norm,rank1,N10000-50000,91,0.91,0.92,0.915,2639147,,90792,0.01868100152304002,0.000616886094098051,
100,norm,rank1,N10000-50000,92,0.92,0.93,0.925,2636189,,90792,0.019228415717199167,0.0006163857039269248,
100,norm,rank1,N10000-50000,93,0.93,0.94,0.935,2635344,,90792,0.023046746154890115,0.000615721781299014,
100,norm,rank1,N10000-50000,94,0.94,0.95,0.945,2627675,,90792,0.02149411537066414,0.0006179294928730581,
100,norm,rank1,N10000-50000,95,0.95,0.96,0.955,2627895,,90792,0.020161927392212727,0.0006183017603771615,
100,norm,rank1,N10000-50000,96,0.96,0.97,0.965,2621984,,90792,0.021188819576943865,0.000618678567498376,
100,norm,rank1,N10000-50000,97,0.97,0.98,0.975,2618117,,90792,0.021772407843348152,0.000615037124830802,
100,norm,rank1,N10000-50000,98,0.98,0.99,0.985,2618361,,90792,0.017993738148630728,0.0006187415425470463,
100,norm,rank1,N10000-50000,99,0.99,1.0,0.995,2619579,,90792,0.018123316201048234,0.0006170111087520552,
100,stored,rank1,N10000-50000,0,0.0,0.01,0.005,5271612,,90792,-0.5562568877277717,,
100,stored,rank1,N10000-50000,1,0.01,0.02,0.015,4292763,,90792,-1.2474781728404591,,
100,stored,rank1,N10000-50000,2,0.02,0.03,0.025,3994578,,90792,-1.665841168107558,,
100,stored,rank1,N10000-50000,3,0.03,0.04,0.035,3830428,,90792,-1.7039854975094717,,
100,stored,rank1,N10000-50000,4,0.04,0.05,0.045,3686560,,90792,-1.6619581732191566,,
100,stored,rank1,N10000-50000,5,0.05,0.06,0.055,3605741,,90792,-1.5936957730156684,,
100,stored,rank1,N10000-50000,6,0.06,0.07,0.065,3497245,,90792,-1.3186372418950523,,
100,stored,rank1,N10000-50000,7,0.07,0.08,0.075,3466999,,90792,-1.0358017877102705,,
100,stored,rank1,N10000-50000,8,0.08,0.09,0.085,3422146,,90792,-0.8349612291207318,,
100,stored,rank1,N10000-50000,9,0.09,0.1,0.095,3356177,,90792,-0.3916099226788385,,
100,stored,rank1,N10000-50000,10,0.1,0.11,0.105,3311765,,90792,-0.11933213860282961,,
100,stored,rank1,N10000-50000,11,0.11,0.12,0.115,3290751,,90792,0.22713239322272027,,
100,stored,rank1,N10000-50000,12,0.12,0.13,0.125,3264826,,90792,0.4662172012554731,,
100,stored,rank1,N10000-50000,13,0.13,0.14,0.135,3230448,,90792,0.9061857674229704,,
100,stored,rank1,N10000-50000,14,0.14,0.15,0.145,3200796,,90792,1.040062155556965,,
100,stored,rank1,N10000-50000,15,0.15,0.16,0.155,3178155,,90792,1.2212079020689677,,
100,stored,rank1,N10000-50000,16,0.16,0.17,0.165,3140329,,90792,1.4087177918543163,,
100,stored,rank1,N10000-50000,17,0.17,0.18,0.175,3122939,,90792,1.6349935109203222,,
100,stored,rank1,N10000-50000,18,0.18,0.19,0.185,3119465,,90792,1.6611858123107648,,
100,stored,rank1,N10000-50000,19,0.19,0.2,0.195,3117604,,90792,1.853892777900011,,
100,stored,rank1,N10000-50000,20,0.2,0.21,0.205,3094750,,90792,1.8349802084174813,,
100,stored,rank1,N10000-50000,21,0.21,0.22,0.215,3072603,,90792,1.9171676262764827,,
100,stored,rank1,N10000-50000,22,0.22,0.23,0.225,3045521,,90792,1.9803662493215446,,
100,stored,rank1,N10000-50000,23,0.23,0.24,0.235,3015807,,90792,1.9453821149695587,,
100,stored,rank1,N10000-50000,24,0.24,0.25,0.245,3005641,,90792,1.9138336457291598,,
100,stored,rank1,N10000-50000,25,0.25,0.26,0.255,3010810,,90792,1.1924741182605345,,
100,stored,rank1,N10000-50000,26,0.26,0.27,0.265,3005115,,90792,0.7457335243409986,,
100,stored,rank1,N10000-50000,27,0.27,0.28,0.275,2985766,,90792,0.38583063776598703,,
100,stored,rank1,N10000-50000,28,0.28,0.29,0.285,2960964,,90792,-0.10755416141499863,,
100,stored,rank1,N10000-50000,29,0.29,0.3,0.295,2955665,,90792,-0.4673337472277812,,
100,stored,rank1,N10000-50000,30,0.3,0.31,0.305,2954529,,90792,-0.6312485001839548,,
100,stored,rank1,N10000-50000,31,0.31,0.32,0.315,2956046,,90792,-1.387860337761997,,
100,stored,rank1,N10000-50000,32,0.32,0.33,0.325,2944700,,90792,-1.479472272217883,,
100,stored,rank1,N10000-50000,33,0.33,0.34,0.335,2923667,,90792,-1.7675408973845577,,
100,stored,rank1,N10000-50000,34,0.34,0.35,0.345,2912787,,90792,-1.9645610887442164,,
100,stored,rank1,N10000-50000,35,0.35,0.36,0.355,2906234,,90792,-2.0411209145581535,,
100,stored,rank1,N10000-50000,36,0.36,0.37,0.365,2904290,,90792,-2.0672697974375835,,
100,stored,rank1,N10000-50000,37,0.37,0.38,0.375,2890865,,90792,-2.469936852810491,,
100,stored,rank1,N10000-50000,38,0.38,0.39,0.385,2860998,,90792,-2.757875748252882,,
100,stored,rank1,N10000-50000,39,0.39,0.4,0.395,2861846,,90792,-2.7869965749379944,,
100,stored,rank1,N10000-50000,40,0.4,0.41,0.405,2860532,,90792,-2.853378672219014,,
100,stored,rank1,N10000-50000,41,0.41,0.42,0.415,2849155,,90792,-3.0967479831739584,,
100,stored,rank1,N10000-50000,42,0.42,0.43,0.425,2842729,,90792,-3.063220588385316,,
100,stored,rank1,N10000-50000,43,0.43,0.44,0.435,2844524,,90792,-2.9672859149720656,,
100,stored,rank1,N10000-50000,44,0.44,0.45,0.445,2846632,,90792,-3.166623574807,,
100,stored,rank1,N10000-50000,45,0.45,0.46,0.455,2833029,,90792,-3.4028102077317244,,
100,stored,rank1,N10000-50000,46,0.46,0.47,0.465,2832814,,90792,-3.3273211725160916,,
100,stored,rank1,N10000-50000,47,0.47,0.48,0.475,2827045,,90792,-3.421879736615441,,
100,stored,rank1,N10000-50000,48,0.48,0.49,0.485,2830946,,90792,-3.3323334320047078,,
100,stored,rank1,N10000-50000,49,0.49,0.5,0.495,2812481,,90792,-3.446561065096245,,
100,stored,rank1,N10000-50000,50,0.5,0.51,0.505,2798586,,90792,-3.3505463116016445,,
100,stored,rank1,N10000-50000,51,0.51,0.52,0.515,2795256,,90792,-3.1873306058550632,,
100,stored,rank1,N10000-50000,52,0.52,0.53,0.525,2791147,,90792,-2.600854774040923,,
100,stored,rank1,N10000-50000,53,0.53,0.54,0.535,2786885,,90792,-2.7655109557803783,,
100,stored,rank1,N10000-50000,54,0.54,0.55,0.545,2782840,,90792,-2.445849563755013,,
100,stored,rank1,N10000-50000,55,0.55,0.56,0.555,2769380,,90792,-2.1737385263127487,,
100,stored,rank1,N10000-50000,56,0.56,0.57,0.565,2766880,,90792,-2.3086733071184873,,
100,stored,rank1,N10000-50000,57,0.57,0.58,0.575,2767848,,90792,-2.2472090230388373,,
100,stored,rank1,N10000-50000,58,0.58,0.59,0.585,2764307,,90792,-2.108207952300522,,
100,stored,rank1,N10000-50000,59,0.59,0.6,0.595,2750622,,90792,-1.703610310686092,,
100,stored,rank1,N10000-50000,60,0.6,0.61,0.605,2746469,,90792,-1.403197705854317,,
100,stored,rank1,N10000-50000,61,0.61,0.62,0.615,2734584,,90792,-1.08466991688681,,
100,stored,rank1,N10000-50000,62,0.62,0.63,0.625,2738403,,90792,-1.452595545651973,,
100,stored,rank1,N10000-50000,63,0.63,0.64,0.635,2726693,,90792,-0.6500141380052686,,
100,stored,rank1,N10000-50000,64,0.64,0.65,0.645,2724174,,90792,-0.8426165142167864,,
100,stored,rank1,N10000-50000,65,0.65,0.66,0.655,2726053,,90792,-0.6474496277218381,,
100,stored,rank1,N10000-50000,66,0.66,0.67,0.665,2725804,,90792,-0.5195479939129886,,
100,stored,rank1,N10000-50000,67,0.67,0.68,0.675,2727897,,90792,0.06248623023523249,,
100,stored,rank1,N10000-50000,68,0.68,0.69,0.685,2721862,,90792,0.16791409704092272,,
100,stored,rank1,N10000-50000,69,0.69,0.7,0.695,2722377,,90792,0.37889278376947794,,
100,stored,rank1,N10000-50000,70,0.7,0.71,0.705,2713450,,90792,0.8086819362803811,,
100,stored,rank1,N10000-50000,71,0.71,0.72,0.715,2707037,,90792,0.6515976693336663,,
100,stored,rank1,N10000-50000,72,0.72,0.73,0.725,2703922,,90792,0.958668186434372,,
100,stored,rank1,N10000-50000,73,0.73,0.74,0.735,2698025,,90792,1.6498772250071811,,
100,stored,rank1,N10000-50000,74,0.74,0.75,0.745,2703056,,90792,1.6948982928951528,,
100,stored,rank1,N10000-50000,75,0.75,0.76,0.755,2698522,,90792,1.740234098517633,,
100,stored,rank1,N10000-50000,76,0.76,0.77,0.765,2689800,,90792,2.0610513792847054,,
100,stored,rank1,N10000-50000,77,0.77,0.78,0.775,2680501,,90792,1.9637079038582712,,
100,stored,rank1,N10000-50000,78,0.78,0.79,0.785,2682325,,90792,2.077311660592956,,
100,stored,rank1,N10000-50000,79,0.79,0.8,0.795,2678944,,90792,1.999821944766296,,
100,stored,rank1,N10000-50000,80,0.8,0.81,0.805,2676549,,90792,2.0507915229648326,,
100,stored,rank1,N10000-50000,81,0.81,0.82,0.815,2662354,,90792,2.2801096323028416,,
100,stored,rank1,N10000-50000,82,0.82,0.83,0.825,2668098,,90792,2.7370996117833752,,
100,stored,rank1,N10000-50000,83,0.83,0.84,0.835,2664843,,90792,3.0427383526909466,,
100,stored,rank1,N10000-50000,84,0.84,0.85,0.845,2668737,,90792,2.6591934686707606,,
100,stored,rank1,N10000-50000,85,0.85,0.86,0.855,2671110,,90792,3.0219219725132995,,
100,stored,rank1,N10000-50000,86,0.86,0.87,0.865,2666502,,90792,3.0535671827735364,,
100,stored,rank1,N10000-50000,87,0.87,0.88,0.875,2653403,,90792,3.21150914504883,,
100,stored,rank1,N10000-50000,88,0.88,0.89,0.885,2655846,,90792,3.705908776337182,,
100,stored,rank1,N10000-50000,89,0.89,0.9,0.895,2652176,,90792,3.8673696617419053,,
100,stored,rank1,N10000-50000,90,0.9,0.91,0.905,2646469,,90792,3.544197570423081,,
100,stored,rank1,N10000-50000,91,0.91,0.92,0.915,2639147,,90792,3.148063749385692,,
100,stored,rank1,N10000-50000,92,0.92,0.93,0.925,2636189,,90792,3.241087797574453,,
100,stored,rank1,N10000-50000,93,0.93,0.94,0.935,2635344,,90792,3.913492887456059,,
100,stored,rank1,N10000-50000,94,0.94,0.95,0.945,2627675,,90792,3.6089858905686585,,
100,stored,rank1,N10000-50000,95,0.95,0.96,0.955,2627895,,90792,3.461331598104186,,
100,stored,rank1,N10000-50000,96,0.96,0.97,0.965,2621984,,90792,3.6292292401479185,,
100,stored,rank1,N10000-50000,97,0.97,0.98,0.975,2618117,,90792,3.7609453664599406,,
100,stored,rank1,N10000-50000,98,0.98,0.99,0.985,2618361,,90792,3.1321192914193268,,
100,stored,rank1,N10000-50000,99,0.99,1.0,0.995,2619579,,90792,3.139528936398742,,
100,raw,rank1,N50001-99999,0,0.0,0.01,0.005,14364947,,112025,-0.6012202481498887,0.004166328275571682,
100,raw,rank1,N50001-99999,1,0.01,0.02,0.015,11782970,,112025,-1.2845931034365698,0.009070422795436614,
100,raw,rank1,N50001-99999,2,0.02,0.03,0.025,10979337,,112025,-1.6658748155740186,0.012541169360717199,
100,raw,rank1,N50001-99999,3,0.03,0.04,0.035,10486306,,112025,-1.7488854511779457,0.015421881568452363,
100,raw,rank1,N50001-99999,4,0.04,0.05,0.045,10223609,,112025,-1.6902776700478275,0.018052856416757843,
100,raw,rank1,N50001-99999,5,0.05,0.06,0.055,9963455,,112025,-1.558215900006574,0.02009152065748599,
100,raw,rank1,N50001-99999,6,0.06,0.07,0.065,9830308,,112025,-1.318501109019168,0.022291094075520757,
100,raw,rank1,N50001-99999,7,0.07,0.08,0.075,9623548,,112025,-1.0962103581755918,0.02422163791350345,
100,raw,rank1,N50001-99999,8,0.08,0.09,0.085,9450304,,112025,-0.7601797783436385,0.025885342908667824,
100,raw,rank1,N50001-99999,9,0.09,0.1,0.095,9436263,,112025,-0.4255526790637353,0.027385543741458244,
100,raw,rank1,N50001-99999,10,0.1,0.11,0.105,9342413,,112025,-0.18376836904983757,0.02890713384059678,
100,raw,rank1,N50001-99999,11,0.11,0.12,0.115,9143224,,112025,0.2204182025946209,0.030728686348623656,
100,raw,rank1,N50001-99999,12,0.12,0.13,0.125,9086404,,112025,0.4987719014034595,0.03236947177429631,
100,raw,rank1,N50001-99999,13,0.13,0.14,0.135,9062378,,112025,0.88338866465292,0.03361849302422066,
100,raw,rank1,N50001-99999,14,0.14,0.15,0.145,8946799,,112025,1.1121731917750695,0.03486519697813698,
100,raw,rank1,N50001-99999,15,0.15,0.16,0.155,8940695,,112025,1.2205698773976743,0.03615136567088169,
100,raw,rank1,N50001-99999,16,0.16,0.17,0.165,8890723,,112025,1.4761499149169308,0.03764705551136845,
100,raw,rank1,N50001-99999,17,0.17,0.18,0.175,8809750,,112025,1.6755512926019467,0.038613537534405086,
100,raw,rank1,N50001-99999,18,0.18,0.19,0.185,8771351,,112025,1.7731289056839705,0.04006508631405001,
100,raw,rank1,N50001-99999,19,0.19,0.2,0.195,8633584,,112025,1.9983801628616806,0.04198430480667481,
100,raw,rank1,N50001-99999,20,0.2,0.21,0.205,8619195,,112025,2.051062541223397,0.042921482998978286,
100,raw,rank1,N50001-99999,21,0.21,0.22,0.215,8595915,,112025,1.976510005043093,0.04378261924377863,
100,raw,rank1,N50001-99999,22,0.22,0.23,0.225,8604613,,112025,2.0141649601208096,0.044624044226626455,
100,raw,rank1,N50001-99999,23,0.23,0.24,0.235,8598651,,112025,2.0166170251589466,0.04540777289971899,
100,raw,rank1,N50001-99999,24,0.24,0.25,0.245,8562383,,112025,1.849779436402226,0.04628009787687497,
100,raw,rank1,N50001-99999,25,0.25,0.26,0.255,8459945,,112025,1.2436762886756356,0.04766514308983406,
100,raw,rank1,N50001-99999,26,0.26,0.27,0.265,8435794,,112025,0.7064079563820549,0.04895463663070018,
100,raw,rank1,N50001-99999,27,0.27,0.28,0.275,8398542,,112025,0.3612404391143129,0.049846989158638756,
100,raw,rank1,N50001-99999,28,0.28,0.29,0.285,8387838,,112025,0.03860303453643239,0.050914418740412665,
100,raw,rank1,N50001-99999,29,0.29,0.3,0.295,8361779,,112025,-0.44985510858395084,0.05196073899935057,
100,raw,rank1,N50001-99999,30,0.3,0.31,0.305,8290786,,112025,-0.6679037427814444,0.05291731468130212,
100,raw,rank1,N50001-99999,31,0.31,0.32,0.315,8256338,,112025,-1.298554879899539,0.05391621438406234,
100,raw,rank1,N50001-99999,32,0.32,0.33,0.325,8232025,,112025,-1.5833941223453525,0.05483158095440712,
100,raw,rank1,N50001-99999,33,0.33,0.34,0.335,8263889,,112025,-1.6787801723861489,0.05581151702920755,
100,raw,rank1,N50001-99999,34,0.34,0.35,0.345,8253389,,112025,-1.9318979149050166,0.056582766683415296,
100,raw,rank1,N50001-99999,35,0.35,0.36,0.355,8211478,,112025,-2.0918676272407963,0.05742345585426645,
100,raw,rank1,N50001-99999,36,0.36,0.37,0.365,8176745,,112025,-2.123358133340345,0.0582511465861422,
100,raw,rank1,N50001-99999,37,0.37,0.38,0.375,8179441,,112025,-2.3837065393588635,0.05893400302828718,
100,raw,rank1,N50001-99999,38,0.38,0.39,0.385,8151951,,112025,-2.657428510058512,0.059489595774607794,
100,raw,rank1,N50001-99999,39,0.39,0.4,0.395,8129334,,112025,-2.665234076985888,0.06044585885741422,
100,raw,rank1,N50001-99999,40,0.4,0.41,0.405,8086800,,112025,-2.889139709155661,0.06145334064406187,
100,raw,rank1,N50001-99999,41,0.41,0.42,0.415,8078331,,112025,-3.1178306509104416,0.06238747034079913,
100,raw,rank1,N50001-99999,42,0.42,0.43,0.425,8100730,,112025,-2.995504849562941,0.06349077986104965,
100,raw,rank1,N50001-99999,43,0.43,0.44,0.435,8067176,,112025,-3.068412539902439,0.06429748246913135,
100,raw,rank1,N50001-99999,44,0.44,0.45,0.445,8039265,,112025,-3.2802646759374148,0.06513248577645313,
100,raw,rank1,N50001-99999,45,0.45,0.46,0.455,8010752,,112025,-3.5027785156749327,0.06624608591260335,
100,raw,rank1,N50001-99999,46,0.46,0.47,0.465,7972839,,112025,-3.1950144735143904,0.06707863017945878,
100,raw,rank1,N50001-99999,47,0.47,0.48,0.475,7944134,,112025,-3.2710718374085834,0.06804224038379177,
100,raw,rank1,N50001-99999,48,0.48,0.49,0.485,7925341,,112025,-3.193567570152502,0.06845943232183654,
100,raw,rank1,N50001-99999,49,0.49,0.5,0.495,7937415,,112025,-3.346013910070218,0.0693868383492492,
100,raw,rank1,N50001-99999,50,0.5,0.51,0.505,7930739,,112025,-3.2858584805274766,0.06997291107789093,
100,raw,rank1,N50001-99999,51,0.51,0.52,0.515,7911745,,112025,-2.945987010450918,0.0708211849601292,
100,raw,rank1,N50001-99999,52,0.52,0.53,0.525,7904089,,112025,-2.727398818510267,0.07164868625657594,
100,raw,rank1,N50001-99999,53,0.53,0.54,0.535,7881412,,112025,-2.7522776375603764,0.07270747405481655,
100,raw,rank1,N50001-99999,54,0.54,0.55,0.545,7871128,,112025,-2.5287614430866836,0.07302681108994423,
100,raw,rank1,N50001-99999,55,0.55,0.56,0.555,7857151,,112025,-2.387764216317085,0.07348628786731956,
100,raw,rank1,N50001-99999,56,0.56,0.57,0.565,7861759,,112025,-2.3402026187778078,0.07429482731742887,
100,raw,rank1,N50001-99999,57,0.57,0.58,0.575,7859759,,112025,-2.204304610357646,0.07485841932003108,
100,raw,rank1,N50001-99999,58,0.58,0.59,0.585,7856377,,112025,-2.1249878920016188,0.0748697892724614,
100,raw,rank1,N50001-99999,59,0.59,0.6,0.595,7859497,,112025,-1.8335002863414795,0.07587598310221946,
100,raw,rank1,N50001-99999,60,0.6,0.61,0.605,7842704,,112025,-1.399576855125477,0.07626282971121268,
100,raw,rank1,N50001-99999,61,0.61,0.62,0.615,7814781,,112025,-1.111954001014232,0.07722573869777906,
100,raw,rank1,N50001-99999,62,0.62,0.63,0.625,7791025,,112025,-1.4157485054918961,0.07816308025753918,
100,raw,rank1,N50001-99999,63,0.63,0.64,0.635,7786985,,112025,-0.8129526382804128,0.07859187275244588,
100,raw,rank1,N50001-99999,64,0.64,0.65,0.645,7757338,,112025,-0.8320013901676064,0.07997359397523164,
100,raw,rank1,N50001-99999,65,0.65,0.66,0.655,7744658,,112025,-0.6875442401717416,0.08037116351782303,
100,raw,rank1,N50001-99999,66,0.66,0.67,0.665,7721206,,112025,-0.31698001581618207,0.08126478765728096,
100,raw,rank1,N50001-99999,67,0.67,0.68,0.675,7717427,,112025,-0.030014148497938497,0.08209644931855123,
100,raw,rank1,N50001-99999,68,0.68,0.69,0.685,7702600,,112025,0.26720367148754964,0.08211962419943711,
100,raw,rank1,N50001-99999,69,0.69,0.7,0.695,7670842,,112025,0.3752236064828346,0.0835280481692595,
100,raw,rank1,N50001-99999,70,0.7,0.71,0.705,7660651,,112025,0.9602463289347081,0.08359613887364713,
100,raw,rank1,N50001-99999,71,0.71,0.72,0.715,7672138,,112025,0.7250002541664397,0.08421452989816723,
100,raw,rank1,N50001-99999,72,0.72,0.73,0.725,7675994,,112025,1.0238366522954552,0.08463548305238178,
100,raw,rank1,N50001-99999,73,0.73,0.74,0.735,7662407,,112025,1.4130344420493457,0.08567921417894,
100,raw,rank1,N50001-99999,74,0.74,0.75,0.745,7641260,,112025,1.505341658312896,0.08597070557339301,
100,raw,rank1,N50001-99999,75,0.75,0.76,0.755,7644210,,112025,1.728802191462558,0.08631018393641622,
100,raw,rank1,N50001-99999,76,0.76,0.77,0.765,7635376,,112025,2.123508783326453,0.08755372884705422,
100,raw,rank1,N50001-99999,77,0.77,0.78,0.775,7629997,,112025,2.0090482342260425,0.087495807398836,
100,raw,rank1,N50001-99999,78,0.78,0.79,0.785,7619762,,112025,2.2316190453192633,0.08861184077204759,
100,raw,rank1,N50001-99999,79,0.79,0.8,0.795,7602641,,112025,2.1907226712401653,0.08981992590119496,
100,raw,rank1,N50001-99999,80,0.8,0.81,0.805,7601919,,112025,2.092055177120409,0.0898304580661122,
100,raw,rank1,N50001-99999,81,0.81,0.82,0.815,7610489,,112025,2.5198814425722182,0.0909471422718774,
100,raw,rank1,N50001-99999,82,0.82,0.83,0.825,7606506,,112025,2.5758324518510864,0.09104402539434273,
100,raw,rank1,N50001-99999,83,0.83,0.84,0.835,7593875,,112025,3.0523855080574807,0.09160551212720534,
100,raw,rank1,N50001-99999,84,0.84,0.85,0.845,7566169,,112025,3.0533513063216007,0.09209522242535266,
100,raw,rank1,N50001-99999,85,0.85,0.86,0.855,7549408,,112025,3.214018370711982,0.09263733600777713,
100,raw,rank1,N50001-99999,86,0.86,0.87,0.865,7537810,,112025,3.2630984330992687,0.09413004465718186,
100,raw,rank1,N50001-99999,87,0.87,0.88,0.875,7544774,,112025,3.2222969170448312,0.09493084880225378,
100,raw,rank1,N50001-99999,88,0.88,0.89,0.885,7517851,,112025,3.6780317939262166,0.09505527878504129,
100,raw,rank1,N50001-99999,89,0.89,0.9,0.895,7512924,,112025,3.5796173367386652,0.0955364538723771,
100,raw,rank1,N50001-99999,90,0.9,0.91,0.905,7524049,,112025,3.6203662416339926,0.09647350262913701,
100,raw,rank1,N50001-99999,91,0.91,0.92,0.915,7511688,,112025,3.378934668213057,0.0968899103955734,
100,raw,rank1,N50001-99999,92,0.92,0.93,0.925,7514486,,112025,3.3965527382711205,0.09749756732015889,
100,raw,rank1,N50001-99999,93,0.93,0.94,0.935,7511134,,112025,3.768396489797679,0.09839132834975113,
100,raw,rank1,N50001-99999,94,0.94,0.95,0.945,7514523,,112025,3.7422231590747677,0.09885225199270126,
100,raw,rank1,N50001-99999,95,0.95,0.96,0.955,7515148,,112025,3.8399084089894173,0.09929697389028418,
100,raw,rank1,N50001-99999,96,0.96,0.97,0.965,7505468,,112025,3.681774540908042,0.09987449162704166,
100,raw,rank1,N50001-99999,97,0.97,0.98,0.975,7493313,,112025,3.9724148717663335,0.10025753486713097,
100,raw,rank1,N50001-99999,98,0.98,0.99,0.985,7471422,,112025,3.157539756153514,0.10095455195709331,
100,raw,rank1,N50001-99999,99,0.99,1.0,0.995,7470415,,112025,3.162154579096342,0.10092120068987943,
100,norm,rank1,N50001-99999,0,0.0,0.01,0.005,14364947,,112025,-0.03143352045471703,0.00018001969801306422,
100,norm,rank1,N50001-99999,1,0.01,0.02,0.015,11782970,,112025,-0.03835327730151978,0.00026599004886411666,
100,norm,rank1,N50001-99999,2,0.02,0.03,0.025,10979337,,112025,-0.038508093026350644,0.0002853029686045162,
100,norm,rank1,N50001-99999,3,0.03,0.04,0.035,10486306,,112025,-0.03412875744229208,0.00029637416064032593,
100,norm,rank1,N50001-99999,4,0.04,0.05,0.045,10223609,,112025,-0.029105320252334848,0.0003060258348539504,
100,norm,rank1,N50001-99999,5,0.05,0.06,0.055,9963455,,112025,-0.024238300736230223,0.0003075693333182298,
100,norm,rank1,N50001-99999,6,0.06,0.07,0.065,9830308,,112025,-0.018919560105079003,0.0003142396430029736,
100,norm,rank1,N50001-99999,7,0.07,0.08,0.075,9623548,,112025,-0.01458922261361907,0.0003180968993973037,
100,norm,rank1,N50001-99999,8,0.08,0.09,0.085,9450304,,112025,-0.009537465323318096,0.0003190143853693512,
100,norm,rank1,N50001-99999,9,0.09,0.1,0.095,9436263,,112025,-0.005034122491775129,0.00031895161247594744,
100,norm,rank1,N50001-99999,10,0.1,0.11,0.105,9342413,,112025,-0.0020874204398227047,0.0003203532830298746,
100,norm,rank1,N50001-99999,11,0.11,0.12,0.115,9143224,,112025,0.0023456307669668026,0.0003258678605039308,
100,norm,rank1,N50001-99999,12,0.12,0.13,0.125,9086404,,112025,0.005089756772764234,0.0003289466560840529,
100,norm,rank1,N50001-99999,13,0.13,0.14,0.135,9062378,,112025,0.008770025071119087,0.0003284655373927436,
100,norm,rank1,N50001-99999,14,0.14,0.15,0.145,8946799,,112025,0.01060949816156695,0.00032898334608888035,
100,norm,rank1,N50001-99999,15,0.15,0.16,0.155,8940695,,112025,0.011257945109590993,0.00032983027765590855,
100,norm,rank1,N50001-99999,16,0.16,0.17,0.165,8890723,,112025,0.013213302852100811,0.0003329756587950763,
100,norm,rank1,N50001-99999,17,0.17,0.18,0.175,8809750,,112025,0.014558014507794531,0.0003316703864844249,
100,norm,rank1,N50001-99999,18,0.18,0.19,0.185,8771351,,112025,0.01501329794723966,0.00033472828775351563,
100,norm,rank1,N50001-99999,19,0.19,0.2,0.195,8633584,,112025,0.016553818895670706,0.00034184179123811367,
100,norm,rank1,N50001-99999,20,0.2,0.21,0.205,8619195,,112025,0.016461338456423506,0.0003406624045869073,
100,norm,rank1,N50001-99999,21,0.21,0.22,0.215,8595915,,112025,0.015502341069336208,0.00033911304358484937,
100,norm,rank1,N50001-99999,22,0.22,0.23,0.225,8604613,,112025,0.015460507320112891,0.00033768145457378133,
100,norm,rank1,N50001-99999,23,0.23,0.24,0.235,8598651,,112025,0.01513898115270131,0.00033655779921455876,
100,norm,rank1,N50001-99999,24,0.24,0.25,0.245,8562383,,112025,0.013593831273517031,0.00033571383856719676,
100,norm,rank1,N50001-99999,25,0.25,0.26,0.255,8459945,,112025,0.008920390865059186,0.0003391147550292321,
100,norm,rank1,N50001-99999,26,0.26,0.27,0.265,8435794,,112025,0.005051576030420154,0.00034144987296077877,
100,norm,rank1,N50001-99999,27,0.27,0.28,0.275,8398542,,112025,0.0025235015955333336,0.000341474306429677,
100,norm,rank1,N50001-99999,28,0.28,0.29,0.285,8387838,,112025,0.0002771450520452147,0.0003428912848396835,
100,norm,rank1,N50001-99999,29,0.29,0.3,0.295,8361779,,112025,-0.0030290978566633034,0.00034393361038961287,
100,norm,rank1,N50001-99999,30,0.3,0.31,0.305,8290786,,112025,-0.004433588625846539,0.0003445377620674647,
100,norm,rank1,N50001-99999,31,0.31,0.32,0.315,8256338,,112025,-0.008455730131016453,0.0003452688574076608,
100,norm,rank1,N50001-99999,32,0.32,0.33,0.325,8232025,,112025,-0.010068796702998225,0.0003455790809866143,
100,norm,rank1,N50001-99999,33,0.33,0.34,0.335,8263889,,112025,-0.010522504868936737,0.00034606225509398343,
100,norm,rank1,N50001-99999,34,0.34,0.35,0.345,8253389,,112025,-0.011945963862549763,0.00034565698369768495,
100,norm,rank1,N50001-99999,35,0.35,0.36,0.355,8211478,,112025,-0.01273068704308859,0.000346107021037053,
100,norm,rank1,N50001-99999,36,0.36,0.37,0.365,8176745,,112025,-0.012858560132726779,0.0003464477162356516,
100,norm,rank1,N50001-99999,37,0.37,0.38,0.375,8179441,,112025,-0.014147600270953195,0.0003456114706197857,
100,norm,rank1,N50001-99999,38,0.38,0.39,0.385,8151951,,112025,-0.015694143136974703,0.00034448232581070417,
100,norm,rank1,N50001-99999,39,0.39,0.4,0.395,8129334,,112025,-0.015419321807485205,0.0003456159414358887,
100,norm,rank1,N50001-99999,40,0.4,0.41,0.405,8086800,,112025,-0.016575141591149117,0.00034700979843083665,
100,norm,rank1,N50001-99999,41,0.41,0.42,0.415,8078331,,112025,-0.017659632477038025,0.00034798073783353587,
100,norm,rank1,N50001-99999,42,0.42,0.43,0.425,8100730,,112025,-0.016725705180769573,0.0003496999745522944,
100,norm,rank1,N50001-99999,43,0.43,0.44,0.435,8067176,,112025,-0.016934590998192486,0.00034998317784915007,
100,norm,rank1,N50001-99999,44,0.44,0.45,0.445,8039265,,112025,-0.01793528898460019,0.0003507251280138902,
100,norm,rank1,N50001-99999,45,0.45,0.46,0.455,8010752,,112025,-0.018903404270475342,0.00035286752550778847,
100,norm,rank1,N50001-99999,46,0.46,0.47,0.465,7972839,,112025,-0.017105628978435167,0.0003533364183550779,
100,norm,rank1,N50001-99999,47,0.47,0.48,0.475,7944134,,112025,-0.017296403384599167,0.00035483259793660775,
100,norm,rank1,N50001-99999,48,0.48,0.49,0.485,7925341,,112025,-0.016748996637999627,0.0003532505186442682,
100,norm,rank1,N50001-99999,49,0.49,0.5,0.495,7937415,,112025,-0.01735897981243733,0.0003542435717979942,
100,norm,rank1,N50001-99999,50,0.5,0.51,0.505,7930739,,112025,-0.016846475440360616,0.0003538017985580814,
100,norm,rank1,N50001-99999,51,0.51,0.52,0.515,7911745,,112025,-0.014958155356796335,0.0003545878104699107,
100,norm,rank1,N50001-99999,52,0.52,0.53,0.525,7904089,,112025,-0.013705679218845203,0.00035528515800720796,
100,norm,rank1,N50001-99999,53,0.53,0.54,0.535,7881412,,112025,-0.01365285625975232,0.00035696908707932493,
100,norm,rank1,N50001-99999,54,0.54,0.55,0.545,7871128,,112025,-0.01242776578032435,0.00035543451286569925,
100,norm,rank1,N50001-99999,55,0.55,0.56,0.555,7857151,,112025,-0.011625486578042729,0.00035446343453562765,
100,norm,rank1,N50001-99999,56,0.56,0.57,0.565,7861759,,112025,-0.011301552804458789,0.00035472580892255293,
100,norm,rank1,N50001-99999,57,0.57,0.58,0.575,7859759,,112025,-0.010568549098409862,0.0003543561130435708,
100,norm,rank1,N50001-99999,58,0.58,0.59,0.585,7856377,,112025,-0.01010253697776669,0.0003515521292072093,
100,norm,rank1,N50001-99999,59,0.59,0.6,0.595,7859497,,112025,-0.008676744591252773,0.0003528770921314176,
100,norm,rank1,N50001-99999,60,0.6,0.61,0.605,7842704,,112025,-0.006505866562835144,0.0003522983952698965,
100,norm,rank1,N50001-99999,61,0.61,0.62,0.615,7814781,,112025,-0.005180051633497268,0.0003536663869756734,
100,norm,rank1,N50001-99999,62,0.62,0.63,0.625,7791025,,112025,-0.006513054802651163,0.0003550386806786679,
100,norm,rank1,N50001-99999,63,0.63,0.64,0.635,7786985,,112025,-0.0037298458576456163,0.0003546363785572734,
100,norm,rank1,N50001-99999,64,0.64,0.65,0.645,7757338,,112025,-0.003743502085793817,0.00035788983566639607,
100,norm,rank1,N50001-99999,65,0.65,0.66,0.655,7744658,,112025,-0.003072167903872149,0.00035679409587613517,
100,norm,rank1,N50001-99999,66,0.66,0.67,0.665,7721206,,112025,-0.0014699112244096894,0.0003583486710346161,
100,norm,rank1,N50001-99999,67,0.67,0.68,0.675,7717427,,112025,-0.0001608708742513527,0.00035888460094784624,
100,norm,rank1,N50001-99999,68,0.68,0.69,0.685,7702600,,112025,0.001186369974638215,0.00035642798452943214,
100,norm,rank1,N50001-99999,69,0.69,0.7,0.695,7670842,,112025,0.0016719752893823085,0.00035974819066698113,
100,norm,rank1,N50001-99999,70,0.7,0.71,0.705,7660651,,112025,0.0041766234590997105,0.0003578990592912916,
100,norm,rank1,N50001-99999,71,0.71,0.72,0.715,7672138,,112025,0.003147215634606536,0.00035781885580916657,
100,norm,rank1,N50001-99999,72,0.72,0.73,0.725,7675994,,112025,0.004410774564968492,0.00035714791088495003,
100,norm,rank1,N50001-99999,73,0.73,0.74,0.735,7662407,,112025,0.005984118205285359,0.0003588013163220682,
100,norm,rank1,N50001-99999,74,0.74,0.75,0.745,7641260,,112025,0.006355170881408553,0.00035766521937980286,
100,norm,rank1,N50001-99999,75,0.75,0.76,0.755,7644210,,112025,0.007260588882992776,0.00035684957140945687,
100,norm,rank1,N50001-99999,76,0.76,0.77,0.765,7635376,,112025,0.008865348929029557,0.0003592966103352292,
100,norm,rank1,N50001-99999,77,0.77,0.78,0.775,7629997,,112025,0.008308539247877734,0.000357135048541785,
100,norm,rank1,N50001-99999,78,0.78,0.79,0.785,7619762,,112025,0.009158446099156798,0.0003595141856709252,
100,norm,rank1,N50001-99999,79,0.79,0.8,0.795,7602641,,112025,0.008939568599981072,0.0003619556972579119,
100,norm,rank1,N50001-99999,80,0.8,0.81,0.805,7601919,,112025,0.00855184123886326,0.0003598354599339144,
100,norm,rank1,N50001-99999,81,0.81,0.82,0.815,7610489,,112025,0.010110331370363051,0.00036165641013335753,
100,norm,rank1,N50001-99999,82,0.82,0.83,0.825,7606506,,112025,0.010398735731900309,0.00035972922827876843,
100,norm,rank1,N50001-99999,83,0.83,0.84,0.835,7593875,,112025,0.012164927588215831,0.0003597949116350507,
100,norm,rank1,N50001-99999,84,0.84,0.85,0.845,7566169,,112025,0.012105009500618371,0.00035996902640413655,
100,norm,rank1,N50001-99999,85,0.85,0.86,0.855,7549408,,112025,0.012663668155959762,0.0003594537627237567,
100,norm,rank1,N50001-99999,86,0.86,0.87,0.865,7537810,,112025,0.012808994940885257,0.0003634510369772972,
100,norm,rank1,N50001-99999,87,0.87,0.88,0.875,7544774,,112025,0.012498571073991636,0.00036439940496687845,
100,norm,rank1,N50001-99999,88,0.88,0.89,0.885,7517851,,112025,0.014212275615379221,0.0003629646346042581,
100,norm,rank1,N50001-99999,89,0.89,0.9,0.895,7512924,,112025,0.013745965685081265,0.0003629151242771195,
100,norm,rank1,N50001-99999,90,0.9,0.91,0.905,7524049,,112025,0.01388669768080624,0.00036415076815066156,
100,norm,rank1,N50001-99999,91,0.91,0.92,0.915,7511688,,112025,0.012821522025405397,0.00036393723428845576,
100,norm,rank1,N50001-99999,92,0.92,0.93,0.925,7514486,,112025,0.012808843217050695,0.0003641535146777511,
100,norm,rank1,N50001-99999,93,0.93,0.94,0.935,7511134,,112025,0.014172065136065417,0.0003654917092411576,
100,norm,rank1,N50001-99999,94,0.94,0.95,0.945,7514523,,112025,0.014018547141342996,0.00036531871737752793,
100,norm,rank1,N50001-99999,95,0.95,0.96,0.955,7515148,,112025,0.014302535408955565,0.0003649122687381343,
100,norm,rank1,N50001-99999,96,0.96,0.97,0.965,7505468,,112025,0.01366073541158335,0.00036519673389193884,
100,norm,rank1,N50001-99999,97,0.97,0.98,0.975,7493313,,112025,0.014604624010008628,0.00036474527875454774,
100,norm,rank1,N50001-99999,98,0.98,0.99,0.985,7471422,,112025,0.011533366855501577,0.000365214932860416,
100,norm,rank1,N50001-99999,99,0.99,1.0,0.995,7470415,,112025,0.011511528967554918,0.00036342675465199966,
100,stored,rank1,N50001-99999,0,0.0,0.01,0.005,14364947,,112025,-0.5844149414609267,,
100,stored,rank1,N50001-99999,1,0.01,0.02,0.015,11782970,,112025,-1.2838130318332799,,
100,stored,rank1,N50001-99999,2,0.02,0.03,0.025,10979337,,112025,-1.6653806906374178,,
100,stored,rank1,N50001-99999,3,0.03,0.04,0.035,10486306,,112025,-1.7485603691511258,,
100,stored,rank1,N50001-99999,4,0.04,0.05,0.045,10223609,,112025,-1.6901013657871813,,
100,stored,rank1,N50001-99999,5,0.05,0.06,0.055,9963455,,112025,-1.5580214406054045,,
100,stored,rank1,N50001-99999,6,0.06,0.07,0.065,9830308,,112025,-1.3183715069663595,,
100,stored,rank1,N50001-99999,7,0.07,0.08,0.075,9623548,,112025,-1.0961493442348538,,
100,stored,rank1,N50001-99999,8,0.08,0.09,0.085,9450304,,112025,-0.7601621323455109,,
100,stored,rank1,N50001-99999,9,0.09,0.1,0.095,9436263,,112025,-0.42551218281964936,,
100,stored,rank1,N50001-99999,10,0.1,0.11,0.105,9342413,,112025,-0.18376836904983757,,
100,stored,rank1,N50001-99999,11,0.11,0.12,0.115,9143224,,112025,0.22043306218142275,,
100,stored,rank1,N50001-99999,12,0.12,0.13,0.125,9086404,,112025,0.4987629041608944,,
100,stored,rank1,N50001-99999,13,0.13,0.14,0.135,9062378,,112025,0.88338866465292,,
100,stored,rank1,N50001-99999,14,0.14,0.15,0.145,8946799,,112025,1.1121583061081013,,
100,stored,rank1,N50001-99999,15,0.15,0.16,0.155,8940695,,112025,1.2205698773976743,,
100,stored,rank1,N50001-99999,16,0.16,0.17,0.165,8890723,,112025,1.475950551783828,,
100,stored,rank1,N50001-99999,17,0.17,0.18,0.175,8809750,,112025,1.6755512926019467,,
100,stored,rank1,N50001-99999,18,0.18,0.19,0.185,8771351,,112025,1.7731289056839705,,
100,stored,rank1,N50001-99999,19,0.19,0.2,0.195,8633584,,112025,1.9983097989271108,,
100,stored,rank1,N50001-99999,20,0.2,0.21,0.205,8619195,,112025,2.051062541223397,,
100,stored,rank1,N50001-99999,21,0.21,0.22,0.215,8595915,,112025,1.976510005043093,,
100,stored,rank1,N50001-99999,22,0.22,0.23,0.225,8604613,,112025,2.0141649601208096,,
100,stored,rank1,N50001-99999,23,0.23,0.24,0.235,8598651,,112025,2.0166170251589466,,
100,stored,rank1,N50001-99999,24,0.24,0.25,0.245,8562383,,112025,1.8497618702817848,,
100,stored,rank1,N50001-99999,25,0.25,0.26,0.255,8459945,,112025,1.2436762886756356,,
100,stored,rank1,N50001-99999,26,0.26,0.27,0.265,8435794,,112025,0.7064079563820549,,
100,stored,rank1,N50001-99999,27,0.27,0.28,0.275,8398542,,112025,0.3612404391143129,,
100,stored,rank1,N50001-99999,28,0.28,0.29,0.285,8387838,,112025,0.03860303453643239,,
100,stored,rank1,N50001-99999,29,0.29,0.3,0.295,8361779,,112025,-0.44985510858395084,,
100,stored,rank1,N50001-99999,30,0.3,0.31,0.305,8290786,,112025,-0.6679037427814444,,
100,stored,rank1,N50001-99999,31,0.31,0.32,0.315,8256338,,112025,-1.298554879899539,,
100,stored,rank1,N50001-99999,32,0.32,0.33,0.325,8232025,,112025,-1.5833941223453525,,
100,stored,rank1,N50001-99999,33,0.33,0.34,0.335,8263889,,112025,-1.6786841626035542,,
100,stored,rank1,N50001-99999,34,0.34,0.35,0.345,8253389,,112025,-1.9318979149050166,,
100,stored,rank1,N50001-99999,35,0.35,0.36,0.355,8211478,,112025,-2.0918676272407963,,
100,stored,rank1,N50001-99999,36,0.36,0.37,0.365,8176745,,112025,-2.123358133340345,,
100,stored,rank1,N50001-99999,37,0.37,0.38,0.375,8179441,,112025,-2.3837065393588635,,
100,stored,rank1,N50001-99999,38,0.38,0.39,0.385,8151951,,112025,-2.657428510058512,,
100,stored,rank1,N50001-99999,39,0.39,0.4,0.395,8129334,,112025,-2.665234076985888,,
100,stored,rank1,N50001-99999,40,0.4,0.41,0.405,8086800,,112025,-2.889139709155661,,
100,stored,rank1,N50001-99999,41,0.41,0.42,0.415,8078331,,112025,-3.1178306509104416,,
100,stored,rank1,N50001-99999,42,0.42,0.43,0.425,8100730,,112025,-2.995504849562941,,
100,stored,rank1,N50001-99999,43,0.43,0.44,0.435,8067176,,112025,-3.068412539902439,,
100,stored,rank1,N50001-99999,44,0.44,0.45,0.445,8039265,,112025,-3.2802646759374148,,
100,stored,rank1,N50001-99999,45,0.45,0.46,0.455,8010752,,112025,-3.5027785156749327,,
100,stored,rank1,N50001-99999,46,0.46,0.47,0.465,7972839,,112025,-3.1950144735143904,,
100,stored,rank1,N50001-99999,47,0.47,0.48,0.475,7944134,,112025,-3.2710718374085834,,
100,stored,rank1,N50001-99999,48,0.48,0.49,0.485,7925341,,112025,-3.193567570152502,,
100,stored,rank1,N50001-99999,49,0.49,0.5,0.495,7937415,,112025,-3.345670066716493,,
100,stored,rank1,N50001-99999,50,0.5,0.51,0.505,7930739,,112025,-3.2858584805274766,,
100,stored,rank1,N50001-99999,51,0.51,0.52,0.515,7911745,,112025,-2.945987010450918,,
100,stored,rank1,N50001-99999,52,0.52,0.53,0.525,7904089,,112025,-2.727398818510267,,
100,stored,rank1,N50001-99999,53,0.53,0.54,0.535,7881412,,112025,-2.7522776375603764,,
100,stored,rank1,N50001-99999,54,0.54,0.55,0.545,7871128,,112025,-2.5287614430866836,,
100,stored,rank1,N50001-99999,55,0.55,0.56,0.555,7857151,,112025,-2.387764216317085,,
100,stored,rank1,N50001-99999,56,0.56,0.57,0.565,7861759,,112025,-2.3402026187778078,,
100,stored,rank1,N50001-99999,57,0.57,0.58,0.575,7859759,,112025,-2.204304610357646,,
100,stored,rank1,N50001-99999,58,0.58,0.59,0.585,7856377,,112025,-2.1249878920016188,,
100,stored,rank1,N50001-99999,59,0.59,0.6,0.595,7859497,,112025,-1.8335002863414795,,
100,stored,rank1,N50001-99999,60,0.6,0.61,0.605,7842704,,112025,-1.399576855125477,,
100,stored,rank1,N50001-99999,61,0.61,0.62,0.615,7814781,,112025,-1.111954001014232,,
100,stored,rank1,N50001-99999,62,0.62,0.63,0.625,7791025,,112025,-1.4157485054918961,,
100,stored,rank1,N50001-99999,63,0.63,0.64,0.635,7786985,,112025,-0.8129526382804128,,
100,stored,rank1,N50001-99999,64,0.64,0.65,0.645,7757338,,112025,-0.8320013901676064,,
100,stored,rank1,N50001-99999,65,0.65,0.66,0.655,7744658,,112025,-0.6875442401717416,,
100,stored,rank1,N50001-99999,66,0.66,0.67,0.665,7721206,,112025,-0.31698001581618207,,
100,stored,rank1,N50001-99999,67,0.67,0.68,0.675,7717427,,112025,-0.030014148497938497,,
100,stored,rank1,N50001-99999,68,0.68,0.69,0.685,7702600,,112025,0.26720367148754964,,
100,stored,rank1,N50001-99999,69,0.69,0.7,0.695,7670842,,112025,0.3752236064828346,,
100,stored,rank1,N50001-99999,70,0.7,0.71,0.705,7660651,,112025,0.9602463289347081,,
100,stored,rank1,N50001-99999,71,0.71,0.72,0.715,7672138,,112025,0.7250002541664397,,
100,stored,rank1,N50001-99999,72,0.72,0.73,0.725,7675994,,112025,1.0238366522954552,,
100,stored,rank1,N50001-99999,73,0.73,0.74,0.735,7662407,,112025,1.4130344420493457,,
100,stored,rank1,N50001-99999,74,0.74,0.75,0.745,7641260,,112025,1.505341658312896,,
100,stored,rank1,N50001-99999,75,0.75,0.76,0.755,7644210,,112025,1.728802191462558,,
100,stored,rank1,N50001-99999,76,0.76,0.77,0.765,7635376,,112025,2.123508783326453,,
100,stored,rank1,N50001-99999,77,0.77,0.78,0.775,7629997,,112025,2.0090482342260425,,
100,stored,rank1,N50001-99999,78,0.78,0.79,0.785,7619762,,112025,2.2316190453192633,,
100,stored,rank1,N50001-99999,79,0.79,0.8,0.795,7602641,,112025,2.1907226712401653,,
100,stored,rank1,N50001-99999,80,0.8,0.81,0.805,7601919,,112025,2.092055177120409,,
100,stored,rank1,N50001-99999,81,0.81,0.82,0.815,7610489,,112025,2.5198814425722182,,
100,stored,rank1,N50001-99999,82,0.82,0.83,0.825,7606506,,112025,2.5758324518510864,,
100,stored,rank1,N50001-99999,83,0.83,0.84,0.835,7593875,,112025,3.0523855080574807,,
100,stored,rank1,N50001-99999,84,0.84,0.85,0.845,7566169,,112025,3.0533513063216007,,
100,stored,rank1,N50001-99999,85,0.85,0.86,0.855,7549408,,112025,3.214018370711982,,
100,stored,rank1,N50001-99999,86,0.86,0.87,0.865,7537810,,112025,3.2630984330992687,,
100,stored,rank1,N50001-99999,87,0.87,0.88,0.875,7544774,,112025,3.2222969170448312,,
100,stored,rank1,N50001-99999,88,0.88,0.89,0.885,7517851,,112025,3.6780317939262166,,
100,stored,rank1,N50001-99999,89,0.89,0.9,0.895,7512924,,112025,3.5796173367386652,,
100,stored,rank1,N50001-99999,90,0.9,0.91,0.905,7524049,,112025,3.6203662416339926,,
100,stored,rank1,N50001-99999,91,0.91,0.92,0.915,7511688,,112025,3.378934668213057,,
100,stored,rank1,N50001-99999,92,0.92,0.93,0.925,7514486,,112025,3.3965527382711205,,
100,stored,rank1,N50001-99999,93,0.93,0.94,0.935,7511134,,112025,3.768396489797679,,
100,stored,rank1,N50001-99999,94,0.94,0.95,0.945,7514523,,112025,3.7422231590747677,,
100,stored,rank1,N50001-99999,95,0.95,0.96,0.955,7515148,,112025,3.8399084089894173,,
100,stored,rank1,N50001-99999,96,0.96,0.97,0.965,7505468,,112025,3.681774540908042,,
100,stored,rank1,N50001-99999,97,0.97,0.98,0.975,7493313,,112025,3.9724148717663335,,
100,stored,rank1,N50001-99999,98,0.98,0.99,0.985,7471422,,112025,3.157539756153514,,
100,stored,rank1,N50001-99999,99,0.99,1.0,0.995,7470415,,112025,3.1619863260782064,,
100,raw,rank2,all,0,0.0,0.01,0.005,4491031,,45496,-2.203498706644421,0.005917421053516558,
100,raw,rank2,all,1,0.01,0.02,0.015,3665829,,45496,-1.3514552915588807,0.014610888227511179,
100,raw,rank2,all,2,0.02,0.03,0.025,3416536,,45496,-1.1568088262497453,0.02051291902214686,
100,raw,rank2,all,3,0.03,0.04,0.035,3263965,,45496,-0.6309598908076527,0.02525655065775983,
100,raw,rank2,all,4,0.04,0.05,0.045,3173758,,45496,-0.619791742155514,0.029879602246887932,
100,raw,rank2,all,5,0.05,0.06,0.055,3094723,,45496,0.025632019408522184,0.03306124341563601,
100,raw,rank2,all,6,0.06,0.07,0.065,3042445,,45495,-1.175941717927522,0.03686697019099516,
100,raw,rank2,all,7,0.07,0.08,0.075,2987379,,45495,-1.626604793030948,0.04046529541028236,
100,raw,rank2,all,8,0.08,0.09,0.085,2935616,,45495,-0.4302459858510105,0.04304136171440006,
100,raw,rank2,all,9,0.09,0.1,0.095,2920565,,45496,-2.5091597002634765,0.045732578857439005,
100,raw,rank2,all,10,0.1,0.11,0.105,2890360,,45491,-2.332748515755823,0.04873713035154371,
100,raw,rank2,all,11,0.11,0.12,0.115,2836107,,45492,-2.510482150356104,0.051531104006321694,
100,raw,rank2,all,12,0.12,0.13,0.125,2817988,,45492,-2.264782887648918,0.053663339903848334,
100,raw,rank2,all,13,0.13,0.14,0.135,2807283,,45495,-3.1267510258139275,0.05634141740906113,
100,raw,rank2,all,14,0.14,0.15,0.145,2770563,,45491,-2.447527091064163,0.05861458166639197,
100,raw,rank2,all,15,0.15,0.16,0.155,2766964,,45496,-2.857587232793777,0.05952941033185366,
100,raw,rank2,all,16,0.16,0.17,0.165,2748400,,45491,-5.084464415660021,0.06301684473568633,
100,raw,rank2,all,17,0.17,0.18,0.175,2724770,,45493,-3.2167159062966784,0.06461587122650037,
100,raw,rank2,all,18,0.18,0.19,0.185,2713537,,45493,-2.8405365395791544,0.0674509336437251,
100,raw,rank2,all,19,0.19,0.2,0.195,2680153,,45495,-3.1090258653144054,0.06962783026056155,
100,raw,rank2,all,20,0.2,0.21,0.205,2673536,,45488,-2.855347749198066,0.07177163618458984,
100,raw,rank2,all,21,0.21,0.22,0.215,2664253,,45492,-4.260356655317644,0.07264909887425307,
100,raw,rank2,all,22,0.22,0.23,0.225,2660086,,45494,-5.466957835197809,0.07353013479795345,
100,raw,rank2,all,23,0.23,0.24,0.235,2650469,,45494,-4.721240655899012,0.07703544829667518,
100,raw,rank2,all,24,0.24,0.25,0.245,2643829,,45495,-6.813678569983157,0.07844292630603358,
100,raw,rank2,all,25,0.25,0.26,0.255,2619585,,45494,-4.771613824327136,0.07997354568582313,
100,raw,rank2,all,26,0.26,0.27,0.265,2609329,,45491,-3.9430727209945546,0.08150424869833645,
100,raw,rank2,all,27,0.27,0.28,0.275,2600147,,45490,-0.9353078883616964,0.08284515671107681,
100,raw,rank2,all,28,0.28,0.29,0.285,2589900,,45490,-0.6593891656048496,0.0850272408853624,
100,raw,rank2,all,29,0.29,0.3,0.295,2584544,,45494,-1.149343559250684,0.08767985098521358,
100,raw,rank2,all,30,0.3,0.31,0.305,2567815,,45488,0.11103759421920972,0.0886123338478982,
100,raw,rank2,all,31,0.31,0.32,0.315,2557621,,45489,0.9893009949480396,0.09087776717892264,
100,raw,rank2,all,32,0.32,0.33,0.325,2551067,,45488,1.1209611507655424,0.09294014324171253,
100,raw,rank2,all,33,0.33,0.34,0.335,2554732,,45491,0.5584319607692705,0.0934155470850912,
100,raw,rank2,all,34,0.34,0.35,0.345,2548123,,45492,0.5037939691294337,0.09418656571217095,
100,raw,rank2,all,35,0.35,0.36,0.355,2539735,,45493,1.0174333148930892,0.0954468045265364,
100,raw,rank2,all,36,0.36,0.37,0.365,2530548,,45493,0.9410183090777176,0.0973457695401337,
100,raw,rank2,all,37,0.37,0.38,0.375,2526679,,45492,0.39997205818388487,0.09928706031769198,
100,raw,rank2,all,38,0.38,0.39,0.385,2516736,,45493,0.16065769313904996,0.09922594530700683,
100,raw,rank2,all,39,0.39,0.4,0.395,2509661,,45493,0.08204494551256125,0.10354372023422131,
100,raw,rank2,all,40,0.4,0.41,0.405,2501417,,45492,0.11920763311355125,0.10488641048445906,
100,raw,rank2,all,41,0.41,0.42,0.415,2491990,,45494,1.8481791660480178,0.10704829633056598,
100,raw,rank2,all,42,0.42,0.43,0.425,2497954,,45491,0.4812938909203292,0.10630222710697654,
100,raw,rank2,all,43,0.43,0.44,0.435,2494226,,45491,-0.7833905187420868,0.10794855125018374,
100,raw,rank2,all,44,0.44,0.45,0.445,2484909,,45494,-0.5901419327629301,0.10881984487339756,
100,raw,rank2,all,45,0.45,0.46,0.455,2477157,,45485,0.5518858917702835,0.10952864411463982,
100,raw,rank2,all,46,0.46,0.47,0.465,2467750,,45488,1.4373003748353763,0.11082865281980805,
100,raw,rank2,all,47,0.47,0.48,0.475,2458207,,45487,2.8369612485848426,0.11275395549340268,
100,raw,rank2,all,48,0.48,0.49,0.485,2454842,,45487,2.7437541805134504,0.11493399024053902,
100,raw,rank2,all,49,0.49,0.5,0.495,2452769,,45485,3.0509783024818073,0.11867241947228135,
100,raw,rank2,all,50,0.5,0.51,0.505,2447893,,45488,4.192667735068485,0.11989333971042562,
100,raw,rank2,all,51,0.51,0.52,0.515,2445275,,45489,2.573430391264786,0.11830810820339537,
100,raw,rank2,all,52,0.52,0.53,0.525,2442504,,45491,2.454478273116441,0.11880153038238876,
100,raw,rank2,all,53,0.53,0.54,0.535,2436570,,45489,0.38795437849107556,0.12133117465443487,
100,raw,rank2,all,54,0.54,0.55,0.545,2431485,,45487,-0.08475232214058487,0.12034628450616269,
100,raw,rank2,all,55,0.55,0.56,0.555,2427099,,45487,-0.7384350617753952,0.12277735077326463,
100,raw,rank2,all,56,0.56,0.57,0.565,2427487,,45489,-0.41943623179032474,0.12489908049660389,
100,raw,rank2,all,57,0.57,0.58,0.575,2427485,,45491,-1.7688883762412537,0.12615372764696803,
100,raw,rank2,all,58,0.58,0.59,0.585,2426469,,45487,-0.8366836749202236,0.12579973846474526,
100,raw,rank2,all,59,0.59,0.6,0.595,2424905,,45484,-1.6023996816370125,0.12820144471707312,
100,raw,rank2,all,60,0.6,0.61,0.605,2419134,,45487,-3.680702681207407,0.12881198251395862,
100,raw,rank2,all,61,0.61,0.62,0.615,2410075,,45492,-1.9396010497598621,0.1287225217598593,
100,raw,rank2,all,62,0.62,0.63,0.625,2404434,,45488,-1.3652859675083617,0.13238834427735904,
100,raw,rank2,all,63,0.63,0.64,0.635,2400911,,45490,-1.3433200980794373,0.13253098383922918,
100,raw,rank2,all,64,0.64,0.65,0.645,2392741,,45490,-2.5350361781739017,0.13406614020373112,
100,raw,rank2,all,65,0.65,0.66,0.655,2389004,,45489,-1.100065968914242,0.13511313511449438,
100,raw,rank2,all,66,0.66,0.67,0.665,2384610,,45482,1.3284000318710396,0.13595585456613693,
100,raw,rank2,all,67,0.67,0.68,0.675,2385909,,45490,0.5327969339987401,0.1374345062368904,
100,raw,rank2,all,68,0.68,0.69,0.685,2380543,,45486,-1.6969678766567124,0.1382488189739623,
100,raw,rank2,all,69,0.69,0.7,0.695,2373314,,45489,-1.5145012417235983,0.1394400154675035,
100,raw,rank2,all,70,0.7,0.71,0.705,2369055,,45488,-3.412909366815038,0.14017765226087703,
100,raw,rank2,all,71,0.71,0.72,0.715,2369332,,45489,-2.511315003553744,0.14157218957848225,
100,raw,rank2,all,72,0.72,0.73,0.725,2370694,,45485,-3.584187583888937,0.14269162059811402,
100,raw,rank2,all,73,0.73,0.74,0.735,2365895,,45489,-4.860000549474934,0.14433897939191903,
100,raw,rank2,all,74,0.74,0.75,0.745,2362784,,45484,-6.788926114278749,0.14487174919130794,
100,raw,rank2,all,75,0.75,0.76,0.755,2361366,,45489,-7.461619672680982,0.14606814801458912,
100,raw,rank2,all,76,0.76,0.77,0.765,2355744,,45489,-5.352110840566717,0.14727955413945812,
100,raw,rank2,all,77,0.77,0.78,0.775,2353735,,45491,-3.6432962929131785,0.14673291661837487,
100,raw,rank2,all,78,0.78,0.79,0.785,2354029,,45485,-1.7319816365898635,0.1481446887988274,
100,raw,rank2,all,79,0.79,0.8,0.795,2347382,,45483,-0.006107229245176115,0.15095827036187376,
100,raw,rank2,all,80,0.8,0.81,0.805,2347116,,45485,0.18167359431745173,0.14890131930997022,
100,raw,rank2,all,81,0.81,0.82,0.815,2345718,,45486,-1.89072897935728,0.15086129622201067,
100,raw,rank2,all,82,0.82,0.83,0.825,2347651,,45485,-4.750085936964225,0.15321041840819885,
100,raw,rank2,all,83,0.83,0.84,0.835,2343484,,45483,-6.7366361366239325,0.15469366013653799,
100,raw,rank2,all,84,0.84,0.85,0.845,2337403,,45486,-4.859190734332077,0.15487024361963384,
100,raw,rank2,all,85,0.85,0.86,0.855,2333531,,45490,-3.9767918232069768,0.1550100883615563,
100,raw,rank2,all,86,0.86,0.87,0.865,2330170,,45489,-1.7422333992798809,0.15762768317740486,
100,raw,rank2,all,87,0.87,0.88,0.875,2328087,,45489,-3.177214597220808,0.15799201718013947,
100,raw,rank2,all,88,0.88,0.89,0.885,2322591,,45489,-6.705656312282274,0.16008122123050372,
100,raw,rank2,all,89,0.89,0.9,0.895,2321985,,45490,-7.878164587626535,0.1605013663337797,
100,raw,rank2,all,90,0.9,0.91,0.905,2322395,,45488,-8.215510281412076,0.1622383880248266,
100,raw,rank2,all,91,0.91,0.92,0.915,2316973,,45490,-5.493600054899216,0.1601130175320693,
100,raw,rank2,all,92,0.92,0.93,0.925,2318969,,45491,-5.579921939448091,0.16216243187395554,
100,raw,rank2,all,93,0.93,0.94,0.935,2318297,,45485,-7.479243168584525,0.16449301853195014,
100,raw,rank2,all,94,0.94,0.95,0.945,2316206,,45489,-7.21498778606048,0.1665855776644733,
100,raw,rank2,all,95,0.95,0.96,0.955,2317030,,45488,-9.160066982300618,0.16636936816763565,
100,raw,rank2,all,96,0.96,0.97,0.965,2313187,,45492,-7.0891134179813395,0.1694683950399651,
100,raw,rank2,all,97,0.97,0.98,0.975,2310303,,45490,-8.259443891125969,0.17042866943154045,
100,raw,rank2,all,98,0.98,0.99,0.985,2305972,,45487,-6.8068536825252,0.17116169656834326,
100,raw,rank2,all,99,0.99,1.0,0.995,2304128,,45488,-7.144080537192378,0.17560937264150747,
100,norm,rank2,all,0,0.0,0.01,0.005,4491031,,45496,-0.19150414178389463,0.00032962970625220034,
100,norm,rank2,all,1,0.01,0.02,0.015,3665829,,45496,-0.04836885172966868,0.0004624139811261556,
100,norm,rank2,all,2,0.02,0.03,0.025,3416536,,45496,-0.03081350776885899,0.0004991466777002623,
100,norm,rank2,all,3,0.03,0.04,0.035,3263965,,45496,-0.014325228759084024,0.0005200197453550671,
100,norm,rank2,all,4,0.04,0.05,0.045,3173758,,45496,-0.012403414920543861,0.0005410912124049966,
100,norm,rank2,all,5,0.05,0.06,0.055,3094723,,45496,0.0005543122728353805,0.0005407018062806739,
100,norm,rank2,all,6,0.06,0.07,0.065,3042445,,45495,-0.019336973773768078,0.0005549808492602267,
100,norm,rank2,all,7,0.07,0.08,0.075,2987379,,45495,-0.024737702902187866,0.0005678093538938317,
100,norm,rank2,all,8,0.08,0.09,0.085,2935616,,45495,-0.005427648365271275,0.0005680847820309045,
100,norm,rank2,all,9,0.09,0.1,0.095,2920565,,45496,-0.03395396500745218,0.0005695050316233835,
100,norm,rank2,all,10,0.1,0.11,0.105,2890360,,45491,-0.03011350107184866,0.0005792801304285847,
100,norm,rank2,all,11,0.11,0.12,0.115,2836107,,45492,-0.030913900192182653,0.0005847421246420438,
100,norm,rank2,all,12,0.12,0.13,0.125,2817988,,45492,-0.026191476276280816,0.0005839633430778301,
100,norm,rank2,all,13,0.13,0.14,0.135,2807283,,45495,-0.03501687523142107,0.0005895864401989372,
100,norm,rank2,all,14,0.14,0.15,0.145,2770563,,45491,-0.02615593509257289,0.000592084329693485,
100,norm,rank2,all,15,0.15,0.16,0.155,2766964,,45496,-0.02994316526583547,0.000579399172034074,
100,norm,rank2,all,16,0.16,0.17,0.165,2748400,,45491,-0.05173735333437997,0.0005977252204663005,
100,norm,rank2,all,17,0.17,0.18,0.175,2724770,,45493,-0.03157546882119018,0.000592992893753915,
100,norm,rank2,all,18,0.18,0.19,0.185,2713537,,45493,-0.026899060495088903,0.0006025152773212646,
100,norm,rank2,all,19,0.19,0.2,0.195,2680153,,45495,-0.028702613474458318,0.000607152898924219,
100,norm,rank2,all,20,0.2,0.21,0.205,2673536,,45488,-0.02557339433475979,0.0006083310349639735,
100,norm,rank2,all,21,0.21,0.22,0.215,2664253,,45492,-0.03808685719304348,0.0006033741721096003,
100,norm,rank2,all,22,0.22,0.23,0.225,2660086,,45494,-0.04784229411173628,0.0005974663953155102,
100,norm,rank2,all,23,0.23,0.24,0.235,2650469,,45494,-0.04016786347301489,0.0006094682478195088,
100,norm,rank2,all,24,0.24,0.25,0.245,2643829,,45495,-0.05721608002584405,0.0006122505131888892,
100,norm,rank2,all,25,0.25,0.26,0.255,2619585,,45494,-0.039507358300200225,0.000609486473860856,
100,norm,rank2,all,26,0.26,0.27,0.265,2609329,,45491,-0.03190918419914824,0.0006083231947639572,
100,norm,rank2,all,27,0.27,0.28,0.275,2600147,,45490,-0.007025755659341198,0.0006056644401011321,
100,norm,rank2,all,28,0.28,0.29,0.285,2589900,,45490,-0.004503134508768516,0.0006111276448543087,
100,norm,rank2,all,29,0.29,0.3,0.295,2584544,,45494,-0.008605902277134045,0.0006175555360214137,
100,norm,rank2,all,30,0.3,0.31,0.305,2567815,,45488,0.001428249855084567,0.000615678462653564,
100,norm,rank2,all,31,0.31,0.32,0.315,2557621,,45489,0.007747895492682254,0.0006210196855706817,
100,norm,rank2,all,32,0.32,0.33,0.325,2551067,,45488,0.008330442829016817,0.0006252518238434736,
100,norm,rank2,all,33,0.33,0.34,0.335,2554732,,45491,0.004041286536907465,0.0006194140129103585,
100,norm,rank2,all,34,0.34,0.35,0.345,2548123,,45492,0.003406747704968718,0.000613748851952014,
100,norm,rank2,all,35,0.35,0.36,0.355,2539735,,45493,0.006955907426145114,0.0006150273166301086,
100,norm,rank2,all,36,0.36,0.37,0.365,2530548,,45493,0.006654076077463357,0.0006192935102292305,
100,norm,rank2,all,37,0.37,0.38,0.375,2526679,,45492,0.0029002801326681567,0.0006211408026483272,
100,norm,rank2,all,38,0.38,0.39,0.385,2516736,,45493,0.0009606869098108707,0.0006140482214251577,
100,norm,rank2,all,39,0.39,0.4,0.395,2509661,,45493,0.00012583851280471302,0.0006320017931817836,
100,norm,rank2,all,40,0.4,0.41,0.405,2501417,,45492,0.0009111589889941517,0.0006334638535164188,
100,norm,rank2,all,41,0.41,0.42,0.415,2491990,,45494,0.011876232669175714,0.0006365604549753746,
100,norm,rank2,all,42,0.42,0.43,0.425,2497954,,45491,0.0030943655542522612,0.0006234098232440205,
100,norm,rank2,all,43,0.43,0.44,0.435,2494226,,45491,-0.005545695480797302,0.0006257406329878382,
100,norm,rank2,all,44,0.44,0.45,0.445,2484909,,45494,-0.003572043985060288,0.0006255353090095701,
100,norm,rank2,all,45,0.45,0.46,0.455,2477157,,45485,0.0031520448641842265,0.000622950450572098,
100,norm,rank2,all,46,0.46,0.47,0.465,2467750,,45488,0.00840828122887052,0.000624039212267785,
100,norm,rank2,all,47,0.47,0.48,0.475,2458207,,45487,0.01709072183108668,0.000627799648527849,
100,norm,rank2,all,48,0.48,0.49,0.485,2454842,,45487,0.016037873193326453,0.000634107523953085,
100,norm,rank2,all,49,0.49,0.5,0.495,2452769,,45485,0.01789022074165417,0.0006470090433243766,
100,norm,rank2,all,50,0.5,0.51,0.505,2447893,,45488,0.024273254407860767,0.0006468308953305584,
100,norm,rank2,all,51,0.51,0.52,0.515,2445275,,45489,0.014794264441730513,0.0006323903147943172,
100,norm,rank2,all,52,0.52,0.53,0.525,2442504,,45491,0.014562295828797657,0.0006288394412556544,
100,norm,rank2,all,53,0.53,0.54,0.535,2436570,,45489,0.0022618175571499526,0.0006356363945764554,
100,norm,rank2,all,54,0.54,0.55,0.545,2431485,,45487,-0.0007058521060524021,0.0006248582012374726,
100,norm,rank2,all,55,0.55,0.56,0.555,2427099,,45487,-0.0042726076112374264,0.0006330520839288225,
100,norm,rank2,all,56,0.56,0.57,0.565,2427487,,45489,-0.002335888830590174,0.0006382220537536072,
100,norm,rank2,all,57,0.57,0.58,0.575,2427485,,45491,-0.00965943558872823,0.0006393128596706293,
100,norm,rank2,all,58,0.58,0.59,0.585,2426469,,45487,-0.0050052038354590975,0.0006303030802417399,
100,norm,rank2,all,59,0.59,0.6,0.595,2424905,,45484,-0.008544703344968756,0.000636207207354391,
100,norm,rank2,all,60,0.6,0.61,0.605,2419134,,45487,-0.020036085719826194,0.0006349090112602533,
100,norm,rank2,all,61,0.61,0.62,0.615,2410075,,45492,-0.010494857600257968,0.0006296023630960933,
100,norm,rank2,all,62,0.62,0.63,0.625,2404434,,45488,-0.007017640389953544,0.0006410332069413246,
100,norm,rank2,all,63,0.63,0.64,0.635,2400911,,45490,-0.006887916092306312,0.0006375016900706733,
100,norm,rank2,all,64,0.64,0.65,0.645,2392741,,45490,-0.013370538727134344,0.0006404177808962961,
100,norm,rank2,all,65,0.65,0.66,0.655,2389004,,45489,-0.005756592659935023,0.0006400696246752842,
100,norm,rank2,all,66,0.66,0.67,0.665,2384610,,45482,0.006873881267520344,0.0006398428975146144,
100,norm,rank2,all,67,0.67,0.68,0.675,2385909,,45490,0.0028533631829054033,0.0006411914204497402,
100,norm,rank2,all,68,0.68,0.69,0.685,2380543,,45486,-0.00837633146330251,0.00064068960346961,
100,norm,rank2,all,69,0.69,0.7,0.695,2373314,,45489,-0.007315298882524662,0.0006403104832155138,
100,norm,rank2,all,70,0.7,0.71,0.705,2369055,,45488,-0.016741710885878287,0.0006431257430221111,
100,norm,rank2,all,71,0.71,0.72,0.715,2369332,,45489,-0.012233120243464743,0.0006423137304718277,
100,norm,rank2,all,72,0.72,0.73,0.725,2370694,,45485,-0.01748216358135702,0.0006419529607969201,
100,norm,rank2,all,73,0.73,0.74,0.735,2365895,,45489,-0.023486461147464038,0.0006461093871713916,
100,norm,rank2,all,74,0.74,0.75,0.745,2362784,,45484,-0.032792731106683216,0.0006448018867705333,
100,norm,rank2,all,75,0.75,0.76,0.755,2361366,,45489,-0.03616109601249422,0.0006475035382504573,
100,norm,rank2,all,76,0.76,0.77,0.765,2355744,,45489,-0.025314533812512793,0.0006450202036425707,
100,norm,rank2,all,77,0.77,0.78,0.775,2353735,,45491,-0.016627472235714324,0.0006395586875485798,
100,norm,rank2,all,78,0.78,0.79,0.785,2354029,,45485,-0.007680053796392022,0.0006419765862627201,
100,norm,rank2,all,79,0.79,0.8,0.795,2347382,,45483,0.0008564196183911093,0.0006481130562233331,
100,norm,rank2,all,80,0.8,0.81,0.805,2347116,,45485,0.0016600472731361682,0.0006374842513040069,
100,norm,rank2,all,81,0.81,0.82,0.815,2345718,,45486,-0.008574155201418607,0.0006407264671711558,
100,norm,rank2,all,82,0.82,0.83,0.825,2347651,,45485,-0.02178082271536936,0.0006463576588264501,
100,norm,rank2,all,83,0.83,0.84,0.835,2343484,,45483,-0.030208765796514353,0.0006486204549815016,
100,norm,rank2,all,84,0.84,0.85,0.845,2337403,,45486,-0.021915572719119276,0.0006467119647530707,
100,norm,rank2,all,85,0.85,0.86,0.855,2333531,,45490,-0.017810566973972392,0.0006426949401281987,
100,norm,rank2,all,86,0.86,0.87,0.865,2330170,,45489,-0.007316368919861903,0.0006479094094289548,
100,norm,rank2,all,87,0.87,0.88,0.875,2328087,,45489,-0.013572271161568282,0.0006470473364224732,
100,norm,rank2,all,88,0.88,0.89,0.885,2322591,,45489,-0.029670140068423532,0.000653536160251635,
100,norm,rank2,all,89,0.89,0.9,0.895,2321985,,45490,-0.0345206623786093,0.0006526432468257778,
100,norm,rank2,all,90,0.9,0.91,0.905,2322395,,45488,-0.035760896135751896,0.0006539644238969588,
100,norm,rank2,all,91,0.91,0.92,0.915,2316973,,45490,-0.024012115283978043,0.0006429442077352678,
100,norm,rank2,all,92,0.92,0.93,0.925,2318969,,45491,-0.023979790612705842,0.0006462632667800867,
100,norm,rank2,all,93,0.93,0.94,0.935,2318297,,45485,-0.03178971832076235,0.0006533663033770884,
100,norm,rank2,all,94,0.94,0.95,0.945,2316206,,45489,-0.030777482260608096,0.0006576844403280457,
100,norm,rank2,all,95,0.95,0.96,0.955,2317030,,45488,-0.03887359028007371,0.0006559410753019284,
100,norm,rank2,all,96,0.96,0.97,0.965,2313187,,45492,-0.0297005927357552,0.0006616394716011269,
100,norm,rank2,all,97,0.97,0.98,0.975,2310303,,45490,-0.034630446421096285,0.0006611772844773299,
100,norm,rank2,all,98,0.98,0.99,0.985,2305972,,45487,-0.028153473062010975,0.0006619796488668927,
100,norm,rank2,all,99,0.99,1.0,0.995,2304128,,45488,-0.02958352433981954,0.0006759552532916514,
100,stored,rank2,all,0,0.0,0.01,0.005,4491031,,45496,-2.135523332975763,,
100,stored,rank2,all,1,0.01,0.02,0.015,3665829,,45496,-1.3498026133130911,,
100,stored,rank2,all,2,0.02,0.03,0.025,3416536,,45496,-1.1561680189277548,,
100,stored,rank2,all,3,0.03,0.04,0.035,3263965,,45496,-0.6306731248629532,,
100,stored,rank2,all,4,0.04,0.05,0.045,3173758,,45496,-0.6196128571347572,,
100,stored,rank2,all,5,0.05,0.06,0.055,3094723,,45496,0.02561822101987004,,
100,stored,rank2,all,6,0.06,0.07,0.065,3042445,,45495,-1.1757162419148288,,
100,stored,rank2,all,7,0.07,0.08,0.075,2987379,,45495,-1.6263545343032664,,
100,stored,rank2,all,8,0.08,0.09,0.085,2935616,,45495,-0.430201284674039,,
100,stored,rank2,all,9,0.09,0.1,0.095,2920565,,45496,-2.5085606837045087,,
100,stored,rank2,all,10,0.1,0.11,0.105,2890360,,45491,-2.332748515755823,,
100,stored,rank2,all,11,0.11,0.12,0.115,2836107,,45492,-2.5102537489079566,,
100,stored,rank2,all,12,0.12,0.13,0.125,2817988,,45492,-2.264629038822587,,
100,stored,rank2,all,13,0.13,0.14,0.135,2807283,,45495,-3.1267510258139275,,
100,stored,rank2,all,14,0.14,0.15,0.145,2770563,,45491,-2.4473887178347056,,
100,stored,rank2,all,15,0.15,0.16,0.155,2766964,,45496,-2.857587232793777,,
100,stored,rank2,all,16,0.16,0.17,0.165,2748400,,45491,-5.082568567088961,,
100,stored,rank2,all,17,0.17,0.18,0.175,2724770,,45493,-3.2167159062966784,,
100,stored,rank2,all,18,0.18,0.19,0.185,2713537,,45493,-2.8405365395791544,,
100,stored,rank2,all,19,0.19,0.2,0.195,2680153,,45495,-3.1087484507943945,,
100,stored,rank2,all,20,0.2,0.21,0.205,2673536,,45488,-2.855347749198066,,
100,stored,rank2,all,21,0.21,0.22,0.215,2664253,,45492,-4.260356655317644,,
100,stored,rank2,all,22,0.22,0.23,0.225,2660086,,45494,-5.466957835197809,,
100,stored,rank2,all,23,0.23,0.24,0.235,2650469,,45494,-4.721240655899012,,
100,stored,rank2,all,24,0.24,0.25,0.245,2643829,,45495,-6.813320161331804,,
100,stored,rank2,all,25,0.25,0.26,0.255,2619585,,45494,-4.771613824327136,,
100,stored,rank2,all,26,0.26,0.27,0.265,2609329,,45491,-3.9430727209945546,,
100,stored,rank2,all,27,0.27,0.28,0.275,2600147,,45490,-0.9353078883616964,,
100,stored,rank2,all,28,0.28,0.29,0.285,2589900,,45490,-0.6593891656048496,,
100,stored,rank2,all,29,0.29,0.3,0.295,2584544,,45494,-1.149343559250684,,
100,stored,rank2,all,30,0.3,0.31,0.305,2567815,,45488,0.11103759421920972,,
100,stored,rank2,all,31,0.31,0.32,0.315,2557621,,45489,0.9893009949480396,,
100,stored,rank2,all,32,0.32,0.33,0.325,2551067,,45488,1.1209611507655424,,
100,stored,rank2,all,33,0.33,0.34,0.335,2554732,,45491,0.5583038412904776,,
100,stored,rank2,all,34,0.34,0.35,0.345,2548123,,45492,0.5037939691294337,,
100,stored,rank2,all,35,0.35,0.36,0.355,2539735,,45493,1.0174333148930892,,
100,stored,rank2,all,36,0.36,0.37,0.365,2530548,,45493,0.9410183090777176,,
100,stored,rank2,all,37,0.37,0.38,0.375,2526679,,45492,0.39997205818388487,,
100,stored,rank2,all,38,0.38,0.39,0.385,2516736,,45493,0.16065769313904996,,
100,stored,rank2,all,39,0.39,0.4,0.395,2509661,,45493,0.08204494551256125,,
100,stored,rank2,all,40,0.4,0.41,0.405,2501417,,45492,0.11920763311355125,,
100,stored,rank2,all,41,0.41,0.42,0.415,2491990,,45494,1.8481791660480178,,
100,stored,rank2,all,42,0.42,0.43,0.425,2497954,,45491,0.4812938909203292,,
100,stored,rank2,all,43,0.43,0.44,0.435,2494226,,45491,-0.7833905187420868,,
100,stored,rank2,all,44,0.44,0.45,0.445,2484909,,45494,-0.5901419327629301,,
100,stored,rank2,all,45,0.45,0.46,0.455,2477157,,45485,0.5518858917702835,,
100,stored,rank2,all,46,0.46,0.47,0.465,2467750,,45488,1.4373003748353763,,
100,stored,rank2,all,47,0.47,0.48,0.475,2458207,,45487,2.8369612485848426,,
100,stored,rank2,all,48,0.48,0.49,0.485,2454842,,45487,2.7437541805134504,,
100,stored,rank2,all,49,0.49,0.5,0.495,2452769,,45485,3.049921359776881,,
100,stored,rank2,all,50,0.5,0.51,0.505,2447893,,45488,4.192667735068485,,
100,stored,rank2,all,51,0.51,0.52,0.515,2445275,,45489,2.573430391264786,,
100,stored,rank2,all,52,0.52,0.53,0.525,2442504,,45491,2.454478273116441,,
100,stored,rank2,all,53,0.53,0.54,0.535,2436570,,45489,0.38795437849107556,,
100,stored,rank2,all,54,0.54,0.55,0.545,2431485,,45487,-0.08475232214058487,,
100,stored,rank2,all,55,0.55,0.56,0.555,2427099,,45487,-0.7384350617753952,,
100,stored,rank2,all,56,0.56,0.57,0.565,2427487,,45489,-0.41943623179032474,,
100,stored,rank2,all,57,0.57,0.58,0.575,2427485,,45491,-1.7688883762412537,,
100,stored,rank2,all,58,0.58,0.59,0.585,2426469,,45487,-0.8366836749202236,,
100,stored,rank2,all,59,0.59,0.6,0.595,2424905,,45484,-1.6023996816370125,,
100,stored,rank2,all,60,0.6,0.61,0.605,2419134,,45487,-3.680702681207407,,
100,stored,rank2,all,61,0.61,0.62,0.615,2410075,,45492,-1.9396010497598621,,
100,stored,rank2,all,62,0.62,0.63,0.625,2404434,,45488,-1.3652859675083617,,
100,stored,rank2,all,63,0.63,0.64,0.635,2400911,,45490,-1.3433200980794373,,
100,stored,rank2,all,64,0.64,0.65,0.645,2392741,,45490,-2.5350361781739017,,
100,stored,rank2,all,65,0.65,0.66,0.655,2389004,,45489,-1.100065968914242,,
100,stored,rank2,all,66,0.66,0.67,0.665,2384610,,45482,1.3284000318710396,,
100,stored,rank2,all,67,0.67,0.68,0.675,2385909,,45490,0.5327969339987401,,
100,stored,rank2,all,68,0.68,0.69,0.685,2380543,,45486,-1.6969678766567124,,
100,stored,rank2,all,69,0.69,0.7,0.695,2373314,,45489,-1.5145012417235983,,
100,stored,rank2,all,70,0.7,0.71,0.705,2369055,,45488,-3.412909366815038,,
100,stored,rank2,all,71,0.71,0.72,0.715,2369332,,45489,-2.511315003553744,,
100,stored,rank2,all,72,0.72,0.73,0.725,2370694,,45485,-3.584187583888937,,
100,stored,rank2,all,73,0.73,0.74,0.735,2365895,,45489,-4.860000549474934,,
100,stored,rank2,all,74,0.74,0.75,0.745,2362784,,45484,-6.788926114278749,,
100,stored,rank2,all,75,0.75,0.76,0.755,2361366,,45489,-7.461619672680982,,
100,stored,rank2,all,76,0.76,0.77,0.765,2355744,,45489,-5.352110840566717,,
100,stored,rank2,all,77,0.77,0.78,0.775,2353735,,45491,-3.6432962929131785,,
100,stored,rank2,all,78,0.78,0.79,0.785,2354029,,45485,-1.7319816365898635,,
100,stored,rank2,all,79,0.79,0.8,0.795,2347382,,45483,-0.006107229245176115,,
100,stored,rank2,all,80,0.8,0.81,0.805,2347116,,45485,0.18167359431745173,,
100,stored,rank2,all,81,0.81,0.82,0.815,2345718,,45486,-1.89072897935728,,
100,stored,rank2,all,82,0.82,0.83,0.825,2347651,,45485,-4.750085936964225,,
100,stored,rank2,all,83,0.83,0.84,0.835,2343484,,45483,-6.7366361366239325,,
100,stored,rank2,all,84,0.84,0.85,0.845,2337403,,45486,-4.859190734332077,,
100,stored,rank2,all,85,0.85,0.86,0.855,2333531,,45490,-3.9767918232069768,,
100,stored,rank2,all,86,0.86,0.87,0.865,2330170,,45489,-1.7422333992798809,,
100,stored,rank2,all,87,0.87,0.88,0.875,2328087,,45489,-3.177214597220808,,
100,stored,rank2,all,88,0.88,0.89,0.885,2322591,,45489,-6.705656312282274,,
100,stored,rank2,all,89,0.89,0.9,0.895,2321985,,45490,-7.878164587626535,,
100,stored,rank2,all,90,0.9,0.91,0.905,2322395,,45488,-8.215510281412076,,
100,stored,rank2,all,91,0.91,0.92,0.915,2316973,,45490,-5.493600054899216,,
100,stored,rank2,all,92,0.92,0.93,0.925,2318969,,45491,-5.579921939448091,,
100,stored,rank2,all,93,0.93,0.94,0.935,2318297,,45485,-7.479243168584525,,
100,stored,rank2,all,94,0.94,0.95,0.945,2316206,,45489,-7.21498778606048,,
100,stored,rank2,all,95,0.95,0.96,0.955,2317030,,45488,-9.160066982300618,,
100,stored,rank2,all,96,0.96,0.97,0.965,2313187,,45492,-7.0891134179813395,,
100,stored,rank2,all,97,0.97,0.98,0.975,2310303,,45490,-8.259443891125969,,
100,stored,rank2,all,98,0.98,0.99,0.985,2305972,,45487,-6.8068536825252,,
100,stored,rank2,all,99,0.99,1.0,0.995,2304128,,45488,-7.142854229271309,,
100,raw,rank2,N10000-50000,0,0.0,0.01,0.005,1024803,,16917,-2.3575496949169743,0.008504556570296473,
100,raw,rank2,N10000-50000,1,0.01,0.02,0.015,828761,,16917,-1.4745710765829956,0.021758469465366793,
100,raw,rank2,N10000-50000,2,0.02,0.03,0.025,771769,,16917,-1.296372360123301,0.030369005047439234,
100,raw,rank2,N10000-50000,3,0.03,0.04,0.035,739683,,16917,-0.6976948233229641,0.038274151025476925,
100,raw,rank2,N10000-50000,4,0.04,0.05,0.045,712218,,16917,-0.5933815208264885,0.04514042658583279,
100,raw,rank2,N10000-50000,5,0.05,0.06,0.055,697127,,16917,0.051577402682724954,0.04963461727812578,
100,raw,rank2,N10000-50000,6,0.06,0.07,0.065,675415,,16917,-1.2459169547611468,0.05576321927251629,
100,raw,rank2,N10000-50000,7,0.07,0.08,0.075,670253,,16917,-1.6481179494907148,0.06173688303226195,
100,raw,rank2,N10000-50000,8,0.08,0.09,0.085,661168,,16917,-0.3415349805193234,0.06630989495846737,
100,raw,rank2,N10000-50000,9,0.09,0.1,0.095,648937,,16917,-2.6975407474069133,0.06825286672123004,
100,raw,rank2,N10000-50000,10,0.1,0.11,0.105,640554,,16917,-2.3780134071444405,0.07426775954516182,
100,raw,rank2,N10000-50000,11,0.11,0.12,0.115,636094,,16917,-2.667434372907149,0.0774534380848952,
100,raw,rank2,N10000-50000,12,0.12,0.13,0.125,630885,,16917,-2.139155313567449,0.08172651151134974,
100,raw,rank2,N10000-50000,13,0.13,0.14,0.135,624896,,16917,-3.1455778241499384,0.08585746014018934,
100,raw,rank2,N10000-50000,14,0.14,0.15,0.145,618718,,16917,-2.305491354704405,0.08972499448534217,
100,raw,rank2,N10000-50000,15,0.15,0.16,0.155,614572,,16917,-2.8293706839882065,0.08981009472281365,
100,raw,rank2,N10000-50000,16,0.16,0.17,0.165,607046,,16917,-5.138091676742784,0.09573150675824978,
100,raw,rank2,N10000-50000,17,0.17,0.18,0.175,604225,,16917,-3.144254209938351,0.09834582298206346,
100,raw,rank2,N10000-50000,18,0.18,0.19,0.185,602542,,16917,-2.7218932456160734,0.10335009915455745,
100,raw,rank2,N10000-50000,19,0.19,0.2,0.195,603489,,16917,-2.9656712881262126,0.10597309341011224,
100,raw,rank2,N10000-50000,20,0.2,0.21,0.205,598533,,16917,-2.6862662543251585,0.10889454961460096,
100,raw,rank2,N10000-50000,21,0.21,0.22,0.215,594442,,16917,-4.488143502646179,0.11080468872919003,
100,raw,rank2,N10000-50000,22,0.22,0.23,0.225,588948,,16917,-5.605671468448827,0.11278513439408362,
100,raw,rank2,N10000-50000,23,0.23,0.24,0.235,582740,,16917,-4.705093180492158,0.11626847050695042,
100,raw,rank2,N10000-50000,24,0.24,0.25,0.245,581458,,16917,-7.084030144911584,0.12126022537830593,
100,raw,rank2,N10000-50000,25,0.25,0.26,0.255,582496,,16917,-5.178023540075812,0.1215601957101129,
100,raw,rank2,N10000-50000,26,0.26,0.27,0.265,581026,,16917,-4.014558728869276,0.12325927650068091,
100,raw,rank2,N10000-50000,27,0.27,0.28,0.275,577586,,16917,-0.8151288292998792,0.12491408178778696,
100,raw,rank2,N10000-50000,28,0.28,0.29,0.285,572061,,16917,-0.1381373664696597,0.13018400060931448,
100,raw,rank2,N10000-50000,29,0.29,0.3,0.295,571138,,16917,-1.1902499921209935,0.13196324198729836,
100,raw,rank2,N10000-50000,30,0.3,0.31,0.305,571429,,16917,0.5615780788164408,0.1344451410166589,
100,raw,rank2,N10000-50000,31,0.31,0.32,0.315,572336,,16917,1.4363188756255068,0.13828618407447615,
100,raw,rank2,N10000-50000,32,0.32,0.33,0.325,569779,,16917,1.2271371882782622,0.13991609428611163,
100,raw,rank2,N10000-50000,33,0.33,0.34,0.335,565813,,16917,0.7177795490736338,0.1425868379478304,
100,raw,rank2,N10000-50000,34,0.34,0.35,0.345,563031,,16917,0.43980882047347303,0.1426963888985117,
100,raw,rank2,N10000-50000,35,0.35,0.36,0.355,562231,,16917,0.8991909019602263,0.14735468735654672,
100,raw,rank2,N10000-50000,36,0.36,0.37,0.365,561703,,16917,1.0853564962266535,0.15040577731758067,
100,raw,rank2,N10000-50000,37,0.37,0.38,0.375,558619,,16917,0.5668998011166824,0.15043221250703792,
100,raw,rank2,N10000-50000,38,0.38,0.39,0.385,554388,,16917,0.06989689531519441,0.15151125829626672,
100,raw,rank2,N10000-50000,39,0.39,0.4,0.395,553566,,16917,-0.2757412846887273,0.15780900031248435,
100,raw,rank2,N10000-50000,40,0.4,0.41,0.405,553724,,16917,0.3567065902868577,0.15796169758823841,
100,raw,rank2,N10000-50000,41,0.41,0.42,0.415,549759,,16917,1.9182387191478447,0.16241712807012298,
100,raw,rank2,N10000-50000,42,0.42,0.43,0.425,549526,,16917,0.5226431506425537,0.15895039193363722,
100,raw,rank2,N10000-50000,43,0.43,0.44,0.435,551223,,16917,-1.2239619899750191,0.1625655641781084,
100,raw,rank2,N10000-50000,44,0.44,0.45,0.445,550608,,16917,-0.597541263476012,0.1671591813936654,
100,raw,rank2,N10000-50000,45,0.45,0.46,0.455,548036,,16917,0.6212274376135875,0.16701001636285948,
100,raw,rank2,N10000-50000,46,0.46,0.47,0.465,548274,,16917,1.311814895471972,0.16932992220718823,
100,raw,rank2,N10000-50000,47,0.47,0.48,0.475,546090,,16917,3.1112692047098465,0.171928811048422,
100,raw,rank2,N10000-50000,48,0.48,0.49,0.485,547792,,16917,2.654584221748401,0.17539431013058085,
100,raw,rank2,N10000-50000,49,0.49,0.5,0.495,543839,,16917,3.0429704379421114,0.1800143927042664,
100,raw,rank2,N10000-50000,50,0.5,0.51,0.505,541331,,16917,4.106530015831349,0.181952466159629,
100,raw,rank2,N10000-50000,51,0.51,0.52,0.515,541340,,16917,2.681883843795027,0.18089482827908576,
100,raw,rank2,N10000-50000,52,0.52,0.53,0.525,539680,,16917,3.021970426919656,0.17927459301295162,
100,raw,rank2,N10000-50000,53,0.53,0.54,0.535,539029,,16917,0.4897862638188298,0.18595417163493794,
100,raw,rank2,N10000-50000,54,0.54,0.55,0.545,537771,,16917,-0.32569811313737634,0.18251073734669734,
100,raw,rank2,N10000-50000,55,0.55,0.56,0.555,535670,,16917,-0.9949763847144697,0.19043506153201067,
100,raw,rank2,N10000-50000,56,0.56,0.57,0.565,535577,,16917,-0.3484951743633502,0.1925305147756555,
100,raw,rank2,N10000-50000,57,0.57,0.58,0.575,536274,,16917,-1.9034075864203746,0.19493119231188344,
100,raw,rank2,N10000-50000,58,0.58,0.59,0.585,535092,,16917,-1.165977065626098,0.19144156166583579,
100,raw,rank2,N10000-50000,59,0.59,0.6,0.595,531886,,16917,-1.623486987813178,0.1963835061061794,
100,raw,rank2,N10000-50000,60,0.6,0.61,0.605,531452,,16917,-4.1504689040590685,0.1971235083283663,
100,raw,rank2,N10000-50000,61,0.61,0.62,0.615,528963,,16917,-2.3720827354654297,0.1959604729898157,
100,raw,rank2,N10000-50000,62,0.62,0.63,0.625,529546,,16917,-1.2846608226669638,0.2010585357262939,
100,raw,rank2,N10000-50000,63,0.63,0.64,0.635,528017,,16917,-1.1323991462396097,0.20306849869843,
100,raw,rank2,N10000-50000,64,0.64,0.65,0.645,526135,,16917,-3.1603979967118705,0.20381156471046807,
100,raw,rank2,N10000-50000,65,0.65,0.66,0.655,526993,,16917,-1.2939925198247415,0.20580802564609751,
100,raw,rank2,N10000-50000,66,0.66,0.67,0.665,527324,,16917,1.3310431537347058,0.2082360557999696,
100,raw,rank2,N10000-50000,67,0.67,0.68,0.675,528381,,16917,0.8854368344054764,0.2100231581097231,
100,raw,rank2,N10000-50000,68,0.68,0.69,0.685,526125,,16917,-1.6600256593014968,0.21125960877736896,
100,raw,rank2,N10000-50000,69,0.69,0.7,0.695,526638,,16917,-1.2629415271970499,0.21176916411707344,
100,raw,rank2,N10000-50000,70,0.7,0.71,0.705,525588,,16917,-3.4851899206222363,0.216510955088021,
100,raw,rank2,N10000-50000,71,0.71,0.72,0.715,523059,,16917,-2.7209779393911586,0.2170266329237803,
100,raw,rank2,N10000-50000,72,0.72,0.73,0.725,523314,,16917,-3.7348322422102216,0.21479336914670574,
100,raw,rank2,N10000-50000,73,0.73,0.74,0.735,522068,,16917,-4.93917075936468,0.22230445507419472,
100,raw,rank2,N10000-50000,74,0.74,0.75,0.745,523244,,16917,-7.323741887150163,0.21943865797030865,
100,raw,rank2,N10000-50000,75,0.75,0.76,0.755,522514,,16917,-8.269414790799864,0.22500053984346988,
100,raw,rank2,N10000-50000,76,0.76,0.77,0.765,519472,,16917,-5.391738149505652,0.22504537368291377,
100,raw,rank2,N10000-50000,77,0.77,0.78,0.775,517443,,16917,-3.1079172005418956,0.22428680840487925,
100,raw,rank2,N10000-50000,78,0.78,0.79,0.785,519628,,16917,-1.3319605563980386,0.22773193654579627,
100,raw,rank2,N10000-50000,79,0.79,0.8,0.795,518573,,16917,1.107157526519892,0.22741448244115336,
100,raw,rank2,N10000-50000,80,0.8,0.81,0.805,516833,,16917,1.08551698517703,0.23006777098224943,
100,raw,rank2,N10000-50000,81,0.81,0.82,0.815,515574,,16917,-2.0387432259966562,0.23201263005256195,
100,raw,rank2,N10000-50000,82,0.82,0.83,0.825,515927,,16917,-5.028376107472568,0.233527779049943,
100,raw,rank2,N10000-50000,83,0.83,0.84,0.835,516179,,16917,-6.94598772906298,0.23399888500479163,
100,raw,rank2,N10000-50000,84,0.84,0.85,0.845,516739,,16917,-4.859753182941485,0.23750035172885625,
100,raw,rank2,N10000-50000,85,0.85,0.86,0.855,517391,,16917,-4.259241076864499,0.23823273804763637,
100,raw,rank2,N10000-50000,86,0.86,0.87,0.865,515691,,16917,-1.3590289533848758,0.23650847738471312,
100,raw,rank2,N10000-50000,87,0.87,0.88,0.875,513563,,16917,-2.676142946435004,0.24031347799552555,
100,raw,rank2,N10000-50000,88,0.88,0.89,0.885,513270,,16917,-6.92668575993142,0.24505211085826398,
100,raw,rank2,N10000-50000,89,0.89,0.9,0.895,513601,,16917,-8.031725016111729,0.24587974042347724,
100,raw,rank2,N10000-50000,90,0.9,0.91,0.905,512941,,16917,-8.353999777752216,0.24636914475221128,
100,raw,rank2,N10000-50000,91,0.91,0.92,0.915,510311,,16917,-6.338270192098544,0.24454593449727516,
100,raw,rank2,N10000-50000,92,0.92,0.93,0.925,510337,,16917,-5.531156863014048,0.24547446402077433,
100,raw,rank2,N10000-50000,93,0.93,0.94,0.935,510340,,16917,-7.437339812673904,0.2533594335576838,
100,raw,rank2,N10000-50000,94,0.94,0.95,0.945,508009,,16917,-7.5005757772007975,0.25426352799278373,
100,raw,rank2,N10000-50000,95,0.95,0.96,0.955,507747,,16917,-9.565421361426065,0.2604518937954096,
100,raw,rank2,N10000-50000,96,0.96,0.97,0.965,507101,,16917,-7.124700996448439,0.2588687963239226,
100,raw,rank2,N10000-50000,97,0.97,0.98,0.975,506266,,16917,-8.317670947683629,0.2581422525789991,
100,raw,rank2,N10000-50000,98,0.98,0.99,0.985,507225,,16917,-6.595355118537138,0.26376709446192886,
100,raw,rank2,N10000-50000,99,0.99,1.0,0.995,506467,,16917,-7.2247490952026485,0.27071133202524417,
100,norm,rank2,N10000-50000,0,0.0,0.01,0.005,1024803,,16917,-0.26541877103225514,0.0006351313360489453,
100,norm,rank2,N10000-50000,1,0.01,0.02,0.015,828761,,16917,-0.07046421548051991,0.0009549323917482879,
100,norm,rank2,N10000-50000,2,0.02,0.03,0.025,771769,,16917,-0.04590488193517681,0.0010349757805753377,
100,norm,rank2,N10000-50000,3,0.03,0.04,0.035,739683,,16917,-0.02153882871335963,0.0010946173398097248,
100,norm,rank2,N10000-50000,4,0.04,0.05,0.045,712218,,16917,-0.016097519911612453,0.0011381288780547589,
100,norm,rank2,N10000-50000,5,0.05,0.06,0.055,697127,,16917,0.001403234130325659,0.001131300361773132,
100,norm,rank2,N10000-50000,6,0.06,0.07,0.065,675415,,16917,-0.027568090997000166,0.0011728904443869639,
100,norm,rank2,N10000-50000,7,0.07,0.08,0.075,670253,,16917,-0.03395033875137054,0.0012022893511020594,
100,norm,rank2,N10000-50000,8,0.08,0.09,0.085,661168,,16917,-0.005884383670266026,0.0012137448425857855,
100,norm,rank2,N10000-50000,9,0.09,0.1,0.095,648937,,16917,-0.04938329933229559,0.001188235669436604,
100,norm,rank2,N10000-50000,10,0.1,0.11,0.105,640554,,16917,-0.041440609241339944,0.0012312303409048935,
100,norm,rank2,N10000-50000,11,0.11,0.12,0.115,636094,,16917,-0.043721730070012926,0.0012212168031684857,
100,norm,rank2,N10000-50000,12,0.12,0.13,0.125,630885,,16917,-0.03389125672128714,0.0012368827513438746,
100,norm,rank2,N10000-50000,13,0.13,0.14,0.135,624896,,16917,-0.047816373836326545,0.0012492730924741056,
100,norm,rank2,N10000-50000,14,0.14,0.15,0.145,618718,,16917,-0.033417837573807035,0.00125986496097998,
100,norm,rank2,N10000-50000,15,0.15,0.16,0.155,614572,,16917,-0.04033100668109737,0.0012172607727707686,
100,norm,rank2,N10000-50000,16,0.16,0.17,0.165,607046,,16917,-0.07108382457191975,0.0012654047971784048,
100,norm,rank2,N10000-50000,17,0.17,0.18,0.175,604225,,16917,-0.04168554909062752,0.0012533058966353336,
100,norm,rank2,N10000-50000,18,0.18,0.19,0.185,602542,,16917,-0.03487580118698506,0.0012836295662030082,
100,norm,rank2,N10000-50000,19,0.19,0.2,0.195,603489,,16917,-0.03713418955196667,0.0012824897017071626,
100,norm,rank2,N10000-50000,20,0.2,0.21,0.205,598533,,16917,-0.03275695006566849,0.0012839491340557235,
100,norm,rank2,N10000-50000,21,0.21,0.22,0.215,594442,,16917,-0.05376434325984607,0.0012780508012529806,
100,norm,rank2,N10000-50000,22,0.22,0.23,0.225,588948,,16917,-0.06658580295420344,0.0012734817387218143,
100,norm,rank2,N10000-50000,23,0.23,0.24,0.235,582740,,16917,-0.0543990396143923,0.0012872021972801491,
100,norm,rank2,N10000-50000,24,0.24,0.25,0.245,581458,,16917,-0.08052398476290172,0.0013168059117234696,
100,norm,rank2,N10000-50000,25,0.25,0.26,0.255,582496,,16917,-0.05760692662848916,0.001291307305827644,
100,norm,rank2,N10000-50000,26,0.26,0.27,0.265,581026,,16917,-0.04406120641482835,0.001283135219764373,
100,norm,rank2,N10000-50000,27,0.27,0.28,0.275,577586,,16917,-0.008213772485323793,0.0012730861982151636,
100,norm,rank2,N10000-50000,28,0.28,0.29,0.285,572061,,16917,-0.0015102555515081036,0.0013030431320246974,
100,norm,rank2,N10000-50000,29,0.29,0.3,0.295,571138,,16917,-0.012154898501327662,0.0012952649253511676,
100,norm,rank2,N10000-50000,30,0.3,0.31,0.305,571429,,16917,0.0059027903734820385,0.0013036152009969632,
100,norm,rank2,N10000-50000,31,0.31,0.32,0.315,572336,,16917,0.014329117339470681,0.001312972877960855,
100,norm,rank2,N10000-50000,32,0.32,0.33,0.325,569779,,16917,0.012423633700745375,0.0013100733969127715,
100,norm,rank2,N10000-50000,33,0.33,0.34,0.335,565813,,16917,0.006650900974324508,0.0013175898337663488,
100,norm,rank2,N10000-50000,34,0.34,0.35,0.345,563031,,16917,0.004152746135908609,0.001298420590879104,
100,norm,rank2,N10000-50000,35,0.35,0.36,0.355,562231,,16917,0.008482703952216012,0.0013201856493809607,
100,norm,rank2,N10000-50000,36,0.36,0.37,0.365,561703,,16917,0.010190811397478199,0.0013272824772462405,
100,norm,rank2,N10000-50000,37,0.37,0.38,0.375,558619,,16917,0.004929641738094562,0.0013138195119293443,
100,norm,rank2,N10000-50000,38,0.38,0.39,0.385,554388,,16917,0.0005021553316104305,0.0013079133491881382,
100,norm,rank2,N10000-50000,39,0.39,0.4,0.395,553566,,16917,-0.002606239886824077,0.0013434212734547907,
100,norm,rank2,N10000-50000,40,0.4,0.41,0.405,553724,,16917,0.0028950264189447055,0.001334060991478394,
100,norm,rank2,N10000-50000,41,0.41,0.42,0.415,549759,,16917,0.016703490433209425,0.0013477001762981606,
100,norm,rank2,N10000-50000,42,0.42,0.43,0.425,549526,,16917,0.0045239750089588245,0.001305228441556317,
100,norm,rank2,N10000-50000,43,0.43,0.44,0.435,551223,,16917,-0.011003072026601824,0.0013167932360177272,
100,norm,rank2,N10000-50000,44,0.44,0.45,0.445,550608,,16917,-0.004885795150423208,0.001335587945314131,
100,norm,rank2,N10000-50000,45,0.45,0.46,0.455,548036,,16917,0.004688723837045132,0.0013224398862421143,
100,norm,rank2,N10000-50000,46,0.46,0.47,0.465,548274,,16917,0.0102011199536655,0.0013263677480744676,
100,norm,rank2,N10000-50000,47,0.47,0.48,0.475,546090,,16917,0.025310720950828737,0.0013307671003916454,
100,norm,rank2,N10000-50000,48,0.48,0.49,0.485,547792,,16917,0.021204230851038546,0.0013466059614697181,
100,norm,rank2,N10000-50000,49,0.49,0.5,0.495,543839,,16917,0.02402706269974082,0.0013666487124543386,
100,norm,rank2,N10000-50000,50,0.5,0.51,0.505,541331,,16917,0.03244783774963686,0.0013689372966301195,
100,norm,rank2,N10000-50000,51,0.51,0.52,0.515,541340,,16917,0.020921361287415716,0.0013466316189369532,
100,norm,rank2,N10000-50000,52,0.52,0.53,0.525,539680,,16917,0.02346599327735669,0.0013273370907539669,
100,norm,rank2,N10000-50000,53,0.53,0.54,0.535,539029,,16917,0.0039653919022062814,0.0013570360153638556,
100,norm,rank2,N10000-50000,54,0.54,0.55,0.545,537771,,16917,-0.002525663556844466,0.0013209240575810246,
100,norm,rank2,N10000-50000,55,0.55,0.56,0.555,535670,,16917,-0.007651788086070146,0.001363099318833324,
100,norm,rank2,N10000-50000,56,0.56,0.57,0.565,535577,,16917,-0.002638987025199459,0.0013668558685329016,
100,norm,rank2,N10000-50000,57,0.57,0.58,0.575,536274,,16917,-0.014100642337085599,0.0013751024528506832,
100,norm,rank2,N10000-50000,58,0.58,0.59,0.585,535092,,16917,-0.009253574518044958,0.001337708087078696,
100,norm,rank2,N10000-50000,59,0.59,0.6,0.595,531886,,16917,-0.01162832584915132,0.0013587541699564185,
100,norm,rank2,N10000-50000,60,0.6,0.61,0.605,531452,,16917,-0.030302897752290423,0.0013552951602693731,
100,norm,rank2,N10000-50000,61,0.61,0.62,0.615,528963,,16917,-0.016822447168731925,0.0013389067451820506,
100,norm,rank2,N10000-50000,62,0.62,0.63,0.625,529546,,16917,-0.008931474498684158,0.001356538176651862,
100,norm,rank2,N10000-50000,63,0.63,0.64,0.635,528017,,16917,-0.008069664369772592,0.0013567988809537644,
100,norm,rank2,N10000-50000,64,0.64,0.65,0.645,526135,,16917,-0.021797120732296886,0.0013586406639222405,
100,norm,rank2,N10000-50000,65,0.65,0.66,0.655,526993,,16917,-0.00912200167819091,0.0013603784252814585,
100,norm,rank2,N10000-50000,66,0.66,0.67,0.665,527324,,16917,0.009636137554141605,0.0013646108678797095,
100,norm,rank2,N10000-50000,67,0.67,0.68,0.675,528381,,16917,0.0058340498560598515,0.0013655379149811043,
100,norm,rank2,N10000-50000,68,0.68,0.69,0.685,526125,,16917,-0.011014341278984477,0.001366832486393045,
100,norm,rank2,N10000-50000,69,0.69,0.7,0.695,526638,,16917,-0.008620558130284136,0.0013545201575612615,
100,norm,rank2,N10000-50000,70,0.7,0.71,0.705,525588,,16917,-0.023329781559706803,0.0013803191407207648,
100,norm,rank2,N10000-50000,71,0.71,0.72,0.715,523059,,16917,-0.017906428205070275,0.0013710156234753973,
100,norm,rank2,N10000-50000,72,0.72,0.73,0.725,523314,,16917,-0.02456840804231552,0.0013508912523017033,
100,norm,rank2,N10000-50000,73,0.73,0.74,0.735,522068,,16917,-0.03251755505260857,0.0013842746056526988,
100,norm,rank2,N10000-50000,74,0.74,0.75,0.745,523244,,16917,-0.047471952830928046,0.0013608383908412184,
100,norm,rank2,N10000-50000,75,0.75,0.76,0.755,522514,,16917,-0.053605710074369865,0.0013839919167550146,
100,norm,rank2,N10000-50000,76,0.76,0.77,0.765,519472,,16917,-0.034624774096840026,0.0013721021034037789,
100,norm,rank2,N10000-50000,77,0.77,0.78,0.775,517443,,16917,-0.01940065405567028,0.0013593342245285932,
100,norm,rank2,N10000-50000,78,0.78,0.79,0.785,519628,,16917,-0.007884161107129644,0.0013719231638124924,
100,norm,rank2,N10000-50000,79,0.79,0.8,0.795,518573,,16917,0.00722611363563265,0.0013648594353453515,
100,norm,rank2,N10000-50000,80,0.8,0.81,0.805,516833,,16917,0.007570406561121191,0.0013715016262039002,
100,norm,rank2,N10000-50000,81,0.81,0.82,0.815,515574,,16917,-0.012336698405168645,0.0013682051697967127,
100,norm,rank2,N10000-50000,82,0.82,0.83,0.825,515927,,16917,-0.03129917517590705,0.0013732183193766346,
100,norm,rank2,N10000-50000,83,0.83,0.84,0.835,516179,,16917,-0.04229045930882871,0.0013708494476343338,
100,norm,rank2,N10000-50000,84,0.84,0.85,0.845,516739,,16917,-0.02989627384045819,0.0013812943606627155,
100,norm,rank2,N10000-50000,85,0.85,0.86,0.855,517391,,16917,-0.02539527345135654,0.0013718809987697163,
100,norm,rank2,N10000-50000,86,0.86,0.87,0.865,515691,,16917,-0.008071944899150413,0.0013592981294726929,
100,norm,rank2,N10000-50000,87,0.87,0.88,0.875,513563,,16917,-0.01591256793576362,0.0013735481026564394,
100,norm,rank2,N10000-50000,88,0.88,0.89,0.885,513270,,16917,-0.04137887444302957,0.0013885071168018754,
100,norm,rank2,N10000-50000,89,0.89,0.9,0.895,513601,,16917,-0.0475179461773093,0.0013907291363141588,
100,norm,rank2,N10000-50000,90,0.9,0.91,0.905,512941,,16917,-0.0495688696706073,0.0013848648544852195,
100,norm,rank2,N10000-50000,91,0.91,0.92,0.915,510311,,16917,-0.03669641659811732,0.0013662912509552598,
100,norm,rank2,N10000-50000,92,0.92,0.93,0.925,510337,,16917,-0.03218111484372678,0.001367815473422108,
100,norm,rank2,N10000-50000,93,0.93,0.94,0.935,510340,,16917,-0.04297514560223757,0.0013998144165448952,
100,norm,rank2,N10000-50000,94,0.94,0.95,0.945,508009,,16917,-0.04330059405317705,0.0014005550816095637,
100,norm,rank2,N10000-50000,95,0.95,0.96,0.955,507747,,16917,-0.05481283525647363,0.0014236697974808804,
100,norm,rank2,N10000-50000,96,0.96,0.97,0.965,507101,,16917,-0.04043886177515178,0.001409090743554367,
100,norm,rank2,N10000-50000,97,0.97,0.98,0.975,506266,,16917,-0.04770331692114076,0.001399118896945512,
100,norm,rank2,N10000-50000,98,0.98,0.99,0.985,507225,,16917,-0.03693122576676469,0.0014243048724945295,
100,norm,rank2,N10000-50000,99,0.99,1.0,0.995,506467,,16917,-0.040539704191160354,0.0014484281626107201,
100,stored,rank2,N10000-50000,0,0.0,0.01,0.005,1024803,,16917,-2.247865585875277,,
100,stored,rank2,N10000-50000,1,0.01,0.02,0.015,828761,,16917,-1.4712461294718746,,
100,stored,rank2,N10000-50000,2,0.02,0.03,0.025,771769,,16917,-1.2950262684782143,,
100,stored,rank2,N10000-50000,3,0.03,0.04,0.035,739683,,16917,-0.6970824366658966,,
100,stored,rank2,N10000-50000,4,0.04,0.05,0.045,712218,,16917,-0.5931117132869587,,
100,stored,rank2,N10000-50000,5,0.05,0.06,0.055,697127,,16917,0.051561543347686256,,
100,stored,rank2,N10000-50000,6,0.06,0.07,0.065,675415,,16917,-1.2454423556782965,,
100,stored,rank2,N10000-50000,7,0.07,0.08,0.075,670253,,16917,-1.6476469324805652,,
100,stored,rank2,N10000-50000,8,0.08,0.09,0.085,661168,,16917,-0.3414581770669506,,
100,stored,rank2,N10000-50000,9,0.09,0.1,0.095,648937,,16917,-2.6963730378407353,,
100,stored,rank2,N10000-50000,10,0.1,0.11,0.105,640554,,16917,-2.3780134071444405,,
100,stored,rank2,N10000-50000,11,0.11,0.12,0.115,636094,,16917,-2.6669705404814934,,
100,stored,rank2,N10000-50000,12,0.12,0.13,0.125,630885,,16917,-2.138864675882049,,
100,stored,rank2,N10000-50000,13,0.13,0.14,0.135,624896,,16917,-3.1455778241499384,,
100,stored,rank2,N10000-50000,14,0.14,0.15,0.145,618718,,16917,-2.3052222464628835,,
100,stored,rank2,N10000-50000,15,0.15,0.16,0.155,614572,,16917,-2.8293706839882065,,
100,stored,rank2,N10000-50000,16,0.16,0.17,0.165,607046,,16917,-5.134221117521666,,
100,stored,rank2,N10000-50000,17,0.17,0.18,0.175,604225,,16917,-3.144254209938351,,
100,stored,rank2,N10000-50000,18,0.18,0.19,0.185,602542,,16917,-2.7218932456160734,,
100,stored,rank2,N10000-50000,19,0.19,0.2,0.195,603489,,16917,-2.9652266258445246,,
100,stored,rank2,N10000-50000,20,0.2,0.21,0.205,598533,,16917,-2.6862662543251585,,
100,stored,rank2,N10000-50000,21,0.21,0.22,0.215,594442,,16917,-4.488143502646179,,
100,stored,rank2,N10000-50000,22,0.22,0.23,0.225,588948,,16917,-5.605671468448827,,
100,stored,rank2,N10000-50000,23,0.23,0.24,0.235,582740,,16917,-4.705093180492158,,
100,stored,rank2,N10000-50000,24,0.24,0.25,0.245,581458,,16917,-7.083350099652121,,
100,stored,rank2,N10000-50000,25,0.25,0.26,0.255,582496,,16917,-5.178023540075812,,
100,stored,rank2,N10000-50000,26,0.26,0.27,0.265,581026,,16917,-4.014558728869276,,
100,stored,rank2,N10000-50000,27,0.27,0.28,0.275,577586,,16917,-0.8151288292998792,,
100,stored,rank2,N10000-50000,28,0.28,0.29,0.285,572061,,16917,-0.1381373664696597,,
100,stored,rank2,N10000-50000,29,0.29,0.3,0.295,571138,,16917,-1.1902499921209935,,
100,stored,rank2,N10000-50000,30,0.3,0.31,0.305,571429,,16917,0.5615780788164408,,
100,stored,rank2,N10000-50000,31,0.31,0.32,0.315,572336,,16917,1.4363188756255068,,
100,stored,rank2,N10000-50000,32,0.32,0.33,0.325,569779,,16917,1.2271371882782622,,
100,stored,rank2,N10000-50000,33,0.33,0.34,0.335,565813,,16917,0.7174841384964125,,
100,stored,rank2,N10000-50000,34,0.34,0.35,0.345,563031,,16917,0.43980882047347303,,
100,stored,rank2,N10000-50000,35,0.35,0.36,0.355,562231,,16917,0.8991909019602263,,
100,stored,rank2,N10000-50000,36,0.36,0.37,0.365,561703,,16917,1.0853564962266535,,
100,stored,rank2,N10000-50000,37,0.37,0.38,0.375,558619,,16917,0.5668998011166824,,
100,stored,rank2,N10000-50000,38,0.38,0.39,0.385,554388,,16917,0.06989689531519441,,
100,stored,rank2,N10000-50000,39,0.39,0.4,0.395,553566,,16917,-0.2757412846887273,,
100,stored,rank2,N10000-50000,40,0.4,0.41,0.405,553724,,16917,0.3567065902868577,,
100,stored,rank2,N10000-50000,41,0.41,0.42,0.415,549759,,16917,1.9182387191478447,,
100,stored,rank2,N10000-50000,42,0.42,0.43,0.425,549526,,16917,0.5226431506425537,,
100,stored,rank2,N10000-50000,43,0.43,0.44,0.435,551223,,16917,-1.2239619899750191,,
100,stored,rank2,N10000-50000,44,0.44,0.45,0.445,550608,,16917,-0.597541263476012,,
100,stored,rank2,N10000-50000,45,0.45,0.46,0.455,548036,,16917,0.6212274376135875,,
100,stored,rank2,N10000-50000,46,0.46,0.47,0.465,548274,,16917,1.311814895471972,,
100,stored,rank2,N10000-50000,47,0.47,0.48,0.475,546090,,16917,3.1112692047098465,,
100,stored,rank2,N10000-50000,48,0.48,0.49,0.485,547792,,16917,2.654584221748401,,
100,stored,rank2,N10000-50000,49,0.49,0.5,0.495,543839,,16917,3.041010402827011,,
100,stored,rank2,N10000-50000,50,0.5,0.51,0.505,541331,,16917,4.106530015831349,,
100,stored,rank2,N10000-50000,51,0.51,0.52,0.515,541340,,16917,2.681883843795027,,
100,stored,rank2,N10000-50000,52,0.52,0.53,0.525,539680,,16917,3.021970426919656,,
100,stored,rank2,N10000-50000,53,0.53,0.54,0.535,539029,,16917,0.4897862638188298,,
100,stored,rank2,N10000-50000,54,0.54,0.55,0.545,537771,,16917,-0.32569811313737634,,
100,stored,rank2,N10000-50000,55,0.55,0.56,0.555,535670,,16917,-0.9949763847144697,,
100,stored,rank2,N10000-50000,56,0.56,0.57,0.565,535577,,16917,-0.3484951743633502,,
100,stored,rank2,N10000-50000,57,0.57,0.58,0.575,536274,,16917,-1.9034075864203746,,
100,stored,rank2,N10000-50000,58,0.58,0.59,0.585,535092,,16917,-1.165977065626098,,
100,stored,rank2,N10000-50000,59,0.59,0.6,0.595,531886,,16917,-1.623486987813178,,
100,stored,rank2,N10000-50000,60,0.6,0.61,0.605,531452,,16917,-4.1504689040590685,,
100,stored,rank2,N10000-50000,61,0.61,0.62,0.615,528963,,16917,-2.3720827354654297,,
100,stored,rank2,N10000-50000,62,0.62,0.63,0.625,529546,,16917,-1.2846608226669638,,
100,stored,rank2,N10000-50000,63,0.63,0.64,0.635,528017,,16917,-1.1323991462396097,,
100,stored,rank2,N10000-50000,64,0.64,0.65,0.645,526135,,16917,-3.1603979967118705,,
100,stored,rank2,N10000-50000,65,0.65,0.66,0.655,526993,,16917,-1.2939925198247415,,
100,stored,rank2,N10000-50000,66,0.66,0.67,0.665,527324,,16917,1.3310431537347058,,
100,stored,rank2,N10000-50000,67,0.67,0.68,0.675,528381,,16917,0.8854368344054764,,
100,stored,rank2,N10000-50000,68,0.68,0.69,0.685,526125,,16917,-1.6600256593014968,,
100,stored,rank2,N10000-50000,69,0.69,0.7,0.695,526638,,16917,-1.2629415271970499,,
100,stored,rank2,N10000-50000,70,0.7,0.71,0.705,525588,,16917,-3.4851899206222363,,
100,stored,rank2,N10000-50000,71,0.71,0.72,0.715,523059,,16917,-2.7209779393911586,,
100,stored,rank2,N10000-50000,72,0.72,0.73,0.725,523314,,16917,-3.7348322422102216,,
100,stored,rank2,N10000-50000,73,0.73,0.74,0.735,522068,,16917,-4.93917075936468,,
100,stored,rank2,N10000-50000,74,0.74,0.75,0.745,523244,,16917,-7.323741887150163,,
100,stored,rank2,N10000-50000,75,0.75,0.76,0.755,522514,,16917,-8.269414790799864,,
100,stored,rank2,N10000-50000,76,0.76,0.77,0.765,519472,,16917,-5.391738149505652,,
100,stored,rank2,N10000-50000,77,0.77,0.78,0.775,517443,,16917,-3.1079172005418956,,
100,stored,rank2,N10000-50000,78,0.78,0.79,0.785,519628,,16917,-1.3319605563980386,,
100,stored,rank2,N10000-50000,79,0.79,0.8,0.795,518573,,16917,1.107157526519892,,
100,stored,rank2,N10000-50000,80,0.8,0.81,0.805,516833,,16917,1.08551698517703,,
100,stored,rank2,N10000-50000,81,0.81,0.82,0.815,515574,,16917,-2.0387432259966562,,
100,stored,rank2,N10000-50000,82,0.82,0.83,0.825,515927,,16917,-5.028376107472568,,
100,stored,rank2,N10000-50000,83,0.83,0.84,0.835,516179,,16917,-6.94598772906298,,
100,stored,rank2,N10000-50000,84,0.84,0.85,0.845,516739,,16917,-4.859753182941485,,
100,stored,rank2,N10000-50000,85,0.85,0.86,0.855,517391,,16917,-4.259241076864499,,
100,stored,rank2,N10000-50000,86,0.86,0.87,0.865,515691,,16917,-1.3590289533848758,,
100,stored,rank2,N10000-50000,87,0.87,0.88,0.875,513563,,16917,-2.676142946435004,,
100,stored,rank2,N10000-50000,88,0.88,0.89,0.885,513270,,16917,-6.92668575993142,,
100,stored,rank2,N10000-50000,89,0.89,0.9,0.895,513601,,16917,-8.031725016111729,,
100,stored,rank2,N10000-50000,90,0.9,0.91,0.905,512941,,16917,-8.353999777752216,,
100,stored,rank2,N10000-50000,91,0.91,0.92,0.915,510311,,16917,-6.338270192098544,,
100,stored,rank2,N10000-50000,92,0.92,0.93,0.925,510337,,16917,-5.531156863014048,,
100,stored,rank2,N10000-50000,93,0.93,0.94,0.935,510340,,16917,-7.437339812673904,,
100,stored,rank2,N10000-50000,94,0.94,0.95,0.945,508009,,16917,-7.5005757772007975,,
100,stored,rank2,N10000-50000,95,0.95,0.96,0.955,507747,,16917,-9.565421361426065,,
100,stored,rank2,N10000-50000,96,0.96,0.97,0.965,507101,,16917,-7.124700996448439,,
100,stored,rank2,N10000-50000,97,0.97,0.98,0.975,506266,,16917,-8.317670947683629,,
100,stored,rank2,N10000-50000,98,0.98,0.99,0.985,507225,,16917,-6.595355118537138,,
100,stored,rank2,N10000-50000,99,0.99,1.0,0.995,506467,,16917,-7.222248979019819,,
100,raw,rank2,N50001-99999,0,0.0,0.01,0.005,3435522,,26610,-2.1522304325223356,0.007290217889158296,
100,raw,rank2,N50001-99999,1,0.01,0.02,0.015,2811974,,26610,-1.3086397669395236,0.017923255230584016,
100,raw,rank2,N50001-99999,2,0.02,0.03,0.025,2621611,,26610,-1.1089154722039234,0.02517948441962294,
100,raw,rank2,N50001-99999,3,0.03,0.04,0.035,2502967,,26610,-0.6099397235361074,0.030920409605562655,
100,raw,rank2,N50001-99999,4,0.04,0.05,0.045,2440491,,26610,-0.626362891729574,0.03654189611769504,
100,raw,rank2,N50001-99999,5,0.05,0.06,0.055,2377605,,26610,0.017460007023874867,0.04048334577039397,
100,raw,rank2,N50001-99999,6,0.06,0.07,0.065,2346845,,26610,-1.1528311413834318,0.045001530901683094,
100,raw,rank2,N50001-99999,7,0.07,0.08,0.075,2297562,,26610,-1.6180085673422524,0.04941696148850297,
100,raw,rank2,N50001-99999,8,0.08,0.09,0.085,2255500,,26610,-0.4632817557082687,0.0525179092462421,
100,raw,rank2,N50001-99999,9,0.09,0.1,0.095,2252965,,26610,-2.4536626179279306,0.055907816740660705,
100,raw,rank2,N50001-99999,10,0.1,0.11,0.105,2231189,,26610,-2.315120771929227,0.05940274307856953,
100,raw,rank2,N50001-99999,11,0.11,0.12,0.115,2181489,,26610,-2.459286294819731,0.0630442933593531,
100,raw,rank2,N50001-99999,12,0.12,0.13,0.125,2169041,,26610,-2.306713888764666,0.06551230548734481,
100,raw,rank2,N50001-99999,13,0.13,0.14,0.135,2164444,,26610,-3.123019583782255,0.06871492955936591,
100,raw,rank2,N50001-99999,14,0.14,0.15,0.145,2134437,,26610,-2.49307381759218,0.07147159961080478,
100,raw,rank2,N50001-99999,15,0.15,0.16,0.155,2134711,,26610,-2.8631013753149723,0.07267178479373892,
100,raw,rank2,N50001-99999,16,0.16,0.17,0.165,2123478,,26610,-5.067518005837593,0.07680605817746447,
100,raw,rank2,N50001-99999,17,0.17,0.18,0.175,2103120,,26610,-3.2375009509680854,0.07877494034317717,
100,raw,rank2,N50001-99999,18,0.18,0.19,0.185,2093755,,26610,-2.8776236952269967,0.08217240535176222,
100,raw,rank2,N50001-99999,19,0.19,0.2,0.195,2059888,,26610,-3.15822316553133,0.08507427328879491,
100,raw,rank2,N50001-99999,20,0.2,0.21,0.205,2058184,,26610,-2.909492057075558,0.08765342559995418,
100,raw,rank2,N50001-99999,21,0.21,0.22,0.215,2053008,,26610,-4.193094717604607,0.08861463158380439,
100,raw,rank2,N50001-99999,22,0.22,0.23,0.225,2054550,,26610,-5.420707697549342,0.08951163492149612,
100,raw,rank2,N50001-99999,23,0.23,0.24,0.235,2051126,,26610,-4.72388288189024,0.09387090153667572,
100,raw,rank2,N50001-99999,24,0.24,0.25,0.245,2045434,,26610,-6.72950972751993,0.09531045621728511,
100,raw,rank2,N50001-99999,25,0.25,0.26,0.255,2020801,,26610,-4.649362802175969,0.09752463398228106,
100,raw,rank2,N50001-99999,26,0.26,0.27,0.265,2012077,,26610,-3.912530683467879,0.09948858706845064,
100,raw,rank2,N50001-99999,27,0.27,0.28,0.275,2006042,,26610,-0.978366853734867,0.10114113570861906,
100,raw,rank2,N50001-99999,28,0.28,0.29,0.285,2001475,,26610,-0.8153946464482444,0.10349146076712777,
100,raw,rank2,N50001-99999,29,0.29,0.3,0.295,1997072,,26610,-1.143421969763734,0.10697300205363931,
100,raw,rank2,N50001-99999,30,0.3,0.31,0.305,1980189,,26610,-0.029653735072763258,0.10811132171017589,
100,raw,rank2,N50001-99999,31,0.31,0.32,0.315,1969313,,26610,0.8476382372939193,0.1109271028443067,
100,raw,rank2,N50001-99999,32,0.32,0.33,0.325,1965539,,26610,1.082307702874377,0.11356142538352029,
100,raw,rank2,N50001-99999,33,0.33,0.34,0.335,1973296,,26610,0.5134597141026992,0.1137782633208961,
100,raw,rank2,N50001-99999,34,0.34,0.35,0.345,1969331,,26610,0.5270728993754732,0.11479764095133552,
100,raw,rank2,N50001-99999,35,0.35,0.36,0.355,1961714,,26610,1.0506944437364467,0.11608470385776751,
100,raw,rank2,N50001-99999,36,0.36,0.37,0.365,1952955,,26610,0.8950677306952797,0.11843983832948723,
100,raw,rank2,N50001-99999,37,0.37,0.38,0.375,1952389,,26610,0.3477923712948598,0.12102609885704309,
100,raw,rank2,N50001-99999,38,0.38,0.39,0.385,1946686,,26610,0.19084690597250917,0.12076376088212858,
100,raw,rank2,N50001-99999,39,0.39,0.4,0.395,1940336,,26610,0.19232854515918893,0.12607694557794372,
100,raw,rank2,N50001-99999,40,0.4,0.41,0.405,1931926,,26610,0.05420497472470478,0.12798482405443268,
100,raw,rank2,N50001-99999,41,0.41,0.42,0.415,1926557,,26610,1.8296489540667626,0.1304320010404304,
100,raw,rank2,N50001-99999,42,0.42,0.43,0.425,1932756,,26610,0.46518805270815355,0.12969056167208742,
100,raw,rank2,N50001-99999,43,0.43,0.44,0.435,1927490,,26610,-0.6467359104327389,0.1316657180613263,
100,raw,rank2,N50001-99999,44,0.44,0.45,0.445,1918889,,26610,-0.5795457684107835,0.1324557212817301,
100,raw,rank2,N50001-99999,45,0.45,0.46,0.455,1913769,,26610,0.5446085708358741,0.1334111219755089,
100,raw,rank2,N50001-99999,46,0.46,0.47,0.465,1904196,,26610,1.4798371596201232,0.13505117096329028,
100,raw,rank2,N50001-99999,47,0.47,0.48,0.475,1896891,,26610,2.749509592274938,0.13742713922413666,
100,raw,rank2,N50001-99999,48,0.48,0.49,0.485,1891941,,26610,2.776703396141846,0.14016286670275122,
100,raw,rank2,N50001-99999,49,0.49,0.5,0.495,1894062,,26610,3.0575456347257903,0.1446728834747814,
100,raw,rank2,N50001-99999,50,0.5,0.51,0.505,1891335,,26610,4.221678338316586,0.1461224444387064,
100,raw,rank2,N50001-99999,51,0.51,0.52,0.515,1888732,,26610,2.5492981534701586,0.1440735557845752,
100,raw,rank2,N50001-99999,52,0.52,0.53,0.525,1887919,,26610,2.282816688639714,0.14484255823618605,
100,raw,rank2,N50001-99999,53,0.53,0.54,0.535,1882490,,26610,0.35902820200904123,0.14768744562080705,
100,raw,rank2,N50001-99999,54,0.54,0.55,0.545,1878717,,26610,-0.00458557622036741,0.14667695927306074,
100,raw,rank2,N50001-99999,55,0.55,0.56,0.555,1876558,,26610,-0.664196363768133,0.14914925239021723,
100,raw,rank2,N50001-99999,56,0.56,0.57,0.565,1877009,,26610,-0.4399984230230116,0.15184329452272452,
100,raw,rank2,N50001-99999,57,0.57,0.58,0.575,1876364,,26610,-1.730684451417742,0.15334417947937456,
100,raw,rank2,N50001-99999,58,0.58,0.59,0.585,1876286,,26610,-0.7357897463393107,0.15319814155596498,
100,raw,rank2,N50001-99999,59,0.59,0.6,0.595,1877883,,26610,-1.5940625693933008,0.1558652738565558,
100,raw,rank2,N50001-99999,60,0.6,0.61,0.605,1872873,,26610,-3.535759231939379,0.15663365617930392,
100,raw,rank2,N50001-99999,61,0.61,0.62,0.615,1866306,,26610,-1.8109591889004268,0.1566079008859254,
100,raw,rank2,N50001-99999,62,0.62,0.63,0.625,1860113,,26610,-1.3821665672999437,0.16121341817476728,
100,raw,rank2,N50001-99999,63,0.63,0.64,0.635,1857903,,26610,-1.3972672416159508,0.16118703319479874,
100,raw,rank2,N50001-99999,64,0.64,0.65,0.645,1851643,,26610,-2.3553228133068846,0.1632016708953331,
100,raw,rank2,N50001-99999,65,0.65,0.66,0.655,1847337,,26610,-1.0369840478483352,0.16450952434058455,
100,raw,rank2,N50001-99999,66,0.66,0.67,0.665,1842698,,26610,1.317219099385792,0.16547536540314967,
100,raw,rank2,N50001-99999,67,0.67,0.68,0.675,1842945,,26610,0.433060129303913,0.16735714819857062,
100,raw,rank2,N50001-99999,68,0.68,0.69,0.685,1839645,,26610,-1.7040075666772665,0.16832354428002413,
100,raw,rank2,N50001-99999,69,0.69,0.7,0.695,1832016,,26610,-1.595719688037659,0.1700139134084459,
100,raw,rank2,N50001-99999,70,0.7,0.71,0.705,1828714,,26610,-3.398271134797459,0.17053355253964497,
100,raw,rank2,N50001-99999,71,0.71,0.72,0.715,1831816,,26610,-2.456183918035436,0.1722495482838012,
100,raw,rank2,N50001-99999,72,0.72,0.73,0.725,1832742,,26610,-3.5369528280576317,0.17401770567943875,
100,raw,rank2,N50001-99999,73,0.73,0.74,0.735,1829216,,26610,-4.829400136451901,0.1755086034881285,
100,raw,rank2,N50001-99999,74,0.74,0.75,0.745,1825341,,26610,-6.62450413374816,0.1765886242213337,
100,raw,rank2,N50001-99999,75,0.75,0.76,0.755,1824421,,26610,-7.210291922752479,0.17765289325347428,
100,raw,rank2,N50001-99999,76,0.76,0.77,0.765,1821736,,26610,-5.335090265548905,0.1792542451897295,
100,raw,rank2,N50001-99999,77,0.77,0.78,0.775,1821747,,26610,-3.8041561204711742,0.1784896953155922,
100,raw,rank2,N50001-99999,78,0.78,0.79,0.785,1820068,,26610,-1.8541873160783005,0.18017047450997112,
100,raw,rank2,N50001-99999,79,0.79,0.8,0.795,1814474,,26610,-0.3463957047607185,0.18406914118136916,
100,raw,rank2,N50001-99999,80,0.8,0.81,0.805,1815961,,26610,-0.09007131761089583,0.18088563515076395,
100,raw,rank2,N50001-99999,81,0.81,0.82,0.815,1815968,,26610,-1.8577133517771238,0.1833337113634245,
100,raw,rank2,N50001-99999,82,0.82,0.83,0.825,1817340,,26610,-4.657787205476136,0.18641908336817162,
100,raw,rank2,N50001-99999,83,0.83,0.84,0.835,1812955,,26610,-6.696302445455072,0.18846760792364226,
100,raw,rank2,N50001-99999,84,0.84,0.85,0.845,1806538,,26610,-4.849552569611046,0.18844252049812982,
100,raw,rank2,N50001-99999,85,0.85,0.86,0.855,1801994,,26610,-3.88415999165369,0.1886543662137773,
100,raw,rank2,N50001-99999,86,0.86,0.87,0.865,1800369,,26610,-1.8744718443830126,0.19236370408187836,
100,raw,rank2,N50001-99999,87,0.87,0.88,0.875,1800149,,26610,-3.3300782324129834,0.192406345993895,
100,raw,rank2,N50001-99999,88,0.88,0.89,0.885,1795133,,26610,-6.632441718803008,0.19483430692068154,
100,raw,rank2,N50001-99999,89,0.89,0.9,0.895,1794148,,26610,-7.822522445194042,0.19535454840664876,
100,raw,rank2,N50001-99999,90,0.9,0.91,0.905,1795288,,26610,-8.169331605848198,0.19764232102258258,
100,raw,rank2,N50001-99999,91,0.91,0.92,0.915,1792517,,26610,-5.247860410807819,0.1948051994803059,
100,raw,rank2,N50001-99999,92,0.92,0.93,0.925,1794577,,26610,-5.593269054490278,0.19750918573876614,
100,raw,rank2,N50001-99999,93,0.93,0.94,0.935,1793700,,26610,-7.497088699336567,0.1999337998059838,
100,raw,rank2,N50001-99999,94,0.94,0.95,0.945,1794175,,26610,-7.127357141861858,0.20257379008625415,
100,raw,rank2,N50001-99999,95,0.95,0.96,0.955,1794877,,26610,-9.040321425925008,0.20165155423193654,
100,raw,rank2,N50001-99999,96,0.96,0.97,0.965,1791811,,26610,-7.081411488153606,0.2060692917727289,
100,raw,rank2,N50001-99999,97,0.97,0.98,0.975,1789945,,26610,-8.24042749916897,0.20743466791696366,
100,raw,rank2,N50001-99999,98,0.98,0.99,0.985,1784512,,26610,-6.869224751640784,0.20800810698985997,
100,raw,rank2,N50001-99999,99,0.99,1.0,0.995,1783437,,26610,-7.1169107739718305,0.21338331950401723,
100,norm,rank2,N50001-99999,0,0.0,0.01,0.005,3435522,,26610,-0.16576942369666164,0.0003038574750160153,
100,norm,rank2,N50001-99999,1,0.01,0.02,0.015,2811974,,26610,-0.04027351074782499,0.000525191934383292,
100,norm,rank2,N50001-99999,2,0.02,0.03,0.025,2621611,,26610,-0.025270466633088844,0.0005698894152109917,
100,norm,rank2,N50001-99999,3,0.03,0.04,0.035,2502967,,26610,-0.011863640358133365,0.000593195267121553,
100,norm,rank2,N50001-99999,4,0.04,0.05,0.045,2440491,,26610,-0.011039710559152698,0.0006176381492612981,
100,norm,rank2,N50001-99999,5,0.05,0.06,0.055,2377605,,26610,0.0002696437107389929,0.000618363806855054,
100,norm,rank2,N50001-99999,6,0.06,0.07,0.065,2346845,,26610,-0.01649906984617446,0.0006322020921720728,
100,norm,rank2,N50001-99999,7,0.07,0.08,0.075,2297562,,26610,-0.021525635464097182,0.0006462923658238254,
100,norm,rank2,N50001-99999,8,0.08,0.09,0.085,2255500,,26610,-0.005503433516201155,0.0006454305140996529,
100,norm,rank2,N50001-99999,9,0.09,0.1,0.095,2252965,,26610,-0.02888448875210646,0.0006500195213540525,
100,norm,rank2,N50001-99999,10,0.1,0.11,0.105,2231189,,26610,-0.026193662044173744,0.0006581023455249336,
100,norm,rank2,N50001-99999,11,0.11,0.12,0.115,2181489,,26610,-0.026487024927775993,0.0006673379485898807,
100,norm,rank2,N50001-99999,12,0.12,0.13,0.125,2169041,,26610,-0.023707179291857252,0.0006645778904960395,
100,norm,rank2,N50001-99999,13,0.13,0.14,0.135,2164444,,26610,-0.030805936008917217,0.0006702880106965717,
100,norm,rank2,N50001-99999,14,0.14,0.15,0.145,2134437,,26610,-0.023755303460304827,0.0006730542399239764,
100,norm,rank2,N50001-99999,15,0.15,0.16,0.155,2134711,,26610,-0.02636660143608427,0.0006606259661123127,
100,norm,rank2,N50001-99999,16,0.16,0.17,0.165,2123478,,26610,-0.04529417536103543,0.000678563448460562,
100,norm,rank2,N50001-99999,17,0.17,0.18,0.175,2103120,,26610,-0.02812387248151208,0.0006752569761647698,
100,norm,rank2,N50001-99999,18,0.18,0.19,0.185,2093755,,26610,-0.02422897132875526,0.0006848206754494214,
100,norm,rank2,N50001-99999,19,0.19,0.2,0.195,2059888,,26610,-0.02595971792341239,0.0006916293369232928,
100,norm,rank2,N50001-99999,20,0.2,0.21,0.205,2058184,,26610,-0.02318814705534466,0.0006933653576471413,
100,norm,rank2,N50001-99999,21,0.21,0.22,0.215,2053008,,26610,-0.03288224063228392,0.0006854223845927485,
100,norm,rank2,N50001-99999,22,0.22,0.23,0.225,2054550,,26610,-0.04151485222571163,0.0006768759691798437,
100,norm,rank2,N50001-99999,23,0.23,0.24,0.235,2051126,,26610,-0.03541626599316739,0.0006933217315227693,
100,norm,rank2,N50001-99999,24,0.24,0.25,0.245,2045434,,26610,-0.04945479725344855,0.0006905038192267767,
100,norm,rank2,N50001-99999,25,0.25,0.26,0.255,2020801,,26610,-0.03353934172274731,0.000691804421053046,
100,norm,rank2,N50001-99999,26,0.26,0.27,0.265,2012077,,26610,-0.027609367481390323,0.0006926337753813088,
100,norm,rank2,N50001-99999,27,0.27,0.28,0.275,2006042,,26610,-0.0067780004663129155,0.0006915264340584506,
100,norm,rank2,N50001-99999,28,0.28,0.29,0.285,2001475,,26610,-0.0054585724116113414,0.0006948082841997415,
100,norm,rank2,N50001-99999,29,0.29,0.3,0.295,1997072,,26610,-0.007575652109993579,0.0007053279512091175,
100,norm,rank2,N50001-99999,30,0.3,0.31,0.305,1980189,,26610,-0.000122163873871482,0.0007012831312581514,
100,norm,rank2,N50001-99999,31,0.31,0.32,0.315,1969313,,26610,0.005446945938590967,0.000707586220714253,
100,norm,rank2,N50001-99999,32,0.32,0.33,0.325,1965539,,26610,0.0068416536612254265,0.0007142170698992373,
100,norm,rank2,N50001-99999,33,0.33,0.34,0.335,1973296,,26610,0.0032363559067683264,0.0007045494920584973,
100,norm,rank2,N50001-99999,34,0.34,0.35,0.345,1969331,,26610,0.0032425636564582558,0.0006994509223988572,
100,norm,rank2,N50001-99999,35,0.35,0.36,0.355,1961714,,26610,0.006392027338557996,0.0006977160426079502,
100,norm,rank2,N50001-99999,36,0.36,0.37,0.365,1952955,,26610,0.005453260769826606,0.0007028385637478601,
100,norm,rank2,N50001-99999,37,0.37,0.38,0.375,1952389,,26610,0.002200265366700477,0.0007078771149887444,
100,norm,rank2,N50001-99999,38,0.38,0.39,0.385,1946686,,26610,0.0011443319147967006,0.0006982939978981736,
100,norm,rank2,N50001-99999,39,0.39,0.4,0.395,1940336,,26610,0.0010717563279941914,0.000719034179207519,
100,norm,rank2,N50001-99999,40,0.4,0.41,0.405,1931926,,26610,0.0003976005353530674,0.0007226536250406112,
100,norm,rank2,N50001-99999,41,0.41,0.42,0.415,1926557,,26610,0.010344575395790602,0.0007251147633390689,
100,norm,rank2,N50001-99999,42,0.42,0.43,0.425,1932756,,26610,0.0025496870627451703,0.0007121175632703101,
100,norm,rank2,N50001-99999,43,0.43,0.44,0.435,1927490,,26610,-0.0036716360204404708,0.0007135595619194239,
100,norm,rank2,N50001-99999,44,0.44,0.45,0.445,1918889,,26610,-0.0029665238740903357,0.0007107898080717529,
100,norm,rank2,N50001-99999,45,0.45,0.46,0.455,1913769,,26610,0.002877602187346744,0.000708974669909258,
100,norm,rank2,N50001-99999,46,0.46,0.47,0.465,1904196,,26610,0.007862181256263846,0.0007100872776010796,
100,norm,rank2,N50001-99999,47,0.47,0.48,0.475,1896891,,26610,0.014296368532902127,0.0007143557286044595,
100,norm,rank2,N50001-99999,48,0.48,0.49,0.485,1891941,,26610,0.01441725890181598,0.0007214142649325532,
100,norm,rank2,N50001-99999,49,0.49,0.5,0.495,1894062,,26610,0.015951085269472098,0.0007371433208853603,
100,norm,rank2,N50001-99999,50,0.5,0.51,0.505,1891335,,26610,0.021623807916709974,0.0007365920435041221,
100,norm,rank2,N50001-99999,51,0.51,0.52,0.515,1888732,,26610,0.012942188619122396,0.0007189671319917031,
100,norm,rank2,N50001-99999,52,0.52,0.53,0.525,1887919,,26610,0.01163527661079403,0.0007163990647088303,
100,norm,rank2,N50001-99999,53,0.53,0.54,0.535,1882490,,26610,0.001745396650170926,0.0007223288970619561,
100,norm,rank2,N50001-99999,54,0.54,0.55,0.545,1878717,,26610,1.3109913750132918e-06,0.0007120307507228725,
100,norm,rank2,N50001-99999,55,0.55,0.56,0.555,1876558,,26610,-0.003216821052979641,0.0007175907951724264,
100,norm,rank2,N50001-99999,56,0.56,0.57,0.565,1877009,,26610,-0.0022213433964910685,0.0007245171420450422,
100,norm,rank2,N50001-99999,57,0.57,0.58,0.575,1876364,,26610,-0.008229950435973788,0.0007246110306564768,
100,norm,rank2,N50001-99999,58,0.58,0.59,0.585,1876286,,26610,-0.003598170029651711,0.0007175316712640506,
100,norm,rank2,N50001-99999,59,0.59,0.6,0.595,1877883,,26610,-0.007472072722397273,0.0007229183313347847,
100,norm,rank2,N50001-99999,60,0.6,0.61,0.605,1872873,,26610,-0.016616779799843058,0.0007207637011104998,
100,norm,rank2,N50001-99999,61,0.61,0.62,0.615,1866306,,26610,-0.008449213822774608,0.0007158522846801231,
100,norm,rank2,N50001-99999,62,0.62,0.63,0.625,1860113,,26610,-0.006271417584361768,0.0007302200663219116,
100,norm,rank2,N50001-99999,63,0.63,0.64,0.635,1857903,,26610,-0.006364808581349711,0.0007250528281615075,
100,norm,rank2,N50001-99999,64,0.64,0.65,0.645,1851643,,26610,-0.010722865300665923,0.0007284664382186704,
100,norm,rank2,N50001-99999,65,0.65,0.66,0.655,1847337,,26610,-0.004573265485558803,0.0007281453305216137,
100,norm,rank2,N50001-99999,66,0.66,0.67,0.665,1842698,,26610,0.005801021149570299,0.0007270586362534125,
100,norm,rank2,N50001-99999,67,0.67,0.68,0.675,1842945,,26610,0.0019837318388158526,0.0007288663737147031,
100,norm,rank2,N50001-99999,68,0.68,0.69,0.685,1839645,,26610,-0.007437195462447428,0.0007281924406251659,
100,norm,rank2,N50001-99999,69,0.69,0.7,0.695,1832016,,26610,-0.0069417957024146704,0.0007297455122918212,
100,norm,rank2,N50001-99999,70,0.7,0.71,0.705,1828714,,26610,-0.014674089749971852,0.0007292655281052691,
100,norm,rank2,N50001-99999,71,0.71,0.72,0.715,1831816,,26610,-0.0104889340156423,0.0007298784675220934,
100,norm,rank2,N50001-99999,72,0.72,0.73,0.725,1832742,,26610,-0.015083713896779585,0.0007319108742029794,
100,norm,rank2,N50001-99999,73,0.73,0.74,0.735,1829216,,26610,-0.0204128776878227,0.0007328321619390781,
100,norm,rank2,N50001-99999,74,0.74,0.75,0.745,1825341,,26610,-0.02793109315050846,0.0007334760491318486,
100,norm,rank2,N50001-99999,75,0.75,0.76,0.755,1824421,,26610,-0.030310657493730138,0.0007334659655282385,
100,norm,rank2,N50001-99999,76,0.76,0.77,0.765,1821736,,26610,-0.02217151316623234,0.0007333277825762675,
100,norm,rank2,N50001-99999,77,0.77,0.78,0.775,1821747,,26610,-0.01569863088604011,0.0007277644381818891,
100,norm,rank2,N50001-99999,78,0.78,0.79,0.785,1820068,,26610,-0.007626733862157615,0.0007292952674608985,
100,norm,rank2,N50001-99999,79,0.79,0.8,0.795,1814474,,26610,-0.0012710715811759337,0.0007392423513093637,
100,norm,rank2,N50001-99999,80,0.8,0.81,0.805,1815961,,26610,-0.00022667001843750328,0.0007224968439939197,
100,norm,rank2,N50001-99999,81,0.81,0.82,0.815,1815968,,26610,-0.007473063879790776,0.00072793751697634,
100,norm,rank2,N50001-99999,82,0.82,0.83,0.825,1817340,,26610,-0.01857107009895357,0.000735053589389364,
100,norm,rank2,N50001-99999,83,0.83,0.84,0.835,1812955,,26610,-0.026546228077525037,0.0007383733016476322,
100,norm,rank2,N50001-99999,84,0.84,0.85,0.845,1806538,,26610,-0.019158086052829357,0.0007341894572386996,
100,norm,rank2,N50001-99999,85,0.85,0.86,0.855,1801994,,26610,-0.015186799193595784,0.0007300363662760514,
100,norm,rank2,N50001-99999,86,0.86,0.87,0.865,1800369,,26610,-0.007273175855975586,0.0007398554630984872,
100,norm,rank2,N50001-99999,87,0.87,0.88,0.875,1800149,,26610,-0.012793122859600081,0.0007364749266423641,
100,norm,rank2,N50001-99999,88,0.88,0.89,0.885,1795133,,26610,-0.0257198608337901,0.0007427284118216202,
100,norm,rank2,N50001-99999,89,0.89,0.9,0.895,1794148,,26610,-0.030109987695952523,0.0007406925057034115,
100,norm,rank2,N50001-99999,90,0.9,0.91,0.905,1795288,,26610,-0.031160392644455498,0.0007436247590976042,
100,norm,rank2,N50001-99999,91,0.91,0.92,0.915,1792517,,26610,-0.019953170758714348,0.0007303847006919327,
100,norm,rank2,N50001-99999,92,0.92,0.93,0.925,1794577,,26610,-0.021280797192310526,0.0007357163793045918,
100,norm,rank2,N50001-99999,93,0.93,0.94,0.935,1793700,,26610,-0.02818709806284733,0.0007408531826833949,
100,norm,rank2,N50001-99999,94,0.94,0.95,0.945,1794175,,26610,-0.02666506727691717,0.0007469022649960192,
100,norm,rank2,N50001-99999,95,0.95,0.96,0.955,1794877,,26610,-0.033681860063959096,0.00074016285779205,
100,norm,rank2,N50001-99999,96,0.96,0.97,0.965,1791811,,26610,-0.02621768877417281,0.000751472675578222,
100,norm,rank2,N50001-99999,97,0.97,0.98,0.975,1789945,,26610,-0.030345646246355554,0.0007523496795095668,
100,norm,rank2,N50001-99999,98,0.98,0.99,0.985,1784512,,26610,-0.02525236892478122,0.0007500506028918441,
100,norm,rank2,N50001-99999,99,0.99,1.0,0.995,1783437,,26610,-0.0259571284049628,0.0007667062913194703,
100,stored,rank2,N50001-99999,0,0.0,0.01,0.005,3435522,,26610,-2.097791756029185,,
100,stored,rank2,N50001-99999,1,0.01,0.02,0.015,2811974,,26610,-1.3075843080928164,,
100,stored,rank2,N50001-99999,2,0.02,0.03,0.025,2621611,,26610,-1.1085111169577933,,
100,stored,rank2,N50001-99999,3,0.03,0.04,0.035,2502967,,26610,-0.6097611438700676,,
100,stored,rank2,N50001-99999,4,0.04,0.05,0.045,2440491,,26610,-0.6262351443662996,,
100,stored,rank2,N50001-99999,5,0.05,0.06,0.055,2377605,,26610,0.017448170845814286,,
100,stored,rank2,N50001-99999,6,0.06,0.07,0.065,2346845,,26610,-1.1526987398765567,,
100,stored,rank2,N50001-99999,7,0.07,0.08,0.075,2297562,,26610,-1.6178436671758516,,
100,stored,rank2,N50001-99999,8,0.08,0.09,0.085,2255500,,26610,-0.46325377747709484,,
100,stored,rank2,N50001-99999,9,0.09,0.1,0.095,2252965,,26610,-2.4532797234297026,,
100,stored,rank2,N50001-99999,10,0.1,0.11,0.105,2231189,,26610,-2.315120771929227,,
100,stored,rank2,N50001-99999,11,0.11,0.12,0.115,2181489,,26610,-2.4591497118906585,,
100,stored,rank2,N50001-99999,12,0.12,0.13,0.125,2169041,,26610,-2.306637886800525,,
100,stored,rank2,N50001-99999,13,0.13,0.14,0.135,2164444,,26610,-3.123019583782255,,
100,stored,rank2,N50001-99999,14,0.14,0.15,0.145,2134437,,26610,-2.4930098219953667,,
100,stored,rank2,N50001-99999,15,0.15,0.16,0.155,2134711,,26610,-2.8631013753149723,,
100,stored,rank2,N50001-99999,16,0.16,0.17,0.165,2123478,,26610,-5.066326172696169,,
100,stored,rank2,N50001-99999,17,0.17,0.18,0.175,2103120,,26610,-3.2375009509680854,,
100,stored,rank2,N50001-99999,18,0.18,0.19,0.185,2093755,,26610,-2.8776236952269967,,
100,stored,rank2,N50001-99999,19,0.19,0.2,0.195,2059888,,26610,-3.1580533980582524,,
100,stored,rank2,N50001-99999,20,0.2,0.21,0.205,2058184,,26610,-2.909492057075558,,
100,stored,rank2,N50001-99999,21,0.21,0.22,0.215,2053008,,26610,-4.193094717604607,,
100,stored,rank2,N50001-99999,22,0.22,0.23,0.225,2054550,,26610,-5.420707697549342,,
100,stored,rank2,N50001-99999,23,0.23,0.24,0.235,2051126,,26610,-4.72388288189024,,
100,stored,rank2,N50001-99999,24,0.24,0.25,0.245,2045434,,26610,-6.729313655705391,,
100,stored,rank2,N50001-99999,25,0.25,0.26,0.255,2020801,,26610,-4.649362802175969,,
100,stored,rank2,N50001-99999,26,0.26,0.27,0.265,2012077,,26610,-3.912530683467879,,
100,stored,rank2,N50001-99999,27,0.27,0.28,0.275,2006042,,26610,-0.978366853734867,,
100,stored,rank2,N50001-99999,28,0.28,0.29,0.285,2001475,,26610,-0.8153946464482444,,
100,stored,rank2,N50001-99999,29,0.29,0.3,0.295,1997072,,26610,-1.143421969763734,,
100,stored,rank2,N50001-99999,30,0.3,0.31,0.305,1980189,,26610,-0.029653735072763258,,
100,stored,rank2,N50001-99999,31,0.31,0.32,0.315,1969313,,26610,0.8476382372939193,,
100,stored,rank2,N50001-99999,32,0.32,0.33,0.325,1965539,,26610,1.082307702874377,,
100,stored,rank2,N50001-99999,33,0.33,0.34,0.335,1973296,,26610,0.513390780543617,,
100,stored,rank2,N50001-99999,34,0.34,0.35,0.345,1969331,,26610,0.5270728993754732,,
100,stored,rank2,N50001-99999,35,0.35,0.36,0.355,1961714,,26610,1.0506944437364467,,
100,stored,rank2,N50001-99999,36,0.36,0.37,0.365,1952955,,26610,0.8950677306952797,,
100,stored,rank2,N50001-99999,37,0.37,0.38,0.375,1952389,,26610,0.3477923712948598,,
100,stored,rank2,N50001-99999,38,0.38,0.39,0.385,1946686,,26610,0.19084690597250917,,
100,stored,rank2,N50001-99999,39,0.39,0.4,0.395,1940336,,26610,0.19232854515918893,,
100,stored,rank2,N50001-99999,40,0.4,0.41,0.405,1931926,,26610,0.05420497472470478,,
100,stored,rank2,N50001-99999,41,0.41,0.42,0.415,1926557,,26610,1.8296489540667626,,
100,stored,rank2,N50001-99999,42,0.42,0.43,0.425,1932756,,26610,0.46518805270815355,,
100,stored,rank2,N50001-99999,43,0.43,0.44,0.435,1927490,,26610,-0.6467359104327389,,
100,stored,rank2,N50001-99999,44,0.44,0.45,0.445,1918889,,26610,-0.5795457684107835,,
100,stored,rank2,N50001-99999,45,0.45,0.46,0.455,1913769,,26610,0.5446085708358741,,
100,stored,rank2,N50001-99999,46,0.46,0.47,0.465,1904196,,26610,1.4798371596201232,,
100,stored,rank2,N50001-99999,47,0.47,0.48,0.475,1896891,,26610,2.749509592274938,,
100,stored,rank2,N50001-99999,48,0.48,0.49,0.485,1891941,,26610,2.776703396141846,,
100,stored,rank2,N50001-99999,49,0.49,0.5,0.495,1894062,,26610,3.0569115175419332,,
100,stored,rank2,N50001-99999,50,0.5,0.51,0.505,1891335,,26610,4.221678338316586,,
100,stored,rank2,N50001-99999,51,0.51,0.52,0.515,1888732,,26610,2.5492981534701586,,
100,stored,rank2,N50001-99999,52,0.52,0.53,0.525,1887919,,26610,2.282816688639714,,
100,stored,rank2,N50001-99999,53,0.53,0.54,0.535,1882490,,26610,0.35902820200904123,,
100,stored,rank2,N50001-99999,54,0.54,0.55,0.545,1878717,,26610,-0.00458557622036741,,
100,stored,rank2,N50001-99999,55,0.55,0.56,0.555,1876558,,26610,-0.664196363768133,,
100,stored,rank2,N50001-99999,56,0.56,0.57,0.565,1877009,,26610,-0.4399984230230116,,
100,stored,rank2,N50001-99999,57,0.57,0.58,0.575,1876364,,26610,-1.730684451417742,,
100,stored,rank2,N50001-99999,58,0.58,0.59,0.585,1876286,,26610,-0.7357897463393107,,
100,stored,rank2,N50001-99999,59,0.59,0.6,0.595,1877883,,26610,-1.5940625693933008,,
100,stored,rank2,N50001-99999,60,0.6,0.61,0.605,1872873,,26610,-3.535759231939379,,
100,stored,rank2,N50001-99999,61,0.61,0.62,0.615,1866306,,26610,-1.8109591889004268,,
100,stored,rank2,N50001-99999,62,0.62,0.63,0.625,1860113,,26610,-1.3821665672999437,,
100,stored,rank2,N50001-99999,63,0.63,0.64,0.635,1857903,,26610,-1.3972672416159508,,
100,stored,rank2,N50001-99999,64,0.64,0.65,0.645,1851643,,26610,-2.3553228133068846,,
100,stored,rank2,N50001-99999,65,0.65,0.66,0.655,1847337,,26610,-1.0369840478483352,,
100,stored,rank2,N50001-99999,66,0.66,0.67,0.665,1842698,,26610,1.317219099385792,,
100,stored,rank2,N50001-99999,67,0.67,0.68,0.675,1842945,,26610,0.433060129303913,,
100,stored,rank2,N50001-99999,68,0.68,0.69,0.685,1839645,,26610,-1.7040075666772665,,
100,stored,rank2,N50001-99999,69,0.69,0.7,0.695,1832016,,26610,-1.595719688037659,,
100,stored,rank2,N50001-99999,70,0.7,0.71,0.705,1828714,,26610,-3.398271134797459,,
100,stored,rank2,N50001-99999,71,0.71,0.72,0.715,1831816,,26610,-2.456183918035436,,
100,stored,rank2,N50001-99999,72,0.72,0.73,0.725,1832742,,26610,-3.5369528280576317,,
100,stored,rank2,N50001-99999,73,0.73,0.74,0.735,1829216,,26610,-4.829400136451901,,
100,stored,rank2,N50001-99999,74,0.74,0.75,0.745,1825341,,26610,-6.62450413374816,,
100,stored,rank2,N50001-99999,75,0.75,0.76,0.755,1824421,,26610,-7.210291922752479,,
100,stored,rank2,N50001-99999,76,0.76,0.77,0.765,1821736,,26610,-5.335090265548905,,
100,stored,rank2,N50001-99999,77,0.77,0.78,0.775,1821747,,26610,-3.8041561204711742,,
100,stored,rank2,N50001-99999,78,0.78,0.79,0.785,1820068,,26610,-1.8541873160783005,,
100,stored,rank2,N50001-99999,79,0.79,0.8,0.795,1814474,,26610,-0.3463957047607185,,
100,stored,rank2,N50001-99999,80,0.8,0.81,0.805,1815961,,26610,-0.09007131761089583,,
100,stored,rank2,N50001-99999,81,0.81,0.82,0.815,1815968,,26610,-1.8577133517771238,,
100,stored,rank2,N50001-99999,82,0.82,0.83,0.825,1817340,,26610,-4.657787205476136,,
100,stored,rank2,N50001-99999,83,0.83,0.84,0.835,1812955,,26610,-6.696302445455072,,
100,stored,rank2,N50001-99999,84,0.84,0.85,0.845,1806538,,26610,-4.849552569611046,,
100,stored,rank2,N50001-99999,85,0.85,0.86,0.855,1801994,,26610,-3.88415999165369,,
100,stored,rank2,N50001-99999,86,0.86,0.87,0.865,1800369,,26610,-1.8744718443830126,,
100,stored,rank2,N50001-99999,87,0.87,0.88,0.875,1800149,,26610,-3.3300782324129834,,
100,stored,rank2,N50001-99999,88,0.88,0.89,0.885,1795133,,26610,-6.632441718803008,,
100,stored,rank2,N50001-99999,89,0.89,0.9,0.895,1794148,,26610,-7.822522445194042,,
100,stored,rank2,N50001-99999,90,0.9,0.91,0.905,1795288,,26610,-8.169331605848198,,
100,stored,rank2,N50001-99999,91,0.91,0.92,0.915,1792517,,26610,-5.247860410807819,,
100,stored,rank2,N50001-99999,92,0.92,0.93,0.925,1794577,,26610,-5.593269054490278,,
100,stored,rank2,N50001-99999,93,0.93,0.94,0.935,1793700,,26610,-7.497088699336567,,
100,stored,rank2,N50001-99999,94,0.94,0.95,0.945,1794175,,26610,-7.127357141861858,,
100,stored,rank2,N50001-99999,95,0.95,0.96,0.955,1794877,,26610,-9.040321425925008,,
100,stored,rank2,N50001-99999,96,0.96,0.97,0.965,1791811,,26610,-7.081411488153606,,
100,stored,rank2,N50001-99999,97,0.97,0.98,0.975,1789945,,26610,-8.24042749916897,,
100,stored,rank2,N50001-99999,98,0.98,0.99,0.985,1784512,,26610,-6.869224751640784,,
100,stored,rank2,N50001-99999,99,0.99,1.0,0.995,1783437,,26610,-7.116300949051089,,
100,raw,all_eps,all,0,0.0,0.01,0.005,39368539,1472946.0,436553,0.4410856597955032,0.0028316708127224285,
100,raw,all_eps,all,1,0.01,0.02,0.015,32247514,37137.0,436901,1.0575593827170677,0.0053127697615264246,
100,raw,all_eps,all,2,0.02,0.03,0.025,30035326,15899.0,436940,1.3990256340150928,0.007167418298653947,
100,raw,all_eps,all,3,0.03,0.04,0.035,28703709,10372.0,436913,1.5037232296355847,0.00872486598866808,
100,raw,all_eps,all,4,0.04,0.05,0.045,27895834,5528.0,436896,1.4344734055988433,0.010160270862407925,
100,raw,all_eps,all,5,0.05,0.06,0.055,27198510,5580.0,436891,1.3703968342383461,0.011195668114530754,
100,raw,all_eps,all,6,0.06,0.07,0.065,26725959,4316.0,436824,1.0919184976673801,0.012524543322028332,
100,raw,all_eps,all,7,0.07,0.08,0.075,26244239,2906.0,436829,0.7848406654123216,0.013652415194464359,
100,raw,all_eps,all,8,0.08,0.09,0.085,25804383,1392.0,436853,0.5705116840034501,0.014446723950085859,
100,raw,all_eps,all,9,0.09,0.1,0.095,25644471,4151.0,436815,0.1328526527219064,0.015440629569233453,
100,raw,all_eps,all,10,0.1,0.11,0.105,25370678,0.0,436772,-0.04764586898308354,0.01622550615842648,
100,raw,all_eps,all,11,0.11,0.12,0.115,24927551,1954.0,436691,-0.4776611228275092,0.017190026561784016,
100,raw,all_eps,all,12,0.12,0.13,0.125,24759296,1040.0,436709,-0.6976488749922454,0.01809009516326798,
100,raw,all_eps,all,13,0.13,0.14,0.135,24638006,0.0,436704,-1.1396005829367848,0.018793107752663886,
100,raw,all_eps,all,14,0.14,0.15,0.145,24344840,917.0,436675,-1.3001328412920357,0.019446849620122424,
100,raw,all_eps,all,15,0.15,0.16,0.155,24296567,0.0,436664,-1.462377915365574,0.02016269640042035,
100,raw,all_eps,all,16,0.16,0.17,0.165,24118109,6175.0,436550,-1.765744030761284,0.021121636219102798,
100,raw,all_eps,all,17,0.17,0.18,0.175,23922246,0.0,436615,-1.933870548777067,0.02165213940987518,
100,raw,all_eps,all,18,0.18,0.19,0.185,23831949,0.0,436625,-1.9961650220047047,0.022405605287628406,
100,raw,all_eps,all,19,0.19,0.2,0.195,23543586,1449.0,436599,-2.136183459902837,0.023321871273323053,
100,raw,all_eps,all,20,0.2,0.21,0.205,23479950,0.0,436576,-2.227497119883134,0.023935894955873897,
100,raw,all_eps,all,21,0.21,0.22,0.215,23390512,0.0,436565,-2.2283369427740616,0.024448827047557936,
100,raw,all_eps,all,22,0.22,0.23,0.225,23345409,0.0,436594,-2.317261993567986,0.024958999864248713,
100,raw,all_eps,all,23,0.23,0.24,0.235,23272087,0.0,436564,-2.185077041006249,0.025504639181279928,
100,raw,all_eps,all,24,0.24,0.25,0.245,23188972,896.0,436533,-2.229799665116677,0.026090408602095876,
100,raw,all_eps,all,25,0.25,0.26,0.255,22991301,0.0,436540,-1.484245802358031,0.026628243690926156,
100,raw,all_eps,all,26,0.26,0.27,0.265,22921918,0.0,436486,-0.9665743503663176,0.02734280479803356,
100,raw,all_eps,all,27,0.27,0.28,0.275,22821789,0.0,436509,-0.5423880222536455,0.02784064290876178,
100,raw,all_eps,all,28,0.28,0.29,0.285,22747687,0.0,436497,-0.20583125660204485,0.028553176454006388,
100,raw,all_eps,all,29,0.29,0.3,0.295,22682042,0.0,436509,0.1584987365775974,0.029112771830692937,
100,raw,all_eps,all,30,0.3,0.31,0.305,22533624,0.0,436469,0.4729463844785908,0.029584212860449974,
100,raw,all_eps,all,31,0.31,0.32,0.315,22469150,0.0,436488,1.0441904566928433,0.03018540629043852,
100,raw,all_eps,all,32,0.32,0.33,0.325,22392940,0.0,436452,1.2094407433771537,0.030644992101098452,
100,raw,all_eps,all,33,0.33,0.34,0.335,22418514,2543.0,436395,1.4096056946504125,0.03119526635357244,
100,raw,all_eps,all,34,0.34,0.35,0.345,22372176,0.0,436500,1.5939008346796486,0.03162065232120961,
100,raw,all_eps,all,35,0.35,0.36,0.355,22279616,0.0,436454,1.831804596632186,0.03203518872335923,
100,raw,all_eps,all,36,0.36,0.37,0.365,22206067,0.0,436463,1.9197114013931418,0.032563262604637114,
100,raw,all_eps,all,37,0.37,0.38,0.375,22186487,0.0,436462,2.1722825249441247,0.032932783002653225,
100,raw,all_eps,all,38,0.38,0.39,0.385,22074776,0.0,436516,2.361833207276939,0.03325948721873738,
100,raw,all_eps,all,39,0.39,0.4,0.395,22026191,0.0,436476,2.4257783835616427,0.033897261195731165,
100,raw,all_eps,all,40,0.4,0.41,0.405,21940535,0.0,436481,2.630748247478924,0.03448988396015664,
100,raw,all_eps,all,41,0.41,0.42,0.415,21895787,0.0,436502,2.9057692696773127,0.034972477821770126,
100,raw,all_eps,all,42,0.42,0.43,0.425,21931421,0.0,436416,2.775911100334082,0.03556755421411185,
100,raw,all_eps,all,43,0.43,0.44,0.435,21868462,0.0,436462,2.738507582289052,0.03604327760046662,
100,raw,all_eps,all,44,0.44,0.45,0.445,21811884,0.0,436397,2.8659357898657447,0.036495474455808204,
100,raw,all_eps,all,45,0.45,0.46,0.455,21732669,0.0,436485,3.072702851177644,0.03706185311200466,
100,raw,all_eps,all,46,0.46,0.47,0.465,21653244,0.0,436388,2.9117619050521943,0.03740443060289235,
100,raw,all_eps,all,47,0.47,0.48,0.475,21581227,0.0,436417,3.0767255726470046,0.037913882821110745,
100,raw,all_eps,all,48,0.48,0.49,0.485,21550335,0.0,436397,2.840183134044088,0.03825095623288077,
100,raw,all_eps,all,49,0.49,0.5,0.495,21536519,4361.0,436365,2.9746597395800127,0.03884504577212925,
100,raw,all_eps,all,50,0.5,0.51,0.505,21497679,0.0,436364,2.9840236706483525,0.03925190849295474,
100,raw,all_eps,all,51,0.51,0.52,0.515,21456007,0.0,436459,2.6981011890982325,0.039702589494301686,
100,raw,all_eps,all,52,0.52,0.53,0.525,21430615,0.0,436367,2.5474717361120995,0.0399928185787298,
100,raw,all_eps,all,53,0.53,0.54,0.535,21377292,0.0,436426,2.4438525702881355,0.04051077647662701,
100,raw,all_eps,all,54,0.54,0.55,0.545,21346233,0.0,436430,2.276027344028335,0.040857928886454294,
100,raw,all_eps,all,55,0.55,0.56,0.555,21294335,0.0,436404,2.103771261229806,0.04112150864565181,
100,raw,all_eps,all,56,0.56,0.57,0.565,21291509,0.0,436332,2.1308348318571504,0.04159793857487324,
100,raw,all_eps,all,57,0.57,0.58,0.575,21296438,0.0,436344,1.848413147776168,0.04186371493479392,
100,raw,all_eps,all,58,0.58,0.59,0.585,21285541,0.0,436338,1.7595424048653496,0.04195308383295862,
100,raw,all_eps,all,59,0.59,0.6,0.595,21265402,0.0,436313,1.534013887910513,0.04256057799500702,
100,raw,all_eps,all,60,0.6,0.61,0.605,21216555,0.0,436359,1.0309308933519132,0.04285303755160626,
100,raw,all_eps,all,61,0.61,0.62,0.615,21142407,0.0,436350,0.834445198221754,0.043253384875088584,
100,raw,all_eps,all,62,0.62,0.63,0.625,21094755,0.0,436297,1.1663806002961399,0.043839508047680414,
100,raw,all_eps,all,63,0.63,0.64,0.635,21062037,0.0,436335,0.5791899425492416,0.044183262376638874,
100,raw,all_eps,all,64,0.64,0.65,0.645,21002139,0.0,436301,0.5045336572622436,0.04479503606199762,
100,raw,all_eps,all,65,0.65,0.66,0.655,20976597,0.0,436341,0.3545699047371697,0.045027831225011306,
100,raw,all_eps,all,66,0.66,0.67,0.665,20934498,0.0,436319,0.1900726733452123,0.045516236249256936,
100,raw,all_eps,all,67,0.67,0.68,0.675,20931722,0.0,436297,-0.21617433099866318,0.0458476905029569,
100,raw,all_eps,all,68,0.68,0.69,0.685,20892747,0.0,436267,-0.6162341409676765,0.04610209744316488,
100,raw,all_eps,all,69,0.69,0.7,0.695,20827879,0.0,436277,-0.5302346436715903,0.04658456309852452,
100,raw,all_eps,all,70,0.7,0.71,0.705,20789528,0.0,436302,-1.1516174874196279,0.04676267646036402,
100,raw,all_eps,all,71,0.71,0.72,0.715,20794596,0.0,436299,-1.0108075194151405,0.047148536439166625,
100,raw,all_eps,all,72,0.72,0.73,0.725,20799885,0.0,436222,-1.305411592419862,0.04739533067877575,
100,raw,all_eps,all,73,0.73,0.74,0.735,20754722,0.0,436237,-1.6309797355994458,0.04789969636062014,
100,raw,all_eps,all,74,0.74,0.75,0.745,20723835,0.0,436257,-1.8333333574601418,0.04817277209009398,
100,raw,all_eps,all,75,0.75,0.76,0.755,20718392,0.0,436195,-2.096354726756787,0.0484724262342008,
100,raw,all_eps,all,76,0.76,0.77,0.765,20686444,0.0,436224,-2.33772590397847,0.04900998806086612,
100,raw,all_eps,all,77,0.77,0.78,0.775,20659139,0.0,436211,-2.2162381016943637,0.04901857154555792,
100,raw,all_eps,all,78,0.78,0.79,0.785,20643649,0.0,436225,-2.308454624470703,0.04961572758558036,
100,raw,all_eps,all,79,0.79,0.8,0.795,20596207,0.0,436257,-2.3103273821242913,0.05026357355433769,
100,raw,all_eps,all,80,0.8,0.81,0.805,20591281,0.0,436287,-2.2784634914165856,0.05037628375900915,
100,raw,all_eps,all,81,0.81,0.82,0.815,20582012,0.0,436297,-2.7781118774976905,0.05083317148153941,
100,raw,all_eps,all,82,0.82,0.83,0.825,20587999,0.0,436195,-3.109374981026568,0.05104154356634796,
100,raw,all_eps,all,83,0.83,0.84,0.835,20554208,0.0,436186,-3.3421240069186804,0.05138782288454848,
100,raw,all_eps,all,84,0.84,0.85,0.845,20504257,0.0,436208,-3.332037244753614,0.05147855798519835,
100,raw,all_eps,all,85,0.85,0.86,0.855,20475686,0.0,436217,-3.5140892471197303,0.05199596896033568,
100,raw,all_eps,all,86,0.86,0.87,0.865,20444438,0.0,436252,-3.235570965560413,0.0526611303795162,
100,raw,all_eps,all,87,0.87,0.88,0.875,20430184,0.0,436237,-3.3824370842670826,0.0530647519090656,
100,raw,all_eps,all,88,0.88,0.89,0.885,20382156,0.0,436218,-3.971293910222255,0.053227015750262036,
100,raw,all_eps,all,89,0.89,0.9,0.895,20367353,0.0,436220,-3.9281638119592666,0.0534609751337038,
100,raw,all_eps,all,90,0.9,0.91,0.905,20375836,0.0,436215,-3.8930891473606284,0.054083061333005195,
100,raw,all_eps,all,91,0.91,0.92,0.915,20338752,0.0,436236,-3.5220038574638206,0.05429979910153323,
100,raw,all_eps,all,92,0.92,0.93,0.925,20338550,0.0,436235,-3.447235717393816,0.054610582636550005,
100,raw,all_eps,all,93,0.93,0.94,0.935,20331070,0.0,436152,-3.88458334952366,0.055038694645855445,
100,raw,all_eps,all,94,0.94,0.95,0.945,20321502,0.0,436182,-3.9352163535943356,0.05540726530068213,
100,raw,all_eps,all,95,0.95,0.96,0.955,20323556,0.0,436197,-3.9104247799942096,0.05572202455190047,
100,raw,all_eps,all,96,0.96,0.97,0.965,20294124,0.0,436153,-3.807961703594597,0.056071966849737934,
100,raw,all_eps,all,97,0.97,0.98,0.975,20262081,0.0,436247,-3.993704842064347,0.05630610640417082,
100,raw,all_eps,all,98,0.98,0.99,0.985,20222833,0.0,436196,-3.345941837130337,0.05666607216479332,
100,raw,all_eps,all,99,0.99,1.0,0.995,20218835,1686.0,436193,-3.4554365273765772,0.05672075496964984,
100,norm,all_eps,all,0,0.0,0.01,0.005,39368539,1472946.0,436553,0.02648635389238655,0.00017320968215637624,
100,norm,all_eps,all,1,0.01,0.02,0.015,32247514,37137.0,436901,0.0372764674512292,0.0001706121191470514,
100,norm,all_eps,all,2,0.02,0.03,0.025,30035326,15899.0,436940,0.038211235881838675,0.0001778265071007092,
100,norm,all_eps,all,3,0.03,0.04,0.035,28703709,10372.0,436913,0.0345952777083675,0.00018286387282794367,
100,norm,all_eps,all,4,0.04,0.05,0.045,27895834,5528.0,436896,0.029071194134142067,0.00018745209863189362,
100,norm,all_eps,all,5,0.05,0.06,0.055,27198510,5580.0,436891,0.025080620309615102,0.00018673426865133642,
100,norm,all_eps,all,6,0.06,0.07,0.065,26725959,4316.0,436824,0.018445569073174167,0.0001920025147919329,
100,norm,all_eps,all,7,0.07,0.08,0.075,26244239,2906.0,436829,0.012354782676887858,0.00019480183204996978,
100,norm,all_eps,all,8,0.08,0.09,0.085,25804383,1392.0,436853,0.008585497215403533,0.00019370854098087764,
100,norm,all_eps,all,9,0.09,0.1,0.095,25644471,4151.0,436815,0.0018855692876021718,0.00019535686712305445,
100,norm,all_eps,all,10,0.1,0.11,0.105,25370678,0.0,436772,-0.0005575553071352433,0.00019554141147611078,
100,norm,all_eps,all,11,0.11,0.12,0.115,24927551,1954.0,436691,-0.005923600253623621,0.00019823200192195585,
100,norm,all_eps,all,12,0.12,0.13,0.125,24759296,1040.0,436709,-0.008307896492508921,0.0001997327813839273,
100,norm,all_eps,all,13,0.13,0.14,0.135,24638006,0.0,436704,-0.01319629816015796,0.0001995530109169543,
100,norm,all_eps,all,14,0.14,0.15,0.145,24344840,917.0,436675,-0.014407029518156474,0.00019963245734614494,
100,norm,all_eps,all,15,0.15,0.16,0.155,24296567,0.0,436664,-0.015785696802023415,0.0001997324094268123,
100,norm,all_eps,all,16,0.16,0.17,0.165,24118109,6175.0,436550,-0.018362548826791465,0.00020288108060864915,
100,norm,all_eps,all,17,0.17,0.18,0.175,23922246,0.0,436615,-0.01963585417486257,0.00020213260234815578,
100,norm,all_eps,all,18,0.18,0.19,0.185,23831949,0.0,436625,-0.019700255533823777,0.00020336749802322718,
100,norm,all_eps,all,19,0.19,0.2,0.195,23543586,1449.0,436599,-0.02061049282308735,0.00020655894654024437,
100,norm,all_eps,all,20,0.2,0.21,0.205,23479950,0.0,436576,-0.020787454527895915,0.00020633455079887083,
100,norm,all_eps,all,21,0.21,0.22,0.215,23390512,0.0,436565,-0.020401677093067446,0.00020593939052054107,
100,norm,all_eps,all,22,0.22,0.23,0.225,23345409,0.0,436594,-0.020768472756376444,0.00020531798346272464,
100,norm,all_eps,all,23,0.23,0.24,0.235,23272087,0.0,436564,-0.019137916350367806,0.00020511801269452974,
100,norm,all_eps,all,24,0.24,0.25,0.245,23188972,896.0,436533,-0.019160855414009994,0.0002055396956866513,
100,norm,all_eps,all,25,0.25,0.26,0.255,22991301,0.0,436540,-0.012470381210723015,0.00020569496071262724,
100,norm,all_eps,all,26,0.26,0.27,0.265,22921918,0.0,436486,-0.008001246022761992,0.00020725085187812254,
100,norm,all_eps,all,27,0.27,0.28,0.275,22821789,0.0,436509,-0.004365963153159757,0.00020724754706499452,
100,norm,all_eps,all,28,0.28,0.29,0.285,22747687,0.0,436497,-0.0014901681668479869,0.00020868261025723436,
100,norm,all_eps,all,29,0.29,0.3,0.295,22682042,0.0,436509,0.0013036306935890855,0.00020918078121986652,
100,norm,all_eps,all,30,0.3,0.31,0.305,22533624,0.0,436469,0.00376027677572491,0.00020918882264577378,
100,norm,all_eps,all,31,0.31,0.32,0.315,22469150,0.0,436488,0.008087309134975695,0.00020988432112687024,
100,norm,all_eps,all,32,0.32,0.33,0.325,22392940,0.0,436452,0.009053191554743082,0.00020990861116865515,
100,norm,all_eps,all,33,0.33,0.34,0.335,22418514,2543.0,436395,0.010430377028954083,0.00021001766261697526,
100,norm,all_eps,all,34,0.34,0.35,0.345,22372176,0.0,436500,0.01162064448914621,0.00020972565481227348,
100,norm,all_eps,all,35,0.35,0.36,0.355,22279616,0.0,436454,0.013109826548470878,0.00020977748550955047,
100,norm,all_eps,all,36,0.36,0.37,0.365,22206067,0.0,436463,0.013578141360138732,0.00021043570546129065,
100,norm,all_eps,all,37,0.37,0.38,0.375,22186487,0.0,436462,0.015179394748455964,0.00020960238540376934,
100,norm,all_eps,all,38,0.38,0.39,0.385,22074776,0.0,436516,0.01639055545897189,0.00020910493590204499,
100,norm,all_eps,all,39,0.39,0.4,0.395,22026191,0.0,436476,0.01650634101102744,0.0002104180636625695,
100,norm,all_eps,all,40,0.4,0.41,0.405,21940535,0.0,436481,0.01770192259096338,0.0002115722677640508,
100,norm,all_eps,all,41,0.41,0.42,0.415,21895787,0.0,436502,0.019264693015345023,0.00021198262568074256,
100,norm,all_eps,all,42,0.42,0.43,0.425,21931421,0.0,436416,0.018180638481389802,0.0002126202039982159,
100,norm,all_eps,all,43,0.43,0.44,0.435,21868462,0.0,436462,0.017737202422877723,0.0002130926476883666,
100,norm,all_eps,all,44,0.44,0.45,0.445,21811884,0.0,436397,0.018408719663671233,0.00021360626868988618,
100,norm,all_eps,all,45,0.45,0.46,0.455,21732669,0.0,436485,0.019453908649009144,0.00021441650356368542,
100,norm,all_eps,all,46,0.46,0.47,0.465,21653244,0.0,436388,0.018225064050135624,0.0002140626109182039,
100,norm,all_eps,all,47,0.47,0.48,0.475,21581227,0.0,436417,0.019087487618813598,0.0002147202487214465,
100,norm,all_eps,all,48,0.48,0.49,0.485,21550335,0.0,436397,0.017420744950238477,0.00021447626472064437,
100,norm,all_eps,all,49,0.49,0.5,0.495,21536519,4361.0,436365,0.018047853071205246,0.00021551856720569102,
100,norm,all_eps,all,50,0.5,0.51,0.505,21497679,0.0,436364,0.017853762594031063,0.00021555259484675604,
100,norm,all_eps,all,51,0.51,0.52,0.515,21456007,0.0,436459,0.01607153415745376,0.00021580795830832377,
100,norm,all_eps,all,52,0.52,0.53,0.525,21430615,0.0,436367,0.01511913870465117,0.00021527704110462596,
100,norm,all_eps,all,53,0.53,0.54,0.535,21377292,0.0,436426,0.014258001176866186,0.00021607122461789522,
100,norm,all_eps,all,54,0.54,0.55,0.545,21346233,0.0,436430,0.013129062163981223,0.00021589416286526197,
100,norm,all_eps,all,55,0.55,0.56,0.555,21294335,0.0,436404,0.01200991927182131,0.00021545140626337293,
100,norm,all_eps,all,56,0.56,0.57,0.565,21291509,0.0,436332,0.012180088995477843,0.00021566075555996649,
100,norm,all_eps,all,57,0.57,0.58,0.575,21296438,0.0,436344,0.010477121312709807,0.00021520729096579944,
100,norm,all_eps,all,58,0.58,0.59,0.585,21285541,0.0,436338,0.009794342738955573,0.00021382990723912417,
100,norm,all_eps,all,59,0.59,0.6,0.595,21265402,0.0,436313,0.008531516728978132,0.00021474937714460163,
100,norm,all_eps,all,60,0.6,0.61,0.605,21216555,0.0,436359,0.005694169671191515,0.00021466873039647515,
100,norm,all_eps,all,61,0.61,0.62,0.615,21142407,0.0,436350,0.004600038896478273,0.00021497784745539773,
100,norm,all_eps,all,62,0.62,0.63,0.625,21094755,0.0,436297,0.006352118456074551,0.00021610910422964027,
100,norm,all_eps,all,63,0.63,0.64,0.635,21062037,0.0,436335,0.0030496571470815925,0.000216240826085744,
100,norm,all_eps,all,64,0.64,0.65,0.645,21002139,0.0,436301,0.0027022107938990837,0.00021746054564092998,
100,norm,all_eps,all,65,0.65,0.66,0.655,20976597,0.0,436341,0.0018631784354464543,0.00021705260839967872,
100,norm,all_eps,all,66,0.66,0.67,0.665,20934498,0.0,436319,0.0011210445746144195,0.00021782143845489095,
100,norm,all_eps,all,67,0.67,0.68,0.675,20931722,0.0,436297,-0.0010401775709962036,0.0002175967939294096,
100,norm,all_eps,all,68,0.68,0.69,0.685,20892747,0.0,436267,-0.0030822291692029296,0.00021714900097212774,
100,norm,all_eps,all,69,0.69,0.7,0.695,20827879,0.0,436277,-0.0026757491727160978,0.00021781061766509605,
100,norm,all_eps,all,70,0.7,0.71,0.705,20789528,0.0,436302,-0.005786347800208615,0.00021750877823422963,
100,norm,all_eps,all,71,0.71,0.72,0.715,20794596,0.0,436299,-0.0049806080580202475,0.00021742872936169922,
100,norm,all_eps,all,72,0.72,0.73,0.725,20799885,0.0,436222,-0.006529416274674703,0.000216913840393755,
100,norm,all_eps,all,73,0.73,0.74,0.735,20754722,0.0,436237,-0.00812387910894595,0.00021770909197951462,
100,norm,all_eps,all,74,0.74,0.75,0.745,20723835,0.0,436257,-0.00908011900407515,0.0002175573131513453,
100,norm,all_eps,all,75,0.75,0.76,0.755,20718392,0.0,436195,-0.01030404450699104,0.00021756205319151435,
100,norm,all_eps,all,76,0.76,0.77,0.765,20686444,0.0,436224,-0.011364178839452817,0.00021836930299217984,
100,norm,all_eps,all,77,0.77,0.78,0.775,20659139,0.0,436211,-0.010662671023891127,0.00021711094849164472,
100,norm,all_eps,all,78,0.78,0.79,0.785,20643649,0.0,436225,-0.01104879627943708,0.00021839471342390777,
100,norm,all_eps,all,79,0.79,0.8,0.795,20596207,0.0,436257,-0.010907771422080671,0.00021977637840726261,
100,norm,all_eps,all,80,0.8,0.81,0.805,20591281,0.0,436287,-0.010734375702707665,0.00021899530004790724,
100,norm,all_eps,all,81,0.81,0.82,0.815,20582012,0.0,436297,-0.013019158975148434,0.00021939957905477687,
100,norm,all_eps,all,82,0.82,0.83,0.825,20587999,0.0,436195,-0.014567999093443012,0.00021895797433055884,
100,norm,all_eps,all,83,0.83,0.84,0.835,20554208,0.0,436186,-0.015443776206283542,0.000219175437610058,
100,norm,all_eps,all,84,0.84,0.85,0.845,20504257,0.0,436208,-0.015265164226901105,0.00021829727396085864,
100,norm,all_eps,all,85,0.85,0.86,0.855,20475686,0.0,436217,-0.016182336584124386,0.00021927054613470593,
100,norm,all_eps,all,86,0.86,0.87,0.865,20444438,0.0,436252,-0.014794293304259815,0.0002207860390132696,
100,norm,all_eps,all,87,0.87,0.88,0.875,20430184,0.0,436237,-0.015354912046709919,0.00022113454402751648,
100,norm,all_eps,all,88,0.88,0.89,0.885,20382156,0.0,436218,-0.01795230928417624,0.00022072007742201605,
100,norm,all_eps,all,89,0.89,0.9,0.895,20367353,0.0,436220,-0.017677039545322945,0.00022059547734778004,
100,norm,all_eps,all,90,0.9,0.91,0.905,20375836,0.0,436215,-0.017442051226642104,0.00022158633322260518,
100,norm,all_eps,all,91,0.91,0.92,0.915,20338752,0.0,436236,-0.015547284168803337,0.00022138634685982288,
100,norm,all_eps,all,92,0.92,0.93,0.925,20338550,0.0,436235,-0.01516195477486322,0.00022140576725275562,
100,norm,all_eps,all,93,0.93,0.94,0.935,20331070,0.0,436152,-0.017052691521409043,0.00022193830579532285,
100,norm,all_eps,all,94,0.94,0.95,0.945,20321502,0.0,436182,-0.017179856985908157,0.00022230205976474522,
100,norm,all_eps,all,95,0.95,0.96,0.955,20323556,0.0,436197,-0.016908422740913514,0.0002222934108747845,
100,norm,all_eps,all,96,0.96,0.97,0.965,20294124,0.0,436153,-0.016465885938319106,0.00022252543114056767,
100,norm,all_eps,all,97,0.97,0.98,0.975,20262081,0.0,436247,-0.01709600409774455,0.00022217551123339136,
100,norm,all_eps,all,98,0.98,0.99,0.985,20222833,0.0,436196,-0.014284753289759533,0.00022253394385429186,
100,norm,all_eps,all,99,0.99,1.0,0.995,20218835,1686.0,436193,-0.014675588771866538,0.0002217580699363167,
100,stored,all_eps,all,0,0.0,0.01,0.005,39368539,1472946.0,436553,0.4246767471848783,,
100,stored,all_eps,all,1,0.01,0.02,0.015,32247514,37137.0,436901,1.0563274170131187,,
100,stored,all_eps,all,2,0.02,0.03,0.025,30035326,15899.0,436940,1.3982723166859254,,
100,stored,all_eps,all,3,0.03,0.04,0.035,28703709,10372.0,436913,1.5031867814261581,,
100,stored,all_eps,all,4,0.04,0.05,0.045,27895834,5528.0,436896,1.4341851483809285,,
100,stored,all_eps,all,5,0.05,0.06,0.055,27198510,5580.0,436891,1.3701087593814019,,
100,stored,all_eps,all,6,0.06,0.07,0.065,26725959,4316.0,436824,1.091708558928032,,
100,stored,all_eps,all,7,0.07,0.08,0.075,26244239,2906.0,436829,0.7847563230210371,,
100,stored,all_eps,all,8,0.08,0.09,0.085,25804383,1392.0,436853,0.5704848623999861,,
100,stored,all_eps,all,9,0.09,0.1,0.095,25644471,4151.0,436815,0.13283013800897372,,
100,stored,all_eps,all,10,0.1,0.11,0.105,25370678,0.0,436772,-0.04764586898308354,,
100,stored,all_eps,all,11,0.11,0.12,0.115,24927551,1954.0,436691,-0.47766832915455,,
100,stored,all_eps,all,12,0.12,0.13,0.125,24759296,1040.0,436709,-0.6976200565291198,,
100,stored,all_eps,all,13,0.13,0.14,0.135,24638006,0.0,436704,-1.1396005829367848,,
100,stored,all_eps,all,14,0.14,0.15,0.145,24344840,917.0,436675,-1.3000871568709078,,
100,stored,all_eps,all,15,0.15,0.16,0.155,24296567,0.0,436664,-1.462377915365574,,
100,stored,all_eps,all,16,0.16,0.17,0.165,24118109,6175.0,436550,-1.7652832307893573,,
100,stored,all_eps,all,17,0.17,0.18,0.175,23922246,0.0,436615,-1.933870548777067,,
100,stored,all_eps,all,18,0.18,0.19,0.185,23831949,0.0,436625,-1.9961650220047047,,
100,stored,all_eps,all,19,0.19,0.2,0.195,23543586,1449.0,436599,-2.136050594106146,,
100,stored,all_eps,all,20,0.2,0.21,0.205,23479950,0.0,436576,-2.227497119883134,,
100,stored,all_eps,all,21,0.21,0.22,0.215,23390512,0.0,436565,-2.2283369427740616,,
100,stored,all_eps,all,22,0.22,0.23,0.225,23345409,0.0,436594,-2.317261993567986,,
100,stored,all_eps,all,23,0.23,0.24,0.235,23272087,0.0,436564,-2.185077041006249,,
100,stored,all_eps,all,24,0.24,0.25,0.245,23188972,896.0,436533,-2.229752148653886,,
100,stored,all_eps,all,25,0.25,0.26,0.255,22991301,0.0,436540,-1.484245802358031,,
100,stored,all_eps,all,26,0.26,0.27,0.265,22921918,0.0,436486,-0.9665743503663176,,
100,stored,all_eps,all,27,0.27,0.28,0.275,22821789,0.0,436509,-0.5423880222536455,,
100,stored,all_eps,all,28,0.28,0.29,0.285,22747687,0.0,436497,-0.20583125660204485,,
100,stored,all_eps,all,29,0.29,0.3,0.295,22682042,0.0,436509,0.1584987365775974,,
100,stored,all_eps,all,30,0.3,0.31,0.305,22533624,0.0,436469,0.4729463844785908,,
100,stored,all_eps,all,31,0.31,0.32,0.315,22469150,0.0,436488,1.0441904566928433,,
100,stored,all_eps,all,32,0.32,0.33,0.325,22392940,0.0,436452,1.2094407433771537,,
100,stored,all_eps,all,33,0.33,0.34,0.335,22418514,2543.0,436395,1.4094430962822135,,
100,stored,all_eps,all,34,0.34,0.35,0.345,22372176,0.0,436500,1.5939008346796486,,
100,stored,all_eps,all,35,0.35,0.36,0.355,22279616,0.0,436454,1.831804596632186,,
100,stored,all_eps,all,36,0.36,0.37,0.365,22206067,0.0,436463,1.9197114013931418,,
100,stored,all_eps,all,37,0.37,0.38,0.375,22186487,0.0,436462,2.1722825249441247,,
100,stored,all_eps,all,38,0.38,0.39,0.385,22074776,0.0,436516,2.361833207276939,,
100,stored,all_eps,all,39,0.39,0.4,0.395,22026191,0.0,436476,2.4257783835616427,,
100,stored,all_eps,all,40,0.4,0.41,0.405,21940535,0.0,436481,2.630748247478924,,
100,stored,all_eps,all,41,0.41,0.42,0.415,21895787,0.0,436502,2.9057692696773127,,
100,stored,all_eps,all,42,0.42,0.43,0.425,21931421,0.0,436416,2.775911100334082,,
100,stored,all_eps,all,43,0.43,0.44,0.435,21868462,0.0,436462,2.738507582289052,,
100,stored,all_eps,all,44,0.44,0.45,0.445,21811884,0.0,436397,2.8659357898657447,,
100,stored,all_eps,all,45,0.45,0.46,0.455,21732669,0.0,436485,3.072702851177644,,
100,stored,all_eps,all,46,0.46,0.47,0.465,21653244,0.0,436388,2.9117619050521943,,
100,stored,all_eps,all,47,0.47,0.48,0.475,21581227,0.0,436417,3.0767255726470046,,
100,stored,all_eps,all,48,0.48,0.49,0.485,21550335,0.0,436397,2.840183134044088,,
100,stored,all_eps,all,49,0.49,0.5,0.495,21536519,4361.0,436365,2.9740503173500805,,
100,stored,all_eps,all,50,0.5,0.51,0.505,21497679,0.0,436364,2.9840236706483525,,
100,stored,all_eps,all,51,0.51,0.52,0.515,21456007,0.0,436459,2.6981011890982325,,
100,stored,all_eps,all,52,0.52,0.53,0.525,21430615,0.0,436367,2.5474717361120995,,
100,stored,all_eps,all,53,0.53,0.54,0.535,21377292,0.0,436426,2.4438525702881355,,
100,stored,all_eps,all,54,0.54,0.55,0.545,21346233,0.0,436430,2.276027344028335,,
100,stored,all_eps,all,55,0.55,0.56,0.555,21294335,0.0,436404,2.103771261229806,,
100,stored,all_eps,all,56,0.56,0.57,0.565,21291509,0.0,436332,2.1308348318571504,,
100,stored,all_eps,all,57,0.57,0.58,0.575,21296438,0.0,436344,1.848413147776168,,
100,stored,all_eps,all,58,0.58,0.59,0.585,21285541,0.0,436338,1.7595424048653496,,
100,stored,all_eps,all,59,0.59,0.6,0.595,21265402,0.0,436313,1.534013887910513,,
100,stored,all_eps,all,60,0.6,0.61,0.605,21216555,0.0,436359,1.0309308933519132,,
100,stored,all_eps,all,61,0.61,0.62,0.615,21142407,0.0,436350,0.834445198221754,,
100,stored,all_eps,all,62,0.62,0.63,0.625,21094755,0.0,436297,1.1663806002961399,,
100,stored,all_eps,all,63,0.63,0.64,0.635,21062037,0.0,436335,0.5791899425492416,,
100,stored,all_eps,all,64,0.64,0.65,0.645,21002139,0.0,436301,0.5045336572622436,,
100,stored,all_eps,all,65,0.65,0.66,0.655,20976597,0.0,436341,0.3545699047371697,,
100,stored,all_eps,all,66,0.66,0.67,0.665,20934498,0.0,436319,0.1900726733452123,,
100,stored,all_eps,all,67,0.67,0.68,0.675,20931722,0.0,436297,-0.21617433099866318,,
100,stored,all_eps,all,68,0.68,0.69,0.685,20892747,0.0,436267,-0.6162341409676765,,
100,stored,all_eps,all,69,0.69,0.7,0.695,20827879,0.0,436277,-0.5302346436715903,,
100,stored,all_eps,all,70,0.7,0.71,0.705,20789528,0.0,436302,-1.1516174874196279,,
100,stored,all_eps,all,71,0.71,0.72,0.715,20794596,0.0,436299,-1.0108075194151405,,
100,stored,all_eps,all,72,0.72,0.73,0.725,20799885,0.0,436222,-1.305411592419862,,
100,stored,all_eps,all,73,0.73,0.74,0.735,20754722,0.0,436237,-1.6309797355994458,,
100,stored,all_eps,all,74,0.74,0.75,0.745,20723835,0.0,436257,-1.8333333574601418,,
100,stored,all_eps,all,75,0.75,0.76,0.755,20718392,0.0,436195,-2.096354726756787,,
100,stored,all_eps,all,76,0.76,0.77,0.765,20686444,0.0,436224,-2.33772590397847,,
100,stored,all_eps,all,77,0.77,0.78,0.775,20659139,0.0,436211,-2.2162381016943637,,
100,stored,all_eps,all,78,0.78,0.79,0.785,20643649,0.0,436225,-2.308454624470703,,
100,stored,all_eps,all,79,0.79,0.8,0.795,20596207,0.0,436257,-2.3103273821242913,,
100,stored,all_eps,all,80,0.8,0.81,0.805,20591281,0.0,436287,-2.2784634914165856,,
100,stored,all_eps,all,81,0.81,0.82,0.815,20582012,0.0,436297,-2.7781118774976905,,
100,stored,all_eps,all,82,0.82,0.83,0.825,20587999,0.0,436195,-3.109374981026568,,
100,stored,all_eps,all,83,0.83,0.84,0.835,20554208,0.0,436186,-3.3421240069186804,,
100,stored,all_eps,all,84,0.84,0.85,0.845,20504257,0.0,436208,-3.332037244753614,,
100,stored,all_eps,all,85,0.85,0.86,0.855,20475686,0.0,436217,-3.5140892471197303,,
100,stored,all_eps,all,86,0.86,0.87,0.865,20444438,0.0,436252,-3.235570965560413,,
100,stored,all_eps,all,87,0.87,0.88,0.875,20430184,0.0,436237,-3.3824370842670826,,
100,stored,all_eps,all,88,0.88,0.89,0.885,20382156,0.0,436218,-3.971293910222255,,
100,stored,all_eps,all,89,0.89,0.9,0.895,20367353,0.0,436220,-3.9281638119592666,,
100,stored,all_eps,all,90,0.9,0.91,0.905,20375836,0.0,436215,-3.8930891473606284,,
100,stored,all_eps,all,91,0.91,0.92,0.915,20338752,0.0,436236,-3.5220038574638206,,
100,stored,all_eps,all,92,0.92,0.93,0.925,20338550,0.0,436235,-3.447235717393816,,
100,stored,all_eps,all,93,0.93,0.94,0.935,20331070,0.0,436152,-3.88458334952366,,
100,stored,all_eps,all,94,0.94,0.95,0.945,20321502,0.0,436182,-3.9352163535943356,,
100,stored,all_eps,all,95,0.95,0.96,0.955,20323556,0.0,436197,-3.9104247799942096,,
100,stored,all_eps,all,96,0.96,0.97,0.965,20294124,0.0,436153,-3.807961703594597,,
100,stored,all_eps,all,97,0.97,0.98,0.975,20262081,0.0,436247,-3.993704842064347,,
100,stored,all_eps,all,98,0.98,0.99,0.985,20222833,0.0,436196,-3.345941837130337,,
100,stored,all_eps,all,99,0.99,1.0,0.995,20218835,1686.0,436193,-3.455065030223504,,
100,raw,all_eps,N10000-50000,0,0.0,0.01,0.005,10255699,580760.0,176159,0.4469264357310019,0.004005183478904354,
100,raw,all_eps,N10000-50000,1,0.01,0.02,0.015,8348714,15800.0,176159,1.0548345529622887,0.0074880373189818725,
100,raw,all_eps,N10000-50000,2,0.02,0.03,0.025,7768801,6577.0,176159,1.4093627832660407,0.010144104555361152,
100,raw,all_eps,N10000-50000,3,0.03,0.04,0.035,7449828,4412.0,176159,1.500428600499233,0.01231965740231173,
100,raw,all_eps,N10000-50000,4,0.04,0.05,0.045,7170664,2285.0,176159,1.437316404729046,0.014379135170913927,
100,raw,all_eps,N10000-50000,5,0.05,0.06,0.055,7011681,2248.0,176159,1.367904643693859,0.015873442066965275,
100,raw,all_eps,N10000-50000,6,0.06,0.07,0.065,6802310,1733.0,176159,1.108816269767182,0.017857433414574964,
100,raw,all_eps,N10000-50000,7,0.07,0.08,0.075,6741695,1246.0,176159,0.7890684761028198,0.01943675119306619,
100,raw,all_eps,N10000-50000,8,0.08,0.09,0.085,6656042,558.0,176159,0.6102922727951536,0.020561864449911302,
100,raw,all_eps,N10000-50000,9,0.09,0.1,0.095,6528025,1728.0,176159,0.11880515163468278,0.02196085865920101,
100,raw,all_eps,N10000-50000,10,0.1,0.11,0.105,6441804,0.0,176159,-0.03211460640528647,0.02327458135539942,
100,raw,all_eps,N10000-50000,11,0.11,0.12,0.115,6400808,852.0,176159,-0.4549413136591505,0.024552976233151624,
100,raw,all_eps,N10000-50000,12,0.12,0.13,0.125,6348402,457.0,176159,-0.6597372063079812,0.025721424558191812,
100,raw,all_eps,N10000-50000,13,0.13,0.14,0.135,6283227,0.0,176159,-1.1372148419912251,0.026810929615900928,
100,raw,all_eps,N10000-50000,14,0.14,0.15,0.145,6226779,400.0,176159,-1.2303495916588656,0.02782458935693982,
100,raw,all_eps,N10000-50000,15,0.15,0.16,0.155,6181112,0.0,176159,-1.4623054880739905,0.028707119999126285,
100,raw,all_eps,N10000-50000,16,0.16,0.17,0.165,6107224,2692.0,176159,-1.6844037487408354,0.030182448473329404,
100,raw,all_eps,N10000-50000,17,0.17,0.18,0.175,6075443,0.0,176159,-1.8909531370798804,0.03090944691978551,
100,raw,all_eps,N10000-50000,18,0.18,0.19,0.185,6066284,0.0,176159,-1.9581656579217195,0.03195666178684724,
100,raw,all_eps,N10000-50000,19,0.19,0.2,0.195,6063615,573.0,176159,-2.102104272781171,0.033170215032144366,
100,raw,all_eps,N10000-50000,20,0.2,0.21,0.205,6019050,0.0,176159,-2.1195549131507465,0.03396922953257226,
100,raw,all_eps,N10000-50000,21,0.21,0.22,0.215,5976286,0.0,176159,-2.1918920881631165,0.034957033448191406,
100,raw,all_eps,N10000-50000,22,0.22,0.23,0.225,5923514,0.0,176159,-2.2769808596721473,0.035632621677859494,
100,raw,all_eps,N10000-50000,23,0.23,0.24,0.235,5865395,0.0,176159,-2.106614644026532,0.03636915046522056,
100,raw,all_eps,N10000-50000,24,0.24,0.25,0.245,5845951,353.0,176159,-2.210435222601079,0.037309089424965046,
100,raw,all_eps,N10000-50000,25,0.25,0.26,0.255,5856224,0.0,176159,-1.4546979418820045,0.037902449497012984,
100,raw,all_eps,N10000-50000,26,0.26,0.27,0.265,5844873,0.0,176159,-0.9419756425845351,0.038951499234122916,
100,raw,all_eps,N10000-50000,27,0.27,0.28,0.275,5807944,0.0,176159,-0.572349526786071,0.03978728220615847,
100,raw,all_eps,N10000-50000,28,0.28,0.29,0.285,5758326,0.0,176159,-0.09838519041818751,0.04089515171167773,
100,raw,all_eps,N10000-50000,29,0.29,0.3,0.295,5747695,0.0,176159,0.1508627371494138,0.041681019372006314,
100,raw,all_eps,N10000-50000,30,0.3,0.31,0.305,5745378,0.0,176159,0.4914310250778974,0.042341689266618604,
100,raw,all_eps,N10000-50000,31,0.31,0.32,0.315,5751955,0.0,176159,1.1124273399218179,0.042929989225402136,
100,raw,all_eps,N10000-50000,32,0.32,0.33,0.325,5726938,0.0,176159,1.1694633327617656,0.04374437775961018,
100,raw,all_eps,N10000-50000,33,0.33,0.34,0.335,5685866,1040.0,176159,1.4084039265082926,0.04446216915995225,
100,raw,all_eps,N10000-50000,34,0.34,0.35,0.345,5664606,0.0,176159,1.6652889892077225,0.04509124172268304,
100,raw,all_eps,N10000-50000,35,0.35,0.36,0.355,5653210,0.0,176159,1.8552190702273577,0.04580463034116237,
100,raw,all_eps,N10000-50000,36,0.36,0.37,0.365,5648883,0.0,176159,1.8696420159525344,0.046559852423832086,
100,raw,all_eps,N10000-50000,37,0.37,0.38,0.375,5623729,0.0,176159,2.193281184068436,0.04683743662219945,
100,raw,all_eps,N10000-50000,38,0.38,0.39,0.385,5566310,0.0,176159,2.4353638227119943,0.04751385995007502,
100,raw,all_eps,N10000-50000,39,0.39,0.4,0.395,5564455,0.0,176159,2.5004137871543572,0.04847421280547928,
100,raw,all_eps,N10000-50000,40,0.4,0.41,0.405,5564374,0.0,176159,2.645972035668343,0.04932778507236759,
100,raw,all_eps,N10000-50000,41,0.41,0.42,0.415,5540816,0.0,176159,2.8761386409510803,0.05024105836674549,
100,raw,all_eps,N10000-50000,42,0.42,0.43,0.425,5528415,0.0,176159,2.7731380513221238,0.050679553841507664,
100,raw,all_eps,N10000-50000,43,0.43,0.44,0.435,5532001,0.0,176159,2.7377384783553005,0.05167333315194939,
100,raw,all_eps,N10000-50000,44,0.44,0.45,0.445,5537842,0.0,176159,2.880100407342788,0.05245409457448322,
100,raw,all_eps,N10000-50000,45,0.45,0.46,0.455,5511585,0.0,176159,3.0886861039065896,0.052957969137260495,
100,raw,all_eps,N10000-50000,46,0.46,0.47,0.465,5510698,0.0,176159,2.919767514024539,0.05319168727249224,
100,raw,all_eps,N10000-50000,47,0.47,0.48,0.475,5496460,0.0,176159,3.1025316294487726,0.054065102729386,
100,raw,all_eps,N10000-50000,48,0.48,0.49,0.485,5504751,0.0,176159,2.763455240754759,0.054713147692789524,
100,raw,all_eps,N10000-50000,49,0.49,0.5,0.495,5471433,1786.0,176159,2.943741246580192,0.05559531951966193,
100,raw,all_eps,N10000-50000,50,0.5,0.51,0.505,5442679,0.0,176159,2.918952045490833,0.05620037217204105,
100,raw,all_eps,N10000-50000,51,0.51,0.52,0.515,5436762,0.0,176159,2.741313671630283,0.05672335180075536,
100,raw,all_eps,N10000-50000,52,0.52,0.53,0.525,5429243,0.0,176159,2.572010315250211,0.05700869354160172,
100,raw,all_eps,N10000-50000,53,0.53,0.54,0.535,5422260,0.0,176159,2.4145861688668564,0.05802448939663946,
100,raw,all_eps,N10000-50000,54,0.54,0.55,0.545,5411726,0.0,176159,2.249666557397769,0.058482605155367455,
100,raw,all_eps,N10000-50000,55,0.55,0.56,0.555,5387368,0.0,176159,2.0313303267940857,0.05909993733939668,
100,raw,all_eps,N10000-50000,56,0.56,0.57,0.565,5379069,0.0,176159,2.2120547254552787,0.05940267525638792,
100,raw,all_eps,N10000-50000,57,0.57,0.58,0.575,5383103,0.0,176159,1.9425474489341927,0.060148306637443326,
100,raw,all_eps,N10000-50000,58,0.58,0.59,0.585,5376537,0.0,176159,1.7525345775542882,0.060213741289422563,
100,raw,all_eps,N10000-50000,59,0.59,0.6,0.595,5352532,0.0,176159,1.530348440700588,0.06090886239115594,
100,raw,all_eps,N10000-50000,60,0.6,0.61,0.605,5342881,0.0,176159,1.1047644519876074,0.06132503351942786,
100,raw,all_eps,N10000-50000,61,0.61,0.62,0.615,5319480,0.0,176159,0.8000829028401273,0.06196467665059786,
100,raw,all_eps,N10000-50000,62,0.62,0.63,0.625,5325556,0.0,176159,1.2491514501021115,0.06271409999471912,
100,raw,all_eps,N10000-50000,63,0.63,0.64,0.635,5302887,0.0,176159,0.4958532965156527,0.06343571816723845,
100,raw,all_eps,N10000-50000,64,0.64,0.65,0.645,5297153,0.0,176159,0.45791012643961765,0.06408058039995829,
100,raw,all_eps,N10000-50000,65,0.65,0.66,0.655,5301802,0.0,176159,0.304836732869315,0.06468832597579526,
100,raw,all_eps,N10000-50000,66,0.66,0.67,0.665,5303296,0.0,176159,0.260104093756034,0.06518146271559587,
100,raw,all_eps,N10000-50000,67,0.67,0.68,0.675,5305492,0.0,176159,-0.18234689638585827,0.06558760264133458,
100,raw,all_eps,N10000-50000,68,0.68,0.69,0.685,5294615,0.0,176159,-0.6499246876307343,0.06583418137290138,
100,raw,all_eps,N10000-50000,69,0.69,0.7,0.695,5295193,0.0,176159,-0.48979933309324136,0.06641747347957883,
100,raw,all_eps,N10000-50000,70,0.7,0.71,0.705,5278831,0.0,176159,-1.0916049405635453,0.06714838036744954,
100,raw,all_eps,N10000-50000,71,0.71,0.72,0.715,5264128,0.0,176159,-0.963959652956767,0.06739100835727142,
100,raw,all_eps,N10000-50000,72,0.72,0.73,0.725,5259247,0.0,176159,-1.300693236122966,0.0676163321602894,
100,raw,all_eps,N10000-50000,73,0.73,0.74,0.735,5246299,0.0,176159,-1.6790670909149479,0.06874253983189041,
100,raw,all_eps,N10000-50000,74,0.74,0.75,0.745,5256110,0.0,176159,-1.8521482617372924,0.06879974578692856,
100,raw,all_eps,N10000-50000,75,0.75,0.76,0.755,5249214,0.0,176159,-2.0470950508018917,0.06941756389363647,
100,raw,all_eps,N10000-50000,76,0.76,0.77,0.765,5230741,0.0,176159,-2.28542954048002,0.07007706926109769,
100,raw,all_eps,N10000-50000,77,0.77,0.78,0.775,5214279,0.0,176159,-2.149249397663608,0.07014424900751805,
100,raw,all_eps,N10000-50000,78,0.78,0.79,0.785,5217505,0.0,176159,-2.2597362149149833,0.07090284442521938,
100,raw,all_eps,N10000-50000,79,0.79,0.8,0.795,5211331,0.0,176159,-2.266151008254897,0.07189476844146964,
100,raw,all_eps,N10000-50000,80,0.8,0.81,0.805,5203762,0.0,176159,-2.2387935881771686,0.07228769477275894,
100,raw,all_eps,N10000-50000,81,0.81,0.82,0.815,5180007,0.0,176159,-2.680739620622134,0.07274749537870547,
100,raw,all_eps,N10000-50000,82,0.82,0.83,0.825,5189761,0.0,176159,-3.132706881877605,0.0731342813382736,
100,raw,all_eps,N10000-50000,83,0.83,0.84,0.835,5183666,0.0,176159,-3.241517489745674,0.0736280744722584,
100,raw,all_eps,N10000-50000,84,0.84,0.85,0.845,5190395,0.0,176159,-3.0857998283367643,0.07356703233494524,
100,raw,all_eps,N10000-50000,85,0.85,0.86,0.855,5196641,0.0,176159,-3.507253435440316,0.07457267461746273,
100,raw,all_eps,N10000-50000,86,0.86,0.87,0.865,5187218,0.0,176159,-3.1766332164948534,0.07535626504413356,
100,raw,all_eps,N10000-50000,87,0.87,0.88,0.875,5161514,0.0,176159,-3.37127633481184,0.07604162487550471,
100,raw,all_eps,N10000-50000,88,0.88,0.89,0.885,5164283,0.0,176159,-3.9368224010961446,0.07611675397536749,
100,raw,all_eps,N10000-50000,89,0.89,0.9,0.895,5158800,0.0,176159,-4.012245289602233,0.07683823180540408,
100,raw,all_eps,N10000-50000,90,0.9,0.91,0.905,5148482,0.0,176159,-3.846506601363276,0.07755405105410756,
100,raw,all_eps,N10000-50000,91,0.91,0.92,0.915,5134267,0.0,176159,-3.4565635172459865,0.07800624315144324,
100,raw,all_eps,N10000-50000,92,0.92,0.93,0.925,5125691,0.0,176159,-3.368783838120558,0.07819932335230513,
100,raw,all_eps,N10000-50000,93,0.93,0.94,0.935,5124333,0.0,176159,-3.833201511299129,0.07888407693064119,
100,raw,all_eps,N10000-50000,94,0.94,0.95,0.945,5110094,0.0,176159,-3.77532194124022,0.07956904883123596,
100,raw,all_eps,N10000-50000,95,0.95,0.96,0.955,5110666,0.0,176159,-3.6717715460176814,0.08022565663659047,
100,raw,all_eps,N10000-50000,96,0.96,0.97,0.965,5100016,0.0,176159,-3.6901492073750357,0.08057070612797199,
100,raw,all_eps,N10000-50000,97,0.97,0.98,0.975,5093821,0.0,176159,-3.8640236867373234,0.0804787063211838,
100,raw,all_eps,N10000-50000,98,0.98,0.99,0.985,5093674,0.0,176159,-3.353157465515068,0.0814251110714175,
100,raw,all_eps,N10000-50000,99,0.99,1.0,0.995,5096058,687.0,176159,-3.341349725611443,0.08162586594972254,
100,norm,all_eps,N10000-50000,0,0.0,0.01,0.005,10255699,580760.0,176159,0.03615974137543304,0.0003367105647184501,
100,norm,all_eps,N10000-50000,1,0.01,0.02,0.015,8348714,15800.0,176159,0.049405148823471544,0.00033318086666322776,
100,norm,all_eps,N10000-50000,2,0.02,0.03,0.025,7768801,6577.0,176159,0.05107174094616457,0.0003488762709942754,
100,norm,all_eps,N10000-50000,3,0.03,0.04,0.035,7449828,4412.0,176159,0.045773248293106694,0.0003576831929530141,
100,norm,all_eps,N10000-50000,4,0.04,0.05,0.045,7170664,2285.0,176159,0.038715232159371143,0.0003680905682803371,
100,norm,all_eps,N10000-50000,5,0.05,0.06,0.055,7011681,2248.0,176159,0.03332670423708104,0.00036712610462194236,
100,norm,all_eps,N10000-50000,6,0.06,0.07,0.065,6802310,1733.0,176159,0.024825861135272537,0.0003804871495201563,
100,norm,all_eps,N10000-50000,7,0.07,0.08,0.075,6741695,1246.0,176159,0.01647370070169542,0.00038413731925446114,
100,norm,all_eps,N10000-50000,8,0.08,0.09,0.085,6656042,558.0,176159,0.011996694332312008,0.0003820115227564402,
100,norm,all_eps,N10000-50000,9,0.09,0.1,0.095,6528025,1728.0,176159,0.0023018336025261666,0.00038649152203009177,
100,norm,all_eps,N10000-50000,10,0.1,0.11,0.105,6441804,0.0,176159,-0.0005201178589918185,0.00038959427601931157,
100,norm,all_eps,N10000-50000,11,0.11,0.12,0.115,6400808,852.0,176159,-0.00754616880287011,0.0003920579032367105,
100,norm,all_eps,N10000-50000,12,0.12,0.13,0.125,6348402,457.0,176159,-0.010581124561167039,0.00039373196270097924,
100,norm,all_eps,N10000-50000,13,0.13,0.14,0.135,6283227,0.0,176159,-0.01751648254973464,0.00039465240095483054,
100,norm,all_eps,N10000-50000,14,0.14,0.15,0.145,6226779,400.0,176159,-0.018351970734072288,0.00039582206160261075,
100,norm,all_eps,N10000-50000,15,0.15,0.16,0.155,6181112,0.0,176159,-0.021037476853764885,0.0003949239471352128,
100,norm,all_eps,N10000-50000,16,0.16,0.17,0.165,6107224,2692.0,176159,-0.02345249239863277,0.0004025650790143579,
100,norm,all_eps,N10000-50000,17,0.17,0.18,0.175,6075443,0.0,176159,-0.02561272924896202,0.0004006230191713557,
100,norm,all_eps,N10000-50000,18,0.18,0.19,0.185,6066284,0.0,176159,-0.025764508380614077,0.00040270580893094713,
100,norm,all_eps,N10000-50000,19,0.19,0.2,0.195,6063615,573.0,176159,-0.02697726663746241,0.00040666204585907225,
100,norm,all_eps,N10000-50000,20,0.2,0.21,0.205,6019050,0.0,176159,-0.02653942146645114,0.0004059526798767781,
100,norm,all_eps,N10000-50000,21,0.21,0.22,0.215,5976286,0.0,176159,-0.0266676611933716,0.00040829775830618706,
100,norm,all_eps,N10000-50000,22,0.22,0.23,0.225,5923514,0.0,176159,-0.027319538984736585,0.0004073004401982264,
100,norm,all_eps,N10000-50000,23,0.23,0.24,0.235,5865395,0.0,176159,-0.02478783453083836,0.0004071082167657495,
100,norm,all_eps,N10000-50000,24,0.24,0.25,0.245,5845951,353.0,176159,-0.025482684859311343,0.0004087362182835441,
100,norm,all_eps,N10000-50000,25,0.25,0.26,0.255,5856224,0.0,176159,-0.01631137574323379,0.00040644005306562177,
100,norm,all_eps,N10000-50000,26,0.26,0.27,0.265,5844873,0.0,176159,-0.010433543202870427,0.00040984965058688075,
100,norm,all_eps,N10000-50000,27,0.27,0.28,0.275,5807944,0.0,176159,-0.006034621155435384,0.0004108176686094684,
100,norm,all_eps,N10000-50000,28,0.28,0.29,0.285,5758326,0.0,176159,-0.000982692114497927,0.00041466743370883015,
100,norm,all_eps,N10000-50000,29,0.29,0.3,0.295,5747695,0.0,176159,0.0016306297887135003,0.0004155980840766683,
100,norm,all_eps,N10000-50000,30,0.3,0.31,0.305,5745378,0.0,176159,0.005079576123997345,0.00041500526349772394,
100,norm,all_eps,N10000-50000,31,0.31,0.32,0.315,5751955,0.0,176159,0.011294711700467258,0.00041395168482072765,
100,norm,all_eps,N10000-50000,32,0.32,0.33,0.325,5726938,0.0,176159,0.011723853952471568,0.00041500029166216643,
100,norm,all_eps,N10000-50000,33,0.33,0.34,0.335,5685866,1040.0,176159,0.013893447974129655,0.0004160757202896619,
100,norm,all_eps,N10000-50000,34,0.34,0.35,0.345,5664606,0.0,176159,0.016042772149880324,0.00041577157071185543,
100,norm,all_eps,N10000-50000,35,0.35,0.36,0.355,5653210,0.0,176159,0.017638642598025504,0.0004165551904418133,
100,norm,all_eps,N10000-50000,36,0.36,0.37,0.365,5648883,0.0,176159,0.017710764098875058,0.0004174432118471272,
100,norm,all_eps,N10000-50000,37,0.37,0.38,0.375,5623729,0.0,176159,0.020397907048990162,0.00041451362284847465,
100,norm,all_eps,N10000-50000,38,0.38,0.39,0.385,5566310,0.0,176159,0.022319826295547976,0.00041518779123020887,
100,norm,all_eps,N10000-50000,39,0.39,0.4,0.395,5564455,0.0,176159,0.022586242977245707,0.0004180595294297912,
100,norm,all_eps,N10000-50000,40,0.4,0.41,0.405,5564374,0.0,176159,0.023691617369991938,0.00041987549198554773,
100,norm,all_eps,N10000-50000,41,0.41,0.42,0.415,5540816,0.0,176159,0.025420051579163105,0.00042240979710852014,
100,norm,all_eps,N10000-50000,42,0.42,0.43,0.425,5528415,0.0,176159,0.024291942041245414,0.0004217599447283073,
100,norm,all_eps,N10000-50000,43,0.43,0.44,0.435,5532001,0.0,176159,0.023604496713516998,0.0004241615906609212,
100,norm,all_eps,N10000-50000,44,0.44,0.45,0.445,5537842,0.0,176159,0.024638381063514393,0.0004254337775591007,
100,norm,all_eps,N10000-50000,45,0.45,0.46,0.455,5511585,0.0,176159,0.026015630384621468,0.0004250768851637459,
100,norm,all_eps,N10000-50000,46,0.46,0.47,0.465,5510698,0.0,176159,0.024177299348432078,0.00042297605508687206,
100,norm,all_eps,N10000-50000,47,0.47,0.48,0.475,5496460,0.0,176159,0.025531993472823457,0.00042449649668557007,
100,norm,all_eps,N10000-50000,48,0.48,0.49,0.485,5504751,0.0,176159,0.022687180102412954,0.000424676570183698,
100,norm,all_eps,N10000-50000,49,0.49,0.5,0.495,5471433,1786.0,176159,0.023712772276016522,0.0004276729066894806,
100,norm,all_eps,N10000-50000,50,0.5,0.51,0.505,5442679,0.0,176159,0.023346855300641383,0.00042842532486425737,
100,norm,all_eps,N10000-50000,51,0.51,0.52,0.515,5436762,0.0,176159,0.021749708486706407,0.00042792730978366095,
100,norm,all_eps,N10000-50000,52,0.52,0.53,0.525,5429243,0.0,176159,0.02030062351672407,0.0004263109229350493,
100,norm,all_eps,N10000-50000,53,0.53,0.54,0.535,5422260,0.0,176159,0.018924638425800472,0.0004296701281608895,
100,norm,all_eps,N10000-50000,54,0.54,0.55,0.545,5411726,0.0,176159,0.01736592974228918,0.00042883120399925007,
100,norm,all_eps,N10000-50000,55,0.55,0.56,0.555,5387368,0.0,176159,0.015537221851036986,0.00042971921192461665,
100,norm,all_eps,N10000-50000,56,0.56,0.57,0.565,5379069,0.0,176159,0.016816139511677507,0.0004282417609256104,
100,norm,all_eps,N10000-50000,57,0.57,0.58,0.575,5383103,0.0,176159,0.014582259108490233,0.00042887112651012203,
100,norm,all_eps,N10000-50000,58,0.58,0.59,0.585,5376537,0.0,176159,0.013020515556480655,0.00042615577046554315,
100,norm,all_eps,N10000-50000,59,0.59,0.6,0.595,5352532,0.0,176159,0.011326429568741967,0.00042747389265826907,
100,norm,all_eps,N10000-50000,60,0.6,0.61,0.605,5342881,0.0,176159,0.008074822559241267,0.0004272662342171929,
100,norm,all_eps,N10000-50000,61,0.61,0.62,0.615,5319480,0.0,176159,0.005937728039481588,0.0004283126947087886,
100,norm,all_eps,N10000-50000,62,0.62,0.63,0.625,5325556,0.0,176159,0.008981792046535805,0.0004294590807402642,
100,norm,all_eps,N10000-50000,63,0.63,0.64,0.635,5302887,0.0,176159,0.0035579652956425,0.0004309199866468383,
100,norm,all_eps,N10000-50000,64,0.64,0.65,0.645,5297153,0.0,176159,0.003369873568476012,0.00043231420846574656,
100,norm,all_eps,N10000-50000,65,0.65,0.66,0.655,5301802,0.0,176159,0.00220446924995841,0.0004327908244359994,
100,norm,all_eps,N10000-50000,66,0.66,0.67,0.665,5303296,0.0,176159,0.0018314155056184372,0.00043281966632832425,
100,norm,all_eps,N10000-50000,67,0.67,0.68,0.675,5305492,0.0,176159,-0.0012357795592458725,0.00043201758658966777,
100,norm,all_eps,N10000-50000,68,0.68,0.69,0.685,5294615,0.0,176159,-0.00417495894817715,0.0004307453430901173,
100,norm,all_eps,N10000-50000,69,0.69,0.7,0.695,5295193,0.0,176159,-0.0034117255807442045,0.0004310429192754446,
100,norm,all_eps,N10000-50000,70,0.7,0.71,0.705,5278831,0.0,176159,-0.007316241715549391,0.00043278989960222284,
100,norm,all_eps,N10000-50000,71,0.71,0.72,0.715,5264128,0.0,176159,-0.006377035243369119,0.00043153972388699894,
100,norm,all_eps,N10000-50000,72,0.72,0.73,0.725,5259247,0.0,176159,-0.008678403192994755,0.0004300415264355875,
100,norm,all_eps,N10000-50000,73,0.73,0.74,0.735,5246299,0.0,176159,-0.011118882789018944,0.0004333309091294958,
100,norm,all_eps,N10000-50000,74,0.74,0.75,0.745,5256110,0.0,176159,-0.012174047598449216,0.0004314383914585597,
100,norm,all_eps,N10000-50000,75,0.75,0.76,0.755,5249214,0.0,176159,-0.01345524275373277,0.00043237490997216816,
100,norm,all_eps,N10000-50000,76,0.76,0.77,0.765,5230741,0.0,176159,-0.014865252080983153,0.00043369897251653003,
100,norm,all_eps,N10000-50000,77,0.77,0.78,0.775,5214279,0.0,176159,-0.013835571107378576,0.0004314570184677222,
100,norm,all_eps,N10000-50000,78,0.78,0.79,0.785,5217505,0.0,176159,-0.014400107292281646,0.0004334679813607039,
100,norm,all_eps,N10000-50000,79,0.79,0.8,0.795,5211331,0.0,176159,-0.014336813806457769,0.0004365366657408507,
100,norm,all_eps,N10000-50000,80,0.8,0.81,0.805,5203762,0.0,176159,-0.014060811525250414,0.00043606700986988025,
100,norm,all_eps,N10000-50000,81,0.81,0.82,0.815,5180007,0.0,176159,-0.016926637845161758,0.0004364633667153013,
100,norm,all_eps,N10000-50000,82,0.82,0.83,0.825,5189761,0.0,176159,-0.019508744663673826,0.0004358277713404902,
100,norm,all_eps,N10000-50000,83,0.83,0.84,0.835,5183666,0.0,176159,-0.020055876433900117,0.0004365226876813249,
100,norm,all_eps,N10000-50000,84,0.84,0.85,0.845,5190395,0.0,176159,-0.01905013264743334,0.00043295049129093375,
100,norm,all_eps,N10000-50000,85,0.85,0.86,0.855,5196641,0.0,176159,-0.021464755607119065,0.0004364831568027197,
100,norm,all_eps,N10000-50000,86,0.86,0.87,0.865,5187218,0.0,176159,-0.019422287321945887,0.00043840054318908245,
100,norm,all_eps,N10000-50000,87,0.87,0.88,0.875,5161514,0.0,176159,-0.020404211850186635,0.0004396822935396483,
100,norm,all_eps,N10000-50000,88,0.88,0.89,0.885,5164283,0.0,176159,-0.023761228935724236,0.0004378407064378292,
100,norm,all_eps,N10000-50000,89,0.89,0.9,0.895,5158800,0.0,176159,-0.023973120170939277,0.00043931774453008347,
100,norm,all_eps,N10000-50000,90,0.9,0.91,0.905,5148482,0.0,176159,-0.023061309177107685,0.0004410316872411388,
100,norm,all_eps,N10000-50000,91,0.91,0.92,0.915,5134267,0.0,176159,-0.020465225984829152,0.00044145474861209926,
100,norm,all_eps,N10000-50000,92,0.92,0.93,0.925,5125691,0.0,176159,-0.019900811031365862,0.0004409129552154507,
100,norm,all_eps,N10000-50000,93,0.93,0.94,0.935,5124333,0.0,176159,-0.022540983362085723,0.0004417967556844958,
100,norm,all_eps,N10000-50000,94,0.94,0.95,0.945,5110094,0.0,176159,-0.022238137228985686,0.00044364664275076945,
100,norm,all_eps,N10000-50000,95,0.95,0.96,0.955,5110666,0.0,176159,-0.02128648009075641,0.0004441938277688694,
100,norm,all_eps,N10000-50000,96,0.96,0.97,0.965,5100016,0.0,176159,-0.021431147338647583,0.0004443199926123129,
100,norm,all_eps,N10000-50000,97,0.97,0.98,0.975,5093821,0.0,176159,-0.022300178155569526,0.0004416061772388035,
100,norm,all_eps,N10000-50000,98,0.98,0.99,0.985,5093674,0.0,176159,-0.019041152424126535,0.00044410766420902926,
100,norm,all_eps,N10000-50000,99,0.99,1.0,0.995,5096058,687.0,176159,-0.019095794085638943,0.0004426049684390389,
100,stored,all_eps,N10000-50000,0,0.0,0.01,0.005,10255699,580760.0,176159,0.4221219311585085,,
100,stored,all_eps,N10000-50000,1,0.01,0.02,0.015,8348714,15800.0,176159,1.05280474155462,,
100,stored,all_eps,N10000-50000,2,0.02,0.03,0.025,7768801,6577.0,176159,1.4081424723016682,,
100,stored,all_eps,N10000-50000,3,0.03,0.04,0.035,7449828,4412.0,176159,1.4995499205821117,,
100,stored,all_eps,N10000-50000,4,0.04,0.05,0.045,7170664,2285.0,176159,1.4368491954982532,,
100,stored,all_eps,N10000-50000,5,0.05,0.06,0.055,7011681,2248.0,176159,1.3674596649039361,,
100,stored,all_eps,N10000-50000,6,0.06,0.07,0.065,6802310,1733.0,176159,1.1084813837890208,,
100,stored,all_eps,N10000-50000,7,0.07,0.08,0.075,6741695,1246.0,176159,0.7889309724050677,,
100,stored,all_eps,N10000-50000,8,0.08,0.09,0.085,6656042,558.0,176159,0.6102477240633356,,
100,stored,all_eps,N10000-50000,9,0.09,0.1,0.095,6528025,1728.0,176159,0.11877769342883261,,
100,stored,all_eps,N10000-50000,10,0.1,0.11,0.105,6441804,0.0,176159,-0.03211460640528647,,
100,stored,all_eps,N10000-50000,11,0.11,0.12,0.115,6400808,852.0,176159,-0.45495449617755396,,
100,stored,all_eps,N10000-50000,12,0.12,0.13,0.125,6348402,457.0,176159,-0.6596905050183033,,
100,stored,all_eps,N10000-50000,13,0.13,0.14,0.135,6283227,0.0,176159,-1.1372148419912251,,
100,stored,all_eps,N10000-50000,14,0.14,0.15,0.145,6226779,400.0,176159,-1.2302702395418534,,
100,stored,all_eps,N10000-50000,15,0.15,0.16,0.155,6181112,0.0,176159,-1.4623054880739905,,
100,stored,all_eps,N10000-50000,16,0.16,0.17,0.165,6107224,2692.0,176159,-1.6836527703490523,,
100,stored,all_eps,N10000-50000,17,0.17,0.18,0.175,6075443,0.0,176159,-1.8909531370798804,,
100,stored,all_eps,N10000-50000,18,0.18,0.19,0.185,6066284,0.0,176159,-1.9581656579217195,,
100,stored,all_eps,N10000-50000,19,0.19,0.2,0.195,6063615,573.0,176159,-2.1019048222119765,,
100,stored,all_eps,N10000-50000,20,0.2,0.21,0.205,6019050,0.0,176159,-2.1195549131507465,,
100,stored,all_eps,N10000-50000,21,0.21,0.22,0.215,5976286,0.0,176159,-2.1918920881631165,,
100,stored,all_eps,N10000-50000,22,0.22,0.23,0.225,5923514,0.0,176159,-2.2769808596721473,,
100,stored,all_eps,N10000-50000,23,0.23,0.24,0.235,5865395,0.0,176159,-2.106614644026532,,
100,stored,all_eps,N10000-50000,24,0.24,0.25,0.245,5845951,353.0,176159,-2.2103621364882837,,
100,stored,all_eps,N10000-50000,25,0.25,0.26,0.255,5856224,0.0,176159,-1.4546979418820045,,
100,stored,all_eps,N10000-50000,26,0.26,0.27,0.265,5844873,0.0,176159,-0.9419756425845351,,
100,stored,all_eps,N10000-50000,27,0.27,0.28,0.275,5807944,0.0,176159,-0.572349526786071,,
100,stored,all_eps,N10000-50000,28,0.28,0.29,0.285,5758326,0.0,176159,-0.09838519041818751,,
100,stored,all_eps,N10000-50000,29,0.29,0.3,0.295,5747695,0.0,176159,0.1508627371494138,,
100,stored,all_eps,N10000-50000,30,0.3,0.31,0.305,5745378,0.0,176159,0.4914310250778974,,
100,stored,all_eps,N10000-50000,31,0.31,0.32,0.315,5751955,0.0,176159,1.1124273399218179,,
100,stored,all_eps,N10000-50000,32,0.32,0.33,0.325,5726938,0.0,176159,1.1694633327617656,,
100,stored,all_eps,N10000-50000,33,0.33,0.34,0.335,5685866,1040.0,176159,1.4081326471722937,,
100,stored,all_eps,N10000-50000,34,0.34,0.35,0.345,5664606,0.0,176159,1.6652889892077225,,
100,stored,all_eps,N10000-50000,35,0.35,0.36,0.355,5653210,0.0,176159,1.8552190702273577,,
100,stored,all_eps,N10000-50000,36,0.36,0.37,0.365,5648883,0.0,176159,1.8696420159525344,,
100,stored,all_eps,N10000-50000,37,0.37,0.38,0.375,5623729,0.0,176159,2.193281184068436,,
100,stored,all_eps,N10000-50000,38,0.38,0.39,0.385,5566310,0.0,176159,2.4353638227119943,,
100,stored,all_eps,N10000-50000,39,0.39,0.4,0.395,5564455,0.0,176159,2.5004137871543572,,
100,stored,all_eps,N10000-50000,40,0.4,0.41,0.405,5564374,0.0,176159,2.645972035668343,,
100,stored,all_eps,N10000-50000,41,0.41,0.42,0.415,5540816,0.0,176159,2.8761386409510803,,
100,stored,all_eps,N10000-50000,42,0.42,0.43,0.425,5528415,0.0,176159,2.7731380513221238,,
100,stored,all_eps,N10000-50000,43,0.43,0.44,0.435,5532001,0.0,176159,2.7377384783553005,,
100,stored,all_eps,N10000-50000,44,0.44,0.45,0.445,5537842,0.0,176159,2.880100407342788,,
100,stored,all_eps,N10000-50000,45,0.45,0.46,0.455,5511585,0.0,176159,3.0886861039065896,,
100,stored,all_eps,N10000-50000,46,0.46,0.47,0.465,5510698,0.0,176159,2.919767514024539,,
100,stored,all_eps,N10000-50000,47,0.47,0.48,0.475,5496460,0.0,176159,3.1025316294487726,,
100,stored,all_eps,N10000-50000,48,0.48,0.49,0.485,5504751,0.0,176159,2.763455240754759,,
100,stored,all_eps,N10000-50000,49,0.49,0.5,0.495,5471433,1786.0,176159,2.9427759057329883,,
100,stored,all_eps,N10000-50000,50,0.5,0.51,0.505,5442679,0.0,176159,2.918952045490833,,
100,stored,all_eps,N10000-50000,51,0.51,0.52,0.515,5436762,0.0,176159,2.741313671630283,,
100,stored,all_eps,N10000-50000,52,0.52,0.53,0.525,5429243,0.0,176159,2.572010315250211,,
100,stored,all_eps,N10000-50000,53,0.53,0.54,0.535,5422260,0.0,176159,2.4145861688668564,,
100,stored,all_eps,N10000-50000,54,0.54,0.55,0.545,5411726,0.0,176159,2.249666557397769,,
100,stored,all_eps,N10000-50000,55,0.55,0.56,0.555,5387368,0.0,176159,2.0313303267940857,,
100,stored,all_eps,N10000-50000,56,0.56,0.57,0.565,5379069,0.0,176159,2.2120547254552787,,
100,stored,all_eps,N10000-50000,57,0.57,0.58,0.575,5383103,0.0,176159,1.9425474489341927,,
100,stored,all_eps,N10000-50000,58,0.58,0.59,0.585,5376537,0.0,176159,1.7525345775542882,,
100,stored,all_eps,N10000-50000,59,0.59,0.6,0.595,5352532,0.0,176159,1.530348440700588,,
100,stored,all_eps,N10000-50000,60,0.6,0.61,0.605,5342881,0.0,176159,1.1047644519876074,,
100,stored,all_eps,N10000-50000,61,0.61,0.62,0.615,5319480,0.0,176159,0.8000829028401273,,
100,stored,all_eps,N10000-50000,62,0.62,0.63,0.625,5325556,0.0,176159,1.2491514501021115,,
100,stored,all_eps,N10000-50000,63,0.63,0.64,0.635,5302887,0.0,176159,0.4958532965156527,,
100,stored,all_eps,N10000-50000,64,0.64,0.65,0.645,5297153,0.0,176159,0.45791012643961765,,
100,stored,all_eps,N10000-50000,65,0.65,0.66,0.655,5301802,0.0,176159,0.304836732869315,,
100,stored,all_eps,N10000-50000,66,0.66,0.67,0.665,5303296,0.0,176159,0.260104093756034,,
100,stored,all_eps,N10000-50000,67,0.67,0.68,0.675,5305492,0.0,176159,-0.18234689638585827,,
100,stored,all_eps,N10000-50000,68,0.68,0.69,0.685,5294615,0.0,176159,-0.6499246876307343,,
100,stored,all_eps,N10000-50000,69,0.69,0.7,0.695,5295193,0.0,176159,-0.48979933309324136,,
100,stored,all_eps,N10000-50000,70,0.7,0.71,0.705,5278831,0.0,176159,-1.0916049405635453,,
100,stored,all_eps,N10000-50000,71,0.71,0.72,0.715,5264128,0.0,176159,-0.963959652956767,,
100,stored,all_eps,N10000-50000,72,0.72,0.73,0.725,5259247,0.0,176159,-1.300693236122966,,
100,stored,all_eps,N10000-50000,73,0.73,0.74,0.735,5246299,0.0,176159,-1.6790670909149479,,
100,stored,all_eps,N10000-50000,74,0.74,0.75,0.745,5256110,0.0,176159,-1.8521482617372924,,
100,stored,all_eps,N10000-50000,75,0.75,0.76,0.755,5249214,0.0,176159,-2.0470950508018917,,
100,stored,all_eps,N10000-50000,76,0.76,0.77,0.765,5230741,0.0,176159,-2.28542954048002,,
100,stored,all_eps,N10000-50000,77,0.77,0.78,0.775,5214279,0.0,176159,-2.149249397663608,,
100,stored,all_eps,N10000-50000,78,0.78,0.79,0.785,5217505,0.0,176159,-2.2597362149149833,,
100,stored,all_eps,N10000-50000,79,0.79,0.8,0.795,5211331,0.0,176159,-2.266151008254897,,
100,stored,all_eps,N10000-50000,80,0.8,0.81,0.805,5203762,0.0,176159,-2.2387935881771686,,
100,stored,all_eps,N10000-50000,81,0.81,0.82,0.815,5180007,0.0,176159,-2.680739620622134,,
100,stored,all_eps,N10000-50000,82,0.82,0.83,0.825,5189761,0.0,176159,-3.132706881877605,,
100,stored,all_eps,N10000-50000,83,0.83,0.84,0.835,5183666,0.0,176159,-3.241517489745674,,
100,stored,all_eps,N10000-50000,84,0.84,0.85,0.845,5190395,0.0,176159,-3.0857998283367643,,
100,stored,all_eps,N10000-50000,85,0.85,0.86,0.855,5196641,0.0,176159,-3.507253435440316,,
100,stored,all_eps,N10000-50000,86,0.86,0.87,0.865,5187218,0.0,176159,-3.1766332164948534,,
100,stored,all_eps,N10000-50000,87,0.87,0.88,0.875,5161514,0.0,176159,-3.37127633481184,,
100,stored,all_eps,N10000-50000,88,0.88,0.89,0.885,5164283,0.0,176159,-3.9368224010961446,,
100,stored,all_eps,N10000-50000,89,0.89,0.9,0.895,5158800,0.0,176159,-4.012245289602233,,
100,stored,all_eps,N10000-50000,90,0.9,0.91,0.905,5148482,0.0,176159,-3.846506601363276,,
100,stored,all_eps,N10000-50000,91,0.91,0.92,0.915,5134267,0.0,176159,-3.4565635172459865,,
100,stored,all_eps,N10000-50000,92,0.92,0.93,0.925,5125691,0.0,176159,-3.368783838120558,,
100,stored,all_eps,N10000-50000,93,0.93,0.94,0.935,5124333,0.0,176159,-3.833201511299129,,
100,stored,all_eps,N10000-50000,94,0.94,0.95,0.945,5110094,0.0,176159,-3.77532194124022,,
100,stored,all_eps,N10000-50000,95,0.95,0.96,0.955,5110666,0.0,176159,-3.6717715460176814,,
100,stored,all_eps,N10000-50000,96,0.96,0.97,0.965,5100016,0.0,176159,-3.6901492073750357,,
100,stored,all_eps,N10000-50000,97,0.97,0.98,0.975,5093821,0.0,176159,-3.8640236867373234,,
100,stored,all_eps,N10000-50000,98,0.98,0.99,0.985,5093674,0.0,176159,-3.353157465515068,,
100,stored,all_eps,N10000-50000,99,0.99,1.0,0.995,5096058,687.0,176159,-3.3407645467842713,,
100,raw,all_eps,N50001-99999,0,0.0,0.01,0.005,28632725,792707.0,223025,0.43785713724418474,0.00361674574803245,
100,raw,all_eps,N50001-99999,1,0.01,0.02,0.015,23484060,14199.0,223025,1.0586562544977316,0.006787372649895913,
100,raw,all_eps,N50001-99999,2,0.02,0.03,0.025,21885066,6328.0,223025,1.3955025312694966,0.009147161478110621,
100,raw,all_eps,N50001-99999,3,0.03,0.04,0.035,20898770,4047.0,223025,1.5046614226578885,0.011141800813960625,
100,raw,all_eps,N50001-99999,4,0.04,0.05,0.045,20377327,2183.0,223025,1.433005761746867,0.012946758899102436,
100,raw,all_eps,N50001-99999,5,0.05,0.06,0.055,19856021,2333.0,223025,1.371559891077875,0.014264609150320203,
100,raw,all_eps,N50001-99999,6,0.06,0.07,0.065,19592066,1775.0,223025,1.08550838895704,0.0159088465202284,
100,raw,all_eps,N50001-99999,7,0.07,0.08,0.075,19180585,1115.0,223025,0.7826198210325702,0.017373747918783322,
100,raw,all_eps,N50001-99999,8,0.08,0.09,0.085,18833307,551.0,223025,0.5539556064158037,0.01839884848344921,
100,raw,all_eps,N50001-99999,9,0.09,0.1,0.095,18808693,1665.0,223025,0.13647157726483175,0.019610498809533614,
100,raw,all_eps,N50001-99999,10,0.1,0.11,0.105,18621407,0.0,223025,-0.055009054901168315,0.020573505711257628,
100,raw,all_eps,N50001-99999,11,0.11,0.12,0.115,18221741,756.0,223025,-0.48850107133012155,0.021861562917827794,
100,raw,all_eps,N50001-99999,12,0.12,0.13,0.125,18113117,388.0,223025,-0.7135639879099771,0.023009755608540614,
100,raw,all_eps,N50001-99999,13,0.13,0.14,0.135,18058705,0.0,223025,-1.1426620568861388,0.023866176095437418,
100,raw,all_eps,N50001-99999,14,0.14,0.15,0.145,17828655,327.0,223025,-1.3290980166479187,0.024695125938653514,
100,raw,all_eps,N50001-99999,15,0.15,0.16,0.155,17824191,0.0,223025,-1.4650459030651097,0.025600280650811227,
100,raw,all_eps,N50001-99999,16,0.16,0.17,0.165,17720268,2439.0,223025,-1.7974584808762486,0.02678056099245723,
100,raw,all_eps,N50001-99999,17,0.17,0.18,0.175,17558365,0.0,223025,-1.9510713554479588,0.02747356650615558,
100,raw,all_eps,N50001-99999,18,0.18,0.19,0.185,17482968,0.0,223025,-2.012684001938344,0.028438896984745658,
100,raw,all_eps,N50001-99999,19,0.19,0.2,0.195,17201823,591.0,223025,-2.150890925921049,0.02968098878382939,
100,raw,all_eps,N50001-99999,20,0.2,0.21,0.205,17182896,0.0,223025,-2.2706389539923886,0.03044490889555766,
100,raw,all_eps,N50001-99999,21,0.21,0.22,0.215,17135965,0.0,223025,-2.2440369130072337,0.031044351810230353,
100,raw,all_eps,N50001-99999,22,0.22,0.23,0.225,17147794,0.0,223025,-2.3355635133008947,0.03165056044296219,
100,raw,all_eps,N50001-99999,23,0.23,0.24,0.235,17132624,0.0,223025,-2.2157729020376564,0.03230739975689143,
100,raw,all_eps,N50001-99999,24,0.24,0.25,0.245,17067147,364.0,223025,-2.239602260412944,0.0330426391858845,
100,raw,all_eps,N50001-99999,25,0.25,0.26,0.255,16865669,0.0,223025,-1.497051792016077,0.033807464736039794,
100,raw,all_eps,N50001-99999,26,0.26,0.27,0.265,16809845,0.0,223025,-0.9758982310663781,0.03471467372959676,
100,raw,all_eps,N50001-99999,27,0.27,0.28,0.275,16742392,0.0,223025,-0.5357998426987016,0.03532654873892866,
100,raw,all_eps,N50001-99999,28,0.28,0.29,0.285,16719154,0.0,223025,-0.24560662578979775,0.03618042915873394,
100,raw,all_eps,N50001-99999,29,0.29,0.3,0.295,16665766,0.0,223025,0.15783594945470852,0.036896991713688966,
100,raw,all_eps,N50001-99999,30,0.3,0.31,0.305,16522129,0.0,223025,0.4630865065876196,0.03753972337660839,
100,raw,all_eps,N50001-99999,31,0.31,0.32,0.315,16455430,0.0,223025,1.017388971300051,0.03836230779433334,
100,raw,all_eps,N50001-99999,32,0.32,0.33,0.325,16405134,0.0,223025,1.2229149118806344,0.03891680210099152,
100,raw,all_eps,N50001-99999,33,0.33,0.34,0.335,16472184,1009.0,223025,1.4069583608342404,0.039558791804944864,
100,raw,all_eps,N50001-99999,34,0.34,0.35,0.345,16448720,0.0,223025,1.5692444153709224,0.04008017694888507,
100,raw,all_eps,N50001-99999,35,0.35,0.36,0.355,16367075,0.0,223025,1.8242524091812373,0.040608702954144926,
100,raw,all_eps,N50001-99999,36,0.36,0.37,0.365,16296561,0.0,223025,1.938109089396223,0.0413036081531613,
100,raw,all_eps,N50001-99999,37,0.37,0.38,0.375,16302913,0.0,223025,2.1642243935178946,0.04177630425929233,
100,raw,all_eps,N50001-99999,38,0.38,0.39,0.385,16249373,0.0,223025,2.335080990509603,0.04212137514468736,
100,raw,all_eps,N50001-99999,39,0.39,0.4,0.395,16203888,0.0,223025,2.4021958803961123,0.042935837061697034,
100,raw,all_eps,N50001-99999,40,0.4,0.41,0.405,16117954,0.0,223025,2.6238571595377427,0.0437220922302864,
100,raw,all_eps,N50001-99999,41,0.41,0.42,0.415,16097824,0.0,223025,2.9159171450750114,0.04428393780061407,
100,raw,all_eps,N50001-99999,42,0.42,0.43,0.425,16146956,0.0,223025,2.7789348654941524,0.045055001247953905,
100,raw,all_eps,N50001-99999,43,0.43,0.44,0.435,16082009,0.0,223025,2.7379729112202336,0.04564461629787604,
100,raw,all_eps,N50001-99999,44,0.44,0.45,0.445,16020687,0.0,223025,2.8615724781340526,0.04622985032718233,
100,raw,all_eps,N50001-99999,45,0.45,0.46,0.455,15968347,0.0,223025,3.0686802459891434,0.04698013891849099,
100,raw,all_eps,N50001-99999,46,0.46,0.47,0.465,15890767,0.0,223025,2.9093084682444843,0.0474805150478442,
100,raw,all_eps,N50001-99999,47,0.47,0.48,0.475,15833392,0.0,223025,3.065459820612033,0.04811605724398073,
100,raw,all_eps,N50001-99999,48,0.48,0.49,0.485,15795953,0.0,223025,2.8665233430360297,0.04854463558795294,
100,raw,all_eps,N50001-99999,49,0.49,0.5,0.495,15816937,1761.0,223025,2.9855767270236964,0.049238234859825,
100,raw,all_eps,N50001-99999,50,0.5,0.51,0.505,15805515,0.0,223025,3.0081386781765733,0.049722910408970394,
100,raw,all_eps,N50001-99999,51,0.51,0.52,0.515,15769933,0.0,223025,2.685996700176215,0.05032010133789394,
100,raw,all_eps,N50001-99999,52,0.52,0.53,0.525,15754082,0.0,223025,2.535829824930453,0.050697934199316924,
100,raw,all_eps,N50001-99999,53,0.53,0.54,0.535,15709665,0.0,223025,2.453475742480823,0.051325096207972716,
100,raw,all_eps,N50001-99999,54,0.54,0.55,0.545,15687723,0.0,223025,2.2858674901386262,0.05177087587846171,
100,raw,all_eps,N50001-99999,55,0.55,0.56,0.555,15660336,0.0,223025,2.1274552474480752,0.05205258332525882,
100,raw,all_eps,N50001-99999,56,0.56,0.57,0.565,15666938,0.0,223025,2.102711391338882,0.05268991841554995,
100,raw,all_eps,N50001-99999,57,0.57,0.58,0.575,15667112,0.0,223025,1.8140322862311828,0.052984885152871496,
100,raw,all_eps,N50001-99999,58,0.58,0.59,0.585,15663254,0.0,223025,1.760322663477206,0.053098008275193086,
100,raw,all_eps,N50001-99999,59,0.59,0.6,0.595,15665844,0.0,223025,1.5351891031214149,0.05385929589469153,
100,raw,all_eps,N50001-99999,60,0.6,0.61,0.605,15630185,0.0,223025,1.0035442958608616,0.054224832737194174,
100,raw,all_eps,N50001-99999,61,0.61,0.62,0.615,15578964,0.0,223025,0.8437402512772993,0.0547174158658791,
100,raw,all_eps,N50001-99999,62,0.62,0.63,0.625,15525754,0.0,223025,1.1397015565234385,0.055506871191001575,
100,raw,all_eps,N50001-99999,63,0.63,0.64,0.635,15514730,0.0,223025,0.6078342323714302,0.05588660901354983,
100,raw,all_eps,N50001-99999,64,0.64,0.65,0.645,15460560,0.0,223025,0.5160490305655164,0.0567138370181865,
100,raw,all_eps,N50001-99999,65,0.65,0.66,0.655,15433356,0.0,223025,0.37005787982859983,0.05698497913753225,
100,raw,all_eps,N50001-99999,66,0.66,0.67,0.665,15389180,0.0,223025,0.1615319984560581,0.05766017112728352,
100,raw,all_eps,N50001-99999,67,0.67,0.68,0.675,15385286,0.0,223025,-0.23011395433273063,0.05809142754054113,
100,raw,all_eps,N50001-99999,68,0.68,0.69,0.685,15357207,0.0,223025,-0.6078771354713133,0.058429045357770305,
100,raw,all_eps,N50001-99999,69,0.69,0.7,0.695,15291189,0.0,223025,-0.5485485791850457,0.05909725094127582,
100,raw,all_eps,N50001-99999,70,0.7,0.71,0.705,15268600,0.0,223025,-1.175498539486266,0.059247710349877046,
100,raw,all_eps,N50001-99999,71,0.71,0.72,0.715,15291279,0.0,223025,-1.0341114042847561,0.05973247064239471,
100,raw,all_eps,N50001-99999,72,0.72,0.73,0.725,15301316,0.0,223025,-1.309158310304813,0.06004870729416301,
100,raw,all_eps,N50001-99999,73,0.73,0.74,0.735,15269552,0.0,223025,-1.6132371139637889,0.060630628687999046,
100,raw,all_eps,N50001-99999,74,0.74,0.75,0.745,15231932,0.0,223025,-1.8260913979920603,0.061050692287372116,
100,raw,all_eps,N50001-99999,75,0.75,0.76,0.755,15231821,0.0,223025,-2.1117236080964976,0.06139816918990916,
100,raw,all_eps,N50001-99999,76,0.76,0.77,0.765,15217292,0.0,223025,-2.357646879615637,0.06207584323413028,
100,raw,all_eps,N50001-99999,77,0.77,0.78,0.775,15206599,0.0,223025,-2.2445111494029666,0.06205755051770215,
100,raw,all_eps,N50001-99999,78,0.78,0.79,0.785,15189918,0.0,223025,-2.326750348487727,0.06283676654897004,
100,raw,all_eps,N50001-99999,79,0.79,0.8,0.795,15147277,0.0,223025,-2.3340140277358103,0.06366961371855066,
100,raw,all_eps,N50001-99999,80,0.8,0.81,0.805,15152898,0.0,223025,-2.298654290420222,0.06375437267582768,
100,raw,all_eps,N50001-99999,81,0.81,0.82,0.815,15167271,0.0,223025,-2.81512593794889,0.06430778179015145,
100,raw,all_eps,N50001-99999,82,0.82,0.83,0.825,15163042,0.0,223025,-3.107607233429809,0.06458174378372641,
100,raw,all_eps,N50001-99999,83,0.83,0.84,0.835,15134822,0.0,223025,-3.3833024927547877,0.06502927802550013,
100,raw,all_eps,N50001-99999,84,0.84,0.85,0.845,15080233,0.0,223025,-3.42326998528471,0.06521017324432553,
100,raw,all_eps,N50001-99999,85,0.85,0.86,0.855,15045999,0.0,223025,-3.5175399785683887,0.06586305721460026,
100,raw,all_eps,N50001-99999,86,0.86,0.87,0.865,15023396,0.0,223025,-3.260816129721935,0.06672903261850058,
100,raw,all_eps,N50001-99999,87,0.87,0.88,0.875,15035557,0.0,223025,-3.3897920110309183,0.06716842296523251,
100,raw,all_eps,N50001-99999,88,0.88,0.89,0.885,14983628,0.0,223025,-3.9877823982282528,0.06743950012389337,
100,raw,all_eps,N50001-99999,89,0.89,0.9,0.895,14974692,0.0,223025,-3.9053806248569254,0.06767726197610079,
100,raw,all_eps,N50001-99999,90,0.9,0.91,0.905,14993896,0.0,223025,-3.9124631783493764,0.06845621077772437,
100,raw,all_eps,N50001-99999,91,0.91,0.92,0.915,14971615,0.0,223025,-3.5526788526154327,0.0686974581043453,
100,raw,all_eps,N50001-99999,92,0.92,0.93,0.925,14980315,0.0,223025,-3.482972821332529,0.06910090567274664,
100,raw,all_eps,N50001-99999,93,0.93,0.94,0.935,14973926,0.0,223025,-3.9070870925901464,0.06963673569825324,
100,raw,all_eps,N50001-99999,94,0.94,0.95,0.945,14978578,0.0,223025,-3.9937522774191248,0.07005222287476007,
100,raw,all_eps,N50001-99999,95,0.95,0.96,0.955,14979568,0.0,223025,-3.9936168386164406,0.07042405229261314,
100,raw,all_eps,N50001-99999,96,0.96,0.97,0.965,14960417,0.0,223025,-3.8518977779830603,0.07088326217812553,
100,raw,all_eps,N50001-99999,97,0.97,0.98,0.975,14935994,0.0,223025,-4.047973707006042,0.07123516769197373,
100,raw,all_eps,N50001-99999,98,0.98,0.99,0.985,14896051,0.0,223025,-3.350321706068273,0.07166694403747549,
100,raw,all_eps,N50001-99999,99,0.99,1.0,0.995,14890052,670.0,223025,-3.502032833733556,0.07172637778041728,
100,norm,all_eps,N50001-99999,0,0.0,0.01,0.005,28632725,792707.0,223025,0.021831224837568955,0.00020335742754381918,
100,norm,all_eps,N50001-99999,1,0.01,0.02,0.015,23484060,14199.0,223025,0.031572453174977,0.00019972870431645564,
100,norm,all_eps,N50001-99999,2,0.02,0.03,0.025,21885066,6328.0,223025,0.03224125203836781,0.00020777765213391002,
100,norm,all_eps,N50001-99999,3,0.03,0.04,0.035,20898770,4047.0,223025,0.02934129345935646,0.00021405570061252855,
100,norm,all_eps,N50001-99999,4,0.04,0.05,0.045,20377327,2183.0,223025,0.0245965847350246,0.0002193025142176989,
100,norm,all_eps,N50001-99999,5,0.05,0.06,0.055,19856021,2333.0,223025,0.02128178477812507,0.0002184295314364037,
100,norm,all_eps,N50001-99999,6,0.06,0.07,0.065,19592066,1775.0,223025,0.015545760478983824,0.00022411169986084683,
100,norm,all_eps,N50001-99999,7,0.07,0.08,0.075,19180585,1115.0,223025,0.010426311963736766,0.0002278491907696894,
100,norm,all_eps,N50001-99999,8,0.08,0.09,0.085,18833307,551.0,223025,0.006962361799758836,0.00022658882717742362,
100,norm,all_eps,N50001-99999,9,0.09,0.1,0.095,18808693,1665.0,223025,0.0016155777062900757,0.00022825463392360775,
100,norm,all_eps,N50001-99999,10,0.1,0.11,0.105,18621407,0.0,223025,-0.0006450220866917335,0.00022794360336454535,
100,norm,all_eps,N50001-99999,11,0.11,0.12,0.115,18221741,756.0,223025,-0.005257092573315586,0.0002316564342057138,
100,norm,all_eps,N50001-99999,12,0.12,0.13,0.125,18113117,388.0,223025,-0.007328402984363475,0.000233637710432986,
100,norm,all_eps,N50001-99999,13,0.13,0.14,0.135,18058705,0.0,223025,-0.011323219128498239,0.00023311955535307933,
100,norm,all_eps,N50001-99999,14,0.14,0.15,0.145,17828655,327.0,223025,-0.012691972119575907,0.00023299853943555514,
100,norm,all_eps,N50001-99999,15,0.15,0.16,0.155,17824191,0.0,223025,-0.01351218522406349,0.00023333764612513597,
100,norm,all_eps,N50001-99999,16,0.16,0.17,0.165,17720268,2439.0,223025,-0.016094257931174714,0.0002367197830459673,
100,norm,all_eps,N50001-99999,17,0.17,0.18,0.175,17558365,0.0,223025,-0.016971173959114568,0.00023591401619720562,
100,norm,all_eps,N50001-99999,18,0.18,0.19,0.185,17482968,0.0,223025,-0.017027209018043946,0.00023738958563349557,
100,norm,all_eps,N50001-99999,19,0.19,0.2,0.195,17201823,591.0,223025,-0.01775419076552016,0.00024159007531988102,
100,norm,all_eps,N50001-99999,20,0.2,0.21,0.205,17182896,0.0,223025,-0.018210617233888827,0.00024138733451550088,
100,norm,all_eps,N50001-99999,21,0.21,0.22,0.215,17135965,0.0,223025,-0.017605735721755503,0.00024027981667200762,
100,norm,all_eps,N50001-99999,22,0.22,0.23,0.225,17147794,0.0,223025,-0.017923098558263278,0.00023948329771674194,
100,norm,all_eps,N50001-99999,23,0.23,0.24,0.235,17132624,0.0,223025,-0.01665332691331482,0.00023924702861047054,
100,norm,all_eps,N50001-99999,24,0.24,0.25,0.245,17067147,364.0,223025,-0.016436493678296336,0.0002396075854996749,
100,norm,all_eps,N50001-99999,25,0.25,0.26,0.255,16865669,0.0,223025,-0.01079035243345094,0.00024037499416416442,
100,norm,all_eps,N50001-99999,26,0.26,0.27,0.265,16809845,0.0,223025,-0.006904755727424438,0.00024212303151187605,
100,norm,all_eps,N50001-99999,27,0.27,0.28,0.275,16742392,0.0,223025,-0.003734983694841626,0.0002419641900204674,
100,norm,all_eps,N50001-99999,28,0.28,0.29,0.285,16719154,0.0,223025,-0.0016918009408373475,0.0002434465558699333,
100,norm,all_eps,N50001-99999,29,0.29,0.3,0.295,16665766,0.0,223025,0.0010616118743852672,0.0002439965578766545,
100,norm,all_eps,N50001-99999,30,0.3,0.31,0.305,16522129,0.0,223025,0.0030946867800059033,0.00024413078399093376,
100,norm,all_eps,N50001-99999,31,0.31,0.32,0.315,16455430,0.0,223025,0.006623009316245869,0.0002454092356713541,
100,norm,all_eps,N50001-99999,32,0.32,0.33,0.325,16405134,0.0,223025,0.0077808358065059036,0.00024523233960796866,
100,norm,all_eps,N50001-99999,33,0.33,0.34,0.335,16472184,1009.0,223025,0.008819285632913522,0.00024514825162285655,
100,norm,all_eps,N50001-99999,34,0.34,0.35,0.345,16448720,0.0,223025,0.00970363130601056,0.00024476173905923826,
100,norm,all_eps,N50001-99999,35,0.35,0.36,0.355,16367075,0.0,223025,0.011119072721509504,0.0002446381597953114,
100,norm,all_eps,N50001-99999,36,0.36,0.37,0.365,16296561,0.0,223025,0.011711815457398045,0.00024552126550147086,
100,norm,all_eps,N50001-99999,37,0.37,0.38,0.375,16302913,0.0,223025,0.012853256818973275,0.00024481097414355535,
100,norm,all_eps,N50001-99999,38,0.38,0.39,0.385,16249373,0.0,223025,0.013775367234218523,0.0002438729979458404,
100,norm,all_eps,N50001-99999,39,0.39,0.4,0.395,16203888,0.0,223025,0.013898400690876053,0.0002453387445517289,
100,norm,all_eps,N50001-99999,40,0.4,0.41,0.405,16117954,0.0,223025,0.01500905017139699,0.0002467707219409536,
100,norm,all_eps,N50001-99999,41,0.41,0.42,0.415,16097824,0.0,223025,0.016489960275480373,0.00024690869874512226,
100,norm,all_eps,N50001-99999,42,0.42,0.43,0.425,16146956,0.0,223025,0.01551388334231091,0.0002480243927475214,
100,norm,all_eps,N50001-99999,43,0.43,0.44,0.435,16082009,0.0,223025,0.015106023344737637,0.0002482805578575165,
100,norm,all_eps,N50001-99999,44,0.44,0.45,0.445,16020687,0.0,223025,0.01565136294851439,0.0002487688358144496,
100,norm,all_eps,N50001-99999,45,0.45,0.46,0.455,15968347,0.0,223025,0.016551605185006094,0.0002501270784467834,
100,norm,all_eps,N50001-99999,46,0.46,0.47,0.465,15890767,0.0,223025,0.01554570163039806,0.00024998163980551773,
100,norm,all_eps,N50001-99999,47,0.47,0.48,0.475,15833392,0.0,223025,0.016166118565484063,0.0002507295056709183,
100,norm,all_eps,N50001-99999,48,0.48,0.49,0.485,15795953,0.0,223025,0.01498752003977564,0.0002503469300082748,
100,norm,all_eps,N50001-99999,49,0.49,0.5,0.495,15816937,1761.0,223025,0.01549093051029314,0.00025132012651867447,
100,norm,all_eps,N50001-99999,50,0.5,0.51,0.505,15805515,0.0,223025,0.015388091376231015,0.00025125822474232254,
100,norm,all_eps,N50001-99999,51,0.51,0.52,0.515,15769933,0.0,223025,0.013612566544379957,0.00025179517364985797,
100,norm,all_eps,N50001-99999,52,0.52,0.53,0.525,15754082,0.0,223025,0.012774440473272605,0.00025128307557405313,
100,norm,all_eps,N50001-99999,53,0.53,0.54,0.535,15709665,0.0,223025,0.01217730633279332,0.00025185356465986174,
100,norm,all_eps,N50001-99999,54,0.54,0.55,0.545,15687723,0.0,223025,0.011245828260121089,0.00025176969845205264,
100,norm,all_eps,N50001-99999,55,0.55,0.56,0.555,15660336,0.0,223025,0.010382746256248514,0.0002508934936356227,
100,norm,all_eps,N50001-99999,56,0.56,0.57,0.565,15666938,0.0,223025,0.01017609792741825,0.0002515234741100018,
100,norm,all_eps,N50001-99999,57,0.57,0.58,0.575,15667112,0.0,223025,0.00869381568066901,0.00025070408371871336,
100,norm,all_eps,N50001-99999,58,0.58,0.59,0.585,15663254,0.0,223025,0.00833642498702717,0.0002491064337354099,
100,norm,all_eps,N50001-99999,59,0.59,0.6,0.595,15665844,0.0,223025,0.007284442958396258,0.0002503223672073768,
100,norm,all_eps,N50001-99999,60,0.6,0.61,0.605,15630185,0.0,223025,0.004668511409029273,0.0002502143470282315,
100,norm,all_eps,N50001-99999,61,0.61,0.62,0.615,15578964,0.0,223025,0.003944498720506126,0.00025049603024583753,
100,norm,all_eps,N50001-99999,62,0.62,0.63,0.625,15525754,0.0,223025,0.005263670458030677,0.00025201245631113566,
100,norm,all_eps,N50001-99999,63,0.63,0.64,0.635,15514730,0.0,223025,0.002761144638370424,0.000251936405251428,
100,norm,all_eps,N50001-99999,64,0.64,0.65,0.645,15460560,0.0,223025,0.002316990194698653,0.0002535996527431129,
100,norm,all_eps,N50001-99999,65,0.65,0.66,0.655,15433356,0.0,223025,0.0016499060328665838,0.0002528240595344406,
100,norm,all_eps,N50001-99999,66,0.66,0.67,0.665,15389180,0.0,223025,0.0007576209337605517,0.00025402625906069577,
100,norm,all_eps,N50001-99999,67,0.67,0.68,0.675,15385286,0.0,223025,-0.0009747878724651508,0.0002538271385027692,
100,norm,all_eps,N50001-99999,68,0.68,0.69,0.685,15357207,0.0,223025,-0.0026452985719671754,0.0002533860428023246,
100,norm,all_eps,N50001-99999,69,0.69,0.7,0.695,15291189,0.0,223025,-0.0024027777898116957,0.0002544059579588821,
100,norm,all_eps,N50001-99999,70,0.7,0.71,0.705,15268600,0.0,223025,-0.005109310328481059,0.0002535615297453719,
100,norm,all_eps,N50001-99999,71,0.71,0.72,0.715,15291279,0.0,223025,-0.004439005114552162,0.00025366180805476207,
100,norm,all_eps,N50001-99999,72,0.72,0.73,0.725,15301316,0.0,223025,-0.0056035288934982354,0.00025314156968964525,
100,norm,all_eps,N50001-99999,73,0.73,0.74,0.735,15269552,0.0,223025,-0.006819630993630111,0.0002537257553542865,
100,norm,all_eps,N50001-99999,74,0.74,0.75,0.745,15231932,0.0,223025,-0.0077206707782801086,0.00025385153178740164,
100,norm,all_eps,N50001-99999,75,0.75,0.76,0.755,15231821,0.0,223025,-0.008852109967627862,0.0002536587616235239,
100,norm,all_eps,N50001-99999,76,0.76,0.77,0.765,15217292,0.0,223025,-0.009807887921129058,0.00025468096652757387,
100,norm,all_eps,N50001-99999,77,0.77,0.78,0.775,15206599,0.0,223025,-0.00929348189836224,0.0002531535764415101,
100,norm,all_eps,N50001-99999,78,0.78,0.79,0.785,15189918,0.0,223025,-0.009562026113304681,0.0002547766369306658,
100,norm,all_eps,N50001-99999,79,0.79,0.8,0.795,15147277,0.0,223025,-0.009494434685585897,0.00025634432216159144,
100,norm,all_eps,N50001-99999,80,0.8,0.81,0.805,15152898,0.0,223025,-0.00934430626265785,0.0002551661312142701,
100,norm,all_eps,N50001-99999,81,0.81,0.82,0.815,15167271,0.0,223025,-0.011305332484599934,0.00025567437343178685,
100,norm,all_eps,N50001-99999,82,0.82,0.83,0.825,15163042,0.0,223025,-0.012490297267532006,0.00025511680409430134,
100,norm,all_eps,N50001-99999,83,0.83,0.84,0.835,15134822,0.0,223025,-0.01343955274253821,0.0002553198483332653,
100,norm,all_eps,N50001-99999,84,0.84,0.85,0.845,15080233,0.0,223025,-0.013555184099490298,0.0002546903532242784,
100,norm,all_eps,N50001-99999,85,0.85,0.86,0.855,15045999,0.0,223025,-0.01385223712460228,0.00025547207668129247,
100,norm,all_eps,N50001-99999,86,0.86,0.87,0.865,15023396,0.0,223025,-0.012776911721418586,0.00025747106562567335,
100,norm,all_eps,N50001-99999,87,0.87,0.88,0.875,15035557,0.0,223025,-0.013175437848295234,0.00025774767208470745,
100,norm,all_eps,N50001-99999,88,0.88,0.89,0.885,14983628,0.0,223025,-0.015423975806157852,0.0002574634369130679,
100,norm,all_eps,N50001-99999,89,0.89,0.9,0.895,14974692,0.0,223025,-0.015014741402328094,0.00025689952201456086,
100,norm,all_eps,N50001-99999,90,0.9,0.91,0.905,14993896,0.0,223025,-0.014990413393203157,0.00025817375545090257,
100,norm,all_eps,N50001-99999,91,0.91,0.92,0.915,14971615,0.0,223025,-0.013465677615518439,0.0002577688606927552,
100,norm,all_eps,N50001-99999,92,0.92,0.93,0.925,14980315,0.0,223025,-0.013155664764001129,0.0002579161039181972,
100,norm,all_eps,N50001-99999,93,0.93,0.94,0.935,14973926,0.0,223025,-0.014687376236901395,0.000258566239131703,
100,norm,all_eps,N50001-99999,94,0.94,0.95,0.945,14978578,0.0,223025,-0.014947715587599664,0.0002588057129964121,
100,norm,all_eps,N50001-99999,95,0.95,0.96,0.955,14979568,0.0,223025,-0.014880387991184294,0.00025865307073232827,
100,norm,all_eps,N50001-99999,96,0.96,0.97,0.965,14960417,0.0,223025,-0.014278781322772702,0.00025901727399760597,
100,norm,all_eps,N50001-99999,97,0.97,0.98,0.975,14935994,0.0,223025,-0.014886767248044297,0.00025897956385281275,
100,norm,all_eps,N50001-99999,98,0.98,0.99,0.985,14896051,0.0,223025,-0.012266445936245282,0.0002591038431127031,
100,norm,all_eps,N50001-99999,99,0.99,1.0,0.995,14890052,670.0,223025,-0.012759283436039263,0.00025816456815652786,
100,stored,all_eps,N50001-99999,0,0.0,0.01,0.005,28632725,792707.0,223025,0.42572897485413297,,
100,stored,all_eps,N50001-99999,1,0.01,0.02,0.015,23484060,14199.0,223025,1.0580191494186868,,
100,stored,all_eps,N50001-99999,2,0.02,0.03,0.025,21885066,6328.0,223025,1.3950949400481303,,
100,stored,all_eps,N50001-99999,3,0.03,0.04,0.035,20898770,4047.0,223025,1.5043732143854103,,
100,stored,all_eps,N50001-99999,4,0.04,0.05,0.045,20377327,2183.0,223025,1.4328519184219837,,
100,stored,all_eps,N50001-99999,5,0.05,0.06,0.055,19856021,2333.0,223025,1.371393570685667,,
100,stored,all_eps,N50001-99999,6,0.06,0.07,0.065,19592066,1775.0,223025,1.0853939766072411,,
100,stored,all_eps,N50001-99999,7,0.07,0.08,0.075,19180585,1115.0,223025,0.782576153312793,,
100,stored,all_eps,N50001-99999,8,0.08,0.09,0.085,18833307,551.0,223025,0.5539412583444135,,
100,stored,all_eps,N50001-99999,9,0.09,0.1,0.095,18808693,1665.0,223025,0.13645721150017454,,
100,stored,all_eps,N50001-99999,10,0.1,0.11,0.105,18621407,0.0,223025,-0.055009054901168315,,
100,stored,all_eps,N50001-99999,11,0.11,0.12,0.115,18221741,756.0,223025,-0.4885045117581855,,
100,stored,all_eps,N50001-99999,12,0.12,0.13,0.125,18113117,388.0,223025,-0.7135485926108723,,
100,stored,all_eps,N50001-99999,13,0.13,0.14,0.135,18058705,0.0,223025,-1.1426620568861388,,
100,stored,all_eps,N50001-99999,14,0.14,0.15,0.145,17828655,327.0,223025,-1.3290763880966394,,
100,stored,all_eps,N50001-99999,15,0.15,0.16,0.155,17824191,0.0,223025,-1.4650459030651097,,
100,stored,all_eps,N50001-99999,16,0.16,0.17,0.165,17720268,2439.0,223025,-1.7972040614337301,,
100,stored,all_eps,N50001-99999,17,0.17,0.18,0.175,17558365,0.0,223025,-1.9510713554479588,,
100,stored,all_eps,N50001-99999,18,0.18,0.19,0.185,17482968,0.0,223025,-2.012684001938344,,
100,stored,all_eps,N50001-99999,19,0.19,0.2,0.195,17201823,591.0,223025,-2.1508152286068687,,
100,stored,all_eps,N50001-99999,20,0.2,0.21,0.205,17182896,0.0,223025,-2.2706389539923886,,
100,stored,all_eps,N50001-99999,21,0.21,0.22,0.215,17135965,0.0,223025,-2.2440369130072337,,
100,stored,all_eps,N50001-99999,22,0.22,0.23,0.225,17147794,0.0,223025,-2.3355635133008947,,
100,stored,all_eps,N50001-99999,23,0.23,0.24,0.235,17132624,0.0,223025,-2.2157729020376564,,
100,stored,all_eps,N50001-99999,24,0.24,0.25,0.245,17067147,364.0,223025,-2.2395758233288965,,
100,stored,all_eps,N50001-99999,25,0.25,0.26,0.255,16865669,0.0,223025,-1.497051792016077,,
100,stored,all_eps,N50001-99999,26,0.26,0.27,0.265,16809845,0.0,223025,-0.9758982310663781,,
100,stored,all_eps,N50001-99999,27,0.27,0.28,0.275,16742392,0.0,223025,-0.5357998426987016,,
100,stored,all_eps,N50001-99999,28,0.28,0.29,0.285,16719154,0.0,223025,-0.24560662578979775,,
100,stored,all_eps,N50001-99999,29,0.29,0.3,0.295,16665766,0.0,223025,0.15783594945470852,,
100,stored,all_eps,N50001-99999,30,0.3,0.31,0.305,16522129,0.0,223025,0.4630865065876196,,
100,stored,all_eps,N50001-99999,31,0.31,0.32,0.315,16455430,0.0,223025,1.017388971300051,,
100,stored,all_eps,N50001-99999,32,0.32,0.33,0.325,16405134,0.0,223025,1.2229149118806344,,
100,stored,all_eps,N50001-99999,33,0.33,0.34,0.335,16472184,1009.0,223025,1.4068749148996191,,
100,stored,all_eps,N50001-99999,34,0.34,0.35,0.345,16448720,0.0,223025,1.5692444153709224,,
100,stored,all_eps,N50001-99999,35,0.35,0.36,0.355,16367075,0.0,223025,1.8242524091812373,,
100,stored,all_eps,N50001-99999,36,0.36,0.37,0.365,16296561,0.0,223025,1.938109089396223,,
100,stored,all_eps,N50001-99999,37,0.37,0.38,0.375,16302913,0.0,223025,2.1642243935178946,,
100,stored,all_eps,N50001-99999,38,0.38,0.39,0.385,16249373,0.0,223025,2.335080990509603,,
100,stored,all_eps,N50001-99999,39,0.39,0.4,0.395,16203888,0.0,223025,2.4021958803961123,,
100,stored,all_eps,N50001-99999,40,0.4,0.41,0.405,16117954,0.0,223025,2.6238571595377427,,
100,stored,all_eps,N50001-99999,41,0.41,0.42,0.415,16097824,0.0,223025,2.9159171450750114,,
100,stored,all_eps,N50001-99999,42,0.42,0.43,0.425,16146956,0.0,223025,2.7789348654941524,,
100,stored,all_eps,N50001-99999,43,0.43,0.44,0.435,16082009,0.0,223025,2.7379729112202336,,
100,stored,all_eps,N50001-99999,44,0.44,0.45,0.445,16020687,0.0,223025,2.8615724781340526,,
100,stored,all_eps,N50001-99999,45,0.45,0.46,0.455,15968347,0.0,223025,3.0686802459891434,,
100,stored,all_eps,N50001-99999,46,0.46,0.47,0.465,15890767,0.0,223025,2.9093084682444843,,
100,stored,all_eps,N50001-99999,47,0.47,0.48,0.475,15833392,0.0,223025,3.065459820612033,,
100,stored,all_eps,N50001-99999,48,0.48,0.49,0.485,15795953,0.0,223025,2.8665233430360297,,
100,stored,all_eps,N50001-99999,49,0.49,0.5,0.495,15816937,1761.0,223025,2.985241010353697,,
100,stored,all_eps,N50001-99999,50,0.5,0.51,0.505,15805515,0.0,223025,3.0081386781765733,,
100,stored,all_eps,N50001-99999,51,0.51,0.52,0.515,15769933,0.0,223025,2.685996700176215,,
100,stored,all_eps,N50001-99999,52,0.52,0.53,0.525,15754082,0.0,223025,2.535829824930453,,
100,stored,all_eps,N50001-99999,53,0.53,0.54,0.535,15709665,0.0,223025,2.453475742480823,,
100,stored,all_eps,N50001-99999,54,0.54,0.55,0.545,15687723,0.0,223025,2.2858674901386262,,
100,stored,all_eps,N50001-99999,55,0.55,0.56,0.555,15660336,0.0,223025,2.1274552474480752,,
100,stored,all_eps,N50001-99999,56,0.56,0.57,0.565,15666938,0.0,223025,2.102711391338882,,
100,stored,all_eps,N50001-99999,57,0.57,0.58,0.575,15667112,0.0,223025,1.8140322862311828,,
100,stored,all_eps,N50001-99999,58,0.58,0.59,0.585,15663254,0.0,223025,1.760322663477206,,
100,stored,all_eps,N50001-99999,59,0.59,0.6,0.595,15665844,0.0,223025,1.5351891031214149,,
100,stored,all_eps,N50001-99999,60,0.6,0.61,0.605,15630185,0.0,223025,1.0035442958608616,,
100,stored,all_eps,N50001-99999,61,0.61,0.62,0.615,15578964,0.0,223025,0.8437402512772993,,
100,stored,all_eps,N50001-99999,62,0.62,0.63,0.625,15525754,0.0,223025,1.1397015565234385,,
100,stored,all_eps,N50001-99999,63,0.63,0.64,0.635,15514730,0.0,223025,0.6078342323714302,,
100,stored,all_eps,N50001-99999,64,0.64,0.65,0.645,15460560,0.0,223025,0.5160490305655164,,
100,stored,all_eps,N50001-99999,65,0.65,0.66,0.655,15433356,0.0,223025,0.37005787982859983,,
100,stored,all_eps,N50001-99999,66,0.66,0.67,0.665,15389180,0.0,223025,0.1615319984560581,,
100,stored,all_eps,N50001-99999,67,0.67,0.68,0.675,15385286,0.0,223025,-0.23011395433273063,,
100,stored,all_eps,N50001-99999,68,0.68,0.69,0.685,15357207,0.0,223025,-0.6078771354713133,,
100,stored,all_eps,N50001-99999,69,0.69,0.7,0.695,15291189,0.0,223025,-0.5485485791850457,,
100,stored,all_eps,N50001-99999,70,0.7,0.71,0.705,15268600,0.0,223025,-1.175498539486266,,
100,stored,all_eps,N50001-99999,71,0.71,0.72,0.715,15291279,0.0,223025,-1.0341114042847561,,
100,stored,all_eps,N50001-99999,72,0.72,0.73,0.725,15301316,0.0,223025,-1.309158310304813,,
100,stored,all_eps,N50001-99999,73,0.73,0.74,0.735,15269552,0.0,223025,-1.6132371139637889,,
100,stored,all_eps,N50001-99999,74,0.74,0.75,0.745,15231932,0.0,223025,-1.8260913979920603,,
100,stored,all_eps,N50001-99999,75,0.75,0.76,0.755,15231821,0.0,223025,-2.1117236080964976,,
100,stored,all_eps,N50001-99999,76,0.76,0.77,0.765,15217292,0.0,223025,-2.357646879615637,,
100,stored,all_eps,N50001-99999,77,0.77,0.78,0.775,15206599,0.0,223025,-2.2445111494029666,,
100,stored,all_eps,N50001-99999,78,0.78,0.79,0.785,15189918,0.0,223025,-2.326750348487727,,
100,stored,all_eps,N50001-99999,79,0.79,0.8,0.795,15147277,0.0,223025,-2.3340140277358103,,
100,stored,all_eps,N50001-99999,80,0.8,0.81,0.805,15152898,0.0,223025,-2.298654290420222,,
100,stored,all_eps,N50001-99999,81,0.81,0.82,0.815,15167271,0.0,223025,-2.81512593794889,,
100,stored,all_eps,N50001-99999,82,0.82,0.83,0.825,15163042,0.0,223025,-3.107607233429809,,
100,stored,all_eps,N50001-99999,83,0.83,0.84,0.835,15134822,0.0,223025,-3.3833024927547877,,
100,stored,all_eps,N50001-99999,84,0.84,0.85,0.845,15080233,0.0,223025,-3.42326998528471,,
100,stored,all_eps,N50001-99999,85,0.85,0.86,0.855,15045999,0.0,223025,-3.5175399785683887,,
100,stored,all_eps,N50001-99999,86,0.86,0.87,0.865,15023396,0.0,223025,-3.260816129721935,,
100,stored,all_eps,N50001-99999,87,0.87,0.88,0.875,15035557,0.0,223025,-3.3897920110309183,,
100,stored,all_eps,N50001-99999,88,0.88,0.89,0.885,14983628,0.0,223025,-3.9877823982282528,,
100,stored,all_eps,N50001-99999,89,0.89,0.9,0.895,14974692,0.0,223025,-3.9053806248569254,,
100,stored,all_eps,N50001-99999,90,0.9,0.91,0.905,14993896,0.0,223025,-3.9124631783493764,,
100,stored,all_eps,N50001-99999,91,0.91,0.92,0.915,14971615,0.0,223025,-3.5526788526154327,,
100,stored,all_eps,N50001-99999,92,0.92,0.93,0.925,14980315,0.0,223025,-3.482972821332529,,
100,stored,all_eps,N50001-99999,93,0.93,0.94,0.935,14973926,0.0,223025,-3.9070870925901464,,
100,stored,all_eps,N50001-99999,94,0.94,0.95,0.945,14978578,0.0,223025,-3.9937522774191248,,
100,stored,all_eps,N50001-99999,95,0.95,0.96,0.955,14979568,0.0,223025,-3.9936168386164406,,
100,stored,all_eps,N50001-99999,96,0.96,0.97,0.965,14960417,0.0,223025,-3.8518977779830603,,
100,stored,all_eps,N50001-99999,97,0.97,0.98,0.975,14935994,0.0,223025,-4.047973707006042,,
100,stored,all_eps,N50001-99999,98,0.98,0.99,0.985,14896051,0.0,223025,-3.350321706068273,,
100,stored,all_eps,N50001-99999,99,0.99,1.0,0.995,14890052,670.0,223025,-3.501830267195909,,


==> anc/data_pN/results/pnA_profiles_K40.csv <==
grid,variant,subset,window,bin,y_lo,y_hi,y_ctr,pairs,pairs_bad,curves,mean,se_cluster,se_boot
40,raw,rank0,all,0,0.0,0.025,0.0125,32937083,,168618,1.3098811452125254,0.004121830649245234,0.004220790543953834
40,raw,rank0,all,1,0.025,0.05,0.0375,27114456,,168691,1.7981125640138236,0.009150421351346772,0.009397561023502086
40,raw,rank0,all,2,0.05,0.075,0.0625,25461402,,168701,1.434154882751547,0.012292672497618585,0.012749128215035885
40,raw,rank0,all,3,0.075,0.1,0.0875,24483212,,168702,0.6367276891610464,0.014903588507738227,0.015478259282452564
40,raw,rank0,all,4,0.1,0.125,0.1125,23782777,,168702,-0.03493784598829649,0.017008847975005348,0.01652577864028474
40,raw,rank0,all,5,0.125,0.15,0.1375,23284829,,168690,-0.9793137411487969,0.01902591275293358,0.01887776121720866
40,raw,rank0,all,6,0.15,0.175,0.1625,22915323,,168670,-1.359635210029551,0.021118994884057548,0.02068243839014547
40,raw,rank0,all,7,0.175,0.2,0.1875,22508642,,168682,-2.107781224651403,0.02313997835590275,0.023532565269377716
40,raw,rank0,all,8,0.2,0.225,0.2125,22223012,,168683,-2.109500233361706,0.024781048250493605,0.02449049816284015
40,raw,rank0,all,9,0.225,0.25,0.2375,22047337,,168667,-1.5412969375847976,0.02570153650483456,0.0251446776142251
40,raw,rank0,all,10,0.25,0.275,0.2625,21762241,,168683,-0.5932395473425738,0.027578972455400034,0.026875782786858878
40,raw,rank0,all,11,0.275,0.3,0.2875,21558709,,168658,-0.2678823671677186,0.029284320036557867,0.030222960793720163
40,raw,rank0,all,12,0.3,0.325,0.3125,21319859,,168655,0.5039827890043738,0.030595712976418946,0.031010228834471378
40,raw,rank0,all,13,0.325,0.35,0.3375,21244262,,168654,1.2591440455780483,0.031633380467168876,0.032430464264654256
40,raw,rank0,all,14,0.35,0.375,0.3625,21087757,,168646,1.9333967571800073,0.03290891945857834,0.03288596389430241
40,raw,rank0,all,15,0.375,0.4,0.3875,20942160,,168645,2.6234071843592064,0.03320833404688104,0.03392772063004918
40,raw,rank0,all,16,0.4,0.425,0.4125,20790585,,168661,3.017005774488789,0.03514048946169936,0.0343330021549099
40,raw,rank0,all,17,0.425,0.45,0.4375,20735663,,168652,3.361489960557326,0.03685483802795439,0.036850244571405795
40,raw,rank0,all,18,0.45,0.475,0.4625,20553140,,168645,3.0589262273307143,0.038389434388821406,0.037030775377752075
40,raw,rank0,all,19,0.475,0.5,0.4875,20443133,,168628,2.4633026650073644,0.03926960092365292,0.037515667692914104
40,raw,rank0,all,20,0.5,0.525,0.5125,20363837,,168636,2.260484406745153,0.0404852102703487,0.03870177793543091
40,raw,rank0,all,21,0.525,0.55,0.5375,20275307,,168634,2.6038386989651996,0.041692393606748805,0.042363859194810734
40,raw,rank0,all,22,0.55,0.575,0.5625,20197047,,168642,2.6117272985501296,0.04186455789312429,0.042949229769639274
40,raw,rank0,all,23,0.575,0.6,0.5875,20183523,,168626,2.1379149715339585,0.04241091013542021,0.04214347431985673
40,raw,rank0,all,24,0.6,0.625,0.6125,20077086,,168615,1.6446305504693262,0.04363533073221461,0.04349329205210663
40,raw,rank0,all,25,0.625,0.65,0.6375,19951130,,168630,1.0294378814633558,0.04509546912067863,0.04632359637531214
40,raw,rank0,all,26,0.65,0.675,0.6625,19873982,,168622,-0.1854272586137997,0.04626345950197993,0.045331711386164576
40,raw,rank0,all,27,0.675,0.7,0.6875,19804797,,168625,-0.6539263189620171,0.04716164251689949,0.049341968358838216
40,raw,rank0,all,28,0.7,0.725,0.7125,19725190,,168616,-0.917457626517159,0.04755696341268534,0.04782277380830387
40,raw,rank0,all,29,0.725,0.75,0.7375,19678447,,168637,-0.8112669155243806,0.04807583853592627,0.045903157459357954
40,raw,rank0,all,30,0.75,0.775,0.7625,19625964,,168610,-1.4512960484386908,0.04950169436375881,0.05276884730582246
40,raw,rank0,all,31,0.775,0.8,0.7875,19564482,,168601,-2.838327076587052,0.05071985908148038,0.050430632895480054
40,raw,rank0,all,32,0.8,0.825,0.8125,19525967,,168625,-3.4522192422019353,0.05159159355887205,0.05299393469196046
40,raw,rank0,all,33,0.825,0.85,0.8375,19482334,,168605,-3.0434936081067083,0.052042998528157226,0.05172683867037306
40,raw,rank0,all,34,0.85,0.875,0.8625,19399008,,168620,-3.764216757887826,0.05374516111242861,0.05276106829431842
40,raw,rank0,all,35,0.875,0.9,0.8875,19336049,,168610,-3.3967782146187155,0.054306078058196254,0.05411191844055767
40,raw,rank0,all,36,0.9,0.925,0.9125,19301309,,168616,-3.071465826488763,0.05607981599766565,0.05987574185798862
40,raw,rank0,all,37,0.925,0.95,0.9375,19286584,,168608,-3.056623298350812,0.056456438600362556,0.055968852998730736
40,raw,rank0,all,38,0.95,0.975,0.9625,19257784,,168624,-2.8036817735623165,0.05729997412415243,0.058241932233152764
40,raw,rank0,all,39,0.975,1.0,0.9875,19187742,,168610,-2.6834597838557555,0.05712935965352346,0.05824275089135503
40,norm,rank0,all,0,0.0,0.025,0.0125,32937083,,168618,0.06290871447664984,0.0001355984040479543,0.00013341747398826656
40,norm,rank0,all,1,0.025,0.05,0.0375,27114456,,168691,0.04060357657707594,0.000186596632691992,0.00018969392686166657
40,norm,rank0,all,2,0.05,0.075,0.0625,25461402,,168701,0.024635565376636536,0.00019272543283419642,0.00019965862308523173
40,norm,rank0,all,3,0.075,0.1,0.0875,24483212,,168702,0.00921004999690602,0.00019714396054848225,0.0002028468296427396
40,norm,rank0,all,4,0.1,0.125,0.1125,23782777,,168702,-0.0004066612816300246,0.0001987520109502031,0.00019201243600036917
40,norm,rank0,all,5,0.125,0.15,0.1375,23284829,,168690,-0.011407852287099868,0.00020101497628453193,0.0001973623097512848
40,norm,rank0,all,6,0.15,0.175,0.1625,22915323,,168670,-0.014527502070983245,0.00020485381095593352,0.0001998901154339823
40,norm,rank0,all,7,0.175,0.2,0.1875,22508642,,168682,-0.021061735388901468,0.00020975606544532151,0.00021409065991900717
40,norm,rank0,all,8,0.2,0.225,0.2125,22223012,,168683,-0.019715391165630838,0.00021055841662568774,0.00020763395142163175
40,norm,rank0,all,9,0.225,0.25,0.2375,22047337,,168667,-0.013643448851914628,0.00020573287226921202,0.00019920093412407978
40,norm,rank0,all,10,0.25,0.275,0.2625,21762241,,168683,-0.005021665231955971,0.00021055378930550612,0.00020344282226920568
40,norm,rank0,all,11,0.275,0.3,0.2875,21558709,,168658,-0.00231907537857218,0.00021358305858799824,0.00021878544890020267
40,norm,rank0,all,12,0.3,0.325,0.3125,21319859,,168655,0.003845733755234399,0.00021436664174121224,0.0002174256433139455
40,norm,rank0,all,13,0.325,0.35,0.3375,21244262,,168654,0.009195411750990203,0.00021287709894468268,0.0002142453859152258
40,norm,rank0,all,14,0.35,0.375,0.3625,21087757,,168646,0.013712456834035443,0.0002137790597760226,0.00021593791729123538
40,norm,rank0,all,15,0.375,0.4,0.3875,20942160,,168645,0.018107018135316486,0.00020864048464176233,0.0002127715729345126
40,norm,rank0,all,16,0.4,0.425,0.4125,20790585,,168661,0.019998646191757372,0.00021419978164175654,0.00021079305161941943
40,norm,rank0,all,17,0.425,0.45,0.4375,20735663,,168652,0.021824932004214318,0.00021800593843376902,0.00021709722334155768
40,norm,rank0,all,18,0.45,0.475,0.4625,20553140,,168645,0.019242757812682032,0.00022109266797851028,0.00021422648558199451
40,norm,rank0,all,19,0.475,0.5,0.4875,20443133,,168628,0.01497141343706034,0.00022021192731399737,0.000215013983439104
40,norm,rank0,all,20,0.5,0.525,0.5125,20363837,,168636,0.013422174324523002,0.00022131392496646182,0.00021376536491435116
40,norm,rank0,all,21,0.525,0.55,0.5375,20275307,,168634,0.015157620496825215,0.00022248652561232882,0.00022889941518525162
40,norm,rank0,all,22,0.55,0.575,0.5625,20197047,,168642,0.01507304265126065,0.00021815765643511275,0.00022442984640911896
40,norm,rank0,all,23,0.575,0.6,0.5875,20183523,,168626,0.011974972716739463,0.00021614407934617938,0.00021704526146890986
40,norm,rank0,all,24,0.6,0.625,0.6125,20077086,,168615,0.009053380907282983,0.00021767231997610158,0.0002168127389211379
40,norm,rank0,all,25,0.625,0.65,0.6375,19951130,,168630,0.005501014798340008,0.00022077586144635252,0.00022699226987508641
40,norm,rank0,all,26,0.65,0.675,0.6625,19873982,,168622,-0.0009351511938284475,0.00022226892097525525,0.00021929557686301433
40,norm,rank0,all,27,0.675,0.7,0.6875,19804797,,168625,-0.0033641094692305183,0.0002221932065376875,0.00023042887228318486
40,norm,rank0,all,28,0.7,0.725,0.7125,19725190,,168616,-0.0046659604004107205,0.0002201908073028658,0.00021963466421780754
40,norm,rank0,all,29,0.725,0.75,0.7375,19678447,,168637,-0.004089674300164181,0.00021855475205787527,0.000208950404519011
40,norm,rank0,all,30,0.75,0.775,0.7625,19625964,,168610,-0.007102063741275816,0.000221255178365397,0.00023416342400069828
40,norm,rank0,all,31,0.775,0.8,0.7875,19564482,,168601,-0.013857586613112554,0.0002233253685445017,0.0002226132347448479
40,norm,rank0,all,32,0.8,0.825,0.8125,19525967,,168625,-0.01634545073846788,0.0002239510054992467,0.00022780828457660374
40,norm,rank0,all,33,0.825,0.85,0.8375,19482334,,168605,-0.014177262772299885,0.00022219255868126267,0.00022102514436779023
40,norm,rank0,all,34,0.85,0.875,0.8625,19399008,,168620,-0.017425321035980348,0.0002266532579034541,0.00022189961616772208
40,norm,rank0,all,35,0.875,0.9,0.8875,19336049,,168610,-0.015463457981223562,0.00022549430783445453,0.0002272781897844195
40,norm,rank0,all,36,0.9,0.925,0.9125,19301309,,168616,-0.013728894967976612,0.0002295266750672694,0.0002456525838901139
40,norm,rank0,all,37,0.925,0.95,0.9375,19286584,,168608,-0.01342360653125398,0.0002279117677814114,0.00022515952526777218
40,norm,rank0,all,38,0.95,0.975,0.9625,19257784,,168624,-0.012213488486044016,0.00022808144113465467,0.00023125710730176346
40,norm,rank0,all,39,0.975,1.0,0.9875,19187742,,168610,-0.011487013254822024,0.0002246608009099942,0.00022751901352709316
40,stored,rank0,all,0,0.0,0.025,0.0125,32937083,,168618,1.2863808478893426,,
40,stored,rank0,all,1,0.025,0.05,0.0375,27114456,,168691,1.797635920382748,,
40,stored,rank0,all,2,0.05,0.075,0.0625,25461402,,168701,1.4339042007002771,,
40,stored,rank0,all,3,0.075,0.1,0.0875,24483212,,168702,0.6366750634290524,,
40,stored,rank0,all,4,0.1,0.125,0.1125,23782777,,168702,-0.03495186354004305,,
40,stored,rank0,all,5,0.125,0.15,0.1375,23284829,,168690,-0.979300809061996,,
40,stored,rank0,all,6,0.15,0.175,0.1625,22915323,,168670,-1.359511529996002,,
40,stored,rank0,all,7,0.175,0.2,0.1875,22508642,,168682,-2.107738835944799,,
40,stored,rank0,all,8,0.2,0.225,0.2125,22223012,,168683,-2.109500233361706,,
40,stored,rank0,all,9,0.225,0.25,0.2375,22047337,,168667,-1.5412895231094812,,
40,stored,rank0,all,10,0.25,0.275,0.2625,21762241,,168683,-0.5932395473425738,,
40,stored,rank0,all,11,0.275,0.3,0.2875,21558709,,168658,-0.2678823671677186,,
40,stored,rank0,all,12,0.3,0.325,0.3125,21319859,,168655,0.5039827890043738,,
40,stored,rank0,all,13,0.325,0.35,0.3375,21244262,,168654,1.2591026384850945,,
40,stored,rank0,all,14,0.35,0.375,0.3625,21087757,,168646,1.9333967571800073,,
40,stored,rank0,all,15,0.375,0.4,0.3875,20942160,,168645,2.6234071843592064,,
40,stored,rank0,all,16,0.4,0.425,0.4125,20790585,,168661,3.017005774488789,,
40,stored,rank0,all,17,0.425,0.45,0.4375,20735663,,168652,3.361489960557326,,
40,stored,rank0,all,18,0.45,0.475,0.4625,20553140,,168645,3.0589262273307143,,
40,stored,rank0,all,19,0.475,0.5,0.4875,20443133,,168628,2.4631378271049167,,
40,stored,rank0,all,20,0.5,0.525,0.5125,20363837,,168636,2.260484406745153,,
40,stored,rank0,all,21,0.525,0.55,0.5375,20275307,,168634,2.6038386989651996,,
40,stored,rank0,all,22,0.55,0.575,0.5625,20197047,,168642,2.6117272985501296,,
40,stored,rank0,all,23,0.575,0.6,0.5875,20183523,,168626,2.1379149715339585,,
40,stored,rank0,all,24,0.6,0.625,0.6125,20077086,,168615,1.6446305504693262,,
40,stored,rank0,all,25,0.625,0.65,0.6375,19951130,,168630,1.0294378814633558,,
40,stored,rank0,all,26,0.65,0.675,0.6625,19873982,,168622,-0.1854272586137997,,
40,stored,rank0,all,27,0.675,0.7,0.6875,19804797,,168625,-0.6539263189620171,,
40,stored,rank0,all,28,0.7,0.725,0.7125,19725190,,168616,-0.917457626517159,,
40,stored,rank0,all,29,0.725,0.75,0.7375,19678447,,168637,-0.8112669155243806,,
40,stored,rank0,all,30,0.75,0.775,0.7625,19625964,,168610,-1.4512960484386908,,
40,stored,rank0,all,31,0.775,0.8,0.7875,19564482,,168601,-2.838327076587052,,
40,stored,rank0,all,32,0.8,0.825,0.8125,19525967,,168625,-3.4522192422019353,,
40,stored,rank0,all,33,0.825,0.85,0.8375,19482334,,168605,-3.0434936081067083,,
40,stored,rank0,all,34,0.85,0.875,0.8625,19399008,,168620,-3.764216757887826,,
40,stored,rank0,all,35,0.875,0.9,0.8875,19336049,,168610,-3.3967782146187155,,
40,stored,rank0,all,36,0.9,0.925,0.9125,19301309,,168616,-3.071465826488763,,
40,stored,rank0,all,37,0.925,0.95,0.9375,19286584,,168608,-3.056623298350812,,
40,stored,rank0,all,38,0.95,0.975,0.9625,19257784,,168624,-2.8036817735623165,,
40,stored,rank0,all,39,0.975,1.0,0.9875,19187742,,168610,-2.683354971532635,,
40,raw,rank0,N10000-50000,0,0.0,0.025,0.0125,8696698,,68322,1.2684336054902676,0.005718515219170618,0.005579725865439993
40,raw,rank0,N10000-50000,1,0.025,0.05,0.0375,7108814,,68322,1.7528150265290385,0.01282243213526178,0.012727551590431188
40,raw,rank0,N10000-50000,2,0.05,0.075,0.0625,6630432,,68322,1.3696021616691039,0.017388686100956476,0.01812286535479876
40,raw,rank0,N10000-50000,3,0.075,0.1,0.0875,6379457,,68322,0.6065067920357485,0.020937004872083078,0.02057336171191977
40,raw,rank0,N10000-50000,4,0.1,0.125,0.1125,6174521,,68322,-0.01615671887746434,0.024251479495184424,0.024567292744826184
40,raw,rank0,N10000-50000,5,0.125,0.15,0.1375,6049731,,68322,-0.9885872611526033,0.02697130446959449,0.02703330399846444
40,raw,rank0,N10000-50000,6,0.15,0.175,0.1625,5907906,,68322,-1.3761491804371973,0.0297849666791025,0.028780760988978894
40,raw,rank0,N10000-50000,7,0.175,0.2,0.1875,5849441,,68322,-2.1806793161944875,0.03290714399320675,0.03321638197135762
40,raw,rank0,N10000-50000,8,0.2,0.225,0.2125,5768965,,68322,-2.0941482570963768,0.035019297482636144,0.034830188897543565
40,raw,rank0,N10000-50000,9,0.225,0.25,0.2375,5655572,,68322,-1.560751591527789,0.03607723590900244,0.036245086519602954
40,raw,rank0,N10000-50000,10,0.25,0.275,0.2625,5631477,,68322,-0.621862435023707,0.03914231234389378,0.03784661524857289
40,raw,rank0,N10000-50000,11,0.275,0.3,0.2875,5556205,,68322,-0.31245589390600237,0.04157802957027533,0.040471939342453994
40,raw,rank0,N10000-50000,12,0.3,0.325,0.3125,5540340,,68322,0.4779917838977391,0.04337596655596355,0.04508247189606313
40,raw,rank0,N10000-50000,13,0.325,0.35,0.3375,5475927,,68322,1.2493729372214055,0.0448715378402731,0.04472100213432812
40,raw,rank0,N10000-50000,14,0.35,0.375,0.3625,5446614,,68322,1.9022209027480192,0.04659807933850996,0.04899176313088507
40,raw,rank0,N10000-50000,15,0.375,0.4,0.3875,5371314,,68322,2.6243049652282475,0.04706152576338837,0.048210582588974135
40,raw,rank0,N10000-50000,16,0.4,0.425,0.4125,5349189,,68322,2.906204660183067,0.04994875491036903,0.05213128988580801
40,raw,rank0,N10000-50000,17,0.425,0.45,0.4375,5332300,,68322,3.334469365939651,0.05216721803552899,0.051098866974423486
40,raw,rank0,N10000-50000,18,0.45,0.475,0.4625,5308501,,68322,2.9806182573950726,0.054557187249275926,0.05658040592490664
40,raw,rank0,N10000-50000,19,0.475,0.5,0.4875,5292494,,68322,2.239189879100477,0.05582413639356843,0.05683001779056339
40,raw,rank0,N10000-50000,20,0.5,0.525,0.5125,5239565,,68322,2.169067470295721,0.05757184085420601,0.059188880893936424
40,raw,rank0,N10000-50000,21,0.525,0.55,0.5375,5226108,,68322,2.5034408014530123,0.05929347085906925,0.05974123045433025
40,raw,rank0,N10000-50000,22,0.55,0.575,0.5625,5184817,,68322,2.692546332879251,0.05936850660458735,0.05968339893134672
40,raw,rank0,N10000-50000,23,0.575,0.6,0.5875,5177359,,68322,2.1116024598641894,0.06039140499196661,0.062116721996486546
40,raw,rank0,N10000-50000,24,0.6,0.625,0.6125,5138870,,68322,1.6462963647650164,0.0616928760003232,0.06200808661867206
40,raw,rank0,N10000-50000,25,0.625,0.65,0.6375,5112031,,68322,0.9519748608723225,0.0639905018647935,0.0660131662032508
40,raw,rank0,N10000-50000,26,0.65,0.675,0.6625,5111930,,68322,-0.18933651282392364,0.06551508037776128,0.0651516628752454
40,raw,rank0,N10000-50000,27,0.675,0.7,0.6875,5106313,,68322,-0.6995174404702571,0.06684835300500647,0.06913469536119592
40,raw,rank0,N10000-50000,28,0.7,0.725,0.7125,5079915,,68322,-0.9127056259799623,0.06758760406240555,0.06856778462552302
40,raw,rank0,N10000-50000,29,0.725,0.75,0.7375,5059414,,68322,-0.8457928131597849,0.06837184804914156,0.06873831723331568
40,raw,rank0,N10000-50000,30,0.75,0.775,0.7625,5046121,,68322,-1.4160645374932548,0.06959531505106258,0.07062015186550955
40,raw,rank0,N10000-50000,31,0.775,0.8,0.7875,5026900,,68322,-3.00018778969146,0.07178009186718014,0.0737284658449581
40,raw,rank0,N10000-50000,32,0.8,0.825,0.8125,5004031,,68322,-3.378496456157046,0.07359770627633457,0.07258933234653811
40,raw,rank0,N10000-50000,33,0.825,0.85,0.8375,4999630,,68322,-2.8950166312307113,0.0740831678561991,0.07481116966013814
40,raw,rank0,N10000-50000,34,0.85,0.875,0.8625,4998667,,68322,-3.8236669896194324,0.07670793545403659,0.07704635533740285
40,raw,rank0,N10000-50000,35,0.875,0.9,0.8875,4975161,,68322,-3.448669098346767,0.07742145638576409,0.07852624480257729
40,raw,rank0,N10000-50000,36,0.9,0.925,0.9125,4953742,,68322,-3.05306917477737,0.07992795051313478,0.08012823001316065
40,raw,rank0,N10000-50000,37,0.925,0.95,0.9375,4930478,,68322,-2.9633518291735608,0.08025891528292901,0.07651925614100734
40,raw,rank0,N10000-50000,38,0.95,0.975,0.9625,4920847,,68322,-2.7215268021948256,0.08150998972932184,0.08384187571320673
40,raw,rank0,N10000-50000,39,0.975,1.0,0.9875,4910970,,68322,-2.7238020187457876,0.08148895503256294,0.08088389741276973
40,norm,rank0,N10000-50000,0,0.0,0.025,0.0125,8696698,,68322,0.08021204064887591,0.0002566294514066333,0.00025204773558097854
40,norm,rank0,N10000-50000,1,0.025,0.05,0.0375,7108814,,68322,0.05268599875661014,0.00036158911511530655,0.0003643416475757317
40,norm,rank0,N10000-50000,2,0.05,0.075,0.0625,6630432,,68322,0.031515895688990915,0.0003781951873182276,0.00039336993752239877
40,norm,rank0,N10000-50000,3,0.075,0.1,0.0875,6379457,,68322,0.011702264156472212,0.00038462239357271266,0.00037986219343876524
40,norm,rank0,N10000-50000,4,0.1,0.125,0.1125,6174521,,68322,-0.0002729589350553049,0.0003929872752333612,0.00039720888664122476
40,norm,rank0,N10000-50000,5,0.125,0.15,0.1375,6049731,,68322,-0.01521563568520793,0.00039453169920019936,0.0003903089829126016
40,norm,rank0,N10000-50000,6,0.15,0.175,0.1625,5907906,,68322,-0.01943160670215792,0.00040113195020330216,0.00038768614553681533
40,norm,rank0,N10000-50000,7,0.175,0.2,0.1875,5849441,,68322,-0.028610238238090564,0.00041230010724960036,0.0004149947055229714
40,norm,rank0,N10000-50000,8,0.2,0.225,0.2125,5768965,,68322,-0.025938199924188686,0.0004126450115298712,0.0004125699688837007
40,norm,rank0,N10000-50000,9,0.225,0.25,0.2375,5655572,,68322,-0.01845925776202787,0.0004024535374451936,0.00040599388193644835
40,norm,rank0,N10000-50000,10,0.25,0.275,0.2625,5631477,,68322,-0.0069987948186203295,0.0004135598885367474,0.0003982892605263408
40,norm,rank0,N10000-50000,11,0.275,0.3,0.2875,5556205,,68322,-0.003458654936833746,0.000420218554751521,0.0004085527890195787
40,norm,rank0,N10000-50000,12,0.3,0.325,0.3125,5540340,,68322,0.004847299184851529,0.0004211672312844054,0.0004398688145974473
40,norm,rank0,N10000-50000,13,0.325,0.35,0.3375,5475927,,68322,0.012125843816680406,0.0004194204168009335,0.0004148501802115399
40,norm,rank0,N10000-50000,14,0.35,0.375,0.3625,5446614,,68322,0.018092083173535924,0.00042041629847489027,0.0004427721923476884
40,norm,rank0,N10000-50000,15,0.375,0.4,0.3875,5371314,,68322,0.024042535091442344,0.0004108163389901201,0.00041810756520908404
40,norm,rank0,N10000-50000,16,0.4,0.425,0.4125,5349189,,68322,0.02575266885180364,0.00042193231556488393,0.00043799627001572263
40,norm,rank0,N10000-50000,17,0.425,0.45,0.4375,5332300,,68322,0.028776694788287083,0.00042855712085506807,0.0004168208896913689
40,norm,rank0,N10000-50000,18,0.45,0.475,0.4625,5308501,,68322,0.02490643005215306,0.00043551551873932795,0.0004545540500408864
40,norm,rank0,N10000-50000,19,0.475,0.5,0.4875,5292494,,68322,0.018294100773194377,0.0004338498867124291,0.0004436321494233604
40,norm,rank0,N10000-50000,20,0.5,0.525,0.5125,5239565,,68322,0.017288189936307964,0.00043666859292227993,0.00044767587419583256
40,norm,rank0,N10000-50000,21,0.525,0.55,0.5375,5226108,,68322,0.019525883339230277,0.0004392756678254105,0.0004463706153768536
40,norm,rank0,N10000-50000,22,0.55,0.575,0.5625,5184817,,68322,0.020601431700192022,0.00043002599925866757,0.0004346923590943383
40,norm,rank0,N10000-50000,23,0.575,0.6,0.5875,5177359,,68322,0.015835537201849662,0.00042741947281962347,0.0004386988361684623
40,norm,rank0,N10000-50000,24,0.6,0.625,0.6125,5138870,,68322,0.012040621081667965,0.00042829263473047834,0.0004328743363485529
40,norm,rank0,N10000-50000,25,0.625,0.65,0.6375,5112031,,68322,0.0069234240418649985,0.00043609754788879557,0.0004498119450874623
40,norm,rank0,N10000-50000,26,0.65,0.675,0.6625,5111930,,68322,-0.0012695662155236722,0.0004369667647033776,0.0004384387067035465
40,norm,rank0,N10000-50000,27,0.675,0.7,0.6875,5106313,,68322,-0.00476335386531561,0.00043714936099048985,0.00045416845140979975
40,norm,rank0,N10000-50000,28,0.7,0.725,0.7125,5079915,,68322,-0.006161657982537603,0.0004337525827700269,0.0004401121849506819
40,norm,rank0,N10000-50000,29,0.725,0.75,0.7375,5059414,,68322,-0.005620285711075979,0.00043139763523180946,0.00043195766520993164
40,norm,rank0,N10000-50000,30,0.75,0.775,0.7625,5046121,,68322,-0.009228150348376365,0.00043305279467326265,0.00044040291703874453
40,norm,rank0,N10000-50000,31,0.775,0.8,0.7875,5026900,,68322,-0.019335863474960423,0.00043899621520993736,0.0004529687696211025
40,norm,rank0,N10000-50000,32,0.8,0.825,0.8125,5004031,,68322,-0.0213466522320704,0.0004434386399907683,0.0004387098505533963
40,norm,rank0,N10000-50000,33,0.825,0.85,0.8375,4999630,,68322,-0.01806908843500884,0.000439230348803154,0.00044511631790483626
40,norm,rank0,N10000-50000,34,0.85,0.875,0.8625,4998667,,68322,-0.02338648520948946,0.00044813385644528077,0.0004503068830034118
40,norm,rank0,N10000-50000,35,0.875,0.9,0.8875,4975161,,68322,-0.020771624368740495,0.00044507112237541726,0.0004510621733311565
40,norm,rank0,N10000-50000,36,0.9,0.925,0.9125,4953742,,68322,-0.018260446110798332,0.0004540890732086125,0.0004561414172482168
40,norm,rank0,N10000-50000,37,0.925,0.95,0.9375,4930478,,68322,-0.017465371688746716,0.00045018800501337786,0.00042811117512355146
40,norm,rank0,N10000-50000,38,0.95,0.975,0.9625,4920847,,68322,-0.01582950838225004,0.00045100632146166436,0.0004592183868232118
40,norm,rank0,N10000-50000,39,0.975,1.0,0.9875,4910970,,68322,-0.015479391627811718,0.00044444025352775635,0.0004383249196368541
40,stored,rank0,N10000-50000,0,0.0,0.025,0.0125,8696698,,68322,1.2343786815540856,,
40,stored,rank0,N10000-50000,1,0.025,0.05,0.0375,7108814,,68322,1.7521045458866091,,
40,stored,rank0,N10000-50000,2,0.05,0.075,0.0625,6630432,,68322,1.36924947554074,,
40,stored,rank0,N10000-50000,3,0.075,0.1,0.0875,6379457,,68322,0.6064223119708703,,
40,stored,rank0,N10000-50000,4,0.1,0.125,0.1125,6174521,,68322,-0.016183155817409693,,
40,stored,rank0,N10000-50000,5,0.125,0.15,0.1375,6049731,,68322,-0.9885659918341737,,
40,stored,rank0,N10000-50000,6,0.15,0.175,0.1625,5907906,,68322,-1.3759466675963608,,
40,stored,rank0,N10000-50000,7,0.175,0.2,0.1875,5849441,,68322,-2.1806140138987113,,
40,stored,rank0,N10000-50000,8,0.2,0.225,0.2125,5768965,,68322,-2.0941482570963768,,
40,stored,rank0,N10000-50000,9,0.225,0.25,0.2375,5655572,,68322,-1.5607394954536082,,
40,stored,rank0,N10000-50000,10,0.25,0.275,0.2625,5631477,,68322,-0.621862435023707,,
40,stored,rank0,N10000-50000,11,0.275,0.3,0.2875,5556205,,68322,-0.31245589390600237,,
40,stored,rank0,N10000-50000,12,0.3,0.325,0.3125,5540340,,68322,0.4779917838977391,,
40,stored,rank0,N10000-50000,13,0.325,0.35,0.3375,5475927,,68322,1.2493093346330082,,
40,stored,rank0,N10000-50000,14,0.35,0.375,0.3625,5446614,,68322,1.9022209027480192,,
40,stored,rank0,N10000-50000,15,0.375,0.4,0.3875,5371314,,68322,2.6243049652282475,,
40,stored,rank0,N10000-50000,16,0.4,0.425,0.4125,5349189,,68322,2.906204660183067,,
40,stored,rank0,N10000-50000,17,0.425,0.45,0.4375,5332300,,68322,3.334469365939651,,
40,stored,rank0,N10000-50000,18,0.45,0.475,0.4625,5308501,,68322,2.9806182573950726,,
40,stored,rank0,N10000-50000,19,0.475,0.5,0.4875,5292494,,68322,2.238959846516149,,
40,stored,rank0,N10000-50000,20,0.5,0.525,0.5125,5239565,,68322,2.169067470295721,,
40,stored,rank0,N10000-50000,21,0.525,0.55,0.5375,5226108,,68322,2.5034408014530123,,
40,stored,rank0,N10000-50000,22,0.55,0.575,0.5625,5184817,,68322,2.692546332879251,,
40,stored,rank0,N10000-50000,23,0.575,0.6,0.5875,5177359,,68322,2.1116024598641894,,
40,stored,rank0,N10000-50000,24,0.6,0.625,0.6125,5138870,,68322,1.6462963647650164,,
40,stored,rank0,N10000-50000,25,0.625,0.65,0.6375,5112031,,68322,0.9519748608723225,,
40,stored,rank0,N10000-50000,26,0.65,0.675,0.6625,5111930,,68322,-0.18933651282392364,,
40,stored,rank0,N10000-50000,27,0.675,0.7,0.6875,5106313,,68322,-0.6995174404702571,,
40,stored,rank0,N10000-50000,28,0.7,0.725,0.7125,5079915,,68322,-0.9127056259799623,,
40,stored,rank0,N10000-50000,29,0.725,0.75,0.7375,5059414,,68322,-0.8457928131597849,,
40,stored,rank0,N10000-50000,30,0.75,0.775,0.7625,5046121,,68322,-1.4160645374932548,,
40,stored,rank0,N10000-50000,31,0.775,0.8,0.7875,5026900,,68322,-3.00018778969146,,
40,stored,rank0,N10000-50000,32,0.8,0.825,0.8125,5004031,,68322,-3.378496456157046,,
40,stored,rank0,N10000-50000,33,0.825,0.85,0.8375,4999630,,68322,-2.8950166312307113,,
40,stored,rank0,N10000-50000,34,0.85,0.875,0.8625,4998667,,68322,-3.8236669896194324,,
40,stored,rank0,N10000-50000,35,0.875,0.9,0.8875,4975161,,68322,-3.448669098346767,,
40,stored,rank0,N10000-50000,36,0.9,0.925,0.9125,4953742,,68322,-3.05306917477737,,
40,stored,rank0,N10000-50000,37,0.925,0.95,0.9375,4930478,,68322,-2.9633518291735608,,
40,stored,rank0,N10000-50000,38,0.95,0.975,0.9625,4920847,,68322,-2.7215268021948256,,
40,stored,rank0,N10000-50000,39,0.975,1.0,0.9875,4910970,,68322,-2.7236541635233187,,
40,raw,rank0,N50001-99999,0,0.0,0.025,0.0125,23785263,,83988,1.3282297530197584,0.005306581549649735,0.005386563712610287
40,raw,rank0,N50001-99999,1,0.025,0.05,0.0375,19630015,,83988,1.817952558874764,0.01174533104327833,0.012094908733914224
40,raw,rank0,N50001-99999,2,0.05,0.075,0.0625,18484520,,83988,1.4615035175379183,0.015728495897228786,0.016366733847641465
40,raw,rank0,N50001-99999,3,0.075,0.1,0.0875,17774326,,83988,0.6496428612820537,0.019089136983144902,0.019919499418533937
40,raw,rank0,N50001-99999,4,0.1,0.125,0.1125,17287838,,83988,-0.039993144313360644,0.02171958174077989,0.021392061850015978
40,raw,rank0,N50001-99999,5,0.125,0.15,0.1375,16926469,,83988,-0.9737140096968836,0.024314557396645297,0.0242674573023541
40,raw,rank0,N50001-99999,6,0.15,0.175,0.1625,16701833,,83988,-1.3540382064651226,0.026971615986412067,0.026708652023608243
40,raw,rank0,N50001-99999,7,0.175,0.2,0.1875,16362859,,83988,-2.080342194478361,0.02955551184232651,0.029942191022117204
40,raw,rank0,N50001-99999,8,0.2,0.225,0.2125,16162570,,83988,-2.114755202916368,0.03167286529091455,0.031229373671838184
40,raw,rank0,N50001-99999,9,0.225,0.25,0.2375,16102896,,83988,-1.5373856354782394,0.03280537601719528,0.032722074310660994
40,raw,rank0,N50001-99999,10,0.25,0.275,0.2625,15848115,,83988,-0.5844411149212383,0.03519818495270616,0.03476145069132862
40,raw,rank0,N50001-99999,11,0.275,0.3,0.2875,15718913,,83988,-0.24957571811740417,0.03734901762795549,0.03872334773232471
40,raw,rank0,N50001-99999,12,0.3,0.325,0.3125,15502466,,83988,0.5149276895688725,0.039087159168309,0.03881448884799594
40,raw,rank0,N50001-99999,13,0.325,0.35,0.3375,15495277,,83988,1.2669155898277908,0.04033738718589554,0.04159458793042613
40,raw,rank0,N50001-99999,14,0.35,0.375,0.3625,15367800,,83988,1.949981715014511,0.04199827516468488,0.041702182166555364
40,raw,rank0,N50001-99999,15,0.375,0.4,0.3875,15298912,,83988,2.623693501864708,0.042318262860970395,0.04287636272522061
40,raw,rank0,N50001-99999,16,0.4,0.425,0.4125,15171307,,83988,3.06040283806794,0.044786247560373034,0.04357268950438756
40,raw,rank0,N50001-99999,17,0.425,0.45,0.4375,15135839,,83988,3.3715977026446966,0.04699116060050191,0.04689649311704996
40,raw,rank0,N50001-99999,18,0.45,0.475,0.4625,14979521,,83988,3.0877690281284695,0.048959512084784995,0.0473508589035658
40,raw,rank0,N50001-99999,19,0.475,0.5,0.4875,14888251,,83988,2.545978704953322,0.05009757538843657,0.04631324778972776
40,raw,rank0,N50001-99999,20,0.5,0.525,0.5125,14862938,,83988,2.2982373336953974,0.051583734239107656,0.04933235288693395
40,raw,rank0,N50001-99999,21,0.525,0.55,0.5375,14790308,,83988,2.6421177300702596,0.05313554632972257,0.05359583390358827
40,raw,rank0,N50001-99999,22,0.55,0.575,0.5625,14753752,,83988,2.581456906690583,0.053339020113331026,0.054878909462279565
40,raw,rank0,N50001-99999,23,0.575,0.6,0.5875,14746871,,83988,2.1498300893796385,0.053995654737430676,0.053723053280835105
40,raw,rank0,N50001-99999,24,0.6,0.625,0.6125,14682225,,83988,1.6452399414938812,0.05558455454853919,0.05500205925957014
40,raw,rank0,N50001-99999,25,0.625,0.65,0.6375,14582932,,83988,1.056334281748005,0.05742966874609742,0.05858116389526092
40,raw,rank0,N50001-99999,26,0.65,0.675,0.6625,14507279,,83988,-0.1845039996818149,0.058979082599913184,0.057832824639153964
40,raw,rank0,N50001-99999,27,0.675,0.7,0.6875,14445728,,83988,-0.6396009948408277,0.06014044905525596,0.063092671960773
40,raw,rank0,N50001-99999,28,0.7,0.725,0.7125,14392678,,83988,-0.9173813240315666,0.06060964189161039,0.061535883093907076
40,raw,rank0,N50001-99999,29,0.725,0.75,0.7375,14369038,,83988,-0.7988566109992888,0.06123620021290959,0.05894479174753809
40,raw,rank0,N50001-99999,30,0.75,0.775,0.7625,14329536,,83988,-1.4627955852862229,0.06316862633852688,0.067392517090312
40,raw,rank0,N50001-99999,31,0.775,0.8,0.7875,14288850,,83988,-2.77863823890656,0.06464417074251666,0.06440266435771952
40,raw,rank0,N50001-99999,32,0.8,0.825,0.8125,14274748,,83988,-3.482882289760912,0.06563600690419782,0.06741320539926048
40,raw,rank0,N50001-99999,33,0.825,0.85,0.8375,14236057,,83988,-3.097410680499523,0.06625168871024043,0.06570298668499083
40,raw,rank0,N50001-99999,34,0.85,0.875,0.8625,14155118,,83988,-3.7449807200476886,0.06844476583164408,0.06853857965078687
40,raw,rank0,N50001-99999,35,0.875,0.9,0.8875,14115170,,83988,-3.383965549121973,0.06915492200684623,0.06820170703517776
40,raw,rank0,N50001-99999,36,0.9,0.925,0.9125,14102536,,83988,-3.084812901736255,0.0713807931240411,0.07409750107361505
40,raw,rank0,N50001-99999,37,0.925,0.95,0.9375,14111389,,83988,-3.094868336490476,0.07183188171009196,0.07218302892669887
40,raw,rank0,N50001-99999,38,0.95,0.975,0.9625,14092344,,83988,-2.832779912270095,0.07289503533560075,0.07436181088266033
40,raw,rank0,N50001-99999,39,0.975,1.0,0.9875,14032069,,83988,-2.6802825727268016,0.0726749798343429,0.0750420489685966
40,norm,rank0,N50001-99999,0,0.0,0.025,0.0125,23785263,,83988,0.05477136701444644,0.00015652343485734622,0.00015380615124885818
40,norm,rank0,N50001-99999,1,0.025,0.05,0.0375,19630015,,83988,0.03482179285501453,0.0002182126524719486,0.0002229547684357084
40,norm,rank0,N50001-99999,2,0.05,0.075,0.0625,18484520,,83988,0.021415444770370953,0.00022556012133072116,0.00023542875747233375
40,norm,rank0,N50001-99999,3,0.075,0.1,0.0875,17774326,,83988,0.008052518924424032,0.00023164872196606307,0.00024247442670846366
40,norm,rank0,N50001-99999,4,0.1,0.125,0.1125,17287838,,83988,-0.000369181145553721,0.0002324899869067858,0.0002279409266332086
40,norm,rank0,N50001-99999,5,0.125,0.15,0.1375,16926469,,83988,-0.00952965233174124,0.00023559338908400333,0.00023536805662565307
40,norm,rank0,N50001-99999,6,0.15,0.175,0.1625,16701833,,83988,-0.012231050968868047,0.00024019229884922477,0.0002382309951339472
40,norm,rank0,N50001-99999,7,0.175,0.2,0.1875,16362859,,83988,-0.017510717900568195,0.0002453238719268748,0.00024930628850178824
40,norm,rank0,N50001-99999,8,0.2,0.225,0.2125,16162570,,83988,-0.01673012691904747,0.00024656651026452734,0.0002427785815500942
40,norm,rank0,N50001-99999,9,0.225,0.25,0.2375,16102896,,83988,-0.011509143057008866,0.00024139753268236804,0.00024014748988466264
40,norm,rank0,N50001-99999,10,0.25,0.275,0.2625,15848115,,83988,-0.004169351452506511,0.0002468247189247769,0.0002445847626734023
40,norm,rank0,N50001-99999,11,0.275,0.3,0.2875,15718913,,83988,-0.0017715929230288222,0.0002501941490418473,0.00025798607364198534
40,norm,rank0,N50001-99999,12,0.3,0.325,0.3125,15502466,,83988,0.0033836714527923665,0.0002511978489067813,0.00024755910539419826
40,norm,rank0,N50001-99999,13,0.325,0.35,0.3375,15495277,,83988,0.007908810352342062,0.00024919691421074224,0.00025565083393890454
40,norm,rank0,N50001-99999,14,0.35,0.375,0.3625,15367800,,83988,0.01176544219440516,0.00025034281184898135,0.0002491629445150941
40,norm,rank0,N50001-99999,15,0.375,0.4,0.3875,15298912,,83988,0.015352425774494818,0.00024409815458448865,0.00024619230791941013
40,norm,rank0,N50001-99999,16,0.4,0.425,0.4125,15171307,,83988,0.01729242213496007,0.00025052841086960155,0.00024370635881251247
40,norm,rank0,N50001-99999,17,0.425,0.45,0.4375,15135839,,83988,0.018567965940535662,0.0002549586985282386,0.00025504980051691727
40,norm,rank0,N50001-99999,18,0.45,0.475,0.4625,14979521,,83988,0.01651842335509387,0.0002585382480229848,0.0002503488067624251
40,norm,rank0,N50001-99999,19,0.475,0.5,0.4875,14888251,,83988,0.013277640723677356,0.00025769520891522356,0.00023754391160379722
40,norm,rank0,N50001-99999,20,0.5,0.525,0.5125,14862938,,83988,0.011651204330723858,0.0002588348750878694,0.0002479278162431583
40,norm,rank0,N50001-99999,21,0.525,0.55,0.5375,14790308,,83988,0.013107125668477031,0.0002600838110288273,0.00026342492023981036
40,norm,rank0,N50001-99999,22,0.55,0.575,0.5625,14753752,,83988,0.012542969637410509,0.00025514039881240145,0.0002634931176943282
40,norm,rank0,N50001-99999,23,0.575,0.6,0.5875,14746871,,83988,0.010205699801516144,0.0002526223337840117,0.00025183120657472905
40,norm,rank0,N50001-99999,24,0.6,0.625,0.6125,14682225,,83988,0.007692693863579913,0.0002549010213094299,0.00025155950546876894
40,norm,rank0,N50001-99999,25,0.625,0.65,0.6375,14582932,,83988,0.004793489416188893,0.00025821370989646196,0.00026363399355688763
40,norm,rank0,N50001-99999,26,0.65,0.675,0.6625,14507279,,83988,-0.000798403899159693,0.00026039292416419056,0.0002545498469275913
40,norm,rank0,N50001-99999,27,0.675,0.7,0.6875,14445728,,83988,-0.0027610572684038043,0.0002602420873183312,0.0002720175470305521
40,norm,rank0,N50001-99999,28,0.7,0.725,0.7125,14392678,,83988,-0.003933289920247872,0.0002578084302347996,0.00026127220545889133
40,norm,rank0,N50001-99999,29,0.725,0.75,0.7375,14369038,,83988,-0.003406988114148648,0.00025569267160238895,0.0002458184533112866
40,norm,rank0,N50001-99999,30,0.75,0.775,0.7625,14329536,,83988,-0.0060705365114081915,0.0002596437937120479,0.0002769607176444341
40,norm,rank0,N50001-99999,31,0.775,0.8,0.7875,14288850,,83988,-0.011386534345878774,0.00026141690631551417,0.00026108286640660796
40,norm,rank0,N50001-99999,32,0.8,0.825,0.8125,14274748,,83988,-0.014044984758320783,0.00026143233334366195,0.0002673651741567718
40,norm,rank0,N50001-99999,33,0.825,0.85,0.8375,14236057,,83988,-0.012296897788831761,0.00025970915535799074,0.00025716241240611497
40,norm,rank0,N50001-99999,34,0.85,0.875,0.8625,14155118,,83988,-0.014707053976960923,0.0002647308958507661,0.0002665130096886478
40,norm,rank0,N50001-99999,35,0.875,0.9,0.8875,14115170,,83988,-0.013097907292504466,0.00026353703365637895,0.00025916881285554784
40,norm,rank0,N50001-99999,36,0.9,0.925,0.9125,14102536,,83988,-0.011731868715977343,0.0002681288875677815,0.00027689063073182296
40,norm,rank0,N50001-99999,37,0.925,0.95,0.9375,14111389,,83988,-0.011600592918971154,0.0002664373450003788,0.00026926294030991894
40,norm,rank0,N50001-99999,38,0.95,0.975,0.9625,14092344,,83988,-0.010508172200102955,0.00026661045788981886,0.0002718910084496246
40,norm,rank0,N50001-99999,39,0.975,1.0,0.9875,14032069,,83988,-0.009794925166338285,0.00026254509307382164,0.0002702742046927828
40,stored,rank0,N50001-99999,0,0.0,0.025,0.0125,23785263,,83988,1.3109406801850725,,
40,stored,rank0,N50001-99999,1,0.025,0.05,0.0375,19630015,,83988,1.8177082712557475,,
40,stored,rank0,N50001-99999,2,0.05,0.075,0.0625,18484520,,83988,1.461366802983053,,
40,stored,rank0,N50001-99999,3,0.075,0.1,0.0875,17774326,,83988,0.6496152449859992,,
40,stored,rank0,N50001-99999,4,0.1,0.125,0.1125,17287838,,83988,-0.04000007635269206,,
40,stored,rank0,N50001-99999,5,0.125,0.15,0.1375,16926469,,83988,-0.9737076523522795,,
40,stored,rank0,N50001-99999,6,0.15,0.175,0.1625,16701833,,83988,-1.3539735517839406,,
40,stored,rank0,N50001-99999,7,0.175,0.2,0.1875,16362859,,83988,-2.0803188138527906,,
40,stored,rank0,N50001-99999,8,0.2,0.225,0.2125,16162570,,83988,-2.114755202916368,,
40,stored,rank0,N50001-99999,9,0.225,0.25,0.2375,16102896,,83988,-1.5373819645847489,,
40,stored,rank0,N50001-99999,10,0.25,0.275,0.2625,15848115,,83988,-0.5844411149212383,,
40,stored,rank0,N50001-99999,11,0.275,0.3,0.2875,15718913,,83988,-0.24957571811740417,,
40,stored,rank0,N50001-99999,12,0.3,0.325,0.3125,15502466,,83988,0.5149276895688725,,
40,stored,rank0,N50001-99999,13,0.325,0.35,0.3375,15495277,,83988,1.2668939879611827,,
40,stored,rank0,N50001-99999,14,0.35,0.375,0.3625,15367800,,83988,1.949981715014511,,
40,stored,rank0,N50001-99999,15,0.375,0.4,0.3875,15298912,,83988,2.623693501864708,,
40,stored,rank0,N50001-99999,16,0.4,0.425,0.4125,15171307,,83988,3.06040283806794,,
40,stored,rank0,N50001-99999,17,0.425,0.45,0.4375,15135839,,83988,3.3715977026446966,,
40,stored,rank0,N50001-99999,18,0.45,0.475,0.4625,14979521,,83988,3.0877690281284695,,
40,stored,rank0,N50001-99999,19,0.475,0.5,0.4875,14888251,,83988,2.5458864683092246,,
40,stored,rank0,N50001-99999,20,0.5,0.525,0.5125,14862938,,83988,2.2982373336953974,,
40,stored,rank0,N50001-99999,21,0.525,0.55,0.5375,14790308,,83988,2.6421177300702596,,
40,stored,rank0,N50001-99999,22,0.55,0.575,0.5625,14753752,,83988,2.581456906690583,,
40,stored,rank0,N50001-99999,23,0.575,0.6,0.5875,14746871,,83988,2.1498300893796385,,
40,stored,rank0,N50001-99999,24,0.6,0.625,0.6125,14682225,,83988,1.6452399414938812,,
40,stored,rank0,N50001-99999,25,0.625,0.65,0.6375,14582932,,83988,1.056334281748005,,
40,stored,rank0,N50001-99999,26,0.65,0.675,0.6625,14507279,,83988,-0.1845039996818149,,
40,stored,rank0,N50001-99999,27,0.675,0.7,0.6875,14445728,,83988,-0.6396009948408277,,
40,stored,rank0,N50001-99999,28,0.7,0.725,0.7125,14392678,,83988,-0.9173813240315666,,
40,stored,rank0,N50001-99999,29,0.725,0.75,0.7375,14369038,,83988,-0.7988566109992888,,
40,stored,rank0,N50001-99999,30,0.75,0.775,0.7625,14329536,,83988,-1.4627955852862229,,
40,stored,rank0,N50001-99999,31,0.775,0.8,0.7875,14288850,,83988,-2.77863823890656,,
40,stored,rank0,N50001-99999,32,0.8,0.825,0.8125,14274748,,83988,-3.482882289760912,,
40,stored,rank0,N50001-99999,33,0.825,0.85,0.8375,14236057,,83988,-3.097410680499523,,
40,stored,rank0,N50001-99999,34,0.85,0.875,0.8625,14155118,,83988,-3.7449807200476886,,
40,stored,rank0,N50001-99999,35,0.875,0.9,0.8875,14115170,,83988,-3.383965549121973,,
40,stored,rank0,N50001-99999,36,0.9,0.925,0.9125,14102536,,83988,-3.084812901736255,,
40,stored,rank0,N50001-99999,37,0.925,0.95,0.9375,14111389,,83988,-3.094868336490476,,
40,stored,rank0,N50001-99999,38,0.95,0.975,0.9625,14092344,,83988,-2.832779912270095,,
40,stored,rank0,N50001-99999,39,0.975,1.0,0.9875,14032069,,83988,-2.6802246105233003,,
40,raw,rank1,all,0,0.0,0.025,0.0125,43853938,,222416,-1.0234729432964493,0.003228050407992227,0.0031582304762724058
40,raw,rank1,all,1,0.025,0.05,0.0375,36086317,,222428,-1.7163313452021163,0.00753848442327936,0.007494244880426937
40,raw,rank1,all,2,0.05,0.075,0.0625,33894434,,222428,-1.3798484435527083,0.010451008471505515,0.010559015752900367
40,raw,rank1,all,3,0.075,0.1,0.0875,32591617,,222426,-0.6899145261801524,0.0126342897610419,0.012479069605600359
40,raw,rank1,all,4,0.1,0.125,0.1125,31656017,,222423,0.10406438687469748,0.014654271822193695,0.014673884063070386
40,raw,rank1,all,5,0.125,0.15,0.1375,30999873,,222415,0.8980152273527056,0.016362811281231255,0.016577452303614636
40,raw,rank1,all,6,0.15,0.175,0.1625,30498551,,222407,1.374326242581164,0.018114877364700074,0.018337198610596496
40,raw,rank1,all,7,0.175,0.2,0.1875,29968249,,222417,1.8391582037375624,0.019927221597425746,0.020070381476983506
40,raw,rank1,all,8,0.2,0.225,0.2125,29577134,,222415,1.9691331147906352,0.02136214144813047,0.021499777398432743
40,raw,rank1,all,9,0.225,0.25,0.2375,29354122,,222403,1.9575386720815564,0.022035547526553657,0.02175393039307112
40,raw,rank1,all,10,0.25,0.275,0.2625,28964602,,222400,0.8774586303654371,0.02370996394272522,0.024079325597438715
40,raw,rank1,all,11,0.275,0.3,0.2875,28696458,,222409,-0.13568517759230075,0.025060641031868752,0.02524152013998138
40,raw,rank1,all,12,0.3,0.325,0.3125,28385325,,222403,-1.1068166032976547,0.026309673181193458,0.02584597786050171
40,raw,rank1,all,13,0.325,0.35,0.3375,28281449,,222379,-1.770673666685183,0.02740845165224597,0.027336287112800065
40,raw,rank1,all,14,0.35,0.375,0.3625,28072799,,222388,-2.127504172277228,0.028430543694065644,0.02871343061532147
40,raw,rank1,all,15,0.375,0.4,0.3875,27873040,,222390,-2.6605563297006714,0.028874818205549078,0.028579818316363383
40,raw,rank1,all,16,0.4,0.425,0.4125,27675204,,222381,-3.0230915371030327,0.030472271335928,0.03132305587449629
40,raw,rank1,all,17,0.425,0.45,0.4375,27604199,,222392,-3.0923839159397453,0.03182224276024398,0.031007008644033357
40,raw,rank1,all,18,0.45,0.475,0.4625,27360627,,222390,-3.3144312080275062,0.03305292214784706,0.0332799846398428
40,raw,rank1,all,19,0.475,0.5,0.4875,27216468,,222376,-3.3361657361271124,0.033856133685446335,0.03372806937217274
40,raw,rank1,all,20,0.5,0.525,0.5125,27108529,,222392,-3.079903634756427,0.034960367812218215,0.034702836966367674
40,raw,rank1,all,21,0.525,0.55,0.5375,26987892,,222384,-2.631238519851791,0.03596934462841397,0.03695062137827764
40,raw,rank1,all,22,0.55,0.575,0.5625,26891861,,222375,-2.3172578126891255,0.03653065500911695,0.03484845696602259
40,raw,rank1,all,23,0.575,0.6,0.5875,26860204,,222375,-1.9987420795463802,0.036710877223122836,0.0351774018716286
40,raw,rank1,all,24,0.6,0.625,0.6125,26724154,,222366,-1.29810691107378,0.03749092622955428,0.03757298046081497
40,raw,rank1,all,25,0.625,0.65,0.6375,26572216,,222379,-0.9152430869898092,0.03887384311421973,0.03879124294250935
40,raw,rank1,all,26,0.65,0.675,0.6625,26453896,,222381,-0.4282049797126291,0.04011885566789801,0.03982639278782271
40,raw,rank1,all,27,0.675,0.7,0.6875,26352816,,222377,0.24619406897539906,0.04071376483864807,0.040595711746900784
40,raw,rank1,all,28,0.7,0.725,0.7125,26257684,,222377,0.8129029201509166,0.04107614246631454,0.04000860638856765
40,raw,rank1,all,29,0.725,0.75,0.7375,26200246,,222374,1.4521822810365979,0.0417712092946077,0.04294636049896766
40,raw,rank1,all,30,0.75,0.775,0.7625,26130172,,222366,1.9233074317306447,0.042606484284610384,0.04160398252334137
40,raw,rank1,all,31,0.775,0.8,0.7875,26048510,,222376,2.1372645114826145,0.043855893628338485,0.04410142125132629
40,raw,rank1,all,32,0.8,0.825,0.8125,25992322,,222375,2.3196234641906943,0.04430377969777679,0.04514346911883473
40,raw,rank1,all,33,0.825,0.85,0.8375,25935894,,222372,2.9316079098719325,0.04492398969792874,0.04328339855452024
40,raw,rank1,all,34,0.85,0.875,0.8625,25826182,,222363,3.1659880271888428,0.04616715260816916,0.04679056024792684
40,raw,rank1,all,35,0.875,0.9,0.8875,25741686,,222373,3.601287693432357,0.0469891192704886,0.04979354071252755
40,raw,rank1,all,36,0.9,0.925,0.9125,25693757,,222382,3.4009235784396963,0.04813099510754553,0.04824623019951786
40,raw,rank1,all,37,0.925,0.95,0.9375,25671037,,222367,3.7123496023943248,0.04897480183427476,0.04802499537111963
40,raw,rank1,all,38,0.95,0.975,0.9625,25629017,,222374,3.8282203722444756,0.04971828953945513,0.049180081861864976
40,raw,rank1,all,39,0.975,1.0,0.9875,25537241,,222362,3.2253031562806647,0.049935106766718584,0.0509018694163791
40,norm,rank1,all,0,0.0,0.025,0.0125,43853938,,222416,-0.041513158142967896,9.805703880283025e-05,9.639837140122123e-05
40,norm,rank1,all,1,0.025,0.05,0.0375,36086317,,222428,-0.038833810657696796,0.000153587229824577,0.00015188018799821188
40,norm,rank1,all,2,0.05,0.075,0.0625,33894434,,222428,-0.024085116390113848,0.00016372631334089473,0.00016663190853034675
40,norm,rank1,all,3,0.075,0.1,0.0875,32591617,,222426,-0.01028021859568839,0.00016738325559900453,0.00016426736518821553
40,norm,rank1,all,4,0.1,0.125,0.1125,31656017,,222423,0.001185496237804595,0.000170975272540244,0.00017042417337901456
40,norm,rank1,all,5,0.125,0.15,0.1375,30999873,,222415,0.010197357323507938,0.00017265005096022036,0.00017439306729500522
40,norm,rank1,all,6,0.15,0.175,0.1625,30498551,,222407,0.014506057969750371,0.00017572674744554184,0.0001760685728654698
40,norm,rank1,all,7,0.175,0.2,0.1875,29968249,,222417,0.018056266240251813,0.00018007511936522604,0.00018162270053458747
40,norm,rank1,all,8,0.2,0.225,0.2125,29577134,,222415,0.018134177342606562,0.00018141118421282991,0.0001821704017329134
40,norm,rank1,all,9,0.225,0.25,0.2375,29354122,,222403,0.017240524397969678,0.00017684804832939532,0.0001739762148065376
40,norm,rank1,all,10,0.25,0.275,0.2625,28964602,,222400,0.007365901949726045,0.00018075212848995203,0.000181664460165325
40,norm,rank1,all,11,0.275,0.3,0.2875,28696458,,222409,-0.0012184949674169413,0.00018284297116207769,0.00018399543395718174
40,norm,rank1,all,12,0.3,0.325,0.3125,28385325,,222403,-0.008561919740848708,0.0001840985095352735,0.00018203654125826467
40,norm,rank1,all,13,0.325,0.35,0.3375,28281449,,222379,-0.013134178298235459,0.00018428195325263485,0.00018340113907859958
40,norm,rank1,all,14,0.35,0.375,0.3625,28072799,,222388,-0.01512078069726593,0.00018463584598255682,0.0001857879448881886
40,norm,rank1,all,15,0.375,0.4,0.3875,27873040,,222390,-0.018363900012494702,0.00018143666039772816,0.00017805297626907586
40,norm,rank1,all,16,0.4,0.425,0.4125,27675204,,222381,-0.020245976121404725,0.00018578898865450347,0.0001932492676001329
40,norm,rank1,all,17,0.425,0.45,0.4375,27604199,,222392,-0.019920461255722048,0.0001881710651926299,0.00018359125680374657
40,norm,rank1,all,18,0.45,0.475,0.4625,27360627,,222390,-0.020927638254801463,0.00019021445669679254,0.0001940596056074954
40,norm,rank1,all,19,0.475,0.5,0.4875,27216468,,222376,-0.02064300295429995,0.00018984889107281254,0.00018875235088134176
40,norm,rank1,all,20,0.5,0.525,0.5125,27108529,,222392,-0.018596775327113162,0.0001911531422289498,0.00019037794395763893
40,norm,rank1,all,21,0.525,0.55,0.5375,26987892,,222384,-0.015323894427064812,0.00019177425988554182,0.0001948365633086658
40,norm,rank1,all,22,0.55,0.575,0.5625,26891861,,222375,-0.013079295537445107,0.00019028810759547844,0.00018243304309384332
40,norm,rank1,all,23,0.575,0.6,0.5875,26860204,,222375,-0.01112668743730831,0.00018724785367090822,0.00017786953552487755
40,norm,rank1,all,24,0.6,0.625,0.6125,26724154,,222366,-0.007075881796877602,0.00018710622134806497,0.00018759782429026236
40,norm,rank1,all,25,0.625,0.65,0.6375,26572216,,222379,-0.004864053197717098,0.00019023607989975103,0.00018693052075969416
40,norm,rank1,all,26,0.65,0.675,0.6625,26453896,,222381,-0.002354513765325589,0.0001927392643457484,0.00019268693292766008
40,norm,rank1,all,27,0.675,0.7,0.6875,26352816,,222377,0.0011872364308843186,0.00019178194305179507,0.00019242304328742572
40,norm,rank1,all,28,0.7,0.725,0.7125,26257684,,222377,0.004018955137438991,0.0001901274876942012,0.0001847269247659576
40,norm,rank1,all,29,0.725,0.75,0.7375,26200246,,222374,0.0073773106067596015,0.00018986566422926848,0.00019366510719270077
40,norm,rank1,all,30,0.75,0.775,0.7625,26130172,,222366,0.009461047415531032,0.00019066119659450582,0.00018822239752981109
40,norm,rank1,all,31,0.775,0.8,0.7875,26048510,,222376,0.010121529664955765,0.00019302049745941675,0.00019459177013609726
40,norm,rank1,all,32,0.8,0.825,0.8125,25992322,,222375,0.01089086859738465,0.00019218678487396934,0.00019444860466610905
40,norm,rank1,all,33,0.825,0.85,0.8375,25935894,,222372,0.01358807956590731,0.00019179427965986977,0.00018643807385458505
40,norm,rank1,all,34,0.85,0.875,0.8625,25826182,,222363,0.014508688313434548,0.00019433640019462525,0.00019488450633580611
40,norm,rank1,all,35,0.875,0.9,0.8875,25741686,,222373,0.016352886437783973,0.00019514611256701565,0.00020508536914945735
40,norm,rank1,all,36,0.9,0.925,0.9125,25693757,,222382,0.015170108175406689,0.00019695525000982148,0.00019959980576086356
40,norm,rank1,all,37,0.925,0.95,0.9375,25671037,,222367,0.016426501868016738,0.00019762951950813259,0.0001925548379656228
40,norm,rank1,all,38,0.95,0.975,0.9625,25629017,,222374,0.016625698701424677,0.00019818637523044355,0.00019765998206988094
40,norm,rank1,all,39,0.975,1.0,0.9875,25537241,,222362,0.013890052583034261,0.0001963224002895509,0.00019877817473104892
40,stored,rank1,all,0,0.0,0.025,0.0125,43853938,,222416,-1.0053045422847409,,
40,stored,rank1,all,1,0.025,0.05,0.0375,36086317,,222428,-1.7158378308012017,,
40,stored,rank1,all,2,0.05,0.075,0.0625,33894434,,222428,-1.3795707506060697,,
40,stored,rank1,all,3,0.075,0.1,0.0875,32591617,,222426,-0.689852824290372,,
40,stored,rank1,all,4,0.1,0.125,0.1125,31656017,,222423,0.10407847210506117,,
40,stored,rank1,all,5,0.125,0.15,0.1375,30999873,,222415,0.8980046117569124,,
40,stored,rank1,all,6,0.15,0.175,0.1625,30498551,,222407,1.3741822165863902,,
40,stored,rank1,all,7,0.175,0.2,0.1875,29968249,,222417,1.839111064188555,,
40,stored,rank1,all,8,0.2,0.225,0.2125,29577134,,222415,1.9691331147906352,,
40,stored,rank1,all,9,0.225,0.25,0.2375,29354122,,222403,1.9575250043936985,,
40,stored,rank1,all,10,0.25,0.275,0.2625,28964602,,222400,0.8774586303654371,,
40,stored,rank1,all,11,0.275,0.3,0.2875,28696458,,222409,-0.13568517759230075,,
40,stored,rank1,all,12,0.3,0.325,0.3125,28385325,,222403,-1.1068166032976547,,
40,stored,rank1,all,13,0.325,0.35,0.3375,28281449,,222379,-1.7705893132733441,,
40,stored,rank1,all,14,0.35,0.375,0.3625,28072799,,222388,-2.127504172277228,,
40,stored,rank1,all,15,0.375,0.4,0.3875,27873040,,222390,-2.6605563297006714,,
40,stored,rank1,all,16,0.4,0.425,0.4125,27675204,,222381,-3.0230915371030327,,
40,stored,rank1,all,17,0.425,0.45,0.4375,27604199,,222392,-3.0923839159397453,,
40,stored,rank1,all,18,0.45,0.475,0.4625,27360627,,222390,-3.3144312080275062,,
40,stored,rank1,all,19,0.475,0.5,0.4875,27216468,,222376,-3.335903136098929,,
40,stored,rank1,all,20,0.5,0.525,0.5125,27108529,,222392,-3.079903634756427,,
40,stored,rank1,all,21,0.525,0.55,0.5375,26987892,,222384,-2.631238519851791,,
40,stored,rank1,all,22,0.55,0.575,0.5625,26891861,,222375,-2.3172578126891255,,
40,stored,rank1,all,23,0.575,0.6,0.5875,26860204,,222375,-1.9987420795463802,,
40,stored,rank1,all,24,0.6,0.625,0.6125,26724154,,222366,-1.29810691107378,,
40,stored,rank1,all,25,0.625,0.65,0.6375,26572216,,222379,-0.9152430869898092,,
40,stored,rank1,all,26,0.65,0.675,0.6625,26453896,,222381,-0.4282049797126291,,
40,stored,rank1,all,27,0.675,0.7,0.6875,26352816,,222377,0.24619406897539906,,
40,stored,rank1,all,28,0.7,0.725,0.7125,26257684,,222377,0.8129029201509166,,
40,stored,rank1,all,29,0.725,0.75,0.7375,26200246,,222374,1.4521822810365979,,
40,stored,rank1,all,30,0.75,0.775,0.7625,26130172,,222366,1.9233074317306447,,
40,stored,rank1,all,31,0.775,0.8,0.7875,26048510,,222376,2.1372645114826145,,
40,stored,rank1,all,32,0.8,0.825,0.8125,25992322,,222375,2.3196234641906943,,
40,stored,rank1,all,33,0.825,0.85,0.8375,25935894,,222372,2.9316079098719325,,
40,stored,rank1,all,34,0.85,0.875,0.8625,25826182,,222363,3.1659880271888428,,
40,stored,rank1,all,35,0.875,0.9,0.8875,25741686,,222373,3.601287693432357,,
40,stored,rank1,all,36,0.9,0.925,0.9125,25693757,,222382,3.4009235784396963,,
40,stored,rank1,all,37,0.925,0.95,0.9375,25671037,,222367,3.7123496023943248,,
40,stored,rank1,all,38,0.95,0.975,0.9625,25629017,,222374,3.8282203722444756,,
40,stored,rank1,all,39,0.975,1.0,0.9875,25537241,,222362,3.225176916723797,,
40,raw,rank1,N10000-50000,0,0.0,0.025,0.0125,11599979,,90792,-1.0057775966663387,0.0044094786600759744,0.004388970320058821
40,raw,rank1,N10000-50000,1,0.025,0.05,0.0375,9475962,,90792,-1.701617418896361,0.010542304021194082,0.00994634126079871
40,raw,rank1,N10000-50000,2,0.05,0.075,0.0625,8841702,,90792,-1.3857402115565534,0.014676985712025692,0.01530562070021293
40,raw,rank1,N10000-50000,3,0.075,0.1,0.0875,8506606,,90792,-0.6904116635941526,0.01792909121496263,0.018238908334121944
40,raw,rank1,N10000-50000,4,0.1,0.125,0.1125,8233105,,90792,0.12716757529510433,0.02080021815536363,0.020432125171804025
40,raw,rank1,N10000-50000,5,0.125,0.15,0.1375,8065481,,90792,0.8783064519028685,0.023140482883319203,0.023049760271708006
40,raw,rank1,N10000-50000,6,0.15,0.175,0.1625,7877862,,90792,1.3556209793977096,0.025568467983269665,0.025207058169239367
40,raw,rank1,N10000-50000,7,0.175,0.2,0.1875,7800630,,90792,1.7557410106619593,0.02795024240689568,0.027338164150618512
40,raw,rank1,N10000-50000,8,0.2,0.225,0.2125,7694070,,90792,1.8882518614985306,0.030156787840316335,0.030195388914624498
40,raw,rank1,N10000-50000,9,0.225,0.25,0.2375,7540252,,90792,1.9484423067027468,0.0312238971745437,0.031021623637097172
40,raw,rank1,N10000-50000,10,0.25,0.275,0.2625,7509329,,90792,0.8663920571332006,0.03334453037650774,0.03252708505373361
40,raw,rank1,N10000-50000,11,0.275,0.3,0.2875,7408991,,90792,-0.1649942617017621,0.03557326359364741,0.036832728962263354
40,raw,rank1,N10000-50000,12,0.3,0.325,0.3125,7387167,,90792,-1.0961907318461868,0.036992972676398124,0.036661657821396826
40,raw,rank1,N10000-50000,13,0.325,0.35,0.3375,7304562,,90792,-1.7958054158483425,0.03883205089679526,0.03829552354442778
40,raw,rank1,N10000-50000,14,0.35,0.375,0.3625,7261508,,90792,-2.1241609869465132,0.040043918373568556,0.03863903882481843
40,raw,rank1,N10000-50000,15,0.375,0.4,0.3875,7162725,,90792,-2.724912655448869,0.040935878476698016,0.03929376922843628
40,raw,rank1,N10000-50000,16,0.4,0.425,0.4125,7132521,,90792,-3.0440220225078902,0.04338407932340784,0.04465300887047766
40,raw,rank1,N10000-50000,17,0.425,0.45,0.4375,7111051,,90792,-3.0145162789579207,0.04516945101946097,0.04412190784370186
40,raw,rank1,N10000-50000,18,0.45,0.475,0.4625,7077674,,90792,-3.3478836408684547,0.046565343959673045,0.047134180530814786
40,raw,rank1,N10000-50000,19,0.475,0.5,0.4875,7058641,,90792,-3.4248225685369182,0.04787895423180614,0.04506408449112052
40,raw,rank1,N10000-50000,20,0.5,0.525,0.5125,6987352,,90792,-3.1665907199179317,0.04954089463006863,0.05002299800003704
40,raw,rank1,N10000-50000,21,0.525,0.55,0.5375,6967362,,90792,-2.5738651156635752,0.050815600030300306,0.04922700963849632
40,raw,rank1,N10000-50000,22,0.55,0.575,0.5625,6917216,,90792,-2.2360270374670965,0.051826134274347395,0.05158779249850918
40,raw,rank1,N10000-50000,23,0.575,0.6,0.5875,6901821,,90792,-1.9812601630787006,0.05237886253644231,0.051747442358472
40,raw,rank1,N10000-50000,24,0.6,0.625,0.6125,6850112,,90792,-1.308646048414975,0.05311534451908698,0.054355568657736456
40,raw,rank1,N10000-50000,25,0.625,0.65,0.6375,6820211,,90792,-0.8652522627232501,0.05543335265083282,0.051494585131270344
40,raw,rank1,N10000-50000,26,0.65,0.675,0.6625,6815343,,90792,-0.4616370738787468,0.057088529140625205,0.05965611585291955
40,raw,rank1,N10000-50000,27,0.675,0.7,0.6875,6808650,,90792,0.2385246708231441,0.05756297655735215,0.05853115139730391
40,raw,rank1,N10000-50000,28,0.7,0.725,0.7125,6774159,,90792,0.7544985288948783,0.058099774064922206,0.056932792869263955
40,raw,rank1,N10000-50000,29,0.725,0.75,0.7375,6751331,,90792,1.551116809411359,0.05901137383808721,0.05704407991286991
40,raw,rank1,N10000-50000,30,0.75,0.775,0.7625,6726965,,90792,1.8489278597406111,0.06048653321251667,0.060444858007156925
40,raw,rank1,N10000-50000,31,0.775,0.8,0.7875,6703127,,90792,2.0878852511671044,0.062193213871875305,0.06390164329726417
40,raw,rank1,N10000-50000,32,0.8,0.825,0.8125,6672684,,90792,2.247207870176379,0.06328111563047469,0.061106431321351795
40,raw,rank1,N10000-50000,33,0.825,0.85,0.8375,6667897,,90792,2.86035507147156,0.0636727177519094,0.06378447601162639
40,raw,rank1,N10000-50000,34,0.85,0.875,0.8625,6663879,,90792,3.0684800849475207,0.065477786682395,0.06331364324868045
40,raw,rank1,N10000-50000,35,0.875,0.9,0.8875,6635158,,90792,3.675412853770777,0.06692606270658888,0.0669343219330691
40,raw,rank1,N10000-50000,36,0.9,0.925,0.9125,6604172,,90792,3.259532004920526,0.06856788124878928,0.06927340580648432
40,raw,rank1,N10000-50000,37,0.925,0.95,0.9375,6580652,,90792,3.7233489933824186,0.06951056355586498,0.06951614021457071
40,raw,rank1,N10000-50000,38,0.95,0.975,0.9625,6559791,,90792,3.639050847809023,0.07106688097027161,0.07211436823522159
40,raw,rank1,N10000-50000,39,0.975,1.0,0.9875,6546145,,90792,3.2100686740058464,0.07117408728196829,0.07108640135176107
40,norm,rank1,N10000-50000,0,0.0,0.025,0.0125,11599979,,90792,-0.05424822799307941,0.00018331048059586945,0.00018123432005936397
40,norm,rank1,N10000-50000,1,0.025,0.05,0.0375,9475962,,90792,-0.05111566027087136,0.0002968109775525743,0.0002851661035236477
40,norm,rank1,N10000-50000,2,0.05,0.075,0.0625,8841702,,90792,-0.03200390866946382,0.00031825621727689726,0.0003329449728614603
40,norm,rank1,N10000-50000,3,0.075,0.1,0.0875,8506606,,90792,-0.013656986203073115,0.000328722678343089,0.0003327349994542996
40,norm,rank1,N10000-50000,4,0.1,0.125,0.1125,8233105,,90792,0.001959437903644107,0.000335951804135779,0.0003286574032303822
40,norm,rank1,N10000-50000,5,0.125,0.15,0.1375,8065481,,90792,0.013373633304601123,0.0003377995636230067,0.0003369036312477856
40,norm,rank1,N10000-50000,6,0.15,0.175,0.1625,7877862,,90792,0.019048147615554064,0.00034410693811120086,0.00033774260010626403
40,norm,rank1,N10000-50000,7,0.175,0.2,0.1875,7800630,,90792,0.023087995884573834,0.000350392692389535,0.00034423601278486544
40,norm,rank1,N10000-50000,8,0.2,0.225,0.2125,7694070,,90792,0.023247603699740164,0.00035503747613927964,0.0003532678255631606
40,norm,rank1,N10000-50000,9,0.225,0.25,0.2375,7540252,,90792,0.022872393585869014,0.00034823992165463545,0.0003479884652932276
40,norm,rank1,N10000-50000,10,0.25,0.275,0.2625,7509329,,90792,0.009614083386310429,0.0003527046920080843,0.0003440877702231431
40,norm,rank1,N10000-50000,11,0.275,0.3,0.2875,7408991,,90792,-0.0019140588216348567,0.0003597450550117454,0.00036762810455679866
40,norm,rank1,N10000-50000,12,0.3,0.325,0.3125,7387167,,90792,-0.01122730351978516,0.00035868124193579655,0.00035861006934149233
40,norm,rank1,N10000-50000,13,0.325,0.35,0.3375,7304562,,90792,-0.017622117640661055,0.00036191325890189987,0.00035668873443699215
40,norm,rank1,N10000-50000,14,0.35,0.375,0.3625,7261508,,90792,-0.019981321026914214,0.00036116967718283747,0.00035095149371928416
40,norm,rank1,N10000-50000,15,0.375,0.4,0.3875,7162725,,90792,-0.02489735432334853,0.00035679174577795954,0.0003405165805187738
40,norm,rank1,N10000-50000,16,0.4,0.425,0.4125,7132521,,90792,-0.02705014272375036,0.0003662934776046021,0.0003797973232856671
40,norm,rank1,N10000-50000,17,0.425,0.45,0.4375,7111051,,90792,-0.02597951743342453,0.00037035503383444984,0.0003619345615182904
40,norm,rank1,N10000-50000,18,0.45,0.475,0.4625,7077674,,90792,-0.02800111136223209,0.0003718632147613626,0.00037642158503998515
40,norm,rank1,N10000-50000,19,0.475,0.5,0.4875,7058641,,90792,-0.027931300001727697,0.0003713175571906204,0.0003462296997890013
40,norm,rank1,N10000-50000,20,0.5,0.525,0.5125,6987352,,90792,-0.025241162777230215,0.0003753878998858787,0.00038359655068105164
40,norm,rank1,N10000-50000,21,0.525,0.55,0.5375,6967362,,90792,-0.02008079312271204,0.0003758895297255341,0.00036220554117080006
40,norm,rank1,N10000-50000,22,0.55,0.575,0.5625,6917216,,90792,-0.016875541721184734,0.00037474625909301925,0.00037513946063536755
40,norm,rank1,N10000-50000,23,0.575,0.6,0.5875,6901821,,90792,-0.014663793306592161,0.00036992876851338943,0.00036614687347654264
40,norm,rank1,N10000-50000,24,0.6,0.625,0.6125,6850112,,90792,-0.009507024937084168,0.00036842629093260097,0.0003762807373977768
40,norm,rank1,N10000-50000,25,0.625,0.65,0.6375,6820211,,90792,-0.006137748521060473,0.00037575817864846973,0.0003492116863468601
40,norm,rank1,N10000-50000,26,0.65,0.675,0.6625,6815343,,90792,-0.003257218192100374,0.0003803452077733191,0.00039790902529906775
40,norm,rank1,N10000-50000,27,0.675,0.7,0.6875,6808650,,90792,0.0014887517643389278,0.00037628899580319567,0.00038271347549521115
40,norm,rank1,N10000-50000,28,0.7,0.725,0.7125,6774159,,90792,0.004961022695811154,0.0003729436913713974,0.00036305206198975317
40,norm,rank1,N10000-50000,29,0.725,0.75,0.7375,6751331,,90792,0.010352588802209725,0.0003717860678637915,0.00035750475676486944
40,norm,rank1,N10000-50000,30,0.75,0.775,0.7625,6726965,,90792,0.012172458914950364,0.00037520724303660095,0.00037719384677761114
40,norm,rank1,N10000-50000,31,0.775,0.8,0.7875,6703127,,90792,0.013175008918919666,0.00037957550736449633,0.0003872046662280026
40,norm,rank1,N10000-50000,32,0.8,0.825,0.8125,6672684,,90792,0.014137233314656078,0.0003805888329241542,0.0003651971713220686
40,norm,rank1,N10000-50000,33,0.825,0.85,0.8375,6667897,,90792,0.017648679327039514,0.0003771051275150555,0.0003806704054393632
40,norm,rank1,N10000-50000,34,0.85,0.875,0.8625,6663879,,90792,0.0187898852997532,0.00038248038278859784,0.0003700128364193732
40,norm,rank1,N10000-50000,35,0.875,0.9,0.8875,6635158,,90792,0.022161307272074406,0.0003847149365628384,0.00038374408136625194
40,norm,rank1,N10000-50000,36,0.9,0.925,0.9125,6604172,,90792,0.019510979533135814,0.00038877490119528646,0.00039296440739188345
40,norm,rank1,N10000-50000,37,0.925,0.95,0.9375,6580652,,90792,0.022007966986344864,0.0003891753068661363,0.00038683215556203313
40,norm,rank1,N10000-50000,38,0.95,0.975,0.9625,6559791,,90792,0.021213673777328756,0.00039268227164682037,0.00039640106676695747
40,norm,rank1,N10000-50000,39,0.975,1.0,0.9875,6546145,,90792,0.018480369686487363,0.00038798617128653936,0.000388031599224186
40,stored,rank1,N10000-50000,0,0.0,0.025,0.0125,11599979,,90792,-0.9789230308133644,,
40,stored,rank1,N10000-50000,1,0.025,0.05,0.0375,9475962,,90792,-1.7008195424418264,,
40,stored,rank1,N10000-50000,2,0.05,0.075,0.0625,8841702,,90792,-1.3852935210564365,,
40,stored,rank1,N10000-50000,3,0.075,0.1,0.0875,8506606,,90792,-0.6903227717402739,,
40,stored,rank1,N10000-50000,4,0.1,0.125,0.1125,8233105,,90792,0.1271860442944388,,
40,stored,rank1,N10000-50000,5,0.125,0.15,0.1375,8065481,,90792,0.8782845005372141,,
40,stored,rank1,N10000-50000,6,0.15,0.175,0.1625,7877862,,90792,1.3553793091369402,,
40,stored,rank1,N10000-50000,7,0.175,0.2,0.1875,7800630,,90792,1.7556706073944024,,
40,stored,rank1,N10000-50000,8,0.2,0.225,0.2125,7694070,,90792,1.8882518614985306,,
40,stored,rank1,N10000-50000,9,0.225,0.25,0.2375,7540252,,90792,1.9484220559271754,,
40,stored,rank1,N10000-50000,10,0.25,0.275,0.2625,7509329,,90792,0.8663920571332006,,
40,stored,rank1,N10000-50000,11,0.275,0.3,0.2875,7408991,,90792,-0.1649942617017621,,
40,stored,rank1,N10000-50000,12,0.3,0.325,0.3125,7387167,,90792,-1.0961907318461868,,
40,stored,rank1,N10000-50000,13,0.325,0.35,0.3375,7304562,,90792,-1.795660404013413,,
40,stored,rank1,N10000-50000,14,0.35,0.375,0.3625,7261508,,90792,-2.1241609869465132,,
40,stored,rank1,N10000-50000,15,0.375,0.4,0.3875,7162725,,90792,-2.724912655448869,,
40,stored,rank1,N10000-50000,16,0.4,0.425,0.4125,7132521,,90792,-3.0440220225078902,,
40,stored,rank1,N10000-50000,17,0.425,0.45,0.4375,7111051,,90792,-3.0145162789579207,,
40,stored,rank1,N10000-50000,18,0.45,0.475,0.4625,7077674,,90792,-3.3478836408684547,,
40,stored,rank1,N10000-50000,19,0.475,0.5,0.4875,7058641,,90792,-3.4243962251161624,,
40,stored,rank1,N10000-50000,20,0.5,0.525,0.5125,6987352,,90792,-3.1665907199179317,,
40,stored,rank1,N10000-50000,21,0.525,0.55,0.5375,6967362,,90792,-2.5738651156635752,,
40,stored,rank1,N10000-50000,22,0.55,0.575,0.5625,6917216,,90792,-2.2360270374670965,,
40,stored,rank1,N10000-50000,23,0.575,0.6,0.5875,6901821,,90792,-1.9812601630787006,,
40,stored,rank1,N10000-50000,24,0.6,0.625,0.6125,6850112,,90792,-1.308646048414975,,
40,stored,rank1,N10000-50000,25,0.625,0.65,0.6375,6820211,,90792,-0.8652522627232501,,
40,stored,rank1,N10000-50000,26,0.65,0.675,0.6625,6815343,,90792,-0.4616370738787468,,
40,stored,rank1,N10000-50000,27,0.675,0.7,0.6875,6808650,,90792,0.2385246708231441,,
40,stored,rank1,N10000-50000,28,0.7,0.725,0.7125,6774159,,90792,0.7544985288948783,,
40,stored,rank1,N10000-50000,29,0.725,0.75,0.7375,6751331,,90792,1.551116809411359,,
40,stored,rank1,N10000-50000,30,0.75,0.775,0.7625,6726965,,90792,1.8489278597406111,,
40,stored,rank1,N10000-50000,31,0.775,0.8,0.7875,6703127,,90792,2.0878852511671044,,
40,stored,rank1,N10000-50000,32,0.8,0.825,0.8125,6672684,,90792,2.247207870176379,,
40,stored,rank1,N10000-50000,33,0.825,0.85,0.8375,6667897,,90792,2.86035507147156,,
40,stored,rank1,N10000-50000,34,0.85,0.875,0.8625,6663879,,90792,3.0684800849475207,,
40,stored,rank1,N10000-50000,35,0.875,0.9,0.8875,6635158,,90792,3.675412853770777,,
40,stored,rank1,N10000-50000,36,0.9,0.925,0.9125,6604172,,90792,3.259532004920526,,
40,stored,rank1,N10000-50000,37,0.925,0.95,0.9375,6580652,,90792,3.7233489933824186,,
40,stored,rank1,N10000-50000,38,0.95,0.975,0.9625,6559791,,90792,3.639050847809023,,
40,stored,rank1,N10000-50000,39,0.975,1.0,0.9875,6546145,,90792,3.2098615940475983,,
40,raw,rank1,N50001-99999,0,0.0,0.025,0.0125,31690223,,112025,-1.0301535271619893,0.004162423763052142,0.004124622724743101
40,raw,rank1,N50001-99999,1,0.025,0.05,0.0375,26146946,,112025,-1.7224692704073354,0.009670489557400233,0.009613420805778003
40,raw,rank1,N50001-99999,2,0.05,0.075,0.0625,24625343,,112025,-1.3778227982448814,0.013375260753579596,0.013603508451395498
40,raw,rank1,N50001-99999,3,0.075,0.1,0.0875,23678535,,112025,-0.6886455179765133,0.01614182110105975,0.01593790844742592
40,raw,rank1,N50001-99999,4,0.1,0.125,0.1125,23027808,,112025,0.09819301950059685,0.018708698673307336,0.0186553921988113
40,raw,rank1,N50001-99999,5,0.125,0.15,0.1375,22553410,,112025,0.9100778108498893,0.020898060433664354,0.021427939251675708
40,raw,rank1,N50001-99999,6,0.15,0.175,0.1625,22244193,,112025,1.382357229142905,0.023111136136851732,0.023521655097830416
40,raw,rank1,N50001-99999,7,0.175,0.2,0.1875,21801910,,112025,1.8738940303854112,0.025482026571472364,0.025404270973360513
40,raw,rank1,N50001-99999,8,0.2,0.225,0.2125,21523641,,112025,2.003134924987831,0.027284731871285498,0.02734140674945248
40,raw,rank1,N50001-99999,9,0.225,0.25,0.2375,21457116,,112025,1.960351008961316,0.028058310311066655,0.027674521428090113
40,raw,rank1,N50001-99999,10,0.25,0.275,0.2625,21106218,,112025,0.8806417615889308,0.030277085273924954,0.031091426862099265
40,raw,rank1,N50001-99999,11,0.275,0.3,0.2875,20937680,,112025,-0.11989733341993955,0.031935277180993614,0.031581011447770216
40,raw,rank1,N50001-99999,12,0.3,0.325,0.3125,20656969,,112025,-1.1065120928438243,0.033621964791310195,0.03284357727651582
40,raw,rank1,N50001-99999,13,0.325,0.35,0.3375,20639458,,112025,-1.7565416204243347,0.034928049335392314,0.034939050442006
40,raw,rank1,N50001-99999,14,0.35,0.375,0.3625,20473789,,112025,-2.128760924516708,0.036278196155407616,0.036671064401426395
40,raw,rank1,N50001-99999,15,0.375,0.4,0.3875,20375160,,112025,-2.6396294802102167,0.036760532279853965,0.0365850706962333
40,raw,rank1,N50001-99999,16,0.4,0.425,0.4125,20209424,,112025,-3.014450486070261,0.0387917438660382,0.03908471632916825
40,raw,rank1,N50001-99999,17,0.425,0.45,0.4375,20162878,,112025,-3.1255742359796055,0.04052130849859088,0.039628407368657664
40,raw,rank1,N50001-99999,18,0.45,0.475,0.4625,19955787,,112025,-3.3042467831511733,0.04217114548382612,0.0407360634382006
40,raw,rank1,N50001-99999,19,0.475,0.5,0.4875,19834694,,112025,-3.299724563434152,0.04318849050325182,0.04272160727539003
40,raw,rank1,N50001-99999,20,0.5,0.525,0.5125,19797904,,112025,-3.0444234399762724,0.044531395159126005,0.04447031787533992
40,raw,rank1,N50001-99999,21,0.525,0.55,0.5375,19701209,,112025,-2.65200084928798,0.04584678349713255,0.047351514159202204
40,raw,rank1,N50001-99999,22,0.55,0.575,0.5625,19654998,,112025,-2.349529875301946,0.04650117242738366,0.04414851170050668
40,raw,rank1,N50001-99999,23,0.575,0.6,0.5875,19639545,,112025,-2.006641548976822,0.04667958819701171,0.045954163312131285
40,raw,rank1,N50001-99999,24,0.6,0.625,0.6125,19557640,,112025,-1.2960746797670886,0.04769908771247302,0.04739099840405126
40,raw,rank1,N50001-99999,25,0.625,0.65,0.6375,19435193,,112025,-0.9329817306162074,0.04942766629526553,0.050274940787233637
40,raw,rank1,N50001-99999,26,0.65,0.675,0.6625,19325173,,112025,-0.4114106507610566,0.051058226734072745,0.05012413706869046
40,raw,rank1,N50001-99999,27,0.675,0.7,0.6875,19231560,,112025,0.2539123711232994,0.051898080322417224,0.05117431453767328
40,raw,rank1,N50001-99999,28,0.7,0.725,0.7125,19171637,,112025,0.8414881838207139,0.05234308765817374,0.050860172716613
40,raw,rank1,N50001-99999,29,0.725,0.75,0.7375,19140813,,112025,1.4092726364339905,0.05321803761502626,0.054988717361673344
40,raw,rank1,N50001-99999,30,0.75,0.775,0.7625,19094167,,112025,1.946704771148173,0.05423539504785618,0.052069108475027936
40,raw,rank1,N50001-99999,31,0.775,0.8,0.7875,19037819,,112025,2.166588777842672,0.055829814806733484,0.05573002860880521
40,raw,rank1,N50001-99999,32,0.8,0.825,0.8125,19015533,,112025,2.3537113579724536,0.05630225430078876,0.05724938942730457
40,raw,rank1,N50001-99999,33,0.825,0.85,0.8375,18963425,,112025,2.963535279096471,0.05717824918686692,0.054971494037307896
40,raw,rank1,N50001-99999,34,0.85,0.875,0.8625,18859248,,112025,3.2052876127404444,0.05879641492652152,0.05974082075641523
40,raw,rank1,N50001-99999,35,0.875,0.9,0.8875,18803519,,112025,3.577363790256494,0.059794362592967484,0.06410149610581954
40,raw,rank1,N50001-99999,36,0.9,0.925,0.9125,18786899,,112025,3.452871280140485,0.061211260342261105,0.060131578035027035
40,raw,rank1,N50001-99999,37,0.925,0.95,0.9375,18788981,,112025,3.709720766655733,0.0622864459237045,0.06166088688934154
40,raw,rank1,N50001-99999,38,0.95,0.975,0.9625,18766654,,112025,3.8945118293330285,0.06314604964316707,0.062454418150125326
40,raw,rank1,N50001-99999,39,0.975,1.0,0.9875,18689112,,112025,3.230995244717887,0.06347096294964069,0.06544729323255354
40,norm,rank1,N50001-99999,0,0.0,0.025,0.0125,31690223,,112025,-0.035315999434056146,0.00011422541644579934,0.00011368797017325034
40,norm,rank1,N50001-99999,1,0.025,0.05,0.0375,26146946,,112025,-0.032987554732042464,0.00017953355405169537,0.0001778123076429665
40,norm,rank1,N50001-99999,2,0.05,0.075,0.0625,24625343,,112025,-0.020350123982526187,0.00019200791554140374,0.000196201148908762
40,norm,rank1,N50001-99999,3,0.075,0.1,0.0875,23678535,,112025,-0.008631820894467082,0.00019607528625507892,0.00019199372964735136
40,norm,rank1,N50001-99999,4,0.1,0.125,0.1125,23027808,,112025,0.0009706066777442961,0.00020035831283879218,0.00019916035608844512
40,norm,rank1,N50001-99999,5,0.125,0.15,0.1375,22553410,,112025,0.008878482480344646,0.0002024993131804026,0.00020742760656240885
40,norm,rank1,N50001-99999,6,0.15,0.175,0.1625,22244193,,112025,0.012439658804040788,0.00020597299921630314,0.0002078495681253283
40,norm,rank1,N50001-99999,7,0.175,0.2,0.1875,21801910,,112025,0.015791169583899832,0.00021146149854181392,0.00021069239769321441
40,norm,rank1,N50001-99999,8,0.2,0.225,0.2125,21523641,,112025,0.01581440080792688,0.0002126092888133083,0.00021236296104630507
40,norm,rank1,N50001-99999,9,0.225,0.25,0.2375,21457116,,112025,0.01465056600020868,0.00020675264540506578,0.00020304794281129964
40,norm,rank1,N50001-99999,10,0.25,0.275,0.2625,21106218,,112025,0.006287377996009278,0.0002122102611656679,0.00021725930040254824
40,norm,rank1,N50001-99999,11,0.275,0.3,0.2875,20937680,,112025,-0.0007848512670883869,0.00021412546486606026,0.00021098282579016874
40,norm,rank1,N50001-99999,12,0.3,0.325,0.3125,20656969,,112025,-0.007197734632753498,0.00021620483045841263,0.00021040271949970506
40,norm,rank1,N50001-99999,13,0.325,0.35,0.3375,20639458,,112025,-0.010965695149736299,0.00021569956160182838,0.0002155924648765254
40,norm,rank1,N50001-99999,14,0.35,0.375,0.3625,20473789,,112025,-0.012867800795866805,0.0002164026236252967,0.00021797584903034836
40,norm,rank1,N50001-99999,15,0.375,0.4,0.3875,20375160,,112025,-0.015471409796882636,0.00021214457340477624,0.00021055297444108622
40,norm,rank1,N50001-99999,16,0.4,0.425,0.4125,20209424,,112025,-0.017124853380358053,0.00021696513530952295,0.0002179282749287487
40,norm,rank1,N50001-99999,17,0.425,0.45,0.4375,20162878,,112025,-0.01720528574362798,0.0002199741062442681,0.0002159468777985552
40,norm,rank1,N50001-99999,18,0.45,0.475,0.4625,19955787,,112025,-0.017722230592470353,0.00022274810174800107,0.0002153251080618171
40,norm,rank1,N50001-99999,19,0.475,0.5,0.4875,19834694,,112025,-0.017246635277274335,0.00022224463963685314,0.00022019266291042555
40,norm,rank1,N50001-99999,20,0.5,0.525,0.5125,19797904,,112025,-0.015504389117535213,0.00022355226740791308,0.0002231594672458204
40,norm,rank1,N50001-99999,21,0.525,0.55,0.5375,19701209,,112025,-0.013133759051802524,0.0002245948568049059,0.00023085593500382444
40,norm,rank1,N50001-99999,22,0.55,0.575,0.5625,19654998,,112025,-0.011367787758077603,0.00022253203887507712,0.00021166223209176792
40,norm,rank1,N50001-99999,23,0.575,0.6,0.5875,19639545,,112025,-0.009541457220562188,0.0002187804295434301,0.00021515147322777645
40,norm,rank1,N50001-99999,24,0.6,0.625,0.6125,19557640,,112025,-0.006018201202541867,0.00021895496978471674,0.00021730759552547428
40,norm,rank1,N50001-99999,25,0.625,0.65,0.6375,19435193,,112025,-0.004251564661911896,0.00022240867160776124,0.0002251696509405093
40,norm,rank1,N50001-99999,26,0.65,0.675,0.6625,19325173,,112025,-0.001865218114774581,0.00022533393069339923,0.00022036545714185641
40,norm,rank1,N50001-99999,27,0.675,0.7,0.6875,19231560,,112025,0.0011244729009113061,0.00022470277865463655,0.00022183363637047804
40,norm,rank1,N50001-99999,28,0.7,0.725,0.7125,19171637,,112025,0.0036593627343577675,0.0002228165743076106,0.00021672651032167496
40,norm,rank1,N50001-99999,29,0.725,0.75,0.7375,19140813,,112025,0.00596928117520028,0.00022256193432613575,0.0002308529799324149
40,norm,rank1,N50001-99999,30,0.75,0.775,0.7625,19094167,,112025,0.008132831650249275,0.00022309253641153255,0.00021477821649186306
40,norm,rank1,N50001-99999,31,0.775,0.8,0.7875,19037819,,112025,0.008879469478015115,0.00022594577762437626,0.0002262992997298245
40,norm,rank1,N50001-99999,32,0.8,0.825,0.8125,19015533,,112025,0.009530389176817337,0.00022437713404361724,0.0002287222038774933
40,norm,rank1,N50001-99999,33,0.825,0.85,0.8375,18963425,,112025,0.011801405760771017,0.00022441167082278498,0.00021602056306020692
40,norm,rank1,N50001-99999,34,0.85,0.875,0.8625,18859248,,112025,0.012585596909081313,0.0002273041973864412,0.00022977217532061953
40,norm,rank1,N50001-99999,35,0.875,0.9,0.8875,18803519,,112025,0.013785565059768173,0.00022802246051471898,0.00024445374248099547
40,norm,rank1,N50001-99999,36,0.9,0.925,0.9125,18786899,,112025,0.013149374203549287,0.00023011191974523095,0.00022613723024971551
40,norm,rank1,N50001-99999,37,0.925,0.95,0.9375,18788981,,112025,0.013933823771917382,0.00023108668441052644,0.00022811024104874586
40,norm,rank1,N50001-99999,38,0.95,0.975,0.9625,18766654,,112025,0.01444878839912887,0.00023120464398587045,0.00022865382148709026
40,norm,rank1,N50001-99999,39,0.975,1.0,0.9875,18689112,,112025,0.011796389188566772,0.0002292559374440057,0.0002356463549441141
40,stored,rank1,N50001-99999,0,0.0,0.025,0.0125,31690223,,112025,-1.0167653283008282,,
40,stored,rank1,N50001-99999,1,0.025,0.05,0.0375,26146946,,112025,-1.7222101151602742,,
40,stored,rank1,N50001-99999,2,0.05,0.075,0.0625,24625343,,112025,-1.3776744052335204,,
40,stored,rank1,N50001-99999,3,0.075,0.1,0.0875,23678535,,112025,-0.6886111429246148,,
40,stored,rank1,N50001-99999,4,0.1,0.125,0.1125,23027808,,112025,0.09820075387890075,,
40,stored,rank1,N50001-99999,5,0.125,0.15,0.1375,22553410,,112025,0.9100734380052551,,
40,stored,rank1,N50001-99999,6,0.15,0.175,0.1625,22244193,,112025,1.3822824519164851,,
40,stored,rank1,N50001-99999,7,0.175,0.2,0.1875,21801910,,112025,1.87386787853158,,
40,stored,rank1,N50001-99999,8,0.2,0.225,0.2125,21523641,,112025,2.003134924987831,,
40,stored,rank1,N50001-99999,9,0.225,0.25,0.2375,21457116,,112025,1.9603430870799965,,
40,stored,rank1,N50001-99999,10,0.25,0.275,0.2625,21106218,,112025,0.8806417615889308,,
40,stored,rank1,N50001-99999,11,0.275,0.3,0.2875,20937680,,112025,-0.11989733341993955,,
40,stored,rank1,N50001-99999,12,0.3,0.325,0.3125,20656969,,112025,-1.1065120928438243,,
40,stored,rank1,N50001-99999,13,0.325,0.35,0.3375,20639458,,112025,-1.7565012710293486,,
40,stored,rank1,N50001-99999,14,0.35,0.375,0.3625,20473789,,112025,-2.128760924516708,,
40,stored,rank1,N50001-99999,15,0.375,0.4,0.3875,20375160,,112025,-2.6396294802102167,,
40,stored,rank1,N50001-99999,16,0.4,0.425,0.4125,20209424,,112025,-3.014450486070261,,
40,stored,rank1,N50001-99999,17,0.425,0.45,0.4375,20162878,,112025,-3.1255742359796055,,
40,stored,rank1,N50001-99999,18,0.45,0.475,0.4625,19955787,,112025,-3.3042467831511733,,
40,stored,rank1,N50001-99999,19,0.475,0.5,0.4875,19834694,,112025,-3.2995888280282983,,
40,stored,rank1,N50001-99999,20,0.5,0.525,0.5125,19797904,,112025,-3.0444234399762724,,
40,stored,rank1,N50001-99999,21,0.525,0.55,0.5375,19701209,,112025,-2.65200084928798,,
40,stored,rank1,N50001-99999,22,0.55,0.575,0.5625,19654998,,112025,-2.349529875301946,,
40,stored,rank1,N50001-99999,23,0.575,0.6,0.5875,19639545,,112025,-2.006641548976822,,
40,stored,rank1,N50001-99999,24,0.6,0.625,0.6125,19557640,,112025,-1.2960746797670886,,
40,stored,rank1,N50001-99999,25,0.625,0.65,0.6375,19435193,,112025,-0.9329817306162074,,
40,stored,rank1,N50001-99999,26,0.65,0.675,0.6625,19325173,,112025,-0.4114106507610566,,
40,stored,rank1,N50001-99999,27,0.675,0.7,0.6875,19231560,,112025,0.2539123711232994,,
40,stored,rank1,N50001-99999,28,0.7,0.725,0.7125,19171637,,112025,0.8414881838207139,,
40,stored,rank1,N50001-99999,29,0.725,0.75,0.7375,19140813,,112025,1.4092726364339905,,
40,stored,rank1,N50001-99999,30,0.75,0.775,0.7625,19094167,,112025,1.946704771148173,,
40,stored,rank1,N50001-99999,31,0.775,0.8,0.7875,19037819,,112025,2.166588777842672,,
40,stored,rank1,N50001-99999,32,0.8,0.825,0.8125,19015533,,112025,2.3537113579724536,,
40,stored,rank1,N50001-99999,33,0.825,0.85,0.8375,18963425,,112025,2.963535279096471,,
40,stored,rank1,N50001-99999,34,0.85,0.875,0.8625,18859248,,112025,3.2052876127404444,,
40,stored,rank1,N50001-99999,35,0.875,0.9,0.8875,18803519,,112025,3.577363790256494,,
40,stored,rank1,N50001-99999,36,0.9,0.925,0.9125,18786899,,112025,3.452871280140485,,
40,stored,rank1,N50001-99999,37,0.925,0.95,0.9375,18788981,,112025,3.709720766655733,,
40,stored,rank1,N50001-99999,38,0.95,0.975,0.9625,18766654,,112025,3.8945118293330285,,
40,stored,rank1,N50001-99999,39,0.975,1.0,0.9875,18689112,,112025,3.230926876573016,,
40,raw,rank2,all,0,0.0,0.025,0.0125,9884750,,45496,-1.6384964718379322,0.00623626379912398,0.006348763289804837
40,raw,rank2,all,1,0.025,0.05,0.0375,8126369,,45496,-0.816211520791143,0.015401225675954556,0.015497131040428583
40,raw,rank2,all,2,0.05,0.075,0.0625,7636414,,45496,-0.8522923194054173,0.021713660399023338,0.02320347542244373
40,raw,rank2,all,3,0.075,0.1,0.0875,7344314,,45496,-1.42156816824553,0.026602281803059756,0.02596910894044064
40,raw,rank2,all,4,0.1,0.125,0.1125,7134140,,45496,-2.482216917526149,0.03153601878041894,0.03102672752503033
40,raw,rank2,all,5,0.125,0.15,0.1375,6988161,,45496,-2.589355053496907,0.03458290192185295,0.03404093061407954
40,raw,rank2,all,6,0.15,0.175,0.1625,6879712,,45496,-3.9561339195594236,0.03796151786655385,0.037624433829605404
40,raw,rank2,all,7,0.175,0.2,0.1875,6754112,,45496,-2.8825844167227315,0.042539396567220986,0.043692106451131106
40,raw,rank2,all,8,0.2,0.225,0.2125,6670226,,45496,-3.903431757784519,0.045034001431725236,0.04584455365035957
40,raw,rank2,all,9,0.225,0.25,0.2375,6621947,,45496,-5.741219614110473,0.04759639787992778,0.04882705337347586
40,raw,rank2,all,10,0.25,0.275,0.2625,6531796,,45496,-3.832198984781521,0.049754200437843954,0.048890080350844606
40,raw,rank2,all,11,0.275,0.3,0.2875,6471709,,45496,-0.7521195715073098,0.05325342534402689,0.05361449047421861
40,raw,rank2,all,12,0.3,0.325,0.3125,6400197,,45495,0.7853631692899453,0.05583898476749784,0.056238143371948705
40,raw,rank2,all,13,0.325,0.35,0.3375,6379161,,45496,0.5265460457887801,0.05836359346531126,0.05841069580658365
40,raw,rank2,all,14,0.35,0.375,0.3625,6334073,,45496,1.0024608178655345,0.05950759758186345,0.05920910725789359
40,raw,rank2,all,15,0.375,0.4,0.3875,6289286,,45496,0.037600770580317064,0.06260903619037211,0.06242815909239369
40,raw,rank2,all,16,0.4,0.425,0.4125,6242153,,45496,0.9202760650051353,0.0663049391735963,0.06706411926318419
40,raw,rank2,all,17,0.425,0.45,0.4375,6228343,,45496,-0.49111360758391115,0.06718959691629324,0.06575680030485953
40,raw,rank2,all,18,0.45,0.475,0.4625,6174224,,45496,1.426770716449549,0.06784562058921895,0.07084867394268292
40,raw,rank2,all,19,0.475,0.5,0.4875,6136501,,45495,2.818783863964171,0.07348197337723596,0.0751529145639923
40,raw,rank2,all,20,0.5,0.525,0.5125,6115465,,45496,3.3576725563796046,0.07488934146380857,0.07465237649552235
40,raw,rank2,all,21,0.525,0.55,0.5375,6088262,,45496,0.4527556468496264,0.0741650920495846,0.0728772432301708
40,raw,rank2,all,22,0.55,0.575,0.5625,6068683,,45496,-0.6564982880140551,0.07808659152931431,0.0781909953570442
40,raw,rank2,all,23,0.575,0.6,0.5875,6064762,,45496,-1.4899438757860572,0.07825428047425939,0.07721936328060498
40,raw,rank2,all,24,0.6,0.625,0.6125,6032781,,45496,-2.4516442748377574,0.07990036218056343,0.07959959877188776
40,raw,rank2,all,25,0.625,0.65,0.6375,5994514,,45496,-1.8954132061414821,0.0836856745613085,0.08251715486139999
40,raw,rank2,all,26,0.65,0.675,0.6625,5966513,,45496,0.31741739270491826,0.08529218635083326,0.08379479796587273
40,raw,rank2,all,27,0.675,0.7,0.6875,5946867,,45496,-1.2976762385975675,0.08700721070485,0.08867840458306729
40,raw,rank2,all,28,0.7,0.725,0.7125,5923921,,45496,-3.005798524321982,0.08777244778232489,0.08624718014636719
40,raw,rank2,all,29,0.725,0.75,0.7375,5913839,,45496,-5.455918735697742,0.08923568093115632,0.08774089048926102
40,raw,rank2,all,30,0.75,0.775,0.7625,5893188,,45496,-5.874388191926,0.0910675396786521,0.09397009724095935
40,raw,rank2,all,31,0.775,0.8,0.7875,5879068,,45496,-1.4076668274631285,0.09380576219350878,0.09346271924936063
40,raw,rank2,all,32,0.8,0.825,0.8125,5867059,,45495,-1.2951795780475364,0.09283066381371317,0.09348983836619759
40,raw,rank2,all,33,0.825,0.85,0.8375,5854313,,45495,-5.928354531095279,0.09598236417111079,0.09702072131308857
40,raw,rank2,all,34,0.85,0.875,0.8625,5826795,,45496,-3.0021356509024257,0.09643865309906009,0.09909731289184529
40,raw,rank2,all,35,0.875,0.9,0.8875,5809569,,45496,-6.3879346299183295,0.09920171928007034,0.09952273616724672
40,raw,rank2,all,36,0.9,0.925,0.9125,5798485,,45496,-6.576090306347261,0.10054311807753133,0.10341534651617955
40,raw,rank2,all,37,0.925,0.95,0.9375,5794355,,45496,-7.018381338388829,0.10299683514730174,0.10197386897724968
40,raw,rank2,all,38,0.95,0.975,0.9625,5785199,,45496,-8.192472030780618,0.1068003099580755,0.1075784144495971
40,raw,rank2,all,39,0.975,1.0,0.9875,5765421,,45496,-7.19229731879077,0.11135876456638477,0.11407923238204083
40,norm,rank2,all,0,0.0,0.025,0.0125,9884750,,45496,-0.10877837042653189,0.00021254711641879122,0.000225966460419841
40,norm,rank2,all,1,0.025,0.05,0.0375,8126369,,45496,-0.01889083806927185,0.00030560976577494734,0.0003055709774233699
40,norm,rank2,all,2,0.05,0.075,0.0625,7636414,,45496,-0.013620880160968771,0.0003326243987982883,0.0003540603316086897
40,norm,rank2,all,3,0.075,0.1,0.0875,7344314,,45496,-0.019348397091048963,0.00034538668819877324,0.00033749219658485
40,norm,rank2,all,4,0.1,0.125,0.1125,7134140,,45496,-0.030808831825830305,0.0003633079893949486,0.000355574316083247
40,norm,rank2,all,5,0.125,0.15,0.1375,6988161,,45496,-0.02854766491577227,0.00035888248669722444,0.00035251038087881834
40,norm,rank2,all,6,0.15,0.175,0.1625,6879712,,45496,-0.04041966689529682,0.00036342892665371215,0.0003590640811467394
40,norm,rank2,all,7,0.175,0.2,0.1875,6754112,,45496,-0.027083622032805506,0.00037755494998999937,0.0003893083646001093
40,norm,rank2,all,8,0.2,0.225,0.2125,6670226,,45496,-0.03477158960097869,0.00037662691401954486,0.0003826682903904396
40,norm,rank2,all,9,0.225,0.25,0.2375,6621947,,45496,-0.04876328340594587,0.00037809966445747864,0.0003843869681015679
40,norm,rank2,all,10,0.25,0.275,0.2625,6531796,,45496,-0.03125440429047015,0.00037347895607040823,0.00036189058736199175
40,norm,rank2,all,11,0.275,0.3,0.2875,6471709,,45496,-0.005374167568831559,0.000380029874501309,0.000383893614058905
40,norm,rank2,all,12,0.3,0.325,0.3125,6400197,,45495,0.006323449181271826,0.0003824639636686954,0.000386570995213233
40,norm,rank2,all,13,0.325,0.35,0.3375,6379161,,45496,0.0036476701490401548,0.0003851053845484136,0.0003858619137443278
40,norm,rank2,all,14,0.35,0.375,0.3625,6334073,,45496,0.006996317589136781,0.0003797869887745296,0.00037721161879140393
40,norm,rank2,all,15,0.375,0.4,0.3875,6289286,,45496,3.992795997837506e-05,0.00038547782901264635,0.00038534884723910806
40,norm,rank2,all,16,0.4,0.425,0.4125,6242153,,45496,0.005918046274245393,0.0003964996801030543,0.00040509846847883044
40,norm,rank2,all,17,0.425,0.45,0.4375,6228343,,45496,-0.0032184399543089474,0.0003886698805554535,0.0003798825418155964
40,norm,rank2,all,18,0.45,0.475,0.4625,6174224,,45496,0.008446431628198903,0.0003825645534542739,0.0003991276719089115
40,norm,rank2,all,19,0.475,0.5,0.4875,6136501,,45495,0.016568243158952774,0.00040424058185672414,0.00041137487344134323
40,norm,rank2,all,20,0.5,0.525,0.5125,6115465,,45496,0.019447638230963387,0.00040090951748923654,0.0004023927194002972
40,norm,rank2,all,21,0.525,0.55,0.5375,6088262,,45496,0.0026323271582295886,0.00038814380840884174,0.0003820406175852125
40,norm,rank2,all,22,0.55,0.575,0.5625,6068683,,45496,-0.003658863880467032,0.0004000327845804155,0.0004012258946328121
40,norm,rank2,all,23,0.575,0.6,0.5875,6064762,,45496,-0.008268930785723052,0.00039074433253402907,0.00038466278407840016
40,norm,rank2,all,24,0.6,0.625,0.6125,6032781,,45496,-0.01323976876115083,0.0003916805757865583,0.0003895568662927963
40,norm,rank2,all,25,0.625,0.65,0.6375,5994514,,45496,-0.009891328565918513,0.00040177838063647464,0.0003948940611991414
40,norm,rank2,all,26,0.65,0.675,0.6625,5966513,,45496,0.0015943352938843464,0.00040177374024150656,0.00039443856506780233
40,norm,rank2,all,27,0.675,0.7,0.6875,5946867,,45496,-0.006283556152053784,0.00040163837947854213,0.0004059404758518334
40,norm,rank2,all,28,0.7,0.725,0.7125,5923921,,45496,-0.01476997400760878,0.0003997752532360991,0.00038861018230991327
40,norm,rank2,all,29,0.725,0.75,0.7375,5913839,,45496,-0.026318555446521168,0.00039966353666754235,0.0003931870569109741
40,norm,rank2,all,30,0.75,0.775,0.7625,5893188,,45496,-0.028029931258926482,0.0004007297354006817,0.00041579755302094585
40,norm,rank2,all,31,0.775,0.8,0.7875,5879068,,45496,-0.005960787998483911,0.00040468709578625933,0.00040214780537552083
40,norm,rank2,all,32,0.8,0.825,0.8125,5867059,,45495,-0.005623924280230827,0.00039513421549892757,0.0003985873209192405
40,norm,rank2,all,33,0.825,0.85,0.8375,5854313,,45495,-0.026710800407222176,0.0004027120916277147,0.00040644633413791615
40,norm,rank2,all,34,0.85,0.875,0.8625,5826795,,45496,-0.013134985093231173,0.0003976434332693903,0.0004106213642799015
40,norm,rank2,all,35,0.875,0.9,0.8875,5809569,,45496,-0.028012493979776846,0.00040543606289585146,0.00040399409819062015
40,norm,rank2,all,36,0.9,0.925,0.9125,5798485,,45496,-0.028657877149719926,0.00040482464359928815,0.00041870374434869247
40,norm,rank2,all,37,0.925,0.95,0.9375,5794355,,45496,-0.0298751918256128,0.0004087684176678763,0.0004021215697332984
40,norm,rank2,all,38,0.95,0.975,0.9625,5785199,,45496,-0.034538681268521686,0.00041927039418785213,0.0004212227801216715
40,norm,rank2,all,39,0.975,1.0,0.9875,5765421,,45496,-0.02984228335990046,0.0004314711847187221,0.0004399476258597382
40,stored,rank2,all,0,0.0,0.025,0.0125,9884750,,45496,-1.6141890408192539,,
40,stored,rank2,all,1,0.025,0.05,0.0375,8126369,,45496,-0.8158935643068047,,
40,stored,rank2,all,2,0.05,0.075,0.0625,7636414,,45496,-0.8521128973342812,,
40,stored,rank2,all,3,0.075,0.1,0.0875,7344314,,45496,-1.421367496699265,,
40,stored,rank2,all,4,0.1,0.125,0.1125,7134140,,45496,-2.482060787845234,,
40,stored,rank2,all,5,0.125,0.15,0.1375,6988161,,45496,-2.589296862982188,,
40,stored,rank2,all,6,0.15,0.175,0.1625,6879712,,45496,-3.955544290610772,,
40,stored,rank2,all,7,0.175,0.2,0.1875,6754112,,45496,-2.8824828092648236,,
40,stored,rank2,all,8,0.2,0.225,0.2125,6670226,,45496,-3.903431757784519,,
40,stored,rank2,all,9,0.225,0.25,0.2375,6621947,,45496,-5.741102911307725,,
40,stored,rank2,all,10,0.25,0.275,0.2625,6531796,,45496,-3.832198984781521,,
40,stored,rank2,all,11,0.275,0.3,0.2875,6471709,,45496,-0.7521195715073098,,
40,stored,rank2,all,12,0.3,0.325,0.3125,6400197,,45495,0.7853631692899453,,
40,stored,rank2,all,13,0.325,0.35,0.3375,6379161,,45496,0.5264971147265722,,
40,stored,rank2,all,14,0.35,0.375,0.3625,6334073,,45496,1.0024608178655345,,
40,stored,rank2,all,15,0.375,0.4,0.3875,6289286,,45496,0.037600770580317064,,
40,stored,rank2,all,16,0.4,0.425,0.4125,6242153,,45496,0.9202760650051353,,
40,stored,rank2,all,17,0.425,0.45,0.4375,6228343,,45496,-0.49111360758391115,,
40,stored,rank2,all,18,0.45,0.475,0.4625,6174224,,45496,1.426770716449549,,
40,stored,rank2,all,19,0.475,0.5,0.4875,6136501,,45495,2.8183919635162695,,
40,stored,rank2,all,20,0.5,0.525,0.5125,6115465,,45496,3.3576725563796046,,
40,stored,rank2,all,21,0.525,0.55,0.5375,6088262,,45496,0.4527556468496264,,
40,stored,rank2,all,22,0.55,0.575,0.5625,6068683,,45496,-0.6564982880140551,,
40,stored,rank2,all,23,0.575,0.6,0.5875,6064762,,45496,-1.4899438757860572,,
40,stored,rank2,all,24,0.6,0.625,0.6125,6032781,,45496,-2.4516442748377574,,
40,stored,rank2,all,25,0.625,0.65,0.6375,5994514,,45496,-1.8954132061414821,,
40,stored,rank2,all,26,0.65,0.675,0.6625,5966513,,45496,0.31741739270491826,,
40,stored,rank2,all,27,0.675,0.7,0.6875,5946867,,45496,-1.2976762385975675,,
40,stored,rank2,all,28,0.7,0.725,0.7125,5923921,,45496,-3.005798524321982,,
40,stored,rank2,all,29,0.725,0.75,0.7375,5913839,,45496,-5.455918735697742,,
40,stored,rank2,all,30,0.75,0.775,0.7625,5893188,,45496,-5.874388191926,,
40,stored,rank2,all,31,0.775,0.8,0.7875,5879068,,45496,-1.4076668274631285,,
40,stored,rank2,all,32,0.8,0.825,0.8125,5867059,,45495,-1.2951795780475364,,
40,stored,rank2,all,33,0.825,0.85,0.8375,5854313,,45495,-5.928354531095279,,
40,stored,rank2,all,34,0.85,0.875,0.8625,5826795,,45496,-3.0021356509024257,,
40,stored,rank2,all,35,0.875,0.9,0.8875,5809569,,45496,-6.3879346299183295,,
40,stored,rank2,all,36,0.9,0.925,0.9125,5798485,,45496,-6.576090306347261,,
40,stored,rank2,all,37,0.925,0.95,0.9375,5794355,,45496,-7.018381338388829,,
40,stored,rank2,all,38,0.95,0.975,0.9625,5785199,,45496,-8.192472030780618,,
40,stored,rank2,all,39,0.975,1.0,0.9875,5765421,,45496,-7.19180428348834,,
40,raw,rank2,N10000-50000,0,0.0,0.025,0.0125,2246970,,16917,-1.7568129525538836,0.009235012092191623,0.009116417115590806
40,raw,rank2,N10000-50000,1,0.025,0.05,0.0375,1830264,,16917,-0.8904589720390064,0.02316727965289558,0.022713124125603085
40,raw,rank2,N10000-50000,2,0.05,0.075,0.0625,1708782,,16917,-0.9027061380562296,0.03284668241232561,0.03198609239549951
40,raw,rank2,N10000-50000,3,0.075,0.1,0.0875,1644118,,16917,-1.4257060624602371,0.040108665368050835,0.03885849304898496
40,raw,rank2,N10000-50000,4,0.1,0.125,0.1125,1591649,,16917,-2.544794109756611,0.04808596959683838,0.04633474343085492
40,raw,rank2,N10000-50000,5,0.125,0.15,0.1375,1559498,,16917,-2.5080089875075187,0.05273710918328492,0.05256495042959756
40,raw,rank2,N10000-50000,6,0.15,0.175,0.1625,1523042,,16917,-3.9770722015545203,0.057194026383416884,0.056560500180355106
40,raw,rank2,N10000-50000,7,0.175,0.2,0.1875,1508832,,16917,-2.7374180823312337,0.0644569427827135,0.06483093427299404
40,raw,rank2,N10000-50000,8,0.2,0.225,0.2125,1487978,,16917,-3.9522009061961936,0.06873515134608675,0.07167833013070943
40,raw,rank2,N10000-50000,9,0.225,0.25,0.2375,1458143,,16917,-5.868651428563591,0.0722022596192696,0.07038116227919736
40,raw,rank2,N10000-50000,10,0.25,0.275,0.2625,1452520,,16917,-3.997153223363534,0.07435155085257861,0.07243945060054878
40,raw,rank2,N10000-50000,11,0.275,0.3,0.2875,1431787,,16917,-0.5394817804603618,0.08037204215945788,0.0814253765522908
40,raw,rank2,N10000-50000,12,0.3,0.325,0.3125,1429236,,16917,1.2884716030102796,0.08362980761223548,0.08194814729419284
40,raw,rank2,N10000-50000,13,0.325,0.35,0.3375,1413152,,16917,0.46306483662054754,0.08893185301037038,0.08957677586529252
40,raw,rank2,N10000-50000,14,0.35,0.375,0.3625,1404444,,16917,1.087377638410645,0.09205732061853442,0.09325866701411464
40,raw,rank2,N10000-50000,15,0.375,0.4,0.3875,1386063,,16917,-0.1509094463960152,0.09489295108647831,0.09296201535016078
40,raw,rank2,N10000-50000,16,0.4,0.425,0.4125,1379092,,16917,1.0270982646552949,0.1000825783622341,0.10061322433516628
40,raw,rank2,N10000-50000,17,0.425,0.45,0.4375,1375748,,16917,-0.6402756900246266,0.10208796170776482,0.10489193280756687
40,raw,rank2,N10000-50000,18,0.45,0.475,0.4625,1368884,,16917,1.4596371935094574,0.10367948842825504,0.10549122429428008
40,raw,rank2,N10000-50000,19,0.475,0.5,0.4875,1365147,,16917,2.8346353909139457,0.11175033935915034,0.10970465603075476
40,raw,rank2,N10000-50000,20,0.5,0.525,0.5125,1352240,,16917,3.446401526356268,0.11313870396655899,0.11437327853635677
40,raw,rank2,N10000-50000,21,0.525,0.55,0.5375,1346911,,16917,0.5450961496342371,0.1141182476096192,0.11326187641381912
40,raw,rank2,N10000-50000,22,0.55,0.575,0.5625,1339107,,16917,-0.7481179621942086,0.12101221887331656,0.12464037717794751
40,raw,rank2,N10000-50000,23,0.575,0.6,0.5875,1335392,,16917,-1.6669097912822601,0.1194688661426563,0.11779158603176147
40,raw,rank2,N10000-50000,24,0.6,0.625,0.6125,1324774,,16917,-2.785350557906481,0.12216902194830165,0.12497355247140793
40,raw,rank2,N10000-50000,25,0.625,0.65,0.6375,1319339,,16917,-2.055247362505012,0.12698670889534167,0.12767736993803921
40,raw,rank2,N10000-50000,26,0.65,0.675,0.6625,1318074,,16917,0.29794154197715755,0.12974366070533566,0.12472707064836713
40,raw,rank2,N10000-50000,27,0.675,0.7,0.6875,1317387,,16917,-1.0956453950130067,0.13167274416598104,0.12936894267693771
40,raw,rank2,N10000-50000,28,0.7,0.725,0.7125,1310288,,16917,-3.2109154628600733,0.13504268656734983,0.13460929954638406
40,raw,rank2,N10000-50000,29,0.725,0.75,0.7375,1306985,,16917,-5.671801130081829,0.13674544080486073,0.14234656778087373
40,raw,rank2,N10000-50000,30,0.75,0.775,0.7625,1300202,,16917,-6.178666853304333,0.13876459321861606,0.14127937330616933
40,raw,rank2,N10000-50000,31,0.775,0.8,0.7875,1297428,,16917,-0.6276872396772691,0.14256640715691868,0.1408300185902808
40,raw,rank2,N10000-50000,32,0.8,0.825,0.8125,1289933,,16917,-1.0961825149058129,0.142970759038758,0.14394492840598677
40,raw,rank2,N10000-50000,33,0.825,0.85,0.8375,1291319,,16917,-6.014750809056476,0.14586758606039998,0.14740737394994674
40,raw,rank2,N10000-50000,34,0.85,0.875,0.8625,1290060,,16917,-2.8631218703006063,0.14666180270230214,0.14897864644332354
40,raw,rank2,N10000-50000,35,0.875,0.9,0.8875,1283456,,16917,-6.4401607846314946,0.15290868759932855,0.15447028220790154
40,raw,rank2,N10000-50000,36,0.9,0.925,0.9125,1278915,,16917,-6.969990186994445,0.1532071067360983,0.15970820457686397
40,raw,rank2,N10000-50000,37,0.925,0.95,0.9375,1273023,,16917,-7.096697388813871,0.15681093299951113,0.15865157291338677
40,raw,rank2,N10000-50000,38,0.95,0.975,0.9625,1268258,,16917,-8.350509123537956,0.16350838008516289,0.1634514542687815
40,raw,rank2,N10000-50000,39,0.975,1.0,0.9875,1266548,,16917,-7.180570337642158,0.1724045152054745,0.1684972843200412
40,norm,rank2,N10000-50000,0,0.0,0.025,0.0125,2246970,,16917,-0.15230125445647189,0.0004174635215087418,0.0004151946105055759
40,norm,rank2,N10000-50000,1,0.025,0.05,0.0375,1830264,,16917,-0.027869427837614143,0.0006382716136865455,0.0006324920443112007
40,norm,rank2,N10000-50000,2,0.05,0.075,0.0625,1708782,,16917,-0.019379999349562263,0.0007014493883800931,0.0006826058751845198
40,norm,rank2,N10000-50000,3,0.075,0.1,0.0875,1644118,,16917,-0.026286439557896914,0.000724727992270715,0.0007004773259713072
40,norm,rank2,N10000-50000,4,0.1,0.125,0.1125,1591649,,16917,-0.04247038892501583,0.0007695965627031514,0.000743699620477681
40,norm,rank2,N10000-50000,5,0.125,0.15,0.1375,1559498,,16917,-0.03763781036361989,0.0007601132143661139,0.0007550324698675956
40,norm,rank2,N10000-50000,6,0.15,0.175,0.1625,1523042,,16917,-0.05514809034412121,0.0007625749732046197,0.0007558138393953814
40,norm,rank2,N10000-50000,7,0.175,0.2,0.1875,1508832,,16917,-0.034832414617286415,0.0007953159196144371,0.0007997898928587847
40,norm,rank2,N10000-50000,8,0.2,0.225,0.2125,1487978,,16917,-0.047544926496408305,0.0007977390543621666,0.0008287330701495049
40,norm,rank2,N10000-50000,9,0.225,0.25,0.2375,1458143,,16917,-0.06759109473274022,0.0008001604445176822,0.0007723287298020215
40,norm,rank2,N10000-50000,10,0.25,0.275,0.2625,1452520,,16917,-0.044009821336259844,0.0007788560241234629,0.0007687544719486765
40,norm,rank2,N10000-50000,11,0.275,0.3,0.2875,1431787,,16917,-0.005434892117638346,0.0007989799192272183,0.0008040371040568842
40,norm,rank2,N10000-50000,12,0.3,0.325,0.3125,1429236,,16917,0.012943327891349887,0.0007989575508907856,0.00078889320808135
40,norm,rank2,N10000-50000,13,0.325,0.35,0.3375,1413152,,16917,0.004426304989710698,0.0008179154305996158,0.0008276637387649729
40,norm,rank2,N10000-50000,14,0.35,0.375,0.3625,1404444,,16917,0.010123641683318644,0.0008140214861025311,0.0008216187481054972
40,norm,rank2,N10000-50000,15,0.375,0.4,0.3875,1386063,,16917,-0.0015404672956762255,0.0008139454773425498,0.0008026594370977924
40,norm,rank2,N10000-50000,16,0.4,0.425,0.4125,1379092,,16917,0.008847226820783165,0.0008356478774340416,0.0008355649980710276
40,norm,rank2,N10000-50000,17,0.425,0.45,0.4375,1375748,,16917,-0.005585661256264684,0.00082257433280128,0.0008446011302612433
40,norm,rank2,N10000-50000,18,0.45,0.475,0.4625,1368884,,16917,0.011577386808023053,0.0008123170090699691,0.0008295156780738488
40,norm,rank2,N10000-50000,19,0.475,0.5,0.4875,1365147,,16917,0.02257543848162546,0.000856060446838216,0.0008381513940065441
40,norm,rank2,N10000-50000,20,0.5,0.525,0.5125,1352240,,16917,0.027073452878537057,0.0008465001590741942,0.0008515136042760058
40,norm,rank2,N10000-50000,21,0.525,0.55,0.5375,1346911,,16917,0.004249831000456405,0.000830483331126017,0.0008298127061619439
40,norm,rank2,N10000-50000,22,0.55,0.575,0.5625,1339107,,16917,-0.005613414165271825,0.0008609717483283224,0.0008908135412133157
40,norm,rank2,N10000-50000,23,0.575,0.6,0.5875,1335392,,16917,-0.012500836580371478,0.0008313819438621988,0.0008299209448475199
40,norm,rank2,N10000-50000,24,0.6,0.625,0.6125,1324774,,16917,-0.020053300177286713,0.0008358936376586569,0.0008550148579714251
40,norm,rank2,N10000-50000,25,0.625,0.65,0.6375,1319339,,16917,-0.014322074714535686,0.0008506217938271422,0.0008527800625275128
40,norm,rank2,N10000-50000,26,0.65,0.675,0.6625,1318074,,16917,0.0021087356782504714,0.0008515922697163894,0.0008271207887255258
40,norm,rank2,N10000-50000,27,0.675,0.7,0.6875,1317387,,16917,-0.007406758076553475,0.0008487407345784402,0.0008278617023803417
40,norm,rank2,N10000-50000,28,0.7,0.725,0.7125,1310288,,16917,-0.021301308398991116,0.0008557953593915778,0.0008563713542547067
40,norm,rank2,N10000-50000,29,0.725,0.75,0.7375,1306985,,16917,-0.037024070043611336,0.000852192096399333,0.0008829080733667934
40,norm,rank2,N10000-50000,30,0.75,0.775,0.7625,1300202,,16917,-0.03975001197141879,0.0008492178681245296,0.0008643571341095069
40,norm,rank2,N10000-50000,31,0.775,0.8,0.7875,1297428,,16917,-0.0036237738480309383,0.0008568719977433048,0.0008411638678300458
40,norm,rank2,N10000-50000,32,0.8,0.825,0.8125,1289933,,16917,-0.006380214519808739,0.0008465689809088817,0.0008480380938570028
40,norm,rank2,N10000-50000,33,0.825,0.85,0.8375,1291319,,16917,-0.03689553313144045,0.0008526329854635259,0.0008540265467747314
40,norm,rank2,N10000-50000,34,0.85,0.875,0.8625,1290060,,16917,-0.01705678958552932,0.0008417295245381984,0.000851342180687621
40,norm,rank2,N10000-50000,35,0.875,0.9,0.8875,1283456,,16917,-0.03826663241851003,0.0008662621310037741,0.0008685727020653253
40,norm,rank2,N10000-50000,36,0.9,0.925,0.9125,1278915,,16917,-0.040975706799471684,0.000858614595807103,0.0008919031971638129
40,norm,rank2,N10000-50000,37,0.925,0.95,0.9375,1273023,,16917,-0.04092642903064272,0.0008674975296267864,0.0008763756204208389
40,norm,rank2,N10000-50000,38,0.95,0.975,0.9625,1268258,,16917,-0.04774129311541254,0.0008913867190059346,0.0008884685359485018
40,norm,rank2,N10000-50000,39,0.975,1.0,0.9875,1266548,,16917,-0.04042830889991784,0.000929987896752626,0.0009059301544534268
40,stored,rank2,N10000-50000,0,0.0,0.025,0.0125,2246970,,16917,-1.7167881726009084,,
40,stored,rank2,N10000-50000,1,0.025,0.05,0.0375,1830264,,16917,-0.8898267327543562,,
40,stored,rank2,N10000-50000,2,0.05,0.075,0.0625,1708782,,16917,-0.9023286504497253,,
40,stored,rank2,N10000-50000,3,0.075,0.1,0.0875,1644118,,16917,-1.425341950140404,,
40,stored,rank2,N10000-50000,4,0.1,0.125,0.1125,1591649,,16917,-2.544481249446407,,
40,stored,rank2,N10000-50000,5,0.125,0.15,0.1375,1559498,,16917,-2.5078922142250293,,
40,stored,rank2,N10000-50000,6,0.15,0.175,0.1625,1523042,,16917,-3.9758785849172398,,
40,stored,rank2,N10000-50000,7,0.175,0.2,0.1875,1508832,,16917,-2.7372560948535294,,
40,stored,rank2,N10000-50000,8,0.2,0.225,0.2125,1487978,,16917,-3.9522009061961936,,
40,stored,rank2,N10000-50000,9,0.225,0.25,0.2375,1458143,,16917,-5.8684344071627645,,
40,stored,rank2,N10000-50000,10,0.25,0.275,0.2625,1452520,,16917,-3.997153223363534,,
40,stored,rank2,N10000-50000,11,0.275,0.3,0.2875,1431787,,16917,-0.5394817804603618,,
40,stored,rank2,N10000-50000,12,0.3,0.325,0.3125,1429236,,16917,1.2884716030102796,,
40,stored,rank2,N10000-50000,13,0.325,0.35,0.3375,1413152,,16917,0.46297897450846653,,
40,stored,rank2,N10000-50000,14,0.35,0.375,0.3625,1404444,,16917,1.087377638410645,,
40,stored,rank2,N10000-50000,15,0.375,0.4,0.3875,1386063,,16917,-0.1509094463960152,,
40,stored,rank2,N10000-50000,16,0.4,0.425,0.4125,1379092,,16917,1.0270982646552949,,
40,stored,rank2,N10000-50000,17,0.425,0.45,0.4375,1375748,,16917,-0.6402756900246266,,
40,stored,rank2,N10000-50000,18,0.45,0.475,0.4625,1368884,,16917,1.4596371935094574,,
40,stored,rank2,N10000-50000,19,0.475,0.5,0.4875,1365147,,16917,2.8339061448406317,,
40,stored,rank2,N10000-50000,20,0.5,0.525,0.5125,1352240,,16917,3.446401526356268,,
40,stored,rank2,N10000-50000,21,0.525,0.55,0.5375,1346911,,16917,0.5450961496342371,,
40,stored,rank2,N10000-50000,22,0.55,0.575,0.5625,1339107,,16917,-0.7481179621942086,,
40,stored,rank2,N10000-50000,23,0.575,0.6,0.5875,1335392,,16917,-1.6669097912822601,,
40,stored,rank2,N10000-50000,24,0.6,0.625,0.6125,1324774,,16917,-2.785350557906481,,
40,stored,rank2,N10000-50000,25,0.625,0.65,0.6375,1319339,,16917,-2.055247362505012,,
40,stored,rank2,N10000-50000,26,0.65,0.675,0.6625,1318074,,16917,0.29794154197715755,,
40,stored,rank2,N10000-50000,27,0.675,0.7,0.6875,1317387,,16917,-1.0956453950130067,,
40,stored,rank2,N10000-50000,28,0.7,0.725,0.7125,1310288,,16917,-3.2109154628600733,,
40,stored,rank2,N10000-50000,29,0.725,0.75,0.7375,1306985,,16917,-5.671801130081829,,
40,stored,rank2,N10000-50000,30,0.75,0.775,0.7625,1300202,,16917,-6.178666853304333,,
40,stored,rank2,N10000-50000,31,0.775,0.8,0.7875,1297428,,16917,-0.6276872396772691,,
40,stored,rank2,N10000-50000,32,0.8,0.825,0.8125,1289933,,16917,-1.0961825149058129,,
40,stored,rank2,N10000-50000,33,0.825,0.85,0.8375,1291319,,16917,-6.014750809056476,,
40,stored,rank2,N10000-50000,34,0.85,0.875,0.8625,1290060,,16917,-2.8631218703006063,,
40,stored,rank2,N10000-50000,35,0.875,0.9,0.8875,1283456,,16917,-6.4401607846314946,,
40,stored,rank2,N10000-50000,36,0.9,0.925,0.9125,1278915,,16917,-6.969990186994445,,
40,stored,rank2,N10000-50000,37,0.925,0.95,0.9375,1273023,,16917,-7.096697388813871,,
40,stored,rank2,N10000-50000,38,0.95,0.975,0.9625,1268258,,16917,-8.350509123537956,,
40,stored,rank2,N10000-50000,39,0.975,1.0,0.9875,1266548,,16917,-7.179575780254551,,
40,raw,rank2,N50001-99999,0,0.0,0.025,0.0125,7570429,,26610,-1.597656618931371,0.007655594607583389,0.007779848420254021
40,raw,rank2,N50001-99999,1,0.025,0.05,0.0375,6242136,,26610,-0.7916179653887707,0.018856281185922797,0.019171818465595084
40,raw,rank2,N50001-99999,2,0.05,0.075,0.0625,5877628,,26610,-0.8356770792571425,0.026535230007942386,0.028160728320819176
40,raw,rank2,N50001-99999,3,0.075,0.1,0.0875,5652849,,26610,-1.42275638355102,0.032521912351058564,0.0322184570366614
40,raw,rank2,N50001-99999,4,0.1,0.125,0.1125,5496264,,26610,-2.46045914097285,0.03847591499615001,0.03815471635203579
40,raw,rank2,N50001-99999,5,0.125,0.15,0.1375,5384336,,26610,-2.6170937326348134,0.04218855800117554,0.04138020148910444
40,raw,rank2,N50001-99999,6,0.15,0.175,0.1625,5312440,,26610,-3.9483487813509424,0.04632908917892994,0.04666880990009278
40,raw,rank2,N50001-99999,7,0.175,0.2,0.1875,5202512,,26610,-2.9287330812499808,0.051945951401050544,0.05265259959204202
40,raw,rank2,N50001-99999,8,0.2,0.225,0.2125,5140372,,26610,-3.88924361894431,0.05492580292628225,0.05479886900668216
40,raw,rank2,N50001-99999,9,0.225,0.25,0.2375,5121930,,26610,-5.7001423291610775,0.05797645131996567,0.058990283428858516
40,raw,rank2,N50001-99999,10,0.25,0.275,0.2625,5038516,,26610,-3.7792733019007976,0.06081009858174605,0.06074267991445186
40,raw,rank2,N50001-99999,11,0.275,0.3,0.2875,4998951,,26610,-0.820963038045382,0.06495908787813078,0.06562174966839093
40,raw,rank2,N50001-99999,12,0.3,0.325,0.3125,4930901,,26610,0.6273023936193406,0.06826458524854669,0.06812299286460043
40,raw,rank2,N50001-99999,13,0.325,0.35,0.3375,4926767,,26610,0.547191697922796,0.07110857230368858,0.07192062903401814
40,raw,rank2,N50001-99999,14,0.35,0.375,0.3625,4890123,,26610,0.9738820475476793,0.07237597227196971,0.07143404822278357
40,raw,rank2,N50001-99999,15,0.375,0.4,0.3875,4863957,,26610,0.09673461340221552,0.07627690278360129,0.07693509581061682
40,raw,rank2,N50001-99999,16,0.4,0.425,0.4125,4823737,,26610,0.8915987749746721,0.0808567644831268,0.0798507298653774
40,raw,rank2,N50001-99999,17,0.425,0.45,0.4375,4813881,,26610,-0.4426285153288999,0.08185805366206526,0.08037232061827916
40,raw,rank2,N50001-99999,18,0.45,0.475,0.4625,4767013,,26610,1.4228843093148686,0.08264551438989047,0.08513736773747624
40,raw,rank2,N50001-99999,19,0.475,0.5,0.4875,4733846,,26610,2.8174357594226764,0.08960666383631258,0.0900727231655062
40,raw,rank2,N50001-99999,20,0.5,0.525,0.5125,4725362,,26610,3.3370008477657374,0.09131901785307633,0.09081173471168019
40,raw,rank2,N50001-99999,21,0.525,0.55,0.5375,4703831,,26610,0.42689395090937576,0.09022771324097718,0.08854255662592748
40,raw,rank2,N50001-99999,22,0.55,0.575,0.5625,4692413,,26610,-0.6311098362399047,0.09486593134872512,0.09714847416373756
40,raw,rank2,N50001-99999,23,0.575,0.6,0.5875,4691687,,26610,-1.4349348112949565,0.09523400738657946,0.09394754110429843
40,raw,rank2,N50001-99999,24,0.6,0.625,0.6125,4670911,,26610,-2.34989855298035,0.09716397193417911,0.09734974846104393
40,raw,rank2,N50001-99999,25,0.625,0.65,0.6375,4637927,,26610,-1.8443272177418921,0.10191341619362411,0.10102288453915591
40,raw,rank2,N50001-99999,26,0.65,0.675,0.6625,4611857,,26610,0.3225524989174643,0.103889146286357,0.10203794529166096
40,raw,rank2,N50001-99999,27,0.675,0.7,0.6875,4592784,,26610,-1.3577897414727103,0.10610089058288469,0.10871553089995187
40,raw,rank2,N50001-99999,28,0.7,0.725,0.7125,4577077,,26610,-2.9485776621192956,0.10677660700590783,0.10537105581448974
40,raw,rank2,N50001-99999,29,0.725,0.75,0.7375,4570752,,26610,-5.387777109762244,0.10859147038927637,0.10838877906372697
40,raw,rank2,N50001-99999,30,0.75,0.775,0.7625,4556811,,26610,-5.779956640729668,0.11087801750892279,0.11200781665684026
40,raw,rank2,N50001-99999,31,0.775,0.8,0.7875,4545635,,26610,-1.643125107933215,0.11423438934593383,0.11379476934099333
40,raw,rank2,N50001-99999,32,0.8,0.825,0.8125,4541396,,26610,-1.3594921033092027,0.11280370982703193,0.112609138437192
40,raw,rank2,N50001-99999,33,0.825,0.85,0.8375,4527366,,26610,-5.903852482878565,0.1168929054222051,0.11624105665006183
40,raw,rank2,N50001-99999,34,0.85,0.875,0.8625,4501322,,26610,-3.0471856934473918,0.11750678764261768,0.12015582772611663
40,raw,rank2,N50001-99999,35,0.875,0.9,0.8875,4490471,,26610,-6.367511336784048,0.12062966688683763,0.12224391830043617
40,raw,rank2,N50001-99999,36,0.9,0.925,0.9125,4484196,,26610,-6.457430718907023,0.12240036362188303,0.12295983810681532
40,raw,rank2,N50001-99999,37,0.925,0.95,0.9375,4486061,,26610,-6.997141367449083,0.12533019053357256,0.12474267377936914
40,raw,rank2,N50001-99999,38,0.95,0.975,0.9625,4481176,,26610,-8.145944948379622,0.1298307289696693,0.12988154147592126
40,raw,rank2,N50001-99999,39,0.975,1.0,0.9875,4463406,,26610,-7.194526108536844,0.1352189275175375,0.13724631816379773
40,norm,rank2,N50001-99999,0,0.0,0.025,0.0125,7570429,,26610,-0.09345324624245539,0.0002026932878586904,0.00020687822310311174
40,norm,rank2,N50001-99999,1,0.025,0.05,0.0375,6242136,,26610,-0.01572496170056427,0.0003485403306884445,0.00035328856199113163
40,norm,rank2,N50001-99999,2,0.05,0.075,0.0625,5877628,,26610,-0.01162601972509651,0.00037902163926697904,0.00040072467708999473
40,norm,rank2,N50001-99999,3,0.075,0.1,0.0875,5652849,,26610,-0.017104906364708735,0.00039399396790826496,0.0003916274698351793
40,norm,rank2,N50001-99999,4,0.1,0.125,0.1125,5496264,,26610,-0.02679517899611416,0.00041201191885230213,0.00040667742174319314
40,norm,rank2,N50001-99999,5,0.125,0.15,0.1375,5384336,,26610,-0.025584315753070724,0.00040790015682986685,0.0003985588121864106
40,norm,rank2,N50001-99999,6,0.15,0.175,0.1625,5312440,,26610,-0.03546363166605959,0.00041262153207672557,0.00041731736198476687
40,norm,rank2,N50001-99999,7,0.175,0.2,0.1875,5202512,,26610,-0.02449189230299942,0.0004300977520398497,0.0004361310918252371
40,norm,rank2,N50001-99999,8,0.2,0.225,0.2125,5140372,,26610,-0.030493601075512626,0.0004272195166550772,0.00042334691050833963
40,norm,rank2,N50001-99999,9,0.225,0.25,0.2375,5121930,,26610,-0.04247980948477892,0.000426660000787784,0.0004342237550484816
40,norm,rank2,N50001-99999,10,0.25,0.275,0.2625,5038516,,26610,-0.026938367134592165,0.0004253899654930324,0.0004228057576728298
40,norm,rank2,N50001-99999,11,0.275,0.3,0.2875,4998951,,26610,-0.005451221127110121,0.00043388294273207656,0.00044035727736987186
40,norm,rank2,N50001-99999,12,0.3,0.325,0.3125,4930901,,26610,0.004037032014688801,0.00043705507170211126,0.0004381810973645179
40,norm,rank2,N50001-99999,13,0.325,0.35,0.3375,4926767,,26610,0.0034095655586789475,0.0004383588579404643,0.0004440396308606528
40,norm,rank2,N50001-99999,14,0.35,0.375,0.3625,4890123,,26610,0.005911508248104429,0.00043103657881901316,0.00042401335415505033
40,norm,rank2,N50001-99999,15,0.375,0.4,0.3875,4863957,,26610,0.000592993762028187,0.00043944852911574937,0.0004457449046095716
40,norm,rank2,N50001-99999,16,0.4,0.425,0.4125,4823737,,26610,0.005026247618066421,0.0004520337497615431,0.0004460116566753241
40,norm,rank2,N50001-99999,17,0.425,0.45,0.4375,4813881,,26610,-0.0023659281208661567,0.00044265950104070776,0.0004341035149263488
40,norm,rank2,N50001-99999,18,0.45,0.475,0.4625,4767013,,26610,0.00750017462198965,0.00043534613559459434,0.00044613504339424686
40,norm,rank2,N50001-99999,19,0.475,0.5,0.4875,4733846,,26610,0.01464609759781095,0.00046010118330256484,0.0004611629920462677
40,norm,rank2,N50001-99999,20,0.5,0.525,0.5125,4725362,,26610,0.01704539035139281,0.00045645067481657665,0.00045510624596786575
40,norm,rank2,N50001-99999,21,0.525,0.55,0.5375,4703831,,26610,0.002136804065669362,0.000440801067341054,0.0004319648518898462
40,norm,rank2,N50001-99999,22,0.55,0.575,0.5625,4692413,,26610,-0.0030540000639507174,0.0004534649063401083,0.0004680918552250806
40,norm,rank2,N50001-99999,23,0.575,0.6,0.5875,4691687,,26610,-0.006842029389218124,0.0004443163592228799,0.0004393266889515124
40,norm,rank2,N50001-99999,24,0.6,0.625,0.6125,4670911,,26610,-0.010988257442997928,0.00044461369588432874,0.0004445126746224829
40,norm,rank2,N50001-99999,25,0.625,0.65,0.6375,4637927,,26610,-0.008389615648155723,0.00045740076588901546,0.00045369304148721044
40,norm,rank2,N50001-99999,26,0.65,0.675,0.6625,4611857,,26610,0.0014193465147012705,0.00045743841388331576,0.0004489039356049297
40,norm,rank2,N50001-99999,27,0.675,0.7,0.6875,4592784,,26610,-0.005889244344967686,0.00045781928298260235,0.00046966685968776676
40,norm,rank2,N50001-99999,28,0.7,0.725,0.7125,4577077,,26610,-0.012682885701793066,0.00045343394110553963,0.0004463911563256691
40,norm,rank2,N50001-99999,29,0.725,0.75,0.7375,4570752,,26610,-0.022745896960977983,0.00045301470924115263,0.00045281812639890454
40,norm,rank2,N50001-99999,30,0.75,0.775,0.7625,4556811,,26610,-0.024130916159354848,0.0004549642369712347,0.00046048682399450937
40,norm,rank2,N50001-99999,31,0.775,0.8,0.7875,4545635,,26610,-0.0067133533320878755,0.00046097884794156464,0.00045971822751318507
40,norm,rank2,N50001-99999,32,0.8,0.825,0.8125,4541396,,26610,-0.005414043034580482,0.0004486148796583963,0.000447433937197021
40,norm,rank2,N50001-99999,33,0.825,0.85,0.8375,4527366,,26610,-0.023387115448489055,0.0004577588552277311,0.0004552552635885045
40,norm,rank2,N50001-99999,34,0.85,0.875,0.8625,4501322,,26610,-0.011861348934313324,0.00045289136799955886,0.0004643719275569184
40,norm,rank2,N50001-99999,35,0.875,0.9,0.8875,4490471,,26610,-0.0245611302080469,0.00045952065876373653,0.00046482818658569706
40,norm,rank2,N50001-99999,36,0.9,0.925,0.9125,4484196,,26610,-0.024612387459548628,0.00045938540291231363,0.0004601639166796632
40,norm,rank2,N50001-99999,37,0.925,0.95,0.9375,4486061,,26610,-0.026288659793546405,0.00046419190172912163,0.0004621252037172178
40,norm,rank2,N50001-99999,38,0.95,0.975,0.9625,4481176,,26610,-0.03022865230161723,0.0004752316582186158,0.0004752001702600932
40,norm,rank2,N50001-99999,39,0.975,1.0,0.9875,4463406,,26610,-0.026357701772166838,0.00048787638400119037,0.0004944863994130167
40,stored,rank2,N50001-99999,0,0.0,0.025,0.0125,7570429,,26610,-1.5784018401208368,,
40,stored,rank2,N50001-99999,1,0.025,0.05,0.0375,6242136,,26610,-0.7914145537982621,,
40,stored,rank2,N50001-99999,2,0.05,0.075,0.0625,5877628,,26610,-0.8355658870420365,,
40,stored,rank2,N50001-99999,3,0.075,0.1,0.0875,5652849,,26610,-1.4226280740849362,,
40,stored,rank2,N50001-99999,4,0.1,0.125,0.1125,5496264,,26610,-2.4603730023578727,,
40,stored,rank2,N50001-99999,5,0.125,0.15,0.1375,5384336,,26610,-2.617067027412927,,
40,stored,rank2,N50001-99999,6,0.15,0.175,0.1625,5312440,,26610,-3.947976589211048,,
40,stored,rank2,N50001-99999,7,0.175,0.2,0.1875,5202512,,26610,-2.9286708015032414,,
40,stored,rank2,N50001-99999,8,0.2,0.225,0.2125,5140372,,26610,-3.88924361894431,,
40,stored,rank2,N50001-99999,9,0.225,0.25,0.2375,5121930,,26610,-5.700078094494338,,
40,stored,rank2,N50001-99999,10,0.25,0.275,0.2625,5038516,,26610,-3.7792733019007976,,
40,stored,rank2,N50001-99999,11,0.275,0.3,0.2875,4998951,,26610,-0.820963038045382,,
40,stored,rank2,N50001-99999,12,0.3,0.325,0.3125,4930901,,26610,0.6273023936193406,,
40,stored,rank2,N50001-99999,13,0.325,0.35,0.3375,4926767,,26610,0.5471625390983913,,
40,stored,rank2,N50001-99999,14,0.35,0.375,0.3625,4890123,,26610,0.9738820475476793,,
40,stored,rank2,N50001-99999,15,0.375,0.4,0.3875,4863957,,26610,0.09673461340221552,,
40,stored,rank2,N50001-99999,16,0.4,0.425,0.4125,4823737,,26610,0.8915987749746721,,
40,stored,rank2,N50001-99999,17,0.425,0.45,0.4375,4813881,,26610,-0.4426285153288999,,
40,stored,rank2,N50001-99999,18,0.45,0.475,0.4625,4767013,,26610,1.4228843093148686,,
40,stored,rank2,N50001-99999,19,0.475,0.5,0.4875,4733846,,26610,2.8172007783337305,,
40,stored,rank2,N50001-99999,20,0.5,0.525,0.5125,4725362,,26610,3.3370008477657374,,
40,stored,rank2,N50001-99999,21,0.525,0.55,0.5375,4703831,,26610,0.42689395090937576,,
40,stored,rank2,N50001-99999,22,0.55,0.575,0.5625,4692413,,26610,-0.6311098362399047,,
40,stored,rank2,N50001-99999,23,0.575,0.6,0.5875,4691687,,26610,-1.4349348112949565,,
40,stored,rank2,N50001-99999,24,0.6,0.625,0.6125,4670911,,26610,-2.34989855298035,,
40,stored,rank2,N50001-99999,25,0.625,0.65,0.6375,4637927,,26610,-1.8443272177418921,,
40,stored,rank2,N50001-99999,26,0.65,0.675,0.6625,4611857,,26610,0.3225524989174643,,
40,stored,rank2,N50001-99999,27,0.675,0.7,0.6875,4592784,,26610,-1.3577897414727103,,
40,stored,rank2,N50001-99999,28,0.7,0.725,0.7125,4577077,,26610,-2.9485776621192956,,
40,stored,rank2,N50001-99999,29,0.725,0.75,0.7375,4570752,,26610,-5.387777109762244,,
40,stored,rank2,N50001-99999,30,0.75,0.775,0.7625,4556811,,26610,-5.779956640729668,,
40,stored,rank2,N50001-99999,31,0.775,0.8,0.7875,4545635,,26610,-1.643125107933215,,
40,stored,rank2,N50001-99999,32,0.8,0.825,0.8125,4541396,,26610,-1.3594921033092027,,
40,stored,rank2,N50001-99999,33,0.825,0.85,0.8375,4527366,,26610,-5.903852482878565,,
40,stored,rank2,N50001-99999,34,0.85,0.875,0.8625,4501322,,26610,-3.0471856934473918,,
40,stored,rank2,N50001-99999,35,0.875,0.9,0.8875,4490471,,26610,-6.367511336784048,,
40,stored,rank2,N50001-99999,36,0.9,0.925,0.9125,4484196,,26610,-6.457430718907023,,
40,stored,rank2,N50001-99999,37,0.925,0.95,0.9375,4486061,,26610,-6.997141367449083,,
40,stored,rank2,N50001-99999,38,0.95,0.975,0.9625,4481176,,26610,-8.145944948379622,,
40,stored,rank2,N50001-99999,39,0.975,1.0,0.9875,4463406,,26610,-7.194280100547996,,
40,raw,all_eps,all,0,0.0,0.025,0.0125,86812155,1521114.0,437061,0.8317660585663379,0.0028223820535678,0.002823425199731575
40,raw,all_eps,all,1,0.025,0.05,0.0375,71438767,20768.0,437146,1.4622258528062222,0.005625262092592977,0.005687727768638052
40,raw,all_eps,all,2,0.05,0.075,0.0625,67097199,12324.0,437156,1.1506735474904102,0.007575368588837834,0.00780690065417005
40,raw,all_eps,all,3,0.075,0.1,0.0875,64520363,6021.0,437155,0.43357680737165105,0.009129861210954101,0.0090732413120429
40,raw,all_eps,all,4,0.1,0.125,0.1125,62671190,2994.0,437152,-0.34496689786806345,0.010548887027172339,0.010464002284139944
40,raw,all_eps,all,5,0.125,0.15,0.1375,61369181,917.0,437132,-1.1161718289836717,0.011707189292900964,0.012015456083757725
40,raw,all_eps,all,6,0.15,0.175,0.1625,60388223,6175.0,437104,-1.6617743992897422,0.012995717106000764,0.013174635527616944
40,raw,all_eps,all,7,0.175,0.2,0.1875,59324234,1449.0,437126,-2.0547086372830368,0.014233718222328768,0.014276003563845025
40,raw,all_eps,all,8,0.2,0.225,0.2125,58562248,0.0,437125,-2.241906253325521,0.015249948634510624,0.014918042293203072
40,raw,all_eps,all,9,0.225,0.25,0.2375,58114682,896.0,437097,-2.233306326962264,0.015924699894575803,0.015784924028698816
40,raw,all_eps,all,10,0.25,0.275,0.2625,57348599,0.0,437110,-1.1068033240009927,0.016980244579627855,0.01688174358680386
40,raw,all_eps,all,11,0.275,0.3,0.2875,56816138,0.0,437094,-0.11039530705166901,0.017928717734282347,0.01819240084287023
40,raw,all_eps,all,12,0.3,0.325,0.3125,56193643,0.0,437084,0.8517877191197588,0.018784749415721752,0.018695538462244365
40,raw,all_eps,all,13,0.325,0.35,0.3375,55992761,2543.0,437060,1.4394261072426844,0.019518980362023222,0.019464457873287974
40,raw,all_eps,all,14,0.35,0.375,0.3625,55582099,0.0,437061,1.9342240205789998,0.020230391363845527,0.02016828537233795
40,raw,all_eps,all,15,0.375,0.4,0.3875,55191038,0.0,437062,2.349943608598193,0.020617234555546548,0.020697462577003552
40,raw,all_eps,all,16,0.4,0.425,0.4125,54794043,0.0,437069,2.78609136398276,0.021769838958245233,0.02240220237422347
40,raw,all_eps,all,17,0.425,0.45,0.4375,54654046,0.0,437071,2.780416330018824,0.02274884836285559,0.02210695810299707
40,raw,all_eps,all,18,0.45,0.475,0.4625,54173278,0.0,437062,3.0055073831788435,0.02350171261119984,0.02351856494792565
40,raw,all_eps,all,19,0.475,0.5,0.4875,53880716,4361.0,437030,2.9450084701918215,0.024209860955163195,0.024796234107971625
40,raw,all_eps,all,20,0.5,0.525,0.5125,53672186,0.0,437055,2.804643488901309,0.024942516324285176,0.023847681224532763
40,raw,all_eps,all,21,0.525,0.55,0.5375,53435640,0.0,437045,2.3753839197958517,0.02557878685267473,0.02614668159266875
40,raw,all_eps,all,22,0.55,0.575,0.5625,53241253,0.0,437044,2.0955295511170635,0.026001868882812893,0.02602983864369781
40,raw,all_eps,all,23,0.575,0.6,0.5875,53191972,0.0,437028,1.6550867864045349,0.026213275783285056,0.026250133227487385
40,raw,all_eps,all,24,0.6,0.625,0.6125,52917235,0.0,437008,1.0027656017930642,0.026857345904514444,0.0268321882938674
40,raw,all_eps,all,25,0.625,0.65,0.6375,52600658,0.0,437036,0.6435493259418922,0.027801514598468392,0.02808405126003828
40,raw,all_eps,all,26,0.65,0.675,0.6625,52376897,0.0,437030,0.18564702296128768,0.028545996147463455,0.028009814263221473
40,raw,all_eps,all,27,0.675,0.7,0.6875,52186546,0.0,437029,-0.5125891451026477,0.029038639656569807,0.028486450093994226
40,raw,all_eps,all,28,0.7,0.725,0.7125,51988462,0.0,437020,-1.102895061600399,0.029304218933449328,0.029213984302811163
40,raw,all_eps,all,29,0.725,0.75,0.7375,51874104,0.0,437038,-1.6698069618706088,0.02980920054353651,0.030150783744852243
40,raw,all_eps,all,30,0.75,0.775,0.7625,51730561,0.0,437003,-2.2012640458316315,0.030499821309628486,0.0300765327134914
40,raw,all_eps,all,31,0.775,0.8,0.7875,51573270,0.0,437004,-2.3063146858828225,0.03127281837489965,0.03017101134351743
40,raw,all_eps,all,32,0.8,0.825,0.8125,51466465,0.0,437026,-2.6215228498790424,0.03160868246011922,0.03181640164343215
40,raw,all_eps,all,33,0.825,0.85,0.8375,51353292,0.0,437003,-3.3144237179575557,0.03206961866166902,0.03161911071133804
40,raw,all_eps,all,34,0.85,0.875,0.8625,51132340,0.0,437010,-3.3674484875912194,0.03290126672892637,0.03245541703308984
40,raw,all_eps,all,35,0.875,0.9,0.8875,50967477,0.0,437010,-3.8450194424966337,0.03346515788743475,0.03442009259760183
40,raw,all_eps,all,36,0.9,0.925,0.9125,50873702,0.0,437025,-3.637914437600786,0.0343493338380431,0.03580233418904992
40,raw,all_eps,all,37,0.925,0.95,0.9375,50832008,0.0,437002,-3.835043325457456,0.03484500756383183,0.03403162449999414
40,raw,all_eps,all,38,0.95,0.975,0.9625,50751740,0.0,437025,-3.9363742602716676,0.03550963350233307,0.035504191338350186
40,raw,all_eps,all,39,0.975,1.0,0.9875,50569689,1686.0,436999,-3.4689799258998804,0.035698643261461084,0.03669255440329443
40,norm,all_eps,all,0,0.0,0.025,0.0125,86812155,1521114.0,437061,0.03271225974694965,0.00011056729506507545,0.00010945657684270585
40,norm,all_eps,all,1,0.025,0.05,0.0375,71438767,20768.0,437146,0.0329883299227254,0.0001143718328488467,0.00011600438855255402
40,norm,all_eps,all,2,0.05,0.075,0.0625,67097199,12324.0,437156,0.020065529128064613,0.00011831923390583562,0.0001223707925573949
40,norm,all_eps,all,3,0.075,0.1,0.0875,64520363,6021.0,437155,0.006554984490771663,0.0001205396674278001,0.00011857259606876396
40,norm,all_eps,all,4,0.1,0.125,0.1125,62671190,2994.0,437152,-0.004222792605514715,0.00012290943886536068,0.0001208229646415096
40,norm,all_eps,all,5,0.125,0.15,0.1375,61369181,917.0,437132,-0.012689169438605907,0.00012331296092716189,0.00012600508993414409
40,norm,all_eps,all,6,0.15,0.175,0.1625,60388223,6175.0,437104,-0.017451879375895277,0.00012580137993689259,0.00012653285240366667
40,norm,all_eps,all,7,0.175,0.2,0.1875,59324234,1449.0,437126,-0.020177156270348943,0.00012848343613392795,0.00012811064569856164
40,norm,all_eps,all,8,0.2,0.225,0.2125,58562248,0.0,437125,-0.020619135795419217,0.00012926499948642093,0.00012640452893429368
40,norm,all_eps,all,9,0.225,0.25,0.2375,58114682,896.0,437097,-0.019484566853686738,0.00012741434668225407,0.00012666617859209857
40,norm,all_eps,all,10,0.25,0.275,0.2625,57348599,0.0,437110,-0.009201083898730764,0.00012925272032455855,0.00012617277023601117
40,norm,all_eps,all,11,0.275,0.3,0.2875,56816138,0.0,437094,-0.0008168961627402126,0.00013044532073503982,0.00013142770159464364
40,norm,all_eps,all,12,0.3,0.325,0.3125,56193643,0.0,437084,0.006586976107923072,0.0001311768949828617,0.00013080444516764823
40,norm,all_eps,all,13,0.325,0.35,0.3375,55992761,2543.0,437060,0.010587827124285978,0.00013098739426101568,0.00013007457955953224
40,norm,all_eps,all,14,0.35,0.375,0.3625,55582099,0.0,437061,0.013713615321382891,0.0001311263170734804,0.0001319504624072771
40,norm,all_eps,all,15,0.375,0.4,0.3875,55191038,0.0,437062,0.016189849482648212,0.00012921057523335386,0.00012868346543314443
40,norm,all_eps,all,16,0.4,0.425,0.4125,54794043,0.0,437069,0.018546123652771185,0.00013239697999224858,0.0001373702791765692
40,norm,all_eps,all,17,0.425,0.45,0.4375,54654046,0.0,437071,0.01796993404281781,0.00013417051937095163,0.0001293404598096218
40,norm,all_eps,all,18,0.45,0.475,0.4625,54173278,0.0,437062,0.018879034719144292,0.00013498669593922235,0.00013712582669088725
40,norm,all_eps,all,19,0.475,0.5,0.4875,53880716,4361.0,437030,0.01801609583978494,0.00013543564489998058,0.0001396361499530706
40,norm,all_eps,all,20,0.5,0.525,0.5125,53672186,0.0,437055,0.01674709083431104,0.00013601966691619162,0.00013101992376475654
40,norm,all_eps,all,21,0.525,0.55,0.5375,53435640,0.0,437045,0.013827070239689035,0.00013613357931367928,0.00013860675259213186
40,norm,all_eps,all,22,0.55,0.575,0.5625,53241253,0.0,437044,0.01195505758276791,0.00013518019104559258,0.0001363850462887853
40,norm,all_eps,all,23,0.575,0.6,0.5875,53191972,0.0,437028,0.009242049809237403,0.00013330760147786097,0.0001338579047889677
40,norm,all_eps,all,24,0.6,0.625,0.6125,52917235,0.0,437008,0.005512133198440693,0.00013371209706599402,0.00013360645900428964
40,norm,all_eps,all,25,0.625,0.65,0.6375,52600658,0.0,437036,0.0034478711595573412,0.00013574765093444475,0.00013617314660149406
40,norm,all_eps,all,26,0.65,0.675,0.6625,52376897,0.0,437030,0.0010324100287421973,0.00013682074102824577,0.00013476240878988432
40,norm,all_eps,all,27,0.675,0.7,0.6875,52186546,0.0,437029,-0.0025566341779192587,0.00013646231263535135,0.00013439519934649836
40,norm,all_eps,all,28,0.7,0.725,0.7125,51988462,0.0,437020,-0.0054912883185405095,0.00013538449062136697,0.0001328257649915002
40,norm,all_eps,all,29,0.725,0.75,0.7375,51874104,0.0,437038,-0.008308122026561147,0.00013522365854158285,0.00013637803316310842
40,norm,all_eps,all,30,0.75,0.775,0.7625,51730561,0.0,437003,-0.010711514302725319,0.0001361259056414983,0.00013423712199862845
40,norm,all_eps,all,31,0.775,0.8,0.7875,51573270,0.0,437004,-0.011003429326606804,0.00013732859085596443,0.00013244078019840555
40,norm,all_eps,all,32,0.8,0.825,0.8125,51466465,0.0,437026,-0.01231114655686478,0.00013685099036067427,0.00013788398124520943
40,norm,all_eps,all,33,0.825,0.85,0.8375,51353292,0.0,437003,-0.01530077621906853,0.00013661686436348077,0.00013529482032916917
40,norm,all_eps,all,34,0.85,0.875,0.8625,51132340,0.0,437010,-0.015427559143311786,0.00013826596354491792,0.00013617082185317259
40,norm,all_eps,all,35,0.875,0.9,0.8875,50967477,0.0,437010,-0.017356229082963096,0.00013869007181628194,0.0001427225503605124
40,norm,all_eps,all,36,0.9,0.925,0.9125,50873702,0.0,437025,-0.016158717636716922,0.00014029455192605665,0.00014662256423986024
40,norm,all_eps,all,37,0.925,0.95,0.9375,50832008,0.0,437002,-0.016795462514943467,0.00014034055347944292,0.00013650160805402006
40,norm,all_eps,all,38,0.95,0.975,0.9625,50751740,0.0,437025,-0.01698858335599051,0.00014117364962130147,0.00014139751053247993
40,norm,all_eps,all,39,0.975,1.0,0.9875,50569689,1686.0,436999,-0.014783597936171535,0.00014007370819860534,0.00014389654761903347
40,stored,all_eps,all,0,0.0,0.025,0.0125,86812155,1521114.0,437061,0.8171954895046395,,
40,stored,all_eps,all,1,0.025,0.05,0.0375,71438767,20768.0,437146,1.4618088964614728,,
40,stored,all_eps,all,2,0.05,0.075,0.0625,67097199,12324.0,437156,1.1504473962659516,,
40,stored,all_eps,all,3,0.075,0.1,0.0875,64520363,6021.0,437155,0.4335371249069218,,
40,stored,all_eps,all,4,0.1,0.125,0.1125,62671190,2994.0,437152,-0.344968368475288,,
40,stored,all_eps,all,5,0.125,0.15,0.1375,61369181,917.0,437132,-1.1161564545652183,,
40,stored,all_eps,all,6,0.15,0.175,0.1625,60388223,6175.0,437104,-1.6616009650431485,,
40,stored,all_eps,all,7,0.175,0.2,0.1875,59324234,1449.0,437126,-2.0546578958054305,,
40,stored,all_eps,all,8,0.2,0.225,0.2125,58562248,0.0,437125,-2.241906253325521,,
40,stored,all_eps,all,9,0.225,0.25,0.2375,58114682,896.0,437097,-2.2332873123966865,,
40,stored,all_eps,all,10,0.25,0.275,0.2625,57348599,0.0,437110,-1.1068033240009927,,
40,stored,all_eps,all,11,0.275,0.3,0.2875,56816138,0.0,437094,-0.11039530705166901,,
40,stored,all_eps,all,12,0.3,0.325,0.3125,56193643,0.0,437084,0.8517877191197588,,
40,stored,all_eps,all,13,0.325,0.35,0.3375,55992761,2543.0,437060,1.439359647016114,,
40,stored,all_eps,all,14,0.35,0.375,0.3625,55582099,0.0,437061,1.9342240205789998,,
40,stored,all_eps,all,15,0.375,0.4,0.3875,55191038,0.0,437062,2.349943608598193,,
40,stored,all_eps,all,16,0.4,0.425,0.4125,54794043,0.0,437069,2.78609136398276,,
40,stored,all_eps,all,17,0.425,0.45,0.4375,54654046,0.0,437071,2.780416330018824,,
40,stored,all_eps,all,18,0.45,0.475,0.4625,54173278,0.0,437062,3.0055073831788435,,
40,stored,all_eps,all,19,0.475,0.5,0.4875,53880716,4361.0,437030,2.9447672497526542,,
40,stored,all_eps,all,20,0.5,0.525,0.5125,53672186,0.0,437055,2.804643488901309,,
40,stored,all_eps,all,21,0.525,0.55,0.5375,53435640,0.0,437045,2.3753839197958517,,
40,stored,all_eps,all,22,0.55,0.575,0.5625,53241253,0.0,437044,2.0955295511170635,,
40,stored,all_eps,all,23,0.575,0.6,0.5875,53191972,0.0,437028,1.6550867864045349,,
40,stored,all_eps,all,24,0.6,0.625,0.6125,52917235,0.0,437008,1.0027656017930642,,
40,stored,all_eps,all,25,0.625,0.65,0.6375,52600658,0.0,437036,0.6435493259418922,,
40,stored,all_eps,all,26,0.65,0.675,0.6625,52376897,0.0,437030,0.18564702296128768,,
40,stored,all_eps,all,27,0.675,0.7,0.6875,52186546,0.0,437029,-0.5125891451026477,,
40,stored,all_eps,all,28,0.7,0.725,0.7125,51988462,0.0,437020,-1.102895061600399,,
40,stored,all_eps,all,29,0.725,0.75,0.7375,51874104,0.0,437038,-1.6698069618706088,,
40,stored,all_eps,all,30,0.75,0.775,0.7625,51730561,0.0,437003,-2.2012640458316315,,
40,stored,all_eps,all,31,0.775,0.8,0.7875,51573270,0.0,437004,-2.3063146858828225,,
40,stored,all_eps,all,32,0.8,0.825,0.8125,51466465,0.0,437026,-2.6215228498790424,,
40,stored,all_eps,all,33,0.825,0.85,0.8375,51353292,0.0,437003,-3.3144237179575557,,
40,stored,all_eps,all,34,0.85,0.875,0.8625,51132340,0.0,437010,-3.3674484875912194,,
40,stored,all_eps,all,35,0.875,0.9,0.8875,50967477,0.0,437010,-3.8450194424966337,,
40,stored,all_eps,all,36,0.9,0.925,0.9125,50873702,0.0,437025,-3.637914437600786,,
40,stored,all_eps,all,37,0.925,0.95,0.9375,50832008,0.0,437002,-3.835043325457456,,
40,stored,all_eps,all,38,0.95,0.975,0.9625,50751740,0.0,437025,-3.9363742602716676,,
40,stored,all_eps,all,39,0.975,1.0,0.9875,50569689,1686.0,436999,-3.4688309344960464,,
40,raw,all_eps,N10000-50000,0,0.0,0.025,0.0125,22563034,601198.0,176159,0.8333576503940029,0.003961343435983289,0.003955040640229228
40,raw,all_eps,N10000-50000,1,0.025,0.05,0.0375,18430672,8636.0,176159,1.4660607600200362,0.007944122441914487,0.00774664015808305
40,raw,all_eps,N10000-50000,2,0.05,0.075,0.0625,17195476,5021.0,176159,1.154228588961422,0.010756853809924381,0.011193578489286836
40,raw,all_eps,N10000-50000,3,0.075,0.1,0.0875,16544277,2492.0,176159,0.4499239223327801,0.012991905431518331,0.01285471553927414
40,raw,all_eps,N10000-50000,4,0.1,0.125,0.1125,16012923,1309.0,176159,-0.32357783772519233,0.015113906025726879,0.014820176709005248
40,raw,all_eps,N10000-50000,5,0.125,0.15,0.1375,15688097,400.0,176159,-1.0793031175164203,0.016703835135219128,0.017253117881695725
40,raw,all_eps,N10000-50000,6,0.15,0.175,0.1625,15321792,2692.0,176159,-1.6224001735567224,0.01847193702338467,0.017856140760211893
40,raw,all_eps,N10000-50000,7,0.175,0.2,0.1875,15171886,573.0,176159,-2.015645582889299,0.02023906987533984,0.02023753851139095
40,raw,all_eps,N10000-50000,8,0.2,0.225,0.2125,14963813,0.0,176159,-2.172169419652598,0.021730323312060627,0.02163239944976269
40,raw,all_eps,N10000-50000,9,0.225,0.25,0.2375,14666383,353.0,176159,-2.1899806516712403,0.022648073235508426,0.022547242009600354
40,raw,all_eps,N10000-50000,10,0.25,0.275,0.2625,14605761,0.0,176159,-1.0837548279750708,0.02414482421753325,0.0231049347602551
40,raw,all_eps,N10000-50000,11,0.275,0.3,0.2875,14409301,0.0,176159,-0.08461867789422957,0.025621607267692744,0.025493876761177158
40,raw,all_eps,N10000-50000,12,0.3,0.325,0.3125,14369020,0.0,176159,0.8827425252383252,0.026687361132562124,0.02743264516659282
40,raw,all_eps,N10000-50000,13,0.325,0.35,0.3375,14205723,1040.0,176159,1.4555112752796884,0.027890659023428705,0.027301823093147107
40,raw,all_eps,N10000-50000,14,0.35,0.375,0.3625,14124680,0.0,176159,1.9409241129710548,0.02884265250210171,0.029754158852836155
40,raw,all_eps,N10000-50000,15,0.375,0.4,0.3875,13931907,0.0,176159,2.4001200266410048,0.029438204979009636,0.0284893969440621
40,raw,all_eps,N10000-50000,16,0.4,0.425,0.4125,13872569,0.0,176159,2.793945014798629,0.031157548233723846,0.03225320304838289
40,raw,all_eps,N10000-50000,17,0.425,0.45,0.4375,13830879,0.0,176159,2.7710392810174973,0.03249990172613536,0.03206270274731365
40,raw,all_eps,N10000-50000,18,0.45,0.475,0.4625,13766883,0.0,176159,3.0199761994054866,0.03353609998591684,0.034733919817718464
40,raw,all_eps,N10000-50000,19,0.475,0.5,0.4875,13728044,1786.0,176159,2.90714474691369,0.034580513730566184,0.03463903429242094
40,raw,all_eps,N10000-50000,20,0.5,0.525,0.5125,13590778,0.0,176159,2.8111485597071777,0.03565067676928346,0.0359693080595811
40,raw,all_eps,N10000-50000,21,0.525,0.55,0.5375,13551892,0.0,176159,2.347735283014357,0.036573228886344795,0.03583880239950223
40,raw,all_eps,N10000-50000,22,0.55,0.575,0.5625,13452689,0.0,176159,2.118685491056844,0.03723539693014269,0.03816583015688183
40,raw,all_eps,N10000-50000,23,0.575,0.6,0.5875,13425920,0.0,176159,1.6692368940080085,0.037651212117911934,0.03785688402708206
40,raw,all_eps,N10000-50000,24,0.6,0.625,0.6125,13325106,0.0,176159,1.0333261889248762,0.038356903049569305,0.03897830576131195
40,raw,all_eps,N10000-50000,25,0.625,0.65,0.6375,13262851,0.0,176159,0.6104998842254957,0.03983711674677486,0.03905863151730147
40,raw,all_eps,N10000-50000,26,0.65,0.675,0.6625,13256710,0.0,176159,0.19622772165944644,0.04084631327961927,0.04114777964287265
40,raw,all_eps,N10000-50000,27,0.675,0.7,0.6875,13243688,0.0,176159,-0.4989444027977705,0.041397119662858875,0.04403804948591029
40,raw,all_eps,N10000-50000,28,0.7,0.725,0.7125,13175607,0.0,176159,-1.062050044449565,0.041911922874560414,0.040514981979889064
40,raw,all_eps,N10000-50000,29,0.725,0.75,0.7375,13129008,0.0,176159,-1.6930678235552907,0.04258980735303207,0.04254148787428041
40,raw,all_eps,N10000-50000,30,0.75,0.775,0.7625,13084396,0.0,176159,-2.118422050203922,0.04349110239489127,0.043555213514914794
40,raw,all_eps,N10000-50000,31,0.775,0.8,0.7875,13038674,0.0,176159,-2.284625798604981,0.04466378206669223,0.04462057572997523
40,raw,all_eps,N10000-50000,32,0.8,0.825,0.8125,12977665,0.0,176159,-2.5635969182437672,0.045516503230371624,0.04373675449108866
40,raw,all_eps,N10000-50000,33,0.825,0.85,0.8375,12969926,0.0,176159,-3.1877098604880243,0.04588483435198345,0.04513065533642114
40,raw,all_eps,N10000-50000,34,0.85,0.875,0.8625,12963722,0.0,176159,-3.335729507312792,0.04716078058821652,0.047426286574230765
40,raw,all_eps,N10000-50000,35,0.875,0.9,0.8875,12904734,0.0,176159,-3.866060470521903,0.04809392725233544,0.04758751104835755
40,raw,all_eps,N10000-50000,36,0.9,0.925,0.9125,12847758,0.0,176159,-3.54997214299958,0.04934183277797607,0.04867543904822402
40,raw,all_eps,N10000-50000,37,0.925,0.95,0.9375,12795109,0.0,176159,-3.7626567307867407,0.04988722000605261,0.05016754787069616
40,raw,all_eps,N10000-50000,38,0.95,0.975,0.9625,12759787,0.0,176159,-3.751629004465357,0.05104624508487335,0.05137714356914647
40,raw,all_eps,N10000-50000,39,0.975,1.0,0.9875,12734448,687.0,176159,-3.416345883229489,0.05131116099178504,0.05195810384457437
40,norm,all_eps,N10000-50000,0,0.0,0.025,0.0125,22563034,601198.0,176159,0.043835843954644266,0.00021415777872020787,0.0002173106187847497
40,norm,all_eps,N10000-50000,1,0.025,0.05,0.0375,18430672,8636.0,176159,0.04392819664782932,0.00022367270614357266,0.00022273107265700077
40,norm,all_eps,N10000-50000,2,0.05,0.075,0.0625,17195476,5021.0,176159,0.026754225172872105,0.000233050930255346,0.0002424561082085683
40,norm,all_eps,N10000-50000,3,0.075,0.1,0.0875,16544277,2492.0,176159,0.008972007648590278,0.00023794111551159194,0.000236420742579138
40,norm,all_eps,N10000-50000,4,0.1,0.125,0.1125,16012923,1309.0,176159,-0.005319205660315992,0.0002441191816673873,0.00023779855857270356
40,norm,all_eps,N10000-50000,5,0.125,0.15,0.1375,15688097,400.0,176159,-0.016444504307367658,0.0002436804029273277,0.00025158614767473256
40,norm,all_eps,N10000-50000,6,0.15,0.175,0.1625,15321792,2692.0,176159,-0.022761499553418,0.00024834893978482544,0.00024088400388354753
40,norm,all_eps,N10000-50000,7,0.175,0.2,0.1875,15171886,573.0,176159,-0.026364614361544473,0.0002532303926429962,0.00025129434124547306
40,norm,all_eps,N10000-50000,8,0.2,0.225,0.2125,14963813,0.0,176159,-0.026690504914787333,0.00025548647780040436,0.00025467217839164196
40,norm,all_eps,N10000-50000,9,0.225,0.25,0.2375,14666383,353.0,176159,-0.025630899588773175,0.00025230174134918763,0.0002526708834979972
40,norm,all_eps,N10000-50000,10,0.25,0.275,0.2625,14605761,0.0,176159,-0.012029026795302742,0.0002549811383367789,0.0002441030404570893
40,norm,all_eps,N10000-50000,11,0.275,0.3,0.2875,14409301,0.0,176159,-0.0008430495849867698,0.0002586092204490927,0.0002565194767012381
40,norm,all_eps,N10000-50000,12,0.3,0.325,0.3125,14369020,0.0,176159,0.008992147951826622,0.0002585163908753396,0.00026625148854963804
40,norm,all_eps,N10000-50000,13,0.325,0.35,0.3375,14205723,1040.0,176159,0.014216555970507283,0.00025987584152808936,0.00025353887987856566
40,norm,all_eps,N10000-50000,14,0.35,0.375,0.3625,14124680,0.0,176159,0.01832000113346158,0.00025965011114163734,0.00026777273862453263
40,norm,all_eps,N10000-50000,15,0.375,0.4,0.3875,13931907,0.0,176159,0.02193729384862956,0.0002562932000671797,0.00024571094691714615
40,norm,all_eps,N10000-50000,16,0.4,0.425,0.4125,13872569,0.0,176159,0.024766146999291073,0.00026279917324874237,0.0002714635338859932
40,norm,all_eps,N10000-50000,17,0.425,0.45,0.4375,13830879,0.0,176159,0.023890474550426942,0.0002661952063977316,0.00026185001311269533
40,norm,all_eps,N10000-50000,18,0.45,0.475,0.4625,13766883,0.0,176159,0.025182867245212032,0.00026729188243960453,0.0002763745846981833
40,norm,all_eps,N10000-50000,19,0.475,0.5,0.4875,13728044,1786.0,176159,0.023666683275557553,0.00026804411997437624,0.00026747498254695484
40,norm,all_eps,N10000-50000,20,0.5,0.525,0.5125,13590778,0.0,176159,0.022365064987753744,0.00026988268614517924,0.00027369502205370745
40,norm,all_eps,N10000-50000,21,0.525,0.55,0.5375,13551892,0.0,176159,0.018312555622736593,0.0002702671737933387,0.00026525686397766487
40,norm,all_eps,N10000-50000,22,0.55,0.575,0.5625,13452689,0.0,176159,0.016099032044405083,0.0002689537259708529,0.0002758061044128594
40,norm,all_eps,N10000-50000,23,0.575,0.6,0.5875,13425920,0.0,176159,0.012417234601153846,0.0002657205739870049,0.0002667066765474732
40,norm,all_eps,N10000-50000,24,0.6,0.625,0.6125,13325106,0.0,176159,0.007554141456004998,0.0002657323098933267,0.0002718784007988544
40,norm,all_eps,N10000-50000,25,0.625,0.65,0.6375,13262851,0.0,176159,0.004419861631643926,0.0002702480795735987,0.000265897561680967
40,norm,all_eps,N10000-50000,26,0.65,0.675,0.6625,13256710,0.0,176159,0.0014088790356409939,0.00027182712375379105,0.0002746384302584927
40,norm,all_eps,N10000-50000,27,0.675,0.7,0.6875,13243688,0.0,176159,-0.003322629394979947,0.0002702638435237389,0.00028851668897806725
40,norm,all_eps,N10000-50000,28,0.7,0.725,0.7125,13175607,0.0,176159,-0.007061959601970941,0.000268631845287179,0.0002594419721529744
40,norm,all_eps,N10000-50000,29,0.725,0.75,0.7375,13129008,0.0,176159,-0.011204815468546894,0.0002681318961509358,0.00026638058627685804
40,norm,all_eps,N10000-50000,30,0.75,0.775,0.7625,13084396,0.0,176159,-0.013814057831684849,0.00026968778587501953,0.00027205332565222385
40,norm,all_eps,N10000-50000,31,0.775,0.8,0.7875,13038674,0.0,176159,-0.014543363155027026,0.0002723754813770622,0.00027289284455266717
40,norm,all_eps,N10000-50000,32,0.8,0.825,0.8125,12977665,0.0,176159,-0.01611295684527429,0.00027351419303943506,0.00026415026814863724
40,norm,all_eps,N10000-50000,33,0.825,0.85,0.8375,12969926,0.0,176159,-0.019724635542169855,0.0002714788914721145,0.00026780074177954524
40,norm,all_eps,N10000-50000,34,0.85,0.875,0.8625,12963722,0.0,176159,-0.020368806150461466,0.00027502373687645097,0.0002767418679227568
40,norm,all_eps,N10000-50000,35,0.875,0.9,0.8875,12904734,0.0,176159,-0.023242291948632674,0.0002760303832639139,0.00027256262692957115
40,norm,all_eps,N10000-50000,36,0.9,0.925,0.9125,12847758,0.0,176159,-0.021165997919207133,0.00027963211453140745,0.00027721037856640767
40,norm,all_eps,N10000-50000,37,0.925,0.95,0.9375,12795109,0.0,176159,-0.022119462603853016,0.000279140797803738,0.00027963434691006026
40,norm,all_eps,N10000-50000,38,0.95,0.975,0.9625,12759787,0.0,176159,-0.021762333332733263,0.00028176805000173583,0.00028198477502318874
40,norm,all_eps,N10000-50000,39,0.975,1.0,0.9875,12734448,687.0,176159,-0.019498321362508533,0.0002793925820438209,0.00028369193635932415
40,stored,all_eps,N10000-50000,0,0.0,0.025,0.0125,22563034,601198.0,176159,0.8113009315396253,,
40,stored,all_eps,N10000-50000,1,0.025,0.05,0.0375,18430672,8636.0,176159,1.4653822692261553,,
40,stored,all_eps,N10000-50000,2,0.05,0.075,0.0625,17195476,5021.0,176159,1.1538721817166098,,
40,stored,all_eps,N10000-50000,3,0.075,0.1,0.0875,16544277,2492.0,176159,0.4498596674674071,,
40,stored,all_eps,N10000-50000,4,0.1,0.125,0.1125,16012923,1309.0,176159,-0.323581174545242,,
40,stored,all_eps,N10000-50000,5,0.125,0.15,0.1375,15688097,400.0,176159,-1.079275471703886,,
40,stored,all_eps,N10000-50000,6,0.15,0.175,0.1625,15321792,2692.0,176159,-1.6221116482616968,,
40,stored,all_eps,N10000-50000,7,0.175,0.2,0.1875,15171886,573.0,176159,-2.015569130883794,,
40,stored,all_eps,N10000-50000,8,0.2,0.225,0.2125,14963813,0.0,176159,-2.172169419652598,,
40,stored,all_eps,N10000-50000,9,0.225,0.25,0.2375,14666383,353.0,176159,-2.189952011135947,,
40,stored,all_eps,N10000-50000,10,0.25,0.275,0.2625,14605761,0.0,176159,-1.0837548279750708,,
40,stored,all_eps,N10000-50000,11,0.275,0.3,0.2875,14409301,0.0,176159,-0.08461867789422957,,
40,stored,all_eps,N10000-50000,12,0.3,0.325,0.3125,14369020,0.0,176159,0.8827425252383252,,
40,stored,all_eps,N10000-50000,13,0.325,0.35,0.3375,14205723,1040.0,176159,1.4553992348573703,,
40,stored,all_eps,N10000-50000,14,0.35,0.375,0.3625,14124680,0.0,176159,1.9409241129710548,,
40,stored,all_eps,N10000-50000,15,0.375,0.4,0.3875,13931907,0.0,176159,2.4001200266410048,,
40,stored,all_eps,N10000-50000,16,0.4,0.425,0.4125,13872569,0.0,176159,2.793945014798629,,
40,stored,all_eps,N10000-50000,17,0.425,0.45,0.4375,13830879,0.0,176159,2.7710392810174973,,
40,stored,all_eps,N10000-50000,18,0.45,0.475,0.4625,13766883,0.0,176159,3.0199761994054866,,
40,stored,all_eps,N10000-50000,19,0.475,0.5,0.4875,13728044,1786.0,176159,2.9067646868169525,,
40,stored,all_eps,N10000-50000,20,0.5,0.525,0.5125,13590778,0.0,176159,2.8111485597071777,,
40,stored,all_eps,N10000-50000,21,0.525,0.55,0.5375,13551892,0.0,176159,2.347735283014357,,
40,stored,all_eps,N10000-50000,22,0.55,0.575,0.5625,13452689,0.0,176159,2.118685491056844,,
40,stored,all_eps,N10000-50000,23,0.575,0.6,0.5875,13425920,0.0,176159,1.6692368940080085,,
40,stored,all_eps,N10000-50000,24,0.6,0.625,0.6125,13325106,0.0,176159,1.0333261889248762,,
40,stored,all_eps,N10000-50000,25,0.625,0.65,0.6375,13262851,0.0,176159,0.6104998842254957,,
40,stored,all_eps,N10000-50000,26,0.65,0.675,0.6625,13256710,0.0,176159,0.19622772165944644,,
40,stored,all_eps,N10000-50000,27,0.675,0.7,0.6875,13243688,0.0,176159,-0.4989444027977705,,
40,stored,all_eps,N10000-50000,28,0.7,0.725,0.7125,13175607,0.0,176159,-1.062050044449565,,
40,stored,all_eps,N10000-50000,29,0.725,0.75,0.7375,13129008,0.0,176159,-1.6930678235552907,,
40,stored,all_eps,N10000-50000,30,0.75,0.775,0.7625,13084396,0.0,176159,-2.118422050203922,,
40,stored,all_eps,N10000-50000,31,0.775,0.8,0.7875,13038674,0.0,176159,-2.284625798604981,,
40,stored,all_eps,N10000-50000,32,0.8,0.825,0.8125,12977665,0.0,176159,-2.5635969182437672,,
40,stored,all_eps,N10000-50000,33,0.825,0.85,0.8375,12969926,0.0,176159,-3.1877098604880243,,
40,stored,all_eps,N10000-50000,34,0.85,0.875,0.8625,12963722,0.0,176159,-3.335729507312792,,
40,stored,all_eps,N10000-50000,35,0.875,0.9,0.8875,12904734,0.0,176159,-3.866060470521903,,
40,stored,all_eps,N10000-50000,36,0.9,0.925,0.9125,12847758,0.0,176159,-3.54997214299958,,
40,stored,all_eps,N10000-50000,37,0.925,0.95,0.9375,12795109,0.0,176159,-3.7626567307867407,,
40,stored,all_eps,N10000-50000,38,0.95,0.975,0.9625,12759787,0.0,176159,-3.751629004465357,,
40,stored,all_eps,N10000-50000,39,0.975,1.0,0.9875,12734448,687.0,176159,-3.4161076423610743,,
40,raw,all_eps,N50001-99999,0,0.0,0.025,0.0125,63162882,811316.0,223025,0.8306652790162424,0.003609262891550671,0.003605994479983549
40,raw,all_eps,N50001-99999,1,0.025,0.05,0.0375,52115066,8148.0,223025,1.4605842003538863,0.007175979275103958,0.007158112658729641
40,raw,all_eps,N50001-99999,2,0.05,0.075,0.0625,49077859,5037.0,223025,1.1493290283913975,0.009639816524020864,0.009923465049990726
40,raw,all_eps,N50001-99999,3,0.075,0.1,0.0875,47192813,2402.0,223025,0.4260233438511072,0.011613347357374447,0.011641507183952807
40,raw,all_eps,N50001-99999,4,0.1,0.125,0.1125,45896499,1144.0,223025,-0.35465378306959755,0.013395024444811315,0.013446437367440577
40,raw,all_eps,N50001-99999,5,0.125,0.15,0.1375,44947126,327.0,223025,-1.1325354595530757,0.014873089430863547,0.015356111377374509
40,raw,all_eps,N50001-99999,6,0.15,0.175,0.1625,44340102,2439.0,223025,-1.6782043036346646,0.016496819372135926,0.016910918507150322
40,raw,all_eps,N50001-99999,7,0.175,0.2,0.1875,43447513,591.0,223025,-2.071407677580993,0.01809215479272158,0.018313036727429493
40,raw,all_eps,N50001-99999,8,0.2,0.225,0.2125,42905640,0.0,223025,-2.2702444946631726,0.019372524160296663,0.018823133971115784
40,raw,all_eps,N50001-99999,9,0.225,0.25,0.2375,42760786,364.0,223025,-2.2520396374379086,0.020187092259196977,0.019838738262592054
40,raw,all_eps,N50001-99999,10,0.25,0.275,0.2625,42070358,0.0,223025,-1.1170158808727038,0.021561190831183418,0.02213579994231124
40,raw,all_eps,N50001-99999,11,0.275,0.3,0.2875,41732468,0.0,223025,-0.12236681041725114,0.022733663647909592,0.023176041727274343
40,raw,all_eps,N50001-99999,12,0.3,0.325,0.3125,41166303,0.0,223025,0.8383666854903148,0.023873768940501475,0.02353341368357567
40,raw,all_eps,N50001-99999,13,0.325,0.35,0.3375,41137294,1009.0,223025,1.4325228343896417,0.02474403416645605,0.024852945671856173
40,raw,all_eps,N50001-99999,14,0.35,0.375,0.3625,40807051,0.0,223025,1.9328255550738034,0.025665837159646904,0.02528418370672924
40,raw,all_eps,N50001-99999,15,0.375,0.4,0.3875,40612759,0.0,223025,2.3322954985648723,0.026117548892338117,0.026176713027075527
40,raw,all_eps,N50001-99999,16,0.4,0.425,0.4125,40278785,0.0,223025,2.7829207857188343,0.02758375356641719,0.0280267727474156
40,raw,all_eps,N50001-99999,17,0.425,0.45,0.4375,40186645,0.0,223025,2.784165311635246,0.028826325618024395,0.028408303981985163
40,raw,all_eps,N50001-99999,18,0.45,0.475,0.4625,39775765,0.0,223025,3.0010494581311007,0.02980927714918503,0.02870694023049429
40,raw,all_eps,N50001-99999,19,0.475,0.5,0.4875,39529631,1761.0,223025,2.9573417975998813,0.03071575418552366,0.03063377441183833
40,raw,all_eps,N50001-99999,20,0.5,0.525,0.5125,39458922,0.0,223025,2.8034194902739613,0.031605540548189225,0.03022092430214783
40,raw,all_eps,N50001-99999,21,0.525,0.55,0.5375,39267996,0.0,223025,2.384544069934203,0.03241644278790079,0.03347503495539926
40,raw,all_eps,N50001-99999,22,0.55,0.575,0.5625,39173260,0.0,223025,2.0860254673723864,0.032923155694413286,0.032849990815435916
40,raw,all_eps,N50001-99999,23,0.575,0.6,0.5875,39150224,0.0,223025,1.649705912282903,0.033169851401498904,0.03352518611613691
40,raw,all_eps,N50001-99999,24,0.6,0.625,0.6125,38982627,0.0,223025,0.991124353933356,0.033996144344987905,0.034020013656697004
40,raw,all_eps,N50001-99999,25,0.625,0.65,0.6375,38727566,0.0,223025,0.6532057294796166,0.03518627311239431,0.035677284123036834
40,raw,all_eps,N50001-99999,26,0.65,0.675,0.6625,38515435,0.0,223025,0.17961806740596334,0.03615943515999445,0.03536433003383147
40,raw,all_eps,N50001-99999,27,0.675,0.7,0.6875,38340783,0.0,223025,-0.5212364077175993,0.036823143824965564,0.03605009851772756
40,raw,all_eps,N50001-99999,28,0.7,0.725,0.7125,38211797,0.0,223025,-1.1222555432292285,0.03713322792113019,0.03796619404824695
40,raw,all_eps,N50001-99999,29,0.725,0.75,0.7375,38150882,0.0,223025,-1.6607179619071455,0.037764294377451144,0.03815511263960693
40,raw,all_eps,N50001-99999,30,0.75,0.775,0.7625,38050626,0.0,223025,-2.2307915512349257,0.038648754152189914,0.03834330904552532
40,raw,all_eps,N50001-99999,31,0.775,0.8,0.7875,37942281,0.0,223025,-2.318992550816858,0.039614006627652354,0.038149167826524326
40,raw,all_eps,N50001-99999,32,0.8,0.825,0.8125,37901763,0.0,223025,-2.646717832096623,0.03996494202843622,0.03959610313039382
40,raw,all_eps,N50001-99999,33,0.825,0.85,0.8375,37796503,0.0,223025,-3.364436889836078,0.0406011162929822,0.04030230863941226
40,raw,all_eps,N50001-99999,34,0.85,0.875,0.8625,37584914,0.0,223025,-3.381488700492969,0.041672950363386585,0.04175432644814661
40,raw,all_eps,N50001-99999,35,0.875,0.9,0.8875,37478358,0.0,223025,-3.8427831870329006,0.04236162867782008,0.043416370433841084
40,raw,all_eps,N50001-99999,36,0.9,0.925,0.9125,37442838,0.0,223025,-3.673900439918577,0.04346194537851954,0.04397601683033212
40,raw,all_eps,N50001-99999,37,0.925,0.95,0.9375,37455492,0.0,223025,-3.8657172091078125,0.04408304224913147,0.043349984413841476
40,raw,all_eps,N50001-99999,38,0.95,0.975,0.9625,37409011,0.0,223025,-4.003622041758869,0.044888074825256426,0.045001991909706454
40,raw,all_eps,N50001-99999,39,0.975,1.0,0.9875,37253071,670.0,223025,-3.49473566890633,0.045143835500365936,0.046764593408781883
40,norm,all_eps,N50001-99999,0,0.0,0.025,0.0125,63162882,811316.0,223025,0.027429372355807235,0.0001293780070298078,0.00012807961483856758
40,norm,all_eps,N50001-99999,1,0.025,0.05,0.0375,52115066,8148.0,223025,0.027900380188954056,0.00013341994692619955,0.0001321071418899195
40,norm,all_eps,N50001-99999,2,0.05,0.075,0.0625,49077859,5037.0,223025,0.016996591405789768,0.00013821074716050376,0.00014274578589878944
40,norm,all_eps,N50001-99999,3,0.075,0.1,0.0875,47192813,2402.0,223025,0.005392405396020127,0.00014094271251859525,0.00014101498008408855
40,norm,all_eps,N50001-99999,4,0.1,0.125,0.1125,45896499,1144.0,223025,-0.003788869637901029,0.00014343310274486082,0.00014378757327281288
40,norm,all_eps,N50001-99999,5,0.125,0.15,0.1375,44947126,327.0,223025,-0.011066612652777195,0.0001440682467432507,0.0001486540969516954
40,norm,all_eps,N50001-99999,6,0.15,0.175,0.1625,44340102,2439.0,223025,-0.015110426781087304,0.00014694842561790904,0.00015028600797910264
40,norm,all_eps,N50001-99999,7,0.175,0.2,0.1875,43447513,591.0,223025,-0.01742601777060977,0.0001501026057434726,0.00015120190916402532
40,norm,all_eps,N50001-99999,8,0.2,0.225,0.2125,42905640,0.0,223025,-0.0179104752439781,0.00015085368915161422,0.0001459996012353441
40,norm,all_eps,N50001-99999,9,0.225,0.25,0.2375,42760786,364.0,223025,-0.016822021329348062,0.00014862877232680276,0.0001455629553638208
40,norm,all_eps,N50001-99999,10,0.25,0.275,0.2625,42070358,0.0,223025,-0.007968577611171885,0.00015111424282332443,0.0001546801930849822
40,norm,all_eps,N50001-99999,11,0.275,0.3,0.2875,41732468,0.0,223025,-0.0008611745593990193,0.00015230322529889866,0.00015473774312651896
40,norm,all_eps,N50001-99999,12,0.3,0.325,0.3125,41166303,0.0,223025,0.005460127087843558,0.0001534038817612487,0.0001505676895983116
40,norm,all_eps,N50001-99999,13,0.325,0.35,0.3375,41137294,1009.0,223025,0.008942564339245196,0.00015279617200563496,0.00015327492047284883
40,norm,all_eps,N50001-99999,14,0.35,0.375,0.3625,40807051,0.0,223025,0.011677404285248709,0.00015302522812390127,0.00015086354385817057
40,norm,all_eps,N50001-99999,15,0.375,0.4,0.3875,40612759,0.0,223025,0.013663767985600768,0.00015065935022494497,0.0001508935404856747
40,norm,all_eps,N50001-99999,16,0.4,0.425,0.4125,40278785,0.0,223025,0.01576952067990063,0.00015427575136970996,0.00015621544784797566
40,norm,all_eps,N50001-99999,17,0.425,0.45,0.4375,40186645,0.0,223025,0.015337764760716554,0.00015637274194819264,0.00015411940046213134
40,norm,all_eps,N50001-99999,18,0.45,0.475,0.4625,39775765,0.0,223025,0.016062802259787984,0.00015739158346129387,0.00015219071349919334
40,norm,all_eps,N50001-99999,19,0.475,0.5,0.4875,39529631,1761.0,223025,0.0154352661674955,0.00015799071826549447,0.00015708787704399676
40,norm,all_eps,N50001-99999,20,0.5,0.525,0.5125,39458922,0.0,223025,0.014261379024426203,0.00015854910312839806,0.00015185668558659294
40,norm,all_eps,N50001-99999,21,0.525,0.55,0.5375,39267996,0.0,223025,0.011819287985946642,0.00015870001849357845,0.00016399975051144524
40,norm,all_eps,N50001-99999,22,0.55,0.575,0.5625,39173260,0.0,223025,0.010113038101539684,0.00015750217514408834,0.0001580538876309895
40,norm,all_eps,N50001-99999,23,0.575,0.6,0.5875,39150224,0.0,223025,0.007835571831163698,0.00015526578994870882,0.00015764872589389326
40,norm,all_eps,N50001-99999,24,0.6,0.625,0.6125,38982627,0.0,223025,0.00461208764903279,0.00015593469701507767,0.0001560415748960085
40,norm,all_eps,N50001-99999,25,0.625,0.65,0.6375,38727566,0.0,223025,0.0029697823043478458,0.0001582251303340269,0.00015982632284241628
40,norm,all_eps,N50001-99999,26,0.65,0.675,0.6625,38515435,0.0,223025,0.0008223931749313683,0.00015955765655602057,0.00015564606574158083
40,norm,all_eps,N50001-99999,27,0.675,0.7,0.6875,38340783,0.0,223025,-0.002266912390470771,0.0001593307901051469,0.00015573302658132026
40,norm,all_eps,N50001-99999,28,0.7,0.725,0.7125,38211797,0.0,223025,-0.004841699620009749,0.0001579748247230986,0.00016118617812509205
40,norm,all_eps,N50001-99999,29,0.725,0.75,0.7375,38150882,0.0,223025,-0.007034040445970373,0.0001577805618185207,0.00015992089471205791
40,norm,all_eps,N50001-99999,30,0.75,0.775,0.7625,38050626,0.0,223025,-0.009302002565688472,0.0001588827328793061,0.0001577783100597408
40,norm,all_eps,N50001-99999,31,0.775,0.8,0.7875,37942281,0.0,223025,-0.009501793144127317,0.00016021457585937594,0.000154647070824106
40,norm,all_eps,N50001-99999,32,0.8,0.825,0.8125,37901763,0.0,223025,-0.010684279452337679,0.00015919540071197857,0.00015704796342292212
40,norm,all_eps,N50001-99999,33,0.825,0.85,0.8375,37796503,0.0,223025,-0.013369565135319087,0.00015922986882103892,0.00015857801292668567
40,norm,all_eps,N50001-99999,34,0.85,0.875,0.8625,37584914,0.0,223025,-0.013265041474307746,0.00016107338200969988,0.0001611975789886433
40,norm,all_eps,N50001-99999,35,0.875,0.9,0.8875,37478358,0.0,223025,-0.014831391435081939,0.00016147523620752265,0.0001648845944523295
40,norm,all_eps,N50001-99999,36,0.9,0.925,0.9125,37442838,0.0,223025,-0.01398800244528658,0.00016330542657083414,0.00016449623347217294
40,norm,all_eps,N50001-99999,37,0.925,0.95,0.9375,37455492,0.0,223025,-0.014510991921858101,0.0001634998679152007,0.0001605795853453764
40,norm,all_eps,N50001-99999,38,0.95,0.975,0.9625,37409011,0.0,223025,-0.0148546510245446,0.00016427314820351203,0.00016500522356186666
40,norm,all_eps,N50001-99999,39,0.975,1.0,0.9875,37253071,670.0,223025,-0.012774172830988128,0.00016304626172775278,0.0001683250569645233
40,stored,all_eps,N50001-99999,0,0.0,0.025,0.0125,63162882,811316.0,223025,0.8199732335839521,,
40,stored,all_eps,N50001-99999,1,0.025,0.05,0.0375,52115066,8148.0,223025,1.4603621334632204,,
40,stored,all_eps,N50001-99999,2,0.05,0.075,0.0625,49077859,5037.0,223025,1.1492035229543098,,
40,stored,all_eps,N50001-99999,3,0.075,0.1,0.0875,47192813,2402.0,223025,0.4260012376254669,,
40,stored,all_eps,N50001-99999,4,0.1,0.125,0.1125,45896499,1144.0,223025,-0.35465431198721903,,
40,stored,all_eps,N50001-99999,5,0.125,0.15,0.1375,44947126,327.0,223025,-1.1325283103360717,,
40,stored,all_eps,N50001-99999,6,0.15,0.175,0.1625,44340102,2439.0,223025,-1.678109177369876,,
40,stored,all_eps,N50001-99999,7,0.175,0.2,0.1875,43447513,591.0,223025,-2.0713787878983165,,
40,stored,all_eps,N50001-99999,8,0.2,0.225,0.2125,42905640,0.0,223025,-2.2702444946631726,,
40,stored,all_eps,N50001-99999,9,0.225,0.25,0.2375,42760786,364.0,223025,-2.252028979576087,,
40,stored,all_eps,N50001-99999,10,0.25,0.275,0.2625,42070358,0.0,223025,-1.1170158808727038,,
40,stored,all_eps,N50001-99999,11,0.275,0.3,0.2875,41732468,0.0,223025,-0.12236681041725114,,
40,stored,all_eps,N50001-99999,12,0.3,0.325,0.3125,41166303,0.0,223025,0.8383666854903148,,
40,stored,all_eps,N50001-99999,13,0.325,0.35,0.3375,41137294,1009.0,223025,1.432488792743833,,
40,stored,all_eps,N50001-99999,14,0.35,0.375,0.3625,40807051,0.0,223025,1.9328255550738034,,
40,stored,all_eps,N50001-99999,15,0.375,0.4,0.3875,40612759,0.0,223025,2.3322954985648723,,
40,stored,all_eps,N50001-99999,16,0.4,0.425,0.4125,40278785,0.0,223025,2.7829207857188343,,
40,stored,all_eps,N50001-99999,17,0.425,0.45,0.4375,40186645,0.0,223025,2.784165311635246,,
40,stored,all_eps,N50001-99999,18,0.45,0.475,0.4625,39775765,0.0,223025,3.0010494581311007,,
40,stored,all_eps,N50001-99999,19,0.475,0.5,0.4875,39529631,1761.0,223025,2.9572087165561993,,
40,stored,all_eps,N50001-99999,20,0.5,0.525,0.5125,39458922,0.0,223025,2.8034194902739613,,
40,stored,all_eps,N50001-99999,21,0.525,0.55,0.5375,39267996,0.0,223025,2.384544069934203,,
40,stored,all_eps,N50001-99999,22,0.55,0.575,0.5625,39173260,0.0,223025,2.0860254673723864,,
40,stored,all_eps,N50001-99999,23,0.575,0.6,0.5875,39150224,0.0,223025,1.649705912282903,,
40,stored,all_eps,N50001-99999,24,0.6,0.625,0.6125,38982627,0.0,223025,0.991124353933356,,
40,stored,all_eps,N50001-99999,25,0.625,0.65,0.6375,38727566,0.0,223025,0.6532057294796166,,
40,stored,all_eps,N50001-99999,26,0.65,0.675,0.6625,38515435,0.0,223025,0.17961806740596334,,
40,stored,all_eps,N50001-99999,27,0.675,0.7,0.6875,38340783,0.0,223025,-0.5212364077175993,,
40,stored,all_eps,N50001-99999,28,0.7,0.725,0.7125,38211797,0.0,223025,-1.1222555432292285,,
40,stored,all_eps,N50001-99999,29,0.725,0.75,0.7375,38150882,0.0,223025,-1.6607179619071455,,
40,stored,all_eps,N50001-99999,30,0.75,0.775,0.7625,38050626,0.0,223025,-2.2307915512349257,,
40,stored,all_eps,N50001-99999,31,0.775,0.8,0.7875,37942281,0.0,223025,-2.318992550816858,,
40,stored,all_eps,N50001-99999,32,0.8,0.825,0.8125,37901763,0.0,223025,-2.646717832096623,,
40,stored,all_eps,N50001-99999,33,0.825,0.85,0.8375,37796503,0.0,223025,-3.364436889836078,,
40,stored,all_eps,N50001-99999,34,0.85,0.875,0.8625,37584914,0.0,223025,-3.381488700492969,,
40,stored,all_eps,N50001-99999,35,0.875,0.9,0.8875,37478358,0.0,223025,-3.8427831870329006,,
40,stored,all_eps,N50001-99999,36,0.9,0.925,0.9125,37442838,0.0,223025,-3.673900439918577,,
40,stored,all_eps,N50001-99999,37,0.925,0.95,0.9375,37455492,0.0,223025,-3.8657172091078125,,
40,stored,all_eps,N50001-99999,38,0.95,0.975,0.9625,37409011,0.0,223025,-4.003622041758869,,
40,stored,all_eps,N50001-99999,39,0.975,1.0,0.9875,37253071,670.0,223025,-3.494654832114713,,


==> anc/data_pN/results/pnB_composition_K40.csv <==
subset,strata,n_strata,bin,y_ctr,D_unit,change_total,change_adjusted,se_adjusted_boot,z_adjusted
all_eps,rank,4,0,0.0125,0.8317660585663379,0.034908870341774145,0.10679312336347635,0.011664768274769156,9.155186013807871
all_eps,rank,4,1,0.0375,1.4622258528062222,-0.8910409014487825,-0.7972077979646924,0.0294827222307404,-27.039830030806222
all_eps,rank,4,2,0.0625,1.1506735474904102,-1.2055267355018167,-1.1470100825379512,0.04169606901226844,-27.50883020172623
all_eps,rank,4,3,0.0875,0.43357680737165105,-1.2407545974243832,-1.1955814269872458,0.04869512310827755,-24.552385345217708
all_eps,rank,4,4,0.1125,-0.34496689786806345,-1.394070833155868,-1.312196850956279,0.060209762401172665,-21.793755673925766
all_eps,rank,4,5,0.1375,-1.1161718289836717,-0.31873793023150765,-0.3621804530267556,0.06504730972681262,-5.567954378864406
all_eps,rank,4,6,0.1625,-1.6617743992897422,0.20724757282624462,0.18354840100762604,0.06273922588611835,2.9255764382683886
all_eps,rank,4,7,0.1875,-2.0547086372830368,0.5592953137970902,0.44787981814875577,0.07134431726243247,6.277722393800162
all_eps,rank,4,8,0.2125,-2.241906253325521,0.40308937074226203,0.3877139962868219,0.08371880397455711,4.631145906057755
all_eps,rank,4,9,0.2375,-2.233306326962264,-0.27782930256695115,-0.1080967877719301,0.0904357910313317,-1.1952876901854013
all_eps,rank,4,10,0.2625,-1.1068033240009927,0.5263142323837035,0.582847667061079,0.0830534053672956,7.017745563634532
all_eps,rank,4,11,0.2875,-0.11039530705166901,1.0050348632302282,0.8963602229335288,0.0876421437086017,10.227502260942014
all_eps,rank,4,12,0.3125,0.8517877191197588,0.8554731490711335,0.7729469698801962,0.08998213251688272,8.590005018331539
all_eps,rank,4,13,0.3375,1.4394261072426844,1.0441945818592047,0.9314118501289912,0.10014320870005715,9.300798948021521
all_eps,rank,4,14,0.3625,1.9342240205789998,0.7631603202633284,0.7702153984519837,0.0947058129083964,8.132715139639524
all_eps,rank,4,15,0.3875,2.349943608598193,0.856824099316257,0.9124453902035148,0.10673026503391225,8.549078276097191
all_eps,rank,4,16,0.4125,2.78609136398276,0.9746163983362677,0.970505257080116,0.10630298042948406,9.129614740424888
all_eps,rank,4,17,0.4375,2.780416330018824,0.42192261658810226,0.4990133020695784,0.10930939595069926,4.565145546085017
all_eps,rank,4,18,0.4625,3.0055073831788435,0.36649684127295945,0.36813312941404863,0.1335454347260997,2.7566133591094735
all_eps,rank,4,19,0.4875,2.9450084701918215,0.845741288112706,0.6670596713854104,0.13278141876479962,5.023742610907002
all_eps,rank,4,20,0.5125,2.804643488901309,1.137931028666423,0.8862361326228396,0.13928346627996716,6.362823645137162
all_eps,rank,4,21,0.5375,2.3753839197958517,0.9293606262645362,0.9692455287313941,0.15105973868738534,6.416306139236911
all_eps,rank,4,22,0.5625,2.0955295511170635,0.8172426437743154,0.9013105689303074,0.13470459044125552,6.691015992683394
all_eps,rank,4,23,0.5875,1.6550867864045349,1.3164025504281185,1.4595947751934781,0.1331953639078137,10.958300141765319
all_eps,rank,4,24,0.6125,1.0027656017930642,1.0085747533465683,1.250262448422646,0.14075166307047587,8.882754357201636
all_eps,rank,4,25,0.6375,0.6435493259418922,0.776613042308875,0.9654616814885028,0.1373319401125617,7.030132106902292
all_eps,rank,4,26,0.6625,0.18564702296128768,1.3127231874752283,1.1431731353945382,0.1499570162565701,7.623338766881154
all_eps,rank,4,27,0.6875,-0.5125891451026477,0.809537451998516,0.8500393871174826,0.1582255499572166,5.372326955711824
all_eps,rank,4,28,0.7125,-1.102895061600399,0.14654833749316287,0.23215139857934963,0.15608331268793724,1.487355660137083
all_eps,rank,4,29,0.7375,-1.6698069618706088,-0.12208681778629149,0.030975373868530554,0.1646026377946343,0.18818273074807484
all_eps,rank,4,30,0.7625,-2.2012640458316315,0.026410989552148045,0.17712357142690127,0.17343312500372052,1.0212787864088915
all_eps,rank,4,31,0.7875,-2.3063146858828225,0.5876982956273691,0.5159864808888319,0.16433394211002225,3.1398655339465833
all_eps,rank,4,32,0.8125,-2.6215228498790424,0.43909782079116466,0.2527521249171465,0.16034632548053593,1.5762888495241976
all_eps,rank,4,33,0.8375,-3.3144237179575557,-0.425868936753381,-0.3884217149135476,0.142116107908545,-2.7331294153053074
all_eps,rank,4,34,0.8625,-3.3674484875912194,0.20533873014854942,-0.025247187383810044,0.16900110679213362,-0.14939066295502632
all_eps,rank,4,35,0.8875,-3.8450194424966337,-0.5681967591396813,-0.4723289043467469,0.17502504985183226,-2.698636022367071
all_eps,rank,4,36,0.9125,-3.637914437600786,-0.9294966402417941,-0.9317216114711302,0.1941334528208914,-4.7993872149935015
all_eps,rank,4,37,0.9375,-3.835043325457456,-2.2114521024723266,-2.0067056420873803,0.2278428235277586,-8.807412105489902
all_eps,rank,4,38,0.9625,-3.9363742602716676,-2.8760624594444697,-2.515446288237604,0.16314253509792076,-15.418702956453341
all_eps,rank,4,39,0.9875,-3.4689799258998804,-3.686872358615913,-3.16131125634164,0.18448669792262987,-17.13571380451198
all_eps,N_quantile40,40,0,0.0125,0.8317660585663379,0.034908870341774145,0.04057003307887219,0.011732920578831903,3.4577949118710585
all_eps,N_quantile40,40,1,0.0375,1.4622258528062222,-0.8910409014487825,-0.8857235770526533,0.027288407263125068,-32.45787005859939
all_eps,N_quantile40,40,2,0.0625,1.1506735474904102,-1.2055267355018167,-1.1943464320390793,0.03382351646730363,-35.311125417536786
all_eps,N_quantile40,40,3,0.0875,0.43357680737165105,-1.2407545974243832,-1.2323033267752148,0.0424449831803985,-29.032955945293065
all_eps,N_quantile40,40,4,0.1125,-0.34496689786806345,-1.394070833155868,-1.3816157423421482,0.056457600494379465,-24.47174039002406
all_eps,N_quantile40,40,5,0.1375,-1.1161718289836717,-0.31873793023150765,-0.3117899193825253,0.0598731990001779,-5.2075039348005925
all_eps,N_quantile40,40,6,0.1625,-1.6617743992897422,0.20724757282624462,0.2111848039081765,0.0561892320888068,3.7584568440871373
all_eps,N_quantile40,40,7,0.1875,-2.0547086372830368,0.5592953137970902,0.5680413723485493,0.0700617104429128,8.10772915416327
all_eps,N_quantile40,40,8,0.2125,-2.241906253325521,0.40308937074226203,0.4134147323193833,0.07755622283264912,5.33051658809442
all_eps,N_quantile40,40,9,0.2375,-2.233306326962264,-0.27782930256695115,-0.26229440959158845,0.08427531187168105,-3.112351693114612
all_eps,N_quantile40,40,10,0.2625,-1.1068033240009927,0.5263142323837035,0.5168430896969767,0.08090994267150647,6.387881051842469
all_eps,N_quantile40,40,11,0.2875,-0.11039530705166901,1.0050348632302282,1.0075778680287877,0.08273305243104757,12.178661833715562
all_eps,N_quantile40,40,12,0.3125,0.8517877191197588,0.8554731490711335,0.8585098805698047,0.0854963853856168,10.04147575008748
all_eps,N_quantile40,40,13,0.3375,1.4394261072426844,1.0441945818592047,1.0551166511013228,0.09416305307174526,11.205208589587704
all_eps,N_quantile40,40,14,0.3625,1.9342240205789998,0.7631603202633284,0.7710937600002503,0.09312250446252715,8.280423346115453
all_eps,N_quantile40,40,15,0.3875,2.349943608598193,0.856824099316257,0.8481892547136782,0.0973384501583607,8.713815078560962
all_eps,N_quantile40,40,16,0.4125,2.78609136398276,0.9746163983362677,0.9747797623296521,0.09729924699856392,10.018369025446203
all_eps,N_quantile40,40,17,0.4375,2.780416330018824,0.42192261658810226,0.42101773550714583,0.10653067913032599,3.9520797102221334
all_eps,N_quantile40,40,18,0.4625,3.0055073831788435,0.36649684127295945,0.3651019848531165,0.12200544165596959,2.9925057431670097
all_eps,N_quantile40,40,19,0.4875,2.9450084701918215,0.845741288112706,0.8367382332243238,0.12370258842229592,6.7641125694788755
all_eps,N_quantile40,40,20,0.5125,2.804643488901309,1.137931028666423,1.1468987578789123,0.13343848222129298,8.59496255343273
all_eps,N_quantile40,40,21,0.5375,2.3753839197958517,0.9293606262645362,0.9313192847197849,0.1362093339137216,6.837411636633551
all_eps,N_quantile40,40,22,0.5625,2.0955295511170635,0.8172426437743154,0.8214031149161349,0.12378061995333285,6.6359589669676575
all_eps,N_quantile40,40,23,0.5875,1.6550867864045349,1.3164025504281185,1.305043466344156,0.12297289481928905,10.612448119253772
all_eps,N_quantile40,40,24,0.6125,1.0027656017930642,1.0085747533465683,0.9977399511911276,0.12438191062117519,8.021584056783809
all_eps,N_quantile40,40,25,0.6375,0.6435493259418922,0.776613042308875,0.7757928860558522,0.12336993696436181,6.288346295256335
all_eps,N_quantile40,40,26,0.6625,0.18564702296128768,1.3127231874752283,1.305022914875651,0.14032940315711262,9.299711147595696
all_eps,N_quantile40,40,27,0.6875,-0.5125891451026477,0.809537451998516,0.8161415412748922,0.14237778115762,5.732225454274912
all_eps,N_quantile40,40,28,0.7125,-1.102895061600399,0.14654833749316287,0.1667536060203818,0.1420903226975591,1.1735746872453712
all_eps,N_quantile40,40,29,0.7375,-1.6698069618706088,-0.12208681778629149,-0.09995698847656609,0.15410934615186495,-0.6486108141557154
all_eps,N_quantile40,40,30,0.7625,-2.2012640458316315,0.026410989552148045,0.030069934455965175,0.1571166922354509,0.19138599488145516
all_eps,N_quantile40,40,31,0.7875,-2.3063146858828225,0.5876982956273691,0.5762237410325071,0.15613212154061323,3.6906162251988563
all_eps,N_quantile40,40,32,0.8125,-2.6215228498790424,0.43909782079116466,0.4444081293828419,0.15869040369904727,2.8004726122296075
all_eps,N_quantile40,40,33,0.8375,-3.3144237179575557,-0.425868936753381,-0.415580737929929,0.1393723206737824,-2.981802526648354
all_eps,N_quantile40,40,34,0.8625,-3.3674484875912194,0.20533873014854942,0.21255914009112598,0.14885766193957764,1.4279355010789112
all_eps,N_quantile40,40,35,0.8875,-3.8450194424966337,-0.5681967591396813,-0.5775913332227711,0.16481535209824485,-3.504475316586251
all_eps,N_quantile40,40,36,0.9125,-3.637914437600786,-0.9294966402417941,-0.9406251136420041,0.1821702810976683,-5.163438887914433
all_eps,N_quantile40,40,37,0.9375,-3.835043325457456,-2.2114521024723266,-2.201034066486247,0.20625728065762128,-10.671303623651832
all_eps,N_quantile40,40,38,0.9625,-3.9363742602716676,-2.8760624594444697,-2.8526357226433388,0.15142240023718295,-18.838928178229022
all_eps,N_quantile40,40,39,0.9875,-3.4689799258998804,-3.686872358615913,-3.6812737553420005,0.16580608912268555,-22.202283250394387
all_eps,mult_add,18,0,0.0125,0.8317660585663379,0.034908870341774145,-0.07761096313557103,0.005975879375508297,-12.987371106192985
all_eps,mult_add,18,1,0.0375,1.4622258528062222,-0.8910409014487825,-0.6360364035684714,0.014584177169479464,-43.61140132742728
all_eps,mult_add,18,2,0.0625,1.1506735474904102,-1.2055267355018167,-0.8890291158779144,0.017440214195741148,-50.97581405250246
all_eps,mult_add,18,3,0.0875,0.43357680737165105,-1.2407545974243832,-0.8906282727156654,0.021509363314863174,-41.406538151700325
all_eps,mult_add,18,4,0.1125,-0.34496689786806345,-1.394070833155868,-0.9508516717980754,0.02776149831939222,-34.25073318661182
all_eps,mult_add,18,5,0.1375,-1.1161718289836717,-0.31873793023150765,-0.2648084977564915,0.027665840340720994,-9.571677364403904
all_eps,mult_add,18,6,0.1625,-1.6617743992897422,0.20724757282624462,0.15525176808566177,0.03069729830803529,5.057505925367486
all_eps,mult_add,18,7,0.1875,-2.0547086372830368,0.5592953137970902,0.5299774417194572,0.034584519202250585,15.324123450152486
all_eps,mult_add,18,8,0.2125,-2.241906253325521,0.40308937074226203,0.4809200632557151,0.03521889311008226,13.655172573212988
all_eps,mult_add,18,9,0.2375,-2.233306326962264,-0.27782930256695115,0.09665471886564925,0.03875569945705887,2.4939485087281734
all_eps,mult_add,18,10,0.2625,-1.1068033240009927,0.5263142323837035,0.25750288586006587,0.040994032159562335,6.281472504528939
all_eps,mult_add,18,11,0.2875,-0.11039530705166901,1.0050348632302282,0.5670035618347723,0.04281559348683019,13.2429219277126
all_eps,mult_add,18,12,0.3125,0.8517877191197588,0.8554731490711335,0.5210550036873375,0.04343998247246066,11.9948253666462
all_eps,mult_add,18,13,0.3375,1.4394261072426844,1.0441945818592047,0.6139734644005113,0.049910630569933535,12.30145677162357
all_eps,mult_add,18,14,0.3625,1.9342240205789998,0.7631603202633284,0.3685065286451268,0.0500284313252321,7.365942102991116
all_eps,mult_add,18,15,0.3875,2.349943608598193,0.856824099316257,0.31419761053184914,0.050649087635589146,6.203420934103356
all_eps,mult_add,18,16,0.4125,2.78609136398276,0.9746163983362677,0.4006686308678895,0.05075971321438478,7.8934376397214185
all_eps,mult_add,18,17,0.4375,2.780416330018824,0.42192261658810226,0.019618715238314266,0.053871513457649366,0.36417605482232
all_eps,mult_add,18,18,0.4625,3.0055073831788435,0.36649684127295945,0.11298626478189044,0.05988201380651215,1.8868147144644496
all_eps,mult_add,18,19,0.4875,2.9450084701918215,0.845741288112706,0.32769532777378707,0.06477657769084805,5.058855213650558
all_eps,mult_add,18,20,0.5125,2.804643488901309,1.137931028666423,0.5875635331877733,0.06688676512134041,8.784451335355573
all_eps,mult_add,18,21,0.5375,2.3753839197958517,0.9293606262645362,0.5270029363380702,0.06751014002658781,7.806278229174437
all_eps,mult_add,18,22,0.5625,2.0955295511170635,0.8172426437743154,0.39279218618515843,0.06806527471785392,5.7708161439643275
all_eps,mult_add,18,23,0.5875,1.6550867864045349,1.3164025504281185,0.6025210104592758,0.06306183071993152,9.554448444974197
all_eps,mult_add,18,24,0.6125,1.0027656017930642,1.0085747533465683,0.5406336890456553,0.06397346309444091,8.450905467592776
all_eps,mult_add,18,25,0.6375,0.6435493259418922,0.776613042308875,0.3403490254753415,0.06692188709029176,5.085765513697168
all_eps,mult_add,18,26,0.6625,0.18564702296128768,1.3127231874752283,0.7660075089816867,0.0710692310594953,10.778328364639641
all_eps,mult_add,18,27,0.6875,-0.5125891451026477,0.809537451998516,0.40493151463161137,0.07488073859631778,5.407685904576851
all_eps,mult_add,18,28,0.7125,-1.102895061600399,0.14654833749316287,-0.08952048249994382,0.07406906354404201,-1.2086082666174696
all_eps,mult_add,18,29,0.7375,-1.6698069618706088,-0.12208681778629149,-0.2510007805582355,0.07642279729736179,-3.2843704945997882
all_eps,mult_add,18,30,0.7625,-2.2012640458316315,0.026410989552148045,-0.20339018736675607,0.07729932735596912,-2.631202551480548
all_eps,mult_add,18,31,0.7875,-2.3063146858828225,0.5876982956273691,0.2563599161502519,0.07988550396436281,3.2090918054997175
all_eps,mult_add,18,32,0.8125,-2.6215228498790424,0.43909782079116466,0.3328613227484838,0.08263571307918716,4.0280565187295405
all_eps,mult_add,18,33,0.8375,-3.3144237179575557,-0.425868936753381,-0.3699280910439726,0.07149327040895127,-5.174306461684203
all_eps,mult_add,18,34,0.8625,-3.3674484875912194,0.20533873014854942,0.1824203649878502,0.07344529154532113,2.483758470415812
all_eps,mult_add,18,35,0.8875,-3.8450194424966337,-0.5681967591396813,-0.22555678635163545,0.08011328209502952,-2.8154730458313066
all_eps,mult_add,18,36,0.9125,-3.637914437600786,-0.9294966402417941,-0.5309901196902587,0.09004505495954714,-5.896938148672425
all_eps,mult_add,18,37,0.9375,-3.835043325457456,-2.2114521024723266,-1.1955637660337053,0.09296996452459974,-12.859677554435986
all_eps,mult_add,18,38,0.9625,-3.9363742602716676,-2.8760624594444697,-1.6274760522399867,0.08232351543033439,-19.76927301673876
all_eps,mult_add,18,39,0.9875,-3.4689799258998804,-3.686872358615913,-1.9089673522961945,0.08626532494399333,-22.129022913152735
rank0,N_quantile40,40,0,0.0125,1.3098811452125254,-0.10609257056713206,-0.10438132447497872,0.018758601249257607,-5.564451372892727
rank0,N_quantile40,40,1,0.0375,1.7981125640138236,-0.7501632394267597,-0.7416135086944369,0.04437588180793018,-16.712084999331935
rank0,N_quantile40,40,2,0.0625,1.434154882751547,-1.2140124391479508,-1.1954690302856368,0.07444054783296314,-16.05937980155849
rank0,N_quantile40,40,3,0.0875,0.6367276891610464,-1.2436756659007644,-1.2328200722800966,0.0860493550243702,-14.326894977085503
rank0,N_quantile40,40,4,0.1125,-0.03493784598829649,-1.2828804188624976,-1.2626219377358021,0.08300337279522113,-15.211694359105572
rank0,N_quantile40,40,5,0.1375,-0.9793137411487969,-0.8196081138951017,-0.8199052746437816,0.09602280982471209,-8.53865114070817
rank0,N_quantile40,40,6,0.1625,-1.359635210029551,-0.32907674221309824,-0.33573236076132607,0.09951029755024532,-3.3738454112430536
rank0,N_quantile40,40,7,0.1875,-2.107781224651403,-0.15808249594972912,-0.14161788692553579,0.10254568281076415,-1.3810224189240101
rank0,N_quantile40,40,8,0.2125,-2.109500233361706,0.08612527675538661,0.07198095402064197,0.13300475956369232,0.5411908134473359
rank0,N_quantile40,40,9,0.2375,-1.5412969375847976,-0.019511142236657397,-0.03301128176688439,0.1296457319272661,-0.2546268301790636
rank0,N_quantile40,40,10,0.2625,-0.5932395473425738,0.27137470402879416,0.24982400172865965,0.11819353801400859,2.1136857896499377
rank0,N_quantile40,40,11,0.2875,-0.2678823671677186,0.38196152892854174,0.3751903874957875,0.14000963115677967,2.6797469888029175
rank0,N_quantile40,40,12,0.3125,0.5039827890043738,0.5906123841083644,0.5733870503003875,0.13720335036978332,4.1791038539148255
rank0,N_quantile40,40,13,0.3375,1.2591440455780483,0.42752427225527945,0.4225117387202224,0.14535048283249666,2.906847851390553
rank0,N_quantile40,40,14,0.3625,1.9333967571800073,0.7383665727827258,0.7364053984628867,0.13607924660268658,5.411592265887427
rank0,N_quantile40,40,15,0.3875,2.6234071843592064,0.7774108245058948,0.7334236820099918,0.16896267114118566,4.340743887726189
rank0,N_quantile40,40,16,0.4125,3.017005774488789,0.5632882407522075,0.5853697055750864,0.17124952342836142,3.4182267714161747
rank0,N_quantile40,40,17,0.4375,3.361489960557326,0.2300875809413614,0.2135745203484518,0.1534439305037937,1.391873367993343
rank0,N_quantile40,40,18,0.4625,3.0589262273307143,0.20360901743098614,0.17205867383702644,0.1998041881130033,0.8611364729738057
rank0,N_quantile40,40,19,0.4875,2.4633026650073644,0.10679315353308327,0.09230908336426547,0.19445587900822414,0.47470451310120293
rank0,N_quantile40,40,20,0.5125,2.260484406745153,0.05857292899544353,0.09845731853104756,0.18025444128720847,0.5462129966283081
rank0,N_quantile40,40,21,0.5375,2.6038386989651996,0.8462612474173361,0.8235125224949904,0.22834373773940814,3.606459851484101
rank0,N_quantile40,40,22,0.5625,2.6117272985501296,0.6880786548061408,0.6948758309851173,0.20151564359018864,3.4482475831913493
rank0,N_quantile40,40,23,0.5875,2.1379149715339585,1.555082743090737,1.492958749694096,0.2145639797217074,6.95810523103871
rank0,N_quantile40,40,24,0.6125,1.6446305504693262,1.7346289598974323,1.6766462639502049,0.24459208948587766,6.854867086970986
rank0,N_quantile40,40,25,0.6375,1.0294378814633558,1.4440167503799164,1.423571228297798,0.22600754418419935,6.298777474160628
rank0,N_quantile40,40,26,0.6625,-0.1854272586137997,0.5767187430003647,0.6001580903052094,0.23390638507265285,2.5658046492351905
rank0,N_quantile40,40,27,0.6875,-0.6539263189620171,1.1113846163197305,1.0345580072951148,0.25605363198784814,4.040395753278021
rank0,N_quantile40,40,28,0.7125,-0.917457626517159,0.40340717760280287,0.40742033406621714,0.2351529022993096,1.7325762518024992
rank0,N_quantile40,40,29,0.7375,-0.8112669155243806,-0.1870875099507805,-0.14000926907060696,0.2489970331499059,-0.5622929209213345
rank0,N_quantile40,40,30,0.7625,-1.4512960484386908,0.1843439451383586,0.1737686437895769,0.2608612168775691,0.6661344521410109
rank0,N_quantile40,40,31,0.7875,-2.838327076587052,0.5769810793392081,0.5267646016211462,0.2357363347577692,2.2345498930507386
rank0,N_quantile40,40,32,0.8125,-3.4522192422019353,0.02725986587922291,-0.016176783271677486,0.1994056281093309,-0.08112500848174664
rank0,N_quantile40,40,33,0.8375,-3.0434936081067083,-0.6457706227965225,-0.647096879400685,0.1963947483716937,-3.294878731563633
rank0,N_quantile40,40,34,0.8625,-3.764216757887826,-0.8874999917519033,-0.8704555350626868,0.2871814618174153,-3.0310296826057197
rank0,N_quantile40,40,35,0.8875,-3.3967782146187155,-0.4307329801458577,-0.49556610161285386,0.2519436034021441,-1.9669723498470708
rank0,N_quantile40,40,36,0.9125,-3.071465826488763,-1.5964065106436398,-1.5652700561461947,0.26267288357608176,-5.959008919521085
rank0,N_quantile40,40,37,0.9375,-3.056623298350812,-1.7969574515658366,-1.7748662206433408,0.33904281384148177,-5.2349324279533995
rank0,N_quantile40,40,38,0.9625,-2.8036817735623165,-1.838395430668978,-1.7807786695294068,0.2707956955008038,-6.576096662969745
rank0,N_quantile40,40,39,0.9875,-2.6834597838557555,-1.3881053197560442,-1.2828718726220916,0.29446891343550347,-4.356561301004952
rank0,mult_add,18,0,0.0125,1.3098811452125254,-0.10609257056713206,-0.08693031159036568,0.009469123159168254,-9.180397184526791
rank0,mult_add,18,1,0.0375,1.7981125640138236,-0.7501632394267597,-0.5679246396504227,0.02356770744392783,-24.097576779651824
rank0,mult_add,18,2,0.0625,1.434154882751547,-1.2140124391479508,-0.862928947183633,0.034141686556620636,-25.274936132769835
rank0,mult_add,18,3,0.0875,0.6367276891610464,-1.2436756659007644,-0.8668126164121912,0.041968934985926555,-20.653671976733733
rank0,mult_add,18,4,0.1125,-0.03493784598829649,-1.2828804188624976,-0.7976856660014364,0.04177168017259916,-19.096327049939728
rank0,mult_add,18,5,0.1375,-0.9793137411487969,-0.8196081138951017,-0.4999217353449359,0.05089229867458564,-9.823131364954135
rank0,mult_add,18,6,0.1625,-1.359635210029551,-0.32907674221309824,-0.14546228467963473,0.05287835822475776,-2.7508850418795525
rank0,mult_add,18,7,0.1875,-2.107781224651403,-0.15808249594972912,0.14589568382410145,0.05753371573462515,2.5358293300061963
rank0,mult_add,18,8,0.2125,-2.109500233361706,0.08612527675538661,0.3264520568983611,0.06613710971411017,4.935989164169862
rank0,mult_add,18,9,0.2375,-1.5412969375847976,-0.019511142236657397,0.39657172962325626,0.07075821446833559,5.604603403336622
rank0,mult_add,18,10,0.2625,-0.5932395473425738,0.27137470402879416,0.2228130105959512,0.07414486856008057,3.005103588731874
rank0,mult_add,18,11,0.2875,-0.2678823671677186,0.38196152892854174,0.2771125480423398,0.07710259283937607,3.5940756054680856
rank0,mult_add,18,12,0.3125,0.5039827890043738,0.5906123841083644,0.38928831294213806,0.07772643301527309,5.008441759647503
rank0,mult_add,18,13,0.3375,1.2591440455780483,0.42752427225527945,0.24319395447409975,0.08645519946808812,2.8129476997374367
rank0,mult_add,18,14,0.3625,1.9333967571800073,0.7383665727827258,0.4189997104451866,0.08221415089552361,5.096442715532567
rank0,mult_add,18,15,0.3875,2.6234071843592064,0.7774108245058948,0.3791083399020194,0.08432833916681473,4.495622037000912
rank0,mult_add,18,16,0.4125,3.017005774488789,0.5632882407522075,0.3245377561312939,0.09446007171588534,3.435713632606912
rank0,mult_add,18,17,0.4375,3.361489960557326,0.2300875809413614,0.06213126160247118,0.08514172675618738,0.7297392708558851
rank0,mult_add,18,18,0.4625,3.0589262273307143,0.20360901743098614,0.24321965080585883,0.09819801831725108,2.476828504014025
rank0,mult_add,18,19,0.4875,2.4633026650073644,0.10679315353308327,0.05060714694736124,0.10805298163933603,0.46835493273364714
rank0,mult_add,18,20,0.5125,2.260484406745153,0.05857292899544353,0.09941793334750271,0.10444890633026234,0.9518331674354547
rank0,mult_add,18,21,0.5375,2.6038386989651996,0.8462612474173361,0.6254911426527228,0.10845641045327126,5.767212284074414
rank0,mult_add,18,22,0.5625,2.6117272985501296,0.6880786548061408,0.6408618427456574,0.10548691579847785,6.0752732971163885
rank0,mult_add,18,23,0.5875,2.1379149715339585,1.555082743090737,0.8813733219800866,0.11279155743507013,7.814178135517458
rank0,mult_add,18,24,0.6125,1.6446305504693262,1.7346289598974323,1.0688098426860855,0.1343664966453574,7.9544370759853
rank0,mult_add,18,25,0.6375,1.0294378814633558,1.4440167503799164,0.8183079336954262,0.12004963106072385,6.81641356549865
rank0,mult_add,18,26,0.6625,-0.1854272586137997,0.5767187430003647,0.5311157927841005,0.12449053703219655,4.266314576558858
rank0,mult_add,18,27,0.6875,-0.6539263189620171,1.1113846163197305,0.6973150037460695,0.13252348262798513,5.261822206284342
rank0,mult_add,18,28,0.7125,-0.917457626517159,0.40340717760280287,0.30439884985359067,0.13216414056319814,2.3031879037418133
rank0,mult_add,18,29,0.7375,-0.8112669155243806,-0.1870875099507805,-0.07097125471485255,0.1256375130392593,-0.5648890446651503
rank0,mult_add,18,30,0.7625,-1.4512960484386908,0.1843439451383586,0.023171433514984408,0.13803010339507518,0.16787231875544004
rank0,mult_add,18,31,0.7875,-2.838327076587052,0.5769810793392081,0.12342698076980962,0.11881521734631562,1.038814585593459
rank0,mult_add,18,32,0.8125,-3.4522192422019353,0.02725986587922291,0.07259671936927914,0.12207463963086863,0.5946912445434885
rank0,mult_add,18,33,0.8375,-3.0434936081067083,-0.6457706227965225,-0.3942030710303501,0.1266417638708245,-3.112741476282975
rank0,mult_add,18,34,0.8625,-3.764216757887826,-0.8874999917519033,-0.5004495244304041,0.14761541394093683,-3.390225390897468
rank0,mult_add,18,35,0.8875,-3.3967782146187155,-0.4307329801458577,-0.21751582632469457,0.14805854241249378,-1.4691204085927818
rank0,mult_add,18,36,0.9125,-3.071465826488763,-1.5964065106436398,-0.597884061718704,0.14512453621229282,-4.11979998230003
rank0,mult_add,18,37,0.9375,-3.056623298350812,-1.7969574515658366,-0.6492953704015427,0.14928429744102814,-4.349388258051951
rank0,mult_add,18,38,0.9625,-2.8036817735623165,-1.838395430668978,-0.4815937824352692,0.15742565491624655,-3.059182333981626
rank0,mult_add,18,39,0.9875,-2.6834597838557555,-1.3881053197560442,-0.005981119061399198,0.15236100008443887,-0.039256233931809624


==> anc/data_pN/results/pnB_weighted_K100.csv <==
grid,subset,weight,bin,y_lo,y_hi,y_ctr,pairs,D_unit,D_w,diff,rel_pct,se_diff_boot,z,ess_pairs,ess_curves
100,all_eps,unit,0,0.0,0.01,0.005,39368539,0.4410856597955032,0.4410856597955032,0.0,0.0,,,348387.0263027802,436553.0
100,all_eps,unit,1,0.01,0.02,0.015,32247514,1.0575593827170677,1.0575593827170677,0.0,0.0,,,348174.2641245555,436901.0
100,all_eps,unit,2,0.02,0.03,0.025,30035326,1.3990256340150928,1.3990256340150928,0.0,0.0,,,347372.14769975556,436940.0
100,all_eps,unit,3,0.03,0.04,0.035,28703709,1.5037232296355847,1.5037232296355847,0.0,0.0,,,347464.7763937218,436913.0
100,all_eps,unit,4,0.04,0.05,0.045,27895834,1.4344734055988433,1.4344734055988433,0.0,0.0,,,346431.5430954181,436896.0
100,all_eps,unit,5,0.05,0.06,0.055,27198510,1.3703968342383461,1.3703968342383461,0.0,0.0,,,346265.89466217556,436891.0
100,all_eps,unit,6,0.06,0.07,0.065,26725959,1.0919184976673801,1.0919184976673801,0.0,0.0,,,345432.3404071342,436824.0
100,all_eps,unit,7,0.07,0.08,0.075,26244239,0.7848406654123216,0.7848406654123216,0.0,0.0,,,345759.525594935,436829.0
100,all_eps,unit,8,0.08,0.09,0.085,25804383,0.5705116840034501,0.5705116840034501,0.0,0.0,,,346378.87519528595,436853.0
100,all_eps,unit,9,0.09,0.1,0.095,25644471,0.1328526527219064,0.1328526527219064,0.0,0.0,,,344016.00442621193,436815.0
100,all_eps,unit,10,0.1,0.11,0.105,25370678,-0.04764586898308354,-0.04764586898308354,0.0,0.0,,,344133.98248729354,436772.0
100,all_eps,unit,11,0.11,0.12,0.115,24927551,-0.4776611228275092,-0.4776611228275092,0.0,0.0,,,346296.0827620888,436691.0
100,all_eps,unit,12,0.12,0.13,0.125,24759296,-0.6976488749922454,-0.6976488749922454,0.0,0.0,,,345139.00458643,436709.0
100,all_eps,unit,13,0.13,0.14,0.135,24638006,-1.1396005829367848,-1.1396005829367848,0.0,0.0,,,343982.6064581493,436704.0
100,all_eps,unit,14,0.14,0.15,0.145,24344840,-1.3001328412920357,-1.3001328412920357,0.0,0.0,,,345157.150925821,436675.0
100,all_eps,unit,15,0.15,0.16,0.155,24296567,-1.462377915365574,-1.462377915365574,0.0,0.0,,,343325.78924178245,436664.0
100,all_eps,unit,16,0.16,0.17,0.165,24118109,-1.765744030761284,-1.765744030761284,0.0,0.0,,,343493.2330185917,436550.0
100,all_eps,unit,17,0.17,0.18,0.175,23922246,-1.933870548777067,-1.933870548777067,0.0,0.0,,,344261.91055895766,436615.0
100,all_eps,unit,18,0.18,0.19,0.185,23831949,-1.9961650220047047,-1.9961650220047047,0.0,0.0,,,343579.5744176445,436625.0
100,all_eps,unit,19,0.19,0.2,0.195,23543586,-2.136183459902837,-2.136183459902837,0.0,0.0,,,345276.0714386324,436599.0
100,all_eps,unit,20,0.2,0.21,0.205,23479950,-2.227497119883134,-2.227497119883134,0.0,0.0,,,344166.87794414995,436576.0
100,all_eps,unit,21,0.21,0.22,0.215,23390512,-2.2283369427740616,-2.2283369427740616,0.0,0.0,,,343878.9909445472,436565.0
100,all_eps,unit,22,0.22,0.23,0.225,23345409,-2.317261993567986,-2.317261993567986,0.0,0.0,,,342926.5846841514,436594.0
100,all_eps,unit,23,0.23,0.24,0.235,23272087,-2.185077041006249,-2.185077041006249,0.0,0.0,,,342610.7033149579,436564.0
100,all_eps,unit,24,0.24,0.25,0.245,23188972,-2.229799665116677,-2.229799665116677,0.0,0.0,,,342415.33768309304,436533.0
100,all_eps,unit,25,0.25,0.26,0.255,22991301,-1.484245802358031,-1.484245802358031,0.0,0.0,,,343591.26127939706,436540.0
100,all_eps,unit,26,0.26,0.27,0.265,22921918,-0.9665743503663176,-0.9665743503663176,0.0,0.0,,,343356.7363836348,436486.0
100,all_eps,unit,27,0.27,0.28,0.275,22821789,-0.5423880222536455,-0.5423880222536455,0.0,0.0,,,343575.0584764355,436509.0
100,all_eps,unit,28,0.28,0.29,0.285,22747687,-0.20583125660204485,-0.20583125660204485,0.0,0.0,,,343306.625215771,436497.0
100,all_eps,unit,29,0.29,0.3,0.295,22682042,0.1584987365775974,0.1584987365775974,0.0,0.0,,,343070.20268264605,436509.0
100,all_eps,unit,30,0.3,0.31,0.305,22533624,0.4729463844785908,0.4729463844785908,0.0,0.0,,,343993.6931562273,436469.0
100,all_eps,unit,31,0.31,0.32,0.315,22469150,1.0441904566928433,1.0441904566928433,0.0,0.0,,,343858.12147548416,436488.0
100,all_eps,unit,32,0.32,0.33,0.325,22392940,1.2094407433771537,1.2094407433771537,0.0,0.0,,,343687.1060663118,436452.0
100,all_eps,unit,33,0.33,0.34,0.335,22418514,1.4096056946504125,1.4096056946504125,0.0,0.0,,,342343.88423299254,436395.0
100,all_eps,unit,34,0.34,0.35,0.345,22372176,1.5939008346796486,1.5939008346796486,0.0,0.0,,,342086.98881653056,436500.0
100,all_eps,unit,35,0.35,0.36,0.355,22279616,1.831804596632186,1.831804596632186,0.0,0.0,,,342499.9020088066,436454.0
100,all_eps,unit,36,0.36,0.37,0.365,22206067,1.9197114013931418,1.9197114013931418,0.0,0.0,,,342732.1302069969,436463.0
100,all_eps,unit,37,0.37,0.38,0.375,22186487,2.1722825249441247,2.1722825249441247,0.0,0.0,,,342283.5410356883,436462.0
100,all_eps,unit,38,0.38,0.39,0.385,22074776,2.361833207276939,2.361833207276939,0.0,0.0,,,342894.8095801035,436516.0
100,all_eps,unit,39,0.39,0.4,0.395,22026191,2.4257783835616427,2.4257783835616427,0.0,0.0,,,342684.6786824674,436476.0
100,all_eps,unit,40,0.4,0.41,0.405,21940535,2.630748247478924,2.630748247478924,0.0,0.0,,,343189.13420786365,436481.0
100,all_eps,unit,41,0.41,0.42,0.415,21895787,2.9057692696773127,2.9057692696773127,0.0,0.0,,,343014.7105237783,436502.0
100,all_eps,unit,42,0.42,0.43,0.425,21931421,2.775911100334082,2.775911100334082,0.0,0.0,,,341507.26678369765,436416.0
100,all_eps,unit,43,0.43,0.44,0.435,21868462,2.738507582289052,2.738507582289052,0.0,0.0,,,341718.63009113545,436462.0
100,all_eps,unit,44,0.44,0.45,0.445,21811884,2.8659357898657447,2.8659357898657447,0.0,0.0,,,342058.29804628575,436397.0
100,all_eps,unit,45,0.45,0.46,0.455,21732669,3.072702851177644,3.072702851177644,0.0,0.0,,,342282.00251352944,436485.0
100,all_eps,unit,46,0.46,0.47,0.465,21653244,2.9117619050521943,2.9117619050521943,0.0,0.0,,,342829.4778093348,436388.0
100,all_eps,unit,47,0.47,0.48,0.475,21581227,3.0767255726470046,3.0767255726470046,0.0,0.0,,,343140.8558414544,436417.0
100,all_eps,unit,48,0.48,0.49,0.485,21550335,2.840183134044088,2.840183134044088,0.0,0.0,,,343033.81650217617,436397.0
100,all_eps,unit,49,0.49,0.5,0.495,21536519,2.9746597395800127,2.9746597395800127,0.0,0.0,,,342654.3745657839,436365.0
100,all_eps,unit,50,0.5,0.51,0.505,21497679,2.9840236706483525,2.9840236706483525,0.0,0.0,,,342335.1018607379,436364.0
100,all_eps,unit,51,0.51,0.52,0.515,21456007,2.6981011890982325,2.6981011890982325,0.0,0.0,,,342572.1360967563,436459.0
100,all_eps,unit,52,0.52,0.53,0.525,21430615,2.5474717361120995,2.5474717361120995,0.0,0.0,,,342332.42660166585,436367.0
100,all_eps,unit,53,0.53,0.54,0.535,21377292,2.4438525702881355,2.4438525702881355,0.0,0.0,,,342379.66751647316,436426.0
100,all_eps,unit,54,0.54,0.55,0.545,21346233,2.276027344028335,2.276027344028335,0.0,0.0,,,342413.6212887934,436430.0
100,all_eps,unit,55,0.55,0.56,0.555,21294335,2.103771261229806,2.103771261229806,0.0,0.0,,,342547.04712615075,436404.0
100,all_eps,unit,56,0.56,0.57,0.565,21291509,2.1308348318571504,2.1308348318571504,0.0,0.0,,,342060.3322963736,436332.0
100,all_eps,unit,57,0.57,0.58,0.575,21296438,1.848413147776168,1.848413147776168,0.0,0.0,,,341311.6823412242,436344.0
100,all_eps,unit,58,0.58,0.59,0.585,21285541,1.7595424048653496,1.7595424048653496,0.0,0.0,,,341129.30440558883,436338.0
100,all_eps,unit,59,0.59,0.6,0.595,21265402,1.534013887910513,1.534013887910513,0.0,0.0,,,340881.3515498747,436313.0
100,all_eps,unit,60,0.6,0.61,0.605,21216555,1.0309308933519132,1.0309308933519132,0.0,0.0,,,341373.495237573,436359.0
100,all_eps,unit,61,0.61,0.62,0.615,21142407,0.834445198221754,0.834445198221754,0.0,0.0,,,341662.2439977858,436350.0
100,all_eps,unit,62,0.62,0.63,0.625,21094755,1.1663806002961399,1.1663806002961399,0.0,0.0,,,342107.0562082204,436297.0
100,all_eps,unit,63,0.63,0.64,0.635,21062037,0.5791899425492416,0.5791899425492416,0.0,0.0,,,342018.7658506939,436335.0
100,all_eps,unit,64,0.64,0.65,0.645,21002139,0.5045336572622436,0.5045336572622436,0.0,0.0,,,342339.4479244232,436301.0
100,all_eps,unit,65,0.65,0.66,0.655,20976597,0.3545699047371697,0.3545699047371697,0.0,0.0,,,342164.8831159577,436341.0
100,all_eps,unit,66,0.66,0.67,0.665,20934498,0.1900726733452123,0.1900726733452123,0.0,0.0,,,342376.951820671,436319.0
100,all_eps,unit,67,0.67,0.68,0.675,20931722,-0.21617433099866318,-0.21617433099866318,0.0,0.0,,,341958.27905879734,436297.0
100,all_eps,unit,68,0.68,0.69,0.685,20892747,-0.6162341409676765,-0.6162341409676765,0.0,0.0,,,342098.6703669699,436267.0
100,all_eps,unit,69,0.69,0.7,0.695,20827879,-0.5302346436715903,-0.5302346436715903,0.0,0.0,,,342554.51662317186,436277.0
100,all_eps,unit,70,0.7,0.71,0.705,20789528,-1.1516174874196279,-1.1516174874196279,0.0,0.0,,,342718.35480607377,436302.0
100,all_eps,unit,71,0.71,0.72,0.715,20794596,-1.0108075194151405,-1.0108075194151405,0.0,0.0,,,342130.5099590915,436299.0
100,all_eps,unit,72,0.72,0.73,0.725,20799885,-1.305411592419862,-1.305411592419862,0.0,0.0,,,341759.2548507527,436222.0
100,all_eps,unit,73,0.73,0.74,0.735,20754722,-1.6309797355994458,-1.6309797355994458,0.0,0.0,,,341735.4319990271,436237.0
100,all_eps,unit,74,0.74,0.75,0.745,20723835,-1.8333333574601418,-1.8333333574601418,0.0,0.0,,,341914.39448712516,436257.0
100,all_eps,unit,75,0.75,0.76,0.755,20718392,-2.096354726756787,-2.096354726756787,0.0,0.0,,,341704.72993506625,436195.0
100,all_eps,unit,76,0.76,0.77,0.765,20686444,-2.33772590397847,-2.33772590397847,0.0,0.0,,,341919.7115677264,436224.0
100,all_eps,unit,77,0.77,0.78,0.775,20659139,-2.2162381016943637,-2.2162381016943637,0.0,0.0,,,341772.35471351194,436211.0
100,all_eps,unit,78,0.78,0.79,0.785,20643649,-2.308454624470703,-2.308454624470703,0.0,0.0,,,341688.0501346147,436225.0
100,all_eps,unit,79,0.79,0.8,0.795,20596207,-2.3103273821242913,-2.3103273821242913,0.0,0.0,,,342028.6779121621,436257.0
100,all_eps,unit,80,0.8,0.81,0.805,20591281,-2.2784634914165856,-2.2784634914165856,0.0,0.0,,,341821.03587668174,436287.0
100,all_eps,unit,81,0.81,0.82,0.815,20582012,-2.7781118774976905,-2.7781118774976905,0.0,0.0,,,341321.650314887,436297.0
100,all_eps,unit,82,0.82,0.83,0.825,20587999,-3.109374981026568,-3.109374981026568,0.0,0.0,,,341209.0495102111,436195.0
100,all_eps,unit,83,0.83,0.84,0.835,20554208,-3.3421240069186804,-3.3421240069186804,0.0,0.0,,,341389.0086325155,436186.0
100,all_eps,unit,84,0.84,0.85,0.845,20504257,-3.332037244753614,-3.332037244753614,0.0,0.0,,,341605.5646575077,436208.0
100,all_eps,unit,85,0.85,0.86,0.855,20475686,-3.5140892471197303,-3.5140892471197303,0.0,0.0,,,341714.12081109436,436217.0
100,all_eps,unit,86,0.86,0.87,0.865,20444438,-3.235570965560413,-3.235570965560413,0.0,0.0,,,341860.2277901979,436252.0
100,all_eps,unit,87,0.87,0.88,0.875,20430184,-3.3824370842670826,-3.3824370842670826,0.0,0.0,,,341694.39303474093,436237.0
100,all_eps,unit,88,0.88,0.89,0.885,20382156,-3.971293910222255,-3.971293910222255,0.0,0.0,,,342127.1965878157,436218.0
100,all_eps,unit,89,0.89,0.9,0.895,20367353,-3.9281638119592666,-3.9281638119592666,0.0,0.0,,,342045.35173254326,436220.0
100,all_eps,unit,90,0.9,0.91,0.905,20375836,-3.8930891473606284,-3.8930891473606284,0.0,0.0,,,341492.8134032584,436215.0
100,all_eps,unit,91,0.91,0.92,0.915,20338752,-3.5220038574638206,-3.5220038574638206,0.0,0.0,,,341651.67525025073,436236.0
100,all_eps,unit,92,0.92,0.93,0.925,20338550,-3.447235717393816,-3.447235717393816,0.0,0.0,,,341424.97620785114,436235.0
100,all_eps,unit,93,0.93,0.94,0.935,20331070,-3.88458334952366,-3.88458334952366,0.0,0.0,,,341172.2723462509,436152.0
100,all_eps,unit,94,0.94,0.95,0.945,20321502,-3.9352163535943356,-3.9352163535943356,0.0,0.0,,,341141.296215887,436182.0
100,all_eps,unit,95,0.95,0.96,0.955,20323556,-3.9104247799942096,-3.9104247799942096,0.0,0.0,,,340747.20718990813,436197.0
100,all_eps,unit,96,0.96,0.97,0.965,20294124,-3.807961703594597,-3.807961703594597,0.0,0.0,,,340855.5696769008,436153.0
100,all_eps,unit,97,0.97,0.98,0.975,20262081,-3.993704842064347,-3.993704842064347,0.0,0.0,,,340981.18847093073,436247.0
100,all_eps,unit,98,0.98,0.99,0.985,20222833,-3.345941837130337,-3.345941837130337,0.0,0.0,,,341270.9958031466,436196.0
100,all_eps,unit,99,0.99,1.0,0.995,20218835,-3.4554365273765772,-3.4554365273765772,0.0,0.0,,,341205.8754678826,436193.0
100,all_eps,cp,0,0.0,0.01,0.005,39368539,0.4410856597955032,0.6491354946148904,0.2080498348193872,47.167671448635076,,,11789.537584980448,15376.180433872969
100,all_eps,cp,1,0.01,0.02,0.015,32247514,1.0575593827170677,1.0644667304175688,0.006907347700501054,0.6531404111563728,,,11680.128740319082,15385.902459697041
100,all_eps,cp,2,0.02,0.03,0.025,30035326,1.3990256340150928,0.8464665205588755,-0.5525591134562173,-39.495996357866325,,,11780.75444109385,15386.686495013944
100,all_eps,cp,3,0.03,0.04,0.035,28703709,1.5037232296355847,0.6754253588428363,-0.8282978707927484,-55.08313328334229,,,11683.178480032528,15384.565139600978
100,all_eps,cp,4,0.04,0.05,0.045,27895834,1.4344734055988433,0.4043534618060631,-1.0301199437927802,-71.81171430381036,,,11668.352256546546,15387.816872487347
100,all_eps,cp,5,0.05,0.06,0.055,27198510,1.3703968342383461,0.4172551468650755,-0.9531416873732707,-69.55223943603299,,,11437.133088418625,15386.518102602497
100,all_eps,cp,6,0.06,0.07,0.065,26725959,1.0919184976673801,-0.2326883746799674,-1.3246068723473474,-121.31004971314705,,,11758.024222485325,15386.894471218264
100,all_eps,cp,7,0.07,0.08,0.075,26244239,0.7848406654123216,-0.6232690240944393,-1.4081096895067609,-179.41344677483048,,,11590.793950345993,15385.73524766068
100,all_eps,cp,8,0.08,0.09,0.085,25804383,0.5705116840034501,-0.6854736107711786,-1.2559852947746286,-220.1506700022349,,,11574.37099456871,15386.449629729825
100,all_eps,cp,9,0.09,0.1,0.095,25644471,0.1328526527219064,-1.0472172524022878,-1.1800699051241943,-888.2546798627903,,,11616.934165345714,15386.236985027928
100,all_eps,cp,10,0.1,0.11,0.105,25370678,-0.04764586898308354,-1.4702000420043442,-1.4225541730212607,-2985.682081958317,,,11716.030561182379,15385.173824948144
100,all_eps,cp,11,0.11,0.12,0.115,24927551,-0.4776611228275092,-1.8173609598874725,-1.3396998370599633,-280.47077164865885,,,11666.503388986026,15383.312809071775
100,all_eps,cp,12,0.12,0.13,0.125,24759296,-0.6976488749922454,-1.9199735019935078,-1.2223246270012624,-175.20627794531296,,,11627.675448097525,15383.879502538286
100,all_eps,cp,13,0.13,0.14,0.135,24638006,-1.1396005829367848,-1.6219815719858017,-0.48238098904901694,-42.328952465600416,,,11507.229058355506,15381.410460756999
100,all_eps,cp,14,0.14,0.15,0.145,24344840,-1.3001328412920357,-1.1063451275092246,0.193787713782811,14.9052241146551,,,11477.176932803814,15383.036050992592
100,all_eps,cp,15,0.15,0.16,0.155,24296567,-1.462377915365574,-1.264263111253831,0.1981148041117431,13.547442287667286,,,11437.950995899482,15381.103060334086
100,all_eps,cp,16,0.16,0.17,0.165,24118109,-1.765744030761284,-1.6546223027779832,0.11112172798330078,6.293195732078544,,,11802.073941618244,15375.353119964948
100,all_eps,cp,17,0.17,0.18,0.175,23922246,-1.933870548777067,-1.4052066041136322,0.5286639446634349,27.33709063400077,,,11825.345356276186,15381.415087820887
100,all_eps,cp,18,0.18,0.19,0.185,23831949,-1.9961650220047047,-1.5738453339555851,0.42231968804911957,21.15655185787161,,,11438.170959819454,15379.74336265212
100,all_eps,cp,19,0.19,0.2,0.195,23543586,-2.136183459902837,-1.4782856786858531,0.657897781216984,30.79781271440553,,,11410.182973768542,15380.840394106272
100,all_eps,cp,20,0.2,0.21,0.205,23479950,-2.227497119883134,-1.4792738712859175,0.7482232485972167,33.590312728955276,,,11481.229049381236,15381.168598250139
100,all_eps,cp,21,0.21,0.22,0.215,23390512,-2.2283369427740616,-2.083729300138712,0.14460764263534953,6.489487288009826,,,11754.226453125675,15379.328538274973
100,all_eps,cp,22,0.22,0.23,0.225,23345409,-2.317261993567986,-2.222821747307448,0.09444024626053782,4.075510085725101,,,11631.30005097574,15380.002406487447
100,all_eps,cp,23,0.23,0.24,0.235,23272087,-2.185077041006249,-2.144298307108846,0.040778733897403274,1.8662378091082898,,,11371.577188911604,15377.029512805073
100,all_eps,cp,24,0.24,0.25,0.245,23188972,-2.229799665116677,-2.9475783425895985,-0.7177786774729213,-32.1902764944295,,,11532.09810238448,15379.687618085003
100,all_eps,cp,25,0.25,0.26,0.255,22991301,-1.484245802358031,-1.389433889716026,0.09481191264200484,6.38788484302105,,,11651.822637723295,15379.309997858729
100,all_eps,cp,26,0.26,0.27,0.265,22921918,-0.9665743503663176,-0.288507109060207,0.6780672413061106,70.15158648159172,,,11619.23663517518,15378.513691468708
100,all_eps,cp,27,0.27,0.28,0.275,22821789,-0.5423880222536455,0.5718173213455991,1.1142053435992447,205.42587555117345,,,11322.480476439061,15379.53908260872
100,all_eps,cp,28,0.28,0.29,0.285,22747687,-0.20583125660204485,0.6410683837786959,0.8468996403807407,411.4533693092787,,,11724.94874014959,15378.950699524365
100,all_eps,cp,29,0.29,0.3,0.295,22682042,0.1584987365775974,1.2534944047718013,1.094995668194204,690.854508898952,,,11559.331004514568,15377.976667770357
100,all_eps,cp,30,0.3,0.31,0.305,22533624,0.4729463844785908,1.5185514057238367,1.045605021245246,221.08320426172494,,,11839.926654889125,15377.708315843112
100,all_eps,cp,31,0.31,0.32,0.315,22469150,1.0441904566928433,1.5482610698461312,0.5040706131532879,48.27381919863344,,,11464.8325772061,15378.688406541794
100,all_eps,cp,32,0.32,0.33,0.325,22392940,1.2094407433771537,2.2410812401312468,1.031640496754093,85.29896999115606,,,11297.892379268262,15375.164104762773
100,all_eps,cp,33,0.33,0.34,0.335,22418514,1.4096056946504125,2.465390064042326,1.0557843693919133,74.89926958997933,,,11458.10107177007,15374.385276569526
100,all_eps,cp,34,0.34,0.35,0.345,22372176,1.5939008346796486,2.7061893785776165,1.112288543897968,69.78404927691264,,,11515.156102818004,15377.430194574978
100,all_eps,cp,35,0.35,0.36,0.355,22279616,1.831804596632186,2.5742411066922153,0.7424365100600292,40.53033338954468,,,11589.51986354357,15376.022308349615
100,all_eps,cp,36,0.36,0.37,0.365,22206067,1.9197114013931418,2.839997828170861,0.9202864267777193,47.93879049266801,,,11243.44624087606,15378.07513200258
100,all_eps,cp,37,0.37,0.38,0.375,22186487,2.1722825249441247,2.7391893913924426,0.5669068664483179,26.097289829411107,,,11856.979876702357,15375.034140337648
100,all_eps,cp,38,0.38,0.39,0.385,22074776,2.361833207276939,3.212292272966485,0.8504590656895461,36.00843036118023,,,11741.36176399509,15378.3582345735
100,all_eps,cp,39,0.39,0.4,0.395,22026191,2.4257783835616427,3.395987730174102,0.9702093466124593,39.99579488328823,,,11408.406803239997,15379.334643678088
100,all_eps,cp,40,0.4,0.41,0.405,21940535,2.630748247478924,3.4584833167625417,0.8277350692836176,31.46386470377185,,,11604.010190414243,15377.349093783527
100,all_eps,cp,41,0.41,0.42,0.415,21895787,2.9057692696773127,3.9697778674195647,1.064008597742252,36.617105454501925,,,11568.966121949168,15379.45048010056
100,all_eps,cp,42,0.42,0.43,0.425,21931421,2.775911100334082,3.776868503991462,1.0009574036573796,36.05869811669812,,,11324.70462965973,15377.110348733091
100,all_eps,cp,43,0.43,0.44,0.435,21868462,2.738507582289052,3.122234438635844,0.38372685634679193,14.012261964454522,,,11441.219115365077,15376.21961722793
100,all_eps,cp,44,0.44,0.45,0.445,21811884,2.8659357898657447,3.0793021198291735,0.21336632996342875,7.444909642355383,,,11554.64838139465,15375.725264057337
100,all_eps,cp,45,0.45,0.46,0.455,21732669,3.072702851177644,3.186548620294159,0.1138457691165149,3.705069270622194,,,11747.2018482376,15376.186124119944
100,all_eps,cp,46,0.46,0.47,0.465,21653244,2.9117619050521943,3.5136222468245046,0.6018603417723103,20.66997101404559,,,11741.888026427368,15376.338206082712
100,all_eps,cp,47,0.47,0.48,0.475,21581227,3.0767255726470046,3.45306870441533,0.37634313176832546,12.231936936921727,,,11480.943916777123,15375.838804594328
100,all_eps,cp,48,0.48,0.49,0.485,21550335,2.840183134044088,3.703145299750684,0.862962165706596,30.384032471801877,,,11748.611284279175,15376.18243443746
100,all_eps,cp,49,0.49,0.5,0.495,21536519,2.9746597395800127,4.051500168079278,1.0768404284992656,36.20045728831167,,,11255.11075694632,15376.437681708165
100,all_eps,cp,50,0.5,0.51,0.505,21497679,2.9840236706483525,4.270802326930169,1.2867786562818164,43.12226705635456,,,11328.207603539013,15375.751956248381
100,all_eps,cp,51,0.51,0.52,0.515,21456007,2.6981011890982325,3.7711538634257686,1.0730526743275361,39.77066088785851,,,11352.682192590308,15378.49625331732
100,all_eps,cp,52,0.52,0.53,0.525,21430615,2.5474717361120995,3.836503675274007,1.2890319391619074,50.600441248828226,,,11390.801497301518,15373.20487710248
100,all_eps,cp,53,0.53,0.54,0.535,21377292,2.4438525702881355,3.2995592680703405,0.855706697782205,35.014661202795686,,,11702.403645578572,15377.112474997646
100,all_eps,cp,54,0.54,0.55,0.545,21346233,2.276027344028335,2.938418341311931,0.662390997283596,29.102945490594667,,,11638.784806587551,15376.845563820954
100,all_eps,cp,55,0.55,0.56,0.555,21294335,2.103771261229806,2.619099092996503,0.5153278317666969,24.4954307183306,,,11572.01604203913,15376.018925326296
100,all_eps,cp,56,0.56,0.57,0.565,21291509,2.1308348318571504,3.2004576045998148,1.0696227727426644,50.19735724004587,,,11449.288927823152,15369.488634563875
100,all_eps,cp,57,0.57,0.58,0.575,21296438,1.848413147776168,2.945111319734381,1.096698171958213,59.33187465570963,,,11442.212695765076,15372.940225333245
100,all_eps,cp,58,0.58,0.59,0.585,21285541,1.7595424048653496,3.1160079598888863,1.3564655550235367,77.09195022937462,,,11689.094150277379,15371.337602982201
100,all_eps,cp,59,0.59,0.6,0.595,21265402,1.534013887910513,2.8298267397756556,1.2958128518651426,84.47204175121094,,,11284.682896296934,15371.875087399974
100,all_eps,cp,60,0.6,0.61,0.605,21216555,1.0309308933519132,2.18909152477215,1.1581606314202368,112.34124798168145,,,11657.117306926979,15374.460125748823
100,all_eps,cp,61,0.61,0.62,0.615,21142407,0.834445198221754,1.8245953971736824,0.9901501989519284,118.6597036045015,,,11691.209016797498,15371.278634062126
100,all_eps,cp,62,0.62,0.63,0.625,21094755,1.1663806002961399,1.8104984037458476,0.6441178034497077,55.22363826063023,,,11506.747772568677,15372.067554199572
100,all_eps,cp,63,0.63,0.64,0.635,21062037,0.5791899425492416,1.765054775594729,1.1858648330454873,204.74541181188886,,,11617.095232588126,15371.56449626285
100,all_eps,cp,64,0.64,0.65,0.645,21002139,0.5045336572622436,0.9883348210878676,0.483801163825624,95.89076107447012,,,11147.748762869245,15373.261342382295
100,all_eps,cp,65,0.65,0.66,0.655,20976597,0.3545699047371697,1.1474307338058312,0.7928608290686614,223.6119925791168,,,11699.846677011956,15374.199227093106
100,all_eps,cp,66,0.66,0.67,0.665,20934498,0.1900726733452123,1.8955927198391886,1.7055200464939764,897.298920711443,,,11604.250702940442,15373.452343122764
100,all_eps,cp,67,0.67,0.68,0.675,20931722,-0.21617433099866318,1.1450030119280419,1.3611773429267051,629.666499550829,,,11373.77613367981,15371.245417308002
100,all_eps,cp,68,0.68,0.69,0.685,20892747,-0.6162341409676765,0.4974854398447079,1.1137195808123843,180.72993798485479,,,11509.018730107957,15375.524492166227
100,all_eps,cp,69,0.69,0.7,0.695,20827879,-0.5302346436715903,-0.20012628749986988,0.33010835617172046,62.257032827183316,,,11706.519356823683,15369.949214019793
100,all_eps,cp,70,0.7,0.71,0.705,20789528,-1.1516174874196279,-0.9673753844635016,0.1842421029561263,15.998550297195335,,,11626.318823239475,15374.408680628729
100,all_eps,cp,71,0.71,0.72,0.715,20794596,-1.0108075194151405,-0.8172331375458324,0.1935743818693081,19.150469120106212,,,11545.449946422454,15374.164937013775
100,all_eps,cp,72,0.72,0.73,0.725,20799885,-1.305411592419862,-1.0965539638866042,0.20885762853325773,15.999369834466926,,,11224.712665578063,15371.769799323536
100,all_eps,cp,73,0.73,0.74,0.735,20754722,-1.6309797355994458,-1.6375325690520939,-0.006552833452648121,-0.40177283074824416,,,11627.460070593585,15370.425539864365
100,all_eps,cp,74,0.74,0.75,0.745,20723835,-1.8333333574601418,-2.353580020675932,-0.5202466632157903,-28.377090347416583,,,11622.327342437942,15367.835520889319
100,all_eps,cp,75,0.75,0.76,0.755,20718392,-2.096354726756787,-2.103251636870162,-0.006896910113375121,-0.3289953758944767,,,11330.754524659373,15367.113508829514
100,all_eps,cp,76,0.76,0.77,0.765,20686444,-2.33772590397847,-2.133592980801892,0.20413292317657827,8.732115378846325,,,11461.07222419527,15367.815441860233
100,all_eps,cp,77,0.77,0.78,0.775,20659139,-2.2162381016943637,-1.9665655847614443,0.24967251693291947,11.265599880357586,,,12097.184964016476,15368.082683708444
100,all_eps,cp,78,0.78,0.79,0.785,20643649,-2.308454624470703,-1.837647527747043,0.47080709672365995,20.394903661214897,,,10988.56449813338,15366.73197225254
100,all_eps,cp,79,0.79,0.8,0.795,20596207,-2.3103273821242913,-1.6925985062210693,0.617728875903222,26.737720406327647,,,11657.167021242665,15372.927838452784
100,all_eps,cp,80,0.8,0.81,0.805,20591281,-2.2784634914165856,-1.6793736087328681,0.5990898826837174,26.29359149008116,,,11278.169332761889,15373.795542111497
100,all_eps,cp,81,0.81,0.82,0.815,20582012,-2.7781118774976905,-2.3101236167794093,0.46798826071828126,16.84555127203189,,,11608.810241877267,15373.167859109615
100,all_eps,cp,82,0.82,0.83,0.825,20587999,-3.109374981026568,-3.502244330330138,-0.3928693493035702,-12.634994225555369,,,11607.572292742594,15370.69558154255
100,all_eps,cp,83,0.83,0.84,0.835,20554208,-3.3421240069186804,-3.726986852317337,-0.38486284539865645,-11.515516617634015,,,11591.620123402585,15366.593384913389
100,all_eps,cp,84,0.84,0.85,0.845,20504257,-3.332037244753614,-3.5872658352293083,-0.25522859047569435,-7.659836062083607,,,11576.31067788016,15371.217232055358
100,all_eps,cp,85,0.85,0.86,0.855,20475686,-3.5140892471197303,-3.1485124040176706,0.3655768431020596,10.403174688909768,,,11557.711660817162,15370.409106868512
100,all_eps,cp,86,0.86,0.87,0.865,20444438,-3.235570965560413,-2.7721886157592044,0.4633823498012086,14.32150166797374,,,11150.931469125206,15370.886934056543
100,all_eps,cp,87,0.87,0.88,0.875,20430184,-3.3824370842670826,-4.261062341007002,-0.8786252567399195,-25.976100511276854,,,11682.675505801813,15367.296965720978
100,all_eps,cp,88,0.88,0.89,0.885,20382156,-3.971293910222255,-4.146346286647833,-0.1750523764255778,-4.407943113326027,,,11186.08418872197,15369.77359726998
100,all_eps,cp,89,0.89,0.9,0.895,20367353,-3.9281638119592666,-4.610532058003109,-0.6823682460438425,-17.371175915993557,,,11810.974224518219,15370.89573181715
100,all_eps,cp,90,0.9,0.91,0.905,20375836,-3.8930891473606284,-4.9062659844943015,-1.0131768371336731,-26.025009928698136,,,11107.227364988283,15371.745452846688
100,all_eps,cp,91,0.91,0.92,0.915,20338752,-3.5220038574638206,-4.435862651525657,-0.9138587940618361,-25.9471264384106,,,11360.35600868297,15370.696117260997
100,all_eps,cp,92,0.92,0.93,0.925,20338550,-3.447235717393816,-4.68245148992526,-1.2352157725314439,-35.83206585783735,,,11570.610907643115,15369.54689669046
100,all_eps,cp,93,0.93,0.94,0.935,20331070,-3.88458334952366,-5.62388231838316,-1.7392989688595,-44.774402100878554,,,11462.657231281812,15367.001815743597
100,all_eps,cp,94,0.94,0.95,0.945,20321502,-3.9352163535943356,-6.888862456832724,-2.9536461032383885,-75.05676531712409,,,11695.319187882173,15370.106714301202
100,all_eps,cp,95,0.95,0.96,0.955,20323556,-3.9104247799942096,-7.075963286096752,-3.1655385061025427,-80.95126959857363,,,11481.07155497447,15371.367147011197
100,all_eps,cp,96,0.96,0.97,0.965,20294124,-3.807961703594597,-6.77632681808673,-2.968365114492133,-77.9515485066483,,,11454.271331516387,15367.023304369352
100,all_eps,cp,97,0.97,0.98,0.975,20262081,-3.993704842064347,-6.892044936688593,-2.898340094624246,-72.57271654372168,,,11320.172709901388,15366.993780431736
100,all_eps,cp,98,0.98,0.99,0.985,20222833,-3.345941837130337,-6.8018505829971545,-3.4559087458668176,-103.2865756217327,,,12074.60897627215,15368.682638722494
100,all_eps,cp,99,0.99,1.0,0.995,20218835,-3.4554365273765772,-7.372329304088503,-3.916892776711926,-113.35449937162335,,,11527.911233709465,15372.478950052706
100,all_eps,cp8,0,0.0,0.01,0.005,39368539,0.4410856597955032,0.45813661190330635,0.017050952107803163,3.8656781804487483,,,281938.4440130293,352659.4055979645
100,all_eps,cp8,1,0.01,0.02,0.015,32247514,1.0575593827170677,1.0640577068653712,0.006498324148303425,0.6144642328838326,,,281535.15249355295,352917.7574725914
100,all_eps,cp8,2,0.02,0.03,0.025,30035326,1.3990256340150928,1.3391472072594177,-0.05987842675567512,-4.280009265007445,,,280917.2600987584,352936.1445325044
100,all_eps,cp8,3,0.03,0.04,0.035,28703709,1.5037232296355847,1.407308475691307,-0.09641475394427768,-6.411735354227588,,,281015.620071248,352927.5100254225
100,all_eps,cp8,4,0.04,0.05,0.045,27895834,1.4344734055988433,1.3209854904676515,-0.11348791513119183,-7.91146874443549,,,280173.7169660699,352923.18415268866
100,all_eps,cp8,5,0.05,0.06,0.055,27198510,1.3703968342383461,1.2314164440843098,-0.1389803901540363,-10.141616404950344,,,280055.8542971192,352913.7318678532
100,all_eps,cp8,6,0.06,0.07,0.065,26725959,1.0919184976673801,0.8649530161770893,-0.22696548149029083,-20.785936127572498,,,279376.65833747544,352875.7740437981
100,all_eps,cp8,7,0.07,0.08,0.075,26244239,0.7848406654123216,0.5610730779117158,-0.22376758750060577,-28.511212194012387,,,279642.86900941713,352877.2498127925
100,all_eps,cp8,8,0.08,0.09,0.085,25804383,0.5705116840034501,0.3486476243144787,-0.22186405968897138,-38.88860928002128,,,280183.25999554066,352892.8355299426
100,all_eps,cp8,9,0.09,0.1,0.095,25644471,0.1328526527219064,-0.1333280351081868,-0.2661806878300932,-200.35782679272162,,,278228.68384729564,352867.9319340321
100,all_eps,cp8,10,0.1,0.11,0.105,25370678,-0.04764586898308354,-0.30475817494993584,-0.2571123059668523,-539.6318955965289,,,278319.99553604296,352835.94027935405
100,all_eps,cp8,11,0.11,0.12,0.115,24927551,-0.4776611228275092,-0.7262986031816653,-0.24863748035415606,-52.0531122320254,,,280144.82033282786,352789.87903782073
100,all_eps,cp8,12,0.12,0.13,0.125,24759296,-0.6976488749922454,-0.9393545670595678,-0.2417056920673224,-34.64575099759303,,,279145.8534578542,352796.1842109149
100,all_eps,cp8,13,0.13,0.14,0.135,24638006,-1.1396005829367848,-1.342464536531327,-0.20286395359454223,-17.801320623385063,,,278236.349487981,352794.86697918636
100,all_eps,cp8,14,0.14,0.15,0.145,24344840,-1.3001328412920357,-1.4331041591588447,-0.13297131786680905,-10.227517807693086,,,279196.20191545103,352770.09475069673
100,all_eps,cp8,15,0.15,0.16,0.155,24296567,-1.462377915365574,-1.5901516748222477,-0.12777375945667369,-8.737396682083512,,,277680.62136302877,352757.62493667525
100,all_eps,cp8,16,0.16,0.17,0.165,24118109,-1.765744030761284,-1.9335465731146007,-0.1678025423533167,-9.50322014006584,,,277831.80797141104,352673.99949613184
100,all_eps,cp8,17,0.17,0.18,0.175,23922246,-1.933870548777067,-2.0479323920176475,-0.11406184324058044,-5.8981116038356545,,,278468.4096114815,352739.879810123
100,all_eps,cp8,18,0.18,0.19,0.185,23831949,-1.9961650220047047,-2.0836891945285547,-0.08752417252385003,-4.384616079283436,,,277880.96241750085,352731.30273650703
100,all_eps,cp8,19,0.19,0.2,0.195,23543586,-2.136183459902837,-2.2768174838205306,-0.14063402391769353,-6.583424436967141,,,279340.5437683953,352715.37946890004
100,all_eps,cp8,20,0.2,0.21,0.205,23479950,-2.227497119883134,-2.3522731286931355,-0.1247760088100014,-5.601623799924274,,,278376.3313575285,352717.9862709322
100,all_eps,cp8,21,0.21,0.22,0.215,23390512,-2.2283369427740616,-2.3568456093954615,-0.12850866662139993,-5.767021322252065,,,278195.66423070413,352699.2490804593
100,all_eps,cp8,22,0.22,0.23,0.225,23345409,-2.317261993567986,-2.5371897328375606,-0.21992773926957465,-9.490844793554942,,,277360.3339839198,352707.64895605773
100,all_eps,cp8,23,0.23,0.24,0.235,23272087,-2.185077041006249,-2.3515393708089785,-0.16646232980272924,-7.618144654802273,,,277122.20116473443,352685.44890772324
100,all_eps,cp8,24,0.24,0.25,0.245,23188972,-2.229799665116677,-2.4477017201150297,-0.21790205499835258,-9.772270505159959,,,276973.851600246,352678.07010904554
100,all_eps,cp8,25,0.25,0.26,0.255,22991301,-1.484245802358031,-1.686081958605297,-0.20183615624726614,-13.598566755358696,,,277948.6919262529,352681.3078299337
100,all_eps,cp8,26,0.26,0.27,0.265,22921918,-0.9665743503663176,-1.0903080918992365,-0.12373374153291894,-12.801264743475313,,,277745.296830288,352641.5006828436
100,all_eps,cp8,27,0.27,0.28,0.275,22821789,-0.5423880222536455,-0.515600712032893,0.026787310220752425,4.9387724510305375,,,277892.94768051984,352649.56868437125
100,all_eps,cp8,28,0.28,0.29,0.285,22747687,-0.20583125660204485,-0.1858017443918852,0.02002951221015964,9.731035286290263,,,277755.72133093636,352649.85162338323
100,all_eps,cp8,29,0.29,0.3,0.295,22682042,0.1584987365775974,0.15330138512319202,-0.005197351454405363,-3.2791122293021293,,,277465.3557776524,352658.11091253103
100,all_eps,cp8,30,0.3,0.31,0.305,22533624,0.4729463844785908,0.5149616445790982,0.042015260100507434,8.883725825883626,,,278296.34187465627,352622.9083858619
100,all_eps,cp8,31,0.31,0.32,0.315,22469150,1.0441904566928433,1.0664845473809295,0.022294090688086188,2.1350598011301463,,,278134.64262470364,352648.8594079142
100,all_eps,cp8,32,0.32,0.33,0.325,22392940,1.2094407433771537,1.2764287923467703,0.06698804896961663,5.538762385543926,,,278070.1537563082,352607.92110121617
100,all_eps,cp8,33,0.33,0.34,0.335,22418514,1.4096056946504125,1.5115236702807318,0.10191797563031924,7.2302471547261495,,,276930.7330314104,352581.2697915433
100,all_eps,cp8,34,0.34,0.35,0.345,22372176,1.5939008346796486,1.69318512221416,0.09928428753451146,6.229012832813166,,,276690.8819553026,352658.16108580725
100,all_eps,cp8,35,0.35,0.36,0.355,22279616,1.831804596632186,1.9521100754462883,0.12030547881410225,6.567593455944295,,,277033.9102930086,352602.7925324655
100,all_eps,cp8,36,0.36,0.37,0.365,22206067,1.9197114013931418,2.0452694726067437,0.12555807121360196,6.540465984756042,,,277286.51492158545,352631.5003695633
100,all_eps,cp8,37,0.37,0.38,0.375,22186487,2.1722825249441247,2.2836070069159375,0.11132448197181288,5.124769945597954,,,276906.0303943359,352620.0126050187
100,all_eps,cp8,38,0.38,0.39,0.385,22074776,2.361833207276939,2.4255630859500927,0.06372987867315372,2.698322577428348,,,277344.93503910524,352655.65879128675
100,all_eps,cp8,39,0.39,0.4,0.395,22026191,2.4257783835616427,2.543340655760182,0.11756227219853921,4.84637314748962,,,277234.0683763673,352643.1087751081
100,all_eps,cp8,40,0.4,0.41,0.405,21940535,2.630748247478924,2.724826810333061,0.09407856285413674,3.5761142459866044,,,277579.7118119653,352633.0804743742
100,all_eps,cp8,41,0.41,0.42,0.415,21895787,2.9057692696773127,3.000650148820575,0.09488087914326204,3.26525853698627,,,277489.2114182779,352642.93872872234
100,all_eps,cp8,42,0.42,0.43,0.425,21931421,2.775911100334082,2.849479713791558,0.07356861345747578,2.6502510634660372,,,276268.7808090483,352603.6062921497
100,all_eps,cp8,43,0.43,0.44,0.435,21868462,2.738507582289052,2.7865053289927166,0.047997746703664745,1.752697236045065,,,276390.3357823606,352629.08374531555
100,all_eps,cp8,44,0.44,0.45,0.445,21811884,2.8659357898657447,2.845247209128684,-0.020688580737060924,-0.7218787249253091,,,276724.34216273733,352586.5457772326
100,all_eps,cp8,45,0.45,0.46,0.455,21732669,3.072702851177644,3.137104370102168,0.06440151892452395,2.0959240786931748,,,276881.7970928106,352632.14939388237
100,all_eps,cp8,46,0.46,0.47,0.465,21653244,2.9117619050521943,2.9564719683895757,0.04471006333738137,1.5354986017161978,,,277342.19384821213,352583.3882266911
100,all_eps,cp8,47,0.47,0.48,0.475,21581227,3.0767255726470046,3.1284894496422555,0.05176387699525087,1.682433995915884,,,277575.35726044426,352589.75657773734
100,all_eps,cp8,48,0.48,0.49,0.485,21550335,2.840183134044088,2.9425411431975435,0.1023580091534555,3.6039228571753994,,,277481.5268287083,352587.6042375636
100,all_eps,cp8,49,0.49,0.5,0.495,21536519,2.9746597395800127,3.0842577581853936,0.10959801860538088,3.684388407423527,,,277269.3517821734,352555.53093337687
100,all_eps,cp8,50,0.5,0.51,0.505,21497679,2.9840236706483525,3.170459364105868,0.18643569345751532,6.247795394230487,,,276918.4446997655,352560.99592134886
100,all_eps,cp8,51,0.51,0.52,0.515,21456007,2.6981011890982325,2.864657733106288,0.16655654400805542,6.17310220539662,,,277144.7456392625,352627.5974956028
100,all_eps,cp8,52,0.52,0.53,0.525,21430615,2.5474717361120995,2.737486282715529,0.1900145466034293,7.458946213606503,,,276926.64182790375,352557.0783712618
100,all_eps,cp8,53,0.53,0.54,0.535,21377292,2.4438525702881355,2.6064485894167073,0.1625960191285718,6.653266285592726,,,277007.9327819525,352598.3211837564
100,all_eps,cp8,54,0.54,0.55,0.545,21346233,2.276027344028335,2.446994852303253,0.1709675082749178,7.511663193480042,,,276985.23588250624,352604.0157184676
100,all_eps,cp8,55,0.55,0.56,0.555,21294335,2.103771261229806,2.2625786858706136,0.15880742464080777,7.548702065070201,,,277078.23793689365,352568.3193407976
100,all_eps,cp8,56,0.56,0.57,0.565,21291509,2.1308348318571504,2.2627602711397836,0.13192543928263323,6.191255995550453,,,276710.6799477142,352515.96891515184
100,all_eps,cp8,57,0.57,0.58,0.575,21296438,1.848413147776168,1.9412406668585198,0.09282751908235176,5.0220114044326545,,,276162.50967836374,352550.9309970558
100,all_eps,cp8,58,0.58,0.59,0.585,21285541,1.7595424048653496,1.9272212165315554,0.1676788116662058,9.529682899517136,,,275929.352604533,352520.94321908266
100,all_eps,cp8,59,0.59,0.6,0.595,21265402,1.534013887910513,1.6700739102595188,0.13606002234900583,8.869543060938893,,,275745.96681825334,352509.4732773054
100,all_eps,cp8,60,0.6,0.61,0.605,21216555,1.0309308933519132,1.1878074721123195,0.15687657876040628,15.216982997797865,,,276153.40217328543,352557.53835809603
100,all_eps,cp8,61,0.61,0.62,0.615,21142407,0.834445198221754,0.9665372029982012,0.13209200477644722,15.829919694899335,,,276330.6631326442,352544.8275731911
100,all_eps,cp8,62,0.62,0.63,0.625,21094755,1.1663806002961399,1.2960605598202575,0.1296799595241176,11.118151269936444,,,276844.68475864356,352500.89344989305
100,all_eps,cp8,63,0.63,0.64,0.635,21062037,0.5791899425492416,0.7276173222428738,0.14842737969363218,25.62671911054691,,,276632.21837202273,352519.578180195
100,all_eps,cp8,64,0.64,0.65,0.645,21002139,0.5045336572622436,0.5765832418698178,0.07204958460757416,14.280431755244553,,,276960.04383662017,352515.9029070073
100,all_eps,cp8,65,0.65,0.66,0.655,20976597,0.3545699047371697,0.48622877211810417,0.13165886738093446,37.13199163886416,,,276780.88962280634,352546.7740701014
100,all_eps,cp8,66,0.66,0.67,0.665,20934498,0.1900726733452123,0.4725862460452036,0.28251357269999133,148.6345026498821,,,277038.5448969577,352524.8062997421
100,all_eps,cp8,67,0.67,0.68,0.675,20931722,-0.21617433099866318,-0.05965100371530085,0.15652332728336232,72.40606530861902,,,276632.81561462703,352503.38053505716
100,all_eps,cp8,68,0.68,0.69,0.685,20892747,-0.6162341409676765,-0.5078482593907859,0.10838588157689055,17.588425303195876,,,276795.33418250823,352495.91764317063
100,all_eps,cp8,69,0.69,0.7,0.695,20827879,-0.5302346436715903,-0.518591553995833,0.011643089675757334,2.1958372231461882,,,277076.17316179903,352480.29520498886
100,all_eps,cp8,70,0.7,0.71,0.705,20789528,-1.1516174874196279,-1.1245222384008584,0.027095249018769474,2.3527993726007455,,,277267.86634398584,352526.5719096624
100,all_eps,cp8,71,0.71,0.72,0.715,20794596,-1.0108075194151405,-1.0869909761668126,-0.07618345675167215,-7.536890583852441,,,276791.2017174796,352512.8057273536
100,all_eps,cp8,72,0.72,0.73,0.725,20799885,-1.305411592419862,-1.338207970635005,-0.03279637821514303,-2.5123400470458415,,,276504.5251775364,352441.5652818773
100,all_eps,cp8,73,0.73,0.74,0.735,20754722,-1.6309797355994458,-1.6962521238933215,-0.06527238829387572,-4.002035517006941,,,276418.1641183425,352462.95670457877
100,all_eps,cp8,74,0.74,0.75,0.745,20723835,-1.8333333574601418,-2.0498869698783952,-0.21655361241825344,-11.812015067366792,,,276582.5325801099,352469.87572975067
100,all_eps,cp8,75,0.75,0.76,0.755,20718392,-2.096354726756787,-2.356397604340107,-0.2600428775833201,-12.40452649851036,,,276450.31253327813,352430.5806036482
100,all_eps,cp8,76,0.76,0.77,0.765,20686444,-2.33772590397847,-2.4720420579083844,-0.13431615392991425,-5.7455903492076486,,,276573.5215130848,352442.496212719
100,all_eps,cp8,77,0.77,0.78,0.775,20659139,-2.2162381016943637,-2.3138237739225977,-0.097585672228234,-4.403212459601139,,,276495.7394575745,352449.6219520073
100,all_eps,cp8,78,0.78,0.79,0.785,20643649,-2.308454624470703,-2.354518559917511,-0.0460639354468082,-1.995444699605912,,,276467.4151262305,352434.6114382219
100,all_eps,cp8,79,0.79,0.8,0.795,20596207,-2.3103273821242913,-2.2722785776449697,0.038048804479321685,1.646900987873706,,,276706.56174691016,352487.7975895236
100,all_eps,cp8,80,0.8,0.81,0.805,20591281,-2.2784634914165856,-2.2574100319903754,0.021053459426210175,0.9240200470853558,,,276487.82648613205,352500.6007729337
100,all_eps,cp8,81,0.81,0.82,0.815,20582012,-2.7781118774976905,-2.7992132095558184,-0.02110133205812792,-0.7595565977398425,,,276158.7527537708,352503.75318355317
100,all_eps,cp8,82,0.82,0.83,0.825,20587999,-3.109374981026568,-3.2162625567489256,-0.10688757572235774,-3.437590395966605,,,276037.82305093564,352436.19039520045
100,all_eps,cp8,83,0.83,0.84,0.835,20554208,-3.3421240069186804,-3.554756541798178,-0.21263253487949774,-6.362197645548688,,,276173.25878579915,352426.37359428895
100,all_eps,cp8,84,0.84,0.85,0.845,20504257,-3.332037244753614,-3.4352942377676876,-0.10325699301407365,-3.0989147308198515,,,276327.2059782716,352437.3182638829
100,all_eps,cp8,85,0.85,0.86,0.855,20475686,-3.5140892471197303,-3.522179352246274,-0.008090105126543623,-0.23021911390482055,,,276426.59828679194,352451.6573777958
100,all_eps,cp8,86,0.86,0.87,0.865,20444438,-3.235570965560413,-3.3226030831009035,-0.08703211754049045,-2.689853459153419,,,276574.39809191227,352462.57643418934
100,all_eps,cp8,87,0.87,0.88,0.875,20430184,-3.3824370842670826,-3.5304719693833113,-0.14803488511622875,-4.376574683526019,,,276445.09845520183,352451.31335784995
100,all_eps,cp8,88,0.88,0.89,0.885,20382156,-3.971293910222255,-4.169832902068328,-0.19853899184607293,-4.9993527634664945,,,276790.6714280488,352451.76970131387
100,all_eps,cp8,89,0.89,0.9,0.895,20367353,-3.9281638119592666,-4.152415253496093,-0.2242514415368264,-5.708810840680689,,,276717.36058422184,352448.8036895217
100,all_eps,cp8,90,0.9,0.91,0.905,20375836,-3.8930891473606284,-4.110445557596189,-0.21735641023556074,-5.583134678097993,,,276345.8714773409,352458.4777312951
100,all_eps,cp8,91,0.91,0.92,0.915,20338752,-3.5220038574638206,-3.7313567972617347,-0.20935293979791414,-5.944142830912975,,,276401.40778237197,352460.6096391121
100,all_eps,cp8,92,0.92,0.93,0.925,20338550,-3.447235717393816,-3.687770193102113,-0.240534475708297,-6.977604533818947,,,276185.34297600936,352462.7884118563
100,all_eps,cp8,93,0.93,0.94,0.935,20331070,-3.88458334952366,-4.211307381245976,-0.3267240317223159,-8.410787009175124,,,275990.14211027673,352404.76625911216
100,all_eps,cp8,94,0.94,0.95,0.945,20321502,-3.9352163535943356,-4.211168008555218,-0.27595165496088203,-7.01236298504488,,,276038.2323864009,352430.26182172063
100,all_eps,cp8,95,0.95,0.96,0.955,20323556,-3.9104247799942096,-4.2943026036186325,-0.3838778236244229,-9.816780662508776,,,275623.0452417792,352430.6380793464
100,all_eps,cp8,96,0.96,0.97,0.965,20294124,-3.807961703594597,-4.0952108925143325,-0.2872491889197355,-7.5433843950841535,,,275783.93560680246,352396.339997378
100,all_eps,cp8,97,0.97,0.98,0.975,20262081,-3.993704842064347,-4.3496291481067315,-0.3559243060423847,-8.912133472998653,,,275839.37989077636,352458.5324596999
100,all_eps,cp8,98,0.98,0.99,0.985,20222833,-3.345941837130337,-3.71284080236709,-0.36689896523675314,-10.965491425022075,,,275967.2954151827,352435.05231248506
100,all_eps,cp8,99,0.99,1.0,0.995,20218835,-3.4554365273765772,-3.773069654366106,-0.31763312698952895,-9.19227207540927,,,276070.1358463341,352445.95339591766
100,all_eps,om,0,0.0,0.01,0.005,39368539,0.4410856597955032,0.2788439816293801,-0.16224167816612306,-36.78235158253428,,,214513.06929931117,255778.1253334266
100,all_eps,om,1,0.01,0.02,0.015,32247514,1.0575593827170677,0.867231344867238,-0.19032803784982977,-17.99691260464651,,,215356.67001816796,255790.49120531592
100,all_eps,om,2,0.02,0.03,0.025,30035326,1.3990256340150928,1.1901533201393764,-0.20887231387571648,-14.929841798271376,,,214846.65483595929,255804.31085296714
100,all_eps,om,3,0.03,0.04,0.035,28703709,1.5037232296355847,1.3310250179029013,-0.1726982117326834,-11.484707313761152,,,214831.70119172355,255774.6154280082
100,all_eps,om,4,0.04,0.05,0.045,27895834,1.4344734055988433,1.2836406143577144,-0.15083279124112892,-10.51485448614235,,,214188.7300006433,255812.02917064453
100,all_eps,om,5,0.05,0.06,0.055,27198510,1.3703968342383461,1.1827409719747284,-0.18765586226361775,-13.693541722745962,,,214061.47645718767,255751.73162831503
100,all_eps,om,6,0.06,0.07,0.065,26725959,1.0919184976673801,0.9314193128383359,-0.16049918482904424,-14.698824607506142,,,213582.43392440453,255835.03723096257
100,all_eps,om,7,0.07,0.08,0.075,26244239,0.7848406654123216,0.5823934014995843,-0.20244726391273726,-25.79469602360374,,,213719.82162799317,255813.85375396494
100,all_eps,om,8,0.08,0.09,0.085,25804383,0.5705116840034501,0.5100914102887365,-0.06042027371471359,-10.590540984318949,,,214026.8146322442,255757.5833456852
100,all_eps,om,9,0.09,0.1,0.095,25644471,0.1328526527219064,-0.04619479476032479,-0.1790474474822312,-134.77145078692706,,,212780.44602109495,255826.0353026629
100,all_eps,om,10,0.1,0.11,0.105,25370678,-0.04764586898308354,-0.23371643039239054,-0.186070561409307,-390.52821447200506,,,212750.4374525697,255812.92831366617
100,all_eps,om,11,0.11,0.12,0.115,24927551,-0.4776611228275092,-0.6205950103657321,-0.14293388753822284,-29.923701282643105,,,213862.40717862768,255751.36279998938
100,all_eps,om,12,0.12,0.13,0.125,24759296,-0.6976488749922454,-0.7985553613993597,-0.1009064864071143,-14.463792607453989,,,213331.94311866627,255770.94113327863
100,all_eps,om,13,0.13,0.14,0.135,24638006,-1.1396005829367848,-1.2981747329688507,-0.15857415003206587,-13.914888462360693,,,212619.59782030393,255809.64140183586
100,all_eps,om,14,0.14,0.15,0.145,24344840,-1.3001328412920357,-1.4221473850576702,-0.12201454376563459,-9.384775146851911,,,213247.1610489343,255773.4337936898
100,all_eps,om,15,0.15,0.16,0.155,24296567,-1.462377915365574,-1.4943794695775765,-0.03200155421200246,-2.188323132875165,,,212312.95868298667,255785.48257198613
100,all_eps,om,16,0.16,0.17,0.165,24118109,-1.765744030761284,-1.9481065281385503,-0.1823624973772664,-10.327799171357952,,,212332.82009731943,255719.93407475518
100,all_eps,om,17,0.17,0.18,0.175,23922246,-1.933870548777067,-2.017796499735325,-0.08392595095825772,-4.3397915652281105,,,212646.05016990844,255819.36445330267
100,all_eps,om,18,0.18,0.19,0.185,23831949,-1.9961650220047047,-1.950670762644405,0.045494259360299605,2.2790830847547223,,,212387.78400131158,255736.5060043777
100,all_eps,om,19,0.19,0.2,0.195,23543586,-2.136183459902837,-2.1431664782621827,-0.006983018359345561,-0.3268922585732959,,,213191.20606381499,255729.5051318409
100,all_eps,om,20,0.2,0.21,0.205,23479950,-2.227497119883134,-2.144604017167475,0.08289310271565897,3.7213562242454423,,,212663.40203025893,255776.40477326716
100,all_eps,om,21,0.21,0.22,0.215,23390512,-2.2283369427740616,-2.2266127987098194,0.0017241440642421502,0.0773735798723401,,,212515.93004396604,255761.51797737353
100,all_eps,om,22,0.22,0.23,0.225,23345409,-2.317261993567986,-2.3145386177032865,0.0027233758646993955,0.11752559150664267,,,212018.33041689222,255757.8460666462
100,all_eps,om,23,0.23,0.24,0.235,23272087,-2.185077041006249,-2.1905272654034915,-0.005450224397242298,-0.24942939287543,,,211724.4237529973,255742.91313443833
100,all_eps,om,24,0.24,0.25,0.245,23188972,-2.229799665116677,-2.3385326920566976,-0.1087330269400204,-4.876358564451161,,,211651.55669066973,255763.9500871875
100,all_eps,om,25,0.25,0.26,0.255,22991301,-1.484245802358031,-1.5126478378202162,-0.028402035462185227,-1.91356683758598,,,212245.5861529126,255744.87955595416
100,all_eps,om,26,0.26,0.27,0.265,22921918,-0.9665743503663176,-1.1171549019985636,-0.15058055163224604,-15.57878621289487,,,212166.72694407924,255757.51110208686
100,all_eps,om,27,0.27,0.28,0.275,22821789,-0.5423880222536455,-0.5524889739369468,-0.010100951683301385,-1.862310978279258,,,212262.3337022736,255743.16891888922
100,all_eps,om,28,0.28,0.29,0.285,22747687,-0.20583125660204485,-0.3423323857275995,-0.13650112912555465,-66.31700713437638,,,212091.28096123345,255765.63839929484
100,all_eps,om,29,0.29,0.3,0.295,22682042,0.1584987365775974,-0.07105595737162552,-0.2295546939492229,-144.83061436697201,,,212014.15081300802,255701.16477257255
100,all_eps,om,30,0.3,0.31,0.305,22533624,0.4729463844785908,0.2847145996925142,-0.18823178478607655,-39.79981472817399,,,212416.70205964445,255748.76401297262
100,all_eps,om,31,0.31,0.32,0.315,22469150,1.0441904566928433,0.913352436268004,-0.13083802042483927,-12.530091573450024,,,212366.89258281566,255745.76042504283
100,all_eps,om,32,0.32,0.33,0.325,22392940,1.2094407433771537,1.0590991321695054,-0.15034161120764833,-12.430671947419716,,,212309.37939519002,255750.22635837336
100,all_eps,om,33,0.33,0.34,0.335,22418514,1.4096056946504125,1.2120794127773693,-0.19752628187304322,-14.012874850227565,,,211552.4971561385,255754.84025676636
100,all_eps,om,34,0.34,0.35,0.345,22372176,1.5939008346796486,1.4089616571476786,-0.18493917753196998,-11.60292870849397,,,211470.35037423874,255729.74581115053
100,all_eps,om,35,0.35,0.36,0.355,22279616,1.831804596632186,1.6031721965820673,-0.22863240005011876,-12.481265767673285,,,211608.9178763393,255744.9937873882
100,all_eps,om,36,0.36,0.37,0.365,22206067,1.9197114013931418,1.754077140644719,-0.1656342607484227,-8.628081316192699,,,211768.3169408137,255746.59115001428
100,all_eps,om,37,0.37,0.38,0.375,22186487,2.1722825249441247,1.9246497120874593,-0.24763281285666539,-11.399659575267954,,,211466.88759479055,255742.0432232444
100,all_eps,om,38,0.38,0.39,0.385,22074776,2.361833207276939,2.158505540445797,-0.20332766683114212,-8.608891864365287,,,211882.2100887881,255767.8143250479
100,all_eps,om,39,0.39,0.4,0.395,22026191,2.4257783835616427,2.1173553512232766,-0.3084230323383661,-12.71439445698765,,,211680.52670228662,255799.13115754016
100,all_eps,om,40,0.4,0.41,0.405,21940535,2.630748247478924,2.3477758775752755,-0.2829723699036486,-10.756345468435613,,,211968.308332257,255730.38311796926
100,all_eps,om,41,0.41,0.42,0.415,21895787,2.9057692696773127,2.806687064930585,-0.09908220474672769,-3.409844194468022,,,211852.3465489318,255707.80022112103
100,all_eps,om,42,0.42,0.43,0.425,21931421,2.775911100334082,2.5930803421746034,-0.1828307581594788,-6.586333335295754,,,210995.43178618306,255709.30252020652
100,all_eps,om,43,0.43,0.44,0.435,21868462,2.738507582289052,2.327117338020567,-0.4113902442684849,-15.022424875837439,,,211273.73679761006,255766.90455915444
100,all_eps,om,44,0.44,0.45,0.445,21811884,2.8659357898657447,2.496912396993103,-0.36902339287264185,-12.876191929266106,,,211351.33467625664,255706.16274325107
100,all_eps,om,45,0.45,0.46,0.455,21732669,3.072702851177644,2.796851511209272,-0.27585133996837197,-8.977481823946926,,,211409.82514460085,255763.5185701923
100,all_eps,om,46,0.46,0.47,0.465,21653244,2.9117619050521943,2.652796424938319,-0.2589654801138752,-8.893772518437876,,,211765.26077618267,255716.35876522152
100,all_eps,om,47,0.47,0.48,0.475,21581227,3.0767255726470046,3.0639691709851165,-0.012756401661888184,-0.4146096673455815,,,211890.54132117916,255731.11038214987
100,all_eps,om,48,0.48,0.49,0.485,21550335,2.840183134044088,2.6034151120072946,-0.23676802203679337,-8.336364623772111,,,211851.55611322855,255756.87811261363
100,all_eps,om,49,0.49,0.5,0.495,21536519,2.9746597395800127,2.8518534366150368,-0.12280630296497597,-4.128415137064207,,,211570.07269381377,255716.96190591383
100,all_eps,om,50,0.5,0.51,0.505,21497679,2.9840236706483525,2.9113193489136675,-0.072704321734685,-2.4364525807829196,,,211522.79272721754,255728.17128555645
100,all_eps,om,51,0.51,0.52,0.515,21456007,2.6981011890982325,2.4978014477319372,-0.20029974136629525,-7.42372977617048,,,211592.5370454113,255744.90975084243
100,all_eps,om,52,0.52,0.53,0.525,21430615,2.5474717361120995,2.407683384986602,-0.13978835112549737,-5.487336685385156,,,211555.24438517034,255718.67056228645
100,all_eps,om,53,0.53,0.54,0.535,21377292,2.4438525702881355,2.2697825037070603,-0.17407006658107527,-7.1227728176971015,,,211468.40411896107,255735.211729358
100,all_eps,om,54,0.54,0.55,0.545,21346233,2.276027344028335,1.9910712561104884,-0.28495608791784677,-12.51988859736209,,,211511.57286868073,255733.429790061
100,all_eps,om,55,0.55,0.56,0.555,21294335,2.103771261229806,1.8386335361815573,-0.2651377250482485,-12.602973048184735,,,211568.26356518184,255702.15834018955
100,all_eps,om,56,0.56,0.57,0.565,21291509,2.1308348318571504,1.885249188894621,-0.24558564296252938,-11.525325158519525,,,211330.68721266562,255694.75971440435
100,all_eps,om,57,0.57,0.58,0.575,21296438,1.848413147776168,1.6121010938442477,-0.23631205393192034,-12.784590621216266,,,210813.0288863243,255717.43608771934
100,all_eps,om,58,0.58,0.59,0.585,21285541,1.7595424048653496,1.5927786413332734,-0.16676376353207623,-9.477678007131516,,,210845.02288218227,255661.04948197884
100,all_eps,om,59,0.59,0.6,0.595,21265402,1.534013887910513,1.3559054243064044,-0.1781084636041086,-11.610616110308552,,,210697.40250669452,255703.3060746776
100,all_eps,om,60,0.6,0.61,0.605,21216555,1.0309308933519132,0.6627103767495808,-0.36822051660233246,-35.717284153268515,,,210980.98625313255,255733.7447104825
100,all_eps,om,61,0.61,0.62,0.615,21142407,0.834445198221754,0.609912987250481,-0.22453221097127296,-26.90796369249446,,,211180.21651707985,255688.21216778652
100,all_eps,om,62,0.62,0.63,0.625,21094755,1.1663806002961399,0.9625931485362884,-0.20378745175985147,-17.471779941136756,,,211201.38891919662,255690.52925232577
100,all_eps,om,63,0.63,0.64,0.635,21062037,0.5791899425492416,0.3582282316491632,-0.22096171090007843,-38.15012911438681,,,211202.18903071346,255658.24142692328
100,all_eps,om,64,0.64,0.65,0.645,21002139,0.5045336572622436,0.11401408632729898,-0.39051957093494466,-77.40208513620779,,,211344.86728750385,255744.91320868695
100,all_eps,om,65,0.65,0.66,0.655,20976597,0.3545699047371697,0.1276810665340655,-0.2268888382031042,-63.98987482349608,,,211326.73592903584,255687.5285245601
100,all_eps,om,66,0.66,0.67,0.665,20934498,0.1900726733452123,0.00789649839986024,-0.18217617494535207,-95.84553725641639,,,211408.32696185852,255660.38401406395
100,all_eps,om,67,0.67,0.68,0.675,20931722,-0.21617433099866318,-0.29780298315281417,-0.081628652154151,-37.760566565442865,,,211174.49109422887,255643.3975331391
100,all_eps,om,68,0.68,0.69,0.685,20892747,-0.6162341409676765,-0.8804655209711889,-0.26423138000351243,-42.87840650772581,,,211310.0218207451,255688.32537632095
100,all_eps,om,69,0.69,0.7,0.695,20827879,-0.5302346436715903,-0.6508855708927168,-0.12065092722112647,-22.754252039377047,,,211630.25769862087,255604.98098901624
100,all_eps,om,70,0.7,0.71,0.705,20789528,-1.1516174874196279,-1.3193677068057934,-0.16775021938616552,-14.56648767656656,,,211599.4556697074,255712.68015711906
100,all_eps,om,71,0.71,0.72,0.715,20794596,-1.0108075194151405,-1.0054207606898369,0.0053867587253035865,0.5329163685308157,,,211358.10166593024,255647.9826291615
100,all_eps,om,72,0.72,0.73,0.725,20799885,-1.305411592419862,-1.5481843301837668,-0.24277273776390484,-18.5974093667939,,,211096.9770804867,255629.98264414578
100,all_eps,om,73,0.73,0.74,0.735,20754722,-1.6309797355994458,-1.8982895020256036,-0.2673097664261579,-16.389521009463163,,,211078.54929066458,255646.28078914978
100,all_eps,om,74,0.74,0.75,0.745,20723835,-1.8333333574601418,-2.1012464041395953,-0.2679130466794535,-14.613438717474388,,,211186.2098060832,255677.84526878814
100,all_eps,om,75,0.75,0.76,0.755,20718392,-2.096354726756787,-2.3855867107873103,-0.2892319840305233,-13.796900893675861,,,211078.63561287706,255640.26122291238
100,all_eps,om,76,0.76,0.77,0.765,20686444,-2.33772590397847,-2.577514048987571,-0.23978814500910106,-10.257325061121,,,211186.58591940984,255714.68117769508
100,all_eps,om,77,0.77,0.78,0.775,20659139,-2.2162381016943637,-2.4323240743572216,-0.2160859726628579,-9.750124433726473,,,211049.6416154611,255624.8736930175
100,all_eps,om,78,0.78,0.79,0.785,20643649,-2.308454624470703,-2.242734222381691,0.06572040208901209,2.8469436389325122,,,211072.50236677745,255625.32496177117
100,all_eps,om,79,0.79,0.8,0.795,20596207,-2.3103273821242913,-2.293766417778703,0.016560964345588403,0.7168232724818847,,,211204.725064907,255707.92574510316
100,all_eps,om,80,0.8,0.81,0.805,20591281,-2.2784634914165856,-2.163902144790684,0.11456134662590145,5.028008877801917,,,211152.33837686485,255709.9507186128
100,all_eps,om,81,0.81,0.82,0.815,20582012,-2.7781118774976905,-2.8318741963355953,-0.05376231883790483,-1.935210718955271,,,210764.38436995316,255664.39591465186
100,all_eps,om,82,0.82,0.83,0.825,20587999,-3.109374981026568,-3.2242838965048497,-0.11490891547828186,-3.695563133409673,,,210840.71440823228,255649.5996518069
100,all_eps,om,83,0.83,0.84,0.835,20554208,-3.3421240069186804,-3.5211639610435856,-0.17903995412490525,-5.357070945131498,,,210863.52239872812,255657.03884295945
100,all_eps,om,84,0.84,0.85,0.845,20504257,-3.332037244753614,-3.510542450770921,-0.17850520601730713,-5.3572392174897985,,,211038.29558853328,255640.82034309988
100,all_eps,om,85,0.85,0.86,0.855,20475686,-3.5140892471197303,-3.6517043922276513,-0.13761514510792106,-3.916097043372339,,,211076.1296506808,255616.3299916041
100,all_eps,om,86,0.86,0.87,0.865,20444438,-3.235570965560413,-2.9700775187314856,0.2654934468289274,8.205458933055512,,,211042.37326474243,255669.98717659942
100,all_eps,om,87,0.87,0.88,0.875,20430184,-3.3824370842670826,-3.221869838083262,0.16056724618382034,4.747087445637221,,,211095.4050586261,255631.24528964993
100,all_eps,om,88,0.88,0.89,0.885,20382156,-3.971293910222255,-4.060312151882708,-0.0890182416604528,-2.241542521728664,,,211219.8723635023,255665.2329456778
100,all_eps,om,89,0.89,0.9,0.895,20367353,-3.9281638119592666,-4.084874764551519,-0.15671095259225254,-3.989419996058901,,,211190.45864936674,255684.22551319376
100,all_eps,om,90,0.9,0.91,0.905,20375836,-3.8930891473606284,-4.2017557072934615,-0.3086665599328331,-7.928576722731811,,,210943.8265298828,255637.84617388473
100,all_eps,om,91,0.91,0.92,0.915,20338752,-3.5220038574638206,-3.484408651513819,0.03759520595000154,1.0674379549678767,,,211005.42938557296,255640.33121844282
100,all_eps,om,92,0.92,0.93,0.925,20338550,-3.447235717393816,-3.4291396514803267,0.018096065913489223,0.524944256703462,,,210852.98684476703,255653.9351588048
100,all_eps,om,93,0.93,0.94,0.935,20331070,-3.88458334952366,-3.866476837608258,0.018106511915402024,0.4661120713917054,,,210786.94729854914,255597.49023159168
100,all_eps,om,94,0.94,0.95,0.945,20321502,-3.9352163535943356,-3.860602329440471,0.07461402415386464,1.896059007930121,,,210729.7967089784,255652.6785669301
100,all_eps,om,95,0.95,0.96,0.955,20323556,-3.9104247799942096,-3.9208772391521665,-0.010452459157956895,-0.2672972821630997,,,210560.36905855982,255676.43617632138
100,all_eps,om,96,0.96,0.97,0.965,20294124,-3.807961703594597,-3.7219916970544276,0.0859700065401694,2.2576384226505324,,,210546.41711112263,255596.37789200712
100,all_eps,om,97,0.97,0.98,0.975,20262081,-3.993704842064347,-4.008399475039014,-0.014694632974667332,-0.3679448921686379,,,210648.45736105955,255674.49226919757
100,all_eps,om,98,0.98,0.99,0.985,20222833,-3.345941837130337,-3.075053047539822,0.270888789590515,8.096040002382232,,,210906.10448370682,255636.32884407855
100,all_eps,om,99,0.99,1.0,0.995,20218835,-3.4554365273765772,-3.4017663217503356,0.053670205626241696,1.5532105770436182,,,210777.15565841753,255734.71183600096
100,all_eps,T2,0,0.0,0.01,0.005,39368539,0.4410856597955032,0.5533162477698179,0.11223058797431473,25.44417064620674,,,137963.9756541924,156693.57815681797
100,all_eps,T2,1,0.01,0.02,0.015,32247514,1.0575593827170677,1.1662044512461602,0.1086450685290925,10.273188466255485,,,137250.20374999507,156242.1228400244
100,all_eps,T2,2,0.02,0.03,0.025,30035326,1.3990256340150928,1.500319443149898,0.10129380913480523,7.240311161711886,,,136737.5835825668,156150.21670412077
100,all_eps,T2,3,0.03,0.04,0.035,28703709,1.5037232296355847,1.5795742143626128,0.07585098472702811,5.04421180920441,,,136852.84821198945,156528.3578360986
100,all_eps,T2,4,0.04,0.05,0.045,27895834,1.4344734055988433,1.5797622074011242,0.14528880180228088,10.128371933227148,,,136546.70215354892,156012.43288521573
100,all_eps,T2,5,0.05,0.06,0.055,27198510,1.3703968342383461,1.4462646939152888,0.07586785967694265,5.536196361626105,,,136458.84353007094,156002.3925346952
100,all_eps,T2,6,0.06,0.07,0.065,26725959,1.0919184976673801,1.1618084520694762,0.06988995440209611,6.400656692912438,,,136090.51927272434,155893.64065268173
100,all_eps,T2,7,0.07,0.08,0.075,26244239,0.7848406654123216,0.8699235130576817,0.08508284764536012,10.840779714269933,,,136328.28144546403,155806.50350381382
100,all_eps,T2,8,0.08,0.09,0.085,25804383,0.5705116840034501,0.5179619496703073,-0.052549734333142806,-9.210983018679949,,,136404.78637737688,156042.5591291711
100,all_eps,T2,9,0.09,0.1,0.095,25644471,0.1328526527219064,0.11740502393404689,-0.015447628787859519,-11.627640450804728,,,135418.94579735323,155955.50961793988
100,all_eps,T2,10,0.1,0.11,0.105,25370678,-0.04764586898308354,-0.10862666921611142,-0.060980800233027876,-127.98759165181528,,,135810.17877750288,155745.13175948532
100,all_eps,T2,11,0.11,0.12,0.115,24927551,-0.4776611228275092,-0.4614689817725273,0.0161921410549819,3.389880457327722,,,136428.05292914755,155990.4006629696
100,all_eps,T2,12,0.12,0.13,0.125,24759296,-0.6976488749922454,-0.843008537688474,-0.14535966269622858,-20.83564783184726,,,136054.37934158582,155980.39373852458
100,all_eps,T2,13,0.13,0.14,0.135,24638006,-1.1396005829367848,-1.1392004783949925,0.00040010454179228994,0.035109190692164144,,,135491.74320337296,156224.81646076034
100,all_eps,T2,14,0.14,0.15,0.145,24344840,-1.3001328412920357,-1.3500531907400095,-0.049920349447973855,-3.839634525220085,,,135901.8635274689,155908.05468752704
100,all_eps,T2,15,0.15,0.16,0.155,24296567,-1.462377915365574,-1.4417671129558687,0.020610802409705364,1.4094032871491329,,,135295.47800738295,156207.3538099292
100,all_eps,T2,16,0.16,0.17,0.165,24118109,-1.765744030761284,-1.6583776777173813,0.10736635304390263,6.080516268125943,,,135352.4384020071,156951.88706095426
100,all_eps,T2,17,0.17,0.18,0.175,23922246,-1.933870548777067,-2.0455931997560857,-0.11172265097901857,-5.7771525115612965,,,135778.1088730712,156152.162871615
100,all_eps,T2,18,0.18,0.19,0.185,23831949,-1.9961650220047047,-2.03861159034468,-0.04244656833997551,-2.126405776680094,,,135453.16190234327,156029.22438064878
100,all_eps,T2,19,0.19,0.2,0.195,23543586,-2.136183459902837,-2.208354659693098,-0.07217119979026076,-3.3785113097703428,,,135915.73526007694,155835.08638787485
100,all_eps,T2,20,0.2,0.21,0.205,23479950,-2.227497119883134,-2.29438629067423,-0.06688917079109569,-3.0028847262709384,,,135677.76564049828,156148.85411511615
100,all_eps,T2,21,0.21,0.22,0.215,23390512,-2.2283369427740616,-2.2512821598760384,-0.022945217101976834,-1.0297014181981061,,,135271.26071233768,156301.54212233273
100,all_eps,T2,22,0.22,0.23,0.225,23345409,-2.317261993567986,-2.4615193679644265,-0.1442573743964406,-6.225337264273749,,,135480.55018412476,155936.49300603048
100,all_eps,T2,23,0.23,0.24,0.235,23272087,-2.185077041006249,-2.3384365719282694,-0.15335953092202015,-7.018495368538429,,,134885.124715732,156426.32109815278
100,all_eps,T2,24,0.24,0.25,0.245,23188972,-2.229799665116677,-2.2386622851971825,-0.008862620080505312,-0.39746261599880384,,,135034.27239949832,156170.0557080348
100,all_eps,T2,25,0.25,0.26,0.255,22991301,-1.484245802358031,-1.6563381679970965,-0.1720923656390656,-11.59460012389197,,,134969.297845292,155941.89827877152
100,all_eps,T2,26,0.26,0.27,0.265,22921918,-0.9665743503663176,-0.9878907560609657,-0.0213164056946481,-2.2053560273526287,,,135846.99492885792,156014.27599133545
100,all_eps,T2,27,0.27,0.28,0.275,22821789,-0.5423880222536455,-0.5409587612684733,0.0014292609851721538,0.26351263791436863,,,135165.32263422562,156022.56121822217
100,all_eps,T2,28,0.28,0.29,0.285,22747687,-0.20583125660204485,-0.21534954973558618,-0.009518293133541328,-4.624318624233074,,,135158.52676163244,155928.15764072925
100,all_eps,T2,29,0.29,0.3,0.295,22682042,0.1584987365775974,0.1272206717859483,-0.031278064791649074,-19.73395212291553,,,135433.61853865944,156052.47253269536
100,all_eps,T2,30,0.3,0.31,0.305,22533624,0.4729463844785908,0.5154830671514815,0.042536682672890735,8.993975653241574,,,135463.31284275904,156162.52291361731
100,all_eps,T2,31,0.31,0.32,0.315,22469150,1.0441904566928433,0.977995653560133,-0.06619480313271031,-6.339341899595816,,,135407.07227854166,156098.46154966747
100,all_eps,T2,32,0.32,0.33,0.325,22392940,1.2094407433771537,1.2425611020374796,0.03312035866032592,2.738485439794517,,,135256.85363011563,156476.70688847938
100,all_eps,T2,33,0.33,0.34,0.335,22418514,1.4096056946504125,1.5766952910948016,0.16708959644438903,11.85364084995612,,,134869.45651310103,155983.47099359595
100,all_eps,T2,34,0.34,0.35,0.345,22372176,1.5939008346796486,1.841517233116539,0.24761639843689043,15.535244919214676,,,134949.37298354245,156225.8461960158
100,all_eps,T2,35,0.35,0.36,0.355,22279616,1.831804596632186,2.0596206795385323,0.22781608290634625,12.436702218412993,,,135235.35159108147,156347.64631657078
100,all_eps,T2,36,0.36,0.37,0.365,22206067,1.9197114013931418,2.1214639600863223,0.20175255869318054,10.509525470691477,,,134854.09444788896,156319.83206728354
100,all_eps,T2,37,0.37,0.38,0.375,22186487,2.1722825249441247,2.4040413378773544,0.23175881293322975,10.668907486570653,,,134722.6437717296,156453.36745197218
100,all_eps,T2,38,0.38,0.39,0.385,22074776,2.361833207276939,2.589226397869352,0.22739319059241314,9.627825957049046,,,135403.56472201814,156319.27920808762
100,all_eps,T2,39,0.39,0.4,0.395,22026191,2.4257783835616427,2.708765627723653,0.2829872441620105,11.665832545944086,,,134754.69752455186,155973.18502166774
100,all_eps,T2,40,0.4,0.41,0.405,21940535,2.630748247478924,2.856117389527905,0.22536914204898073,8.566731623406175,,,135298.33712592523,156191.15605112724
100,all_eps,T2,41,0.41,0.42,0.415,21895787,2.9057692696773127,3.1448716920282966,0.2391024223509839,8.228541228173162,,,135150.67881904898,155973.51437628004
100,all_eps,T2,42,0.42,0.43,0.425,21931421,2.775911100334082,3.1572438244332006,0.38133272409911845,13.737209525666183,,,134393.01677342455,155933.47660504878
100,all_eps,T2,43,0.43,0.44,0.435,21868462,2.738507582289052,3.0440549243457617,0.30554734205670986,11.157440060885655,,,135235.83894992998,156258.59286886253
100,all_eps,T2,44,0.44,0.45,0.445,21811884,2.8659357898657447,2.9654268073560788,0.09949101749033407,3.471501973008081,,,134739.43916626382,156131.8784287009
100,all_eps,T2,45,0.45,0.46,0.455,21732669,3.072702851177644,3.070961895968784,-0.0017409552088598623,-0.0566587559285996,,,134381.607117618,156189.20416745113
100,all_eps,T2,46,0.46,0.47,0.465,21653244,2.9117619050521943,3.053210899523059,0.1414489944708648,4.857848927325988,,,135200.3770090155,155693.1861604103
100,all_eps,T2,47,0.47,0.48,0.475,21581227,3.0767255726470046,3.271688630507917,0.1949630578609125,6.3367061266104265,,,134922.84681673642,156241.2186192573
100,all_eps,T2,48,0.48,0.49,0.485,21550335,2.840183134044088,3.069212967150917,0.229029833106829,8.063910751442192,,,135588.2463313732,155890.34612596215
100,all_eps,T2,49,0.49,0.5,0.495,21536519,2.9746597395800127,3.163932502762817,0.1892727631828044,6.362837425215145,,,135125.70567403594,156120.1930979439
100,all_eps,T2,50,0.5,0.51,0.505,21497679,2.9840236706483525,3.2939978578998352,0.30997418725148274,10.387792506489507,,,134931.09910463382,156294.5422741019
100,all_eps,T2,51,0.51,0.52,0.515,21456007,2.6981011890982325,3.0776808438074537,0.37957965470922117,14.06839951899971,,,134702.53079169875,155808.84484840307
100,all_eps,T2,52,0.52,0.53,0.525,21430615,2.5474717361120995,2.736012552033898,0.18854081592179828,7.401095495942401,,,135044.26490489897,156209.728345863
100,all_eps,T2,53,0.53,0.54,0.535,21377292,2.4438525702881355,2.6945669247188864,0.25071435443075085,10.25898032798235,,,134371.93637467976,156032.02140371213
100,all_eps,T2,54,0.54,0.55,0.545,21346233,2.276027344028335,2.569548878390589,0.2935215343622537,12.89622179330898,,,134953.2214784298,156214.6221878461
100,all_eps,T2,55,0.55,0.56,0.555,21294335,2.103771261229806,2.323104396825717,0.21933313559591117,10.425712131255903,,,135078.67244567012,156077.53180149235
100,all_eps,T2,56,0.56,0.57,0.565,21291509,2.1308348318571504,2.260068237301668,0.12923340544451767,6.064918946903219,,,135169.1000705854,156354.52998890445
100,all_eps,T2,57,0.57,0.58,0.575,21296438,1.848413147776168,2.165545921995901,0.31713277421973274,17.15702869790102,,,134520.43747316636,156098.81478959302
100,all_eps,T2,58,0.58,0.59,0.585,21285541,1.7595424048653496,1.918798235336676,0.1592558304713263,9.050979961094685,,,134168.50391283454,156019.67032012178
100,all_eps,T2,59,0.59,0.6,0.595,21265402,1.534013887910513,1.8413541232859152,0.3073402353754022,20.03503604481911,,,134288.2979678133,156396.92375309565
100,all_eps,T2,60,0.6,0.61,0.605,21216555,1.0309308933519132,1.4731008393068568,0.4421699459549435,42.890357521181265,,,134742.47993211314,156084.63635457252
100,all_eps,T2,61,0.61,0.62,0.615,21142407,0.834445198221754,1.1568875479437106,0.3224423497219566,38.64152498080138,,,134415.24287319105,156288.57902508863
100,all_eps,T2,62,0.62,0.63,0.625,21094755,1.1663806002961399,1.2563979354593426,0.09001733516320276,7.717663954660054,,,134770.29198057333,155878.87892827083
100,all_eps,T2,63,0.63,0.64,0.635,21062037,0.5791899425492416,0.6894239345564153,0.11023399200717365,19.03244236631436,,,134865.62906364125,156789.49442056564
100,all_eps,T2,64,0.64,0.65,0.645,21002139,0.5045336572622436,0.5565969094822252,0.05206325221998154,10.319084063190733,,,135061.19934814295,155898.25159235718
100,all_eps,T2,65,0.65,0.66,0.655,20976597,0.3545699047371697,0.3149359846485972,-0.03963392008857253,-11.178027113708866,,,135057.0180124793,155713.38645007362
100,all_eps,T2,66,0.66,0.67,0.665,20934498,0.1900726733452123,0.22933556604100724,0.03926289269579494,20.656779328023234,,,134665.50357432084,156211.3917099443
100,all_eps,T2,67,0.67,0.68,0.675,20931722,-0.21617433099866318,-0.20853181603949736,0.007642514959165819,3.5353480331636047,,,134869.93956764782,156112.0993844294
100,all_eps,T2,68,0.68,0.69,0.685,20892747,-0.6162341409676765,-0.45946534384805277,0.15676879711962372,25.439810406065565,,,134820.32535590255,156205.70442548365
100,all_eps,T2,69,0.69,0.7,0.695,20827879,-0.5302346436715903,-0.48186183179632686,0.04837281187526349,9.122906707926084,,,134813.8800654109,156070.72595939634
100,all_eps,T2,70,0.7,0.71,0.705,20789528,-1.1516174874196279,-0.902926977263613,0.24869051015601484,21.594888309072427,,,134865.53665692828,155906.39045562313
100,all_eps,T2,71,0.71,0.72,0.715,20794596,-1.0108075194151405,-1.0770651270729803,-0.06625760765783983,-6.554918358361332,,,134611.52269888634,155665.55235378933
100,all_eps,T2,72,0.72,0.73,0.725,20799885,-1.305411592419862,-1.4271816527541836,-0.1217700603343217,-9.328097057005188,,,134324.50509181342,156256.76440032196
100,all_eps,T2,73,0.73,0.74,0.735,20754722,-1.6309797355994458,-1.7390637534281566,-0.1080840178287108,-6.6269381200488,,,134856.59895321183,156011.98557203324
100,all_eps,T2,74,0.74,0.75,0.745,20723835,-1.8333333574601418,-1.9443122721463926,-0.11097891468625076,-6.053395266859618,,,135087.92450347354,156444.17848357133
100,all_eps,T2,75,0.75,0.76,0.755,20718392,-2.096354726756787,-2.0834850548388215,0.012869671917965508,0.6139071672224016,,,134855.94414402757,156111.11844574576
100,all_eps,T2,76,0.76,0.77,0.765,20686444,-2.33772590397847,-2.249969039031226,0.08775686494724422,3.753941589041503,,,134703.0342737442,156678.11530900552
100,all_eps,T2,77,0.77,0.78,0.775,20659139,-2.2162381016943637,-2.121956364447478,0.09428173724688582,4.254133938713775,,,134936.57065400452,156125.38359233583
100,all_eps,T2,78,0.78,0.79,0.785,20643649,-2.308454624470703,-2.3818192776182214,-0.0733646531475185,-3.1780851297581822,,,134508.7332369313,156184.90973836477
100,all_eps,T2,79,0.79,0.8,0.795,20596207,-2.3103273821242913,-2.471832624459348,-0.16150524233505648,-6.990578200504045,,,134437.20850501186,156095.7277755222
100,all_eps,T2,80,0.8,0.81,0.805,20591281,-2.2784634914165856,-2.4129926097252015,-0.1345291183086159,-5.904378929722299,,,134585.6752718432,155769.20461579558
100,all_eps,T2,81,0.81,0.82,0.815,20582012,-2.7781118774976905,-2.7410053817688307,0.03710649572885982,1.3356731969441957,,,134222.48676822495,156172.54627555073
100,all_eps,T2,82,0.82,0.83,0.825,20587999,-3.109374981026568,-3.0514845480808415,0.05789043294572638,1.861802879967012,,,134402.6339774989,156247.38839815388
100,all_eps,T2,83,0.83,0.84,0.835,20554208,-3.3421240069186804,-3.37088760145475,-0.028763594536069803,-0.8606381593419334,,,135049.28768141044,156487.09717989227
100,all_eps,T2,84,0.84,0.85,0.845,20504257,-3.332037244753614,-3.487611631538126,-0.15557438678451208,-4.669047053104473,,,134499.50595213444,156111.72544262855
100,all_eps,T2,85,0.85,0.86,0.855,20475686,-3.5140892471197303,-3.62035232845873,-0.10626308133899975,-3.0239152698269307,,,134746.30855431737,156103.60974753858
100,all_eps,T2,86,0.86,0.87,0.865,20444438,-3.235570965560413,-3.502067215766976,-0.2664962502065631,-8.23645202170384,,,134594.09178147998,155933.19642411656
100,all_eps,T2,87,0.87,0.88,0.875,20430184,-3.3824370842670826,-3.5125442229311594,-0.13010713866407686,-3.846550147798799,,,134722.52988876033,156330.9320596726
100,all_eps,T2,88,0.88,0.89,0.885,20382156,-3.971293910222255,-3.923816468276552,0.047477441945702914,1.1955156938521787,,,134787.2288407279,155978.21711089846
100,all_eps,T2,89,0.89,0.9,0.895,20367353,-3.9281638119592666,-3.84127833531694,0.0868854766423266,2.2118598103725815,,,134570.33673412693,156235.46460221615
100,all_eps,T2,90,0.9,0.91,0.905,20375836,-3.8930891473606284,-3.9987854710078015,-0.10569632364717307,-2.714973113801704,,,134685.16367230198,156286.58154433692
100,all_eps,T2,91,0.91,0.92,0.915,20338752,-3.5220038574638206,-3.64391504775561,-0.12191119029178932,-3.4614155811736396,,,134434.96427679624,155860.91418815672
100,all_eps,T2,92,0.92,0.93,0.925,20338550,-3.447235717393816,-3.560588224459375,-0.11335250706555922,-3.28821456837469,,,134164.18346972612,156299.94625841227
100,all_eps,T2,93,0.93,0.94,0.935,20331070,-3.88458334952366,-3.9853846106246165,-0.10080126110095655,-2.594905348428606,,,134673.21904203275,156431.1880712931
100,all_eps,T2,94,0.94,0.95,0.945,20321502,-3.9352163535943356,-3.8732744935751167,0.061941860019218975,1.5740395051632348,,,134625.89204307858,156006.9791040213
100,all_eps,T2,95,0.95,0.96,0.955,20323556,-3.9104247799942096,-4.068244703161247,-0.15781992316703786,-4.035876715349363,,,134169.15971677174,155781.23911553778
100,all_eps,T2,96,0.96,0.97,0.965,20294124,-3.807961703594597,-4.0154314359518715,-0.2074697323572745,-5.448314571058568,,,134677.5403047599,156512.3294932829
100,all_eps,T2,97,0.97,0.98,0.975,20262081,-3.993704842064347,-4.2002755387465776,-0.20657069668223071,-5.172407697897231,,,134202.3575151503,156439.33536041767
100,all_eps,T2,98,0.98,0.99,0.985,20222833,-3.345941837130337,-3.669886091390691,-0.3239442542603541,-9.681706079451352,,,134582.94696753687,156186.89311359348
100,all_eps,T2,99,0.99,1.0,0.995,20218835,-3.4554365273765772,-3.41767359806853,0.037762929308047255,1.0928555338482075,,,134477.2014506407,155965.4038960075
100,rank0,unit,0,0.0,0.01,0.005,14929253,1.0178614429000568,1.0178614429000568,0.0,0.0,,,132743.3294985992,168297.0
100,rank0,unit,1,0.01,0.02,0.015,12240453,1.484054062378247,1.484054062378247,0.0,0.0,,,132735.76507471045,168524.0
100,rank0,unit,2,0.02,0.03,0.025,11400343,1.8084375180641494,1.8084375180641494,0.0,0.0,,,132422.98678958247,168569.0
100,rank0,unit,3,0.03,0.04,0.035,10893554,1.8223653180587345,1.8223653180587345,0.0,0.0,,,132456.14331172587,168536.0
100,rank0,unit,4,0.04,0.05,0.045,10587936,1.7064950147035267,1.7064950147035267,0.0,0.0,,,132060.16945525596,168545.0
100,rank0,unit,5,0.05,0.06,0.055,10320290,1.4919118551901158,1.4919118551901158,0.0,0.0,,,131964.5759287469,168536.0
100,rank0,unit,6,0.06,0.07,0.065,10142195,1.4601851965969892,1.4601851965969892,0.0,0.0,,,131673.57315034082,168501.0
100,rank0,unit,7,0.07,0.08,0.075,9958392,1.1096569606820057,1.1096569606820057,0.0,0.0,,,131776.22884384624,168511.0
100,rank0,unit,8,0.08,0.09,0.085,9792221,0.5655689347697525,0.5655689347697525,0.0,0.0,,,132025.78887474604,168510.0
100,rank0,unit,9,0.09,0.1,0.095,9731516,0.5456202301881844,0.5456202301881844,0.0,0.0,,,131107.9779398304,168509.0
100,rank0,unit,10,0.1,0.11,0.105,9626989,0.34186608086910664,0.34186608086910664,0.0,0.0,,,131165.45236620918,168486.0
100,rank0,unit,11,0.11,0.12,0.115,9460122,-0.22089429713485725,-0.22089429713485725,0.0,0.0,,,131981.009755901,168439.0
100,rank0,unit,12,0.12,0.13,0.125,9396746,-0.5275725235097342,-0.5275725235097342,0.0,0.0,,,131514.67799202207,168444.0
100,rank0,unit,13,0.13,0.14,0.135,9345869,-0.8884641973903122,-0.8884641973903122,0.0,0.0,,,131116.08975720385,168452.0
100,rank0,unit,14,0.14,0.15,0.145,9237880,-1.2529488367460933,-1.2529488367460933,0.0,0.0,,,131537.50384535416,168425.0
100,rank0,unit,15,0.15,0.16,0.155,9221782,-1.3763357233992302,-1.3763357233992302,0.0,0.0,,,130832.66721129417,168413.0
100,rank0,unit,16,0.16,0.17,0.165,9150072,-1.1755137008757963,-1.1755137008757963,0.0,0.0,,,130907.87549615098,168346.0
100,rank0,unit,17,0.17,0.18,0.175,9077623,-1.922813934881411,-1.922813934881411,0.0,0.0,,,131213.73143663452,168392.0
100,rank0,unit,18,0.18,0.19,0.185,9043731,-2.0972579790354224,-2.0972579790354224,0.0,0.0,,,130926.68074948502,168405.0
100,rank0,unit,19,0.19,0.2,0.195,8930757,-2.0972301676106517,-2.0972301676106517,0.0,0.0,,,131587.04353637938,168388.0
100,rank0,unit,20,0.2,0.21,0.205,8911141,-2.369487700845492,-2.369487700845492,0.0,0.0,,,131141.4292420325,168370.0
100,rank0,unit,21,0.21,0.22,0.215,8876955,-1.985824981651929,-1.985824981651929,0.0,0.0,,,131047.45630431706,168374.0
100,rank0,unit,22,0.22,0.23,0.225,8856212,-1.774367980350967,-1.774367980350967,0.0,0.0,,,130684.25286095617,168380.0
100,rank0,unit,23,0.23,0.24,0.235,8828204,-1.6726530107369517,-1.6726530107369517,0.0,0.0,,,130553.99252899327,168375.0
100,rank0,unit,24,0.24,0.25,0.245,8797837,-1.3227481936753318,-1.3227481936753318,0.0,0.0,,,130491.61227144765,168346.0
100,rank0,unit,25,0.25,0.26,0.255,8725077,-0.8397787205774803,-0.8397787205774803,0.0,0.0,,,130939.55987755087,168364.0
100,rank0,unit,26,0.26,0.27,0.265,8697076,-0.38228250506262107,-0.38228250506262107,0.0,0.0,,,130842.7751413017,168328.0
100,rank0,unit,27,0.27,0.28,0.275,8660605,-0.6938425202396369,-0.6938425202396369,0.0,0.0,,,130926.08182444365,168356.0
100,rank0,unit,28,0.28,0.29,0.285,8633276,-0.374809863602183,-0.374809863602183,0.0,0.0,,,130817.08430791201,168336.0
100,rank0,unit,29,0.29,0.3,0.295,8604916,0.14077848058017067,0.14077848058017067,0.0,0.0,,,130732.99044586685,168324.0
100,rank0,unit,30,0.3,0.31,0.305,8546950,0.3023534711212772,0.3023534711212772,0.0,0.0,,,131072.06387952386,168338.0
100,rank0,unit,31,0.31,0.32,0.315,8528452,0.6584088179191253,0.6584088179191253,0.0,0.0,,,131057.0807396845,168323.0
100,rank0,unit,32,0.32,0.33,0.325,8494459,0.744677912978331,0.744677912978331,0.0,0.0,,,130972.12147106157,168316.0
100,rank0,unit,33,0.33,0.34,0.335,8505811,1.2526345812292325,1.2526345812292325,0.0,0.0,,,130427.08396257345,168305.0
100,rank0,unit,34,0.34,0.35,0.345,8488449,1.4507610283103545,1.4507610283103545,0.0,0.0,,,130336.25545256828,168339.0
100,rank0,unit,35,0.35,0.36,0.355,8452551,1.724092525439953,1.724092525439953,0.0,0.0,,,130527.73129517215,168312.0
100,rank0,unit,36,0.36,0.37,0.365,8424473,1.943536290044493,1.943536290044493,0.0,0.0,,,130630.03434309094,168307.0
100,rank0,unit,37,0.37,0.38,0.375,8419557,2.3709286604984086,2.3709286604984086,0.0,0.0,,,130434.86490849861,168319.0
100,rank0,unit,38,0.38,0.39,0.385,8376173,2.573503555860176,2.573503555860176,0.0,0.0,,,130663.77481311452,168333.0
100,rank0,unit,39,0.39,0.4,0.395,8357163,2.781600047767406,2.781600047767406,0.0,0.0,,,130557.68837221012,168332.0
100,rank0,unit,40,0.4,0.41,0.405,8323371,3.044638884894113,3.044638884894113,0.0,0.0,,,130778.84445710097,168324.0
100,rank0,unit,41,0.41,0.42,0.415,8308854,2.925727904233243,2.925727904233243,0.0,0.0,,,130710.86736168382,168338.0
100,rank0,unit,42,0.42,0.43,0.425,8322307,3.1316888454126963,3.1316888454126963,0.0,0.0,,,130099.30883787216,168289.0
100,rank0,unit,43,0.43,0.44,0.435,8296282,3.439610538793161,3.439610538793161,0.0,0.0,,,130196.42203561706,168332.0
100,rank0,unit,44,0.44,0.45,0.445,8275434,3.4050272166994504,3.4050272166994504,0.0,0.0,,,130351.3653786716,168267.0
100,rank0,unit,45,0.45,0.46,0.455,8246513,3.285466111555272,3.285466111555272,0.0,0.0,,,130442.29301308276,168347.0
100,rank0,unit,46,0.46,0.47,0.465,8215093,2.9375404514592836,2.9375404514592836,0.0,0.0,,,130659.00519009795,168278.0
100,rank0,unit,47,0.47,0.48,0.475,8187298,2.8116054893812343,2.8116054893812343,0.0,0.0,,,130757.25102756993,168292.0
100,rank0,unit,48,0.48,0.49,0.485,8176064,2.3448074770451894,2.3448074770451894,0.0,0.0,,,130707.78435354908,168324.0
100,rank0,unit,49,0.49,0.5,0.495,8171305,2.424534147238415,2.424534147238415,0.0,0.0,,,130558.92596505994,168254.0
100,rank0,unit,50,0.5,0.51,0.505,8157139,2.1742288564654837,2.1742288564654837,0.0,0.0,,,130416.92813831863,168265.0
100,rank0,unit,51,0.51,0.52,0.515,8140459,2.318450716353955,2.318450716353955,0.0,0.0,,,130517.37248820733,168327.0
100,rank0,unit,52,0.52,0.53,0.525,8130790,2.357687875347906,2.357687875347906,0.0,0.0,,,130450.84522843013,168252.0
100,rank0,unit,53,0.53,0.54,0.535,8111753,2.6352737811420046,2.6352737811420046,0.0,0.0,,,130490.42379742974,168295.0
100,rank0,unit,54,0.54,0.55,0.545,8099003,2.6756960085087016,2.6756960085087016,0.0,0.0,,,130466.3426903697,168277.0
100,rank0,unit,55,0.55,0.56,0.555,8079065,2.656992609912162,2.656992609912162,0.0,0.0,,,130527.54081570148,168293.0
100,rank0,unit,56,0.56,0.57,0.565,8074380,2.615324272575727,2.615324272575727,0.0,0.0,,,130316.83001814656,168239.0
100,rank0,unit,57,0.57,0.58,0.575,8080144,2.432227197931126,2.432227197931126,0.0,0.0,,,130038.43906983621,168259.0
100,rank0,unit,58,0.58,0.59,0.585,8077765,2.0521649243324114,2.0521649243324114,0.0,0.0,,,129959.42918561712,168269.0
100,rank0,unit,59,0.59,0.6,0.595,8069216,2.117559500204233,2.117559500204233,0.0,0.0,,,129910.44974701895,168242.0
100,rank0,unit,60,0.6,0.61,0.605,8048368,1.973790587110331,1.973790587110331,0.0,0.0,,,130077.8445440753,168280.0
100,rank0,unit,61,0.61,0.62,0.615,8023469,1.2972891152193646,1.2972891152193646,0.0,0.0,,,130206.19745407377,168269.0
100,rank0,unit,62,0.62,0.63,0.625,8001147,1.5718700081375834,1.5718700081375834,0.0,0.0,,,130359.69262839189,168241.0
100,rank0,unit,63,0.63,0.64,0.635,7987164,0.8711681643196508,0.8711681643196508,0.0,0.0,,,130304.19278611949,168246.0
100,rank0,unit,64,0.64,0.65,0.645,7968068,0.9699164213960021,0.9699164213960021,0.0,0.0,,,130433.86617005928,168248.0
100,rank0,unit,65,0.65,0.66,0.655,7958649,0.3729818968018316,0.3729818968018316,0.0,0.0,,,130388.69606283147,168255.0
100,rank0,unit,66,0.66,0.67,0.665,7944715,-0.42576391978818623,-0.42576391978818623,0.0,0.0,,,130472.388314758,168255.0
100,rank0,unit,67,0.67,0.68,0.675,7942471,-0.7721217993745272,-0.7721217993745272,0.0,0.0,,,130275.51768029049,168250.0
100,rank0,unit,68,0.68,0.69,0.685,7929771,-0.8178654843878846,-0.8178654843878846,0.0,0.0,,,130345.81170474322,168234.0
100,rank0,unit,69,0.69,0.7,0.695,7903173,-0.45600343052088066,-0.45600343052088066,0.0,0.0,,,130524.46909483054,168200.0
100,rank0,unit,70,0.7,0.71,0.705,7888156,-0.7858019035120503,-0.7858019035120503,0.0,0.0,,,130583.50104626498,168244.0
100,rank0,unit,71,0.71,0.72,0.715,7889297,-0.985885814667644,-0.985885814667644,0.0,0.0,,,130362.15059167446,168238.0
100,rank0,unit,72,0.72,0.73,0.725,7892789,-1.0095304714214455,-1.0095304714214455,0.0,0.0,,,130208.5790258531,168186.0
100,rank0,unit,73,0.73,0.74,0.735,7871883,-0.8538660953167114,-0.8538660953167114,0.0,0.0,,,130205.15669159067,168208.0
100,rank0,unit,74,0.74,0.75,0.745,7861512,-0.6863158130395273,-0.6863158130395273,0.0,0.0,,,130261.52492193229,168222.0
100,rank0,unit,75,0.75,0.76,0.755,7858732,-0.9147676749887895,-0.9147676749887895,0.0,0.0,,,130187.18759929355,168168.0
100,rank0,unit,76,0.76,0.77,0.765,7849352,-1.7377626841043694,-1.7377626841043694,0.0,0.0,,,130277.30298314834,168209.0
100,rank0,unit,77,0.77,0.78,0.775,7838748,-2.0862549733707474,-2.0862549733707474,0.0,0.0,,,130265.5610106723,168192.0
100,rank0,unit,78,0.78,0.79,0.785,7832263,-2.6941407611056984,-2.6941407611056984,0.0,0.0,,,130166.7121687474,168194.0
100,rank0,unit,79,0.79,0.8,0.795,7811351,-3.293849168984981,-3.293849168984981,0.0,0.0,,,130332.54296659425,168217.0
100,rank0,unit,80,0.8,0.81,0.805,7811660,-3.3384066894872535,-3.3384066894872535,0.0,0.0,,,130236.03279593516,168241.0
100,rank0,unit,81,0.81,0.82,0.815,7809429,-3.5014627830024447,-3.5014627830024447,0.0,0.0,,,130065.23467752352,168234.0
100,rank0,unit,82,0.82,0.83,0.825,7811478,-3.2820491845461257,-3.2820491845461257,0.0,0.0,,,130011.58231633855,168166.0
100,rank0,unit,83,0.83,0.84,0.835,7797420,-2.7338109272041264,-2.7338109272041264,0.0,0.0,,,130066.11153288638,168175.0
100,rank0,unit,84,0.84,0.85,0.845,7778314,-3.3844131260321966,-3.3844131260321966,0.0,0.0,,,130155.06743321654,168169.0
100,rank0,unit,85,0.85,0.86,0.855,7768521,-3.8501638857640983,-3.8501638857640983,0.0,0.0,,,130203.60634755282,168193.0
100,rank0,unit,86,0.86,0.87,0.865,7756321,-3.771675643646002,-3.771675643646002,0.0,0.0,,,130263.12220451288,168210.0
100,rank0,unit,87,0.87,0.88,0.875,7750801,-3.6787779740442312,-3.6787779740442312,0.0,0.0,,,130189.3030559127,168217.0
100,rank0,unit,88,0.88,0.89,0.885,7732049,-3.5034402911828417,-3.5034402911828417,0.0,0.0,,,130346.37911217987,168184.0
100,rank0,unit,89,0.89,0.9,0.895,7727365,-3.097522506054781,-3.097522506054781,0.0,0.0,,,130347.93770265806,168219.0
100,rank0,unit,90,0.9,0.91,0.905,7729814,-2.9581524212613655,-2.9581524212613655,0.0,0.0,,,130105.51972407798,168192.0
100,rank0,unit,91,0.91,0.92,0.915,7717781,-3.22590275624561,-3.22590275624561,0.0,0.0,,,130191.58385909555,168195.0
100,rank0,unit,92,0.92,0.93,0.925,7716286,-2.9555375474677845,-2.9555375474677845,0.0,0.0,,,130068.35848452663,168207.0
100,rank0,unit,93,0.93,0.94,0.935,7713639,-2.9292656812173865,-2.9292656812173865,0.0,0.0,,,129949.24388014611,168155.0
100,rank0,unit,94,0.94,0.95,0.945,7710373,-3.2516303685956567,-3.2516303685956567,0.0,0.0,,,129981.9106033549,168171.0
100,rank0,unit,95,0.95,0.96,0.955,7710508,-2.549599196317545,-2.549599196317545,0.0,0.0,,,129816.44873904486,168222.0
100,rank0,unit,96,0.96,0.97,0.965,7700281,-3.012752911224928,-3.012752911224928,0.0,0.0,,,129863.25980400927,168140.0
100,rank0,unit,97,0.97,0.98,0.975,7687685,-2.813470895334551,-2.813470895334551,0.0,0.0,,,129932.70960523728,168232.0
100,rank0,unit,98,0.98,0.99,0.985,7674688,-2.6020326819800363,-2.6020326819800363,0.0,0.0,,,130034.51998240368,168185.0
100,rank0,unit,99,0.99,1.0,0.995,7672364,-2.7404351514083536,-2.7404351514083536,0.0,0.0,,,130024.91472198306,168193.0
100,rank0,cp,0,0.0,0.01,0.005,14929253,1.0178614429000568,1.0809463900921452,0.06308494719208846,6.1977931900386105,,,3858.0009130294115,5853.109191244207
100,rank0,cp,1,0.01,0.02,0.015,12240453,1.484054062378247,1.36468483274875,-0.11936922962949703,-8.043455602837257,,,3807.22652119626,5861.6964499311935
100,rank0,cp,2,0.02,0.03,0.025,11400343,1.8084375180641494,1.196851540526768,-0.6115859775373815,-33.8184743143383,,,3822.5963976233115,5863.511357520883
100,rank0,cp,3,0.03,0.04,0.035,10893554,1.8223653180587345,1.1821447984746527,-0.6402205195840818,-35.1312941066105,,,3817.888940819574,5860.461961829405
100,rank0,cp,4,0.04,0.05,0.045,10587936,1.7064950147035267,0.8203909695304016,-0.8861040451731251,-51.92538141267703,,,3787.713039370032,5864.396947320135
100,rank0,cp,5,0.05,0.06,0.055,10320290,1.4919118551901158,0.36214417215025596,-1.12976768303986,-75.72616834631242,,,3790.3076650025373,5863.658571907215
100,rank0,cp,6,0.06,0.07,0.065,10142195,1.4601851965969892,0.2039511573075967,-1.2562340392893925,-86.03251438359246,,,3790.0273578975425,5863.870518567489
100,rank0,cp,7,0.07,0.08,0.075,9958392,1.1096569606820057,-0.2648294935999798,-1.3744864542819855,-123.86588855687555,,,3772.0471446140336,5863.351712057475
100,rank0,cp,8,0.08,0.09,0.085,9792221,0.5655689347697525,-0.5843922902510311,-1.1499612250207836,-203.32821594752932,,,3837.4591386795855,5862.989865775644
100,rank0,cp,9,0.09,0.1,0.095,9731516,0.5456202301881844,-0.6889357914560457,-1.23455602164423,-226.26654096356208,,,3728.840574946256,5863.721422003283
100,rank0,cp,10,0.1,0.11,0.105,9626989,0.34186608086910664,-1.0021339795410156,-1.344000060410122,-393.13641674931523,,,3819.4503856640486,5862.917291807246
100,rank0,cp,11,0.11,0.12,0.115,9460122,-0.22089429713485725,-1.3888340751342045,-1.1679397779993472,-528.7324268431943,,,3765.0656691740983,5861.044488882913
100,rank0,cp,12,0.12,0.13,0.125,9396746,-0.5275725235097342,-1.7721507468739421,-1.244578223364208,-235.90656599864502,,,3761.8532280084796,5862.234426089772
100,rank0,cp,13,0.13,0.14,0.135,9345869,-0.8884641973903122,-1.6871171093270763,-0.798652911936764,-89.89140072077737,,,3850.6584382074107,5859.874206053914
100,rank0,cp,14,0.14,0.15,0.145,9237880,-1.2529488367460933,-1.9505429854727703,-0.697594148726677,-55.67618790710787,,,3741.8257759032954,5861.200439144779
100,rank0,cp,15,0.15,0.16,0.155,9221782,-1.3763357233992302,-1.5862470110136146,-0.2099112876143845,-15.2514596581096,,,3662.8566656907124,5859.280743772721
100,rank0,cp,16,0.16,0.17,0.165,9150072,-1.1755137008757963,-1.8305226348289512,-0.6550089339531548,-55.72108036385724,,,3851.3040485709657,5854.314429495827
100,rank0,cp,17,0.17,0.18,0.175,9077623,-1.922813934881411,-1.9626625898273509,-0.03984865494593981,-2.072413467733552,,,3798.096858332509,5859.970440999825
100,rank0,cp,18,0.18,0.19,0.185,9043731,-2.0972579790354224,-2.1341750211314676,-0.03691704209604518,-1.7602527903135783,,,3701.306983967639,5858.817720620333
100,rank0,cp,19,0.19,0.2,0.195,8930757,-2.0972301676106517,-2.374588266071064,-0.27735809846041226,-13.224971810147235,,,3757.254815885907,5859.298182673439
100,rank0,cp,20,0.2,0.21,0.205,8911141,-2.369487700845492,-2.2479681417753623,0.1215195590701299,5.1285161356511235,,,3743.6328504821217,5860.647261619325
100,rank0,cp,21,0.21,0.22,0.215,8876955,-1.985824981651929,-1.9138247120960277,0.07200026955590144,3.625710735898149,,,3741.362191863235,5858.676168583563
100,rank0,cp,22,0.22,0.23,0.225,8856212,-1.774367980350967,-1.8057404131334576,-0.03137243278249047,-1.7680905612535371,,,3912.616546290647,5859.54271284035
100,rank0,cp,23,0.23,0.24,0.235,8828204,-1.6726530107369517,-1.3824251827225538,0.29022782801439795,17.351347000925607,,,3747.98331849365,5857.4641973294365
100,rank0,cp,24,0.24,0.25,0.245,8797837,-1.3227481936753318,-1.6096671866528816,-0.28691899297754975,-21.691127181230833,,,3722.78081045249,5858.21276858395
100,rank0,cp,25,0.25,0.26,0.255,8725077,-0.8397787205774803,-0.7757733331067145,0.06400538747076578,7.621696752062494,,,3730.685799248634,5859.5272084617545
100,rank0,cp,26,0.26,0.27,0.265,8697076,-0.38228250506262107,-0.007559134075131745,0.3747233709874893,98.0226314374775,,,3808.3791856609805,5858.351375753838
100,rank0,cp,27,0.27,0.28,0.275,8660605,-0.6938425202396369,-0.343193879952585,0.3506486402870519,50.537208380648984,,,3645.1774281468265,5859.266730345929
100,rank0,cp,28,0.28,0.29,0.285,8633276,-0.374809863602183,-0.26584686742427266,0.10896299617791033,29.07153913472295,,,3679.7518887030715,5857.826398594165
100,rank0,cp,29,0.29,0.3,0.295,8604916,0.14077848058017067,0.8793500284575237,0.7385715478773531,524.6338395140943,,,3850.161439321027,5857.909316446496
100,rank0,cp,30,0.3,0.31,0.305,8546950,0.3023534711212772,0.8360179264535356,0.5336644553322584,176.50349881982993,,,3890.8288224861453,5857.315856693206
100,rank0,cp,31,0.31,0.32,0.315,8528452,0.6584088179191253,0.8807060556830675,0.22229723776394217,33.76279778064086,,,3749.1545044089157,5857.783208759668
100,rank0,cp,32,0.32,0.33,0.325,8494459,0.744677912978331,1.586447712995111,0.8417698000167799,113.03810484322423,,,3717.585850653577,5855.993331387963
100,rank0,cp,33,0.33,0.34,0.335,8505811,1.2526345812292325,1.4651847668582245,0.21255018562899197,16.96825146088596,,,3779.1515306963393,5856.441744465072
100,rank0,cp,34,0.34,0.35,0.345,8488449,1.4507610283103545,2.1881791394942347,0.7374181111838802,50.829743616887946,,,3676.3709474428115,5857.154591381829
100,rank0,cp,35,0.35,0.36,0.355,8452551,1.724092525439953,2.6294904026619874,0.9053978772220344,52.51445986003538,,,3814.1785937150357,5856.635401573245
100,rank0,cp,36,0.36,0.37,0.365,8424473,1.943536290044493,2.7535745396047058,0.8100382495602128,41.6785759910698,,,3745.85907815429,5857.159134915308
100,rank0,cp,37,0.37,0.38,0.375,8419557,2.3709286604984086,2.7712135474375668,0.4002848869391582,16.88304222763968,,,3761.102246979726,5855.574647209619
100,rank0,cp,38,0.38,0.39,0.385,8376173,2.573503555860176,3.6168455571250435,1.0433420012648673,40.541696508988785,,,3780.635000721837,5857.573299679959
100,rank0,cp,39,0.39,0.4,0.395,8357163,2.781600047767406,3.411243804373939,0.6296437566065327,22.63602767449991,,,3721.948597562643,5858.710726382199
100,rank0,cp,40,0.4,0.41,0.405,8323371,3.044638884894113,3.51179870838056,0.46715982348644713,15.343685775158656,,,3766.823057669984,5856.716550197097
100,rank0,cp,41,0.41,0.42,0.415,8308854,2.925727904233243,3.5163862170866196,0.5906583128533764,20.188422580197955,,,3680.7412293387374,5859.182023250686
100,rank0,cp,42,0.42,0.43,0.425,8322307,3.1316888454126963,3.789172228491586,0.6574833830788895,20.994530923529407,,,3700.1586898204823,5856.373226349462
100,rank0,cp,43,0.43,0.44,0.435,8296282,3.439610538793161,3.6577697129843076,0.21815917419114683,6.342554534319204,,,3883.457601952382,5857.134090691441
100,rank0,cp,44,0.44,0.45,0.445,8275434,3.4050272166994504,3.453657998195441,0.04863078149599076,1.428205368153544,,,3700.1331711380103,5857.110378579641
100,rank0,cp,45,0.45,0.46,0.455,8246513,3.285466111555272,3.238239500647042,-0.04722661090822999,-1.4374402080158388,,,3665.7457265507046,5857.26915109026
100,rank0,cp,46,0.46,0.47,0.465,8215093,2.9375404514592836,3.4450342674312404,0.5074938159719569,17.276147319770487,,,3837.5532048893256,5856.970857776033
100,rank0,cp,47,0.47,0.48,0.475,8187298,2.8116054893812343,2.7030864616417185,-0.10851902773951583,-3.859681884580408,,,3748.3160263856757,5855.560010075897
100,rank0,cp,48,0.48,0.49,0.485,8176064,2.3448074770451894,2.5431004744699663,0.1982929974247769,8.456685649717219,,,3862.7446394323533,5858.961180434038
100,rank0,cp,49,0.49,0.5,0.495,8171305,2.424534147238415,2.6518304183444394,0.22729627110602424,9.374843054486094,,,3669.27902335317,5856.975494804567
100,rank0,cp,50,0.5,0.51,0.505,8157139,2.1742288564654837,2.1790674239899905,0.004838567524506843,0.22254177659901994,,,3687.8963176159064,5856.551248264982
100,rank0,cp,51,0.51,0.52,0.515,8140459,2.318450716353955,2.528841750187748,0.21039103383379265,9.074639040188789,,,3680.557417351267,5859.25935611695
100,rank0,cp,52,0.52,0.53,0.525,8130790,2.357687875347906,2.90330364602431,0.5456157706764038,23.141984839528067,,,3752.243924796252,5853.873110524167
100,rank0,cp,53,0.53,0.54,0.535,8111753,2.6352737811420046,3.3625602695745282,0.7272864884325236,27.598137758474248,,,3647.9766917463835,5858.128371034291
100,rank0,cp,54,0.54,0.55,0.545,8099003,2.6756960085087016,3.4486463428184297,0.7729503343097281,28.887823274832023,,,3811.062366387149,5856.060408980708
100,rank0,cp,55,0.55,0.56,0.555,8079065,2.656992609912162,3.212161944642054,0.555169334729892,20.894651067480595,,,3837.061168554668,5856.03451491325
100,rank0,cp,56,0.56,0.57,0.565,8074380,2.615324272575727,3.399692548090748,0.7843682755150208,29.991243676354067,,,3853.8290922462083,5851.752702578831
100,rank0,cp,57,0.57,0.58,0.575,8080144,2.432227197931126,3.492893507172188,1.060666309241062,43.608849952145675,,,3767.686761455485,5855.546265615257
100,rank0,cp,58,0.58,0.59,0.585,8077765,2.0521649243324114,3.766492250780564,1.7143273264481524,83.53750257211122,,,3566.055003656256,5856.20586781925
100,rank0,cp,59,0.59,0.6,0.595,8069216,2.117559500204233,3.6102547551373623,1.4926952549331292,70.49130165122456,,,3735.2048876394856,5853.3537630515175
100,rank0,cp,60,0.6,0.61,0.605,8048368,1.973790587110331,3.540248112454713,1.5664575253443822,79.36290382444814,,,3891.087967154605,5857.498334392352
100,rank0,cp,61,0.61,0.62,0.615,8023469,1.2972891152193646,3.3709303329366356,2.073641217717271,159.84418533925876,,,3659.4055410694873,5854.741166161009
100,rank0,cp,62,0.62,0.63,0.625,8001147,1.5718700081375834,2.6182610848682337,1.0463910767306503,66.56982265158541,,,3839.6026627100787,5854.228642473459
100,rank0,cp,63,0.63,0.64,0.635,7987164,0.8711681643196508,2.9583246075387932,2.0871564432191425,239.58134935395995,,,3722.850320576141,5851.941527675929
100,rank0,cp,64,0.64,0.65,0.645,7968068,0.9699164213960021,2.143352329556977,1.1734359081609749,120.98319837414928,,,3788.7502092455647,5856.966875827918
100,rank0,cp,65,0.65,0.66,0.655,7958649,0.3729818968018316,0.390508857159659,0.017526960357827415,4.699145054522481,,,3754.4998972212124,5856.181966243216
100,rank0,cp,66,0.66,0.67,0.665,7944715,-0.42576391978818623,0.24978686603488862,0.6755507858230748,158.6679270895372,,,3637.0736541429415,5854.862286360057
100,rank0,cp,67,0.67,0.68,0.675,7942471,-0.7721217993745272,0.8125141470959747,1.584635946470502,205.23134403848826,,,3719.413437341408,5854.442000758937
100,rank0,cp,68,0.68,0.69,0.685,7929771,-0.8178654843878846,0.43329419689354337,1.251159681281428,152.97866277091202,,,3647.540070548689,5855.847563907079
100,rank0,cp,69,0.69,0.7,0.695,7903173,-0.45600343052088066,0.23456222689567122,0.6905656574165518,151.4386978685088,,,3802.491689982386,5852.003786022572
100,rank0,cp,70,0.7,0.71,0.705,7888156,-0.7858019035120503,-0.8576492213765541,-0.07184731786450382,-9.143184502785065,,,3680.105515703706,5856.4273121285505
100,rank0,cp,71,0.71,0.72,0.715,7889297,-0.985885814667644,-0.5207392246277268,0.4651465900399172,47.18057437480472,,,3684.728485418563,5856.889236422732
100,rank0,cp,72,0.72,0.73,0.725,7892789,-1.0095304714214455,-0.5270266617606102,0.4825038096608353,47.79487329208173,,,3691.2709925335002,5854.159861647228
100,rank0,cp,73,0.73,0.74,0.735,7871883,-0.8538660953167114,-0.9698213812290736,-0.11595528591236215,-13.580031640599648,,,3838.5989012702607,5855.639442040722
100,rank0,cp,74,0.74,0.75,0.745,7861512,-0.6863158130395273,-0.904686605521894,-0.21837079248236668,-31.817829100462525,,,3870.9425216507025,5851.887775191047
100,rank0,cp,75,0.75,0.76,0.755,7858732,-0.9147676749887895,-0.6653048614166206,0.24946281357216893,27.27061967676395,,,3784.7121367474956,5850.899659244102
100,rank0,cp,76,0.76,0.77,0.765,7849352,-1.7377626841043694,-1.9314979213576062,-0.19373523725323682,-11.148543988507072,,,3700.826375526692,5850.952770938145
100,rank0,cp,77,0.77,0.78,0.775,7838748,-2.0862549733707474,-1.6850277088161494,0.401227264554598,19.231938074488465,,,3895.993228859645,5851.751599836681
100,rank0,cp,78,0.78,0.79,0.785,7832263,-2.6941407611056984,-1.7238409214095383,0.9702998396961602,36.01518724277572,,,3596.3744919076366,5851.870932759309
100,rank0,cp,79,0.79,0.8,0.795,7811351,-3.293849168984981,-2.8181212936528253,0.47572787533215566,14.44291620307417,,,3763.16081010471,5854.926359480664
100,rank0,cp,80,0.8,0.81,0.805,7811660,-3.3384066894872535,-3.832798219266348,-0.4943915297790946,-14.80920618018017,,,3679.8207612284596,5855.3642485640485
100,rank0,cp,81,0.81,0.82,0.815,7809429,-3.5014627830024447,-3.255398240406185,0.24606454259625954,7.0274784524559015,,,3745.2344337927757,5854.65534864121
100,rank0,cp,82,0.82,0.83,0.825,7811478,-3.2820491845461257,-3.3683742925643116,-0.08632510801818594,-2.6302198158594576,,,3736.8882172075178,5853.397948302848
100,rank0,cp,83,0.83,0.84,0.835,7797420,-2.7338109272041264,-3.8013833956995873,-1.0675724684954608,-39.050706026230905,,,3928.76118797533,5851.238492693271
100,rank0,cp,84,0.84,0.85,0.845,7778314,-3.3844131260321966,-3.527179557466615,-0.14276643143441836,-4.218351191711464,,,3718.20520990164,5852.432857491957
100,rank0,cp,85,0.85,0.86,0.855,7768521,-3.8501638857640983,-5.321317561451123,-1.4711536756870243,-38.21015726438515,,,3754.884994244719,5854.99442031747
100,rank0,cp,86,0.86,0.87,0.865,7756321,-3.771675643646002,-4.322168513048916,-0.5504928694029139,-14.59544566962719,,,3668.5582548223097,5855.10143840201
100,rank0,cp,87,0.87,0.88,0.875,7750801,-3.6787779740442312,-4.2426218176391135,-0.5638438435948823,-15.326933225465238,,,3795.145148332394,5851.2369632048885
100,rank0,cp,88,0.88,0.89,0.885,7732049,-3.5034402911828417,-4.00581601728389,-0.5023757261010484,-14.339497303989583,,,3720.5934663443963,5853.438615948609
100,rank0,cp,89,0.89,0.9,0.895,7727365,-3.097522506054781,-3.3045484088046266,-0.20702590274984578,-6.68359640148437,,,3742.3909173049474,5855.1717606897255
100,rank0,cp,90,0.9,0.91,0.905,7729814,-2.9581524212613655,-4.779054996726405,-1.8209025754650394,-61.55540067433716,,,3626.0304417048887,5855.202177020845
100,rank0,cp,91,0.91,0.92,0.915,7717781,-3.22590275624561,-4.266056052979504,-1.040153296733894,-32.243789578593855,,,3695.097760914876,5855.1953124978345
100,rank0,cp,92,0.92,0.93,0.925,7716286,-2.9555375474677845,-4.804832532859892,-1.849294985392108,-62.57051232445103,,,3666.1603609230165,5851.3493473743865
100,rank0,cp,93,0.93,0.94,0.935,7713639,-2.9292656812173865,-4.199979918358171,-1.2707142371407842,-43.37995850935182,,,3712.316597177577,5851.788473905782
100,rank0,cp,94,0.94,0.95,0.945,7710373,-3.2516303685956567,-5.754296028632761,-2.5026656600371044,-76.96648684942558,,,3786.071031936466,5854.032588829958
100,rank0,cp,95,0.95,0.96,0.955,7710508,-2.549599196317545,-4.636319604524221,-2.086720408206676,-81.84503710310949,,,3706.213382095885,5857.0820923464635
100,rank0,cp,96,0.96,0.97,0.965,7700281,-3.012752911224928,-5.258069807030042,-2.245316895805114,-74.52708409772015,,,3756.7807452947495,5849.504108710657
100,rank0,cp,97,0.97,0.98,0.975,7687685,-2.813470895334551,-4.494690111818469,-1.6812192164839175,-59.756055030524955,,,3734.982064792222,5852.577300509048
100,rank0,cp,98,0.98,0.99,0.985,7674688,-2.6020326819800363,-3.6432999750862676,-1.0412672931062312,-40.01745636468605,,,3729.1001037906512,5852.354817946711
100,rank0,cp,99,0.99,1.0,0.995,7672364,-2.7404351514083536,-3.7512161132102477,-1.0107809618018941,-36.88395842107184,,,3836.2399856949523,5853.907546054019
100,rank0,cp8,0,0.0,0.01,0.005,14929253,1.0178614429000568,1.055976029931069,0.038114587031012226,3.7445751872099033,,,104265.37743932306,131890.15542444738
100,rank0,cp8,1,0.01,0.02,0.015,12240453,1.484054062378247,1.4585324892206952,-0.02552157315755177,-1.7197199080909884,,,104157.76835269203,132053.8483167956
100,rank0,cp8,2,0.02,0.03,0.025,11400343,1.8084375180641494,1.7327694043192683,-0.07566811374488114,-4.184170754535132,,,103921.65031175906,132083.3917312851
100,rank0,cp8,3,0.03,0.04,0.035,10893554,1.8223653180587345,1.7082671818691761,-0.11409813618955833,-6.260991419168403,,,103970.19028719586,132063.16998708097
100,rank0,cp8,4,0.04,0.05,0.045,10587936,1.7064950147035267,1.5737902492679454,-0.1327047654355813,-7.776451984457534,,,103648.71565564233,132076.91326232854
100,rank0,cp8,5,0.05,0.06,0.055,10320290,1.4919118551901158,1.3191900429351056,-0.17272181225501027,-11.577212933467852,,,103583.92370095773,132066.7703996776
100,rank0,cp8,6,0.06,0.07,0.065,10142195,1.4601851965969892,1.238585011130444,-0.22160018546654525,-15.176169843591893,,,103352.59272278595,132048.4742439272
100,rank0,cp8,7,0.07,0.08,0.075,9958392,1.1096569606820057,0.8792665588798896,-0.23039040180211612,-20.76230853006284,,,103429.52657157139,132053.02947723045
100,rank0,cp8,8,0.08,0.09,0.085,9792221,0.5655689347697525,0.31404328809878423,-0.2515256466709682,-44.47303082043682,,,103642.74853742844,132055.7429966867
100,rank0,cp8,9,0.09,0.1,0.095,9731516,0.5456202301881844,0.28885666493571655,-0.25676356525246785,-47.059025865648366,,,102906.70907128176,132050.1812898757
100,rank0,cp8,10,0.1,0.11,0.105,9626989,0.34186608086910664,0.0870496958549768,-0.25481638501412984,-74.53690180854582,,,102953.70731922123,132034.03842738282
100,rank0,cp8,11,0.11,0.12,0.115,9460122,-0.22089429713485725,-0.45427094872717627,-0.23337665159231902,-105.65082694273508,,,103622.27411521753,132011.21859384183
100,rank0,cp8,12,0.12,0.13,0.125,9396746,-0.5275725235097342,-0.8003883072181182,-0.272815783708384,-51.711522407089554,,,103215.79143227485,132011.70593491197
100,rank0,cp8,13,0.13,0.14,0.135,9345869,-0.8884641973903122,-1.1150044909024155,-0.22654029351210325,-25.49796538538306,,,102930.96703067288,132013.24083016202
100,rank0,cp8,14,0.14,0.15,0.145,9237880,-1.2529488367460933,-1.4684327115594706,-0.21548387481337739,-17.19813838312734,,,103274.57797996624,131994.37786648792
100,rank0,cp8,15,0.15,0.16,0.155,9221782,-1.3763357233992302,-1.575004691938351,-0.19866896853912075,-14.434629949766503,,,102689.66686383582,131985.907520038
100,rank0,cp8,16,0.16,0.17,0.165,9150072,-1.1755137008757963,-1.375621809481424,-0.20010810860562778,-17.023034989429785,,,102754.36378540215,131940.86717570963
100,rank0,cp8,17,0.17,0.18,0.175,9077623,-1.922813934881411,-2.1342200298930556,-0.21140609501164453,-10.994620497416093,,,103021.58708304983,131979.9274278558
100,rank0,cp8,18,0.18,0.19,0.185,9043731,-2.0972579790354224,-2.272623288867293,-0.1753653098318706,-8.361647045087183,,,102750.68380077538,131979.89479688104
100,rank0,cp8,19,0.19,0.2,0.195,8930757,-2.0972301676106517,-2.3039594911810863,-0.2067293235704346,-9.857254905214278,,,103323.32181253732,131966.04695767353
100,rank0,cp8,20,0.2,0.21,0.205,8911141,-2.369487700845492,-2.597293785069678,-0.22780608422418558,-9.61414925863083,,,102943.80130486954,131969.1437833233
100,rank0,cp8,21,0.21,0.22,0.215,8876955,-1.985824981651929,-2.103732815076088,-0.11790783342415878,-5.937473569603094,,,102898.19635540615,131966.9461662902
100,rank0,cp8,22,0.22,0.23,0.225,8856212,-1.774367980350967,-1.9534412556809688,-0.17907327533000172,-10.092228743587974,,,102564.78727530953,131961.57213625428
100,rank0,cp8,23,0.23,0.24,0.235,8828204,-1.6726530107369517,-1.7766096278660344,-0.10395661712908266,-6.215073686040871,,,102486.98235380938,131959.84148264446
100,rank0,cp8,24,0.24,0.25,0.245,8797837,-1.3227481936753318,-1.4283813485765913,-0.10563315490125946,-7.985885401797577,,,102445.54779229144,131947.8698773705
100,rank0,cp8,25,0.25,0.26,0.255,8725077,-0.8397787205774803,-0.9789190505039483,-0.13914032992646808,-16.568689646099532,,,102808.03613204708,131958.18168483154
100,rank0,cp8,26,0.26,0.27,0.265,8697076,-0.38228250506262107,-0.5012457993964825,-0.11896329433386144,-31.119209683522985,,,102718.45016040251,131933.59982668463
100,rank0,cp8,27,0.27,0.28,0.275,8660605,-0.6938425202396369,-0.7431660494807151,-0.04932352924107819,-7.108749867915706,,,102766.80768060999,131945.91949450623
100,rank0,cp8,28,0.28,0.29,0.285,8633276,-0.374809863602183,-0.4398609019964654,-0.06505103839428239,-17.355743461257063,,,102718.35887838347,131936.88481662568
100,rank0,cp8,29,0.29,0.3,0.295,8604916,0.14077848058017067,0.0764045173037829,-0.06437396327638777,-45.72713316061684,,,102611.4788134862,131933.76513271805
100,rank0,cp8,30,0.3,0.31,0.305,8546950,0.3023534711212772,0.2886077989619302,-0.013745672159347022,-4.546226014330587,,,102924.00286237532,131934.85345713442
100,rank0,cp8,31,0.31,0.32,0.315,8528452,0.6584088179191253,0.5461760659769671,-0.1122327519421582,-17.046058449955957,,,102879.06338782665,131929.54385256185
100,rank0,cp8,32,0.32,0.33,0.325,8494459,0.744677912978331,0.6781206779111241,-0.0665572350672069,-8.937721115027031,,,102854.62787060358,131914.5204354917
100,rank0,cp8,33,0.33,0.34,0.335,8505811,1.2526345812292325,1.2232885887382563,-0.029345992490976247,-2.3427416846642144,,,102374.23376182232,131918.12275281802
100,rank0,cp8,34,0.34,0.35,0.345,8488449,1.4507610283103545,1.4936324874121933,0.04287145910183887,2.9551013754325623,,,102309.73343681956,131943.42729830625
100,rank0,cp8,35,0.35,0.36,0.355,8452551,1.724092525439953,1.7781569646340876,0.054064439194134506,3.1358200558487064,,,102462.33807835143,131908.55823211724
100,rank0,cp8,36,0.36,0.37,0.365,8424473,1.943536290044493,2.041387532127509,0.09785124208301599,5.034701054168425,,,102587.43757736386,131922.1236287138
100,rank0,cp8,37,0.37,0.38,0.375,8419557,2.3709286604984086,2.5367726943959337,0.1658440338975251,6.994897681259711,,,102418.78739986049,131921.68952741643
100,rank0,cp8,38,0.38,0.39,0.385,8376173,2.573503555860176,2.7034814745198696,0.12997791865969344,5.050621296547973,,,102567.464964597,131928.1920919169
100,rank0,cp8,39,0.39,0.4,0.395,8357163,2.781600047767406,2.918197732647496,0.13659768488009005,4.9107593663484215,,,102515.86020031774,131941.21402144613
100,rank0,cp8,40,0.4,0.41,0.405,8323371,3.044638884894113,3.1221600925691,0.07752120767498694,2.5461544244082983,,,102637.30634698465,131926.80211743532
100,rank0,cp8,41,0.41,0.42,0.415,8308854,2.925727904233243,3.0230893407338915,0.09736143650064832,3.327767984157919,,,102629.67121161016,131933.92573327798
100,rank0,cp8,42,0.42,0.43,0.425,8322307,3.1316888454126963,3.1971538525604566,0.06546500714776027,2.090405860200752,,,102135.65871829621,131915.56045650403
100,rank0,cp8,43,0.43,0.44,0.435,8296282,3.439610538793161,3.540143317739069,0.10053277894590806,2.922795409889095,,,102190.19664592016,131930.79030829782
100,rank0,cp8,44,0.44,0.45,0.445,8275434,3.4050272166994504,3.504401671871727,0.09937445517227639,2.918462874097133,,,102351.99629031759,131896.78965196398
100,rank0,cp8,45,0.45,0.46,0.455,8246513,3.285466111555272,3.440369250871954,0.15490313931668176,4.71479948528076,,,102392.40446170128,131939.94253611055
100,rank0,cp8,46,0.46,0.47,0.465,8215093,2.9375404514592836,2.9567645594780108,0.019224108018727204,0.6544287078388056,,,102607.0789628048,131901.29394096826
100,rank0,cp8,47,0.47,0.48,0.475,8187298,2.8116054893812343,2.8513197859504307,0.03971429656919634,1.4125131253011063,,,102656.79555862423,131903.43916699488
100,rank0,cp8,48,0.48,0.49,0.485,8176064,2.3448074770451894,2.4069482744356048,0.06214079739041534,2.6501449692032755,,,102622.19956073225,131938.25263552647
100,rank0,cp8,49,0.49,0.5,0.495,8171305,2.424534147238415,2.4662673123188097,0.041733165080394485,1.7212859273576022,,,102541.65530216682,131882.68938243334
100,rank0,cp8,50,0.5,0.51,0.505,8157139,2.1742288564654837,2.2581075859048028,0.08387872943931907,3.8578611073939935,,,102376.07996619125,131889.4927351289
100,rank0,cp8,51,0.51,0.52,0.515,8140459,2.318450716353955,2.447309193169706,0.12885847681575102,5.557956263931139,,,102451.86498439887,131933.4052575091
100,rank0,cp8,52,0.52,0.53,0.525,8130790,2.357687875347906,2.513352477023511,0.15566460167560514,6.602426186402426,,,102444.59627305568,131878.06204393163
100,rank0,cp8,53,0.53,0.54,0.535,8111753,2.6352737811420046,2.769198328341348,0.13392454719934355,5.081997481920338,,,102448.68879219025,131911.40136448355
100,rank0,cp8,54,0.54,0.55,0.545,8099003,2.6756960085087016,2.920202832106244,0.2445068235975425,9.138064369794321,,,102427.26854840056,131901.3709026932
100,rank0,cp8,55,0.55,0.56,0.555,8079065,2.656992609912162,2.8710106964847357,0.21401808657257382,8.054899579854274,,,102473.57446764878,131898.23681161043
100,rank0,cp8,56,0.56,0.57,0.565,8074380,2.615324272575727,2.774557128944097,0.1592328563683698,6.088455570809497,,,102328.13554562944,131859.9856955724
100,rank0,cp8,57,0.57,0.58,0.575,8080144,2.432227197931126,2.5778858986938187,0.14565870076269283,5.988696322719827,,,102107.48337742825,131891.3259683134
100,rank0,cp8,58,0.58,0.59,0.585,8077765,2.0521649243324114,2.3206372312189716,0.2684723068865602,13.082394290210216,,,102024.71958391763,131882.81723721125
100,rank0,cp8,59,0.59,0.6,0.595,8069216,2.117559500204233,2.3228723635176767,0.20531286331344356,9.695730547058615,,,101980.14841190762,131870.77466945813
100,rank0,cp8,60,0.6,0.61,0.605,8048368,1.973790587110331,2.2369369987399628,0.2631464116296318,13.332032959731732,,,102131.31555485463,131904.69676873987
100,rank0,cp8,61,0.61,0.62,0.615,8023469,1.2972891152193646,1.5281692229254744,0.23088010770610978,17.797120549112847,,,102193.39296574268,131888.76849319474
100,rank0,cp8,62,0.62,0.63,0.625,8001147,1.5718700081375834,1.7532381956582956,0.18136818752071227,11.538370640178115,,,102392.58729829786,131865.25655593246
100,rank0,cp8,63,0.63,0.64,0.635,7987164,0.8711681643196508,1.055095147462845,0.1839269831431941,21.112684172387553,,,102276.92551678898,131865.94238091147
100,rank0,cp8,64,0.64,0.65,0.645,7968068,0.9699164213960021,1.0760596316604916,0.10614321026448947,10.94354193031575,,,102416.74716318985,131881.3772177513
100,rank0,cp8,65,0.65,0.66,0.655,7958649,0.3729818968018316,0.4611261393927327,0.08814424259090115,23.632311205101978,,,102366.27764851537,131883.66995385863
100,rank0,cp8,66,0.66,0.67,0.665,7944715,-0.42576391978818623,-0.23354976945439973,0.1922141503337865,45.14571136732567,,,102485.28575681351,131884.44202793387
100,rank0,cp8,67,0.67,0.68,0.675,7942471,-0.7721217993745272,-0.7187717836194101,0.05335001575511711,6.909533676983912,,,102280.59274430144,131876.0108925648
100,rank0,cp8,68,0.68,0.69,0.685,7929771,-0.8178654843878846,-0.7136213436696589,0.10424414071822574,12.74587847367654,,,102370.09051456202,131868.56114902385
100,rank0,cp8,69,0.69,0.7,0.695,7903173,-0.45600343052088066,-0.4193691227564706,0.03663430776441007,8.03377898332117,,,102444.78106266365,131838.40256622742
100,rank0,cp8,70,0.7,0.71,0.705,7888156,-0.7858019035120503,-0.7546741954866077,0.031127708025442513,3.9612665592079686,,,102531.2090149779,131883.61109800072
100,rank0,cp8,71,0.71,0.72,0.715,7889297,-0.985885814667644,-1.0563277755128,-0.07044196084515597,-7.1450425391203085,,,102363.13579311178,131874.19205207186
100,rank0,cp8,72,0.72,0.73,0.725,7892789,-1.0095304714214455,-1.0350711827583305,-0.02554071133688507,-2.5299594276657222,,,102228.16817425337,131831.20168673637
100,rank0,cp8,73,0.73,0.74,0.735,7871883,-0.8538660953167114,-0.9021317433112863,-0.04826564799457489,-5.652601533109528,,,102194.53380794225,131851.096450984
100,rank0,cp8,74,0.74,0.75,0.745,7861512,-0.6863158130395273,-0.8513670968775057,-0.1650512838379784,-24.048882555540438,,,102272.34169886689,131853.96051749686
100,rank0,cp8,75,0.75,0.76,0.755,7858732,-0.9147676749887895,-1.1356653960199907,-0.2208977210312012,-24.147958773675324,,,102227.91443419452,131818.50251936165
100,rank0,cp8,76,0.76,0.77,0.765,7849352,-1.7377626841043694,-1.840326762718467,-0.10256407861409755,-5.902076247365063,,,102253.72039046102,131843.3739136888
100,rank0,cp8,77,0.77,0.78,0.775,7838748,-2.0862549733707474,-2.2513955398132737,-0.16514056644252628,-7.915646387924953,,,102280.13858801936,131837.78897479462
100,rank0,cp8,78,0.78,0.79,0.785,7832263,-2.6941407611056984,-2.8510537020260385,-0.15691294092034003,-5.824229497791408,,,102238.34595873249,131829.91020925075
100,rank0,cp8,79,0.79,0.8,0.795,7811351,-3.293849168984981,-3.476950757096442,-0.18310158811146104,-5.558894130173084,,,102317.83022975233,131858.02005136383
100,rank0,cp8,80,0.8,0.81,0.805,7811660,-3.3384066894872535,-3.5404240382852272,-0.20201734879797373,-6.051310328191368,,,102254.92656307679,131870.30772899944
100,rank0,cp8,81,0.81,0.82,0.815,7809429,-3.5014627830024447,-3.7172690127515935,-0.21580622974914876,-6.163316394415553,,,102148.44217879181,131863.97641285424
100,rank0,cp8,82,0.82,0.83,0.825,7811478,-3.2820491845461257,-3.4301301505735964,-0.14808096602747067,-4.511844817095536,,,102065.16331850042,131822.65334295595
100,rank0,cp8,83,0.83,0.84,0.835,7797420,-2.7338109272041264,-2.9733665625331778,-0.23955563532905133,-8.76269945903118,,,102115.19115248525,131822.2997457527
100,rank0,cp8,84,0.84,0.85,0.845,7778314,-3.3844131260321966,-3.542533186363339,-0.15812006033114256,-4.672008246124452,,,102177.20328896184,131819.12440823374
100,rank0,cp8,85,0.85,0.86,0.855,7768521,-3.8501638857640983,-4.011633744611291,-0.16146985884719234,-4.1938437853054475,,,102229.19324036669,131844.730738291
100,rank0,cp8,86,0.86,0.87,0.865,7756321,-3.771675643646002,-3.9715485879237673,-0.19987294427776536,-5.2993142348940765,,,102278.24611455837,131842.76305140022
100,rank0,cp8,87,0.87,0.88,0.875,7750801,-3.6787779740442312,-3.951519721842733,-0.2727417477985017,-7.41392249608001,,,102221.46782725166,131850.6101724223
100,rank0,cp8,88,0.88,0.89,0.885,7732049,-3.5034402911828417,-3.7073983115707736,-0.20395802038793187,-5.821649676783016,,,102351.30320340542,131831.45803586533
100,rank0,cp8,89,0.89,0.9,0.895,7727365,-3.097522506054781,-3.3064189435329903,-0.2088964374782094,-6.743984493086844,,,102341.04333553139,131859.5977646397
100,rank0,cp8,90,0.9,0.91,0.905,7729814,-2.9581524212613655,-3.1103589005183516,-0.15220647925698616,-5.145322403369764,,,102207.309530242,131844.8834052071
100,rank0,cp8,91,0.91,0.92,0.915,7717781,-3.22590275624561,-3.481361545978106,-0.2554587897324958,-7.91898606484361,,,102231.49142191914,131837.2511010457
100,rank0,cp8,92,0.92,0.93,0.925,7716286,-2.9555375474677845,-3.241660811377152,-0.2861232639093676,-9.680921298208828,,,102107.81473046937,131846.96529880186
100,rank0,cp8,93,0.93,0.94,0.935,7713639,-2.9292656812173865,-3.124415095402957,-0.19514941418557052,-6.662059212890089,,,102022.92437473024,131813.25955603577
100,rank0,cp8,94,0.94,0.95,0.945,7710373,-3.2516303685956567,-3.477204358089086,-0.22557398949342922,-6.9372580497472764,,,102086.45226507893,131829.30119824735
100,rank0,cp8,95,0.95,0.96,0.955,7710508,-2.549599196317545,-2.72308565762235,-0.17348646130480505,-6.804460150261116,,,101913.13434125247,131860.99362863117
100,rank0,cp8,96,0.96,0.97,0.965,7700281,-3.012752911224928,-3.145283283499606,-0.13253037227467823,-4.39897914564769,,,101995.11536515244,131793.53241385135
100,rank0,cp8,97,0.97,0.98,0.975,7687685,-2.813470895334551,-2.9829756324715877,-0.16950473713703662,-6.024755309113682,,,101984.28696580784,131860.29435768933
100,rank0,cp8,98,0.98,0.99,0.985,7674688,-2.6020326819800363,-2.7097300047457598,-0.10769732276572341,-4.138968872741842,,,102029.18994654699,131833.17121983526
100,rank0,cp8,99,0.99,1.0,0.995,7672364,-2.7404351514083536,-2.7731564094136694,-0.03272125800531578,-1.1940168694924163,,,102107.6328929518,131842.7667474423
100,rank0,om,0,0.0,0.01,0.005,14929253,1.0178614429000568,1.1560106277392432,0.13814918483918648,13.572494154565522,,,76460.40377140867,92516.42985288243
100,rank0,om,1,0.01,0.02,0.015,12240453,1.484054062378247,1.466147328787267,-0.01790673359097994,-1.2066092499543979,,,76812.16363901157,92553.57777093526
100,rank0,om,2,0.02,0.03,0.025,11400343,1.8084375180641494,1.6863346064048381,-0.12210291165931131,-6.751845747483549,,,76646.72663306516,92573.85202963767
100,rank0,om,3,0.03,0.04,0.035,10893554,1.8223653180587345,1.6445695666663462,-0.17779575139238823,-9.7563177717728,,,76618.53792047853,92565.23996768857
100,rank0,om,4,0.04,0.05,0.045,10587936,1.7064950147035267,1.4943601801061202,-0.21213483459740656,-12.431025743972727,,,76380.6498565514,92583.17938918747
100,rank0,om,5,0.05,0.06,0.055,10320290,1.4919118551901158,1.2047561010675132,-0.28715575412260264,-19.247501326813314,,,76325.50565437978,92530.11572670672
100,rank0,om,6,0.06,0.07,0.065,10142195,1.4601851965969892,1.2462861248113348,-0.21389907178565437,-14.648763203746578,,,76155.99574189291,92581.2166728854
100,rank0,om,7,0.07,0.08,0.075,9958392,1.1096569606820057,0.8443556209258186,-0.2653013397561871,-23.908410360723582,,,76206.63385661745,92538.058737735
100,rank0,om,8,0.08,0.09,0.085,9792221,0.5655689347697525,0.32630046692088216,-0.2392684678488703,-42.30580096240229,,,76320.56704506546,92549.19533370555
100,rank0,om,9,0.09,0.1,0.095,9731516,0.5456202301881844,0.30917875214183943,-0.23644147804634497,-43.334441240347026,,,75887.6931438219,92536.23274437469
100,rank0,om,10,0.1,0.11,0.105,9626989,0.34186608086910664,0.11770612968418581,-0.22415995118492082,-65.56952085303455,,,75883.25116879752,92585.92764644568
100,rank0,om,11,0.11,0.12,0.115,9460122,-0.22089429713485725,-0.4094172265982424,-0.18852292946338517,-85.34531307899307,,,76225.60624989028,92479.11414109073
100,rank0,om,12,0.12,0.13,0.125,9396746,-0.5275725235097342,-0.7218272716838735,-0.19425474817413935,-36.82048240151673,,,76048.76758326348,92528.1603023579
100,rank0,om,13,0.13,0.14,0.135,9345869,-0.8884641973903122,-1.1514722266917903,-0.26300802930147804,-29.602546740095107,,,75850.38175066288,92539.9874904991
100,rank0,om,14,0.14,0.15,0.145,9237880,-1.2529488367460933,-1.4293923252374858,-0.17644348849139257,-14.082258055294268,,,76012.08490888105,92522.81968007356
100,rank0,om,15,0.15,0.16,0.155,9221782,-1.3763357233992302,-1.4033853550950033,-0.027049631695773124,-1.9653367442186855,,,75668.89330541759,92542.58167966279
100,rank0,om,16,0.16,0.17,0.165,9150072,-1.1755137008757963,-1.2292079873412594,-0.05369428646546304,-4.567729531817369,,,75735.58847968327,92493.17313588531
100,rank0,om,17,0.17,0.18,0.175,9077623,-1.922813934881411,-1.9863536548071248,-0.06353971992571372,-3.3045173416445266,,,75816.6683209841,92507.54015688461
100,rank0,om,18,0.18,0.19,0.185,9043731,-2.0972579790354224,-2.1028570410154224,-0.005599061979999931,-0.2669705890247736,,,75724.45899777803,92504.69291100572
100,rank0,om,19,0.19,0.2,0.195,8930757,-2.0972301676106517,-2.1689652470941194,-0.07173507948346769,-3.420467652589347,,,76016.65356951111,92481.65254164222
100,rank0,om,20,0.2,0.21,0.205,8911141,-2.369487700845492,-2.347259409589726,0.022228291255766308,0.9381053654692827,,,75797.96567062607,92505.5285574681
100,rank0,om,21,0.21,0.22,0.215,8876955,-1.985824981651929,-1.8879758057563873,0.09784917589554176,4.92738165747844,,,75791.25872148333,92518.35179225833
100,rank0,om,22,0.22,0.23,0.225,8856212,-1.774367980350967,-1.5950931327971563,0.17927484755381085,10.103588970217473,,,75563.94750587126,92522.3115594164
100,rank0,om,23,0.23,0.24,0.235,8828204,-1.6726530107369517,-1.5398716289599166,0.13278138177703513,7.938369818766726,,,75444.87395033862,92531.86617382431
100,rank0,om,24,0.24,0.25,0.245,8797837,-1.3227481936753318,-1.1704538158313318,0.15229437784400002,11.513482201086312,,,75499.92996649902,92513.11169838747
100,rank0,om,25,0.25,0.26,0.255,8725077,-0.8397787205774803,-0.6696061448738739,0.17017257570360633,20.263978061576253,,,75702.65298144575,92494.35588434151
100,rank0,om,26,0.26,0.27,0.265,8697076,-0.38228250506262107,-0.33515481128726865,0.04712769377535242,12.327975555049926,,,75616.25437834318,92514.27284632262
100,rank0,om,27,0.27,0.28,0.275,8660605,-0.6938425202396369,-0.7786236054182039,-0.08478108517856697,-12.219067397207882,,,75648.81850228761,92495.09312108235
100,rank0,om,28,0.28,0.29,0.285,8633276,-0.374809863602183,-0.5920847279337196,-0.2172748643315366,-57.969356047189976,,,75640.26080243185,92531.05757220519
100,rank0,om,29,0.29,0.3,0.295,8604916,0.14077848058017067,-0.2872329654604573,-0.42801144604062796,-304.0318692720111,,,75572.04409134532,92507.09711262672
100,rank0,om,30,0.3,0.31,0.305,8546950,0.3023534711212772,-0.12563327541463704,-0.42798674653591423,-141.55178868915456,,,75738.91283419948,92469.088081317
100,rank0,om,31,0.31,0.32,0.315,8528452,0.6584088179191253,0.2925486833020585,-0.3658601346170668,-55.567319978087944,,,75714.3845089454,92466.5754906085
100,rank0,om,32,0.32,0.33,0.325,8494459,0.744677912978331,0.36597838161072854,-0.3786995313676024,-50.85413771075846,,,75645.23108294977,92494.7619346309
100,rank0,om,33,0.33,0.34,0.335,8505811,1.2526345812292325,0.8402904773197283,-0.41234410390950427,-32.918147885144904,,,75398.13939458223,92509.10873226661
100,rank0,om,34,0.34,0.35,0.345,8488449,1.4507610283103545,1.1170256638890197,-0.3337353644213348,-23.004158363009207,,,75415.82307508925,92481.82201449419
100,rank0,om,35,0.35,0.36,0.355,8452551,1.724092525439953,1.3824143520403007,-0.34167817339965234,-19.81785596526863,,,75454.19278271598,92520.71554646494
100,rank0,om,36,0.36,0.37,0.365,8424473,1.943536290044493,1.7221130049405668,-0.22142328510392617,-11.39280425264697,,,75518.38818617785,92513.89965767085
100,rank0,om,37,0.37,0.38,0.375,8419557,2.3709286604984086,2.0890649113960493,-0.28186374910235923,-11.888326873703015,,,75351.55795417017,92485.61294258921
100,rank0,om,38,0.38,0.39,0.385,8376173,2.573503555860176,2.2933088748367028,-0.28019468102347345,-10.887674135341161,,,75536.2882842278,92538.50028057148
100,rank0,om,39,0.39,0.4,0.395,8357163,2.781600047767406,2.5445798752846294,-0.23702017248277674,-8.521001165247178,,,75451.87462078255,92521.94179073484
100,rank0,om,40,0.4,0.41,0.405,8323371,3.044638884894113,2.80302215060185,-0.24161673429226305,-7.935809251173839,,,75587.04302075968,92505.06768123324
100,rank0,om,41,0.41,0.42,0.415,8308854,2.925727904233243,2.912279669901074,-0.013448234332169129,-0.45965430731650897,,,75505.20154551654,92465.51007102015
100,rank0,om,42,0.42,0.43,0.425,8322307,3.1316888454126963,3.1183425108834126,-0.013346334529283688,-0.426170516551586,,,75143.25241502725,92475.63694191481
100,rank0,om,43,0.43,0.44,0.435,8296282,3.439610538793161,3.215277024819151,-0.2243335139740097,-6.522061478876632,,,75322.27067423223,92489.86031202904
100,rank0,om,44,0.44,0.45,0.445,8275434,3.4050272166994504,3.0874890746129,-0.3175381420865504,-9.325568398667468,,,75369.71046094091,92460.84565623659
100,rank0,om,45,0.45,0.46,0.455,8246513,3.285466111555272,2.937074235148846,-0.348391876406426,-10.604031957021295,,,75422.13419048926,92534.14207556726
100,rank0,om,46,0.46,0.47,0.465,8215093,2.9375404514592836,2.7087810747977406,-0.228759376661543,-7.787446009395448,,,75534.27125897992,92469.11861014343
100,rank0,om,47,0.47,0.48,0.475,8187298,2.8116054893812343,2.524428242435008,-0.28717724694622637,-10.213995101049084,,,75503.94348462678,92500.9774528424
100,rank0,om,48,0.48,0.49,0.485,8176064,2.3448074770451894,1.8839784710139162,-0.4608290060312732,-19.653170272724786,,,75485.82587738846,92505.84770977605
100,rank0,om,49,0.49,0.5,0.495,8171305,2.424534147238415,2.0329456671935593,-0.3915884800448559,-16.151081249603422,,,75405.61114155184,92481.28711572546
100,rank0,om,50,0.5,0.51,0.505,8157139,2.1742288564654837,1.6984261848623108,-0.4758026716031729,-21.88374375532194,,,75349.51414670939,92464.65613894227
100,rank0,om,51,0.51,0.52,0.515,8140459,2.318450716353955,1.9553976389802672,-0.36305307737368797,-15.659296736944789,,,75460.63158421693,92499.92773333841
100,rank0,om,52,0.52,0.53,0.525,8130790,2.357687875347906,2.0403206111320284,-0.3173672642158776,-13.460953315079763,,,75443.02064792892,92493.99438087575
100,rank0,om,53,0.53,0.54,0.535,8111753,2.6352737811420046,2.539928481275877,-0.0953452998661275,-3.6180415313360457,,,75407.41639381858,92485.50934425832
100,rank0,om,54,0.54,0.55,0.545,8099003,2.6756960085087016,2.454438658164411,-0.2212573503442905,-8.269151265341543,,,75382.81773529122,92534.73378943732
100,rank0,om,55,0.55,0.56,0.555,8079065,2.656992609912162,2.722383341156309,0.0653907312441473,2.46108065939668,,,75410.44483865597,92449.21617162113
100,rank0,om,56,0.56,0.57,0.565,8074380,2.615324272575727,2.697286052590721,0.0819617800149941,3.1339050715219057,,,75306.22745634484,92454.43577358825
100,rank0,om,57,0.57,0.58,0.575,8080144,2.432227197931126,2.5738538099032544,0.14162661197212856,5.822918685088195,,,75122.44101437942,92492.73949275754
100,rank0,om,58,0.58,0.59,0.585,8077765,2.0521649243324114,2.100681558012928,0.04851663368051673,2.364168352419319,,,75128.68803834099,92466.49336961737
100,rank0,om,59,0.59,0.6,0.595,8069216,2.117559500204233,2.1334478671261325,0.015888366921899433,0.7503150169035175,,,75142.36887219871,92473.9121658409
100,rank0,om,60,0.6,0.61,0.605,8048368,1.973790587110331,2.0233782507939857,0.04958766368365475,2.512306219691324,,,75242.91146485672,92498.3306985457
100,rank0,om,61,0.61,0.62,0.615,8023469,1.2972891152193646,1.2265800600043448,-0.0707090552150198,-5.450524049379947,,,75277.8582184753,92481.84507102822
100,rank0,om,62,0.62,0.63,0.625,8001147,1.5718700081375834,1.4771986367591678,-0.09467137137841553,-6.022849910507936,,,75345.2755701658,92461.86862552975
100,rank0,om,63,0.63,0.64,0.635,7987164,0.8711681643196508,0.7852236164748535,-0.08594454784479733,-9.865437164122813,,,75282.94287001505,92468.60390604027
100,rank0,om,64,0.64,0.65,0.645,7968068,0.9699164213960021,0.7243111575551802,-0.24560526384082193,-25.322312152146257,,,75240.3959136688,92514.29368321208
100,rank0,om,65,0.65,0.66,0.655,7958649,0.3729818968018316,0.23296219921441105,-0.14001969758742053,-37.540614916711135,,,75366.7038705264,92453.30547890834
100,rank0,om,66,0.66,0.67,0.665,7944715,-0.42576391978818623,-0.8082234001332984,-0.3824594803451122,-89.82900207593502,,,75282.40654282954,92475.16392313672
100,rank0,om,67,0.67,0.68,0.675,7942471,-0.7721217993745272,-1.1040845812926443,-0.3319627819181171,-42.99357720336743,,,75313.30371182441,92415.25792353354
100,rank0,om,68,0.68,0.69,0.685,7929771,-0.8178654843878846,-1.2374372051149127,-0.4195717207270281,-51.300822535755785,,,75304.50179356322,92505.66684579755
100,rank0,om,69,0.69,0.7,0.695,7903173,-0.45600343052088066,-0.5899373429350513,-0.13393391241417063,-29.371251058611875,,,75448.94314016296,92440.88381548974
100,rank0,om,70,0.7,0.71,0.705,7888156,-0.7858019035120503,-0.8183330882372171,-0.032531184725166806,-4.139870949634056,,,75474.74347322318,92469.36563379783
100,rank0,om,71,0.71,0.72,0.715,7889297,-0.985885814667644,-0.9632020968493342,0.0226837178183098,2.300846353688211,,,75326.43833391616,92454.29150223167
100,rank0,om,72,0.72,0.73,0.725,7892789,-1.0095304714214455,-1.125233479004485,-0.11570300758303942,-11.461071345387579,,,75252.34583594599,92436.55392683056
100,rank0,om,73,0.73,0.74,0.735,7871883,-0.8538660953167114,-0.9382431359645402,-0.0843770406478288,-9.881764964157775,,,75248.16051422126,92427.5947979692
100,rank0,om,74,0.74,0.75,0.745,7861512,-0.6863158130395273,-0.5904907538416886,0.09582505919783868,13.962239741126261,,,75211.05739122853,92476.46854263345
100,rank0,om,75,0.75,0.76,0.755,7858732,-0.9147676749887895,-0.7759994892940764,0.13876818569471316,15.169773647326767,,,75252.17006397582,92479.4560158003
100,rank0,om,76,0.76,0.77,0.765,7849352,-1.7377626841043694,-1.9534019059071663,-0.21563922180279693,-12.40901440543568,,,75255.81228325004,92470.70471339783
100,rank0,om,77,0.77,0.78,0.775,7838748,-2.0862549733707474,-2.2425742939023423,-0.15631932053159492,-7.49281955115155,,,75249.14091441191,92441.12100443877
100,rank0,om,78,0.78,0.79,0.785,7832263,-2.6941407611056984,-2.856230013194879,-0.16208925208918057,-6.016361670080585,,,75221.150881636,92445.12769769889
100,rank0,om,79,0.79,0.8,0.795,7811351,-3.293849168984981,-3.664205970832264,-0.3703568018472829,-11.243890744438993,,,75368.98399228041,92486.53265892113
100,rank0,om,80,0.8,0.81,0.805,7811660,-3.3384066894872535,-3.564306629881999,-0.2258999403947457,-6.766699249258984,,,75236.93939134528,92447.61935598316
100,rank0,om,81,0.81,0.82,0.815,7809429,-3.5014627830024447,-3.6895833916250957,-0.188120608622651,-5.372629106208599,,,75126.43011232749,92460.94630885136
100,rank0,om,82,0.82,0.83,0.825,7811478,-3.2820491845461257,-3.4936809832685154,-0.21163179872238969,-6.448160488236445,,,75141.6783702162,92450.72107362116
100,rank0,om,83,0.83,0.84,0.835,7797420,-2.7338109272041264,-2.953212320868554,-0.21940139366442768,-8.025477968544442,,,75189.67762358006,92461.75274070982
100,rank0,om,84,0.84,0.85,0.845,7778314,-3.3844131260321966,-3.6908002877532975,-0.3063871617211009,-9.052888944450519,,,75176.38778695806,92426.04002015125
100,rank0,om,85,0.85,0.86,0.855,7768521,-3.8501638857640983,-3.80431070096392,0.045853184800178415,1.1909411173306057,,,75243.56765054565,92421.78255434756
100,rank0,om,86,0.86,0.87,0.865,7756321,-3.771675643646002,-3.648966728379337,0.12270891526666494,3.2534323430857044,,,75245.67068154128,92458.78792293815
100,rank0,om,87,0.87,0.88,0.875,7750801,-3.6787779740442312,-3.460582386384726,0.2181955876595052,5.931197511755075,,,75218.71374408451,92453.70134270733
100,rank0,om,88,0.88,0.89,0.885,7732049,-3.5034402911828417,-3.394875986889654,0.10856430429318786,3.098791338514123,,,75277.33352651242,92472.9617686147
100,rank0,om,89,0.89,0.9,0.895,7727365,-3.097522506054781,-2.913088347414052,0.18443415864072898,5.9542475730269055,,,75320.57812343288,92486.75923444159
100,rank0,om,90,0.9,0.91,0.905,7729814,-2.9581524212613655,-2.901529147300831,0.05662327396053435,1.9141432183670242,,,75204.36212993177,92450.66498687112
100,rank0,om,91,0.91,0.92,0.915,7717781,-3.22590275624561,-2.783010416829412,0.4428923394161983,13.729252642805886,,,75178.60829924994,92447.31497516185
100,rank0,om,92,0.92,0.93,0.925,7716286,-2.9555375474677845,-2.5658158879775192,0.38972165949026527,13.18615152848141,,,75159.94041769595,92434.04877345084
100,rank0,om,93,0.93,0.94,0.935,7713639,-2.9292656812173865,-2.397169888272657,0.5320957929447294,18.16481845114143,,,75062.92675640866,92410.69439964218
100,rank0,om,94,0.94,0.95,0.945,7710373,-3.2516303685956567,-2.7150605815231237,0.536569787072533,16.501561562923637,,,75092.54653966361,92446.37183739149
100,rank0,om,95,0.95,0.96,0.955,7710508,-2.549599196317545,-2.0145573095248133,0.5350418867927318,20.98533320709809,,,75065.56097279834,92483.13114626714
100,rank0,om,96,0.96,0.97,0.965,7700281,-3.012752911224928,-2.5115455836080502,0.5012073276168776,16.636190965063122,,,75050.27264597273,92414.53903805265
100,rank0,om,97,0.97,0.98,0.975,7687685,-2.813470895334551,-2.479095948283823,0.334374947050728,11.884784292782504,,,75095.72713067068,92493.15336257577
100,rank0,om,98,0.98,0.99,0.985,7674688,-2.6020326819800363,-2.1596050757932117,0.44242760618682464,17.00315331359159,,,75195.91417594903,92439.70144561252
100,rank0,om,99,0.99,1.0,0.995,7672364,-2.7404351514083536,-2.4371743541275874,0.30326079728076616,11.066154844967434,,,75191.43248396287,92474.8028261506
100,rank0,T2,0,0.0,0.01,0.005,14929253,1.0178614429000568,1.0121294492678845,-0.00573199363217225,-0.5631408549911121,,,52988.86705153796,60405.89438022618
100,rank0,T2,1,0.01,0.02,0.015,12240453,1.484054062378247,1.538733265916491,0.05467920353824396,3.6844482235787743,,,52765.00827515844,60075.96641991481
100,rank0,T2,2,0.02,0.03,0.025,11400343,1.8084375180641494,1.8576656622753873,0.04922814421123789,2.7221368567897435,,,52538.37029206478,60002.20894913965
100,rank0,T2,3,0.03,0.04,0.035,10893554,1.8223653180587345,1.8697228915763575,0.04735757351762304,2.598687159392962,,,52647.44039311301,60313.98368459137
100,rank0,T2,4,0.04,0.05,0.045,10587936,1.7064950147035267,1.8183478603817642,0.1118528456782375,6.5545369142300105,,,52502.28659054722,59902.05339899416
100,rank0,T2,5,0.05,0.06,0.055,10320290,1.4919118551901158,1.540690911926253,0.04877905673613725,3.269566936306789,,,52410.302946902964,59917.13887602121
100,rank0,T2,6,0.06,0.07,0.065,10142195,1.4601851965969892,1.4448496977100087,-0.015335498886980492,-1.0502434158845322,,,52289.3606328454,59804.20139229592
100,rank0,T2,7,0.07,0.08,0.075,9958392,1.1096569606820057,1.178513110410122,0.06885614972811638,6.205174406854235,,,52381.12834490721,59754.66666527066
100,rank0,T2,8,0.08,0.09,0.085,9792221,0.5655689347697525,0.5152982037278553,-0.050270731041897165,-8.888524095186163,,,52449.25841040538,59935.87339283248
100,rank0,T2,9,0.09,0.1,0.095,9731516,0.5456202301881844,0.5354610465913382,-0.0101591835968462,-1.8619514150606729,,,52028.586216122,59838.35656808427
100,rank0,T2,10,0.1,0.11,0.105,9626989,0.34186608086910664,0.17517644900724463,-0.166689631861862,-48.75875121570893,,,52143.75501562462,59692.76342894081
100,rank0,T2,11,0.11,0.12,0.115,9460122,-0.22089429713485725,-0.26172762389826415,-0.040833326763406896,-18.48545992044236,,,52462.57904251998,59873.570505682284
100,rank0,T2,12,0.12,0.13,0.125,9396746,-0.5275725235097342,-0.741190477168382,-0.21361795365864789,-40.49072765153329,,,52327.21623302232,59873.89977113746
100,rank0,T2,13,0.13,0.14,0.135,9345869,-0.8884641973903122,-0.9531730309113691,-0.06470883352105683,-7.283223534625956,,,52020.15113981154,60075.55279163634
100,rank0,T2,14,0.14,0.15,0.145,9237880,-1.2529488367460933,-1.328153662475982,-0.07520482572988874,-6.0022263898018045,,,52185.02569060738,59828.23648286055
100,rank0,T2,15,0.15,0.16,0.155,9221782,-1.3763357233992302,-1.3606090260849473,0.01572669731428289,1.1426497944441631,,,52054.5899495474,60051.86832803841
100,rank0,T2,16,0.16,0.17,0.165,9150072,-1.1755137008757963,-1.1725935273060129,0.0029201735697834685,0.2484168042965253,,,51983.671363765905,60636.10547200449
100,rank0,T2,17,0.17,0.18,0.175,9077623,-1.922813934881411,-2.0834362992799624,-0.16062236439855138,-8.35350532283602,,,52216.873986606086,60019.50678088518
100,rank0,T2,18,0.18,0.19,0.185,9043731,-2.0972579790354224,-2.150096392317466,-0.05283841328204364,-2.5194045658772626,,,51996.544739087054,59912.10993706617
100,rank0,T2,19,0.19,0.2,0.195,8930757,-2.0972301676106517,-2.2230081250844056,-0.12577795747375387,-5.997336840574401,,,52028.99324292923,59768.00822733311
100,rank0,T2,20,0.2,0.21,0.205,8911141,-2.369487700845492,-2.356807046977599,0.012680653867893188,0.5351643675284077,,,52343.09505854873,59984.13993929565
100,rank0,T2,21,0.21,0.22,0.215,8876955,-1.985824981651929,-2.0105794842151385,-0.024754502563209435,-1.2465601345500823,,,51968.200387337965,60109.695340193866
100,rank0,T2,22,0.22,0.23,0.225,8856212,-1.774367980350967,-2.001301682447881,-0.226933702096914,-12.789551243594177,,,52093.173928004675,59867.12411319377
100,rank0,T2,23,0.23,0.24,0.235,8828204,-1.6726530107369517,-1.8402763090983474,-0.16762329836139567,-10.02140296196536,,,51805.65918254799,60245.337680730736
100,rank0,T2,24,0.24,0.25,0.245,8797837,-1.3227481936753318,-1.437806865868107,-0.1150586721927751,-8.698456194680409,,,51807.72401218834,60024.92035469915
100,rank0,T2,25,0.25,0.26,0.255,8725077,-0.8397787205774803,-1.0889164108181313,-0.24913769024065102,-29.667063970057445,,,51843.040145198735,59870.59540303767
100,rank0,T2,26,0.26,0.27,0.265,8697076,-0.38228250506262107,-0.5435638649561119,-0.1612813598934908,-42.189050704026215,,,52304.556800664934,59925.06176232055
100,rank0,T2,27,0.27,0.28,0.275,8660605,-0.6938425202396369,-0.8245089045530573,-0.13066638431342037,-18.832282614834742,,,51809.47072713029,59935.47985085525
100,rank0,T2,28,0.28,0.29,0.285,8633276,-0.374809863602183,-0.43251708722617777,-0.057707223623994774,-15.396399408859814,,,51875.97291040795,59862.498387625164
100,rank0,T2,29,0.29,0.3,0.295,8604916,0.14077848058017067,0.04158815562362058,-0.09919032495655009,-70.45844261691904,,,52242.5716740188,59927.399253335236
100,rank0,T2,30,0.3,0.31,0.305,8546950,0.3023534711212772,0.38193371476425897,0.07958024364298177,26.320267912869866,,,51992.97159726,60026.52078969796
100,rank0,T2,31,0.31,0.32,0.315,8528452,0.6584088179191253,0.6401107906386133,-0.018298027280511997,-2.779128526610895,,,51983.01238341349,60007.8799861048
100,rank0,T2,32,0.32,0.33,0.325,8494459,0.744677912978331,0.7691513704434376,0.02447345746510665,3.2864486831931585,,,52020.259102691605,60218.118576337176
100,rank0,T2,33,0.33,0.34,0.335,8505811,1.2526345812292325,1.4024281858039944,0.14979360457476187,11.958284308881744,,,51783.718362332336,59912.15446320479
100,rank0,T2,34,0.34,0.35,0.345,8488449,1.4507610283103545,1.6995361545136467,0.24877512620329223,17.147905226888472,,,51855.99626342343,60049.524088448044
100,rank0,T2,35,0.35,0.36,0.355,8452551,1.724092525439953,1.8981399604287028,0.17404743498874975,10.09501708409393,,,51911.88607110191,60180.699650051465
100,rank0,T2,36,0.36,0.37,0.365,8424473,1.943536290044493,2.0482578392146613,0.1047215491701683,5.388196233154511,,,51736.3458619955,60158.163892569326
100,rank0,T2,37,0.37,0.38,0.375,8419557,2.3709286604984086,2.591445144804063,0.22051648430565463,9.300848565359129,,,51871.55584805094,60176.293652330765
100,rank0,T2,38,0.38,0.39,0.385,8376173,2.573503555860176,2.728062369589556,0.15455881372937963,6.005774244120653,,,52024.72921805695,60161.70217828028
100,rank0,T2,39,0.39,0.4,0.395,8357163,2.781600047767406,2.9741972154453205,0.19259716767791435,6.9239705338838515,,,51739.96674173754,59893.5927861824
100,rank0,T2,40,0.4,0.41,0.405,8323371,3.044638884894113,3.2550783518134514,0.21043946691933835,6.911803825518606,,,51981.705442301485,60092.0379585924
100,rank0,T2,41,0.41,0.42,0.415,8308854,2.925727904233243,3.132679024610334,0.20695112037709107,7.0734916968065615,,,51835.17001459281,59881.827752931924
100,rank0,T2,42,0.42,0.43,0.425,8322307,3.1316888454126963,3.5272100074192125,0.3955211620065162,12.62964430792275,,,51625.43052193182,59808.822702248464
100,rank0,T2,43,0.43,0.44,0.435,8296282,3.439610538793161,3.6850281450724247,0.2454176062792639,7.135040537623552,,,52232.93949456426,60113.46639719682
100,rank0,T2,44,0.44,0.45,0.445,8275434,3.4050272166994504,3.4338315964762898,0.02880437977683936,0.8459368440749183,,,51647.00772626008,60017.49693086656
100,rank0,T2,45,0.45,0.46,0.455,8246513,3.285466111555272,3.2455238919006835,-0.03994221965458866,-1.21572459731386,,,51275.28857339094,60033.74473114864
100,rank0,T2,46,0.46,0.47,0.465,8215093,2.9375404514592836,3.0126794350504174,0.0751389835911338,2.5578876217281357,,,52113.10106359789,59672.75355704976
100,rank0,T2,47,0.47,0.48,0.475,8187298,2.8116054893812343,2.9868513491402617,0.1752458597590274,6.2329462800129445,,,51873.964869806936,60069.905597654724
100,rank0,T2,48,0.48,0.49,0.485,8176064,2.3448074770451894,2.5461792213472894,0.20137174430209992,8.587986274926871,,,52175.036544480725,59858.22627155438
100,rank0,T2,49,0.49,0.5,0.495,8171305,2.424534147238415,2.5622409740650625,0.13770682682664726,5.679723132936594,,,51907.0734991612,59986.68548471435
100,rank0,T2,50,0.5,0.51,0.505,8157139,2.1742288564654837,2.4745950739448777,0.30036621747939396,13.814839067478927,,,51926.32979103733,60120.02286778014
100,rank0,T2,51,0.51,0.52,0.515,8140459,2.318450716353955,2.6576687801432937,0.3392180637893385,14.631238930228374,,,51581.37722563139,59769.82312187062
100,rank0,T2,52,0.52,0.53,0.525,8130790,2.357687875347906,2.4914363688808074,0.1337484935329014,5.6728668341293975,,,51950.52807090884,60065.822275570295
100,rank0,T2,53,0.53,0.54,0.535,8111753,2.6352737811420046,2.791303361379496,0.15602958023749158,5.920811012276517,,,51476.43349569012,59938.27800931051
100,rank0,T2,54,0.54,0.55,0.545,8099003,2.6756960085087016,2.8177055260470865,0.14200951753838487,5.307386081482919,,,52011.57344646252,60048.596079799885
100,rank0,T2,55,0.55,0.56,0.555,8079065,2.656992609912162,2.783849780958638,0.1268571710464763,4.774464579736641,,,51780.225210847326,59998.58413036308
100,rank0,T2,56,0.56,0.57,0.565,8074380,2.615324272575727,2.5941983787631586,-0.021125893812568464,-0.8077734005719461,,,52113.45999345983,60072.418765890645
100,rank0,T2,57,0.57,0.58,0.575,8080144,2.432227197931126,2.703609089000186,0.2713818910690602,11.1577525035449,,,51760.22916444378,60048.32299776294
100,rank0,T2,58,0.58,0.59,0.585,8077765,2.0521649243324114,2.165291404561324,0.11312648022891247,5.512543309145272,,,51352.251927781625,59933.64643872855
100,rank0,T2,59,0.59,0.6,0.595,8069216,2.117559500204233,2.352498923463673,0.23493942325943973,11.094820392852263,,,51684.366675887206,60176.714068642694
100,rank0,T2,60,0.6,0.61,0.605,8048368,1.973790587110331,2.2079598615687015,0.23416927445837055,11.863937136370636,,,51716.89969805301,59883.38780529858
100,rank0,T2,61,0.61,0.62,0.615,8023469,1.2972891152193646,1.5298803962469043,0.23259128102753968,17.929024324559276,,,51471.87101515937,60090.85442920891
100,rank0,T2,62,0.62,0.63,0.625,8001147,1.5718700081375834,1.4217022177531013,-0.15016779038448202,-9.553448415394543,,,51768.13805426709,59795.448730845135
100,rank0,T2,63,0.63,0.64,0.635,7987164,0.8711681643196508,1.0661329208995656,0.19496475657991474,22.379692528385124,,,51712.96481975663,60565.4305571816
100,rank0,T2,64,0.64,0.65,0.645,7968068,0.9699164213960021,0.8812970767134924,-0.08861934468250965,-9.136802174661575,,,52038.44535405508,59837.009817404585
100,rank0,T2,65,0.65,0.66,0.655,7958649,0.3729818968018316,0.18962044709864376,-0.18336144970318782,-49.16095158382694,,,51839.20654209503,59637.191406340964
100,rank0,T2,66,0.66,0.67,0.665,7944715,-0.42576391978818623,-0.29387142440779823,0.131892495380388,30.977846935927154,,,51776.88676450281,60095.00008289314
100,rank0,T2,67,0.67,0.68,0.675,7942471,-0.7721217993745272,-0.6590192378107714,0.11310256156375575,14.648279799298086,,,51834.22808638715,60005.8117422004
100,rank0,T2,68,0.68,0.69,0.685,7929771,-0.8178654843878846,-0.6925442357359579,0.12532124865192673,15.322965823129332,,,51726.89267269997,60086.096031384535
100,rank0,T2,69,0.69,0.7,0.695,7903173,-0.45600343052088066,-0.3726671446342364,0.08333628588664427,18.275363804051086,,,51949.67085884326,59929.34721061628
100,rank0,T2,70,0.7,0.71,0.705,7888156,-0.7858019035120503,-0.4763360814241545,0.30946582208789575,39.38216752909025,,,51563.26910845567,59798.676912099996
100,rank0,T2,71,0.71,0.72,0.715,7889297,-0.985885814667644,-1.0605464999824514,-0.0746606853148074,-7.572954616450848,,,51772.5060641599,59641.48193219918
100,rank0,T2,72,0.72,0.73,0.725,7892789,-1.0095304714214455,-1.3811639479419258,-0.3716334765204803,-36.81250710513083,,,51537.91270036056,60138.81473107775
100,rank0,T2,73,0.73,0.74,0.735,7871883,-0.8538660953167114,-1.044580637105001,-0.19071454178828962,-22.335415685705474,,,52049.777559276146,59850.06017950942
100,rank0,T2,74,0.74,0.75,0.745,7861512,-0.6863158130395273,-0.9467128207500715,-0.2603970077105442,-37.941280495535814,,,51901.190024067175,60267.69771077632
100,rank0,T2,75,0.75,0.76,0.755,7858732,-0.9147676749887895,-1.0139185476673116,-0.09915087267852207,-10.838913025620103,,,51863.074859716115,60015.03661227156
100,rank0,T2,76,0.76,0.77,0.765,7849352,-1.7377626841043694,-1.8007820363881075,-0.06301935228373812,-3.626464813647316,,,51675.89513868785,60399.342955572996
100,rank0,T2,77,0.77,0.78,0.775,7838748,-2.0862549733707474,-2.0292588499473023,0.056996123423445066,2.7319826268098395,,,51789.577949832565,60028.27054437143
100,rank0,T2,78,0.78,0.79,0.785,7832263,-2.6941407611056984,-2.8951572004751704,-0.201016439369472,-7.4612448715178905,,,51682.92739589064,60035.66321402973
100,rank0,T2,79,0.79,0.8,0.795,7811351,-3.293849168984981,-3.4911534104063695,-0.19730424142138858,-5.990081248382999,,,51572.2915331009,60009.31767727528
100,rank0,T2,80,0.8,0.81,0.805,7811660,-3.3384066894872535,-3.541787335379235,-0.20338064589198135,-6.092147087184833,,,51653.58726222826,59718.863348107785
100,rank0,T2,81,0.81,0.82,0.815,7809429,-3.5014627830024447,-3.327495823574867,0.1739669594275779,4.968408068538834,,,51633.181456354716,60077.384079119984
100,rank0,T2,82,0.82,0.83,0.825,7811478,-3.2820491845461257,-3.2255392677444497,0.05650991680167605,1.721787627917307,,,51629.22876886394,60101.94398964793
100,rank0,T2,83,0.83,0.84,0.835,7797420,-2.7338109272041264,-2.835393387900886,-0.10158246069675947,-3.7157822322646155,,,51891.06274559435,60312.467158553685
100,rank0,T2,84,0.84,0.85,0.845,7778314,-3.3844131260321966,-3.5249127213940756,-0.14049959536187906,-4.151372487040238,,,51614.987699016,60012.5232031792
100,rank0,T2,85,0.85,0.86,0.855,7768521,-3.8501638857640983,-4.039176725760888,-0.18901283999678986,-4.909215441339029,,,51858.14555060929,59885.95861821595
100,rank0,T2,86,0.86,0.87,0.865,7756321,-3.771675643646002,-4.1109614969158885,-0.3392858532698866,-8.995626488758877,,,51673.874970779514,59797.11260107103
100,rank0,T2,87,0.87,0.88,0.875,7750801,-3.6787779740442312,-3.873546575553001,-0.19476860150876973,-5.294383158836102,,,51712.12920761732,60171.51974460361
100,rank0,T2,88,0.88,0.89,0.885,7732049,-3.5034402911828417,-3.615320815497542,-0.1118805243147003,-3.1934474406848494,,,51713.61272653806,59909.776537813836
100,rank0,T2,89,0.89,0.9,0.895,7727365,-3.097522506054781,-3.1166475305985513,-0.019125024543770408,-0.6174297202485661,,,51599.037954371895,59974.60384251425
100,rank0,T2,90,0.9,0.91,0.905,7729814,-2.9581524212613655,-3.3536151960718463,-0.39546277481048087,-13.368573301637186,,,51707.461389423865,60022.65848803186
100,rank0,T2,91,0.91,0.92,0.915,7717781,-3.22590275624561,-3.58654994874493,-0.36064719249931976,-11.17972920296737,,,51632.815584673066,59841.2922125974
100,rank0,T2,92,0.92,0.93,0.925,7716286,-2.9555375474677845,-3.3215063597785277,-0.3659688123107432,-12.382478870021268,,,51597.43617211143,60109.13891342568
100,rank0,T2,93,0.93,0.94,0.935,7713639,-2.9292656812173865,-3.204989774918991,-0.27572409370160456,-9.412737651950204,,,51793.11562171069,60234.61866367646
100,rank0,T2,94,0.94,0.95,0.945,7710373,-3.2516303685956567,-3.458301951777461,-0.20667158318180423,-6.355937168561487,,,51644.385245601625,59913.610016856364
100,rank0,T2,95,0.95,0.96,0.955,7710508,-2.549599196317545,-2.7863632658736437,-0.23676406955609863,-9.286325077999058,,,51834.41820603479,59758.750340913735
100,rank0,T2,96,0.96,0.97,0.965,7700281,-3.012752911224928,-3.563660044041472,-0.550907132816544,-18.28583853537978,,,51639.36201482698,60273.64423720937
100,rank0,T2,97,0.97,0.98,0.975,7687685,-2.813470895334551,-3.114143932116831,-0.3006730367822801,-10.68690766557679,,,51571.901435923646,60244.771148058266
100,rank0,T2,98,0.98,0.99,0.985,7674688,-2.6020326819800363,-2.9417695231390804,-0.339736841159044,-13.056593927963993,,,51731.18153315377,60039.22291417474
100,rank0,T2,99,0.99,1.0,0.995,7672364,-2.7404351514083536,-2.815100622856222,-0.07466547144786828,-2.724584502920877,,,51643.45321296874,59897.8698094749
100,rank0,L1,0,0.0,0.01,0.005,14929253,1.0178614429000568,1.088281017083054,0.07041957418299716,6.918385078263704,,,83254.13213898672,110184.22344878662
100,rank0,L1,1,0.01,0.02,0.015,12240453,1.484054062378247,1.0868106265316497,-0.39724343584659727,-26.767450453253783,,,83268.99598769654,110327.53685988192
100,rank0,L1,2,0.02,0.03,0.025,11400343,1.8084375180641494,1.1636267068479316,-0.6448108112162179,-35.655686457249494,,,83073.25228713095,110348.91439466744
100,rank0,L1,3,0.03,0.04,0.035,10893554,1.8223653180587345,1.0466745620378817,-0.7756907560208528,-42.56505259039683,,,83126.56246051038,110327.043905585
100,rank0,L1,4,0.04,0.05,0.045,10587936,1.7064950147035267,0.7895510628551563,-0.9169439518483704,-53.73258895852521,,,82826.62428721215,110333.83274898899
100,rank0,L1,5,0.05,0.06,0.055,10320290,1.4919118551901158,0.6034081646659694,-0.8885036905241465,-59.554704082093615,,,82810.41762325408,110324.52382246293
100,rank0,L1,6,0.06,0.07,0.065,10142195,1.4601851965969892,0.4944561222415094,-0.9657290743554798,-66.13743767613478,,,82572.25750839782,110307.95394586111
100,rank0,L1,7,0.07,0.08,0.075,9958392,1.1096569606820057,0.03287461681518352,-1.0767823438668223,-97.0374072366492,,,82665.68603189659,110310.4263297385
100,rank0,L1,8,0.08,0.09,0.085,9792221,0.5655689347697525,-0.3236465374887176,-0.88921547225847,-157.2249495316564,,,82847.89570555539,110315.67715139859
100,rank0,L1,9,0.09,0.1,0.095,9731516,0.5456202301881844,-0.412737773306799,-0.9583580034949835,-175.64561401333043,,,82203.92695846451,110310.42630189496
100,rank0,L1,10,0.1,0.11,0.105,9626989,0.34186608086910664,-0.442187308536229,-0.7840533894053356,-229.34518318169543,,,82267.00407583051,110297.02171062477
100,rank0,L1,11,0.11,0.12,0.115,9460122,-0.22089429713485725,-0.9420863941690499,-0.7211920970341927,-326.48742244074356,,,82826.4411377329,110261.88656259222
100,rank0,L1,12,0.12,0.13,0.125,9396746,-0.5275725235097342,-1.1808021040842627,-0.6532295805745285,-123.81796842429301,,,82503.40161781874,110270.04722309027
100,rank0,L1,13,0.13,0.14,0.135,9345869,-0.8884641973903122,-1.5060951645579823,-0.6176309671676701,-69.51669735053352,,,82222.85646622912,110270.2548957941
100,rank0,L1,14,0.14,0.15,0.145,9237880,-1.2529488367460933,-1.6923552361488818,-0.4394063994027886,-35.06977990768773,,,82593.68046597361,110256.8039810046
100,rank0,L1,15,0.15,0.16,0.155,9221782,-1.3763357233992302,-1.7469454265347788,-0.37060970313554864,-26.92727485269572,,,81980.5083370035,110249.91378990642
100,rank0,L1,16,0.16,0.17,0.165,9150072,-1.1755137008757963,-1.8327255893115917,-0.6572118884357954,-55.908483920361874,,,82091.30998787128,110204.93901837022
100,rank0,L1,17,0.17,0.18,0.175,9077623,-1.922813934881411,-2.1948996793862605,-0.27208574450484946,-14.15039383525324,,,82356.66243526748,110236.33932432535
100,rank0,L1,18,0.18,0.19,0.185,9043731,-2.0972579790354224,-2.144559131479672,-0.047301152444249706,-2.255380736041095,,,82127.82771949607,110240.75039923498
100,rank0,L1,19,0.19,0.2,0.195,8930757,-2.0972301676106517,-2.207599907122838,-0.1103697395121861,-5.262643138398537,,,82589.74720380695,110228.95416088488
100,rank0,L1,20,0.2,0.21,0.205,8911141,-2.369487700845492,-2.442916827206954,-0.0734291263614617,-3.098945241845331,,,82247.94846230929,110218.00227620936
100,rank0,L1,21,0.21,0.22,0.215,8876955,-1.985824981651929,-1.9111181024052832,0.07470687924664587,3.7620072230383657,,,82227.62422201654,110222.33326654376
100,rank0,L1,22,0.22,0.23,0.225,8856212,-1.774367980350967,-1.556694778204057,0.2176732021469101,12.267647103497366,,,81928.27937866878,110225.75027418236
100,rank0,L1,23,0.23,0.24,0.235,8828204,-1.6726530107369517,-1.43481101103194,0.23784199970501163,14.2194464828196,,,81863.86360061554,110224.0263403843
100,rank0,L1,24,0.24,0.25,0.245,8797837,-1.3227481936753318,-1.2294519745928119,0.09329621908251995,7.053210847583245,,,81875.82108955401,110205.12042862737
100,rank0,L1,25,0.25,0.26,0.255,8725077,-0.8397787205774803,-0.6711132832777605,0.16866543729971972,20.08450954600703,,,82170.9893577766,110213.79861682381
100,rank0,L1,26,0.26,0.27,0.265,8697076,-0.38228250506262107,-0.29888458238901955,0.08339792267360152,21.815783241228957,,,82024.46085013174,110193.53308467192
100,rank0,L1,27,0.27,0.28,0.275,8660605,-0.6938425202396369,-0.4900001152430823,0.2038424049965546,29.378770981944463,,,82109.57675623878,110206.25932419978
100,rank0,L1,28,0.28,0.29,0.285,8633276,-0.374809863602183,-0.3873702833191554,-0.012560419716972415,-3.3511443899202815,,,82103.24215195619,110197.92705230883
100,rank0,L1,29,0.29,0.3,0.295,8604916,0.14077848058017067,-0.0668235294074227,-0.20760200998759337,-147.46714777147204,,,81963.4855671158,110184.75979037528
100,rank0,L1,30,0.3,0.31,0.305,8546950,0.3023534711212772,0.06355838057644952,-0.23879509054482767,-78.9787825683815,,,82202.69288955373,110200.77092710724
100,rank0,L1,31,0.31,0.32,0.315,8528452,0.6584088179191253,0.3222425694215132,-0.3361662484976121,-51.05737337480565,,,82312.82850692097,110190.24107175678
100,rank0,L1,32,0.32,0.33,0.325,8494459,0.744677912978331,0.5254053085606212,-0.2192726044177098,-29.44529448184269,,,82137.37367961636,110182.80356712628
100,rank0,L1,33,0.33,0.34,0.335,8505811,1.2526345812292325,0.9627323198302322,-0.2899022613990003,-23.14340237314174,,,81806.45798836694,110175.72540531191
100,rank0,L1,34,0.34,0.35,0.345,8488449,1.4507610283103545,1.3045600470494465,-0.14620098126090797,-10.077537127612437,,,81746.6090636573,110197.61735211038
100,rank0,L1,35,0.35,0.36,0.355,8452551,1.724092525439953,1.6643244404711417,-0.059768084968811364,-3.46664022301006,,,81840.17243976907,110176.89792718735
100,rank0,L1,36,0.36,0.37,0.365,8424473,1.943536290044493,2.18748451721246,0.24394822716796694,12.551771140963993,,,81959.6115217694,110181.67860441307
100,rank0,L1,37,0.37,0.38,0.375,8419557,2.3709286604984086,2.5766303203755325,0.20570165987712397,8.675995330617921,,,81865.55391250413,110186.20385211967
100,rank0,L1,38,0.38,0.39,0.385,8376173,2.573503555860176,2.7113341037734013,0.13783054791322513,5.355755098894985,,,81959.31950917488,110198.17737547391
100,rank0,L1,39,0.39,0.4,0.395,8357163,2.781600047767406,2.8953656662930256,0.1137656185256195,4.089934446791915,,,81871.612214719,110193.56814127156
100,rank0,L1,40,0.4,0.41,0.405,8323371,3.044638884894113,3.0972098997431305,0.052571014849017494,1.726674881209954,,,82031.01495016395,110193.30259860482
100,rank0,L1,41,0.41,0.42,0.415,8308854,2.925727904233243,3.2310344556476664,0.3053065514144233,10.43523394546275,,,81963.40128255174,110197.52870046427
100,rank0,L1,42,0.42,0.43,0.425,8322307,3.1316888454126963,3.100049028893292,-0.031639816519404285,-1.0103116267681047,,,81623.51965151545,110166.14812244046
100,rank0,L1,43,0.43,0.44,0.435,8296282,3.439610538793161,3.3287152980700725,-0.11089524072308832,-3.224063872126569,,,81676.53046892385,110193.07655214959
100,rank0,L1,44,0.44,0.45,0.445,8275434,3.4050272166994504,3.2560306901220994,-0.14899652657735096,-4.375780782209893,,,81668.38272358838,110153.1445655893
100,rank0,L1,45,0.45,0.46,0.455,8246513,3.285466111555272,3.3674923325215262,0.08202622096625412,2.4966387776078625,,,81880.45715474525,110203.38499886585
100,rank0,L1,46,0.46,0.47,0.465,8215093,2.9375404514592836,2.8843523223070333,-0.05318812915225024,-1.8106347820956115,,,81989.64794831141,110159.44782126056
100,rank0,L1,47,0.47,0.48,0.475,8187298,2.8116054893812343,2.782707650149436,-0.02889783923179845,-1.0278056199896721,,,82059.35352630082,110166.88802305597
100,rank0,L1,48,0.48,0.49,0.485,8176064,2.3448074770451894,2.4011222933348426,0.05631481628965318,2.4016818796832875,,,82010.13959986194,110187.562718209
100,rank0,L1,49,0.49,0.5,0.495,8171305,2.424534147238415,2.582136596951885,0.15760244971346982,6.500318830030983,,,81905.40004955279,110148.24774035261
100,rank0,L1,50,0.5,0.51,0.505,8157139,2.1742288564654837,2.3852521565079035,0.21102330004241976,9.705661821886956,,,81839.72166804168,110152.94420158617
100,rank0,L1,51,0.51,0.52,0.515,8140459,2.318450716353955,2.543001762099798,0.22455104574584261,9.685392238959315,,,81834.30842356637,110193.42385858287
100,rank0,L1,52,0.52,0.53,0.525,8130790,2.357687875347906,2.5512104177976336,0.19352254244972755,8.208149368421845,,,81798.52859300932,110140.02861955635
100,rank0,L1,53,0.53,0.54,0.535,8111753,2.6352737811420046,2.9441644547048167,0.3088906735628121,11.721388334420164,,,81882.65501321365,110174.39111127118
100,rank0,L1,54,0.54,0.55,0.545,8099003,2.6756960085087016,3.0846232581136888,0.40892724960498716,15.28302349387226,,,81814.84164231175,110161.80420962966
100,rank0,L1,55,0.55,0.56,0.555,8079065,2.656992609912162,3.1981755433271433,0.5411829334149814,20.36825136043086,,,81874.96574874209,110166.74598405439
100,rank0,L1,56,0.56,0.57,0.565,8074380,2.615324272575727,3.19061373579705,0.5752894632213228,21.99686934632941,,,81734.41330722814,110132.07751989055
100,rank0,L1,57,0.57,0.58,0.575,8080144,2.432227197931126,2.9785143642797487,0.5462871663486228,22.460367469506945,,,81577.47455273113,110143.07490049384
100,rank0,L1,58,0.58,0.59,0.585,8077765,2.0521649243324114,2.8982534046841066,0.8460884803516953,41.229068400871135,,,81524.45572799491,110152.83475133045
100,rank0,L1,59,0.59,0.6,0.595,8069216,2.117559500204233,2.697861253520784,0.5803017533165509,27.40427143891741,,,81408.17635386606,110136.80176253543
100,rank0,L1,60,0.6,0.61,0.605,8048368,1.973790587110331,2.602648315670196,0.6288577285598651,31.860407718355038,,,81570.8975402086,110161.50197397516
100,rank0,L1,61,0.61,0.62,0.615,8023469,1.2972891152193646,1.9878575936239937,0.6905684784046291,53.23165594339066,,,81767.9028878092,110152.82748014848
100,rank0,L1,62,0.62,0.63,0.625,8001147,1.5718700081375834,2.2958719086975017,0.7240019005599183,46.05990933167213,,,81714.85824374198,110129.93575651644
100,rank0,L1,63,0.63,0.64,0.635,7987164,0.8711681643196508,1.5601919879248398,0.689023823605189,79.09194250036563,,,81778.68184896346,110139.75427813965
100,rank0,L1,64,0.64,0.65,0.645,7968068,0.9699164213960021,1.3657615911577523,0.3958451697617502,40.81229691853343,,,81836.30175149823,110140.30789937735
100,rank0,L1,65,0.65,0.66,0.655,7958649,0.3729818968018316,0.998733282078615,0.6257513852767834,167.7699080417435,,,81786.41306955901,110143.81787736238
100,rank0,L1,66,0.66,0.67,0.665,7944715,-0.42576391978818623,0.1368331985634978,0.562597118351684,132.13827950277494,,,81843.4638814535,110144.37625397534
100,rank0,L1,67,0.67,0.68,0.675,7942471,-0.7721217993745272,-0.3706650962648547,0.40145670310967246,51.993960465159844,,,81747.11106174202,110135.44674370669
100,rank0,L1,68,0.68,0.69,0.685,7929771,-0.8178654843878846,-0.6037585366469898,0.2141069477408949,26.178748440660634,,,81736.29230247684,110129.51766919179
100,rank0,L1,69,0.69,0.7,0.695,7903173,-0.45600343052088066,-0.18772410850901608,0.26827932201186455,58.83274204876402,,,81979.55203943026,110101.92338517343
100,rank0,L1,70,0.7,0.71,0.705,7888156,-0.7858019035120503,-0.7672388591183058,0.018563044393744454,2.362305857338737,,,81857.58644272694,110136.40987874249
100,rank0,L1,71,0.71,0.72,0.715,7889297,-0.985885814667644,-0.7009864270068257,0.28489938766081835,28.89780778079883,,,81784.10256092445,110129.97903490085
100,rank0,L1,72,0.72,0.73,0.725,7892789,-1.0095304714214455,-0.6685900773332281,0.3409403940882174,33.772174663352594,,,81626.45836153999,110099.21416166633
100,rank0,L1,73,0.73,0.74,0.735,7871883,-0.8538660953167114,-0.7147394297012859,0.13912666561542553,16.293733452880737,,,81767.06157552579,110110.5406656646
100,rank0,L1,74,0.74,0.75,0.745,7861512,-0.6863158130395273,-0.7415524158657777,-0.055236602826250425,-8.04827774281068,,,81614.0903764165,110120.39894182823
100,rank0,L1,75,0.75,0.76,0.755,7858732,-0.9147676749887895,-0.9925615056945511,-0.07779383070576162,-8.50421728191423,,,81594.35426972443,110083.84320356614
100,rank0,L1,76,0.76,0.77,0.765,7849352,-1.7377626841043694,-1.8457261935108302,-0.10796350940646082,-6.2127878791518905,,,81789.0910670732,110109.0319171278
100,rank0,L1,77,0.77,0.78,0.775,7838748,-2.0862549733707474,-2.064588805565419,0.021666167805328485,1.038519647975847,,,81701.70739158241,110102.11000944547
100,rank0,L1,78,0.78,0.79,0.785,7832263,-2.6941407611056984,-2.6499599758556034,0.044180785250095056,1.6398840731678357,,,81668.99755061373,110095.03389620873
100,rank0,L1,79,0.79,0.8,0.795,7811351,-3.293849168984981,-3.3722738369494483,-0.07842466796446734,-2.38094290117827,,,81774.95855693438,110122.70418042298
100,rank0,L1,80,0.8,0.81,0.805,7811660,-3.3384066894872535,-3.3478008010578097,-0.009394111570556252,-0.2813950619059865,,,81742.73054106504,110132.2180293664
100,rank0,L1,81,0.81,0.82,0.815,7809429,-3.5014627830024447,-3.7401446815080686,-0.23868189850562382,-6.816633884109376,,,81556.15597907177,110125.63678034217
100,rank0,L1,82,0.82,0.83,0.825,7811478,-3.2820491845461257,-3.7246243089348816,-0.4425751243887559,-13.484719439082983,,,81525.78210161813,110082.43572768514
100,rank0,L1,83,0.83,0.84,0.835,7797420,-2.7338109272041264,-3.6075573062642103,-0.8737463790600839,-31.960746457095553,,,81646.14036115585,110095.0855360541
100,rank0,L1,84,0.84,0.85,0.845,7778314,-3.3844131260321966,-3.823011018869622,-0.43859789283742545,-12.959348534132028,,,81657.61633603298,110087.43061681475
100,rank0,L1,85,0.85,0.86,0.855,7768521,-3.8501638857640983,-3.8443872003727866,0.005776685391311709,0.15003738964647412,,,81621.2201648006,110099.23584112294
100,rank0,L1,86,0.86,0.87,0.865,7756321,-3.771675643646002,-3.7185363880982876,0.05313925554771437,1.4089031127911555,,,81652.40032483751,110119.12056906192
100,rank0,L1,87,0.87,0.88,0.875,7750801,-3.6787779740442312,-3.711258258826966,-0.03248028478273479,-0.8829096241170512,,,81730.44382344268,110114.2959351085
100,rank0,L1,88,0.88,0.89,0.885,7732049,-3.5034402911828417,-3.5896599474826942,-0.08621965629985251,-2.460999735512626,,,81780.23079274966,110092.47850585163
100,rank0,L1,89,0.89,0.9,0.895,7727365,-3.097522506054781,-3.4390463332075734,-0.3415238271527925,-11.025709304297546,,,81776.83914492873,110120.01836995714
100,rank0,L1,90,0.9,0.91,0.905,7729814,-2.9581524212613655,-3.062764262095138,-0.10461184083377262,-3.536391163683371,,,81628.12555894653,110103.07104052886
100,rank0,L1,91,0.91,0.92,0.915,7717781,-3.22590275624561,-2.8691132477948535,0.35678950845075663,11.060144567593772,,,81635.96294750125,110107.1276450288
100,rank0,L1,92,0.92,0.93,0.925,7716286,-2.9555375474677845,-2.7213401647978896,0.23419738266989487,7.924019874846392,,,81678.21226372106,110103.57178586307
100,rank0,L1,93,0.93,0.94,0.935,7713639,-2.9292656812173865,-2.904135523988832,0.025130157228554495,0.85789955447505,,,81418.70924629556,110075.34255965537
100,rank0,L1,94,0.94,0.95,0.945,7710373,-3.2516303685956567,-2.90674845615545,0.3448819124402065,10.606430416294739,,,81540.98828209237,110085.32276027872
100,rank0,L1,95,0.95,0.96,0.955,7710508,-2.549599196317545,-2.262435431827,0.28716376449054515,11.263094407360322,,,81436.80696797212,110122.74308636702
100,rank0,L1,96,0.96,0.97,0.965,7700281,-3.012752911224928,-2.3175823901362067,0.6951705210887211,23.074262695047167,,,81370.03949737779,110066.5651190866
100,rank0,L1,97,0.97,0.98,0.975,7687685,-2.813470895334551,-2.5027346853780523,0.31073620995649875,11.044585905323501,,,81541.42434674558,110121.07150461142
100,rank0,L1,98,0.98,0.99,0.985,7674688,-2.6020326819800363,-1.8780538265851616,0.7239788553948747,27.823588089752878,,,81560.69993449577,110098.38741303334
100,rank0,L1,99,0.99,1.0,0.995,7672364,-2.7404351514083536,-2.1678384546696443,0.5725966967387093,20.894371335313032,,,81495.67392634501,110097.68453727591


==> anc/data_pN/results/pnB_weighted_K40.csv <==
grid,subset,weight,bin,y_lo,y_hi,y_ctr,pairs,D_unit,D_w,diff,rel_pct,se_diff_boot,z,ess_pairs,ess_curves
40,all_eps,unit,0,0.0,0.025,0.0125,86812155,0.8317660585663379,0.8317660585663379,0.0,0.0,,,348294.1192937818,437061.0
40,all_eps,unit,1,0.025,0.05,0.0375,71438767,1.4622258528062222,1.4622258528062222,0.0,0.0,,,347125.54667114234,437146.0
40,all_eps,unit,2,0.05,0.075,0.0625,67097199,1.1506735474904102,1.1506735474904102,0.0,0.0,,,346186.3365351656,437156.0
40,all_eps,unit,3,0.075,0.1,0.0875,64520363,0.43357680737165105,0.43357680737165105,0.0,0.0,,,345614.1954941789,437155.0
40,all_eps,unit,4,0.1,0.125,0.1125,62671190,-0.34496689786806345,-0.34496689786806345,0.0,0.0,,,345778.7292521334,437152.0
40,all_eps,unit,5,0.125,0.15,0.1375,61369181,-1.1161718289836717,-1.1161718289836717,0.0,0.0,,,345025.4424692619,437132.0
40,all_eps,unit,6,0.15,0.175,0.1625,60388223,-1.6617743992897422,-1.6617743992897422,0.0,0.0,,,344276.382010422,437104.0
40,all_eps,unit,7,0.175,0.2,0.1875,59324234,-2.0547086372830368,-2.0547086372830368,0.0,0.0,,,345077.41362871625,437126.0
40,all_eps,unit,8,0.2,0.225,0.2125,58562248,-2.241906253325521,-2.241906253325521,0.0,0.0,,,344609.3941383648,437125.0
40,all_eps,unit,9,0.225,0.25,0.2375,58114682,-2.233306326962264,-2.233306326962264,0.0,0.0,,,343390.3226258712,437097.0
40,all_eps,unit,10,0.25,0.275,0.2625,57348599,-1.1068033240009927,-1.1068033240009927,0.0,0.0,,,344334.5627752186,437110.0
40,all_eps,unit,11,0.275,0.3,0.2875,56816138,-0.11039530705166901,-0.11039530705166901,0.0,0.0,,,344244.8064696229,437094.0
40,all_eps,unit,12,0.3,0.325,0.3125,56193643,0.8517877191197588,0.8517877191197588,0.0,0.0,,,344936.09252375906,437084.0
40,all_eps,unit,13,0.325,0.35,0.3375,55992761,1.4394261072426844,1.4394261072426844,0.0,0.0,,,343309.061361765,437060.0
40,all_eps,unit,14,0.35,0.375,0.3625,55582099,1.9342240205789998,1.9342240205789998,0.0,0.0,,,343519.9787439978,437061.0
40,all_eps,unit,15,0.375,0.4,0.3875,55191038,2.349943608598193,2.349943608598193,0.0,0.0,,,343619.9697580114,437062.0
40,all_eps,unit,16,0.4,0.425,0.4125,54794043,2.78609136398276,2.78609136398276,0.0,0.0,,,343868.9214225585,437069.0
40,all_eps,unit,17,0.425,0.45,0.4375,54654046,2.780416330018824,2.780416330018824,0.0,0.0,,,342876.5820964158,437071.0
40,all_eps,unit,18,0.45,0.475,0.4625,54173278,3.0055073831788435,3.0055073831788435,0.0,0.0,,,343813.58684129803,437062.0
40,all_eps,unit,19,0.475,0.5,0.4875,53880716,2.9450084701918215,2.9450084701918215,0.0,0.0,,,343872.9178983698,437030.0
40,all_eps,unit,20,0.5,0.525,0.5125,53672186,2.804643488901309,2.804643488901309,0.0,0.0,,,343393.17935193307,437055.0
40,all_eps,unit,21,0.525,0.55,0.5375,53435640,2.3753839197958517,2.3753839197958517,0.0,0.0,,,343432.8063465509,437045.0
40,all_eps,unit,22,0.55,0.575,0.5625,53241253,2.0955295511170635,2.0955295511170635,0.0,0.0,,,343049.46428459696,437044.0
40,all_eps,unit,23,0.575,0.6,0.5875,53191972,1.6550867864045349,1.6550867864045349,0.0,0.0,,,342100.1564465147,437028.0
40,all_eps,unit,24,0.6,0.625,0.6125,52917235,1.0027656017930642,1.0027656017930642,0.0,0.0,,,342626.5871856942,437008.0
40,all_eps,unit,25,0.625,0.65,0.6375,52600658,0.6435493259418922,0.6435493259418922,0.0,0.0,,,343203.2943144555,437036.0
40,all_eps,unit,26,0.65,0.675,0.6625,52376897,0.18564702296128768,0.18564702296128768,0.0,0.0,,,343357.42124120216,437030.0
40,all_eps,unit,27,0.675,0.7,0.6875,52186546,-0.5125891451026477,-0.5125891451026477,0.0,0.0,,,343369.1567788753,437029.0
40,all_eps,unit,28,0.7,0.725,0.7125,51988462,-1.102895061600399,-1.102895061600399,0.0,0.0,,,343438.42644271674,437020.0
40,all_eps,unit,29,0.725,0.75,0.7375,51874104,-1.6698069618706088,-1.6698069618706088,0.0,0.0,,,342987.3650732499,437038.0
40,all_eps,unit,30,0.75,0.775,0.7625,51730561,-2.2012640458316315,-2.2012640458316315,0.0,0.0,,,342989.6031404566,437003.0
40,all_eps,unit,31,0.775,0.8,0.7875,51573270,-2.3063146858828225,-2.3063146858828225,0.0,0.0,,,342941.2326698014,437004.0
40,all_eps,unit,32,0.8,0.825,0.8125,51466465,-2.6215228498790424,-2.6215228498790424,0.0,0.0,,,342615.3577647167,437026.0
40,all_eps,unit,33,0.825,0.85,0.8375,51353292,-3.3144237179575557,-3.3144237179575557,0.0,0.0,,,342538.69483302726,437003.0
40,all_eps,unit,34,0.85,0.875,0.8625,51132340,-3.3674484875912194,-3.3674484875912194,0.0,0.0,,,342882.4926179647,437010.0
40,all_eps,unit,35,0.875,0.9,0.8875,50967477,-3.8450194424966337,-3.8450194424966337,0.0,0.0,,,343090.33102469775,437010.0
40,all_eps,unit,36,0.9,0.925,0.9125,50873702,-3.637914437600786,-3.637914437600786,0.0,0.0,,,342810.5013556269,437025.0
40,all_eps,unit,37,0.925,0.95,0.9375,50832008,-3.835043325457456,-3.835043325457456,0.0,0.0,,,342369.8821389219,437002.0
40,all_eps,unit,38,0.95,0.975,0.9625,50751740,-3.9363742602716676,-3.9363742602716676,0.0,0.0,,,342068.910352953,437025.0
40,all_eps,unit,39,0.975,1.0,0.9875,50569689,-3.4689799258998804,-3.4689799258998804,0.0,0.0,,,342406.9108424796,436999.0
40,all_eps,cp,0,0.0,0.025,0.0125,86812155,0.8317660585663379,0.866674928908112,0.034908870341774145,4.196957784252983,0.01235715282837721,2.8249930082282972,11714.388233523512,15389.523358008508
40,all_eps,cp,1,0.025,0.05,0.0375,71438767,1.4622258528062222,0.5711849513574397,-0.8910409014487825,-60.937296364904675,0.0288731624788645,-30.860523231600798,11746.56071604892,15390.682548043962
40,all_eps,cp,2,0.05,0.075,0.0625,67097199,1.1506735474904102,-0.05485318801140641,-1.2055267355018167,-104.7670504054812,0.03692202533798907,-32.650612323302056,11688.29455929922,15391.378264306733
40,all_eps,cp,3,0.075,0.1,0.0875,64520363,0.43357680737165105,-0.807177790052732,-1.2407545974243832,-286.1671972137661,0.044436355702366016,-27.922060164765472,11520.238963523665,15391.433970473086
40,all_eps,cp,4,0.1,0.125,0.1125,62671190,-0.34496689786806345,-1.7390377310239316,-1.394070833155868,-404.117276692747,0.0628938611406236,-22.16545156988982,11665.086449041499,15391.616406725296
40,all_eps,cp,5,0.125,0.15,0.1375,61369181,-1.1161718289836717,-1.4349097592151794,-0.31873793023150765,-28.556349654670456,0.06278589234478636,-5.076585174280399,11560.038547321816,15391.194011165368
40,all_eps,cp,6,0.15,0.175,0.1625,60388223,-1.6617743992897422,-1.4545268264634976,0.20724757282624462,12.471462607368615,0.06348108071017314,3.2647139983713642,11686.851895562195,15390.029377209696
40,all_eps,cp,7,0.175,0.2,0.1875,59324234,-2.0547086372830368,-1.4954133234859466,0.5592953137970902,27.220176313496808,0.06857061147282532,8.15648718574925,11525.250394295907,15391.21897170581
40,all_eps,cp,8,0.2,0.225,0.2125,58562248,-2.241906253325521,-1.8388168825832591,0.40308937074226203,17.97976031086676,0.08989291262349743,4.484106243509314,11586.70903179259,15391.148533394586
40,all_eps,cp,9,0.225,0.25,0.2375,58114682,-2.233306326962264,-2.5111356295292153,-0.27782930256695115,-12.440268458149834,0.09088112913192857,-3.0570626181771714,11573.960247111276,15390.294872147377
40,all_eps,cp,10,0.25,0.275,0.2625,57348599,-1.1068033240009927,-0.5804890916172892,0.5263142323837035,47.55264291049703,0.083662865820292,6.290894140707867,11604.33446330274,15391.076795670895
40,all_eps,cp,11,0.275,0.3,0.2875,56816138,-0.11039530705166901,0.8946395561785592,1.0050348632302282,910.3963656352124,0.09096074462263033,11.049105494901404,11605.997074203673,15390.688248756263
40,all_eps,cp,12,0.3,0.325,0.3125,56193643,0.8517877191197588,1.7072608681908923,0.8554731490711335,100.43267000317675,0.08904246036458888,9.60747429449226,11667.57527772189,15390.419214987909
40,all_eps,cp,13,0.325,0.35,0.3375,55992761,1.4394261072426844,2.483620689101889,1.0441945818592047,72.54242344259187,0.0942621677162789,11.077557488409788,11417.358977130612,15390.306969824116
40,all_eps,cp,14,0.35,0.375,0.3625,55582099,1.9342240205789998,2.697384340842328,0.7631603202633284,39.45563244710819,0.10148592116771749,7.519863952381293,11551.725112349004,15389.62905903023
40,all_eps,cp,15,0.375,0.4,0.3875,55191038,2.349943608598193,3.20676770791445,0.856824099316257,36.46147491289702,0.1015447448247614,8.437897015693942,11662.161735515767,15390.213377917353
40,all_eps,cp,16,0.4,0.425,0.4125,54794043,2.78609136398276,3.7607077623190275,0.9746163983362677,34.9814945387519,0.100182942111918,9.728366703859509,11549.950798718244,15390.055658866146
40,all_eps,cp,17,0.425,0.45,0.4375,54654046,2.780416330018824,3.2023389466069263,0.42192261658810226,15.174799976277141,0.11248029796764246,3.7510801821442366,11517.026854195758,15389.671397916863
40,all_eps,cp,18,0.45,0.475,0.4625,54173278,3.0055073831788435,3.372004224451803,0.36649684127295945,12.194175376981628,0.12988286073373154,2.8217490683724793,11721.862864360979,15390.245307995052
40,all_eps,cp,19,0.475,0.5,0.4875,53880716,2.9450084701918215,3.7907497583045275,0.845741288112706,28.71778796811471,0.13910578173000954,6.079842818857131,11521.788367585716,15389.364816845384
40,all_eps,cp,20,0.5,0.525,0.5125,53672186,2.804643488901309,3.9425745175677323,1.137931028666423,40.573107889452146,0.1320569461478945,8.61697216132819,11410.12607751573,15390.04300936669
40,all_eps,cp,21,0.525,0.55,0.5375,53435640,2.3753839197958517,3.304744546060388,0.9293606262645362,39.124649220678755,0.14007889280374117,6.634551484973725,11628.337201646558,15390.156474169427
40,all_eps,cp,22,0.55,0.575,0.5625,53241253,2.0955295511170635,2.912772194891379,0.8172426437743154,38.99933758217192,0.13222332184976987,6.180775315135813,11441.588339204407,15389.363280593649
40,all_eps,cp,23,0.575,0.6,0.5875,53191972,1.6550867864045349,2.9714893368326534,1.3164025504281185,79.53676878103988,0.14058989898369498,9.363421980840808,11587.022992630631,15388.75834848243
40,all_eps,cp,24,0.6,0.625,0.6125,52917235,1.0027656017930642,2.0113403551396325,1.0085747533465683,100.57931300626154,0.13376133252992697,7.540106952215924,11667.99622598798,15389.51099680524
40,all_eps,cp,25,0.625,0.65,0.6375,52600658,0.6435493259418922,1.4201623682507671,0.776613042308875,120.67653729140841,0.13293395641832684,5.842096806815627,11433.098882833317,15389.694297410411
40,all_eps,cp,26,0.65,0.675,0.6625,52376897,0.18564702296128768,1.498370210436516,1.3127231874752283,707.1070500004548,0.14727827487343,8.913216756533672,11637.371212993172,15389.41758870551
40,all_eps,cp,27,0.675,0.7,0.6875,52186546,-0.5125891451026477,0.29694830689586826,0.809537451998516,157.93105642851708,0.16361675139908702,4.947766320234086,11591.78155244149,15389.247462356958
40,all_eps,cp,28,0.7,0.725,0.7125,51988462,-1.102895061600399,-0.9563467241072361,0.14654833749316287,13.287604831642657,0.16237252749855582,0.9025439201497082,11558.486111162041,15389.760478359778
40,all_eps,cp,29,0.725,0.75,0.7375,51874104,-1.6698069618706088,-1.7918937796569003,-0.12208681778629149,-7.311433032326274,0.1578598806057431,-0.7733872426471976,11561.529881919076,15389.359342528405
40,all_eps,cp,30,0.75,0.775,0.7625,51730561,-2.2012640458316315,-2.1748530562794834,0.026410989552148045,1.1998101546318605,0.16266756431222973,0.1623617447265263,11577.306218687956,15388.614419727131
40,all_eps,cp,31,0.775,0.8,0.7875,51573270,-2.3063146858828225,-1.7186163902554534,0.5876982956273691,25.48213820189967,0.1635761631150768,3.5928113512108717,11500.895581817938,15389.01607183258
40,all_eps,cp,32,0.8,0.825,0.8125,51466465,-2.6215228498790424,-2.1824250290878777,0.43909782079116466,16.74972319281614,0.16574132450782034,2.6492959561840976,11496.430312530936,15389.795955237718
40,all_eps,cp,33,0.825,0.85,0.8375,51353292,-3.3144237179575557,-3.7402926547109367,-0.425868936753381,-12.848958763058027,0.1459800066556032,-2.9173100242288195,11638.786928392232,15388.542077759066
40,all_eps,cp,34,0.85,0.875,0.8625,51132340,-3.3674484875912194,-3.16210975744267,0.20533873014854942,6.0977541573451335,0.16540649669944435,1.2414187728167947,11350.248923812864,15389.100800404523
40,all_eps,cp,35,0.875,0.9,0.8875,50967477,-3.8450194424966337,-4.413216201636315,-0.5681967591396813,-14.777474279057008,0.17536654252254336,-3.2400522412457304,11667.118484812401,15388.531106513074
40,all_eps,cp,36,0.9,0.925,0.9125,50873702,-3.637914437600786,-4.56741107784258,-0.9294966402417941,-25.550261178072113,0.18891512526308293,-4.920181160441116,11413.503507171215,15389.844591875944
40,all_eps,cp,37,0.925,0.95,0.9375,50832008,-3.835043325457456,-6.0464954279297825,-2.2114521024723266,-57.66433165937018,0.2244773406264718,-9.851560501833289,11540.938523095325,15389.454350960033
40,all_eps,cp,38,0.95,0.975,0.9625,50751740,-3.9363742602716676,-6.812436719716137,-2.8760624594444697,-73.0637451949495,0.17353704118721794,-16.573190598205898,11392.661894659112,15389.578472082774
40,all_eps,cp,39,0.975,1.0,0.9875,50569689,-3.4689799258998804,-7.1558522845157935,-3.686872358615913,-106.28116729904426,0.18217726793378378,-20.237828794073174,11817.95119556647,15389.40758659958
40,all_eps,cp8,0,0.0,0.025,0.0125,86812155,0.8317660585663379,0.8380200534679283,0.006253994901590398,0.7518934966365435,0.001350051800161992,4.6324110681086355,281743.4058585137,353024.568337386
40,all_eps,cp8,1,0.025,0.05,0.0375,71438767,1.4622258528062222,1.3591931971877955,-0.10303265561842667,-7.046288739916078,0.002702936723264442,-38.118781964673644,280727.44002399227,353080.63595967746
40,all_eps,cp8,2,0.05,0.075,0.0625,67097199,1.1506735474904102,0.9609130706733072,-0.18976047681710295,-16.491252208844614,0.0036108248691491826,-52.553220854994315,279977.2309125208,353091.2453155623
40,all_eps,cp8,3,0.075,0.1,0.0875,64520363,0.43357680737165105,0.19272321092011296,-0.2408535964515381,-55.55038746458698,0.0043895176506991655,-54.870173813556654,279542.6121219461,353093.9795835707
40,all_eps,cp8,4,0.1,0.125,0.1125,62671190,-0.34496689786806345,-0.5999478365003738,-0.2549809386323103,-73.91461041860042,0.004897510385971492,-52.06337884707337,279678.2445981243,353091.2389335577
40,all_eps,cp8,5,0.125,0.15,0.1375,61369181,-1.1161718289836717,-1.2947732911624998,-0.1786014621788281,-16.001251558324434,0.005509888575316101,-32.41471397061451,279076.07085424266,353081.85383892804
40,all_eps,cp8,6,0.15,0.175,0.1625,60388223,-1.6617743992897422,-1.8102568562409833,-0.14848245695124107,-8.935175377277677,0.006006649344091338,-24.719681214169977,278465.37519167655,353052.7176770219
40,all_eps,cp8,7,0.175,0.2,0.1875,59324234,-2.0547086372830368,-2.161066844843496,-0.10635820756045922,-5.176315786606992,0.006614870950167681,-16.07865192861595,279121.57567111566,353079.21363543405
40,all_eps,cp8,8,0.2,0.225,0.2125,58562248,-2.241906253325521,-2.3892292901320893,-0.1473230368065681,-6.57132904589731,0.007223089519468583,-20.39612501125515,278744.7153680879,353074.19747576857
40,all_eps,cp8,9,0.225,0.25,0.2375,58114682,-2.233306326962264,-2.428947823519829,-0.19564149655756502,-8.760172941598922,0.007393665844732778,-26.460689550494,277755.21877405903,353054.47960191814
40,all_eps,cp8,10,0.25,0.275,0.2625,57348599,-1.1068033240009927,-1.2354630072193724,-0.12865968321837973,-11.624439539383271,0.007836192096710824,-16.418648449466108,278517.7312365216,353067.08193984645
40,all_eps,cp8,11,0.275,0.3,0.2875,56816138,-0.11039530705166901,-0.0953604702957873,0.015034836755881714,13.61909048257356,0.00858764302597854,1.750752413718144,278466.9125155515,353055.74028493284
40,all_eps,cp8,12,0.3,0.325,0.3125,56193643,0.8517877191197588,0.8915332524802351,0.03974553336047626,4.666131298717182,0.008688894705958019,4.574291058357808,279031.35385811765,353046.5648073744
40,all_eps,cp8,13,0.325,0.35,0.3375,55992761,1.4394261072426844,1.532682688501304,0.09325658125861969,6.478733488949899,0.009833442681484821,9.483614668768091,277708.72395309864,353035.0105013839
40,all_eps,cp8,14,0.35,0.375,0.3625,55582099,1.9342240205789998,2.0599891324439454,0.12576511186494566,6.502096475221031,0.00939881023746921,13.380960854340012,277881.64273925615,353030.3955805816
40,all_eps,cp8,15,0.375,0.4,0.3875,55191038,2.349943608598193,2.4395346785997294,0.08959107000153654,3.8124774430217125,0.009537494739731787,9.393564289824816,277963.3542778973,353031.4133501183
40,all_eps,cp8,16,0.4,0.425,0.4125,54794043,2.78609136398276,2.8735584022832166,0.08746703830045677,3.139417444495478,0.010487777260064859,8.339902357910665,278153.18726490886,353036.110400006
40,all_eps,cp8,17,0.425,0.45,0.4375,54654046,2.780416330018824,2.8089670844983354,0.028550754479511387,1.0268517765221905,0.01047646714891547,2.72522731887409,277356.70040845487,353035.5636573113
40,all_eps,cp8,18,0.45,0.475,0.4625,54173278,3.0055073831788435,3.056938174352643,0.05143079117379967,1.7112182609048434,0.011046783783506585,4.655725338861839,278126.0016946509,353036.5205805785
40,all_eps,cp8,19,0.475,0.5,0.4875,53880716,2.9450084701918215,3.0427202065240864,0.09771173633226482,3.3178762411471237,0.01178820455841613,8.288941360667517,278188.62193073594,353010.3555444098
40,all_eps,cp8,20,0.5,0.525,0.5125,53672186,2.804643488901309,2.982422882167757,0.17777939326644798,6.338751929432973,0.011778265843431255,15.093851304570073,277782.65322152816,353027.4878761598
40,all_eps,cp8,21,0.525,0.55,0.5375,53435640,2.3753839197958517,2.5482686364327325,0.17288471663688076,7.278179968976933,0.011958555087124489,14.456990445528147,277818.01583425165,353029.20751844824
40,all_eps,cp8,22,0.55,0.575,0.5625,53241253,2.0955295511170635,2.2337755319207098,0.13824598080364625,6.597185934693762,0.01226070110308153,11.275536336898414,277507.8672187347,353016.50789331406
40,all_eps,cp8,23,0.575,0.6,0.5875,53191972,1.6550867864045349,1.7917514398796985,0.13666465347516366,8.257249988204558,0.012290687167758258,11.119366363312166,276724.9348660199,353008.3229589754
40,all_eps,cp8,24,0.6,0.625,0.6125,52917235,1.0027656017930642,1.1552816883494643,0.15251608655640014,15.209545110410971,0.012940004636752992,11.786401229193894,277157.36818479106,353001.02517362376
40,all_eps,cp8,25,0.625,0.65,0.6375,52600658,0.6435493259418922,0.7466752747642222,0.10312594882233006,16.024560148733894,0.012928177605355778,7.976835712684508,277632.32749259425,353020.5759881905
40,all_eps,cp8,26,0.65,0.675,0.6625,52376897,0.18564702296128768,0.3823813465386018,0.1967343235773141,105.97224800008694,0.013609380860641273,14.455787929800357,277778.7944992061,353013.9953055009
40,all_eps,cp8,27,0.675,0.7,0.6875,52186546,-0.5125891451026477,-0.43295979706577137,0.07962934803687638,15.534731626228707,0.013967535007145145,5.701030854488046,277765.3793589868,353010.96311878884
40,all_eps,cp8,28,0.7,0.725,0.7125,51988462,-1.102895061600399,-1.1278845817233352,-0.024989520122936204,-2.2658112265616808,0.013479796366993256,-1.8538499724020874,277858.12626847794,353005.6979233089
40,all_eps,cp8,29,0.725,0.75,0.7375,51874104,-1.6698069618706088,-1.7902081259644624,-0.1204011640938536,-7.210484016605946,0.014165254481016368,-8.49975298750967,277430.55966450606,353014.98580010264
40,all_eps,cp8,30,0.75,0.775,0.7625,51730561,-2.2012640458316315,-2.3830033371717634,-0.1817392913401319,-8.256133183307925,0.014338422816893074,-12.674984805582135,277461.71470979747,352991.2695520101
40,all_eps,cp8,31,0.775,0.8,0.7875,51573270,-2.3063146858828225,-2.324700620417741,-0.018385934534918658,-0.7971997337336817,0.015412278981643428,-1.1929406778074132,277449.9901351847,352991.5915868507
40,all_eps,cp8,32,0.8,0.825,0.8125,51466465,-2.6215228498790424,-2.6317507012548327,-0.010227851375790298,-0.39014923620681824,0.014885724234898404,-0.687091283863227,277158.245502354,353015.967016771
40,all_eps,cp8,33,0.825,0.85,0.8375,51353292,-3.3144237179575557,-3.4733416721160735,-0.15891795415851773,-4.794738623716089,0.014883558835436798,-10.677416330034204,277091.9932724131,352995.47440018534
40,all_eps,cp8,34,0.85,0.875,0.8625,51132340,-3.3674484875912194,-3.439278877097907,-0.07183038950668763,-2.133080573359234,0.015334536289515475,-4.684223125533928,277376.49133151653,353001.2682768243
40,all_eps,cp8,35,0.875,0.9,0.8875,50967477,-3.8450194424966337,-4.039486477968513,-0.19446703547187916,-5.057634646071088,0.016064623226702004,-12.105297007442008,277557.74354602105,352989.49222629477
40,all_eps,cp8,36,0.9,0.925,0.9125,50873702,-3.637914437600786,-3.8649689537848824,-0.22705451618409622,-6.241337449757044,0.01579022049298347,-14.379439241205654,277350.84658202593,353010.4982672028
40,all_eps,cp8,37,0.925,0.95,0.9375,50832008,-3.835043325457456,-4.115904294670914,-0.28086096921345804,-7.323540971468845,0.016165105019434006,-17.374521778596645,276983.53114320774,352999.5972351823
40,all_eps,cp8,38,0.95,0.975,0.9625,50751740,-3.9363742602716676,-4.268066613071143,-0.33169235279947573,-8.426341878797471,0.017173506648309987,-19.314188976781686,276712.0499417267,353007.30820542265
40,all_eps,cp8,39,0.975,1.0,0.9875,50569689,-3.4689799258998804,-3.8219517053949277,-0.3529717794950473,-10.1750885572935,0.0168995995258003,-20.88639905082792,276963.6225239466,352998.42147119035
40,all_eps,om,0,0.0,0.025,0.0125,86812155,0.8317660585663379,0.653673275194066,-0.17809278337227186,-21.41140306677565,0.0025220798022001665,-70.61346084961724,214980.00731162142,255780.85248094518
40,all_eps,om,1,0.025,0.05,0.0375,71438767,1.4622258528062222,1.2865017685410194,-0.1757240842652028,-12.017574708309455,0.004607576220949504,-38.13807430167494,214659.32909897328,255738.9941331114
40,all_eps,om,2,0.05,0.075,0.0625,67097199,1.1506735474904102,0.9610634686194919,-0.1896100788709183,-16.47818178183144,0.006263236782930278,-30.273496826381923,214044.91138620168,255755.954352398
40,all_eps,om,3,0.075,0.1,0.0875,64520363,0.43357680737165105,0.3076148217694376,-0.12596198560221344,-29.051827371901382,0.007498561280853951,-16.798153790358654,213678.2040066856,255747.84949610467
40,all_eps,om,4,0.1,0.125,0.1125,62671190,-0.34496689786806345,-0.5063400755806509,-0.1613731777125874,-46.77932251178095,0.008387388576451835,-19.239978718245343,213684.69465899788,255732.62915329015
40,all_eps,om,5,0.125,0.15,0.1375,61369181,-1.1161718289836717,-1.2392131355590636,-0.12304130657539192,-11.023509407814652,0.009336869572214107,-13.178004214769642,213263.73655534943,255781.99858331712
40,all_eps,om,6,0.15,0.175,0.1625,60388223,-1.6617743992897422,-1.773591776088018,-0.11181737679827575,-6.728794043648014,0.010790513292581622,-10.36256327816668,212837.84852805737,255805.07683201152
40,all_eps,om,7,0.175,0.2,0.1875,59324234,-2.0547086372830368,-2.046522732063587,0.00818590521944973,0.3983973723045249,0.01146030780894455,0.7142831899384752,213216.20403572574,255746.3758139239
40,all_eps,om,8,0.2,0.225,0.2125,58562248,-2.241906253325521,-2.202049674573542,0.03985657875197912,1.7777986342139886,0.013172117139462558,3.025829358332394,213001.91033070313,255784.5805353391
40,all_eps,om,9,0.225,0.25,0.2375,58114682,-2.233306326962264,-2.2837547259434268,-0.0504483989811626,-2.2589108521347514,0.013485063657848082,-3.741057533073081,212276.23039792717,255795.22595605315
40,all_eps,om,10,0.25,0.275,0.2625,57348599,-1.1068033240009927,-1.1890817212122926,-0.08227839721129993,-7.433876952399371,0.014442833561179948,-5.696832056034436,212783.35147877908,255792.05192484957
40,all_eps,om,11,0.275,0.3,0.2875,56816138,-0.11039530705166901,-0.2500022800507528,-0.1396069729990838,-126.46096716207572,0.014785976190866874,-9.441850250328242,212720.99345014352,255732.88386114608
40,all_eps,om,12,0.3,0.325,0.3125,56193643,0.8517877191197588,0.7100774459550999,-0.1417102731646589,-16.636806329058476,0.01504728556062597,-9.417663577507312,213050.6531419545,255796.0930013841
40,all_eps,om,13,0.325,0.35,0.3375,55992761,1.4394261072426844,1.240231992389582,-0.19919411485310246,-13.838439767823298,0.016645674183132456,-11.966719560986698,212220.88966038325,255798.82147616436
40,all_eps,om,14,0.35,0.375,0.3625,55582099,1.9342240205789998,1.736150820415657,-0.19807320016334273,-10.240447748345643,0.016642892056346736,-11.901369034464649,212295.7831126047,255791.7144646253
40,all_eps,om,15,0.375,0.4,0.3875,55191038,2.349943608598193,2.086512495708177,-0.26343111289001575,-11.210103592535134,0.017024652569326042,-15.473508890551429,212334.08718874448,255775.98764288393
40,all_eps,om,16,0.4,0.425,0.4125,54794043,2.78609136398276,2.6179720629534895,-0.1681193010292703,-6.034235029139217,0.018353940257397647,-9.159847894868731,212454.92697424957,255788.37173824952
40,all_eps,om,17,0.425,0.45,0.4375,54654046,2.780416330018824,2.4104342482813146,-0.36998208173750946,-13.306715175817018,0.01807534259494792,-20.46888349662152,211926.3849296412,255778.76388210288
40,all_eps,om,18,0.45,0.475,0.4625,54173278,3.0055073831788435,2.7939125027961755,-0.21159488038266794,-7.040238249518781,0.019034431459456234,-11.116427660756234,212400.97059715388,255791.89127224652
40,all_eps,om,19,0.475,0.5,0.4875,53880716,2.9450084701918215,2.7935447372559445,-0.151463732935877,-5.143066122523291,0.019042527527941982,-7.953972113923808,212390.92445861697,255817.72790737677
40,all_eps,om,20,0.5,0.525,0.5125,53672186,2.804643488901309,2.688422248536641,-0.11622124036466808,-4.143886409256122,0.019809876160906854,-5.8668332613820695,212194.87036728763,255757.0104576653
40,all_eps,om,21,0.525,0.55,0.5375,53435640,2.3753839197958517,2.1428702503282637,-0.232513669467588,-9.788466930750756,0.021173053842102597,-10.98158400774643,212209.55380080914,255795.60187840913
40,all_eps,om,22,0.55,0.575,0.5625,53241253,2.0955295511170635,1.860437839153045,-0.23509171196401857,-11.218725683858684,0.0214336357365445,-10.968354359180676,211971.07752063763,255814.70453076498
40,all_eps,om,23,0.575,0.6,0.5875,53191972,1.6550867864045349,1.4534043330350994,-0.20168245336943547,-12.18561195860701,0.021776080787646302,-9.261650677005713,211454.22030396416,255777.29899966018
40,all_eps,om,24,0.6,0.625,0.6125,52917235,1.0027656017930642,0.7240896723517366,-0.2786759294413276,-27.79073483803412,0.021980355890197853,-12.678408431303117,211752.129110327,255804.87011272076
40,all_eps,om,25,0.625,0.65,0.6375,52600658,0.6435493259418922,0.35900505259102466,-0.2845442733508675,-44.21483511530549,0.023031164454157208,-12.354749752981173,211969.83605782516,255803.84829335587
40,all_eps,om,26,0.65,0.675,0.6625,52376897,0.18564702296128768,0.0008704211144361034,-0.18477660184685157,-99.5311418946817,0.023254243345025034,-7.945930517080544,212098.9856370165,255737.51533414048
40,all_eps,om,27,0.675,0.7,0.6875,52186546,-0.5125891451026477,-0.6781109153705798,-0.16552177026793202,-32.29131397911006,0.023115399147137537,-7.1606710839959336,212132.91887101877,255770.18021061158
40,all_eps,om,28,0.7,0.725,0.7125,51988462,-1.102895061600399,-1.2100122799150348,-0.10711721831463583,-9.712367209188443,0.024529032120312412,-4.366956583905829,212155.5582835792,255771.04335864264
40,all_eps,om,29,0.725,0.75,0.7375,51874104,-1.6698069618706088,-1.9388445481719918,-0.26903758630138297,-16.111897509397878,0.024834755621309153,-10.833107859154394,211906.25678494212,255793.21917138464
40,all_eps,om,30,0.75,0.775,0.7625,51730561,-2.2012640458316315,-2.4490263018545737,-0.24776225602294222,-11.255453724059638,0.02602961289292879,-9.518476400017818,211875.52161478557,255802.8327771995
40,all_eps,om,31,0.775,0.8,0.7875,51573270,-2.3063146858828225,-2.323794555301096,-0.01747986941827362,-0.7579134593067289,0.02566296278853795,-0.6811321655378306,211863.70443320807,255789.8180750736
40,all_eps,om,32,0.8,0.825,0.8125,51466465,-2.6215228498790424,-2.6115843799976,0.009938469881442202,0.3791105571290659,0.026574908627919953,0.37397945635834523,211681.76104184636,255760.7844698439
40,all_eps,om,33,0.825,0.85,0.8375,51353292,-3.3144237179575557,-3.488990498944111,-0.17456678098655543,-5.266881842558397,0.0264732835503412,-6.594073631047763,211652.26169586027,255823.363991355
40,all_eps,om,34,0.85,0.875,0.8625,51132340,-3.3674484875912194,-3.283868636397659,0.08357985119356037,2.4819934588916652,0.026841628736618023,3.1138144415036426,211804.263503245,255790.2732966866
40,all_eps,om,35,0.875,0.9,0.8875,50967477,-3.8450194424966337,-3.9115212520990204,-0.06650180960238661,-1.7295571738177193,0.027908268221757092,-2.3828712363650806,211909.62635709837,255794.43609832277
40,all_eps,om,36,0.9,0.925,0.9125,50873702,-3.637914437600786,-3.741409456915634,-0.10349501931484806,-2.8448997657873254,0.028169227755435337,-3.6740453168751985,211769.56808239417,255761.76580311547
40,all_eps,om,37,0.925,0.95,0.9375,50832008,-3.835043325457456,-3.7958401180131527,0.03920320744430317,1.0222363639040997,0.028548689074866247,1.3732051703493793,211553.63621377695,255811.7997438716
40,all_eps,om,38,0.95,0.975,0.9625,50751740,-3.9363742602716676,-3.940859205013774,-0.004484944742106478,-0.11393593305827965,0.029569688734745914,-0.1516737217742991,211393.80795005622,255792.4840526682
40,all_eps,om,39,0.975,1.0,0.9875,50569689,-3.4689799258998804,-3.310329611019546,0.15865031488033443,4.573399623786503,0.029307561288121446,5.4132895371487795,211598.06236567788,255825.2669562515
40,all_eps,T2,0,0.0,0.025,0.0125,86812155,0.8317660585663379,0.9452205685821085,0.11345451001577056,13.640194721497155,0.0032823382584981145,34.56514870825149,137552.46303575713,156214.1533790527
40,all_eps,T2,1,0.025,0.05,0.0375,71438767,1.4622258528062222,1.5657992790007216,0.10357342619449939,7.083271438247863,0.007329860890027024,14.130339954394076,136743.80393900097,156002.3077107682
40,all_eps,T2,2,0.05,0.075,0.0625,67097199,1.1506735474904102,1.2281089731770183,0.0774354256866081,6.729573809660681,0.009828246028956232,7.878865207328536,136455.19167569454,155826.3408432029
40,all_eps,T2,3,0.075,0.1,0.0875,64520363,0.43357680737165105,0.4214630430280615,-0.012113764343589573,-2.793914281767835,0.010954029594105633,-1.1058728881021094,136103.33851200994,155593.90710978032
40,all_eps,T2,4,0.1,0.125,0.1125,62671190,-0.34496689786806345,-0.3828858721672504,-0.03791897429918695,-10.992061711871699,0.013277322095229825,-2.85592034502275,136284.27789585074,155488.62694633394
40,all_eps,T2,5,0.125,0.15,0.1375,61369181,-1.1161718289836717,-1.1744654614427044,-0.05829363245903263,-5.222639646093898,0.015149359095426211,-3.8479273012039323,135984.13527229425,155654.59384514258
40,all_eps,T2,6,0.15,0.175,0.1625,60388223,-1.6617743992897422,-1.6343020845717877,0.027472314717954527,1.6531915962658017,0.015984435079984444,1.7186916259777671,135702.0607888344,156163.65606834315
40,all_eps,T2,7,0.175,0.2,0.1875,59324234,-2.0547086372830368,-2.121289682776966,-0.06658104549392929,-3.240412985364685,0.0170525736595114,-3.9044572874073142,135989.31546090293,155536.3001173925
40,all_eps,T2,8,0.2,0.225,0.2125,58562248,-2.241906253325521,-2.3075318100887476,-0.06562555676322646,-2.9272212727843145,0.01951506847517999,-3.3628145782163945,135788.35411057985,155807.19595012293
40,all_eps,T2,9,0.225,0.25,0.2375,58114682,-2.233306326962264,-2.326330968683209,-0.09302464172094504,-4.165332834008349,0.020125731354029112,-4.622174473292956,135411.550478093,155870.3389818442
40,all_eps,T2,10,0.25,0.275,0.2625,57348599,-1.1068033240009927,-1.171123042638162,-0.06431971863716934,-5.811305156245777,0.022014001672425516,-2.921764047912083,135722.69996918377,155534.1400613266
40,all_eps,T2,11,0.275,0.3,0.2875,56816138,-0.11039530705166901,-0.13948614484207283,-0.02909083779040382,-26.351516715097546,0.02259808597707894,-1.2873142362548062,135648.41242244784,155615.58338468827
40,all_eps,T2,12,0.3,0.325,0.3125,56193643,0.8517877191197588,0.8356580266379472,-0.01612969248181162,-1.893628203336873,0.02387863205185512,-0.6754864536119233,135913.70627646707,155712.04260387644
40,all_eps,T2,13,0.325,0.35,0.3375,55992761,1.4394261072426844,1.6252141494367465,0.1857880421940621,12.907091323357427,0.024453756345718808,7.5975256957440225,135228.48652207552,155625.4315054567
40,all_eps,T2,14,0.35,0.375,0.3625,55582099,1.9342240205789998,2.1506694309917584,0.21644541041275867,11.190296889600557,0.025340083407554986,8.541621861758625,135358.24261535655,155968.59812207194
40,all_eps,T2,15,0.375,0.4,0.3875,55191038,2.349943608598193,2.602229247273836,0.25228563867564313,10.735816712901403,0.025295395054126545,9.97357970238487,135430.94017440482,155928.0791782681
40,all_eps,T2,16,0.4,0.425,0.4125,54794043,2.78609136398276,3.0411185725294088,0.25502720854664895,9.153583828711334,0.025941075080028575,9.831019252667303,135447.17948709894,155734.5628694015
40,all_eps,T2,17,0.425,0.45,0.4375,54654046,2.780416330018824,3.0259926154777186,0.24557628545889454,8.832356608164215,0.028035330761383332,8.759528737116181,135381.27550508585,155855.3418547361
40,all_eps,T2,18,0.45,0.475,0.4625,54173278,3.0055073831788435,3.1005524148142585,0.095045031635415,3.162362274248964,0.030930742862060896,3.072833784150576,135286.4295330589,155456.7722842996
40,all_eps,T2,19,0.475,0.5,0.4875,53880716,2.9450084701918215,3.1509545869185582,0.20594611672673668,6.993056855735376,0.030615137840351983,6.726937432086013,135689.09222744626,155945.61617049784
40,all_eps,T2,20,0.5,0.525,0.5125,53672186,2.804643488901309,3.0905172061005786,0.28587371719926935,10.192871868761383,0.032044910895880636,8.921033300049473,135294.36710866107,155700.60784245617
40,all_eps,T2,21,0.525,0.55,0.5375,53435640,2.3753839197958517,2.658611876003241,0.2832279562073894,11.923460197193341,0.03119708582647091,9.078667083932206,135150.7323985632,155787.9481925059
40,all_eps,T2,22,0.55,0.575,0.5625,53241253,2.0955295511170635,2.2713855550510247,0.17585600393396117,8.391960105750723,0.031193094165280096,5.637658226598762,135389.41256775544,155836.6319628841
40,all_eps,T2,23,0.575,0.6,0.5875,53191972,1.6550867864045349,1.932205811896487,0.2771190254919522,16.743473983860266,0.032458601410367126,8.53761448278057,134734.04225943555,156062.5846048082
40,all_eps,T2,24,0.6,0.625,0.6125,52917235,1.0027656017930642,1.3308174398091794,0.32805183801611526,32.71470794665469,0.03318761820370558,9.884765938987645,135007.79481241526,155646.04654970753
40,all_eps,T2,25,0.625,0.65,0.6375,52600658,0.6435493259418922,0.7224181039206206,0.07886877797872838,12.255280955084034,0.03380568913967544,2.333003112371564,135380.54539646368,155931.95210668285
40,all_eps,T2,26,0.65,0.675,0.6625,52376897,0.18564702296128768,0.18570874959182412,6.172663053644056e-05,0.03324945886652446,0.03592011071620882,0.0017184421012540656,135320.0869801351,155667.68184542953
40,all_eps,T2,27,0.675,0.7,0.6875,52186546,-0.5125891451026477,-0.42775662329559344,0.0848325218070543,16.54980848064317,0.03546881316564438,2.3917496593662273,135299.44350208694,155930.47320210302
40,all_eps,T2,28,0.7,0.725,0.7125,51988462,-1.102895061600399,-1.0539979812341682,0.04889708036623075,4.433520655653017,0.036226964060677797,1.3497427022681596,135109.03190922356,155618.92709364652
40,all_eps,T2,29,0.725,0.75,0.7375,51874104,-1.6698069618706088,-1.7821140217894085,-0.11230705991879963,-6.725751088795746,0.03622490169643472,-3.1002723170910076,135355.95743785502,155765.61459016084
40,all_eps,T2,30,0.75,0.775,0.7625,51730561,-2.2012640458316315,-2.1316722757349615,0.06959177009666995,3.16144581693644,0.038803140963277534,1.7934571369500762,135342.61274374952,156010.13006620653
40,all_eps,T2,31,0.775,0.8,0.7875,51573270,-2.3063146858828225,-2.391880709407859,-0.08556602352503662,-3.7100758213436618,0.036798851890178855,-2.3252362269452513,134981.15797943147,155903.31211299176
40,all_eps,T2,32,0.8,0.825,0.8125,51466465,-2.6215228498790424,-2.6787286441664757,-0.05720579428743333,-2.182158903939091,0.03764801162595523,-1.519490454258004,134895.16253547303,155499.08683419912
40,all_eps,T2,33,0.825,0.85,0.8375,51353292,-3.3144237179575557,-3.3465173847622154,-0.03209366680465964,-0.9683030757587231,0.03919484940162996,-0.8188235774500765,135139.65901211585,156172.1104446399
40,all_eps,T2,34,0.85,0.875,0.8625,51132340,-3.3674484875912194,-3.5447123052669096,-0.17726381767569022,-5.264039474661405,0.04040568264251845,-4.3871011719811275,135061.91179706415,155742.9236037539
40,all_eps,T2,35,0.875,0.9,0.8875,50967477,-3.8450194424966337,-3.8152505266418646,0.02976891585476915,0.7742201645523985,0.04228723207990305,0.7039693635781091,135214.3203320416,155775.72503471375
40,all_eps,T2,36,0.9,0.925,0.9125,50873702,-3.637914437600786,-3.7558182947364314,-0.11790385713564522,-3.240973891991894,0.044303428147305424,-2.6612806743447512,135052.44871065256,155609.603838254
40,all_eps,T2,37,0.925,0.95,0.9375,50832008,-3.835043325457456,-3.869022703315471,-0.03397937785801508,-0.886023311195889,0.04595150012927692,-0.7394617751851351,134982.98415264694,155951.7370669723
40,all_eps,T2,38,0.95,0.975,0.9625,50751740,-3.9363742602716676,-4.118090901723078,-0.18171664145141042,-4.616345637796883,0.04574635923913979,-3.972264557742921,134933.8610523276,155887.27809787312
40,all_eps,T2,39,0.975,1.0,0.9875,50569689,-3.4689799258998804,-3.6305809794300625,-0.16160105353018217,-4.658460324997747,0.04475956794738039,-3.610424786051584,134938.24000021594,155858.47059698892
40,rank0,unit,0,0.0,0.025,0.0125,32937083,1.3098811452125254,1.3098811452125254,0.0,0.0,,,132746.23971192463,168618.0
40,rank0,unit,1,0.025,0.05,0.0375,27114456,1.7981125640138236,1.7981125640138236,0.0,0.0,,,132327.79304843352,168691.0
40,rank0,unit,2,0.05,0.075,0.0625,25461402,1.434154882751547,1.434154882751547,0.0,0.0,,,131948.48259640072,168701.0
40,rank0,unit,3,0.075,0.1,0.0875,24483212,0.6367276891610464,0.6367276891610464,0.0,0.0,,,131724.2031512401,168702.0
40,rank0,unit,4,0.1,0.125,0.1125,23782777,-0.03493784598829649,-0.03493784598829649,0.0,0.0,,,131784.41838206042,168702.0
40,rank0,unit,5,0.125,0.15,0.1375,23284829,-0.9793137411487969,-0.9793137411487969,0.0,0.0,,,131496.20325047357,168690.0
40,rank0,unit,6,0.15,0.175,0.1625,22915323,-1.359635210029551,-1.359635210029551,0.0,0.0,,,131209.26805475727,168670.0
40,rank0,unit,7,0.175,0.2,0.1875,22508642,-2.107781224651403,-2.107781224651403,0.0,0.0,,,131505.0015965426,168682.0
40,rank0,unit,8,0.2,0.225,0.2125,22223012,-2.109500233361706,-2.109500233361706,0.0,0.0,,,131319.41275869426,168683.0
40,rank0,unit,9,0.225,0.25,0.2375,22047337,-1.5412969375847976,-1.5412969375847976,0.0,0.0,,,130861.87772357336,168667.0
40,rank0,unit,10,0.25,0.275,0.2625,21762241,-0.5932395473425738,-0.5932395473425738,0.0,0.0,,,131212.81373353765,168683.0
40,rank0,unit,11,0.275,0.3,0.2875,21558709,-0.2678823671677186,-0.2678823671677186,0.0,0.0,,,131184.76092770975,168658.0
40,rank0,unit,12,0.3,0.325,0.3125,21319859,0.5039827890043738,0.5039827890043738,0.0,0.0,,,131457.14101179873,168655.0
40,rank0,unit,13,0.325,0.35,0.3375,21244262,1.2591440455780483,1.2591440455780483,0.0,0.0,,,130800.11666361615,168654.0
40,rank0,unit,14,0.35,0.375,0.3625,21087757,1.9333967571800073,1.9333967571800073,0.0,0.0,,,130918.29464081796,168646.0
40,rank0,unit,15,0.375,0.4,0.3875,20942160,2.6234071843592064,2.6234071843592064,0.0,0.0,,,130935.8567373079,168645.0
40,rank0,unit,16,0.4,0.425,0.4125,20790585,3.017005774488789,3.017005774488789,0.0,0.0,,,131027.85873384796,168661.0
40,rank0,unit,17,0.425,0.45,0.4375,20735663,3.361489960557326,3.361489960557326,0.0,0.0,,,130650.03549539327,168652.0
40,rank0,unit,18,0.45,0.475,0.4625,20553140,3.0589262273307143,3.0589262273307143,0.0,0.0,,,131024.8046482698,168645.0
40,rank0,unit,19,0.475,0.5,0.4875,20443133,2.4633026650073644,2.4633026650073644,0.0,0.0,,,131030.52900576503,168628.0
40,rank0,unit,20,0.5,0.525,0.5125,20363837,2.260484406745153,2.260484406745153,0.0,0.0,,,130840.18553746097,168636.0
40,rank0,unit,21,0.525,0.55,0.5375,20275307,2.6038386989651996,2.6038386989651996,0.0,0.0,,,130869.76006079493,168634.0
40,rank0,unit,22,0.55,0.575,0.5625,20197047,2.6117272985501296,2.6117272985501296,0.0,0.0,,,130705.58701386268,168642.0
40,rank0,unit,23,0.575,0.6,0.5875,20183523,2.1379149715339585,2.1379149715339585,0.0,0.0,,,130355.47396502708,168626.0
40,rank0,unit,24,0.6,0.625,0.6125,20077086,1.6446305504693262,1.6446305504693262,0.0,0.0,,,130565.873418131,168615.0
40,rank0,unit,25,0.625,0.65,0.6375,19951130,1.0294378814633558,1.0294378814633558,0.0,0.0,,,130764.78427211737,168630.0
40,rank0,unit,26,0.65,0.675,0.6625,19873982,-0.1854272586137997,-0.1854272586137997,0.0,0.0,,,130841.37084604688,168622.0
40,rank0,unit,27,0.675,0.7,0.6875,19804797,-0.6539263189620171,-0.6539263189620171,0.0,0.0,,,130825.75138998815,168625.0
40,rank0,unit,28,0.7,0.725,0.7125,19725190,-0.917457626517159,-0.917457626517159,0.0,0.0,,,130854.7900389279,168616.0
40,rank0,unit,29,0.725,0.75,0.7375,19678447,-0.8112669155243806,-0.8112669155243806,0.0,0.0,,,130682.71360636254,168637.0
40,rank0,unit,30,0.75,0.775,0.7625,19625964,-1.4512960484386908,-1.4512960484386908,0.0,0.0,,,130694.40698904822,168610.0
40,rank0,unit,31,0.775,0.8,0.7875,19564482,-2.838327076587052,-2.838327076587052,0.0,0.0,,,130673.40066529954,168601.0
40,rank0,unit,32,0.8,0.825,0.8125,19525967,-3.4522192422019353,-3.4522192422019353,0.0,0.0,,,130553.15532959995,168625.0
40,rank0,unit,33,0.825,0.85,0.8375,19482334,-3.0434936081067083,-3.0434936081067083,0.0,0.0,,,130510.77037386221,168605.0
40,rank0,unit,34,0.85,0.875,0.8625,19399008,-3.764216757887826,-3.764216757887826,0.0,0.0,,,130651.41502224562,168620.0
40,rank0,unit,35,0.875,0.9,0.8875,19336049,-3.3967782146187155,-3.3967782146187155,0.0,0.0,,,130729.50070056423,168610.0
40,rank0,unit,36,0.9,0.925,0.9125,19301309,-3.071465826488763,-3.071465826488763,0.0,0.0,,,130619.99047123404,168616.0
40,rank0,unit,37,0.925,0.95,0.9375,19286584,-3.056623298350812,-3.056623298350812,0.0,0.0,,,130426.71151163787,168608.0
40,rank0,unit,38,0.95,0.975,0.9625,19257784,-2.8036817735623165,-2.8036817735623165,0.0,0.0,,,130324.6749321482,168624.0
40,rank0,unit,39,0.975,1.0,0.9875,19187742,-2.6834597838557555,-2.6834597838557555,0.0,0.0,,,130475.54346530979,168610.0
40,rank0,cp,0,0.0,0.025,0.0125,32937083,1.3098811452125254,1.2037885746453933,-0.10609257056713206,-8.099404358547261,0.02248540410761292,-4.718286140617421,3838.919544736297,5865.211699184567
40,rank0,cp,1,0.025,0.05,0.0375,27114456,1.7981125640138236,1.047949324587064,-0.7501632394267597,-41.71948155193429,0.05190118295422205,-14.4536828782577,3802.310838363875,5866.815806413606
40,rank0,cp,2,0.05,0.075,0.0625,25461402,1.434154882751547,0.2201424436035962,-1.2140124391479508,-84.65002307273575,0.09476166076663045,-12.811219530414302,3809.4465088579736,5867.7032647809165
40,rank0,cp,3,0.075,0.1,0.0875,24483212,0.6367276891610464,-0.6069479767397181,-1.2436756659007644,-195.32300653352044,0.1004665248717004,-12.379005519390523,3762.018698804718,5867.774192690234
40,rank0,cp,4,0.1,0.125,0.1125,23782777,-0.03493784598829649,-1.3178182648507941,-1.2828804188624976,-3671.893279546307,0.10026461246554301,-12.794947163470791,3776.5195377580535,5868.071287545902
40,rank0,cp,5,0.125,0.15,0.1375,23284829,-0.9793137411487969,-1.7989218550438986,-0.8196081138951017,-83.69208757692398,0.11515343917103496,-7.117530486238931,3807.5053030697213,5867.562576281888
40,rank0,cp,6,0.15,0.175,0.1625,22915323,-1.359635210029551,-1.6887119522426493,-0.32907674221309824,-24.203311284204382,0.1324478029372559,-2.4845768288734154,3783.792711019549,5866.107674085632
40,rank0,cp,7,0.175,0.2,0.1875,22508642,-2.107781224651403,-2.265863720601132,-0.15808249594972912,-7.499948006979411,0.12238488753295647,-1.2916831410835738,3736.703864353581,5867.562368797441
40,rank0,cp,8,0.2,0.225,0.2125,22223012,-2.109500233361706,-2.0233749566063195,0.08612527675538661,4.082733691768174,0.14842100356778065,0.5802768791820968,3756.869407694263,5867.498954648182
40,rank0,cp,9,0.225,0.25,0.2375,22047337,-1.5412969375847976,-1.560808079821455,-0.019511142236657397,-1.2658911959710524,0.15352718354287967,-0.12708591264691568,3807.413224760356,5866.4972871241025
40,rank0,cp,10,0.25,0.275,0.2625,21762241,-0.5932395473425738,-0.3218648433137796,0.27137470402879416,45.74454033693835,0.1353733787936219,2.004638625756011,3749.9476593984364,5867.731994973871
40,rank0,cp,11,0.275,0.3,0.2875,21558709,-0.2678823671677186,0.11407916176082313,0.38196152892854174,142.5855434110746,0.15293820427142862,2.49748930130402,3748.8166275623526,5867.115275550318
40,rank0,cp,12,0.3,0.325,0.3125,21319859,0.5039827890043738,1.0945951731127381,0.5906123841083644,117.18899871067597,0.15760263695364923,3.747477805730261,3784.291141352112,5866.639416054039
40,rank0,cp,13,0.325,0.35,0.3375,21244262,1.2591440455780483,1.6866683178333277,0.42752427225527945,33.953563435151814,0.1665966674493105,2.566223435323879,3754.8116755857145,5867.048884715766
40,rank0,cp,14,0.35,0.375,0.3625,21087757,1.9333967571800073,2.671763329962733,0.7383665727827258,38.1901216106147,0.1464922079650016,5.040312949335358,3783.9903782092347,5865.716722224506
40,rank0,cp,15,0.375,0.4,0.3875,20942160,2.6234071843592064,3.400818008865101,0.7774108245058948,29.633631757236547,0.209114854969526,3.7176260128396224,3765.5277411872685,5866.728892369808
40,rank0,cp,16,0.4,0.425,0.4125,20790585,3.017005774488789,3.5802940152409963,0.5632882407522075,18.67043959661141,0.17981383526153819,3.1326190219618417,3722.1816155446268,5866.791585676614
40,rank0,cp,17,0.425,0.45,0.4375,20735663,3.361489960557326,3.5915775414986872,0.2300875809413614,6.844809404196868,0.18841843980736972,1.2211521397618634,3788.1411557717447,5865.894490579999
40,rank0,cp,18,0.45,0.475,0.4625,20553140,3.0589262273307143,3.2625352447617004,0.20360901743098614,6.6562251685507245,0.23506727162919086,0.8661733980227208,3767.0777776419964,5866.681251167279
40,rank0,cp,19,0.475,0.5,0.4875,20443133,2.4633026650073644,2.5700958185404477,0.10679315353308327,4.335364673214609,0.22818771792929632,0.4680057038222057,3763.7215897049764,5865.716655778743
40,rank0,cp,20,0.5,0.525,0.5125,20363837,2.260484406745153,2.3190573357405966,0.05857292899544353,2.5911671330563193,0.21831180429219638,0.2682994132422057,3718.86552117556,5866.565607101403
40,rank0,cp,21,0.525,0.55,0.5375,20275307,2.6038386989651996,3.4500999463825357,0.8462612474173361,32.50052500385879,0.27362885472933596,3.0927339452355196,3739.0938471937266,5866.6152389473455
40,rank0,cp,22,0.55,0.575,0.5625,20197047,2.6117272985501296,3.2998059533562705,0.6880786548061408,26.345731240322056,0.24868194090373225,2.766902382640259,3808.782908379974,5865.6851433624715
40,rank0,cp,23,0.575,0.6,0.5875,20183523,2.1379149715339585,3.6929977146246955,1.555082743090737,72.73828771473366,0.24558425354356836,6.332176109226215,3711.862448724332,5865.054873993393
40,rank0,cp,24,0.6,0.625,0.6125,20077086,1.6446305504693262,3.3792595103667584,1.7346289598974323,105.47225693955542,0.284152599352898,6.104568333521181,3774.1860288596827,5866.070941233676
40,rank0,cp,25,0.625,0.65,0.6375,19951130,1.0294378814633558,2.473454631843272,1.4440167503799164,140.2723541052553,0.26798358253870047,5.388452295100506,3803.497629652755,5866.143087833008
40,rank0,cp,26,0.65,0.675,0.6625,19873982,-0.1854272586137997,0.391291484386565,0.5767187430003647,311.0215549276554,0.2822193617988205,2.043512320786401,3718.8411560958343,5865.966385672721
40,rank0,cp,27,0.675,0.7,0.6875,19804797,-0.6539263189620171,0.4574582973577133,1.1113846163197305,169.9556332407359,0.3433262366594867,3.2371094826114595,3721.8307695310036,5865.631411036339
40,rank0,cp,28,0.7,0.725,0.7125,19725190,-0.917457626517159,-0.5140504489143561,0.40340717760280287,43.97011545200317,0.29304101231991486,1.3766236145894846,3700.705659020805,5866.330830199747
40,rank0,cp,29,0.725,0.75,0.7375,19678447,-0.8112669155243806,-0.9983544254751611,-0.1870875099507805,-23.06115365617397,0.2951723063110841,-0.6338247388073314,3824.184661984364,5866.054524736419
40,rank0,cp,30,0.75,0.775,0.7625,19625964,-1.4512960484386908,-1.2669521033003321,0.1843439451383586,12.702022122686579,0.31311061607366486,0.5887502233235951,3794.749918199327,5864.790302508727
40,rank0,cp,31,0.775,0.8,0.7875,19564482,-2.838327076587052,-2.261345997247844,0.5769810793392081,20.328209673178307,0.2780921249231735,2.074783956930123,3724.240226040367,5865.262199690728
40,rank0,cp,32,0.8,0.825,0.8125,19525967,-3.4522192422019353,-3.4249593763227124,0.02725986587922291,0.7896331016866617,0.22907280078472206,0.11900088437317871,3721.038233383174,5866.440705053268
40,rank0,cp,33,0.825,0.85,0.8375,19482334,-3.0434936081067083,-3.689264230903231,-0.6457706227965225,-21.21807061057843,0.2224138008291778,-2.903464714820007,3824.9842851908943,5864.435397328943
40,rank0,cp,34,0.85,0.875,0.8625,19399008,-3.764216757887826,-4.651716749639729,-0.8874999917519033,-23.57728177826551,0.3349688129530689,-2.6495003637137025,3736.365840653328,5866.163510320776
40,rank0,cp,35,0.875,0.9,0.8875,19336049,-3.3967782146187155,-3.8275111947645732,-0.4307329801458577,-12.68063302726425,0.2999796055842244,-1.4358742132052111,3756.7155179218607,5864.972069872742
40,rank0,cp,36,0.9,0.925,0.9125,19301309,-3.071465826488763,-4.667872337132403,-1.5964065106436398,-51.9753954895412,0.31606120750326505,-5.050940997329286,3690.031879761536,5866.241836421758
40,rank0,cp,37,0.925,0.95,0.9375,19286584,-3.056623298350812,-4.853580749916649,-1.7969574515658366,-58.78897319585888,0.4096460332455432,-4.386610160310608,3722.8018980520797,5865.952830674117
40,rank0,cp,38,0.95,0.975,0.9625,19257784,-2.8036817735623165,-4.6420772042312946,-1.838395430668978,-65.57075942085753,0.31885611647866313,-5.765595626552761,3758.2853688309633,5866.029764467643
40,rank0,cp,39,0.975,1.0,0.9875,19187742,-2.6834597838557555,-4.0715651036118,-1.3881053197560442,-51.72819537327038,0.35266230368252255,-3.93607512133097,3766.551287990251,5865.844566719509
40,rank0,cp8,0,0.0,0.025,0.0125,32937083,1.3098811452125254,1.3066994362294893,-0.003181708983036158,-0.24290058641312318,0.0021717883715065547,-1.4650179661976126,104215.04135874202,132116.84956365143
40,rank0,cp8,1,0.025,0.05,0.0375,27114456,1.7981125640138236,1.6822987154556654,-0.11581384855815813,-6.440856422227178,0.004797011307081295,-24.14291756769366,103856.73502913189,132167.55599582303
40,rank0,cp8,2,0.05,0.075,0.0625,25461402,1.434154882751547,1.235137710972601,-0.19901717177894596,-13.876965045582438,0.006166175214724541,-32.2756270862531,103560.77602222312,132177.07525135594
40,rank0,cp8,3,0.075,0.1,0.0875,24483212,0.6367276891610464,0.38269426126509276,-0.2540334278959536,-39.89671443858026,0.007679558203507709,-33.07917215601302,103401.01854315486,132180.45853048953
40,rank0,cp8,4,0.1,0.125,0.1125,23782777,-0.03493784598829649,-0.287665997204158,-0.2527281512158615,-723.3650045298174,0.008960600561916653,-28.204376422042355,103445.23772500038,132180.1168447738
40,rank0,cp8,5,0.125,0.15,0.1375,23284829,-0.9793137411487969,-1.20784586266887,-0.22853212152007307,-23.33594556244973,0.009814644825335578,-23.284808119611114,103228.77903995411,132173.38930409233
40,rank0,cp8,6,0.15,0.175,0.1625,22915323,-1.359635210029551,-1.5636555108398476,-0.20402030081029654,-15.005517605406986,0.010309948315117117,-19.7886831800261,102997.45445433927,132152.32242004128
40,rank0,cp8,7,0.175,0.2,0.1875,22508642,-2.107781224651403,-2.3004999946545,-0.192718770003097,-9.143205554218273,0.011836131282727225,-16.282243361421358,103228.08343720177,132170.27151502302
40,rank0,cp8,8,0.2,0.225,0.2125,22223012,-2.109500233361706,-2.286565549922448,-0.17706531656074187,-8.393709266320869,0.012637101604772149,-14.011544901552163,103089.95308918756,132167.55785668665
40,rank0,cp8,9,0.225,0.25,0.2375,22047337,-1.5412969375847976,-1.6580456059625934,-0.11674866837779585,-7.574703195137744,0.012837918936073474,-9.094049351701535,102725.37570214474,132155.54745632532
40,rank0,cp8,10,0.25,0.275,0.2625,21762241,-0.5932395473425738,-0.7072261987432561,-0.11398665140068232,-19.214270510333876,0.014126895696269084,-8.06876852858666,103003.8607408739,132168.9459280505
40,rank0,cp8,11,0.275,0.3,0.2875,21558709,-0.2678823671677186,-0.32864884875701167,-0.06076648158929304,-22.684016955564573,0.014936301865606539,-4.068375300396047,102985.0105626927,132153.76116184884
40,rank0,cp8,12,0.3,0.325,0.3125,21319859,0.5039827890043738,0.4421563477538999,-0.061826441250473874,-12.26756996456427,0.015215396626679001,-4.063413052412059,103205.09926589023,132147.6682131717
40,rank0,cp8,13,0.325,0.35,0.3375,21244262,1.2591440455780483,1.249431344371683,-0.00971270120636536,-0.7713733182851569,0.016629472697233284,-0.5840654952325279,102685.58541939192,132148.3338905549
40,rank0,cp8,14,0.35,0.375,0.3625,21087757,1.9333967571800073,2.020207285174127,0.08681052799411981,4.490052425697608,0.01701808719691455,5.101074344586678,102787.20727274477,132141.41883740944
40,rank0,cp8,15,0.375,0.4,0.3875,20942160,2.6234071843592064,2.7703509682727288,0.14694378391352236,5.601257204356359,0.015965285146331568,9.203956118960171,102800.157743227,132141.55945452652
40,rank0,cp8,16,0.4,0.425,0.4125,20790585,3.017005774488789,3.0966676004808322,0.07966182599204341,2.640426699400056,0.01817162339194832,4.38385851796493,102852.93976750132,132152.96461289804
40,rank0,cp8,17,0.425,0.45,0.4375,20735663,3.361489960557326,3.457932239863648,0.09644227930632221,2.869033685596144,0.01826749601153378,5.2794471253985895,102567.34904517797,132142.9611447624
40,rank0,cp8,18,0.45,0.475,0.4625,20553140,3.0589262273307143,3.133181424065795,0.07425519673508063,2.4274922380157347,0.019894200089687068,3.7325047702507876,102873.67759850727,132143.4277983706
40,rank0,cp8,19,0.475,0.5,0.4875,20443133,2.4633026650073644,2.516302349309255,0.052999684301890504,2.151570127974187,0.02021646955993737,2.621609284685347,102879.91727068632,132128.0145705343
40,rank0,cp8,20,0.5,0.525,0.5125,20363837,2.260484406745153,2.3804815109322517,0.11999710418709864,5.308468566694568,0.02034816585565392,5.89719511027852,102715.39983655578,132137.24132046968
40,rank0,cp8,21,0.525,0.55,0.5375,20275307,2.6038386989651996,2.782462814117521,0.17862411515232157,6.860029971261629,0.020284490787669127,8.805945242702695,102743.09658548622,132140.55221712586
40,rank0,cp8,22,0.55,0.575,0.5625,20197047,2.6117272985501296,2.7899746177161737,0.17824731916604408,6.82488249309168,0.02156331068149645,8.266231554090567,102627.79917076668,132136.63191084634
40,rank0,cp8,23,0.575,0.6,0.5875,20183523,2.1379149715339585,2.3567705975133406,0.21885562597938213,10.236872321556957,0.021583393068985653,10.140000938678526,102326.487076046,132126.5815919289
40,rank0,cp8,24,0.6,0.625,0.6125,20077086,1.6446305504693262,1.8945920204342783,0.24996146996495217,15.19863959073489,0.023120322058092637,10.811331664710094,102504.01978846728,132124.63929774627
40,rank0,cp8,25,0.625,0.65,0.6375,19951130,1.0294378814633558,1.1656190466978358,0.13618116523447998,13.228691860542101,0.02289618506957809,5.947766617916729,102661.08274684081,132136.26309918248
40,rank0,cp8,26,0.65,0.675,0.6625,19873982,-0.1854272586137997,-0.0678878144365181,0.11753944417728159,63.38843870959012,0.02245520897235514,5.234395472426273,102741.10940015521,132130.14649642352
40,rank0,cp8,27,0.675,0.7,0.6875,19804797,-0.6539263189620171,-0.5815014092859756,0.07242490967604154,11.075392987852547,0.02434383225656569,2.975082514237587,102709.81553853625,132130.0080058501
40,rank0,cp8,28,0.7,0.725,0.7125,19725190,-0.917457626517159,-0.9230264287242795,-0.005568802207120527,-0.6069819516636145,0.023711242022663868,-0.2348591525402891,102747.19290077023,132124.7760299661
40,rank0,cp8,29,0.725,0.75,0.7375,19678447,-0.8112669155243806,-0.9169590952687195,-0.10569217974433898,-13.028040182807462,0.025077173052537403,-4.214676810775712,102580.01159672516,132137.37575467202
40,rank0,cp8,30,0.75,0.775,0.7625,19625964,-1.4512960484386908,-1.6041267968072899,-0.1528307483685991,-10.530639047285696,0.025275220258658197,-6.046663364535703,102606.39656916878,132116.66014856016
40,rank0,cp8,31,0.775,0.8,0.7875,19564482,-2.838327076587052,-3.0169683476640414,-0.17864127107698957,-6.293893066467761,0.02661050192162694,-6.7131868313917025,102604.28604423175,132111.87536614385
40,rank0,cp8,32,0.8,0.825,0.8125,19525967,-3.4522192422019353,-3.646015578370087,-0.19379633616815184,-5.613674062153201,0.02576745415046252,-7.520973357962616,102505.45379031832,132135.02364877492
40,rank0,cp8,33,0.825,0.85,0.8375,19482334,-3.0434936081067083,-3.235182919753548,-0.19168931164683967,-6.298331336601212,0.026043541703583185,-7.360339612352578,102460.27877449853,132114.06758533875
40,rank0,cp8,34,0.85,0.875,0.8625,19399008,-3.764216757887826,-3.973550830237949,-0.2093340723501229,-5.561158823053119,0.02671911698219321,-7.834617906333968,102576.40955823794,132126.99750231206
40,rank0,cp8,35,0.875,0.9,0.8875,19336049,-3.3967782146187155,-3.6061738152980887,-0.20939560067937313,-6.164535552489039,0.027682796789606934,-7.564105688843815,102640.07729516379,132114.4287916519
40,rank0,cp8,36,0.9,0.925,0.9125,19301309,-3.071465826488763,-3.3059920049231386,-0.2345261784343755,-7.635643425096513,0.02899228124422832,-8.089262671631406,102571.12932616792,132125.16650655886
40,rank0,cp8,37,0.925,0.95,0.9375,19286584,-3.056623298350812,-3.267863383215839,-0.21124008486502666,-6.91089690309566,0.028301427623303854,-7.463937426643741,102412.94908446955,132123.15938567428
40,rank0,cp8,38,0.95,0.975,0.9625,19257784,-2.8036817735623165,-2.949130004884429,-0.1454482313221126,-5.187758207569622,0.02873452761803353,-5.061793019726923,102313.6543210778,132127.6359226765
40,rank0,cp8,39,0.975,1.0,0.9875,19187742,-2.6834597838557555,-2.7844249746525453,-0.1009651907967899,-3.7625006122401086,0.02843785058471065,-3.550380521763938,102421.00434915618,132124.3525897677
40,rank0,om,0,0.0,0.025,0.0125,32937083,1.3098811452125254,1.3469832094610412,0.03710206424851581,2.8324756321686024,0.0036797439512619374,10.08278422084014,76653.81084372592,92581.9208708725
40,rank0,om,1,0.025,0.05,0.0375,27114456,1.7981125640138236,1.6150873038681837,-0.1830252601456399,-10.178743189307522,0.008218052101339995,-22.2711243356314,76563.66508523481,92578.54497464895
40,rank0,om,2,0.05,0.075,0.0625,25461402,1.434154882751547,1.175616312726525,-0.258538570025022,-18.02724190632702,0.010839983331411179,-23.850458263699633,76329.7888687487,92577.18763695049
40,rank0,om,3,0.075,0.1,0.0875,24483212,0.6367276891610464,0.3983972016344212,-0.23833048752662517,-37.43052039100889,0.012727428211497633,-18.725738111908854,76191.75844549442,92556.7599859462
40,rank0,om,4,0.1,0.125,0.1125,23782777,-0.03493784598829649,-0.23818680578226936,-0.20324895979397287,-581.7443922045377,0.014133560140385812,-14.380591851956748,76189.87191838645,92546.57715892167
40,rank0,om,5,0.125,0.15,0.1375,23284829,-0.9793137411487969,-1.1951144282212722,-0.21580068707247535,-22.0359092295925,0.01709776550601132,-12.621572508793797,76043.10865214233,92563.60694460256
40,rank0,om,6,0.15,0.175,0.1625,22915323,-1.359635210029551,-1.4110973691798427,-0.05146215915029173,-3.7849975324758782,0.01926441436835877,-2.6713586079635414,75886.566069804,92573.41264516798
40,rank0,om,7,0.175,0.2,0.1875,22508642,-2.107781224651403,-2.144726753753145,-0.0369455291017422,-1.7528161210304198,0.020506470292404162,-1.801652287055333,76022.19620303203,92536.39969439039
40,rank0,om,8,0.2,0.225,0.2125,22223012,-2.109500233361706,-2.0095876916553763,0.0999125417063298,4.736313375377487,0.022695600527648664,4.402286759700958,75943.21530132726,92564.22357212464
40,rank0,om,9,0.225,0.25,0.2375,22047337,-1.5412969375847976,-1.407782454420047,0.13351448316475056,8.662476380052173,0.02286971910467179,5.83804648206092,75672.44788702719,92570.00884462602
40,rank0,om,10,0.25,0.275,0.2625,21762241,-0.5932395473425738,-0.5156559444544689,0.07758360288810484,13.07795531090971,0.024575639730107984,3.156931161920314,75840.53325799636,92566.59108094135
40,rank0,om,11,0.275,0.3,0.2875,21558709,-0.2678823671677186,-0.550232570779065,-0.28235020361134633,-105.40081700658168,0.026418772727886286,-10.687483726801288,75856.28753570715,92549.71781995463
40,rank0,om,12,0.3,0.325,0.3125,21319859,0.5039827890043738,0.12140284745402324,-0.3825799415503505,-75.91131084181335,0.02816741249516649,-13.582360169433418,75962.73073787184,92557.27625839709
40,rank0,om,13,0.325,0.35,0.3375,21244262,1.2591440455780483,0.8741430407752268,-0.3850010048028215,-30.57640673875999,0.02913918952529532,-13.21248157806886,75640.28226190653,92549.34388149311
40,rank0,om,14,0.35,0.375,0.3625,21087757,1.9333967571800073,1.6581013707271102,-0.2752953864528971,-14.238949425695449,0.028750198197313833,-9.575425691452043,75688.96290211407,92564.71804977857
40,rank0,om,15,0.375,0.4,0.3875,20942160,2.6234071843592064,2.353651709963769,-0.26975547439543757,-10.282638394974438,0.030087399941837047,-8.965729006724105,75690.16353668174,92548.9099719695
40,rank0,om,16,0.4,0.425,0.4125,20790585,3.017005774488789,2.946220937174211,-0.07078483731457785,-2.3461949563743167,0.03249497487096571,-2.178331806553393,75722.74071999169,92551.98781041565
40,rank0,om,17,0.425,0.45,0.4375,20735663,3.361489960557326,3.1082105883954596,-0.25327937216186625,-7.534735344557544,0.031800210198421705,-7.964707484054206,75551.23886031387,92539.02978091317
40,rank0,om,18,0.45,0.475,0.4625,20553140,3.0589262273307143,2.770081537873312,-0.2888446894574024,-9.442682431392095,0.03564887330870809,-8.102491401512124,75763.62224481006,92560.35509123969
40,rank0,om,19,0.475,0.5,0.4875,20443133,2.4633026650073644,2.0654276171294264,-0.39787504787793804,-16.152097488058722,0.0357842986252918,-11.118704659946193,75677.71508516252,92580.80864748626
40,rank0,om,20,0.5,0.525,0.5125,20363837,2.260484406745153,1.8676187922237277,-0.3928656145214253,-17.379709116733448,0.0354095865620602,-11.094894142095503,75631.38069783748,92551.95679528052
40,rank0,om,21,0.525,0.55,0.5375,20275307,2.6038386989651996,2.407509024127314,-0.19632967483788555,-7.5400090994849105,0.03744275522481843,-5.24346228420047,75665.71053377887,92573.6649176588
40,rank0,om,22,0.55,0.575,0.5625,20197047,2.6117272985501296,2.703239958222569,0.09151265967243916,3.5039132808100355,0.03784512016468161,2.41808347481063,75540.63922528113,92546.01788119742
40,rank0,om,23,0.575,0.6,0.5875,20183523,2.1379149715339585,2.1877659904624793,0.04985101892852084,2.3317587271842073,0.038065061411033864,1.3096266518585098,75378.87163346176,92544.40747160165
40,rank0,om,24,0.6,0.625,0.6125,20077086,1.6446305504693262,1.6116446381401366,-0.03298591232918957,-2.005673086869049,0.04057759924026373,-0.8129094117637893,75512.41054919174,92562.98189288632
40,rank0,om,25,0.625,0.65,0.6375,19951130,1.0294378814633558,0.8836793827251018,-0.14575849873825397,-14.159037797507207,0.04007084384474342,-3.6375200707777178,75532.35350437001,92567.052016127
40,rank0,om,26,0.65,0.675,0.6625,19873982,-0.1854272586137997,-0.4818267503479122,-0.2963994917341125,-159.84677439008104,0.03968906064268324,-7.468039982164566,75597.9857354011,92531.28407951278
40,rank0,om,27,0.675,0.7,0.6875,19804797,-0.6539263189620171,-0.9209024908426182,-0.2669761718806011,-40.826644247072764,0.04205763160369718,-6.347865100828262,75621.06728536995,92548.18028953591
40,rank0,om,28,0.7,0.725,0.7125,19725190,-0.917457626517159,-0.9737183971152261,-0.05626077059806711,-6.132247307338164,0.04298755793518136,-1.308768706584815,75636.21011721538,92557.08619540883
40,rank0,om,29,0.725,0.75,0.7375,19678447,-0.8112669155243806,-0.800652497522734,0.01061441800164653,1.3083755541523179,0.042066003602046424,0.2523277015345038,75519.10981978069,92562.97023123185
40,rank0,om,30,0.75,0.775,0.7625,19625964,-1.4512960484386908,-1.5212250266135277,-0.0699289781748369,-4.818381353002837,0.04388594284881081,-1.5934254486851427,75533.6270180277,92552.56302536186
40,rank0,om,31,0.775,0.8,0.7875,19564482,-2.838327076587052,-3.0744323011195385,-0.2361052245324866,-8.318464298215817,0.04510207057619388,-5.234908763969464,75543.42897452238,92556.9891236488
40,rank0,om,32,0.8,0.825,0.8125,19525967,-3.4522192422019353,-3.7098336463302624,-0.25761440412832703,-7.462283999205462,0.04458473170094153,-5.77808577735339,75440.90826457809,92538.99296525262
40,rank0,om,33,0.825,0.85,0.8375,19482334,-3.0434936081067083,-3.2462581646532995,-0.2027645565465912,-6.6622304054295896,0.047312042511649534,-4.285685964554689,75436.1753622883,92568.8906460582
40,rank0,om,34,0.85,0.875,0.8625,19399008,-3.764216757887826,-3.6493146724985572,0.11490208538926883,3.052483233025682,0.04618423421812814,2.487907125331694,75516.52640364283,92542.30069693342
40,rank0,om,35,0.875,0.9,0.8875,19336049,-3.3967782146187155,-3.239844208330554,0.15693400628816168,4.620083984664196,0.04710395621280012,3.3316523473991366,75531.7300795632,92573.3276489728
40,rank0,om,36,0.9,0.925,0.9125,19301309,-3.071465826488763,-2.7655627300731305,0.3059030964156326,9.959514892774658,0.05001580240185714,6.116128937766959,75481.64084583698,92534.54068551696
40,rank0,om,37,0.925,0.95,0.9375,19286584,-3.056623298350812,-2.57956112882636,0.47706216952445235,15.607489800324728,0.04853205895309162,9.829835778975584,75367.02669972902,92555.45722582699
40,rank0,om,38,0.95,0.975,0.9625,19257784,-2.8036817735623165,-2.3709079486279063,0.4327738249344102,15.435911058641087,0.05329184594364035,8.120826315382228,75362.55026351658,92563.0022786182
40,rank0,om,39,0.975,1.0,0.9875,19187742,-2.6834597838557555,-2.2694880411909346,0.41397174266482084,15.426791381609657,0.050548865373416865,8.189535800788208,75449.35506997845,92551.59824466232
40,rank0,T2,0,0.0,0.025,0.0125,32937083,1.3098811452125254,1.3403640316163377,0.030482886403812248,2.327149032965618,0.0050086209046308625,6.086083771209043,52856.96801164415,60073.82611303629
40,rank0,T2,1,0.025,0.05,0.0375,27114456,1.7981125640138236,1.8666279739198262,0.06851540990600258,3.810407161221295,0.011913081663771556,5.751275097388304,52577.99802414209,59896.57509461141
40,rank0,T2,2,0.05,0.075,0.0625,25461402,1.434154882751547,1.465959937317925,0.031805054566378166,2.2176861752447192,0.016336962808347295,1.9468156314910334,52414.65835098237,59777.0067732242
40,rank0,T2,3,0.075,0.1,0.0875,24483212,0.6367276891610464,0.6217165373724117,-0.015011151788634658,-2.3575465688343757,0.01752539269779046,-0.8565372569669842,52316.97397455462,59591.9722042948
40,rank0,T2,4,0.1,0.125,0.1125,23782777,-0.03493784598829649,-0.14777478476833267,-0.11283693878003617,-322.9647838559778,0.021683623573766547,-5.203786092124816,52365.268031342304,59491.55924242168
40,rank0,T2,5,0.125,0.15,0.1375,23284829,-0.9793137411487969,-1.0917084095424332,-0.11239466839363632,-11.476880561462385,0.02367192153424886,-4.74801626184094,52242.177874523026,59643.41149801302
40,rank0,T2,6,0.15,0.175,0.1625,22915323,-1.359635210029551,-1.394145299420894,-0.034510089391343035,-2.5381873856144823,0.02599609718602527,-1.327510400672553,52153.302603206845,60024.59703625205
40,rank0,T2,7,0.175,0.2,0.1875,22508642,-2.107781224651403,-2.2009321069853143,-0.09315088233391133,-4.4193809701154905,0.028288264906596035,-3.2929160781505247,52183.41239658363,59546.74671842163
40,rank0,T2,8,0.2,0.225,0.2125,22223012,-2.109500233361706,-2.151158312458506,-0.04165807909679975,-1.974784284826236,0.033075668456012466,-1.2594780707818825,52263.197999452816,59751.14022435564
40,rank0,T2,9,0.225,0.25,0.2375,22047337,-1.5412969375847976,-1.7083168029683875,-0.16701986538358993,-10.83631981033512,0.03136637799048875,-5.324805606635088,52002.89766550428,59811.390903209336
40,rank0,T2,10,0.25,0.275,0.2625,21762241,-0.5932395473425738,-0.7687658445442439,-0.17552629720167012,-29.587760625188093,0.0346033845431498,-5.072518180491622,52178.547699663555,59533.21909554982
40,rank0,T2,11,0.275,0.3,0.2875,21558709,-0.2678823671677186,-0.3719536725794176,-0.10407130541169896,-38.84962885464607,0.035003456950471,-2.9731722086466257,52135.02103404677,59599.33435123239
40,rank0,T2,12,0.3,0.325,0.3125,21319859,0.5039827890043738,0.518934094558491,0.014951305554117278,2.966630186648601,0.03773996531674685,0.39616638300095997,52187.9517428519,59685.898680279126
40,rank0,T2,13,0.325,0.35,0.3375,21244262,1.2591440455780483,1.4379318683241968,0.17878782274614857,14.19915563862835,0.038314336385608744,4.666342669928197,51964.35395683522,59619.64614180043
40,rank0,T2,14,0.35,0.375,0.3625,21087757,1.9333967571800073,2.085154349686758,0.1517575925067507,7.849273148057806,0.04104582186575957,3.6972725994639393,52001.66734372854,59883.99129272469
40,rank0,T2,15,0.375,0.4,0.3875,20942160,2.6234071843592064,2.81036454483769,0.18695736047848355,7.126509433729015,0.042057207032927715,4.445310891237015,52027.524270701746,59824.37124418846
40,rank0,T2,16,0.4,0.425,0.4125,20790585,3.017005774488789,3.2635415438817073,0.24653576939291844,8.171537869684464,0.04450340053632295,5.539706324052697,52009.661257353844,59699.596678662805
40,rank0,T2,17,0.425,0.45,0.4375,20735663,3.361489960557326,3.550125224158203,0.18863526360087723,5.611656313547402,0.04550764780847337,4.145133239906853,52068.34336025252,59783.41967679372
40,rank0,T2,18,0.45,0.475,0.4625,20553140,3.0589262273307143,3.134589951564466,0.07566372423375167,2.4735387064165155,0.04918693520603361,1.538289058198329,51929.83896792198,59462.03220027561
40,rank0,T2,19,0.475,0.5,0.4875,20443133,2.4633026650073644,2.6071346724649125,0.1438320074575481,5.838990453782426,0.047832264810206304,3.007008094395264,52149.43699152029,59853.49467137576
40,rank0,T2,20,0.5,0.525,0.5125,20363837,2.260484406745153,2.4994099110198946,0.23892550427474157,10.569659474836538,0.04984106442175589,4.793748027789898,51984.2869210916,59672.75184744666
40,rank0,T2,21,0.525,0.55,0.5375,20275307,2.6038386989651996,2.7937527470354544,0.1899140480702548,7.29361800121218,0.053327737291448477,3.561262069536729,51932.4333485498,59734.97777942432
40,rank0,T2,22,0.55,0.575,0.5625,20197047,2.6117272985501296,2.6785896617255576,0.06686236317542793,2.560082103998599,0.05229768817358718,1.2784955800244455,52014.190882072784,59769.637896335735
40,rank0,T2,23,0.575,0.6,0.5875,20183523,2.1379149715339585,2.3611769170497916,0.22326194551583312,10.442975912912113,0.054397121463235054,4.104297056724359,51785.121820236796,59944.033931737955
40,rank0,T2,24,0.6,0.625,0.6125,20077086,1.6446305504693262,1.8172728943487158,0.1726423438793896,10.497332901308617,0.054215539294256175,3.1843701294267133,51783.124666826174,59622.0195998555
40,rank0,T2,25,0.625,0.65,0.6375,19951130,1.0294378814633558,1.026070786716798,-0.0033670947465578305,-0.3270809057241485,0.054790807336549,-0.06145364359892834,52029.06410921718,59869.291610756816
40,rank0,T2,26,0.65,0.675,0.6625,19873982,-0.1854272586137997,-0.16132661231382342,0.02410064629997627,12.997358899735506,0.05821484050545813,0.41399488671134693,52002.70870959893,59604.10169012489
40,rank0,T2,27,0.675,0.7,0.6875,19804797,-0.6539263189620171,-0.5700113249143504,0.08391499404766678,12.832484580352382,0.058397834766640115,1.4369538593852695,52009.94110590167,59842.594788230024
40,rank0,T2,28,0.7,0.725,0.7125,19725190,-0.917457626517159,-0.886024527768469,0.03143309874869005,3.4261090474571536,0.05713202298349088,0.5501835416850738,51849.43833967506,59585.57861924677
40,rank0,T2,29,0.725,0.75,0.7375,19678447,-0.8112669155243806,-1.0779815726890152,-0.2667146571646346,-32.87631383220374,0.057507883053932306,-4.637879939251164,52048.85362986579,59714.410307031816
40,rank0,T2,30,0.75,0.775,0.7625,19625964,-1.4512960484386908,-1.4772796791956364,-0.025983630756945653,-1.790374250994408,0.06140682061684691,-0.42313916428067055,51947.891054500484,59903.97002976139
40,rank0,T2,31,0.775,0.8,0.7875,19564482,-2.838327076587052,-3.014045010069345,-0.17571793348229336,-6.190897974083574,0.062041670289769264,-2.8322566536586207,51851.19063794272,59830.43881931503
40,rank0,T2,32,0.8,0.825,0.8125,19525967,-3.4522192422019353,-3.4640473176673754,-0.011828075465440069,-0.3426223723234839,0.061689858517838425,-0.19173452086974438,51821.23679158102,59513.25563918418
40,rank0,T2,33,0.825,0.85,0.8375,19482334,-3.0434936081067083,-3.117717746358792,-0.07422413825208363,-2.4387808160457043,0.06349694613898181,-1.1689402839881808,51914.299746061646,60038.95751061539
40,rank0,T2,34,0.85,0.875,0.8625,19399008,-3.764216757887826,-4.007113195351361,-0.24289643746353518,-6.452774988436878,0.06826446698873351,-3.558167933891921,51926.260842765645,59715.57724189322
40,rank0,T2,35,0.875,0.9,0.8875,19336049,-3.3967782146187155,-3.4954961334511805,-0.09871791883246495,-2.9062220903211347,0.06943599613372552,-1.4217109903967664,51844.66605047867,59720.693051677394
40,rank0,T2,36,0.9,0.925,0.9125,19301309,-3.071465826488763,-3.449841777633186,-0.3783759511444229,-12.319067589202989,0.07257256278867055,-5.2137603607336285,51880.1184552581,59581.99725819262
40,rank0,T2,37,0.925,0.95,0.9375,19286584,-3.056623298350812,-3.320115270444167,-0.26349197209335484,-8.620361306397188,0.0794571809122649,-3.3161505236927247,51858.08024165731,59842.7451552825
40,rank0,T2,38,0.95,0.975,0.9625,19257784,-2.8036817735623165,-3.138974658968189,-0.33529288540587254,-11.959020762183519,0.07852506673583874,-4.2698834823510605,51913.606501845934,59793.529262663775
40,rank0,T2,39,0.975,1.0,0.9875,19187742,-2.6834597838557555,-2.9493158088316784,-0.265856024975923,-9.907211077854319,0.07048879518108919,-3.7716068815323873,51857.60100915374,59776.558379104994
40,rank0,L1,0,0.0,0.025,0.0125,32937083,1.3098811452125254,1.088365429760544,-0.22151571545198134,-16.91113092677129,0.0032209218916927226,-68.77401033018097,83273.41744372582,110384.09459176523
40,rank0,L1,1,0.025,0.05,0.0375,27114456,1.7981125640138236,0.9858147909531947,-0.8122977730606289,-45.17502348392378,0.00695619698946595,-116.77325617585647,83008.72699361519,110419.5264787703
40,rank0,L1,2,0.05,0.075,0.0625,25461402,1.434154882751547,0.47574865467604915,-0.9584062280754977,-66.82724715455521,0.009225878288395032,-103.88238367300482,82777.34943798107,110424.22260878708
40,rank0,L1,3,0.075,0.1,0.0875,24483212,0.6367276891610464,-0.31570677640759515,-0.9524344655686415,-149.58269944622182,0.011242170292470209,-84.71980416508758,82614.97927929711,110423.88416018519
40,rank0,L1,4,0.1,0.125,0.1125,23782777,-0.03493784598829649,-0.7794752807939793,-0.7445374348056828,-2131.034165801431,0.013167550284216178,-56.54335231194469,82675.51419394779,110424.65058520065
40,rank0,L1,5,0.125,0.15,0.1375,23284829,-0.9793137411487969,-1.52185970435307,-0.5425459632042731,-55.400628052847736,0.014528945982137827,-37.342417259399944,82503.85022321834,110417.04357965679
40,rank0,L1,6,0.15,0.175,0.1625,22915323,-1.359635210029551,-1.8434958172837712,-0.4838606072542202,-35.587531397021095,0.016769305766721653,-28.85394386537049,82269.09979192086,110408.06392855335
40,rank0,L1,7,0.175,0.2,0.1875,22508642,-2.107781224651403,-2.2066937056220737,-0.09891248097067074,-4.692729957637299,0.01833570123501313,-5.394529486649323,82512.22833063891,110412.53031895898
40,rank0,L1,8,0.2,0.225,0.2125,22223012,-2.109500233361706,-2.054081857700374,0.05541837566133223,2.6270855430538322,0.018607917707088327,2.978214786505729,82346.59319985977,110414.8806365308
40,rank0,L1,9,0.225,0.25,0.2375,22047337,-1.5412969375847976,-1.3768323135348628,0.16446462404993478,10.670534667229651,0.02002892475945748,8.211355628178495,82084.54031547326,110405.69691820945
40,rank0,L1,10,0.25,0.275,0.2625,21762241,-0.5932395473425738,-0.45589694297618727,0.1373426043663865,23.151289387502054,0.020599606281906498,6.667244144710684,82298.63651767722,110412.37784114272
40,rank0,L1,11,0.275,0.3,0.2875,21558709,-0.2678823671677186,-0.3106055412104712,-0.042723174042752554,-15.948483095195279,0.021815711839238038,-1.9583671785538561,82273.49303465505,110396.98184981699
40,rank0,L1,12,0.3,0.325,0.3125,21319859,0.5039827890043738,0.2550856995082899,-0.24889708949608386,-49.386029627675214,0.023635256634136643,-10.53075468351798,82498.74382972761,110397.77539258174
40,rank0,L1,13,0.325,0.35,0.3375,21244262,1.2591440455780483,1.0157150041750658,-0.2434290414029825,-19.332898587566206,0.023805281816374004,-10.225841612828315,82022.3969373866,110397.34190935561
40,rank0,L1,14,0.35,0.375,0.3625,21087757,1.9333967571800073,2.052346855737579,0.11895009855757177,6.152389472870985,0.024537567933165763,4.8476727148168175,82104.30273596544,110390.92815327598
40,rank0,L1,15,0.375,0.4,0.3875,20942160,2.6234071843592064,2.7608319370342698,0.13742475267506338,5.238407270300693,0.02630773566150868,5.223739300229171,82136.77858996303,110391.83361047786
40,rank0,L1,16,0.4,0.425,0.4125,20790585,3.017005774488789,3.17213297276147,0.15512719827268118,5.141760071671272,0.026401140576345933,5.875776382618378,82183.6616007599,110400.0691712334
40,rank0,L1,17,0.425,0.45,0.4375,20735663,3.361489960557326,3.232868187321282,-0.12862177323604396,-3.826332214144671,0.027298223789201905,-4.711726822567908,81907.45111002987,110396.70290544693
40,rank0,L1,18,0.45,0.475,0.4625,20553140,3.0589262273307143,3.039252557914536,-0.019673669416178097,-0.6431560604632747,0.028572734342102186,-0.6885469616111877,82217.03336279868,110392.32969952335
40,rank0,L1,19,0.475,0.5,0.4875,20443133,2.4633026650073644,2.5686964312584575,0.10539376625109309,4.278555280610554,0.030598855151073873,3.4443695926118423,82214.13674044961,110384.18036378255
40,rank0,L1,20,0.5,0.525,0.5125,20363837,2.260484406745153,2.481566316012295,0.22108190926714189,9.780289065805825,0.03191822796748613,6.926509500851661,82044.0543064216,110387.83974368182
40,rank0,L1,21,0.525,0.55,0.5375,20275307,2.6038386989651996,2.9214215485166815,0.31758284955148186,12.19671747246454,0.032432144199138306,9.792224886565464,82094.01063799318,110386.36765278564
40,rank0,L1,22,0.55,0.575,0.5625,20197047,2.6117272985501296,3.1757208886731076,0.563993590122978,21.594658463618025,0.0325233623114416,17.341183384491803,81964.06254409367,110389.55370703507
40,rank0,L1,23,0.575,0.6,0.5875,20183523,2.1379149715339585,2.80960855629447,0.6716935847605114,31.418161793336893,0.03282036491278947,20.46575614090035,81742.90975382492,110382.04053131088
40,rank0,L1,24,0.6,0.625,0.6125,20077086,1.6446305504693262,2.347765023124489,0.7031344726551627,42.75333888541169,0.032021756204268344,21.958023419135216,81909.79182132584,110374.02461157726
40,rank0,L1,25,0.625,0.65,0.6375,19951130,1.0294378814633558,1.5776052679314878,0.548167386468132,53.24919515191211,0.03309608606543262,16.562906725114793,82025.53420160543,110380.3806441052
40,rank0,L1,26,0.65,0.675,0.6625,19873982,-0.1854272586137997,0.3515807547131529,0.5370080133269526,289.6057555622989,0.03545226087209959,15.147355912343802,82089.52892253404,110377.57513419205
40,rank0,L1,27,0.675,0.7,0.6875,19804797,-0.6539263189620171,-0.36183773638324546,0.2920885825787717,44.66689504750419,0.03629671489109562,8.04724569303729,82074.7345837297,110379.91631865749
40,rank0,L1,28,0.7,0.725,0.7125,19725190,-0.917457626517159,-0.7055499051991153,0.2119077213180437,23.09727612407399,0.0350522834055017,6.045475521996473,82040.81698682142,110374.96198006003
40,rank0,L1,29,0.725,0.75,0.7375,19678447,-0.8112669155243806,-0.7316844593404621,0.07958245618391846,9.809651381195367,0.03591641141246117,2.2157685875128212,81963.53919356695,110385.53152849796
40,rank0,L1,30,0.75,0.775,0.7625,19625964,-1.4512960484386908,-1.5301721719242778,-0.07887612348558704,-5.434874818989705,0.03642362777741245,-2.1655207978624484,81961.2823608416,110370.250856413
40,rank0,L1,31,0.775,0.8,0.7875,19564482,-2.838327076587052,-2.838686220624131,-0.000359144037079151,-0.012653370361776767,0.03718350792321215,-0.009658691638799146,81985.01869750903,110365.85782000583
40,rank0,L1,32,0.8,0.825,0.8125,19525967,-3.4522192422019353,-3.61463278238618,-0.1624135401842448,-4.704612563385525,0.038597199281553904,-4.2079099832993405,81889.0813242814,110380.10016013726
40,rank0,L1,33,0.825,0.85,0.8375,19482334,-3.0434936081067083,-3.682463332968745,-0.6389697248620365,-20.9946136624064,0.03873482157626543,-16.49600279180225,81877.8264173211,110371.58691395962
40,rank0,L1,34,0.85,0.875,0.8625,19399008,-3.764216757887826,-3.767165262903156,-0.0029485050153299497,-0.07832984137142018,0.040096347001198795,-0.07353550225515047,81920.5267313521,110376.40038349474
40,rank0,L1,35,0.875,0.9,0.8875,19336049,-3.3967782146187155,-3.5541520289198623,-0.15737381430114672,-4.633031783584133,0.04117165010725401,-3.822382972049476,82017.03314885811,110372.88474846577
40,rank0,L1,36,0.9,0.925,0.9125,19301309,-3.071465826488763,-2.916327695754211,0.15513813073455207,5.050947641891976,0.04409811807859201,3.5180215731216395,81938.21547756712,110375.92640500917
40,rank0,L1,37,0.925,0.95,0.9375,19286584,-3.056623298350812,-2.86942808837901,0.18719520997180217,6.124248613586193,0.04301896126088794,4.351458159032693,81786.14272888661,110369.72303612228
40,rank0,L1,38,0.95,0.975,0.9625,19257784,-2.8036817735623165,-2.3737231943898665,0.42995857917245006,15.335498601403362,0.042895065353668986,10.0234974729016,81715.43864514928,110379.53820466228
40,rank0,L1,39,0.975,1.0,0.9875,19187742,-2.6834597838557555,-2.0775694234692104,0.6058903603865451,22.578700975200217,0.04276497746326671,14.167910199578124,81815.97041115651,110373.58661125768


==> anc/data_pN/results/pnC_conditioned_K100.csv <==
grid,variable,group,n_group,bin,y_ctr,pairs,curves,mean,se_cluster
100,logL_quartile,Q1,42190.0,0,0.005,3755539.0,41997.0,0.2456180058308541,0.007396000585472593
100,logL_quartile,Q1,42190.0,1,0.015,3076632.0,42052.0,1.4962858736436466,0.016173229659736325
100,logL_quartile,Q1,42190.0,2,0.025,2866066.0,42084.0,2.3396764066145024,0.02251052145972685
100,logL_quartile,Q1,42190.0,3,0.035,2738576.0,42077.0,2.686384091586284,0.02819329885353954
100,logL_quartile,Q1,42190.0,4,0.045,2661769.0,42079.0,2.9847458588630342,0.03250877095006977
100,logL_quartile,Q1,42190.0,5,0.055,2593788.0,42080.0,3.2312802742552593,0.035928449726830555
100,logL_quartile,Q1,42190.0,6,0.065,2550543.0,42066.0,2.981663120362997,0.04037550751936135
100,logL_quartile,Q1,42190.0,7,0.075,2502749.0,42071.0,3.1614073165147603,0.043983907679220176
100,logL_quartile,Q1,42190.0,8,0.085,2461517.0,42060.0,2.523884255115849,0.04641898968526994
100,logL_quartile,Q1,42190.0,9,0.095,2446983.0,42076.0,2.357255444766065,0.049765523375537135
100,logL_quartile,Q1,42190.0,10,0.105,2420295.0,42064.0,1.9521351736048704,0.052319276516910096
100,logL_quartile,Q1,42190.0,11,0.115,2377749.0,42049.0,1.71028144686424,0.05520086156049784
100,logL_quartile,Q1,42190.0,12,0.125,2362833.0,42050.0,1.4607346350757755,0.057945897873498416
100,logL_quartile,Q1,42190.0,13,0.135,2348951.0,42057.0,1.1789888337389753,0.059961980044863125
100,logL_quartile,Q1,42190.0,14,0.145,2323042.0,42038.0,0.4123179865021812,0.06184651097649516
100,logL_quartile,Q1,42190.0,15,0.155,2319506.0,42041.0,-0.007461502578566298,0.06471892990579932
100,logL_quartile,Q1,42190.0,16,0.165,2299285.0,42020.0,-0.10919133556736116,0.06780824379419788
100,logL_quartile,Q1,42190.0,17,0.175,2282923.0,42032.0,-0.4751469935692093,0.06998144268072472
100,logL_quartile,Q1,42190.0,18,0.185,2272897.0,42039.0,-0.4094848996676928,0.07289135432568954
100,logL_quartile,Q1,42190.0,19,0.195,2243940.0,42036.0,-0.2659438309402212,0.07436074463359937
100,logL_quartile,Q1,42190.0,20,0.205,2240851.0,42028.0,-0.6462910742392064,0.07731279897958811
100,logL_quartile,Q1,42190.0,21,0.215,2233177.0,42038.0,-0.9824447412811435,0.07984226792681774
100,logL_quartile,Q1,42190.0,22,0.225,2226265.0,42037.0,-1.2880771157072495,0.08046526643624757
100,logL_quartile,Q1,42190.0,23,0.235,2219647.0,42030.0,-1.3605275974062543,0.08300595856923462
100,logL_quartile,Q1,42190.0,24,0.245,2211746.0,42017.0,-0.8805500269922496,0.08477869403335707
100,logL_quartile,Q1,42190.0,25,0.255,2194303.0,42031.0,-0.7242153886678366,0.08587446754051976
100,logL_quartile,Q1,42190.0,26,0.265,2186220.0,42014.0,0.43129145282725434,0.08844002217305622
100,logL_quartile,Q1,42190.0,27,0.275,2177221.0,42033.0,0.6354031124998335,0.09028015435106271
100,logL_quartile,Q1,42190.0,28,0.285,2170664.0,42019.0,1.5072876318029875,0.09163270854960119
100,logL_quartile,Q1,42190.0,29,0.295,2163537.0,42029.0,2.2514863392675974,0.09407908114629154
100,logL_quartile,Q1,42190.0,30,0.305,2148330.0,42011.0,2.1546587349243365,0.09534864575397492
100,logL_quartile,Q1,42190.0,31,0.315,2143889.0,42010.0,2.8873085313651967,0.09736109193529534
100,logL_quartile,Q1,42190.0,32,0.325,2135774.0,42020.0,2.9155477124452305,0.09858413367412854
100,logL_quartile,Q1,42190.0,33,0.335,2138905.0,42010.0,3.381645281113467,0.1009884679933783
100,logL_quartile,Q1,42190.0,34,0.345,2134092.0,42026.0,3.284559897136581,0.1021708093020567
100,logL_quartile,Q1,42190.0,35,0.355,2124993.0,42022.0,2.925414813131149,0.10345462615968566
100,logL_quartile,Q1,42190.0,36,0.365,2117775.0,42011.0,3.143236651674517,0.10546468855795488
100,logL_quartile,Q1,42190.0,37,0.375,2118437.0,42020.0,3.0933627008969347,0.10719894222917058
100,logL_quartile,Q1,42190.0,38,0.385,2105981.0,42014.0,3.2449471291526373,0.10860743995735887
100,logL_quartile,Q1,42190.0,39,0.395,2101181.0,42024.0,3.5337279368126784,0.1097566327034772
100,logL_quartile,Q1,42190.0,40,0.405,2092500.0,42017.0,3.6661457586618877,0.11244905542437189
100,logL_quartile,Q1,42190.0,41,0.415,2088627.0,42023.0,3.2029596476536977,0.11376562784158643
100,logL_quartile,Q1,42190.0,42,0.425,2092792.0,42008.0,3.969190918161002,0.11496543433259915
100,logL_quartile,Q1,42190.0,43,0.435,2084310.0,42017.0,4.293709189132135,0.11563653453987144
100,logL_quartile,Q1,42190.0,44,0.445,2081297.0,42005.0,4.063150525849987,0.11783456156046915
100,logL_quartile,Q1,42190.0,45,0.455,2074197.0,42020.0,4.1963574337442395,0.12080779733117407
100,logL_quartile,Q1,42190.0,46,0.465,2064909.0,42000.0,4.394583974402746,0.12043387064367493
100,logL_quartile,Q1,42190.0,47,0.475,2057959.0,42010.0,4.5339912019627215,0.12313555580204776
100,logL_quartile,Q1,42190.0,48,0.485,2055133.0,42007.0,4.724728764513051,0.12341888739376579
100,logL_quartile,Q1,42190.0,49,0.495,2056236.0,41987.0,5.188869857351005,0.1254698958446886
100,logL_quartile,Q1,42190.0,50,0.505,2050247.0,42000.0,4.684648727689884,0.12680436774149226
100,logL_quartile,Q1,42190.0,51,0.515,2046382.0,42015.0,4.526999846558462,0.1301207806766936
100,logL_quartile,Q1,42190.0,52,0.525,2044605.0,42003.0,3.909615793759675,0.12806032989345173
100,logL_quartile,Q1,42190.0,53,0.535,2039652.0,42000.0,3.647808057452938,0.1291220656650144
100,logL_quartile,Q1,42190.0,54,0.545,2036072.0,42000.0,3.198641796557293,0.1320586751800073
100,logL_quartile,Q1,42190.0,55,0.555,2031231.0,42012.0,2.3803983889572384,0.1338690273625013
100,logL_quartile,Q1,42190.0,56,0.565,2031012.0,42003.0,2.198514336695204,0.13496642470575726
100,logL_quartile,Q1,42190.0,57,0.575,2031419.0,42010.0,2.1979281477627217,0.1355227921997421
100,logL_quartile,Q1,42190.0,58,0.585,2031800.0,41994.0,1.1621788561866326,0.13740793811144184
100,logL_quartile,Q1,42190.0,59,0.595,2030113.0,41995.0,1.5374646632970677,0.13831865012267017
100,logL_quartile,Q1,42190.0,60,0.605,2023898.0,42012.0,1.4083521007481603,0.13964269021079773
100,logL_quartile,Q1,42190.0,61,0.615,2015708.0,42002.0,0.9124109245982057,0.14032640617867312
100,logL_quartile,Q1,42190.0,62,0.625,2011921.0,42009.0,1.263422867995314,0.14210253370168754
100,logL_quartile,Q1,42190.0,63,0.635,2006528.0,41997.0,0.93535051591605,0.14347869209744432
100,logL_quartile,Q1,42190.0,64,0.645,2003671.0,41987.0,1.5720255471082827,0.14509587349040365
100,logL_quartile,Q1,42190.0,65,0.655,2000786.0,42001.0,1.4563986353363128,0.1453360175668737
100,logL_quartile,Q1,42190.0,66,0.665,1998651.0,41998.0,1.181557460507112,0.14749350918823573
100,logL_quartile,Q1,42190.0,67,0.675,1997092.0,42000.0,1.2010227871324906,0.14842325605336135
100,logL_quartile,Q1,42190.0,68,0.685,1994346.0,41990.0,1.0942599729435114,0.14959039488633505
100,logL_quartile,Q1,42190.0,69,0.695,1985881.0,41984.0,0.933086625029395,0.15056054020244558
100,logL_quartile,Q1,42190.0,70,0.705,1984183.0,41997.0,0.771377438472157,0.15196616179763944
100,logL_quartile,Q1,42190.0,71,0.715,1984074.0,41993.0,-0.09559320872104568,0.15379314512679165
100,logL_quartile,Q1,42190.0,72,0.725,1984107.0,41977.0,-0.060777468150659215,0.15458624424168438
100,logL_quartile,Q1,42190.0,73,0.735,1978477.0,41980.0,-0.5377626325704065,0.15511403154125084
100,logL_quartile,Q1,42190.0,74,0.745,1976836.0,41995.0,-0.22535708576735752,0.15598591279497825
100,logL_quartile,Q1,42190.0,75,0.755,1975565.0,41977.0,-0.20817538273860894,0.15628665276009532
100,logL_quartile,Q1,42190.0,76,0.765,1974127.0,41995.0,-0.5738739199656354,0.15900499197379467
100,logL_quartile,Q1,42190.0,77,0.775,1970536.0,41971.0,-0.7687659601245549,0.15991779121049268
100,logL_quartile,Q1,42190.0,78,0.785,1969655.0,41989.0,-0.8805486239976037,0.1613781184695835
100,logL_quartile,Q1,42190.0,79,0.795,1963157.0,41990.0,-0.5402420692792272,0.1632009174101373
100,logL_quartile,Q1,42190.0,80,0.805,1964820.0,41997.0,-0.5450657057643957,0.1627471176945252
100,logL_quartile,Q1,42190.0,81,0.815,1964470.0,41994.0,-0.5902996737033398,0.16478820882006473
100,logL_quartile,Q1,42190.0,82,0.825,1963170.0,41983.0,-1.2317527264577188,0.1654781552478519
100,logL_quartile,Q1,42190.0,83,0.835,1960715.0,41959.0,-1.179017348263261,0.16710569564342612
100,logL_quartile,Q1,42190.0,84,0.845,1955258.0,41971.0,-1.533383829653171,0.16727355643159633
100,logL_quartile,Q1,42190.0,85,0.855,1954520.0,41983.0,-2.213601805046763,0.167789252859391
100,logL_quartile,Q1,42190.0,86,0.865,1949315.0,41988.0,-2.6404598538460946,0.16905927345165656
100,logL_quartile,Q1,42190.0,87,0.875,1949544.0,41987.0,-2.179341938422523,0.17080765908747528
100,logL_quartile,Q1,42190.0,88,0.885,1943386.0,41985.0,-2.1743590825497354,0.1728200015799884
100,logL_quartile,Q1,42190.0,89,0.895,1941366.0,41987.0,-2.391893130919157,0.17335229232643448
100,logL_quartile,Q1,42190.0,90,0.905,1944012.0,41978.0,-2.4762707226087084,0.17518691605613768
100,logL_quartile,Q1,42190.0,91,0.915,1940529.0,41977.0,-2.864121587464037,0.1764423879007631
100,logL_quartile,Q1,42190.0,92,0.925,1940693.0,41997.0,-2.6567262312998503,0.17583142468063526
100,logL_quartile,Q1,42190.0,93,0.935,1940424.0,41973.0,-2.8409394029346164,0.17835234797516084
100,logL_quartile,Q1,42190.0,94,0.945,1939339.0,41971.0,-2.9207472236674454,0.1785297509328089
100,logL_quartile,Q1,42190.0,95,0.955,1938888.0,41985.0,-2.5298490681256474,0.18138068772423632
100,logL_quartile,Q1,42190.0,96,0.965,1937946.0,41971.0,-3.619964126967418,0.18065713290236088
100,logL_quartile,Q1,42190.0,97,0.975,1933000.0,42007.0,-2.274560786342473,0.18301458763312917
100,logL_quartile,Q1,42190.0,98,0.985,1928125.0,41975.0,-2.8482074554294976,0.18513902563486312
100,logL_quartile,Q1,42190.0,99,0.995,1930086.0,41987.0,-2.512964189160483,0.18316650411379665
100,logL_quartile,Q2,42190.0,0,0.005,3590061.0,41969.0,1.302914630141382,0.006262145113443012
100,logL_quartile,Q2,42190.0,1,0.015,2944591.0,42109.0,2.2045958165327546,0.016984844796885855
100,logL_quartile,Q2,42190.0,2,0.025,2741799.0,42127.0,2.7645866819558984,0.022814138291856908
100,logL_quartile,Q2,42190.0,3,0.035,2620867.0,42104.0,2.827714264020265,0.028254146629738932
100,logL_quartile,Q2,42190.0,4,0.045,2546045.0,42108.0,2.805190795920732,0.03266652868638297
100,logL_quartile,Q2,42190.0,5,0.055,2482072.0,42102.0,2.412320835173194,0.036129236158304295
100,logL_quartile,Q2,42190.0,6,0.065,2438528.0,42082.0,2.705599443598761,0.03990263428377092
100,logL_quartile,Q2,42190.0,7,0.075,2394174.0,42092.0,2.2785983809029755,0.043675735980259915
100,logL_quartile,Q2,42190.0,8,0.085,2355380.0,42088.0,1.1954707945214784,0.046240699628661876
100,logL_quartile,Q2,42190.0,9,0.095,2339382.0,42079.0,1.7091201864424024,0.04996442523171317
100,logL_quartile,Q2,42190.0,10,0.105,2314951.0,42072.0,1.282428872144594,0.05172063168097544
100,logL_quartile,Q2,42190.0,11,0.115,2274470.0,42073.0,0.4903190633422292,0.05589870555300793
100,logL_quartile,Q2,42190.0,12,0.125,2259031.0,42052.0,0.01699002802529049,0.058572880893024586
100,logL_quartile,Q2,42190.0,13,0.135,2247137.0,42071.0,-0.14041644990937358,0.060772482095750896
100,logL_quartile,Q2,42190.0,14,0.145,2221469.0,42058.0,-0.7977644522610939,0.06351843723368135
100,logL_quartile,Q2,42190.0,15,0.155,2216149.0,42045.0,-1.0943596301512217,0.0661303129226359
100,logL_quartile,Q2,42190.0,16,0.165,2199666.0,42019.0,0.046194740474235635,0.0695281175378519
100,logL_quartile,Q2,42190.0,17,0.175,2182309.0,42041.0,-1.7468731513273326,0.07130455115017247
100,logL_quartile,Q2,42190.0,18,0.185,2174964.0,42045.0,-2.2580465699662153,0.0734540143518557
100,logL_quartile,Q2,42190.0,19,0.195,2147532.0,42045.0,-2.1366005256266263,0.07665073087579793
100,logL_quartile,Q2,42190.0,20,0.205,2141906.0,42037.0,-2.5141537490440755,0.07858403394941174
100,logL_quartile,Q2,42190.0,21,0.215,2133613.0,42015.0,-2.054407242550547,0.081447726329418
100,logL_quartile,Q2,42190.0,22,0.225,2129393.0,42034.0,-1.8901348882052302,0.08270537655824778
100,logL_quartile,Q2,42190.0,23,0.235,2121711.0,42035.0,-1.8716615976445425,0.08364423134291256
100,logL_quartile,Q2,42190.0,24,0.245,2114564.0,42025.0,-1.1736443068169136,0.08510479011554513
100,logL_quartile,Q2,42190.0,25,0.255,2097327.0,42026.0,-0.6747035631544341,0.08679651521005927
100,logL_quartile,Q2,42190.0,26,0.265,2091916.0,42019.0,-0.2683649821503349,0.08912267511176293
100,logL_quartile,Q2,42190.0,27,0.275,2080321.0,42026.0,-1.34922831620697,0.09205835557378933
100,logL_quartile,Q2,42190.0,28,0.285,2075766.0,42008.0,-0.8887336048475599,0.09394003716981025
100,logL_quartile,Q2,42190.0,29,0.295,2068275.0,42009.0,-0.19515151515151516,0.09578700821589822
100,logL_quartile,Q2,42190.0,30,0.305,2054580.0,42027.0,0.16143786077933203,0.09759027786378818
100,logL_quartile,Q2,42190.0,31,0.315,2051096.0,42013.0,0.4769230694223966,0.09907747734745571
100,logL_quartile,Q2,42190.0,32,0.325,2041568.0,42002.0,0.5584237213749432,0.09977645901388002
100,logL_quartile,Q2,42190.0,33,0.335,2043959.0,42015.0,1.630623706248511,0.10307839115921223
100,logL_quartile,Q2,42190.0,34,0.345,2040649.0,42014.0,1.3968360065841798,0.10380405928063587
100,logL_quartile,Q2,42190.0,35,0.355,2031618.0,42002.0,1.5044319355311875,0.10488496985763154
100,logL_quartile,Q2,42190.0,36,0.365,2024559.0,41994.0,1.026967354371989,0.10623375448231082
100,logL_quartile,Q2,42190.0,37,0.375,2024299.0,41998.0,1.738593952770811,0.10852383118694077
100,logL_quartile,Q2,42190.0,38,0.385,2013705.0,42013.0,2.140319460894222,0.10864613941653704
100,logL_quartile,Q2,42190.0,39,0.395,2009360.0,42012.0,2.4537937452721263,0.11069971777978532
100,logL_quartile,Q2,42190.0,40,0.405,1999523.0,42005.0,2.8658465043912975,0.11362654575466015
100,logL_quartile,Q2,42190.0,41,0.415,1997059.0,42021.0,2.141005849101103,0.11549804238626159
100,logL_quartile,Q2,42190.0,42,0.425,2000003.0,41996.0,2.92884960672559,0.11631248298879678
100,logL_quartile,Q2,42190.0,43,0.435,1994337.0,42020.0,3.3992474692090653,0.11777249824816721
100,logL_quartile,Q2,42190.0,44,0.445,1988642.0,41973.0,3.5664111489146864,0.11943524923063961
100,logL_quartile,Q2,42190.0,45,0.455,1982066.0,42026.0,3.10189317611018,0.12274748813633787
100,logL_quartile,Q2,42190.0,46,0.465,1975234.0,42002.0,2.5026968956589446,0.12368633558799905
100,logL_quartile,Q2,42190.0,47,0.475,1968160.0,42000.0,2.5124375050808876,0.12553445487594447
100,logL_quartile,Q2,42190.0,48,0.485,1965464.0,42036.0,2.0746734613302507,0.12485694726382764
100,logL_quartile,Q2,42190.0,49,0.495,1964362.0,41985.0,1.7912721789568318,0.12720490269597146
100,logL_quartile,Q2,42190.0,50,0.505,1960943.0,41984.0,1.6135542950509014,0.12991115052164887
100,logL_quartile,Q2,42190.0,51,0.515,1955386.0,42009.0,1.4897120057114044,0.13146074512677197
100,logL_quartile,Q2,42190.0,52,0.525,1954344.0,41979.0,1.6276924635581045,0.13118261731327077
100,logL_quartile,Q2,42190.0,53,0.535,1949333.0,41998.0,1.9199059370564189,0.1337970814159777
100,logL_quartile,Q2,42190.0,54,0.545,1946274.0,41988.0,1.8408204600174487,0.1354003681473728
100,logL_quartile,Q2,42190.0,55,0.555,1942761.0,42001.0,1.807035451092543,0.13522610408510538
100,logL_quartile,Q2,42190.0,56,0.565,1939994.0,41959.0,1.879249111079725,0.1367049615419065
100,logL_quartile,Q2,42190.0,57,0.575,1943049.0,41971.0,1.6706006899465737,0.13767201748458413
100,logL_quartile,Q2,42190.0,58,0.585,1940699.0,42004.0,0.5572883790840311,0.13800544764349662
100,logL_quartile,Q2,42190.0,59,0.595,1937667.0,41975.0,1.3889553777816313,0.1390517436081831
100,logL_quartile,Q2,42190.0,60,0.605,1935513.0,41980.0,1.5445734541695149,0.14005968406303299
100,logL_quartile,Q2,42190.0,61,0.615,1929139.0,41991.0,0.3177360470137196,0.14226997806585692
100,logL_quartile,Q2,42190.0,62,0.625,1921775.0,41973.0,0.39538811775572064,0.1447869836765861
100,logL_quartile,Q2,42190.0,63,0.635,1920705.0,41965.0,-0.39081587229689096,0.14655116237194957
100,logL_quartile,Q2,42190.0,64,0.645,1915452.0,41984.0,0.2190725739929792,0.14669265090904776
100,logL_quartile,Q2,42190.0,65,0.655,1912959.0,41982.0,-1.1988369850059515,0.14765511052587513
100,logL_quartile,Q2,42190.0,66,0.665,1908998.0,41986.0,-1.9122309190475841,0.14971908212799995
100,logL_quartile,Q2,42190.0,67,0.675,1909141.0,41985.0,-2.4748041134730228,0.1503902103156899
100,logL_quartile,Q2,42190.0,68,0.685,1905391.0,41978.0,-1.7976205408758623,0.15131964749240293
100,logL_quartile,Q2,42190.0,69,0.695,1899424.0,41977.0,-1.4061136428727867,0.1545371964130053
100,logL_quartile,Q2,42190.0,70,0.705,1895692.0,41974.0,-1.6379665051073697,0.1525341254214192
100,logL_quartile,Q2,42190.0,71,0.715,1896245.0,41984.0,-1.7230647938425678,0.1549642536861157
100,logL_quartile,Q2,42190.0,72,0.725,1897356.0,41952.0,-2.1776229658535353,0.15612181786963072
100,logL_quartile,Q2,42190.0,73,0.735,1892756.0,41982.0,-0.9663680897062273,0.1571606396729308
100,logL_quartile,Q2,42190.0,74,0.745,1888397.0,41962.0,-0.3127234368620581,0.15769174081178386
100,logL_quartile,Q2,42190.0,75,0.755,1888492.0,41949.0,-0.5187419380119164,0.15856236341013988
100,logL_quartile,Q2,42190.0,76,0.765,1886279.0,41964.0,-1.743964705115203,0.16048800018910073
100,logL_quartile,Q2,42190.0,77,0.775,1883876.0,41972.0,-2.512272039136334,0.1626413862092425
100,logL_quartile,Q2,42190.0,78,0.785,1881779.0,41969.0,-3.832190708898335,0.16387257311146433
100,logL_quartile,Q2,42190.0,79,0.795,1877397.0,41953.0,-4.5094415299481145,0.16457608985000016
100,logL_quartile,Q2,42190.0,80,0.805,1877881.0,41965.0,-4.606922376870526,0.1661465332107569
100,logL_quartile,Q2,42190.0,81,0.815,1876679.0,41982.0,-4.57532854579819,0.1688317039385008
100,logL_quartile,Q2,42190.0,82,0.825,1877079.0,41934.0,-3.5431923749613095,0.1665644398944692
100,logL_quartile,Q2,42190.0,83,0.835,1875794.0,41961.0,-1.552822964568604,0.1673177841884331
100,logL_quartile,Q2,42190.0,84,0.845,1869233.0,41953.0,-3.840843811338661,0.1693926818821027
100,logL_quartile,Q2,42190.0,85,0.855,1867175.0,41966.0,-4.611349766358268,0.17167191951149033
100,logL_quartile,Q2,42190.0,86,0.865,1864401.0,41949.0,-4.697989863768577,0.173066251575545
100,logL_quartile,Q2,42190.0,87,0.875,1862333.0,41983.0,-4.546878028795065,0.172714118036665
100,logL_quartile,Q2,42190.0,88,0.885,1858534.0,41948.0,-3.740019822074818,0.17470401208257264
100,logL_quartile,Q2,42190.0,89,0.895,1857598.0,41969.0,-2.7555881304781766,0.17433963660056695
100,logL_quartile,Q2,42190.0,90,0.905,1856763.0,41958.0,-3.002463965514177,0.17755904910413273
100,logL_quartile,Q2,42190.0,91,0.915,1854870.0,41954.0,-4.629320114078076,0.17900745810641305
100,logL_quartile,Q2,42190.0,92,0.925,1853852.0,41971.0,-3.916696694234491,0.18026479153790412
100,logL_quartile,Q2,42190.0,93,0.935,1852671.0,41938.0,-3.4442790975839745,0.17939446099332904
100,logL_quartile,Q2,42190.0,94,0.945,1852499.0,41952.0,-4.426587004905266,0.18134145406200156
100,logL_quartile,Q2,42190.0,95,0.955,1853229.0,41969.0,-3.2534786580611463,0.18179244216593138
100,logL_quartile,Q2,42190.0,96,0.965,1850815.0,41923.0,-4.500013237411626,0.18566335027484782
100,logL_quartile,Q2,42190.0,97,0.975,1847559.0,41978.0,-4.381934758240468,0.18323269404470635
100,logL_quartile,Q2,42190.0,98,0.985,1845327.0,41967.0,-4.563114830054511,0.18667213997210746
100,logL_quartile,Q2,42190.0,99,0.995,1842392.0,41972.0,-4.472268116665726,0.18522936710908058
100,logL_quartile,Q3,42190.0,0,0.005,3660633.0,42141.0,1.501647119500917,0.00703186319603275
100,logL_quartile,Q3,42190.0,1,0.015,3003501.0,42173.0,1.7831370790287735,0.017577913189143143
100,logL_quartile,Q3,42190.0,2,0.025,2796570.0,42168.0,1.9148692863042942,0.022639387366727926
100,logL_quartile,Q3,42190.0,3,0.035,2671873.0,42166.0,1.7832015219286246,0.02758997037378597
100,logL_quartile,Q3,42190.0,4,0.045,2597158.0,42171.0,1.4707957698376457,0.03211352539187417
100,logL_quartile,Q3,42190.0,5,0.055,2531626.0,42167.0,0.8471057731276262,0.03486659793790499
100,logL_quartile,Q3,42190.0,6,0.065,2487370.0,42163.0,1.0558686484117763,0.03960013061059729
100,logL_quartile,Q3,42190.0,7,0.075,2442979.0,42159.0,0.34683310826658764,0.043124606836887625
100,logL_quartile,Q3,42190.0,8,0.085,2401308.0,42172.0,-0.15370248214722976,0.045933840116622104
100,logL_quartile,Q3,42190.0,9,0.095,2386536.0,42167.0,-0.08567983051586064,0.04932978950360701
100,logL_quartile,Q3,42190.0,10,0.105,2360840.0,42162.0,-0.3481104183256807,0.0521224551966462
100,logL_quartile,Q3,42190.0,11,0.115,2320634.0,42133.0,-1.231336781241678,0.05520330896044882
100,logL_quartile,Q3,42190.0,12,0.125,2303892.0,42154.0,-1.5151352580763335,0.0585430412441789
100,logL_quartile,Q3,42190.0,13,0.135,2292247.0,42138.0,-2.2499499399497522,0.060662309849858084
100,logL_quartile,Q3,42190.0,14,0.145,2265619.0,42143.0,-2.2781712194327466,0.06330293321726468
100,logL_quartile,Q3,42190.0,15,0.155,2261397.0,42145.0,-2.1608262503222564,0.06615262283650478
100,logL_quartile,Q3,42190.0,16,0.165,2244061.0,42122.0,-1.5762499325998713,0.06819702481732928
100,logL_quartile,Q3,42190.0,17,0.175,2226207.0,42135.0,-2.9161506544539657,0.07129015224142539
100,logL_quartile,Q3,42190.0,18,0.185,2217938.0,42136.0,-3.5149593902083827,0.07253347605469056
100,logL_quartile,Q3,42190.0,19,0.195,2190303.0,42127.0,-3.735607356607739,0.07574796591902766
100,logL_quartile,Q3,42190.0,20,0.205,2184957.0,42123.0,-3.969794828914253,0.07831254530759298
100,logL_quartile,Q3,42190.0,21,0.215,2176466.0,42136.0,-3.13886961707649,0.07925511186556698
100,logL_quartile,Q3,42190.0,22,0.225,2171505.0,42121.0,-2.6456190522241485,0.08085155364701699
100,logL_quartile,Q3,42190.0,23,0.235,2164825.0,42127.0,-2.239901608675066,0.08262899030008548
100,logL_quartile,Q3,42190.0,24,0.245,2158801.0,42126.0,-1.9859533138997063,0.0838094290619081
100,logL_quartile,Q3,42190.0,25,0.255,2138537.0,42127.0,-1.1617423500271447,0.0865006866244467
100,logL_quartile,Q3,42190.0,26,0.265,2132438.0,42114.0,-1.3400459943032341,0.08900144586781417
100,logL_quartile,Q3,42190.0,27,0.275,2124087.0,42117.0,-2.015748413318287,0.09078952295568565
100,logL_quartile,Q3,42190.0,28,0.285,2116486.0,42127.0,-2.200041956337061,0.09420767072685295
100,logL_quartile,Q3,42190.0,29,0.295,2109798.0,42105.0,-1.5921154537069426,0.09545615612534888
100,logL_quartile,Q3,42190.0,30,0.305,2096505.0,42117.0,-1.1847064519283284,0.09710274592246736
100,logL_quartile,Q3,42190.0,31,0.315,2090988.0,42119.0,-1.1458171926381213,0.09904522339062788
100,logL_quartile,Q3,42190.0,32,0.325,2083362.0,42113.0,-0.9776227079115392,0.09956206276675893
100,logL_quartile,Q3,42190.0,33,0.335,2085446.0,42102.0,-0.7395952712273538,0.10163304915731809
100,logL_quartile,Q3,42190.0,34,0.345,2081587.0,42116.0,-0.23920595199720213,0.10264800839912223
100,logL_quartile,Q3,42190.0,35,0.355,2072352.0,42109.0,0.5689033523262458,0.10364405894255407
100,logL_quartile,Q3,42190.0,36,0.365,2066259.0,42121.0,0.7203361243677584,0.10644996065772125
100,logL_quartile,Q3,42190.0,37,0.375,2063010.0,42121.0,1.5015603414428431,0.10710673830347986
100,logL_quartile,Q3,42190.0,38,0.385,2054193.0,42120.0,1.7446534965312412,0.10766105740377517
100,logL_quartile,Q3,42190.0,39,0.395,2048945.0,42115.0,1.8229205761989706,0.10961365004041257
100,logL_quartile,Q3,42190.0,40,0.405,2042307.0,42117.0,2.371047545741164,0.11152610864235946
100,logL_quartile,Q3,42190.0,41,0.415,2037278.0,42110.0,2.2583751456600423,0.11228943087087889
100,logL_quartile,Q3,42190.0,42,0.425,2040271.0,42109.0,2.4018799463404616,0.1168450309494369
100,logL_quartile,Q3,42190.0,43,0.435,2035055.0,42112.0,2.6814572579119482,0.11807400312692504
100,logL_quartile,Q3,42190.0,44,0.445,2028050.0,42107.0,2.918179038978329,0.11923075407291159
100,logL_quartile,Q3,42190.0,45,0.455,2022006.0,42123.0,2.304253795488243,0.12069409189209163
100,logL_quartile,Q3,42190.0,46,0.465,2014690.0,42094.0,1.8617032893397991,0.12221004592251003
100,logL_quartile,Q3,42190.0,47,0.475,2007832.0,42104.0,1.305490698424968,0.12355875019716826
100,logL_quartile,Q3,42190.0,48,0.485,2004517.0,42105.0,-0.11516190683341673,0.12464683738720916
100,logL_quartile,Q3,42190.0,49,0.495,2002507.0,42106.0,-0.1053309676320732,0.12500475509412787
100,logL_quartile,Q3,42190.0,50,0.505,2001280.0,42105.0,-0.3282828989446754,0.1259167597485785
100,logL_quartile,Q3,42190.0,51,0.515,1997280.0,42120.0,0.2151651245694144,0.12888447818996532
100,logL_quartile,Q3,42190.0,52,0.525,1992819.0,42093.0,0.7663290042899029,0.13060718423103515
100,logL_quartile,Q3,42190.0,53,0.535,1988449.0,42113.0,1.4764919794271816,0.13093827005137987
100,logL_quartile,Q3,42190.0,54,0.545,1986153.0,42113.0,1.6640062472528552,0.13424974998338016
100,logL_quartile,Q3,42190.0,55,0.555,1980330.0,42099.0,2.3775986830477747,0.13301530184921717
100,logL_quartile,Q3,42190.0,56,0.565,1979686.0,42104.0,2.2180492259883637,0.13426441074679443
100,logL_quartile,Q3,42190.0,57,0.575,1980724.0,42103.0,1.816923003911701,0.13455188771134177
100,logL_quartile,Q3,42190.0,58,0.585,1980791.0,42093.0,1.9374381244664378,0.1343061881422065
100,logL_quartile,Q3,42190.0,59,0.595,1978614.0,42099.0,1.944799743658945,0.13760497091674
100,logL_quartile,Q3,42190.0,60,0.605,1972254.0,42109.0,1.3770878395987536,0.13825892774706486
100,logL_quartile,Q3,42190.0,61,0.615,1968116.0,42104.0,0.7506559572708112,0.1409101454406565
100,logL_quartile,Q3,42190.0,62,0.625,1961825.0,42088.0,1.0367958406075974,0.1423142195852387
100,logL_quartile,Q3,42190.0,63,0.635,1959015.0,42101.0,0.13194947460841291,0.14424390756414454
100,logL_quartile,Q3,42190.0,64,0.645,1953743.0,42101.0,-0.2605281247328845,0.14557962965111704
100,logL_quartile,Q3,42190.0,65,0.655,1951302.0,42098.0,-1.1699593399689028,0.1461399421430124
100,logL_quartile,Q3,42190.0,66,0.665,1947721.0,42087.0,-2.4507919768796453,0.14796734030498934
100,logL_quartile,Q3,42190.0,67,0.675,1947376.0,42100.0,-2.778406943497301,0.14803739130274982
100,logL_quartile,Q3,42190.0,68,0.685,1944404.0,42099.0,-3.0903582794522126,0.15050409719120464
100,logL_quartile,Q3,42190.0,69,0.695,1939600.0,42075.0,-2.048384202928439,0.15113187994591074
100,logL_quartile,Q3,42190.0,70,0.705,1932419.0,42105.0,-2.382349790599244,0.15164744880201894
100,logL_quartile,Q3,42190.0,71,0.715,1934174.0,42092.0,-2.2720215451143484,0.1530600519155242
100,logL_quartile,Q3,42190.0,72,0.725,1934404.0,42086.0,-2.04270307546924,0.1540722542243112
100,logL_quartile,Q3,42190.0,73,0.735,1930438.0,42077.0,-1.4641469966919425,0.15479155228425828
100,logL_quartile,Q3,42190.0,74,0.745,1927335.0,42093.0,-1.124075472089699,0.1558929733498141
100,logL_quartile,Q3,42190.0,75,0.755,1926215.0,42069.0,-1.4724680266740733,0.15769495628839844
100,logL_quartile,Q3,42190.0,76,0.765,1925534.0,42079.0,-2.8734086232702203,0.15961888027781032
100,logL_quartile,Q3,42190.0,77,0.775,1921493.0,42076.0,-3.4355165488502952,0.15927259310683684
100,logL_quartile,Q3,42190.0,78,0.785,1921005.0,42062.0,-4.107636367422261,0.16314508866090727
100,logL_quartile,Q3,42190.0,79,0.795,1915600.0,42100.0,-5.5124973898517435,0.1631246922693107
100,logL_quartile,Q3,42190.0,80,0.805,1915785.0,42103.0,-5.586458814532946,0.16507197488913797
100,logL_quartile,Q3,42190.0,81,0.815,1914240.0,42090.0,-5.610776600635239,0.16550248367208067
100,logL_quartile,Q3,42190.0,82,0.825,1915269.0,42078.0,-4.55411067583718,0.1667266169932725
100,logL_quartile,Q3,42190.0,83,0.835,1911202.0,42085.0,-3.2124558262287293,0.16742261515360896
100,logL_quartile,Q3,42190.0,84,0.845,1907057.0,42076.0,-4.231071750870583,0.16774953214102406
100,logL_quartile,Q3,42190.0,85,0.855,1903921.0,42076.0,-5.2963284716120045,0.17129840757440934
100,logL_quartile,Q3,42190.0,86,0.865,1902173.0,42094.0,-4.476189074285041,0.17284280095701085
100,logL_quartile,Q3,42190.0,87,0.875,1900732.0,42068.0,-4.654505737789441,0.17337077242114032
100,logL_quartile,Q3,42190.0,88,0.885,1896199.0,42085.0,-4.609026267812609,0.17300420714936793
100,logL_quartile,Q3,42190.0,89,0.895,1895225.0,42094.0,-3.420394939914786,0.1733543304023099
100,logL_quartile,Q3,42190.0,90,0.905,1895552.0,42078.0,-3.18983335724897,0.17457916875667198
100,logL_quartile,Q3,42190.0,91,0.915,1891813.0,42089.0,-3.588381621227891,0.17733187683620932
100,logL_quartile,Q3,42190.0,92,0.925,1891762.0,42071.0,-3.3754314760524844,0.1794008034930096
100,logL_quartile,Q3,42190.0,93,0.935,1891039.0,42070.0,-2.819693300878512,0.17851837558390504
100,logL_quartile,Q3,42190.0,94,0.945,1890057.0,42080.0,-3.793328984258147,0.18076065532199373
100,logL_quartile,Q3,42190.0,95,0.955,1890368.0,42093.0,-3.002938581270948,0.17944695460142157
100,logL_quartile,Q3,42190.0,96,0.965,1885725.0,42074.0,-2.977500430868764,0.18026686209755874
100,logL_quartile,Q3,42190.0,97,0.975,1885080.0,42079.0,-3.325338977656121,0.1814315674905972
100,logL_quartile,Q3,42190.0,98,0.985,1882172.0,42062.0,-3.010831103639837,0.18222832276412657
100,logL_quartile,Q3,42190.0,99,0.995,1881368.0,42067.0,-3.7934455141152608,0.1828231805893449
100,logL_quartile,Q4,42190.0,0,0.005,3923020.0,42190.0,1.0448483566232138,0.008072683734277587
100,logL_quartile,Q4,42190.0,1,0.015,3215729.0,42190.0,0.5332184397379257,0.016192239035727325
100,logL_quartile,Q4,42190.0,2,0.025,2995908.0,42190.0,0.32582242178331244,0.021711349942493543
100,logL_quartile,Q4,42190.0,3,0.035,2862238.0,42189.0,0.11166681456957807,0.027159822802716026
100,logL_quartile,Q4,42190.0,4,0.045,2782964.0,42187.0,-0.3012884823519097,0.03136670952178201
100,logL_quartile,Q4,42190.0,5,0.055,2712804.0,42187.0,-0.41153065241720377,0.03483881578260261
100,logL_quartile,Q4,42190.0,6,0.065,2665754.0,42190.0,-0.7575316402038598,0.03889542972937051
100,logL_quartile,Q4,42190.0,7,0.075,2618490.0,42189.0,-1.208512157770318,0.04290271879173202
100,logL_quartile,Q4,42190.0,8,0.085,2574016.0,42190.0,-1.212544521867774,0.04659154743715802
100,logL_quartile,Q4,42190.0,9,0.095,2558615.0,42187.0,-1.6619378061959302,0.048604979810649505
100,logL_quartile,Q4,42190.0,10,0.105,2530903.0,42188.0,-1.4147239147450534,0.051128984963977046
100,logL_quartile,Q4,42190.0,11,0.115,2487269.0,42184.0,-1.7746536462280518,0.05420874933879758
100,logL_quartile,Q4,42190.0,12,0.125,2470990.0,42188.0,-2.005920703847446,0.05832731616937153
100,logL_quartile,Q4,42190.0,13,0.135,2457534.0,42186.0,-2.2786586065543752,0.05944340845906297
100,logL_quartile,Q4,42190.0,14,0.145,2427750.0,42186.0,-2.306146019977345,0.06150989092303869
100,logL_quartile,Q4,42190.0,15,0.155,2424730.0,42182.0,-2.2118796732007273,0.06421732265799555
100,logL_quartile,Q4,42190.0,16,0.165,2407060.0,42185.0,-2.9369375919171103,0.06578909275363136
100,logL_quartile,Q4,42190.0,17,0.175,2386184.0,42184.0,-2.542001790306196,0.06914843034191945
100,logL_quartile,Q4,42190.0,18,0.185,2377932.0,42185.0,-2.241101932267197,0.07097581245441446
100,logL_quartile,Q4,42190.0,19,0.195,2348982.0,42180.0,-2.2829297968226236,0.07426739019112158
100,logL_quartile,Q4,42190.0,20,0.205,2343427.0,42182.0,-2.3929420459864974,0.07547054378744819
100,logL_quartile,Q4,42190.0,21,0.215,2333699.0,42185.0,-1.8079251008806192,0.07633895273291157
100,logL_quartile,Q4,42190.0,22,0.225,2329049.0,42188.0,-1.321038329378214,0.0793485712388183
100,logL_quartile,Q4,42190.0,23,0.235,2322021.0,42183.0,-1.2603292562814892,0.08072408058559928
100,logL_quartile,Q4,42190.0,24,0.245,2312726.0,42178.0,-1.2629018742384528,0.08231060313249955
100,logL_quartile,Q4,42190.0,25,0.255,2294910.0,42180.0,-0.8011133334204827,0.08420692298229594
100,logL_quartile,Q4,42190.0,26,0.265,2286502.0,42181.0,-0.37116783628442046,0.08707494381126459
100,logL_quartile,Q4,42190.0,27,0.275,2278976.0,42180.0,-0.13341781572074476,0.08807913585166821
100,logL_quartile,Q4,42190.0,28,0.285,2270360.0,42182.0,-0.002859017953099949,0.09133536041539737
100,logL_quartile,Q4,42190.0,29,0.295,2263306.0,42181.0,0.04545651361327191,0.0912990636818899
100,logL_quartile,Q4,42190.0,30,0.305,2247535.0,42183.0,0.04775809942892992,0.0934387665112596
100,logL_quartile,Q4,42190.0,31,0.315,2242479.0,42181.0,0.3758403088724577,0.0962694023615441
100,logL_quartile,Q4,42190.0,32,0.325,2233755.0,42181.0,0.44560258398973923,0.09752387446449645
100,logL_quartile,Q4,42190.0,33,0.335,2237501.0,42178.0,0.7289887244743131,0.09803213919360437
100,logL_quartile,Q4,42190.0,34,0.345,2232121.0,42183.0,1.322792984788907,0.10096847342153553
100,logL_quartile,Q4,42190.0,35,0.355,2223588.0,42179.0,1.8533536788289917,0.10272467757536435
100,logL_quartile,Q4,42190.0,36,0.365,2215880.0,42181.0,2.7749896203765547,0.1045275977194019
100,logL_quartile,Q4,42190.0,37,0.375,2213811.0,42180.0,3.0679705720136,0.1031152074287312
100,logL_quartile,Q4,42190.0,38,0.385,2202294.0,42186.0,3.1006246214174857,0.10553768184999701
100,logL_quartile,Q4,42190.0,39,0.395,2197677.0,42181.0,3.2560125987576884,0.10725622963505926
100,logL_quartile,Q4,42190.0,40,0.405,2189041.0,42185.0,3.2422946852069012,0.10862822989422154
100,logL_quartile,Q4,42190.0,41,0.415,2185890.0,42184.0,3.9997460988430342,0.10968273279899798
100,logL_quartile,Q4,42190.0,42,0.425,2189241.0,42176.0,3.1965375214514986,0.1130100767164996
100,logL_quartile,Q4,42190.0,43,0.435,2182580.0,42183.0,3.3677574246992092,0.11463354923963961
100,logL_quartile,Q4,42190.0,44,0.445,2177445.0,42182.0,3.0820190636273246,0.11656632370126936
100,logL_quartile,Q4,42190.0,45,0.455,2168244.0,42178.0,3.4969288511809555,0.11803633583893815
100,logL_quartile,Q4,42190.0,46,0.465,2160260.0,42182.0,2.945749585698018,0.1195288159617433
100,logL_quartile,Q4,42190.0,47,0.475,2153347.0,42178.0,2.8432941834270093,0.11952403721596155
100,logL_quartile,Q4,42190.0,48,0.485,2150950.0,42176.0,2.610241056277459,0.12209069667846251
100,logL_quartile,Q4,42190.0,49,0.495,2148200.0,42176.0,2.715895168047668,0.12243479347751746
100,logL_quartile,Q4,42190.0,50,0.505,2144669.0,42176.0,2.6221752634089457,0.12370612341519194
100,logL_quartile,Q4,42190.0,51,0.515,2141411.0,42183.0,2.926376580675078,0.12625677640078853
100,logL_quartile,Q4,42190.0,52,0.525,2139022.0,42177.0,3.023820699366346,0.1289557110545513
100,logL_quartile,Q4,42190.0,53,0.535,2134319.0,42184.0,3.4006003788562067,0.12861144519658796
100,logL_quartile,Q4,42190.0,54,0.545,2130504.0,42176.0,3.881754270351053,0.13054917193788199
100,logL_quartile,Q4,42190.0,55,0.555,2124743.0,42181.0,3.958977156296079,0.13056277395319932
100,logL_quartile,Q4,42190.0,56,0.565,2123688.0,42173.0,4.056688176417628,0.1324593464065347
100,logL_quartile,Q4,42190.0,57,0.575,2124952.0,42175.0,3.92618327378689,0.13171976398539567
100,logL_quartile,Q4,42190.0,58,0.585,2124475.0,42178.0,4.375858506219184,0.1331964727266463
100,logL_quartile,Q4,42190.0,59,0.595,2122822.0,42173.0,3.498398358411586,0.1358441332006544
100,logL_quartile,Q4,42190.0,60,0.605,2116703.0,42179.0,3.46289630618939,0.13624241113978539
100,logL_quartile,Q4,42190.0,61,0.615,2110506.0,42172.0,3.07000785593597,0.1374131026557444
100,logL_quartile,Q4,42190.0,62,0.625,2105626.0,42171.0,3.4388808838796634,0.1386821300427817
100,logL_quartile,Q4,42190.0,63,0.635,2100916.0,42183.0,2.652893785377426,0.14054342904808628
100,logL_quartile,Q4,42190.0,64,0.645,2095202.0,42176.0,2.2279092898918575,0.14278002928458097
100,logL_quartile,Q4,42190.0,65,0.655,2093602.0,42174.0,2.2118626176321956,0.14389707897333273
100,logL_quartile,Q4,42190.0,66,0.665,2089345.0,42184.0,1.2826077072001034,0.14505418383432586
100,logL_quartile,Q4,42190.0,67,0.675,2088862.0,42165.0,0.7679995136107604,0.1455742629391137
100,logL_quartile,Q4,42190.0,68,0.685,2085630.0,42167.0,0.36739786059847623,0.1481634246247661
100,logL_quartile,Q4,42190.0,69,0.695,2078268.0,42164.0,0.5711385634576484,0.1471257240145582
100,logL_quartile,Q4,42190.0,70,0.705,2075862.0,42168.0,-0.00978099700269093,0.14955964750357717
100,logL_quartile,Q4,42190.0,71,0.715,2074804.0,42169.0,0.035452023420043534,0.150174101958069
100,logL_quartile,Q4,42190.0,72,0.725,2076922.0,42171.0,0.11349342921881515,0.14925889954768004
100,logL_quartile,Q4,42190.0,73,0.735,2070212.0,42169.0,-0.48402723972230866,0.15119970369977526
100,logL_quartile,Q4,42190.0,74,0.745,2068944.0,42172.0,-1.0599465234438439,0.15309382152668208
100,logL_quartile,Q4,42190.0,75,0.755,2068460.0,42173.0,-1.4318478481575665,0.15403272944752855
100,logL_quartile,Q4,42190.0,76,0.765,2063412.0,42171.0,-1.785858083601336,0.15554629181136095
100,logL_quartile,Q4,42190.0,77,0.775,2062843.0,42173.0,-1.69892522116322,0.15460278298387292
100,logL_quartile,Q4,42190.0,78,0.785,2059824.0,42174.0,-2.07042737631953,0.15666700112438264
100,logL_quartile,Q4,42190.0,79,0.795,2055197.0,42174.0,-2.7457611119517984,0.15857845464087908
100,logL_quartile,Q4,42190.0,80,0.805,2053174.0,42176.0,-2.7537052388156096,0.16118085715506772
100,logL_quartile,Q4,42190.0,81,0.815,2054040.0,42168.0,-3.3387874627563243,0.15967060883733025
100,logL_quartile,Q4,42190.0,82,0.825,2055960.0,42171.0,-3.8163758049767504,0.16319107962934037
100,logL_quartile,Q4,42190.0,83,0.835,2049709.0,42170.0,-4.855580475082073,0.16323402285515312
100,logL_quartile,Q4,42190.0,84,0.845,2046766.0,42169.0,-3.9469778176889787,0.16168503928625877
100,logL_quartile,Q4,42190.0,85,0.855,2042905.0,42168.0,-3.3724338625633594,0.16700839754319996
100,logL_quartile,Q4,42190.0,86,0.865,2040432.0,42179.0,-3.349200561449732,0.16797355930752428
100,logL_quartile,Q4,42190.0,87,0.875,2038192.0,42179.0,-3.4098769890177176,0.17117111810256488
100,logL_quartile,Q4,42190.0,88,0.885,2033930.0,42166.0,-3.526457646035016,0.16958014001786503
100,logL_quartile,Q4,42190.0,89,0.895,2033176.0,42169.0,-3.782729089857445,0.16970842733256455
100,logL_quartile,Q4,42190.0,90,0.905,2033487.0,42178.0,-3.1624047756390867,0.17301115214243004
100,logL_quartile,Q4,42190.0,91,0.915,2030569.0,42175.0,-1.9519484440075663,0.17461218712018664
100,logL_quartile,Q4,42190.0,92,0.925,2029979.0,42168.0,-1.9721356723394676,0.17432483674045704
100,logL_quartile,Q4,42190.0,93,0.935,2029505.0,42174.0,-2.6456722205660985,0.17605938342047048
100,logL_quartile,Q4,42190.0,94,0.945,2028478.0,42168.0,-1.990215324001542,0.17648278651993832
100,logL_quartile,Q4,42190.0,95,0.955,2028023.0,42175.0,-1.5027004131609947,0.1784606172928469
100,logL_quartile,Q4,42190.0,96,0.965,2025795.0,42172.0,-1.1058917610123433,0.17873933187335808
100,logL_quartile,Q4,42190.0,97,0.975,2022046.0,42168.0,-1.4183351911875397,0.18031096529911783
100,logL_quartile,Q4,42190.0,98,0.985,2019064.0,42181.0,-0.1935292789133975,0.17886324870086848
100,logL_quartile,Q4,42190.0,99,0.995,2018518.0,42167.0,-0.3957561934052607,0.17782936076651243
100,logL_quartile,Q4-Q1,,0,0.005,,,0.7992303507923597,0.010948472374444797
100,logL_quartile,Q4-Q1,,1,0.015,,,-0.9630674339057209,0.02288584633822194
100,logL_quartile,Q4-Q1,,2,0.025,,,-2.01385398483119,0.03127469092915607
100,logL_quartile,Q4-Q1,,3,0.035,,,-2.574717277016706,0.03914738912009238
100,logL_quartile,Q4-Q1,,4,0.045,,,-3.2860343412149438,0.04517400419387184
100,logL_quartile,Q4-Q1,,5,0.055,,,-3.642810926672463,0.050045944739883885
100,logL_quartile,Q4-Q1,,6,0.065,,,-3.739194760566857,0.05606278677766923
100,logL_quartile,Q4-Q1,,7,0.075,,,-4.369919474285078,0.06144287928195259
100,logL_quartile,Q4-Q1,,8,0.085,,,-3.7364287769836233,0.06576849470673739
100,logL_quartile,Q4-Q1,,9,0.095,,,-4.019193250961996,0.06956329045721442
100,logL_quartile,Q4-Q1,,10,0.105,,,-3.3668590883499236,0.0731538091878987
100,logL_quartile,Q4-Q1,,11,0.115,,,-3.4849350930922918,0.07736745841694578
100,logL_quartile,Q4-Q1,,12,0.125,,,-3.4666553389232213,0.0822180204814476
100,logL_quartile,Q4-Q1,,13,0.135,,,-3.457647440293351,0.08443315616587813
100,logL_quartile,Q4-Q1,,14,0.145,,,-2.7184640064795262,0.08722647305336755
100,logL_quartile,Q4-Q1,,15,0.155,,,-2.204418170622161,0.09117238846006434
100,logL_quartile,Q4-Q1,,16,0.165,,,-2.8277462563497493,0.09447837134391811
100,logL_quartile,Q4-Q1,,17,0.175,,,-2.066854796736987,0.0983814400099269
100,logL_quartile,Q4-Q1,,18,0.185,,,-1.831617032599504,0.10173846612268848
100,logL_quartile,Q4-Q1,,19,0.195,,,-2.0169859658824025,0.10509598274084353
100,logL_quartile,Q4-Q1,,20,0.205,,,-1.746650971747291,0.10804199121467234
100,logL_quartile,Q4-Q1,,21,0.215,,,-0.8254803595994757,0.11046458007911611
100,logL_quartile,Q4-Q1,,22,0.225,,,-0.032961213670964495,0.11300820704841809
100,logL_quartile,Q4-Q1,,23,0.235,,,0.10019834112476511,0.11578586418206595
100,logL_quartile,Q4-Q1,,24,0.245,,,-0.3823518472462032,0.11816286366721745
100,logL_quartile,Q4-Q1,,25,0.255,,,-0.07689794475264611,0.12027148478967949
100,logL_quartile,Q4-Q1,,26,0.265,,,-0.8024592891116749,0.12411157625985401
100,logL_quartile,Q4-Q1,,27,0.275,,,-0.7688209282205782,0.12612866621838326
100,logL_quartile,Q4-Q1,,28,0.285,,,-1.5101466497560874,0.12937813315373928
100,logL_quartile,Q4-Q1,,29,0.295,,,-2.2060298256543254,0.13109688226086957
100,logL_quartile,Q4-Q1,,30,0.305,,,-2.1069006354954065,0.13349969039013793
100,logL_quartile,Q4-Q1,,31,0.315,,,-2.511468222492739,0.13691961164815616
100,logL_quartile,Q4-Q1,,32,0.325,,,-2.469945128455491,0.13867132905848023
100,logL_quartile,Q4-Q1,,33,0.335,,,-2.652656556639154,0.14074434618315512
100,logL_quartile,Q4-Q1,,34,0.345,,,-1.9617669123476738,0.14364368032918318
100,logL_quartile,Q4-Q1,,35,0.355,,,-1.0720611343021573,0.14579169748927023
100,logL_quartile,Q4-Q1,,36,0.365,,,-0.3682470312979622,0.14848844809484518
100,logL_quartile,Q4-Q1,,37,0.375,,,-0.025392128883334752,0.14874259382612404
100,logL_quartile,Q4-Q1,,38,0.385,,,-0.14432250773515154,0.15143902503767812
100,logL_quartile,Q4-Q1,,39,0.395,,,-0.27771533805498994,0.15346145189569455
100,logL_quartile,Q4-Q1,,40,0.405,,,-0.4238510734549865,0.15634859256093517
100,logL_quartile,Q4-Q1,,41,0.415,,,0.7967864511893366,0.15802822517653844
100,logL_quartile,Q4-Q1,,42,0.425,,,-0.7726533967095035,0.16120895921366246
100,logL_quartile,Q4-Q1,,43,0.435,,,-0.9259517644329254,0.16282708230410495
100,logL_quartile,Q4-Q1,,44,0.445,,,-0.9811314622226623,0.16574888150264275
100,logL_quartile,Q4-Q1,,45,0.455,,,-0.699428582563284,0.16889967576728093
100,logL_quartile,Q4-Q1,,46,0.465,,,-1.4488343887047281,0.169680449797358
100,logL_quartile,Q4-Q1,,47,0.475,,,-1.6906970185357122,0.17160524635069227
100,logL_quartile,Q4-Q1,,48,0.485,,,-2.114487708235592,0.17360403215636258
100,logL_quartile,Q4-Q1,,49,0.495,,,-2.472974689303337,0.1753082240431388
100,logL_quartile,Q4-Q1,,50,0.505,,,-2.062473464280938,0.17715121407637685
100,logL_quartile,Q4-Q1,,51,0.515,,,-1.6006232658833843,0.18130689769291986
100,logL_quartile,Q4-Q1,,52,0.525,,,-0.885795094393329,0.18173888826006562
100,logL_quartile,Q4-Q1,,53,0.535,,,-0.2472076785967312,0.1822454709372917
100,logL_quartile,Q4-Q1,,54,0.545,,,0.6831124737937602,0.18569485718232842
100,logL_quartile,Q4-Q1,,55,0.555,,,1.5785787673388407,0.18699613479785174
100,logL_quartile,Q4-Q1,,56,0.565,,,1.8581738397224243,0.1891068857770684
100,logL_quartile,Q4-Q1,,57,0.575,,,1.7282551260241683,0.18898815685111808
100,logL_quartile,Q4-Q1,,58,0.585,,,3.2136796500325513,0.1913693857513737
100,logL_quartile,Q4-Q1,,59,0.595,,,1.9609336951145184,0.19387025944377023
100,logL_quartile,Q4-Q1,,60,0.605,,,2.0545442054412297,0.1950950422806565
100,logL_quartile,Q4-Q1,,61,0.615,,,2.157596931337764,0.19640229390844727
100,logL_quartile,Q4-Q1,,62,0.625,,,2.1754580158843497,0.19855947038014143
100,logL_quartile,Q4-Q1,,63,0.635,,,1.717543269461376,0.20084469257261367
100,logL_quartile,Q4-Q1,,64,0.645,,,0.6558837427835749,0.20356558959325374
100,logL_quartile,Q4-Q1,,65,0.655,,,0.7554639822958829,0.20452121488798217
100,logL_quartile,Q4-Q1,,66,0.665,,,0.10105024669299145,0.2068696485724829
100,logL_quartile,Q4-Q1,,67,0.675,,,-0.4330232735217302,0.20789740009857718
100,logL_quartile,Q4-Q1,,68,0.685,,,-0.7268621123450352,0.21054616272634463
100,logL_quartile,Q4-Q1,,69,0.695,,,-0.36194806157174664,0.21050998772709142
100,logL_quartile,Q4-Q1,,70,0.705,,,-0.781158435474848,0.21321773493989798
100,logL_quartile,Q4-Q1,,71,0.715,,,0.1310452321410892,0.21495253519533772
100,logL_quartile,Q4-Q1,,72,0.725,,,0.17427089736947438,0.21488398265793135
100,logL_quartile,Q4-Q1,,73,0.735,,,0.05373539284809781,0.21661420355064437
100,logL_quartile,Q4-Q1,,74,0.745,,,-0.8345894376764864,0.21856194357693232
100,logL_quartile,Q4-Q1,,75,0.755,,,-1.2236724654189575,0.21943472736103128
100,logL_quartile,Q4-Q1,,76,0.765,,,-1.2119841636357007,0.2224347912734237
100,logL_quartile,Q4-Q1,,77,0.775,,,-0.9301592610386651,0.22243138369394108
100,logL_quartile,Q4-Q1,,78,0.785,,,-1.1898787523219265,0.22491653198929207
100,logL_quartile,Q4-Q1,,79,0.795,,,-2.205519042672571,0.2275558518689418
100,logL_quartile,Q4-Q1,,80,0.805,,,-2.2086395330512136,0.22905434514786657
100,logL_quartile,Q4-Q1,,81,0.815,,,-2.7484877890529846,0.22945556670651723
100,logL_quartile,Q4-Q1,,82,0.825,,,-2.584623078519032,0.2324098714229279
100,logL_quartile,Q4-Q1,,83,0.835,,,-3.676563126818812,0.23360149771341368
100,logL_quartile,Q4-Q1,,84,0.845,,,-2.4135939880358075,0.23264241790841472
100,logL_quartile,Q4-Q1,,85,0.855,,,-1.1588320575165962,0.23673833281718482
100,logL_quartile,Q4-Q1,,86,0.865,,,-0.7087407076036376,0.2383194380793148
100,logL_quartile,Q4-Q1,,87,0.875,,,-1.2305350505951944,0.2418156489465175
100,logL_quartile,Q4-Q1,,88,0.885,,,-1.3520985634852805,0.24212430038016816
100,logL_quartile,Q4-Q1,,89,0.895,,,-1.390835958938288,0.24259424470197544
100,logL_quartile,Q4-Q1,,90,0.905,,,-0.6861340530303783,0.2462180219295722
100,logL_quartile,Q4-Q1,,91,0.915,,,0.9121731434564706,0.24823644401863806
100,logL_quartile,Q4-Q1,,92,0.925,,,0.6845905589603827,0.24760015874350508
100,logL_quartile,Q4-Q1,,93,0.935,,,0.19526718236851792,0.2506121835000228
100,logL_quartile,Q4-Q1,,94,0.945,,,0.9305318996659033,0.2510359454460116
100,logL_quartile,Q4-Q1,,95,0.955,,,1.0271486549646527,0.25445460460337693
100,logL_quartile,Q4-Q1,,96,0.965,,,2.5140723659550748,0.2541352955160611
100,logL_quartile,Q4-Q1,,97,0.975,,,0.8562255951549333,0.2569170751305253
100,logL_quartile,Q4-Q1,,98,0.985,,,2.6546781765161,0.2574267285051326
100,logL_quartile,Q4-Q1,,99,0.995,,,2.1172079957552223,0.2552905203486724
100,logOm_quartile,Q1,42190.0,0,0.005,4144399.0,42187.0,0.8031130689878074,0.008016072939706801
100,logOm_quartile,Q1,42190.0,1,0.015,3410498.0,42188.0,1.4560638944810993,0.01643174133320421
100,logOm_quartile,Q1,42190.0,2,0.025,3176904.0,42190.0,1.8095765562950596,0.022303021355248562
100,logOm_quartile,Q1,42190.0,3,0.035,3035299.0,42188.0,1.9079754581014918,0.02750196102840362
100,logOm_quartile,Q1,42190.0,4,0.045,2951709.0,42190.0,1.8320484844542602,0.031803338010840745
100,logOm_quartile,Q1,42190.0,5,0.055,2876970.0,42189.0,1.6585803814429765,0.0351749176940858
100,logOm_quartile,Q1,42190.0,6,0.065,2829566.0,42188.0,1.4924854200255446,0.03942255559546745
100,logOm_quartile,Q1,42190.0,7,0.075,2776520.0,42190.0,1.263852592453863,0.04306251685228324
100,logOm_quartile,Q1,42190.0,8,0.085,2729967.0,42189.0,0.8026089692659288,0.04563811328822072
100,logOm_quartile,Q1,42190.0,9,0.095,2715788.0,42190.0,0.6601991760770722,0.04881632439029182
100,logOm_quartile,Q1,42190.0,10,0.105,2687141.0,42189.0,0.46799032875461316,0.0507780567670315
100,logOm_quartile,Q1,42190.0,11,0.115,2637376.0,42187.0,-0.07858568516586183,0.0538994854363143
100,logOm_quartile,Q1,42190.0,12,0.125,2621674.0,42188.0,-0.3096086698803894,0.057067388214354524
100,logOm_quartile,Q1,42190.0,13,0.135,2607632.0,42188.0,-0.6329083244875043,0.059015327644189146
100,logOm_quartile,Q1,42190.0,14,0.145,2576749.0,42186.0,-1.1217557472613746,0.06092454724977329
100,logOm_quartile,Q1,42190.0,15,0.155,2574391.0,42185.0,-1.2633539349694742,0.06338816079806461
100,logOm_quartile,Q1,42190.0,16,0.165,2554698.0,42183.0,-1.1392571646433356,0.06541324129928316
100,logOm_quartile,Q1,42190.0,17,0.175,2532705.0,42188.0,-1.6967992719246814,0.06796478864148314
100,logOm_quartile,Q1,42190.0,18,0.185,2525785.0,42185.0,-1.8916162697933514,0.07011209049910418
100,logOm_quartile,Q1,42190.0,19,0.195,2489773.0,42187.0,-2.0405659471767104,0.07322862968361529
100,logOm_quartile,Q1,42190.0,20,0.205,2485875.0,42188.0,-2.430773872378941,0.0750243798647948
100,logOm_quartile,Q1,42190.0,21,0.215,2477932.0,42188.0,-2.127492602702576,0.07667675342155351
100,logOm_quartile,Q1,42190.0,22,0.225,2472860.0,42184.0,-2.163023381833181,0.07825376938079591
100,logOm_quartile,Q1,42190.0,23,0.235,2464993.0,42184.0,-1.866579337142134,0.07993409963404559
100,logOm_quartile,Q1,42190.0,24,0.245,2456545.0,42185.0,-1.565956658640489,0.08119634448946289
100,logOm_quartile,Q1,42190.0,25,0.255,2435744.0,42187.0,-1.1816590741884205,0.08340724963059609
100,logOm_quartile,Q1,42190.0,26,0.265,2426806.0,42184.0,-0.43395104511856325,0.08554342798565663
100,logOm_quartile,Q1,42190.0,27,0.275,2418101.0,42187.0,-0.3785036274332627,0.08752461974332021
100,logOm_quartile,Q1,42190.0,28,0.285,2410343.0,42184.0,0.10997065562868023,0.08929396643247633
100,logOm_quartile,Q1,42190.0,29,0.295,2401819.0,42184.0,0.6413343386824736,0.091497311213926
100,logOm_quartile,Q1,42190.0,30,0.305,2384879.0,42183.0,0.8392941528689716,0.09275350869707678
100,logOm_quartile,Q1,42190.0,31,0.315,2380499.0,42185.0,1.1827192534002324,0.09540683435240435
100,logOm_quartile,Q1,42190.0,32,0.325,2369916.0,42182.0,1.2960969924672436,0.09599707638808787
100,logOm_quartile,Q1,42190.0,33,0.335,2375738.0,42185.0,1.6621588744213378,0.09791288278213815
100,logOm_quartile,Q1,42190.0,34,0.345,2370319.0,42187.0,1.9377539478863393,0.09955871672835188
100,logOm_quartile,Q1,42190.0,35,0.355,2360639.0,42184.0,2.1340187974527236,0.09960848618693777
100,logOm_quartile,Q1,42190.0,36,0.365,2351869.0,42188.0,2.2964208465692604,0.1023411099822527
100,logOm_quartile,Q1,42190.0,37,0.375,2351727.0,42186.0,2.678037034060501,0.10341305165808096
100,logOm_quartile,Q1,42190.0,38,0.385,2339059.0,42184.0,2.9182936385956917,0.10477499310619677
100,logOm_quartile,Q1,42190.0,39,0.395,2333037.0,42183.0,2.994802482772455,0.10568446228797666
100,logOm_quartile,Q1,42190.0,40,0.405,2324550.0,42184.0,3.1279537975091953,0.10750349122104902
100,logOm_quartile,Q1,42190.0,41,0.415,2319254.0,42182.0,3.0147349104496532,0.10916192064753753
100,logOm_quartile,Q1,42190.0,42,0.425,2324472.0,42183.0,3.129027581317392,0.11183807181770658
100,logOm_quartile,Q1,42190.0,43,0.435,2317782.0,42184.0,3.386101022443008,0.11186722328998368
100,logOm_quartile,Q1,42190.0,44,0.445,2311111.0,42181.0,3.5809573836998743,0.11462945535348235
100,logOm_quartile,Q1,42190.0,45,0.455,2303926.0,42184.0,3.5012652316090014,0.11685861904385425
100,logOm_quartile,Q1,42190.0,46,0.465,2291906.0,42182.0,3.2751020329804104,0.11709546308871638
100,logOm_quartile,Q1,42190.0,47,0.475,2284802.0,42180.0,3.2355245662425016,0.11838732627656605
100,logOm_quartile,Q1,42190.0,48,0.485,2283475.0,42185.0,2.7343610067988484,0.11838542859782564
100,logOm_quartile,Q1,42190.0,49,0.495,2281712.0,42185.0,2.975681418163204,0.12302147215370296
100,logOm_quartile,Q1,42190.0,50,0.505,2277803.0,42184.0,2.582387063323738,0.12247572908628603
100,logOm_quartile,Q1,42190.0,51,0.515,2273965.0,42186.0,2.9133557464604776,0.12458960559044659
100,logOm_quartile,Q1,42190.0,52,0.525,2270410.0,42181.0,2.81087865187345,0.1249898330349629
100,logOm_quartile,Q1,42190.0,53,0.535,2264947.0,42186.0,3.0284434911721996,0.12681374714525404
100,logOm_quartile,Q1,42190.0,54,0.545,2261624.0,42179.0,2.9395726256884434,0.12857220435361635
100,logOm_quartile,Q1,42190.0,55,0.555,2255820.0,42185.0,2.6765894441932425,0.12925690726859965
100,logOm_quartile,Q1,42190.0,56,0.565,2255345.0,42181.0,2.5980810031281245,0.13093122493511938
100,logOm_quartile,Q1,42190.0,57,0.575,2256699.0,42184.0,2.2234374189911903,0.12998902839804122
100,logOm_quartile,Q1,42190.0,58,0.585,2257654.0,42180.0,2.016691663115783,0.13156042214759478
100,logOm_quartile,Q1,42190.0,59,0.595,2255692.0,42181.0,2.092076843824423,0.13345124944047118
100,logOm_quartile,Q1,42190.0,60,0.605,2247593.0,42183.0,1.9580408908552394,0.13455342602066428
100,logOm_quartile,Q1,42190.0,61,0.615,2242698.0,42176.0,1.4319895054973963,0.13623236381562304
100,logOm_quartile,Q1,42190.0,62,0.625,2234233.0,42179.0,1.705062990296894,0.13764935426138641
100,logOm_quartile,Q1,42190.0,63,0.635,2231664.0,42184.0,1.381583876425842,0.13857795179107904
100,logOm_quartile,Q1,42190.0,64,0.645,2223479.0,42184.0,1.4891280736179653,0.14085944326634384
100,logOm_quartile,Q1,42190.0,65,0.655,2223945.0,42182.0,0.5241559481012346,0.14190679966000788
100,logOm_quartile,Q1,42190.0,66,0.665,2218417.0,42184.0,0.09146296661087613,0.14273973438744814
100,logOm_quartile,Q1,42190.0,67,0.675,2218722.0,42183.0,-0.19140478167161096,0.14384064165477203
100,logOm_quartile,Q1,42190.0,68,0.685,2214548.0,42179.0,-0.10889806859006894,0.14442199138433093
100,logOm_quartile,Q1,42190.0,69,0.695,2206822.0,42171.0,-0.27367136996096647,0.14564882727336342
100,logOm_quartile,Q1,42190.0,70,0.705,2203407.0,42178.0,-0.5370405921375397,0.1461766123450286
100,logOm_quartile,Q1,42190.0,71,0.715,2202514.0,42181.0,-1.03227266659826,0.14843449178713086
100,logOm_quartile,Q1,42190.0,72,0.725,2204012.0,42181.0,-0.7218077760012196,0.14923419151721679
100,logOm_quartile,Q1,42190.0,73,0.735,2199091.0,42180.0,-0.8303035208638478,0.14890249352870807
100,logOm_quartile,Q1,42190.0,74,0.745,2195102.0,42179.0,-0.8993727854104274,0.15084331785066607
100,logOm_quartile,Q1,42190.0,75,0.755,2194526.0,42174.0,-1.1631833024534683,0.15079976859687497
100,logOm_quartile,Q1,42190.0,76,0.765,2193200.0,42180.0,-1.64254468356739,0.1544184898330212
100,logOm_quartile,Q1,42190.0,77,0.775,2190388.0,42175.0,-1.8354419399668005,0.15452902421835857
100,logOm_quartile,Q1,42190.0,78,0.785,2187716.0,42182.0,-2.2651221639371837,0.1557069003956437
100,logOm_quartile,Q1,42190.0,79,0.795,2180468.0,42175.0,-2.5010369333555915,0.15751679530599352
100,logOm_quartile,Q1,42190.0,80,0.805,2182743.0,42184.0,-2.9899401807725416,0.15844361862465858
100,logOm_quartile,Q1,42190.0,81,0.815,2180739.0,42183.0,-3.375571767185344,0.1593481945176692
100,logOm_quartile,Q1,42190.0,82,0.825,2183624.0,42175.0,-2.6944712093290786,0.16024414833734466
100,logOm_quartile,Q1,42190.0,83,0.835,2177999.0,42178.0,-2.4143583169689244,0.16102238157177812
100,logOm_quartile,Q1,42190.0,84,0.845,2174614.0,42177.0,-2.988402079633443,0.1610274132282187
100,logOm_quartile,Q1,42190.0,85,0.855,2169821.0,42181.0,-3.5086663830795257,0.16306843215158298
100,logOm_quartile,Q1,42190.0,86,0.865,2165459.0,42181.0,-3.580644103628838,0.1653892251922688
100,logOm_quartile,Q1,42190.0,87,0.875,2164186.0,42181.0,-3.753255034456373,0.16740588234269232
100,logOm_quartile,Q1,42190.0,88,0.885,2160498.0,42175.0,-3.495674608354185,0.1666938164673236
100,logOm_quartile,Q1,42190.0,89,0.895,2157662.0,42182.0,-3.1979285912251316,0.16653252186724724
100,logOm_quartile,Q1,42190.0,90,0.905,2159345.0,42180.0,-3.0577401943644946,0.16964406907710927
100,logOm_quartile,Q1,42190.0,91,0.915,2155331.0,42174.0,-3.707096497011364,0.17152843349107333
100,logOm_quartile,Q1,42190.0,92,0.925,2157026.0,42183.0,-3.377485945927402,0.17072445467522615
100,logOm_quartile,Q1,42190.0,93,0.935,2154851.0,42177.0,-3.5033508117266576,0.17301839412210776
100,logOm_quartile,Q1,42190.0,94,0.945,2154935.0,42180.0,-3.8773113806216895,0.17412076703953946
100,logOm_quartile,Q1,42190.0,95,0.955,2154593.0,42181.0,-3.270267748943768,0.17394185713574817
100,logOm_quartile,Q1,42190.0,96,0.965,2151528.0,42177.0,-3.515067895932565,0.17532046998379444
100,logOm_quartile,Q1,42190.0,97,0.975,2147941.0,42182.0,-3.359906533745573,0.1773416024448703
100,logOm_quartile,Q1,42190.0,98,0.985,2144010.0,42173.0,-3.022206985974879,0.17775267453210075
100,logOm_quartile,Q1,42190.0,99,0.995,2144666.0,42180.0,-3.040578346465137,0.1770098224877459
100,logOm_quartile,Q2,42190.0,0,0.005,3870945.0,42162.0,0.977380717111713,0.007473362997569237
100,logOm_quartile,Q2,42190.0,1,0.015,3177957.0,42179.0,1.4978053510478588,0.016814770354443922
100,logOm_quartile,Q2,42190.0,2,0.025,2959933.0,42176.0,1.9288666331298716,0.022633968405703794
100,logOm_quartile,Q2,42190.0,3,0.035,2829029.0,42177.0,1.9326935142764532,0.028130155303576224
100,logOm_quartile,Q2,42190.0,4,0.045,2749035.0,42185.0,1.8757160239865989,0.032575822537347136
100,logOm_quartile,Q2,42190.0,5,0.055,2680143.0,42182.0,1.7344600642577654,0.035790438786293934
100,logOm_quartile,Q2,42190.0,6,0.065,2634255.0,42184.0,1.6275398547217335,0.04019380062130248
100,logOm_quartile,Q2,42190.0,7,0.075,2585900.0,42179.0,1.3406933756139061,0.043953211907551706
100,logOm_quartile,Q2,42190.0,8,0.085,2543347.0,42179.0,0.7642763649631765,0.04653463741620262
100,logOm_quartile,Q2,42190.0,9,0.095,2527333.0,42179.0,0.7732985720520407,0.04957552974194259
100,logOm_quartile,Q2,42190.0,10,0.105,2501254.0,42181.0,0.5979416724570955,0.05175560167479393
100,logOm_quartile,Q2,42190.0,11,0.115,2456138.0,42170.0,-0.0022832593282625,0.05536637568362674
100,logOm_quartile,Q2,42190.0,12,0.125,2440766.0,42167.0,-0.44579283716669277,0.057919159412270035
100,logOm_quartile,Q2,42190.0,13,0.135,2427884.0,42170.0,-0.6889620756181103,0.059348732383348896
100,logOm_quartile,Q2,42190.0,14,0.145,2399102.0,42175.0,-1.0450947896337879,0.06185860693448398
100,logOm_quartile,Q2,42190.0,15,0.155,2395370.0,42169.0,-1.414485444837332,0.06464132512459148
100,logOm_quartile,Q2,42190.0,16,0.165,2377282.0,42161.0,-1.1212380357063234,0.06688071487843153
100,logOm_quartile,Q2,42190.0,17,0.175,2358281.0,42172.0,-1.8688722845157129,0.06945128583140199
100,logOm_quartile,Q2,42190.0,18,0.185,2348716.0,42168.0,-2.0751631955502496,0.07156703828753122
100,logOm_quartile,Q2,42190.0,19,0.195,2319422.0,42161.0,-1.9651016503249517,0.07436441295282883
100,logOm_quartile,Q2,42190.0,20,0.205,2314361.0,42164.0,-2.291179293118057,0.0767445961522805
100,logOm_quartile,Q2,42190.0,21,0.215,2306017.0,42166.0,-2.0199465138374957,0.07831741914617875
100,logOm_quartile,Q2,42190.0,22,0.225,2300958.0,42168.0,-1.6959388220037046,0.07957459984565882
100,logOm_quartile,Q2,42190.0,23,0.235,2294026.0,42164.0,-1.783420937687716,0.08149597716697521
100,logOm_quartile,Q2,42190.0,24,0.245,2285827.0,42160.0,-1.3864540054868544,0.082504473113885
100,logOm_quartile,Q2,42190.0,25,0.255,2265551.0,42165.0,-0.8126605845553686,0.08421191875367125
100,logOm_quartile,Q2,42190.0,26,0.265,2259978.0,42166.0,-0.5092253110428508,0.08786384648635395
100,logOm_quartile,Q2,42190.0,27,0.275,2249269.0,42162.0,-0.7075552101593896,0.08916326217838107
100,logOm_quartile,Q2,42190.0,28,0.285,2242173.0,42167.0,-0.3997836027817657,0.09189159626925952
100,logOm_quartile,Q2,42190.0,29,0.295,2236315.0,42157.0,0.3755714199475476,0.09319820357051666
100,logOm_quartile,Q2,42190.0,30,0.305,2220154.0,42165.0,0.548883095496979,0.09438193676905787
100,logOm_quartile,Q2,42190.0,31,0.315,2215227.0,42155.0,0.7273931746046793,0.09645757095292021
100,logOm_quartile,Q2,42190.0,32,0.325,2207111.0,42159.0,0.9233346215935674,0.09821099028748934
100,logOm_quartile,Q2,42190.0,33,0.335,2209658.0,42154.0,1.5661889758505614,0.09995767207931766
100,logOm_quartile,Q2,42190.0,34,0.345,2204953.0,42164.0,1.5410750251819427,0.10075085223338949
100,logOm_quartile,Q2,42190.0,35,0.355,2195330.0,42158.0,1.9298697690096704,0.10275242583735503
100,logOm_quartile,Q2,42190.0,36,0.365,2189571.0,42159.0,2.093620165776766,0.10423240451576407
100,logOm_quartile,Q2,42190.0,37,0.375,2187076.0,42163.0,2.5331552264301744,0.10524204374115426
100,logOm_quartile,Q2,42190.0,38,0.385,2176403.0,42164.0,2.7132213105752934,0.1052432679253833
100,logOm_quartile,Q2,42190.0,39,0.395,2171940.0,42165.0,2.972752470141901,0.10782789138062124
100,logOm_quartile,Q2,42190.0,40,0.405,2161926.0,42163.0,3.255096612927547,0.11074220247362665
100,logOm_quartile,Q2,42190.0,41,0.415,2157883.0,42169.0,2.7742903577256044,0.11105459159881478
100,logOm_quartile,Q2,42190.0,42,0.425,2161518.0,42162.0,3.173343455849084,0.11361458261211764
100,logOm_quartile,Q2,42190.0,43,0.435,2156439.0,42161.0,3.867395275266307,0.1157901047503816
100,logOm_quartile,Q2,42190.0,44,0.445,2149657.0,42162.0,3.7466423713178427,0.11624504325761867
100,logOm_quartile,Q2,42190.0,45,0.455,2142143.0,42167.0,3.5509748882310843,0.11918127940078768
100,logOm_quartile,Q2,42190.0,46,0.465,2134668.0,42156.0,3.171006451588725,0.11904582521392597
100,logOm_quartile,Q2,42190.0,47,0.475,2126885.0,42156.0,2.8115309478415615,0.12233820760988891
100,logOm_quartile,Q2,42190.0,48,0.485,2124536.0,42158.0,2.6782497448854716,0.1228263496456115
100,logOm_quartile,Q2,42190.0,49,0.495,2122949.0,42156.0,2.618657819853421,0.12273891459563266
100,logOm_quartile,Q2,42190.0,50,0.505,2119805.0,42161.0,2.472594413165362,0.12507418661578562
100,logOm_quartile,Q2,42190.0,51,0.515,2113570.0,42161.0,2.3647246128588124,0.12738140708943813
100,logOm_quartile,Q2,42190.0,52,0.525,2112732.0,42148.0,2.413451398473635,0.12793519738841513
100,logOm_quartile,Q2,42190.0,53,0.535,2107080.0,42159.0,2.4246331415988003,0.12827660948012784
100,logOm_quartile,Q2,42190.0,54,0.545,2103923.0,42161.0,2.6935519978630396,0.13140673377085862
100,logOm_quartile,Q2,42190.0,55,0.555,2099449.0,42156.0,2.522151288266588,0.1310917772765398
100,logOm_quartile,Q2,42190.0,56,0.565,2098407.0,42154.0,2.4059946426026984,0.13221120161914246
100,logOm_quartile,Q2,42190.0,57,0.575,2099995.0,42152.0,2.450486310681692,0.13322838880978774
100,logOm_quartile,Q2,42190.0,58,0.585,2098680.0,42141.0,2.0673204109249625,0.135114407536367
100,logOm_quartile,Q2,42190.0,59,0.595,2096215.0,42162.0,1.8962177066760804,0.13601652921576438
100,logOm_quartile,Q2,42190.0,60,0.605,2091702.0,42152.0,1.8596587850468183,0.13650244236652326
100,logOm_quartile,Q2,42190.0,61,0.615,2084197.0,42154.0,1.3117008612909433,0.13774273053754163
100,logOm_quartile,Q2,42190.0,62,0.625,2079436.0,42146.0,1.6381114879226868,0.140751714685088
100,logOm_quartile,Q2,42190.0,63,0.635,2074828.0,42154.0,0.5760043724106287,0.1416481979164551
100,logOm_quartile,Q2,42190.0,64,0.645,2070372.0,42153.0,1.0976119267455318,0.14243031365816416
100,logOm_quartile,Q2,42190.0,65,0.655,2068182.0,42151.0,0.4925741544989754,0.14372149163335773
100,logOm_quartile,Q2,42190.0,66,0.665,2063008.0,42155.0,-0.1107053390001396,0.14514039222917738
100,logOm_quartile,Q2,42190.0,67,0.675,2063418.0,42159.0,-0.7819704974949332,0.14610136820901093
100,logOm_quartile,Q2,42190.0,68,0.685,2059994.0,42157.0,-0.562204064672033,0.14752733150577393
100,logOm_quartile,Q2,42190.0,69,0.695,2053516.0,42144.0,-0.38858815806645775,0.1486162470677888
100,logOm_quartile,Q2,42190.0,70,0.705,2048642.0,42158.0,-0.8362100357212241,0.1495464656994102
100,logOm_quartile,Q2,42190.0,71,0.715,2050499.0,42153.0,-0.9951392319625613,0.15160844593055894
100,logOm_quartile,Q2,42190.0,72,0.725,2051346.0,42139.0,-1.1790829045904494,0.1514322250418105
100,logOm_quartile,Q2,42190.0,73,0.735,2045026.0,42153.0,-0.667435035055789,0.15283538939046484
100,logOm_quartile,Q2,42190.0,74,0.745,2042355.0,42143.0,-0.6338266364074806,0.15333315013632032
100,logOm_quartile,Q2,42190.0,75,0.755,2041876.0,42151.0,-0.9920288989145276,0.15536235591309844
100,logOm_quartile,Q2,42190.0,76,0.765,2039791.0,42144.0,-1.4749736615172828,0.155969590367581
100,logOm_quartile,Q2,42190.0,77,0.775,2036064.0,42152.0,-2.105946571424081,0.15640380092786466
100,logOm_quartile,Q2,42190.0,78,0.785,2036074.0,42142.0,-2.5221769935670313,0.1592380026942539
100,logOm_quartile,Q2,42190.0,79,0.795,2030082.0,42149.0,-3.1276638086540345,0.16024920928847697
100,logOm_quartile,Q2,42190.0,80,0.805,2029228.0,42152.0,-3.1492129026408073,0.16160473871933712
100,logOm_quartile,Q2,42190.0,81,0.815,2028788.0,42150.0,-3.1782911768011246,0.16295265147899235
100,logOm_quartile,Q2,42190.0,82,0.825,2030023.0,42150.0,-3.4148928361895408,0.16317316060391812
100,logOm_quartile,Q2,42190.0,83,0.835,2026293.0,42140.0,-2.7237319578165646,0.16476485442132918
100,logOm_quartile,Q2,42190.0,84,0.845,2020576.0,42137.0,-3.344077629349255,0.1651965362427862
100,logOm_quartile,Q2,42190.0,85,0.855,2018267.0,42143.0,-4.0213336491158005,0.16708896412867352
100,logOm_quartile,Q2,42190.0,86,0.865,2014254.0,42152.0,-3.9951570159473433,0.16779535547571262
100,logOm_quartile,Q2,42190.0,87,0.875,2014549.0,42137.0,-3.9226834393206618,0.16831918391490036
100,logOm_quartile,Q2,42190.0,88,0.885,2008730.0,42140.0,-3.5004570051724224,0.17030574099759271
100,logOm_quartile,Q2,42190.0,89,0.895,2008570.0,42146.0,-3.528579038818662,0.17130817725253566
100,logOm_quartile,Q2,42190.0,90,0.905,2008018.0,42151.0,-2.906177633865832,0.17221180753499016
100,logOm_quartile,Q2,42190.0,91,0.915,2006507.0,42132.0,-3.174835173762165,0.17466719399089395
100,logOm_quartile,Q2,42190.0,92,0.925,2004377.0,42136.0,-3.041384430174563,0.17497166813403783
100,logOm_quartile,Q2,42190.0,93,0.935,2003564.0,42151.0,-3.050149633353364,0.17440215997776706
100,logOm_quartile,Q2,42190.0,94,0.945,2003410.0,42140.0,-3.277517332947325,0.1755113126547975
100,logOm_quartile,Q2,42190.0,95,0.955,2003787.0,42156.0,-2.6416245838504793,0.17873841981191732
100,logOm_quartile,Q2,42190.0,96,0.965,2000775.0,42135.0,-3.350957004160888,0.1789503058403292
100,logOm_quartile,Q2,42190.0,97,0.975,1996887.0,42146.0,-2.754127299141113,0.17969048023428294
100,logOm_quartile,Q2,42190.0,98,0.985,1994377.0,42151.0,-2.885018228750131,0.17991971393333972
100,logOm_quartile,Q2,42190.0,99,0.995,1993738.0,42146.0,-2.8879782599318466,0.1798101036935416
100,logOm_quartile,Q3,42190.0,0,0.005,3661872.0,42124.0,1.1044222736349059,0.0073597468246195995
100,logOm_quartile,Q3,42190.0,1,0.015,2999764.0,42164.0,1.535392450872802,0.01707642245192755
100,logOm_quartile,Q3,42190.0,2,0.025,2794039.0,42171.0,1.8926199670083346,0.022995844954870327
100,logOm_quartile,Q3,42190.0,3,0.035,2669378.0,42166.0,1.9018838845603732,0.028435763878035772
100,logOm_quartile,Q3,42190.0,4,0.045,2595074.0,42167.0,1.7061698433262404,0.032910907143807254
100,logOm_quartile,Q3,42190.0,5,0.055,2529450.0,42169.0,1.521494791357805,0.03650089610210439
100,logOm_quartile,Q3,42190.0,6,0.065,2483749.0,42157.0,1.5969254542226288,0.04035972176533784
100,logOm_quartile,Q3,42190.0,7,0.075,2440877.0,42162.0,1.106235996324272,0.04463160866881935
100,logOm_quartile,Q3,42190.0,8,0.085,2399548.0,42164.0,0.4576736952125984,0.04733657670126824
100,logOm_quartile,Q3,42190.0,9,0.095,2384361.0,42161.0,0.5612283542634693,0.05005066598977903
100,logOm_quartile,Q3,42190.0,10,0.105,2358076.0,42159.0,0.2523985656102687,0.052268004432863266
100,logOm_quartile,Q3,42190.0,11,0.115,2318560.0,42141.0,-0.348026361189704,0.05562598051370328
100,logOm_quartile,Q3,42190.0,12,0.125,2301719.0,42157.0,-0.5468143591811164,0.059265889397932446
100,logOm_quartile,Q3,42190.0,13,0.135,2289714.0,42149.0,-0.9591027525708451,0.061160782661279396
100,logOm_quartile,Q3,42190.0,14,0.145,2263373.0,42143.0,-1.2949363626764125,0.0629912243240248
100,logOm_quartile,Q3,42190.0,15,0.155,2259673.0,42138.0,-1.43015294690869,0.06599078947808926
100,logOm_quartile,Q3,42190.0,16,0.165,2241082.0,42126.0,-1.1776476719727347,0.06919353809409626
100,logOm_quartile,Q3,42190.0,17,0.175,2223260.0,42137.0,-2.1844903430098146,0.07095022408784399
100,logOm_quartile,Q3,42190.0,18,0.185,2215106.0,42131.0,-2.357283127760026,0.07362113906390681
100,logOm_quartile,Q3,42190.0,19,0.195,2189371.0,42132.0,-2.200468993149174,0.07608298020192124
100,logOm_quartile,Q3,42190.0,20,0.205,2183853.0,42139.0,-2.4087230230239856,0.07844210932287864
100,logOm_quartile,Q3,42190.0,21,0.215,2174289.0,42138.0,-1.8711201684780634,0.07978519990870789
100,logOm_quartile,Q3,42190.0,22,0.225,2168686.0,42139.0,-1.5938061111659318,0.08046523288862058
100,logOm_quartile,Q3,42190.0,23,0.235,2161124.0,42132.0,-1.5298557602432807,0.08246777461127082
100,logOm_quartile,Q3,42190.0,24,0.245,2156026.0,42135.0,-1.2506361240541626,0.08438872778479059
100,logOm_quartile,Q3,42190.0,25,0.255,2138106.0,42136.0,-0.7382084891955778,0.08611339123798559
100,logOm_quartile,Q3,42190.0,26,0.265,2130995.0,42122.0,-0.21655189242583864,0.08801310324563863
100,logOm_quartile,Q3,42190.0,27,0.275,2121456.0,42129.0,-0.916269298066988,0.09077549757684722
100,logOm_quartile,Q3,42190.0,28,0.285,2114533.0,42120.0,-0.6306825194972129,0.093892309616015
100,logOm_quartile,Q3,42190.0,29,0.295,2107477.0,42128.0,-0.023836559070395547,0.0944967575382475
100,logOm_quartile,Q3,42190.0,30,0.305,2094136.0,42127.0,0.08860121787696693,0.09682339846860574
100,logOm_quartile,Q3,42190.0,31,0.315,2088505.0,42130.0,0.586620573089363,0.09838517224216066
100,logOm_quartile,Q3,42190.0,32,0.325,2081665.0,42125.0,0.49423226119476477,0.09960340862144998
100,logOm_quartile,Q3,42190.0,33,0.335,2083342.0,42132.0,1.0986967094216888,0.10153365750439534
100,logOm_quartile,Q3,42190.0,34,0.345,2080050.0,42122.0,1.3616701521598038,0.10319147000062323
100,logOm_quartile,Q3,42190.0,35,0.355,2069998.0,42128.0,1.5198821448136666,0.10475627213856029
100,logOm_quartile,Q3,42190.0,36,0.365,2063681.0,42122.0,1.6145349014697523,0.10580729996685657
100,logOm_quartile,Q3,42190.0,37,0.375,2062416.0,42126.0,2.33578628172008,0.10676699139404419
100,logOm_quartile,Q3,42190.0,38,0.385,2051260.0,42131.0,2.3413794448290317,0.10819491275528756
100,logOm_quartile,Q3,42190.0,39,0.395,2046282.0,42130.0,2.7527838294037674,0.10976784889659888
100,logOm_quartile,Q3,42190.0,40,0.405,2038895.0,42116.0,3.1516478288484695,0.11213734366815381
100,logOm_quartile,Q3,42190.0,41,0.415,2035822.0,42118.0,3.0324551950023135,0.11299663794805558
100,logOm_quartile,Q3,42190.0,42,0.425,2038763.0,42127.0,3.0491955170856055,0.11559966885957074
100,logOm_quartile,Q3,42190.0,43,0.435,2031807.0,42128.0,3.4265818554616656,0.11673113472920656
100,logOm_quartile,Q3,42190.0,44,0.445,2026963.0,42112.0,3.3746161128742855,0.11847745199837648
100,logOm_quartile,Q3,42190.0,45,0.455,2019345.0,42138.0,3.4176621627309847,0.12079424078390093
100,logOm_quartile,Q3,42190.0,46,0.465,2013521.0,42122.0,2.6934608578703676,0.12255024169929912
100,logOm_quartile,Q3,42190.0,47,0.475,2005933.0,42113.0,2.7584251318463777,0.12340132792375284
100,logOm_quartile,Q3,42190.0,48,0.485,2001841.0,42119.0,2.3558599309335757,0.12512490238409288
100,logOm_quartile,Q3,42190.0,49,0.495,2002105.0,42103.0,2.219005996189011,0.12489799642443807
100,logOm_quartile,Q3,42190.0,50,0.505,1997262.0,42108.0,2.159332125680056,0.1276456389294332
100,logOm_quartile,Q3,42190.0,51,0.515,1994778.0,42125.0,2.1782890126119296,0.12968106477190117
100,logOm_quartile,Q3,42190.0,52,0.525,1992008.0,42118.0,2.245677728201895,0.130232433747512
100,logOm_quartile,Q3,42190.0,53,0.535,1986609.0,42117.0,2.4938963832339427,0.1312453801692374
100,logOm_quartile,Q3,42190.0,54,0.545,1984243.0,42119.0,2.6220856014107143,0.1337777785332665
100,logOm_quartile,Q3,42190.0,55,0.555,1978336.0,42113.0,2.628292160684535,0.13472527166658868
100,logOm_quartile,Q3,42190.0,56,0.565,1977468.0,42115.0,2.705702443731074,0.13529287994038902
100,logOm_quartile,Q3,42190.0,57,0.575,1979214.0,42111.0,2.4497517701471394,0.13533250386246126
100,logOm_quartile,Q3,42190.0,58,0.585,1977413.0,42125.0,1.9745065901761545,0.1354839682512659
100,logOm_quartile,Q3,42190.0,59,0.595,1976602.0,42095.0,2.310301213901433,0.1383578669252932
100,logOm_quartile,Q3,42190.0,60,0.605,1971602.0,42118.0,1.9426623628906847,0.13854117759612866
100,logOm_quartile,Q3,42190.0,61,0.615,1964176.0,42131.0,1.2096823298930441,0.14157095311314374
100,logOm_quartile,Q3,42190.0,62,0.625,1959759.0,42100.0,1.515007712683039,0.141634705684801
100,logOm_quartile,Q3,42190.0,63,0.635,1955729.0,42100.0,0.6380475004461252,0.1445460831855954
100,logOm_quartile,Q3,42190.0,64,0.645,1951896.0,42116.0,0.63715126215741,0.14486368217051257
100,logOm_quartile,Q3,42190.0,65,0.655,1948936.0,42114.0,0.35046969218075913,0.14601396649740278
100,logOm_quartile,Q3,42190.0,66,0.665,1946702.0,42111.0,-0.7084232717693822,0.14919024362624397
100,logOm_quartile,Q3,42190.0,67,0.675,1945516.0,42108.0,-0.8684163995567242,0.14910084483670988
100,logOm_quartile,Q3,42190.0,68,0.685,1942537.0,42104.0,-1.3094679792456978,0.15199224874721137
100,logOm_quartile,Q3,42190.0,69,0.695,1936823.0,42102.0,-0.5654910128597193,0.1525529012197739
100,logOm_quartile,Q3,42190.0,70,0.705,1932566.0,42105.0,-1.0456522571544775,0.1521268417759686
100,logOm_quartile,Q3,42190.0,71,0.715,1932627.0,42100.0,-1.0434620855447017,0.15251591142465065
100,logOm_quartile,Q3,42190.0,72,0.725,1932471.0,42091.0,-1.0242301178128934,0.1539970848325715
100,logOm_quartile,Q3,42190.0,73,0.735,1928040.0,42082.0,-0.8895650505176241,0.15523363170820806
100,logOm_quartile,Q3,42190.0,74,0.745,1924870.0,42101.0,-0.8705943778021373,0.1566743377207262
100,logOm_quartile,Q3,42190.0,75,0.755,1925714.0,42096.0,-0.7132959515275893,0.15779885477192457
100,logOm_quartile,Q3,42190.0,76,0.765,1921291.0,42094.0,-1.7227327874850817,0.15942749146233917
100,logOm_quartile,Q3,42190.0,77,0.775,1918897.0,42102.0,-2.0688327721602566,0.16006436393387768
100,logOm_quartile,Q3,42190.0,78,0.785,1919391.0,42094.0,-3.130553389069762,0.16200455758899296
100,logOm_quartile,Q3,42190.0,79,0.795,1913238.0,42106.0,-3.829447773878629,0.1631748600722772
100,logOm_quartile,Q3,42190.0,80,0.805,1912936.0,42098.0,-3.566163217169837,0.1654426624100527
100,logOm_quartile,Q3,42190.0,81,0.815,1913063.0,42108.0,-3.621331341414266,0.16581528080102836
100,logOm_quartile,Q3,42190.0,82,0.825,1912536.0,42106.0,-3.4325712038884495,0.1650498019272213
100,logOm_quartile,Q3,42190.0,83,0.835,1909647.0,42104.0,-2.815223441819352,0.16670663016020743
100,logOm_quartile,Q3,42190.0,84,0.845,1904770.0,42097.0,-3.470945048483544,0.1664061229418419
100,logOm_quartile,Q3,42190.0,85,0.855,1902716.0,42092.0,-4.016728718316344,0.17113396765917474
100,logOm_quartile,Q3,42190.0,86,0.865,1901358.0,42093.0,-4.092992482215343,0.17122609783235204
100,logOm_quartile,Q3,42190.0,87,0.875,1898800.0,42097.0,-3.7104666104908364,0.1738857521444832
100,logOm_quartile,Q3,42190.0,88,0.885,1892757.0,42097.0,-3.631439746359411,0.17364947386618734
100,logOm_quartile,Q3,42190.0,89,0.895,1893429.0,42103.0,-2.9132061460978997,0.17411730648464058
100,logOm_quartile,Q3,42190.0,90,0.905,1893536.0,42101.0,-2.8316815735217076,0.17655880548111308
100,logOm_quartile,Q3,42190.0,91,0.915,1890217.0,42099.0,-3.3990647634636657,0.17771878020697063
100,logOm_quartile,Q3,42190.0,92,0.925,1889574.0,42106.0,-2.8696690365129918,0.17906648166634737
100,logOm_quartile,Q3,42190.0,93,0.935,1889131.0,42078.0,-3.01644142200832,0.1793189702088644
100,logOm_quartile,Q3,42190.0,94,0.945,1888741.0,42103.0,-3.160257547223256,0.17944070467320752
100,logOm_quartile,Q3,42190.0,95,0.955,1888102.0,42094.0,-2.4076003309143257,0.1806011422549182
100,logOm_quartile,Q3,42190.0,96,0.965,1885865.0,42087.0,-2.729810988591442,0.18262601662147737
100,logOm_quartile,Q3,42190.0,97,0.975,1882713.0,42102.0,-2.6907728368582995,0.18164777327018267
100,logOm_quartile,Q3,42190.0,98,0.985,1879124.0,42099.0,-2.5192887749823853,0.1844406381094881
100,logOm_quartile,Q3,42190.0,99,0.995,1879325.0,42092.0,-2.7195344073004937,0.18283017792374268
100,logOm_quartile,Q4,42190.0,0,0.005,3252037.0,41824.0,1.2422521637976445,0.007561937159478385
100,logOm_quartile,Q4,42190.0,1,0.015,2652234.0,41993.0,1.4455040543179825,0.018091340727603485
100,logOm_quartile,Q4,42190.0,2,0.025,2469467.0,42032.0,1.5673774948197323,0.02400805183940174
100,logOm_quartile,Q4,42190.0,3,0.035,2359848.0,42005.0,1.4900391889647129,0.02967429369390069
100,logOm_quartile,Q4,42190.0,4,0.045,2292118.0,42003.0,1.3422258365407016,0.034690259278113124
100,logOm_quartile,Q4,42190.0,5,0.055,2233727.0,41996.0,0.9527265417842019,0.03763756992845048
100,logOm_quartile,Q4,42190.0,6,0.065,2194625.0,41972.0,1.0629059634333884,0.042176799392548266
100,logOm_quartile,Q4,42190.0,7,0.075,2155095.0,41980.0,0.6376526324825588,0.04610454476072754
100,logOm_quartile,Q4,42190.0,8,0.085,2119359.0,41978.0,0.1439350294121949,0.048287492664571496
100,logOm_quartile,Q4,42190.0,9,0.095,2104034.0,41979.0,0.10655578759658826,0.052277141139498835
100,logOm_quartile,Q4,42190.0,10,0.105,2080518.0,41957.0,-0.027490269250254024,0.05463218135255687
100,logOm_quartile,Q4,42190.0,11,0.115,2048048.0,41941.0,-0.5223993773583432,0.05767038813179698
100,logOm_quartile,Q4,42190.0,12,0.125,2032587.0,41932.0,-0.8851198005300634,0.06123122330362528
100,logOm_quartile,Q4,42190.0,13,0.135,2020639.0,41945.0,-1.3779240131463364,0.06357277619090446
100,logOm_quartile,Q4,42190.0,14,0.145,1998656.0,41921.0,-1.624038854109962,0.06569778118910309
100,logOm_quartile,Q4,42190.0,15,0.155,1992348.0,41921.0,-1.4154188926834068,0.06799266192789079
100,logOm_quartile,Q4,42190.0,16,0.165,1977010.0,41876.0,-1.2852099888215032,0.07136167004641512
100,logOm_quartile,Q4,42190.0,17,0.175,1963377.0,41895.0,-1.9828448637220462,0.07439436683054079
100,logOm_quartile,Q4,42190.0,18,0.185,1954124.0,41921.0,-2.0948619432543687,0.07563962889164516
100,logOm_quartile,Q4,42190.0,19,0.195,1932191.0,41908.0,-2.211874498949638,0.07853937937763063
100,logOm_quartile,Q4,42190.0,20,0.205,1927052.0,41879.0,-2.3400126203133076,0.08048295224032556
100,logOm_quartile,Q4,42190.0,21,0.215,1918717.0,41882.0,-1.891842309209748,0.08244577555003642
100,logOm_quartile,Q4,42190.0,22,0.225,1913708.0,41889.0,-1.5710735389098023,0.08553032819323785
100,logOm_quartile,Q4,42190.0,23,0.235,1908061.0,41895.0,-1.4506847527411335,0.08628921378806347
100,logOm_quartile,Q4,42190.0,24,0.245,1899439.0,41866.0,-1.0133950076838476,0.08830569231207647
100,logOm_quartile,Q4,42190.0,25,0.255,1885676.0,41876.0,-0.5459172201374998,0.08971675506939364
100,logOm_quartile,Q4,42190.0,26,0.265,1879297.0,41856.0,-0.350831188471008,0.09261888219357413
100,logOm_quartile,Q4,42190.0,27,0.275,1871779.0,41878.0,-0.8326458412024069,0.09445941199362022
100,logOm_quartile,Q4,42190.0,28,0.285,1866227.0,41865.0,-0.6810109381120303,0.09753689452684013
100,logOm_quartile,Q4,42190.0,29,0.295,1859305.0,41855.0,-0.6016457762443493,0.09838573096424265
100,logOm_quartile,Q4,42190.0,30,0.305,1847781.0,41863.0,-0.444621413468371,0.10039623143968161
100,logOm_quartile,Q4,42190.0,31,0.315,1844221.0,41853.0,-0.019929824028682028,0.10279122443699314
100,logOm_quartile,Q4,42190.0,32,0.325,1835767.0,41850.0,0.10201022243018858,0.10265461319381312
100,logOm_quartile,Q4,42190.0,33,0.335,1837073.0,41834.0,0.52045618219853,0.10551142241557805
100,logOm_quartile,Q4,42190.0,34,0.345,1833127.0,41866.0,0.8135148301236085,0.10706691566706746
100,logOm_quartile,Q4,42190.0,35,0.355,1826584.0,41842.0,1.1784171984425573,0.10830594506693683
100,logOm_quartile,Q4,42190.0,36,0.365,1819352.0,41838.0,1.6799239509451718,0.1112976497564877
100,logOm_quartile,Q4,42190.0,37,0.375,1818338.0,41844.0,1.8184688435263412,0.11053466545447306
100,logOm_quartile,Q4,42190.0,38,0.385,1809451.0,41854.0,2.222889152566165,0.11256287735437197
100,logOm_quartile,Q4,42190.0,39,0.395,1805904.0,41854.0,2.30892007548574,0.11450360074079222
100,logOm_quartile,Q4,42190.0,40,0.405,1798000.0,41861.0,2.562523359288098,0.11592910498467489
100,logOm_quartile,Q4,42190.0,41,0.415,1795895.0,41869.0,2.8717586495869747,0.11854967300979795
100,logOm_quartile,Q4,42190.0,42,0.425,1797554.0,41817.0,3.178604370160785,0.12032497127774477
100,logOm_quartile,Q4,42190.0,43,0.435,1790254.0,41859.0,3.008388753774604,0.12225938618634806
100,logOm_quartile,Q4,42190.0,44,0.445,1787703.0,41812.0,2.80128746217912,0.1240645669249849
100,logOm_quartile,Q4,42190.0,45,0.455,1781099.0,41858.0,2.5371121987042833,0.12560043081459316
100,logOm_quartile,Q4,42190.0,46,0.465,1774998.0,41818.0,2.4977808425699632,0.12812401324623793
100,logOm_quartile,Q4,42190.0,47,0.475,1769678.0,41843.0,2.3246601924191856,0.1282671629415524
100,logOm_quartile,Q4,42190.0,48,0.485,1766212.0,41862.0,1.4275500336312967,0.13084657048802498
100,logOm_quartile,Q4,42190.0,49,0.495,1764539.0,41810.0,1.7114951837278745,0.13086663029869702
100,logOm_quartile,Q4,42190.0,50,0.505,1762269.0,41812.0,1.3046521274561376,0.132695675042056
100,logOm_quartile,Q4,42190.0,51,0.515,1758146.0,41855.0,1.65240543163082,0.1367856129411576
100,logOm_quartile,Q4,42190.0,52,0.525,1755640.0,41805.0,1.8316021507826206,0.13707980029179564
100,logOm_quartile,Q4,42190.0,53,0.535,1753117.0,41833.0,2.540693519029249,0.1366335025977166
100,logOm_quartile,Q4,42190.0,54,0.545,1749213.0,41818.0,2.373856700127429,0.13902774471644688
100,logOm_quartile,Q4,42190.0,55,0.555,1745460.0,41839.0,2.826383302968845,0.1377539312365642
100,logOm_quartile,Q4,42190.0,56,0.565,1743160.0,41789.0,2.787097569930471,0.14040682197364193
100,logOm_quartile,Q4,42190.0,57,0.575,1744236.0,41812.0,2.6604914701909603,0.14163553294189235
100,logOm_quartile,Q4,42190.0,58,0.585,1744018.0,41823.0,2.16789906984905,0.1418665815069604
100,logOm_quartile,Q4,42190.0,59,0.595,1740707.0,41804.0,2.1982665664008936,0.143474043623635
100,logOm_quartile,Q4,42190.0,60,0.605,1737471.0,41827.0,2.1668879653243134,0.1452162583680658
100,logOm_quartile,Q4,42190.0,61,0.615,1732398.0,41808.0,1.2049003750870182,0.1458721497881594
100,logOm_quartile,Q4,42190.0,62,0.625,1727719.0,41816.0,1.3844016301261952,0.14836320531551675
100,logOm_quartile,Q4,42190.0,63,0.635,1724943.0,41808.0,0.8301572863567086,0.15092885892397673
100,logOm_quartile,Q4,42190.0,64,0.645,1722321.0,41795.0,0.5232456667485329,0.1528107426933074
100,logOm_quartile,Q4,42190.0,65,0.655,1717586.0,41808.0,0.058781336131058355,0.15251528391118935
100,logOm_quartile,Q4,42190.0,66,0.665,1716588.0,41805.0,-1.1522863960367893,0.154621833744464
100,logOm_quartile,Q4,42190.0,67,0.675,1714815.0,41800.0,-1.4023850969346547,0.15479355180065585
100,logOm_quartile,Q4,42190.0,68,0.685,1712692.0,41794.0,-1.484504511027085,0.15729048436564755
100,logOm_quartile,Q4,42190.0,69,0.695,1706012.0,41783.0,-0.6487070430923112,0.15726855647406363
100,logOm_quartile,Q4,42190.0,70,0.705,1703541.0,41803.0,-0.7521521348767068,0.1591560227622122
100,logOm_quartile,Q4,42190.0,71,0.715,1703657.0,41804.0,-0.8494644168397747,0.15990462849952713
100,logOm_quartile,Q4,42190.0,72,0.725,1704960.0,41775.0,-1.1608108108108108,0.15958501971278255
100,logOm_quartile,Q4,42190.0,73,0.735,1699726.0,41793.0,-1.0681615742772659,0.16166918515385256
100,logOm_quartile,Q4,42190.0,74,0.745,1699185.0,41799.0,-0.26541253600991066,0.16198627466305787
100,logOm_quartile,Q4,42190.0,75,0.755,1696616.0,41747.0,-0.7291420097417447,0.16291078487599092
100,logOm_quartile,Q4,42190.0,76,0.765,1695070.0,41791.0,-2.194229736825028,0.1649487002738823
100,logOm_quartile,Q4,42190.0,77,0.775,1693399.0,41763.0,-2.406744069176845,0.1656499601917651
100,logOm_quartile,Q4,42190.0,78,0.785,1689082.0,41776.0,-2.961182464794486,0.16886760057379702
100,logOm_quartile,Q4,42190.0,79,0.795,1687563.0,41787.0,-3.9109188812506557,0.16988825622737572
100,logOm_quartile,Q4,42190.0,80,0.805,1686753.0,41807.0,-3.7586499030978455,0.17133414819435455
100,logOm_quartile,Q4,42190.0,81,0.815,1686839.0,41793.0,-3.9169535444698633,0.17189095994523035
100,logOm_quartile,Q4,42190.0,82,0.825,1685295.0,41735.0,-3.7125346007672246,0.1747022581818721
100,logOm_quartile,Q4,42190.0,83,0.835,1683481.0,41753.0,-3.0668834397299407,0.17357745870306016
100,logOm_quartile,Q4,42190.0,84,0.845,1678354.0,41758.0,-3.8478723797244205,0.17378579331656893
100,logOm_quartile,Q4,42190.0,85,0.855,1677717.0,41777.0,-3.897011236102394,0.17759047328331556
100,logOm_quartile,Q4,42190.0,86,0.865,1675250.0,41784.0,-3.3852165348455454,0.17915156729183881
100,logOm_quartile,Q4,42190.0,87,0.875,1673266.0,41802.0,-3.252837265563276,0.17916844494401357
100,logOm_quartile,Q4,42190.0,88,0.885,1670064.0,41772.0,-3.3720073003190296,0.1800745648366838
100,logOm_quartile,Q4,42190.0,89,0.895,1667704.0,41788.0,-2.6577204348013796,0.1789152327071318
100,logOm_quartile,Q4,42190.0,90,0.905,1668915.0,41760.0,-3.0353277428748617,0.18219859497602992
100,logOm_quartile,Q4,42190.0,91,0.915,1665726.0,41790.0,-2.4682883019176023,0.1838116656970627
100,logOm_quartile,Q4,42190.0,92,0.925,1665309.0,41782.0,-2.403106570612421,0.1856934506005525
100,logOm_quartile,Q4,42190.0,93,0.935,1666093.0,41749.0,-1.9425542271649903,0.18588435968697867
100,logOm_quartile,Q4,42190.0,94,0.945,1663287.0,41748.0,-2.513583043696007,0.18883326961433117
100,logOm_quartile,Q4,42190.0,95,0.955,1664026.0,41791.0,-1.666777442179389,0.18838251873438935
100,logOm_quartile,Q4,42190.0,96,0.965,1662113.0,41741.0,-2.2764463065988894,0.18916692012268024
100,logOm_quartile,Q4,42190.0,97,0.975,1660144.0,41802.0,-2.3170056332462727,0.1898070145535332
100,logOm_quartile,Q4,42190.0,98,0.985,1657177.0,41762.0,-1.811681552423187,0.19184401216799882
100,logOm_quartile,Q4,42190.0,99,0.995,1654635.0,41775.0,-2.1973607472342844,0.19010166837061668
100,logOm_quartile,Q4-Q1,,0,0.005,,,0.43913909480983704,0.011019996323892294
100,logOm_quartile,Q4-Q1,,1,0.015,,,-0.01055984016311684,0.024439695836150993
100,logOm_quartile,Q4-Q1,,2,0.025,,,-0.24219906147532733,0.032769060326717864
100,logOm_quartile,Q4-Q1,,3,0.035,,,-0.41793626913677895,0.04045888736284904
100,logOm_quartile,Q4-Q1,,4,0.045,,,-0.48982264791355856,0.04706236710381769
100,logOm_quartile,Q4-Q1,,5,0.055,,,-0.7058538396587746,0.051515643302832884
100,logOm_quartile,Q4-Q1,,6,0.065,,,-0.42957945659215624,0.057732315878344785
100,logOm_quartile,Q4-Q1,,7,0.075,,,-0.6261999599713043,0.06308731572390053
100,logOm_quartile,Q4-Q1,,8,0.085,,,-0.6586739398537339,0.06644184925436314
100,logOm_quartile,Q4-Q1,,9,0.095,,,-0.553643388480484,0.07152575069649589
100,logOm_quartile,Q4-Q1,,10,0.105,,,-0.4954805980048672,0.07458609983351144
100,logOm_quartile,Q4-Q1,,11,0.115,,,-0.44381369219248135,0.07893686209605477
100,logOm_quartile,Q4-Q1,,12,0.125,,,-0.5755111306496741,0.08370155019392576
100,logOm_quartile,Q4-Q1,,13,0.135,,,-0.745015688658832,0.08674276205868606
100,logOm_quartile,Q4-Q1,,14,0.145,,,-0.5022831068485873,0.08959910106000576
100,logOm_quartile,Q4-Q1,,15,0.155,,,-0.15206495771393258,0.0929573074341213
100,logOm_quartile,Q4-Q1,,16,0.165,,,-0.14595282417816757,0.09680588871081999
100,logOm_quartile,Q4-Q1,,17,0.175,,,-0.2860455917973648,0.1007657397690234
100,logOm_quartile,Q4-Q1,,18,0.185,,,-0.2032456734610173,0.10313611730630727
100,logOm_quartile,Q4-Q1,,19,0.195,,,-0.1713085517729276,0.10738187146051914
100,logOm_quartile,Q4-Q1,,20,0.205,,,0.09076125206563335,0.11002801086730393
100,logOm_quartile,Q4-Q1,,21,0.215,,,0.23565029349282796,0.11259054321441345
100,logOm_quartile,Q4-Q1,,22,0.225,,,0.5919498429233787,0.1159270868397277
100,logOm_quartile,Q4-Q1,,23,0.235,,,0.41589458440100047,0.1176235040307321
100,logOm_quartile,Q4-Q1,,24,0.245,,,0.5525616509566413,0.11996141735227478
100,logOm_quartile,Q4-Q1,,25,0.255,,,0.6357418540509208,0.12249843032105408
100,logOm_quartile,Q4-Q1,,26,0.265,,,0.08311985664755522,0.1260790839525906
100,logOm_quartile,Q4-Q1,,27,0.275,,,-0.4541422137691442,0.12877553950728873
100,logOm_quartile,Q4-Q1,,28,0.285,,,-0.7909815937407105,0.13223788502234957
100,logOm_quartile,Q4-Q1,,29,0.295,,,-1.242980114926823,0.13435590800834313
100,logOm_quartile,Q4-Q1,,30,0.305,,,-1.2839155663373425,0.13668436875849707
100,logOm_quartile,Q4-Q1,,31,0.315,,,-1.2026490774289145,0.14024442898883155
100,logOm_quartile,Q4-Q1,,32,0.325,,,-1.194086770037055,0.14054681883639975
100,logOm_quartile,Q4-Q1,,33,0.335,,,-1.141702692222808,0.1439430195419954
100,logOm_quartile,Q4-Q1,,34,0.345,,,-1.1242391177627309,0.1462028129245643
100,logOm_quartile,Q4-Q1,,35,0.355,,,-0.9556015990101663,0.14714628183306472
100,logOm_quartile,Q4-Q1,,36,0.365,,,-0.6164968956240886,0.15119811385634857
100,logOm_quartile,Q4-Q1,,37,0.375,,,-0.8595681905341597,0.15136766999716023
100,logOm_quartile,Q4-Q1,,38,0.385,,,-0.6954044860295268,0.15377971432766732
100,logOm_quartile,Q4-Q1,,39,0.395,,,-0.6858824072867149,0.15582130840069824
100,logOm_quartile,Q4-Q1,,40,0.405,,,-0.5654304382210973,0.15810299809700618
100,logOm_quartile,Q4-Q1,,41,0.415,,,-0.14297626086267856,0.161153187651344
100,logOm_quartile,Q4-Q1,,42,0.425,,,0.04957678884339334,0.1642737137246632
100,logOm_quartile,Q4-Q1,,43,0.435,,,-0.3777122686684038,0.16571551875812254
100,logOm_quartile,Q4-Q1,,44,0.445,,,-0.7796699215207541,0.16891396863764718
100,logOm_quartile,Q4-Q1,,45,0.455,,,-0.9641530329047181,0.17155583658286902
100,logOm_quartile,Q4-Q1,,46,0.465,,,-0.7773211904104471,0.17357162857530345
100,logOm_quartile,Q4-Q1,,47,0.475,,,-0.910864373823316,0.1745509212579208
100,logOm_quartile,Q4-Q1,,48,0.485,,,-1.3068109731675517,0.17645377500288442
100,logOm_quartile,Q4-Q1,,49,0.495,,,-1.2641862344353294,0.17961168541216954
100,logOm_quartile,Q4-Q1,,50,0.505,,,-1.2777349358676005,0.18057808945186085
100,logOm_quartile,Q4-Q1,,51,0.515,,,-1.2609503148296575,0.18502127912451372
100,logOm_quartile,Q4-Q1,,52,0.525,,,-0.9792765010908295,0.1855083017283768
100,logOm_quartile,Q4-Q1,,53,0.535,,,-0.48774997214295057,0.18641470032468108
100,logOm_quartile,Q4-Q1,,54,0.545,,,-0.5657159255610145,0.18936611506098341
100,logOm_quartile,Q4-Q1,,55,0.555,,,0.14979385877560247,0.18890075078668012
100,logOm_quartile,Q4-Q1,,56,0.565,,,0.18901656680234646,0.19198192966982286
100,logOm_quartile,Q4-Q1,,57,0.575,,,0.43705405119977003,0.19224404202887704
100,logOm_quartile,Q4-Q1,,58,0.585,,,0.15120740673326694,0.19347938294331102
100,logOm_quartile,Q4-Q1,,59,0.595,,,0.10618972257647075,0.1959439643646611
100,logOm_quartile,Q4-Q1,,60,0.605,,,0.20884707446907402,0.19797066991935752
100,logOm_quartile,Q4-Q1,,61,0.615,,,-0.22708913041037815,0.19959444139206756
100,logOm_quartile,Q4-Q1,,62,0.625,,,-0.3206613601706987,0.2023832636856883
100,logOm_quartile,Q4-Q1,,63,0.635,,,-0.5514265900691333,0.20489843625246215
100,logOm_quartile,Q4-Q1,,64,0.645,,,-0.9658824068694324,0.20782806797876108
100,logOm_quartile,Q4-Q1,,65,0.655,,,-0.4653746119701762,0.20832295028694342
100,logOm_quartile,Q4-Q1,,66,0.665,,,-1.2437493626476654,0.2104341779357619
100,logOm_quartile,Q4-Q1,,67,0.675,,,-1.2109803152630438,0.21130824373582507
100,logOm_quartile,Q4-Q1,,68,0.685,,,-1.375606442437016,0.21353690095015374
100,logOm_quartile,Q4-Q1,,69,0.695,,,-0.3750356731313447,0.21435246614289696
100,logOm_quartile,Q4-Q1,,70,0.705,,,-0.2151115427391671,0.21609775930850042
100,logOm_quartile,Q4-Q1,,71,0.715,,,0.1828082497584853,0.21817948704604567
100,logOm_quartile,Q4-Q1,,72,0.725,,,-0.43900303480959124,0.21849078340865213
100,logOm_quartile,Q4-Q1,,73,0.735,,,-0.23785805341341804,0.2197928069964475
100,logOm_quartile,Q4-Q1,,74,0.745,,,0.6339602494005168,0.22134421094623796
100,logOm_quartile,Q4-Q1,,75,0.755,,,0.43404129271172365,0.22199210354826232
100,logOm_quartile,Q4-Q1,,76,0.765,,,-0.5516850532576381,0.225949427360093
100,logOm_quartile,Q4-Q1,,77,0.775,,,-0.5713021292100444,0.22653725662109403
100,logOm_quartile,Q4-Q1,,78,0.785,,,-0.6960603008573023,0.22969742130544338
100,logOm_quartile,Q4-Q1,,79,0.795,,,-1.4098819478950642,0.23167554986974503
100,logOm_quartile,Q4-Q1,,80,0.805,,,-0.7687097223253039,0.23336617282794286
100,logOm_quartile,Q4-Q1,,81,0.815,,,-0.5413817772845193,0.2343893112045294
100,logOm_quartile,Q4-Q1,,82,0.825,,,-1.018063391438146,0.23706342208406259
100,logOm_quartile,Q4-Q1,,83,0.835,,,-0.6525251227610163,0.23676431643484594
100,logOm_quartile,Q4-Q1,,84,0.845,,,-0.8594703000909774,0.23692051361087482
100,logOm_quartile,Q4-Q1,,85,0.855,,,-0.38834485302286836,0.24110099494893722
100,logOm_quartile,Q4-Q1,,86,0.865,,,0.19542756878329248,0.24382140979171876
100,logOm_quartile,Q4-Q1,,87,0.875,,,0.5004177688930973,0.2452061604172933
100,logOm_quartile,Q4-Q1,,88,0.885,,,0.12366730803515535,0.24538475370234966
100,logOm_quartile,Q4-Q1,,89,0.895,,,0.540208156423752,0.24442532874911369
100,logOm_quartile,Q4-Q1,,90,0.905,,,0.02241245148963289,0.24894866576119346
100,logOm_quartile,Q4-Q1,,91,0.915,,,1.2388081950937617,0.25141346810031934
100,logOm_quartile,Q4-Q1,,92,0.925,,,0.9743793753149808,0.2522476898211224
100,logOm_quartile,Q4-Q1,,93,0.935,,,1.5607965845616674,0.253945584487762
100,logOm_quartile,Q4-Q1,,94,0.945,,,1.3637283369256825,0.256858025429762
100,logOm_quartile,Q4-Q1,,95,0.955,,,1.6034903067643789,0.25640542706531305
100,logOm_quartile,Q4-Q1,,96,0.965,,,1.2386215893336758,0.2579174109362124
100,logOm_quartile,Q4-Q1,,97,0.975,,,1.0429009004993004,0.25976286634436335
100,logOm_quartile,Q4-Q1,,98,0.985,,,1.2105254335516917,0.2615342010292922
100,logOm_quartile,Q4-Q1,,99,0.995,,,0.8432175992308526,0.2597520386338387
100,cp_class,1,16027.0,0,0.005,1316887.0,15956.0,0.8660712726300738,0.012862465874324505
100,cp_class,1,16027.0,1,0.015,1069534.0,15996.0,1.5516991512191292,0.028338952373412288
100,cp_class,1,16027.0,2,0.025,996092.0,16004.0,1.9538657071836738,0.038042440033718115
100,cp_class,1,16027.0,3,0.035,951749.0,15991.0,2.210411568596342,0.047236135009761204
100,cp_class,1,16027.0,4,0.045,924650.0,15989.0,2.1594451954793707,0.05438457544301155
100,cp_class,1,16027.0,5,0.055,901272.0,15987.0,1.9694287629039846,0.06024315705533214
100,cp_class,1,16027.0,6,0.065,885884.0,15986.0,2.1013033309101417,0.06760361981482496
100,cp_class,1,16027.0,7,0.075,869834.0,15982.0,1.8119595233113444,0.07365111295638595
100,cp_class,1,16027.0,8,0.085,854550.0,15976.0,1.2989912819612661,0.07702046346847795
100,cp_class,1,16027.0,9,0.095,849363.0,15986.0,1.5276836876576918,0.08349113044781621
100,cp_class,1,16027.0,10,0.105,840619.0,15987.0,1.1925818950083213,0.08762856587413384
100,cp_class,1,16027.0,11,0.115,826131.0,15957.0,0.6497879876193969,0.09210677562187349
100,cp_class,1,16027.0,12,0.125,820058.0,15970.0,0.4519460818625024,0.09642281601696913
100,cp_class,1,16027.0,13,0.135,815667.0,15968.0,0.2558237614124391,0.10107252904725685
100,cp_class,1,16027.0,14,0.145,806729.0,15972.0,-0.4229102957746653,0.10455325507747189
100,cp_class,1,16027.0,15,0.155,804712.0,15961.0,-0.3664056208929406,0.10916708884931528
100,cp_class,1,16027.0,16,0.165,798431.0,15944.0,-0.25082568186856474,0.11440373105348106
100,cp_class,1,16027.0,17,0.175,792578.0,15947.0,-0.8311762375438128,0.11841342067466501
100,cp_class,1,16027.0,18,0.185,789226.0,15960.0,-1.1035330817788567,0.12108674731179907
100,cp_class,1,16027.0,19,0.195,779626.0,15962.0,-1.3228766100668783,0.12595171764648058
100,cp_class,1,16027.0,20,0.205,777756.0,15930.0,-1.4810326117702723,0.12964536383100853
100,cp_class,1,16027.0,21,0.215,774532.0,15959.0,-1.2169684402968501,0.1325977394744865
100,cp_class,1,16027.0,22,0.225,772832.0,15964.0,-0.9772537886629953,0.13557992806652455
100,cp_class,1,16027.0,23,0.235,770478.0,15961.0,-1.195378712954815,0.1376019887500402
100,cp_class,1,16027.0,24,0.245,767259.0,15938.0,-0.3580564059854625,0.1407240541373689
100,cp_class,1,16027.0,25,0.255,761585.0,15944.0,-0.265127333127622,0.1422897162775258
100,cp_class,1,16027.0,26,0.265,759199.0,15941.0,0.06288338103711938,0.1483145253207955
100,cp_class,1,16027.0,27,0.275,755292.0,15946.0,-0.25373365532800557,0.15150284421128093
100,cp_class,1,16027.0,28,0.285,753804.0,15941.0,0.013559227597624847,0.1559984719361714
100,cp_class,1,16027.0,29,0.295,750849.0,15941.0,0.5473870245548705,0.1568187756481146
100,cp_class,1,16027.0,30,0.305,745925.0,15947.0,0.48204578208264903,0.16088454360062235
100,cp_class,1,16027.0,31,0.315,744383.0,15943.0,0.9690669991120162,0.16350280619119076
100,cp_class,1,16027.0,32,0.325,741231.0,15947.0,1.3010721354071808,0.16699255960759282
100,cp_class,1,16027.0,33,0.335,741575.0,15940.0,1.3059771432424232,0.17164044425158573
100,cp_class,1,16027.0,34,0.345,740926.0,15940.0,1.532085525410095,0.17168796624423283
100,cp_class,1,16027.0,35,0.355,737062.0,15959.0,1.8121786226938847,0.17449287394639296
100,cp_class,1,16027.0,36,0.365,734376.0,15936.0,1.84122166301731,0.17834035739894194
100,cp_class,1,16027.0,37,0.375,735195.0,15954.0,2.0797312277695035,0.1783792008534493
100,cp_class,1,16027.0,38,0.385,731606.0,15952.0,2.0158773984904443,0.18117344607820238
100,cp_class,1,16027.0,39,0.395,728502.0,15933.0,2.4511078898891148,0.18429471982720097
100,cp_class,1,16027.0,40,0.405,726460.0,15944.0,2.397299231891639,0.18759622792277317
100,cp_class,1,16027.0,41,0.415,724887.0,15949.0,2.500667000511804,0.18920205903352333
100,cp_class,1,16027.0,42,0.425,727053.0,15912.0,2.9297657804864294,0.19009816285481412
100,cp_class,1,16027.0,43,0.435,722146.0,15946.0,3.0129959869610854,0.19713302191605309
100,cp_class,1,16027.0,44,0.445,722489.0,15928.0,3.185038111306885,0.19684198632000063
100,cp_class,1,16027.0,45,0.455,719601.0,15956.0,2.781162060641939,0.1993273299653117
100,cp_class,1,16027.0,46,0.465,716946.0,15926.0,3.004432690886064,0.20433674315094522
100,cp_class,1,16027.0,47,0.475,714340.0,15941.0,2.743851667273287,0.20816647612628486
100,cp_class,1,16027.0,48,0.485,713286.0,15935.0,2.0423350521389736,0.20678348214666684
100,cp_class,1,16027.0,49,0.495,713210.0,15928.0,2.214500637960769,0.2091684412667111
100,cp_class,1,16027.0,50,0.505,710996.0,15923.0,1.8968348626433904,0.21506392242346845
100,cp_class,1,16027.0,51,0.515,709615.0,15944.0,1.787090182704706,0.21964402701178243
100,cp_class,1,16027.0,52,0.525,709602.0,15927.0,2.081259635683101,0.21519942653234275
100,cp_class,1,16027.0,53,0.535,707285.0,15938.0,2.416952148002573,0.21688523200241255
100,cp_class,1,16027.0,54,0.545,706257.0,15932.0,1.6839578227189254,0.21995711887772695
100,cp_class,1,16027.0,55,0.555,705385.0,15946.0,2.252576961517469,0.21928920421807985
100,cp_class,1,16027.0,56,0.565,704609.0,15937.0,1.6878580886704542,0.22279111078015348
100,cp_class,1,16027.0,57,0.575,704838.0,15917.0,2.104472233335887,0.22811128006556572
100,cp_class,1,16027.0,58,0.585,704332.0,15944.0,0.9114977027878898,0.22927929569089694
100,cp_class,1,16027.0,59,0.595,703624.0,15917.0,1.0957173149295647,0.2308685203548413
100,cp_class,1,16027.0,60,0.605,702067.0,15926.0,1.0687313319099174,0.23189685960805484
100,cp_class,1,16027.0,61,0.615,699379.0,15947.0,0.5818990847594795,0.23278296560126166
100,cp_class,1,16027.0,62,0.625,698391.0,15932.0,0.8391875038481309,0.2348204095695121
100,cp_class,1,16027.0,63,0.635,696377.0,15941.0,0.41279938883679385,0.24322423046682803
100,cp_class,1,16027.0,64,0.645,696181.0,15927.0,0.9351691585952504,0.24193885937302703
100,cp_class,1,16027.0,65,0.655,692992.0,15926.0,-0.08957246259697081,0.2429091198346202
100,cp_class,1,16027.0,66,0.665,694139.0,15929.0,-1.005252550281716,0.24521250132230443
100,cp_class,1,16027.0,67,0.675,692298.0,15915.0,-0.5425235953303347,0.24734165660902813
100,cp_class,1,16027.0,68,0.685,691966.0,15933.0,-1.128640713561071,0.24889040450733504
100,cp_class,1,16027.0,69,0.695,689321.0,15924.0,-0.431671166263613,0.2501650710421789
100,cp_class,1,16027.0,70,0.705,688292.0,15907.0,-0.6993223806175286,0.253423647785069
100,cp_class,1,16027.0,71,0.715,688248.0,15914.0,-0.580768850763097,0.257048134425556
100,cp_class,1,16027.0,72,0.725,688154.0,15923.0,-0.6262159342240254,0.2563158504654625
100,cp_class,1,16027.0,73,0.735,686898.0,15929.0,-0.779157895349819,0.2600508104157896
100,cp_class,1,16027.0,74,0.745,685982.0,15922.0,-0.471905968378179,0.2620235116991257
100,cp_class,1,16027.0,75,0.755,685295.0,15918.0,-0.2566135751756543,0.2633773644656199
100,cp_class,1,16027.0,76,0.765,684176.0,15921.0,-1.4882340216552465,0.26309289733495433
100,cp_class,1,16027.0,77,0.775,683816.0,15923.0,-1.3500737040373434,0.2656951090763827
100,cp_class,1,16027.0,78,0.785,682629.0,15924.0,-2.092019237389563,0.27311774348239637
100,cp_class,1,16027.0,79,0.795,681147.0,15916.0,-2.7259725140094577,0.2741922234537844
100,cp_class,1,16027.0,80,0.805,682074.0,15933.0,-3.007678052528025,0.27465543606281323
100,cp_class,1,16027.0,81,0.815,681804.0,15941.0,-3.0626323694199504,0.2753797470858737
100,cp_class,1,16027.0,82,0.825,680876.0,15901.0,-2.5134297581351084,0.27909565090917926
100,cp_class,1,16027.0,83,0.835,680217.0,15922.0,-2.3343050820546973,0.2746604513762059
100,cp_class,1,16027.0,84,0.845,678149.0,15922.0,-2.482178695242491,0.28341973793780734
100,cp_class,1,16027.0,85,0.855,677428.0,15913.0,-2.829947979711497,0.28043639190160713
100,cp_class,1,16027.0,86,0.865,677042.0,15932.0,-3.3994316453041318,0.28577253921267964
100,cp_class,1,16027.0,87,0.875,675800.0,15921.0,-2.6503107428233204,0.2837077120652011
100,cp_class,1,16027.0,88,0.885,674522.0,15908.0,-2.5516395314014964,0.28849557440940043
100,cp_class,1,16027.0,89,0.895,673716.0,15930.0,-2.0326324445315236,0.28671863575556994
100,cp_class,1,16027.0,90,0.905,673960.0,15905.0,-2.7205323758086535,0.29286692033790346
100,cp_class,1,16027.0,91,0.915,673198.0,15920.0,-2.831975139557753,0.29651719087062717
100,cp_class,1,16027.0,92,0.925,672245.0,15927.0,-2.372953313152199,0.29938005183307115
100,cp_class,1,16027.0,93,0.935,673288.0,15904.0,-2.166193367474246,0.2937704747738875
100,cp_class,1,16027.0,94,0.945,672894.0,15911.0,-2.0035295306541596,0.3010629289255172
100,cp_class,1,16027.0,95,0.955,671533.0,15926.0,-1.8390890693383646,0.29886641953515
100,cp_class,1,16027.0,96,0.965,672455.0,15927.0,-2.8543887695087404,0.3024384273416558
100,cp_class,1,16027.0,97,0.975,670781.0,15926.0,-2.6033727848582475,0.3019526935272698
100,cp_class,1,16027.0,98,0.985,669265.0,15921.0,-2.302037309585889,0.3101155380481174
100,cp_class,1,16027.0,99,0.995,668624.0,15916.0,-2.771822429347436,0.3039288482518947
100,cp_class,2,31629.0,0,0.005,2707159.0,31529.0,0.9199311898562293,0.009062904874378271
100,cp_class,2,31629.0,1,0.015,2208825.0,31572.0,1.567416160175659,0.0198416301943271
100,cp_class,2,31629.0,2,0.025,2056967.0,31584.0,2.0655387276509543,0.02679669441776027
100,cp_class,2,31629.0,3,0.035,1965913.0,31583.0,2.105907535074034,0.03301843279433359
100,cp_class,2,31629.0,4,0.045,1910159.0,31571.0,1.994674265336027,0.03828347061043757
100,cp_class,2,31629.0,5,0.055,1861895.0,31577.0,1.8656030549520783,0.042339736756347245
100,cp_class,2,31629.0,6,0.065,1829074.0,31548.0,2.0772718873047236,0.04737824699672317
100,cp_class,2,31629.0,7,0.075,1796664.0,31566.0,1.6557664649595027,0.05181338521527516
100,cp_class,2,31629.0,8,0.085,1767124.0,31566.0,1.2059193355984072,0.05467461103191186
100,cp_class,2,31629.0,9,0.095,1755137.0,31562.0,1.0825736110628401,0.05899079142592964
100,cp_class,2,31629.0,10,0.105,1735733.0,31552.0,0.891501169822778,0.061212284728381486
100,cp_class,2,31629.0,11,0.115,1706188.0,31542.0,0.2639884936478278,0.06528875273523713
100,cp_class,2,31629.0,12,0.125,1695930.0,31538.0,0.07398241672710548,0.06920388216989849
100,cp_class,2,31629.0,13,0.135,1685663.0,31554.0,-0.4953949870169779,0.07120481438770407
100,cp_class,2,31629.0,14,0.145,1666117.0,31536.0,-0.8681233070666706,0.07366322124444263
100,cp_class,2,31629.0,15,0.155,1662544.0,31544.0,-1.0141662416152595,0.07591509925550445
100,cp_class,2,31629.0,16,0.165,1649547.0,31529.0,-0.7893906630123301,0.08000783711619729
100,cp_class,2,31629.0,17,0.175,1638741.0,31536.0,-1.5497812039852545,0.0828946345151617
100,cp_class,2,31629.0,18,0.185,1630955.0,31543.0,-1.6901870376558519,0.08516849770252818
100,cp_class,2,31629.0,19,0.195,1609790.0,31534.0,-1.5657284490523609,0.08769760606669054
100,cp_class,2,31629.0,20,0.205,1607855.0,31539.0,-1.8570747984115483,0.0907376852352163
100,cp_class,2,31629.0,21,0.215,1601091.0,31505.0,-1.7643806629354608,0.0934703842755118
100,cp_class,2,31629.0,22,0.225,1597060.0,31529.0,-1.4826875633977434,0.0950590490826314
100,cp_class,2,31629.0,23,0.235,1592637.0,31528.0,-1.554524351751215,0.09664715569153147
100,cp_class,2,31629.0,24,0.245,1585899.0,31522.0,-1.419244226776106,0.09755067400632364
100,cp_class,2,31629.0,25,0.255,1573026.0,31531.0,-0.5641794859080523,0.10005711269542852
100,cp_class,2,31629.0,26,0.265,1568372.0,31518.0,-0.056898490919246196,0.10382957810727118
100,cp_class,2,31629.0,27,0.275,1562451.0,31541.0,-0.7114079097520498,0.1061911175408923
100,cp_class,2,31629.0,28,0.285,1556848.0,31527.0,-0.3398231555039413,0.10897650527329303
100,cp_class,2,31629.0,29,0.295,1551910.0,31501.0,0.3321371729030678,0.11069654473507251
100,cp_class,2,31629.0,30,0.305,1541920.0,31523.0,0.45059082183252047,0.11195004159724566
100,cp_class,2,31629.0,31,0.315,1537423.0,31509.0,1.046058241616003,0.11435178193879374
100,cp_class,2,31629.0,32,0.325,1532541.0,31528.0,0.9202422643178877,0.11681057488835235
100,cp_class,2,31629.0,33,0.335,1534074.0,31506.0,1.5609625089793582,0.11826738165058982
100,cp_class,2,31629.0,34,0.345,1529935.0,31517.0,1.365210286711527,0.12064691445777825
100,cp_class,2,31629.0,35,0.355,1523237.0,31510.0,1.5878238251828178,0.12154916232778726
100,cp_class,2,31629.0,36,0.365,1519423.0,31508.0,1.7543567525304014,0.12275877152950024
100,cp_class,2,31629.0,37,0.375,1517909.0,31502.0,2.0073324553711718,0.12429849120237021
100,cp_class,2,31629.0,38,0.385,1510532.0,31524.0,2.241850553314991,0.12467712723390839
100,cp_class,2,31629.0,39,0.395,1507610.0,31520.0,2.41645651063604,0.1278142589841224
100,cp_class,2,31629.0,40,0.405,1500279.0,31516.0,3.0021329366071243,0.13050059584444146
100,cp_class,2,31629.0,41,0.415,1498711.0,31526.0,2.7966038816022567,0.13230936531793408
100,cp_class,2,31629.0,42,0.425,1501784.0,31519.0,3.145358453679091,0.13494048612037832
100,cp_class,2,31629.0,43,0.435,1494800.0,31526.0,3.29462804388547,0.1365960474150775
100,cp_class,2,31629.0,44,0.445,1491295.0,31492.0,3.0996717617909266,0.13829424780890046
100,cp_class,2,31629.0,45,0.455,1487235.0,31512.0,2.936629382713559,0.1418882185801141
100,cp_class,2,31629.0,46,0.465,1481374.0,31514.0,2.7617367390004146,0.14145688652472516
100,cp_class,2,31629.0,47,0.475,1476934.0,31508.0,2.734904877266012,0.14333771842000692
100,cp_class,2,31629.0,48,0.485,1473335.0,31504.0,2.0794795481000588,0.14650296699202497
100,cp_class,2,31629.0,49,0.495,1474169.0,31500.0,2.440158489291255,0.14587229873671362
100,cp_class,2,31629.0,50,0.505,1470464.0,31514.0,2.032431259792827,0.148732146505584
100,cp_class,2,31629.0,51,0.515,1468241.0,31506.0,2.056054149148539,0.1512347976967003
100,cp_class,2,31629.0,52,0.525,1465997.0,31502.0,1.9024527335321968,0.15066966602457874
100,cp_class,2,31629.0,53,0.535,1463103.0,31498.0,2.346205291083403,0.15123983677983377
100,cp_class,2,31629.0,54,0.545,1460508.0,31497.0,2.4045749834988923,0.15497776766056529
100,cp_class,2,31629.0,55,0.555,1455745.0,31513.0,1.96943008562626,0.1545539833681192
100,cp_class,2,31629.0,56,0.565,1454887.0,31505.0,2.3124881863677387,0.15801291634957243
100,cp_class,2,31629.0,57,0.575,1456752.0,31502.0,2.0791109262249168,0.1577360891055157
100,cp_class,2,31629.0,58,0.585,1457753.0,31507.0,1.6545992359473793,0.15794762418528352
100,cp_class,2,31629.0,59,0.595,1455726.0,31520.0,1.813007392874758,0.16015838778509048
100,cp_class,2,31629.0,60,0.605,1451359.0,31503.0,1.5118065206472002,0.16212492080863336
100,cp_class,2,31629.0,61,0.615,1445149.0,31482.0,0.7253383561141447,0.16338568347083693
100,cp_class,2,31629.0,62,0.625,1442743.0,31500.0,1.1859561959406493,0.1663968010543821
100,cp_class,2,31629.0,63,0.635,1439871.0,31497.0,0.4834481700096745,0.1683967267198996
100,cp_class,2,31629.0,64,0.645,1436406.0,31489.0,0.6763484697223487,0.16935003895986636
100,cp_class,2,31629.0,65,0.655,1434518.0,31499.0,0.431427838479545,0.16999239546938127
100,cp_class,2,31629.0,66,0.665,1432112.0,31492.0,-1.0466409051806005,0.17378796762880708
100,cp_class,2,31629.0,67,0.675,1433275.0,31525.0,-1.1109173047740315,0.17132743173873013
100,cp_class,2,31629.0,68,0.685,1430445.0,31475.0,-0.9295526916449077,0.17610381767566502
100,cp_class,2,31629.0,69,0.695,1423438.0,31492.0,-0.42626795125604344,0.17753024866532113
100,cp_class,2,31629.0,70,0.705,1423359.0,31502.0,-0.9907374035643853,0.17766627149170494
100,cp_class,2,31629.0,71,0.715,1422386.0,31501.0,-0.9318658929432657,0.17890860543544682
100,cp_class,2,31629.0,72,0.725,1422972.0,31476.0,-1.0831154794331863,0.18045846092053783
100,cp_class,2,31629.0,73,0.735,1418234.0,31468.0,-0.5429343817733886,0.17957965596936631
100,cp_class,2,31629.0,74,0.745,1418219.0,31508.0,-0.26998580614136464,0.18103706302031103
100,cp_class,2,31629.0,75,0.755,1416989.0,31472.0,-0.28604103489864774,0.18147618223879997
100,cp_class,2,31629.0,76,0.765,1416230.0,31501.0,-1.5532780692401658,0.18529047861300493
100,cp_class,2,31629.0,77,0.775,1412718.0,31478.0,-1.7734657589129608,0.1873786134622314
100,cp_class,2,31629.0,78,0.785,1412457.0,31497.0,-2.4756286386063433,0.18818723574921334
100,cp_class,2,31629.0,79,0.795,1409926.0,31495.0,-2.66222695375502,0.18925968908516047
100,cp_class,2,31629.0,80,0.805,1407375.0,31486.0,-2.644359179323208,0.19193541796928681
100,cp_class,2,31629.0,81,0.815,1408744.0,31480.0,-2.842823820367647,0.19299010809751121
100,cp_class,2,31629.0,82,0.825,1406646.0,31490.0,-2.9188502295531356,0.19394175735096558
100,cp_class,2,31629.0,83,0.835,1405732.0,31477.0,-1.9324985132301178,0.19661208792416796
100,cp_class,2,31629.0,84,0.845,1401340.0,31469.0,-3.2540532633051225,0.19449903878345068
100,cp_class,2,31629.0,85,0.855,1400958.0,31476.0,-3.6920785633830566,0.19852064732519284
100,cp_class,2,31629.0,86,0.865,1398084.0,31489.0,-3.4095490685824315,0.1997309922283157
100,cp_class,2,31629.0,87,0.875,1398081.0,31503.0,-3.23880447556329,0.20140231476497378
100,cp_class,2,31629.0,88,0.885,1392823.0,31492.0,-3.3979716015602843,0.20083968071506597
100,cp_class,2,31629.0,89,0.895,1393433.0,31471.0,-2.8487806733441796,0.20264051693239588
100,cp_class,2,31629.0,90,0.905,1394285.0,31488.0,-2.5699530583775916,0.20368661160831933
100,cp_class,2,31629.0,91,0.915,1391403.0,31492.0,-2.659200821041783,0.20715443572187897
100,cp_class,2,31629.0,92,0.925,1391436.0,31477.0,-2.136082435699522,0.2070063051909621
100,cp_class,2,31629.0,93,0.935,1390569.0,31485.0,-2.627046194759124,0.20780942816635237
100,cp_class,2,31629.0,94,0.945,1389160.0,31467.0,-3.391913818422644,0.2078753253821682
100,cp_class,2,31629.0,95,0.955,1390552.0,31487.0,-2.325364315753744,0.20978462676637022
100,cp_class,2,31629.0,96,0.965,1389147.0,31456.0,-2.864394480929664,0.2095941687227642
100,cp_class,2,31629.0,97,0.975,1385832.0,31504.0,-2.528683852010922,0.2106014730147116
100,cp_class,2,31629.0,98,0.985,1382736.0,31474.0,-2.563031554830423,0.2133822497769248
100,cp_class,2,31629.0,99,0.995,1383975.0,31480.0,-2.586326342600119,0.2131678947003535
100,cp_class,3-4,34183.0,0,0.005,3015148.0,34066.0,1.0019892887513315,0.008502048382432865
100,cp_class,3-4,34183.0,1,0.015,2466971.0,34116.0,1.5124324525906465,0.019017294972664942
100,cp_class,3-4,34183.0,2,0.025,2297655.0,34128.0,1.9121817679329578,0.025645903977889045
100,cp_class,3-4,34183.0,3,0.035,2196600.0,34121.0,1.9841250113812254,0.0319227427160812
100,cp_class,3-4,34183.0,4,0.045,2134315.0,34127.0,1.9052628126588624,0.03660036245398873
100,cp_class,3-4,34183.0,5,0.055,2079983.0,34127.0,1.833888546204464,0.04049162520281638
100,cp_class,3-4,34183.0,6,0.065,2044799.0,34115.0,1.71701375049577,0.045204582668415094
100,cp_class,3-4,34183.0,7,0.075,2007120.0,34117.0,1.4355514368846904,0.0490966786436854
100,cp_class,3-4,34183.0,8,0.085,1973884.0,34120.0,0.8548136567295748,0.05200345377013209
100,cp_class,3-4,34183.0,9,0.095,1961213.0,34116.0,0.8511604807840861,0.0557497733234704
100,cp_class,3-4,34183.0,10,0.105,1941047.0,34106.0,0.6949419565832254,0.05832819429350997
100,cp_class,3-4,34183.0,11,0.115,1907154.0,34118.0,0.043682890841536655,0.061696717149110125
100,cp_class,3-4,34183.0,12,0.125,1893671.0,34097.0,-0.2166474535439366,0.06514748498389435
100,cp_class,3-4,34183.0,13,0.135,1883786.0,34107.0,-0.7181468595689744,0.06725937011340816
100,cp_class,3-4,34183.0,14,0.145,1862683.0,34093.0,-0.9501337586696179,0.0698764211696449
100,cp_class,3-4,34183.0,15,0.155,1859255.0,34099.0,-1.2625987290608336,0.07311138252309997
100,cp_class,3-4,34183.0,16,0.165,1844048.0,34090.0,-0.9856478790139953,0.07555023256469272
100,cp_class,3-4,34183.0,17,0.175,1829392.0,34096.0,-1.8390809624181148,0.07800275600886333
100,cp_class,3-4,34183.0,18,0.185,1821964.0,34090.0,-2.1972036769112893,0.08115934981429282
100,cp_class,3-4,34183.0,19,0.195,1801926.0,34097.0,-1.9761211059721653,0.0832689767607327
100,cp_class,3-4,34183.0,20,0.205,1795795.0,34091.0,-2.1782837127845887,0.08590351916032082
100,cp_class,3-4,34183.0,21,0.215,1790174.0,34100.0,-2.1165462128262393,0.08853761102786133
100,cp_class,3-4,34183.0,22,0.225,1784208.0,34080.0,-1.606192775730184,0.0905388265721854
100,cp_class,3-4,34183.0,23,0.235,1779185.0,34083.0,-1.5327422387216618,0.09200189247625164
100,cp_class,3-4,34183.0,24,0.245,1773480.0,34095.0,-1.2168160903985386,0.09412150475519816
100,cp_class,3-4,34183.0,25,0.255,1759661.0,34088.0,-0.693292060232056,0.09611278063126995
100,cp_class,3-4,34183.0,26,0.265,1752830.0,34073.0,-0.279452656561104,0.09851940293027818
100,cp_class,3-4,34183.0,27,0.275,1745234.0,34075.0,-0.7056990638504637,0.10059053941318263
100,cp_class,3-4,34183.0,28,0.285,1740545.0,34078.0,-0.32474196300584013,0.10389403327763436
100,cp_class,3-4,34183.0,29,0.295,1734022.0,34095.0,0.07758725091146479,0.10548223470091081
100,cp_class,3-4,34183.0,30,0.305,1722962.0,34091.0,0.12981946206590744,0.10694116164133691
100,cp_class,3-4,34183.0,31,0.315,1718891.0,34084.0,0.7266423525400971,0.11008019434184181
100,cp_class,3-4,34183.0,32,0.325,1713746.0,34069.0,0.6162062522684225,0.10959647517414761
100,cp_class,3-4,34183.0,33,0.335,1713031.0,34070.0,1.1047500016053415,0.11185380186265778
100,cp_class,3-4,34183.0,34,0.345,1710486.0,34086.0,1.2864688749279445,0.11424587708069601
100,cp_class,3-4,34183.0,35,0.355,1704476.0,34078.0,1.511645221170612,0.11475340749454574
100,cp_class,3-4,34183.0,36,0.365,1699542.0,34072.0,1.621904607241245,0.1181801473812301
100,cp_class,3-4,34183.0,37,0.375,1697168.0,34077.0,1.982930976780142,0.11881396403097483
100,cp_class,3-4,34183.0,38,0.385,1687780.0,34077.0,2.624051120406688,0.1210716514383316
100,cp_class,3-4,34183.0,39,0.395,1685458.0,34076.0,2.668722685465909,0.1202916816248466
100,cp_class,3-4,34183.0,40,0.405,1676866.0,34083.0,3.0390377048613306,0.12384512495078055
100,cp_class,3-4,34183.0,41,0.415,1674566.0,34075.0,2.8547802833689446,0.12546054063147336
100,cp_class,3-4,34183.0,42,0.425,1676380.0,34073.0,2.8811075054581896,0.1277654308918093
100,cp_class,3-4,34183.0,43,0.435,1672209.0,34071.0,3.3407636246426136,0.12989376423975538
100,cp_class,3-4,34183.0,44,0.445,1668831.0,34075.0,3.3844457587377033,0.13230725223608533
100,cp_class,3-4,34183.0,45,0.455,1661876.0,34096.0,3.1311842760831734,0.13346770261572988
100,cp_class,3-4,34183.0,46,0.465,1656811.0,34053.0,3.020308894617431,0.13492899620345017
100,cp_class,3-4,34183.0,47,0.475,1649755.0,34075.0,2.7502744346887873,0.1367367225271517
100,cp_class,3-4,34183.0,48,0.485,1648920.0,34085.0,2.552991048686413,0.1385917924488093
100,cp_class,3-4,34183.0,49,0.495,1646783.0,34055.0,2.4133337543562208,0.1415780553409406
100,cp_class,3-4,34183.0,50,0.505,1643898.0,34068.0,2.0457510137490282,0.1412006172340974
100,cp_class,3-4,34183.0,51,0.515,1639721.0,34090.0,2.2516928184733866,0.14435051951486458
100,cp_class,3-4,34183.0,52,0.525,1641259.0,34071.0,2.1673300801396977,0.14392682687995034
100,cp_class,3-4,34183.0,53,0.535,1634575.0,34082.0,2.2792927825275684,0.14469362796248064
100,cp_class,3-4,34183.0,54,0.545,1632415.0,34070.0,2.148808360619083,0.14874942971938088
100,cp_class,3-4,34183.0,55,0.555,1628786.0,34070.0,2.4341472728768543,0.1484820004398622
100,cp_class,3-4,34183.0,56,0.565,1628745.0,34053.0,2.677069768441346,0.14911023858418537
100,cp_class,3-4,34183.0,57,0.575,1628468.0,34072.0,2.236647573056394,0.14954450963716914
100,cp_class,3-4,34183.0,58,0.585,1627285.0,34057.0,1.5499061319928593,0.15212643367775738
100,cp_class,3-4,34183.0,59,0.595,1625461.0,34053.0,1.9008865792535163,0.1542061392819389
100,cp_class,3-4,34183.0,60,0.605,1621810.0,34071.0,1.4811488398764343,0.15509775916790583
100,cp_class,3-4,34183.0,61,0.615,1618345.0,34070.0,0.9546715935106544,0.15703225559485007
100,cp_class,3-4,34183.0,62,0.625,1612692.0,34061.0,1.542130797449234,0.1591181894285858
100,cp_class,3-4,34183.0,63,0.635,1608798.0,34063.0,0.5267653241736999,0.16036439595319
100,cp_class,3-4,34183.0,64,0.645,1606397.0,34058.0,0.7412414241311457,0.16084233179128515
100,cp_class,3-4,34183.0,65,0.655,1604838.0,34069.0,0.11268302470405113,0.16217445752155285
100,cp_class,3-4,34183.0,66,0.665,1602735.0,34067.0,-0.48534785850436907,0.16349248687497808
100,cp_class,3-4,34183.0,67,0.675,1600294.0,34053.0,-0.9393642668159725,0.165165943695877
100,cp_class,3-4,34183.0,68,0.685,1598833.0,34066.0,-1.1354050110299199,0.1666532779463389
100,cp_class,3-4,34183.0,69,0.695,1593462.0,34044.0,-0.7160515908129594,0.16684893658179742
100,cp_class,3-4,34183.0,70,0.705,1589786.0,34073.0,-0.6961867823719671,0.16874530429580648
100,cp_class,3-4,34183.0,71,0.715,1590133.0,34067.0,-0.9482823134920161,0.16972903835609016
100,cp_class,3-4,34183.0,72,0.725,1590124.0,34051.0,-1.1109800241993706,0.1715282313161666
100,cp_class,3-4,34183.0,73,0.735,1587018.0,34050.0,-0.8854764092152704,0.17314741103852138
100,cp_class,3-4,34183.0,74,0.745,1584388.0,34049.0,-0.34698381961994157,0.17340049947253885
100,cp_class,3-4,34183.0,75,0.755,1584260.0,34060.0,-0.7190000378725714,0.1751349515515832
100,cp_class,3-4,34183.0,76,0.765,1581123.0,34057.0,-1.4205118766851155,0.17600757111056142
100,cp_class,3-4,34183.0,77,0.775,1579999.0,34039.0,-1.9151714652983958,0.17697007657908717
100,cp_class,3-4,34183.0,78,0.785,1579544.0,34044.0,-2.474261559032227,0.1789345779511367
100,cp_class,3-4,34183.0,79,0.795,1573895.0,34051.0,-3.366742381162657,0.18158639573635463
100,cp_class,3-4,34183.0,80,0.805,1574897.0,34070.0,-3.152852535753132,0.18298278656141
100,cp_class,3-4,34183.0,81,0.815,1574289.0,34047.0,-3.2793775475786213,0.18405160472735893
100,cp_class,3-4,34183.0,82,0.825,1574122.0,34039.0,-3.2886771165132056,0.18312222169877185
100,cp_class,3-4,34183.0,83,0.835,1572744.0,34044.0,-2.422508685456756,0.18496507137989845
100,cp_class,3-4,34183.0,84,0.845,1567763.0,34049.0,-3.120981934131626,0.1846806404855684
100,cp_class,3-4,34183.0,85,0.855,1565355.0,34057.0,-3.8315302279674577,0.18825537523186406
100,cp_class,3-4,34183.0,86,0.865,1562402.0,34053.0,-3.4179494137872326,0.19064077512003208
100,cp_class,3-4,34183.0,87,0.875,1562913.0,34050.0,-3.268494151625842,0.19181113882850798
100,cp_class,3-4,34183.0,88,0.885,1559699.0,34056.0,-2.9955004138619055,0.19210411953675902
100,cp_class,3-4,34183.0,89,0.895,1557647.0,34058.0,-2.823607017507818,0.19337287191859934
100,cp_class,3-4,34183.0,90,0.905,1559196.0,34048.0,-2.819939250742049,0.19542681087653158
100,cp_class,3-4,34183.0,91,0.915,1555193.0,34042.0,-2.635935218329815,0.1947700359707823
100,cp_class,3-4,34183.0,92,0.925,1555296.0,34065.0,-2.5831584470094437,0.1966809337461141
100,cp_class,3-4,34183.0,93,0.935,1554452.0,34031.0,-2.7527643182291897,0.19796666970258803
100,cp_class,3-4,34183.0,94,0.945,1554948.0,34044.0,-2.7280873701242743,0.19998923212830358
100,cp_class,3-4,34183.0,95,0.955,1554322.0,34043.0,-2.2732824987357834,0.20036249842349832
100,cp_class,3-4,34183.0,96,0.965,1551064.0,34052.0,-2.5479064693655453,0.20343159851590256
100,cp_class,3-4,34183.0,97,0.975,1548768.0,34061.0,-2.379154915390814,0.2046092052591198
100,cp_class,3-4,34183.0,98,0.985,1546552.0,34051.0,-2.2753829163196584,0.20497082231945854
100,cp_class,3-4,34183.0,99,0.995,1546540.0,34046.0,-2.7497536436173653,0.20365437911285156
100,cp_class,5-8,31117.0,0,0.005,2759121.0,31052.0,1.0313549133945195,0.008953272560337842
100,cp_class,5-8,31117.0,1,0.015,2266306.0,31087.0,1.4808507765500334,0.0198281670394743
100,cp_class,5-8,31117.0,2,0.025,2110765.0,31087.0,1.837637538996525,0.026553043215691338
100,cp_class,5-8,31117.0,3,0.035,2016631.0,31089.0,1.7892217267313653,0.03300681883349874
100,cp_class,5-8,31117.0,4,0.045,1960617.0,31084.0,1.8428372293007762,0.03849662870901899
100,cp_class,5-8,31117.0,5,0.055,1910349.0,31081.0,1.6579776784242042,0.04201135847730032
100,cp_class,5-8,31117.0,6,0.065,1877985.0,31082.0,1.5957299978434332,0.046968215963006536
100,cp_class,5-8,31117.0,7,0.075,1843285.0,31080.0,1.2644946386478488,0.051522357240366315
100,cp_class,5-8,31117.0,8,0.085,1812615.0,31085.0,0.6827114417567989,0.05478483321874872
100,cp_class,5-8,31117.0,9,0.095,1801755.0,31081.0,0.6119022841618311,0.05822338988478347
100,cp_class,5-8,31117.0,10,0.105,1782545.0,31078.0,0.42943151505291594,0.06068709032207538
100,cp_class,5-8,31117.0,11,0.115,1751890.0,31071.0,-0.13598799011353452,0.06486980729735842
100,cp_class,5-8,31117.0,12,0.125,1738927.0,31074.0,-0.5547449662924321,0.06859884054928687
100,cp_class,5-8,31117.0,13,0.135,1729790.0,31077.0,-1.052476890258355,0.0702757005254364
100,cp_class,5-8,31117.0,14,0.145,1710616.0,31073.0,-1.353343473929859,0.07301526373380078
100,cp_class,5-8,31117.0,15,0.155,1706479.0,31074.0,-1.4325256859299176,0.07655515566900793
100,cp_class,5-8,31117.0,16,0.165,1694973.0,31065.0,-1.4237790218487256,0.07907166830384335
100,cp_class,5-8,31117.0,17,0.175,1680402.0,31075.0,-2.2644129202417043,0.0822270815591499
100,cp_class,5-8,31117.0,18,0.185,1673133.0,31076.0,-2.3616634182697966,0.08418465148387592
100,cp_class,5-8,31117.0,19,0.195,1654304.0,31063.0,-2.202454325202623,0.08775156866549007
100,cp_class,5-8,31117.0,20,0.205,1649283.0,31057.0,-2.637513392183149,0.08985829737911939
100,cp_class,5-8,31117.0,21,0.215,1643481.0,31071.0,-2.030320399201451,0.09166313951686826
100,cp_class,5-8,31117.0,22,0.225,1639251.0,31067.0,-1.9970937946659786,0.09307711381723527
100,cp_class,5-8,31117.0,23,0.235,1633812.0,31068.0,-1.8209041187113328,0.0956159197602955
100,cp_class,5-8,31117.0,24,0.245,1630174.0,31060.0,-1.4886159391574152,0.09772757911368536
100,cp_class,5-8,31117.0,25,0.255,1614041.0,31061.0,-1.0226456453088861,0.09942707896134007
100,cp_class,5-8,31117.0,26,0.265,1610484.0,31061.0,-0.6403826427334888,0.10232091496225484
100,cp_class,5-8,31117.0,27,0.275,1603879.0,31059.0,-0.7708355804895507,0.10386192356309741
100,cp_class,5-8,31117.0,28,0.285,1597783.0,31061.0,-0.43073433626468677,0.10735488717781932
100,cp_class,5-8,31117.0,29,0.295,1593094.0,31064.0,0.0718080665673212,0.10923354324611093
100,cp_class,5-8,31117.0,30,0.305,1582274.0,31049.0,0.08696218227690021,0.11108326115195676
100,cp_class,5-8,31117.0,31,0.315,1578490.0,31060.0,0.3960969027361592,0.11356393036673074
100,cp_class,5-8,31117.0,32,0.325,1571566.0,31058.0,0.5771370721942317,0.11428279575134859
100,cp_class,5-8,31117.0,33,0.335,1575318.0,31065.0,0.9296491248116253,0.1176349164117785
100,cp_class,5-8,31117.0,34,0.345,1571382.0,31063.0,1.348574694122753,0.11894847580697586
100,cp_class,5-8,31117.0,35,0.355,1565849.0,31046.0,1.5919153123960228,0.12053615111946449
100,cp_class,5-8,31117.0,36,0.365,1559550.0,31064.0,1.8462857875669263,0.12222910073172084
100,cp_class,5-8,31117.0,37,0.375,1557955.0,31066.0,2.2186520149811773,0.12342513792247684
100,cp_class,5-8,31117.0,38,0.385,1550844.0,31055.0,2.387056338355115,0.1250612136955203
100,cp_class,5-8,31117.0,39,0.395,1547141.0,31065.0,2.781363172458102,0.12771092032301282
100,cp_class,5-8,31117.0,40,0.405,1540290.0,31056.0,3.1089074135390087,0.1303620906616931
100,cp_class,5-8,31117.0,41,0.415,1537965.0,31057.0,2.847642826722325,0.1310179282027849
100,cp_class,5-8,31117.0,42,0.425,1540161.0,31061.0,3.132810141277438,0.1343792527816402
100,cp_class,5-8,31117.0,43,0.435,1536953.0,31065.0,3.6694433726991003,0.13522922873491255
100,cp_class,5-8,31117.0,44,0.445,1532020.0,31056.0,3.4834675787522356,0.1365487065787781
100,cp_class,5-8,31117.0,45,0.455,1526921.0,31052.0,3.4243055141687093,0.13925430331711414
100,cp_class,5-8,31117.0,46,0.465,1521893.0,31063.0,2.8155395944392936,0.1421419313216097
100,cp_class,5-8,31117.0,47,0.475,1515331.0,31053.0,2.8340290009245503,0.14353685912042086
100,cp_class,5-8,31117.0,48,0.485,1512179.0,31062.0,2.398784138650252,0.1442909683794824
100,cp_class,5-8,31117.0,49,0.495,1512642.0,31051.0,2.398648854124109,0.14507835103324296
100,cp_class,5-8,31117.0,50,0.505,1510531.0,31044.0,2.2994695242931127,0.14794300781396225
100,cp_class,5-8,31117.0,51,0.515,1507044.0,31055.0,2.181060406995416,0.1501267353204885
100,cp_class,5-8,31117.0,52,0.525,1504447.0,31050.0,2.4585419094192087,0.15228706984616538
100,cp_class,5-8,31117.0,53,0.535,1502395.0,31056.0,2.638772759494008,0.15277617149923442
100,cp_class,5-8,31117.0,54,0.545,1499997.0,31061.0,3.0451814236961807,0.15475148405722947
100,cp_class,5-8,31117.0,55,0.555,1494659.0,31046.0,2.794469507760633,0.15444114390462993
100,cp_class,5-8,31117.0,56,0.565,1495246.0,31054.0,2.672147593105081,0.15643916497048993
100,cp_class,5-8,31117.0,57,0.575,1496137.0,31053.0,2.2974781052804656,0.15799036496180172
100,cp_class,5-8,31117.0,58,0.585,1494133.0,31045.0,2.2684259031826484,0.1571450166398018
100,cp_class,5-8,31117.0,59,0.595,1493591.0,31043.0,2.2611872996021,0.15817542550056665
100,cp_class,5-8,31117.0,60,0.605,1490577.0,31063.0,1.9448944938772033,0.16046739007442792
100,cp_class,5-8,31117.0,61,0.615,1486014.0,31053.0,1.1309274340618594,0.1629970634738524
100,cp_class,5-8,31117.0,62,0.625,1480725.0,31045.0,1.3749717199344915,0.1650115894395807
100,cp_class,5-8,31117.0,63,0.635,1478996.0,31044.0,0.6462728770057525,0.16656956753342544
100,cp_class,5-8,31117.0,64,0.645,1474478.0,31049.0,0.7618675897504066,0.16872187900709384
100,cp_class,5-8,31117.0,65,0.655,1474111.0,31052.0,0.2506758310602119,0.1700885395514903
100,cp_class,5-8,31117.0,66,0.665,1470487.0,31046.0,-0.34973379567449425,0.17155047503382526
100,cp_class,5-8,31117.0,67,0.675,1470418.0,31055.0,-0.7496310572911921,0.1746094332075165
100,cp_class,5-8,31117.0,68,0.685,1467698.0,31048.0,-1.056805282830664,0.17395165275960525
100,cp_class,5-8,31117.0,69,0.695,1463057.0,31044.0,-0.663645367200321,0.17699366040765538
100,cp_class,5-8,31117.0,70,0.705,1459817.0,31045.0,-0.9656970702492161,0.17630142177168415
100,cp_class,5-8,31117.0,71,0.715,1461060.0,31037.0,-1.0688828658645093,0.17742441331116723
100,cp_class,5-8,31117.0,72,0.725,1462289.0,31029.0,-0.7542961753798326,0.17782738491046576
100,cp_class,5-8,31117.0,73,0.735,1457316.0,31046.0,-1.0669744928347729,0.17927679554880463
100,cp_class,5-8,31117.0,74,0.745,1453730.0,31043.0,-0.7557737681687796,0.18201000267085385
100,cp_class,5-8,31117.0,75,0.755,1455007.0,31037.0,-1.306617768849222,0.18147031271223515
100,cp_class,5-8,31117.0,76,0.765,1451830.0,31035.0,-1.8640143818491146,0.18388045411322526
100,cp_class,5-8,31117.0,77,0.775,1452373.0,31049.0,-2.331385945621407,0.1849330221161179
100,cp_class,5-8,31117.0,78,0.785,1450156.0,31046.0,-2.9927731912980398,0.1877876102687587
100,cp_class,5-8,31117.0,79,0.795,1446792.0,31052.0,-3.4549513682685555,0.18928758276791027
100,cp_class,5-8,31117.0,80,0.805,1445093.0,31049.0,-3.4110275255640987,0.18905580804056715
100,cp_class,5-8,31117.0,81,0.815,1445782.0,31053.0,-3.6702504250294994,0.19190748455000617
100,cp_class,5-8,31117.0,82,0.825,1446545.0,31048.0,-3.637837744418597,0.19102136313176127
100,cp_class,5-8,31117.0,83,0.835,1443009.0,31038.0,-3.0836446619529054,0.19285625319427416
100,cp_class,5-8,31117.0,84,0.845,1440392.0,31038.0,-3.661513671278374,0.19192760334389009
100,cp_class,5-8,31117.0,85,0.855,1438427.0,31039.0,-3.8816714369238063,0.1992532859304037
100,cp_class,5-8,31117.0,86,0.865,1435841.0,31029.0,-3.6961160741335566,0.1983177615023996
100,cp_class,5-8,31117.0,87,0.875,1433860.0,31047.0,-3.7567740225684516,0.19945475512843958
100,cp_class,5-8,31117.0,88,0.885,1430753.0,31021.0,-3.7146635373121706,0.20208675841758394
100,cp_class,5-8,31117.0,89,0.895,1431901.0,31048.0,-3.299248341889558,0.19894428807200082
100,cp_class,5-8,31117.0,90,0.905,1430194.0,31042.0,-2.7383641659802795,0.2038206247719434
100,cp_class,5-8,31117.0,91,0.915,1429284.0,31030.0,-3.194853507070673,0.20481062093372848
100,cp_class,5-8,31117.0,92,0.925,1428456.0,31048.0,-3.074051983400259,0.20626022561710552
100,cp_class,5-8,31117.0,93,0.935,1428110.0,31043.0,-2.6428265329701492,0.207708021004775
100,cp_class,5-8,31117.0,94,0.945,1426885.0,31049.0,-3.0723513107223077,0.20944780516707856
100,cp_class,5-8,31117.0,95,0.955,1428295.0,31046.0,-2.746382925096006,0.20943572753137174
100,cp_class,5-8,31117.0,96,0.965,1425771.0,31038.0,-3.2362391997031783,0.21081962162063647
100,cp_class,5-8,31117.0,97,0.975,1423348.0,31039.0,-2.6350217936864353,0.20934200270927456
100,cp_class,5-8,31117.0,98,0.985,1420993.0,31045.0,-2.659008876187286,0.21295213404820168
100,cp_class,5-8,31117.0,99,0.995,1419378.0,31041.0,-2.7366057526606724,0.21222080771426968
100,cp_class,9-16,23313.0,0,0.005,2122893.0,23263.0,1.0898815908291186,0.0101224621681017
100,cp_class,9-16,23313.0,1,0.015,1746819.0,23291.0,1.4673002755294051,0.022858208525631786
100,cp_class,9-16,23313.0,2,0.025,1627461.0,23295.0,1.7868919746771197,0.030651772403530158
100,cp_class,9-16,23313.0,3,0.035,1554154.0,23293.0,1.779128709252751,0.0377611667032722
100,cp_class,9-16,23313.0,4,0.045,1510817.0,23297.0,1.5385185631350455,0.04386747229945785
100,cp_class,9-16,23313.0,5,0.055,1473240.0,23294.0,1.2507181450408624,0.04825624236825476
100,cp_class,9-16,23313.0,6,0.065,1447562.0,23291.0,1.2275937058309074,0.05395355051075079
100,cp_class,9-16,23313.0,7,0.075,1421323.0,23298.0,0.7930899591436992,0.059513226635216146
100,cp_class,9-16,23313.0,8,0.085,1397442.0,23295.0,0.21358525076532694,0.062689539800702
100,cp_class,9-16,23313.0,9,0.095,1389677.0,23292.0,0.21095405623033267,0.06605441992664679
100,cp_class,9-16,23313.0,10,0.105,1373680.0,23291.0,0.024633102323685284,0.06968926103397526
100,cp_class,9-16,23313.0,11,0.115,1350286.0,23289.0,-0.500685780642027,0.07415131562206888
100,cp_class,9-16,23313.0,12,0.125,1341610.0,23292.0,-0.9514143454506153,0.07764699933224138
100,cp_class,9-16,23313.0,13,0.135,1334818.0,23286.0,-1.1299323203612777,0.08048172021944548
100,cp_class,9-16,23313.0,14,0.145,1317731.0,23285.0,-1.735087054945205,0.08335549497937178
100,cp_class,9-16,23313.0,15,0.155,1317322.0,23278.0,-1.6498054386095427,0.08704068124229515
100,cp_class,9-16,23313.0,16,0.165,1306773.0,23277.0,-1.411069099223813,0.09127088260035753
100,cp_class,9-16,23313.0,17,0.175,1295003.0,23277.0,-2.4789780409775113,0.09349018773932832
100,cp_class,9-16,23313.0,18,0.185,1291878.0,23284.0,-2.5237212801828037,0.09730363760487792
100,cp_class,9-16,23313.0,19,0.195,1273873.0,23278.0,-2.579781500981652,0.10100097125469236
100,cp_class,9-16,23313.0,20,0.205,1272309.0,23289.0,-2.653937054599158,0.10328355956312298
100,cp_class,9-16,23313.0,21,0.215,1267870.0,23283.0,-2.201957613950957,0.10496603450834488
100,cp_class,9-16,23313.0,22,0.225,1264526.0,23279.0,-2.10126956662022,0.10716189536817888
100,cp_class,9-16,23313.0,23,0.235,1260225.0,23284.0,-1.9629169394354182,0.10933274798669247
100,cp_class,9-16,23313.0,24,0.245,1256156.0,23276.0,-1.6139969876352938,0.11194755676270592
100,cp_class,9-16,23313.0,25,0.255,1245608.0,23281.0,-1.1474388411121317,0.11327666026067859
100,cp_class,9-16,23313.0,26,0.265,1241959.0,23279.0,-0.4447006704730188,0.11653859428725254
100,cp_class,9-16,23313.0,27,0.275,1235743.0,23274.0,-0.7832316266408145,0.12128757975715951
100,cp_class,9-16,23313.0,28,0.285,1232596.0,23273.0,-0.6027944273711743,0.12354473053146058
100,cp_class,9-16,23313.0,29,0.295,1229329.0,23275.0,-0.09563184468925731,0.12482118770930437
100,cp_class,9-16,23313.0,30,0.305,1219419.0,23276.0,-0.04074399365599519,0.12984958347722098
100,cp_class,9-16,23313.0,31,0.315,1217868.0,23281.0,0.5770789609382955,0.13079252330850005
100,cp_class,9-16,23313.0,32,0.325,1212131.0,23272.0,0.5052531450808535,0.13156858384176326
100,cp_class,9-16,23313.0,33,0.335,1214677.0,23275.0,1.1485703606802466,0.1349115900029256
100,cp_class,9-16,23313.0,34,0.345,1213267.0,23277.0,1.3565818570850439,0.1357310433297084
100,cp_class,9-16,23313.0,35,0.355,1206874.0,23273.0,1.5112903252535062,0.13766908326499155
100,cp_class,9-16,23313.0,36,0.365,1202278.0,23276.0,2.227822516922043,0.14119002796838792
100,cp_class,9-16,23313.0,37,0.375,1202066.0,23271.0,2.693515164724732,0.14186614206010303
100,cp_class,9-16,23313.0,38,0.385,1195571.0,23274.0,2.803192784033738,0.14283673511856557
100,cp_class,9-16,23313.0,39,0.395,1192388.0,23281.0,3.099319181340302,0.14563269267540435
100,cp_class,9-16,23313.0,40,0.405,1190317.0,23279.0,2.7969767717339162,0.1471299231987794
100,cp_class,9-16,23313.0,41,0.415,1185666.0,23277.0,3.025326694026817,0.150516958629078
100,cp_class,9-16,23313.0,42,0.425,1188135.0,23273.0,3.0705147142370186,0.15327154858717526
100,cp_class,9-16,23313.0,43,0.435,1185355.0,23277.0,3.3600339138907755,0.1555591759624557
100,cp_class,9-16,23313.0,44,0.445,1181792.0,23266.0,3.3155546830575937,0.15767484604206267
100,cp_class,9-16,23313.0,45,0.455,1176872.0,23279.0,3.505478080878804,0.16196746222392336
100,cp_class,9-16,23313.0,46,0.465,1172447.0,23269.0,3.27889960057896,0.16054181523008368
100,cp_class,9-16,23313.0,47,0.475,1168753.0,23269.0,2.8824174141157286,0.16196138597421794
100,cp_class,9-16,23313.0,48,0.485,1167701.0,23286.0,2.826861499647598,0.16400852959373083
100,cp_class,9-16,23313.0,49,0.495,1166724.0,23270.0,2.5369093290272593,0.16580643487621513
100,cp_class,9-16,23313.0,50,0.505,1164658.0,23273.0,2.06580214964393,0.16704897776368746
100,cp_class,9-16,23313.0,51,0.515,1163129.0,23281.0,2.5583447751711117,0.17382626113547126
100,cp_class,9-16,23313.0,52,0.525,1160550.0,23268.0,2.6386644263495755,0.17374700052429712
100,cp_class,9-16,23313.0,53,0.535,1158609.0,23267.0,2.8379858951553114,0.17388823695706623
100,cp_class,9-16,23313.0,54,0.545,1156571.0,23268.0,2.9763499171257104,0.17803101965273643
100,cp_class,9-16,23313.0,55,0.555,1153183.0,23264.0,2.790337700087497,0.1773339283090737
100,cp_class,9-16,23313.0,56,0.565,1152436.0,23254.0,2.8141345810092706,0.17788972506943312
100,cp_class,9-16,23313.0,57,0.575,1154103.0,23269.0,2.524478317793126,0.17990964294762757
100,cp_class,9-16,23313.0,58,0.585,1153731.0,23275.0,2.4666833083275046,0.18133013458639774
100,cp_class,9-16,23313.0,59,0.595,1152546.0,23266.0,2.3292796990315354,0.1845337548291398
100,cp_class,9-16,23313.0,60,0.605,1149122.0,23268.0,2.4876766783683544,0.18404461387878893
100,cp_class,9-16,23313.0,61,0.615,1146007.0,23277.0,1.5544992308074908,0.18632739932181716
100,cp_class,9-16,23313.0,62,0.625,1142671.0,23261.0,1.8009558306809221,0.18821395228468418
100,cp_class,9-16,23313.0,63,0.635,1141390.0,23264.0,0.8311085606146891,0.19062766044601734
100,cp_class,9-16,23313.0,64,0.645,1137080.0,23276.0,0.6136111795124354,0.1927004155316471
100,cp_class,9-16,23313.0,65,0.655,1135537.0,23266.0,0.5458351423159263,0.19333969309312027
100,cp_class,9-16,23313.0,66,0.665,1133566.0,23270.0,-0.2583696052986769,0.1970606322595412
100,cp_class,9-16,23313.0,67,0.675,1134101.0,23266.0,-0.9733074920134979,0.19670218556112912
100,cp_class,9-16,23313.0,68,0.685,1132234.0,23268.0,-0.6169016298750964,0.20205872766890215
100,cp_class,9-16,23313.0,69,0.695,1129202.0,23262.0,-0.4344802789934839,0.2018294839115433
100,cp_class,9-16,23313.0,70,0.705,1125724.0,23275.0,-0.9059307610035853,0.20252859358048791
100,cp_class,9-16,23313.0,71,0.715,1126751.0,23271.0,-1.242068567056963,0.20268315036605603
100,cp_class,9-16,23313.0,72,0.725,1127159.0,23267.0,-1.3690694924141138,0.20481475980164698
100,cp_class,9-16,23313.0,73,0.735,1124407.0,23269.0,-0.8484570088944662,0.20531654171912753
100,cp_class,9-16,23313.0,74,0.745,1123686.0,23267.0,-1.173121316809144,0.20738021737228365
100,cp_class,9-16,23313.0,75,0.755,1121592.0,23249.0,-1.1470409917331792,0.20911360067672694
100,cp_class,9-16,23313.0,76,0.765,1121822.0,23269.0,-2.134479445045649,0.21105646730473254
100,cp_class,9-16,23313.0,77,0.775,1118692.0,23266.0,-2.381002098879763,0.21287749866068978
100,cp_class,9-16,23313.0,78,0.785,1118430.0,23252.0,-2.9604481281796806,0.21530956137804785
100,cp_class,9-16,23313.0,79,0.795,1114687.0,23261.0,-3.523257201348899,0.21639743199011272
100,cp_class,9-16,23313.0,80,0.805,1115433.0,23262.0,-3.67790535155406,0.2188134315232641
100,cp_class,9-16,23313.0,81,0.815,1114767.0,23275.0,-3.9336946644455746,0.2180986780600637
100,cp_class,9-16,23313.0,82,0.825,1115961.0,23259.0,-3.5056269887567755,0.22078412916463908
100,cp_class,9-16,23313.0,83,0.835,1113441.0,23263.0,-3.3087842103892346,0.22124993744822893
100,cp_class,9-16,23313.0,84,0.845,1111154.0,23265.0,-3.5285315986802908,0.22554060903229312
100,cp_class,9-16,23313.0,85,0.855,1109648.0,23263.0,-3.9916622208123655,0.22407845202948948
100,cp_class,9-16,23313.0,86,0.865,1107783.0,23265.0,-4.1159261335478154,0.22570387732713362
100,cp_class,9-16,23313.0,87,0.875,1106913.0,23264.0,-4.418411383731152,0.22753825261281932
100,cp_class,9-16,23313.0,88,0.885,1104200.0,23269.0,-3.8891414598804563,0.23064005543618551
100,cp_class,9-16,23313.0,89,0.895,1102430.0,23267.0,-3.5506608129314334,0.23082116067313135
100,cp_class,9-16,23313.0,90,0.905,1103761.0,23269.0,-3.258555973621101,0.23309004664478028
100,cp_class,9-16,23313.0,91,0.915,1101766.0,23265.0,-3.637058141202397,0.23647681592903613
100,cp_class,9-16,23313.0,92,0.925,1102187.0,23263.0,-3.4930306744681254,0.23642244908643992
100,cp_class,9-16,23313.0,93,0.935,1101894.0,23259.0,-3.2457450535169445,0.23534869595920502
100,cp_class,9-16,23313.0,94,0.945,1101135.0,23256.0,-3.74328942409423,0.23919356220480603
100,cp_class,9-16,23313.0,95,0.955,1101005.0,23266.0,-2.2093550892139455,0.2402285103707589
100,cp_class,9-16,23313.0,96,0.965,1099547.0,23246.0,-3.2239304004285403,0.24108731178133047
100,cp_class,9-16,23313.0,97,0.975,1097720.0,23264.0,-2.904880115147761,0.24425441220597569
100,cp_class,9-16,23313.0,98,0.985,1097238.0,23261.0,-2.7190992291553884,0.24361452808692846
100,cp_class,9-16,23313.0,99,0.995,1095928.0,23273.0,-2.691703287077253,0.24152955514125177
100,cp_class,>=17,32491.0,0,0.005,3008045.0,32431.0,1.1251533803516902,0.008710773145284395
100,cp_class,>=17,32491.0,1,0.015,2481998.0,32462.0,1.3672271291113047,0.019173928671229235
100,cp_class,>=17,32491.0,2,0.025,2311403.0,32471.0,1.4023435117112852,0.025744056852689764
100,cp_class,>=17,32491.0,3,0.035,2208507.0,32459.0,1.3025442074668543,0.03167944046866652
100,cp_class,>=17,32491.0,4,0.045,2147378.0,32477.0,1.0512518056904747,0.03695480529669575
100,cp_class,>=17,32491.0,5,0.055,2093551.0,32470.0,0.6324345573621087,0.04041258795789267
100,cp_class,>=17,32491.0,6,0.065,2056891.0,32479.0,0.4199371770307712,0.044842318478829135
100,cp_class,>=17,32491.0,7,0.075,2020166.0,32468.0,0.07922814263778323,0.049683771347559046
100,cp_class,>=17,32491.0,8,0.085,1986606.0,32468.0,-0.46619963898226424,0.052656537021514786
100,cp_class,>=17,32491.0,9,0.095,1974371.0,32472.0,-0.48262155390248335,0.05601412749009881
100,cp_class,>=17,32491.0,10,0.105,1953365.0,32472.0,-0.7202995855869231,0.05800680523141375
100,cp_class,>=17,32491.0,11,0.115,1918473.0,32462.0,-1.1706789722868136,0.06192379848235335
100,cp_class,>=17,32491.0,12,0.125,1906550.0,32473.0,-1.4697799690540505,0.06616449678638148
100,cp_class,>=17,32491.0,13,0.135,1896145.0,32460.0,-1.5797394186626024,0.06848552728703416
100,cp_class,>=17,32491.0,14,0.145,1874004.0,32466.0,-1.822725565153543,0.07027184357019572
100,cp_class,>=17,32491.0,15,0.155,1871470.0,32457.0,-2.0015966058766637,0.07307603566293837
100,cp_class,>=17,32491.0,16,0.165,1856300.0,32441.0,-1.7124575769002854,0.0755662862784806
100,cp_class,>=17,32491.0,17,0.175,1841507.0,32461.0,-2.10496620430984,0.07904536148410903
100,cp_class,>=17,32491.0,18,0.185,1836575.0,32452.0,-2.24577705783864,0.08080477683032457
100,cp_class,>=17,32491.0,19,0.195,1811238.0,32454.0,-2.5879221836114303,0.08542786457776647
100,cp_class,>=17,32491.0,20,0.205,1808143.0,32464.0,-2.9525679108344858,0.08763050316249268
100,cp_class,>=17,32491.0,21,0.215,1799807.0,32456.0,-2.1907843452103477,0.08842137820916394
100,cp_class,>=17,32491.0,22,0.225,1798335.0,32461.0,-2.1099266821810176,0.09037368165882473
100,cp_class,>=17,32491.0,23,0.235,1791867.0,32451.0,-1.7824715785267544,0.09258165305303342
100,cp_class,>=17,32491.0,24,0.245,1784869.0,32455.0,-1.4004887753667077,0.09364670900175714
100,cp_class,>=17,32491.0,25,0.255,1771156.0,32459.0,-1.0941656183870874,0.09680166008974475
100,cp_class,>=17,32491.0,26,0.265,1764232.0,32456.0,-0.6857284076017213,0.09954532679477335
100,cp_class,>=17,32491.0,27,0.275,1758006.0,32461.0,-0.7224679551719391,0.10131465838481607
100,cp_class,>=17,32491.0,28,0.285,1751700.0,32456.0,-0.41134612091111494,0.10440920120982804
100,cp_class,>=17,32491.0,29,0.295,1745712.0,32448.0,0.08796582712383257,0.10607205881794926
100,cp_class,>=17,32491.0,30,0.305,1734450.0,32452.0,0.7023938424284355,0.10682466636205375
100,cp_class,>=17,32491.0,31,0.315,1731397.0,32446.0,0.40924005297456334,0.1102305089486221
100,cp_class,>=17,32491.0,32,0.325,1723244.0,32442.0,0.798185863406459,0.11161881519235954
100,cp_class,>=17,32491.0,33,0.335,1727136.0,32449.0,1.4703271774776276,0.11324157807523667
100,cp_class,>=17,32491.0,34,0.345,1722453.0,32456.0,1.814480278997453,0.11496016915518316
100,cp_class,>=17,32491.0,35,0.355,1715053.0,32446.0,2.2888278088199026,0.1166846846632395
100,cp_class,>=17,32491.0,36,0.365,1709304.0,32451.0,2.3642242690592195,0.11884045329423701
100,cp_class,>=17,32491.0,37,0.375,1709264.0,32449.0,3.1162553005270106,0.11909368243126595
100,cp_class,>=17,32491.0,38,0.385,1699840.0,32451.0,3.066586855233434,0.12010142382076845
100,cp_class,>=17,32491.0,39,0.395,1696064.0,32457.0,3.137146947285008,0.1228313318230922
100,cp_class,>=17,32491.0,40,0.405,1689159.0,32446.0,3.4822731311854005,0.12482780202809708
100,cp_class,>=17,32491.0,41,0.415,1687059.0,32454.0,3.294682640026223,0.1257881946506755
100,cp_class,>=17,32491.0,42,0.425,1688794.0,32451.0,3.497219317453757,0.12993244889111416
100,cp_class,>=17,32491.0,43,0.435,1684819.0,32447.0,3.6955281249795973,0.12925524885540957
100,cp_class,>=17,32491.0,44,0.445,1679007.0,32450.0,3.7827668377797115,0.13254535248195443
100,cp_class,>=17,32491.0,45,0.455,1674008.0,32452.0,3.6840152496284366,0.1354311030207051
100,cp_class,>=17,32491.0,46,0.465,1665622.0,32453.0,2.8539608626687207,0.13648581702271154
100,cp_class,>=17,32491.0,47,0.475,1662185.0,32446.0,2.89951479528452,0.13817754213730968
100,cp_class,>=17,32491.0,48,0.485,1660643.0,32452.0,2.1153005191362624,0.13800829487014105
100,cp_class,>=17,32491.0,49,0.495,1657777.0,32450.0,2.4566579220244944,0.14045696073888422
100,cp_class,>=17,32491.0,50,0.505,1656592.0,32443.0,2.5086738315771173,0.14159636693917824
100,cp_class,>=17,32491.0,51,0.515,1652709.0,32451.0,2.802391104544115,0.14301038586385703
100,cp_class,>=17,32491.0,52,0.525,1648935.0,32434.0,2.7810744510850944,0.14575201699922233
100,cp_class,>=17,32491.0,53,0.535,1645786.0,32454.0,3.1937360021290737,0.14783759106894911
100,cp_class,>=17,32491.0,54,0.545,1643255.0,32449.0,3.31743521242899,0.1488835660276953
100,cp_class,>=17,32491.0,55,0.555,1641307.0,32454.0,3.4428903306937704,0.15089858617222124
100,cp_class,>=17,32491.0,56,0.565,1638457.0,32436.0,3.030009942281061,0.15243426658467304
100,cp_class,>=17,32491.0,57,0.575,1639846.0,32446.0,3.13903012843889,0.14950937289026
100,cp_class,>=17,32491.0,58,0.585,1640531.0,32441.0,2.9048850646528472,0.15197465663599347
100,cp_class,>=17,32491.0,59,0.595,1638268.0,32443.0,2.7621378187207464,0.1548468484001666
100,cp_class,>=17,32491.0,60,0.605,1633433.0,32449.0,2.927268519737265,0.15485678476978101
100,cp_class,>=17,32491.0,61,0.615,1628575.0,32440.0,2.423308720814209,0.15733780569964356
100,cp_class,>=17,32491.0,62,0.625,1623925.0,32442.0,2.277700632726265,0.15888739668939117
100,cp_class,>=17,32491.0,63,0.635,1621732.0,32437.0,1.9871859222115615,0.1602510695706202
100,cp_class,>=17,32491.0,64,0.645,1617526.0,32449.0,1.9127927464535346,0.1635867872152251
100,cp_class,>=17,32491.0,65,0.655,1616653.0,32443.0,0.7679050482694803,0.1647351893031966
100,cp_class,>=17,32491.0,66,0.665,1611676.0,32451.0,0.24766826583010482,0.16606343391033868
100,cp_class,>=17,32491.0,67,0.675,1612085.0,32436.0,-0.2824652546236706,0.16671033716402983
100,cp_class,>=17,32491.0,68,0.685,1608595.0,32444.0,-0.19268989397579875,0.16781101104239296
100,cp_class,>=17,32491.0,69,0.695,1604693.0,32434.0,-0.060435235898704615,0.16773266288224128
100,cp_class,>=17,32491.0,70,0.705,1601178.0,32442.0,-0.4813068878038544,0.16871579554757354
100,cp_class,>=17,32491.0,71,0.715,1600719.0,32448.0,-0.9893435387472754,0.17262897637331306
100,cp_class,>=17,32491.0,72,0.725,1602091.0,32440.0,-0.9881342570428272,0.1708374766977522
100,cp_class,>=17,32491.0,73,0.735,1598010.0,32446.0,-0.9399984981320517,0.17269697504258003
100,cp_class,>=17,32491.0,74,0.745,1595507.0,32433.0,-1.0794023467148688,0.17319439625992786
100,cp_class,>=17,32491.0,75,0.755,1595589.0,32432.0,-1.4295711489612926,0.17548160512414848
100,cp_class,>=17,32491.0,76,0.765,1594171.0,32426.0,-1.9292510025586966,0.17949824007459905
100,cp_class,>=17,32491.0,77,0.775,1591150.0,32437.0,-2.4192558841089777,0.17648075324754195
100,cp_class,>=17,32491.0,78,0.785,1589047.0,32431.0,-2.9056283420188325,0.17998132064484942
100,cp_class,>=17,32491.0,79,0.795,1584904.0,32442.0,-3.7189993841898312,0.18134046825267613
100,cp_class,>=17,32491.0,80,0.805,1586788.0,32441.0,-3.975519729163568,0.18421450179912302
100,cp_class,>=17,32491.0,81,0.815,1584043.0,32438.0,-4.038574710408745,0.1845476342546213
100,cp_class,>=17,32491.0,82,0.825,1587328.0,32429.0,-3.445610485041529,0.18669410275949624
100,cp_class,>=17,32491.0,83,0.835,1582277.0,32431.0,-3.203240646233245,0.18646452488547277
100,cp_class,>=17,32491.0,84,0.845,1579516.0,32426.0,-3.794826389856133,0.18486049564362186
100,cp_class,>=17,32491.0,85,0.855,1576705.0,32445.0,-4.319133889979419,0.18965404940372388
100,cp_class,>=17,32491.0,86,0.865,1575169.0,32442.0,-4.43072076710499,0.19129449728500572
100,cp_class,>=17,32491.0,87,0.875,1573234.0,32432.0,-4.327663907594166,0.19471551401702683
100,cp_class,>=17,32491.0,88,0.885,1570052.0,32438.0,-4.046762145457603,0.19186688295025112
100,cp_class,>=17,32491.0,89,0.895,1568238.0,32445.0,-3.5453483463606927,0.19291895601648362
100,cp_class,>=17,32491.0,90,0.905,1568418.0,32440.0,-3.531771504790177,0.19581978767802444
100,cp_class,>=17,32491.0,91,0.915,1566937.0,32446.0,-4.2231327743234095,0.19955530138406305
100,cp_class,>=17,32491.0,92,0.925,1566666.0,32427.0,-3.816798219914136,0.19864305888122477
100,cp_class,>=17,32491.0,93,0.935,1565326.0,32433.0,-3.7397851949050867,0.2012349618589696
100,cp_class,>=17,32491.0,94,0.945,1565351.0,32444.0,-4.001285334726844,0.20005072563499807
100,cp_class,>=17,32491.0,95,0.955,1564801.0,32454.0,-3.388026336895235,0.20362209261017442
100,cp_class,>=17,32491.0,96,0.965,1562297.0,32421.0,-3.3217538022539888,0.20413180760539165
100,cp_class,>=17,32491.0,97,0.975,1561236.0,32438.0,-3.6857957413229006,0.20532303558687487
100,cp_class,>=17,32491.0,98,0.985,1557904.0,32433.0,-2.9553746572317676,0.20461563570770253
100,cp_class,>=17,32491.0,99,0.995,1557919.0,32437.0,-2.892385932773142,0.20432774829267406
100,cp_class,>=17-1,,0,0.005,,,0.25908210772161644,0.015534497003661569
100,cp_class,>=17-1,,1,0.015,,,-0.18447202210782443,0.034216016166583686
100,cp_class,>=17-1,,2,0.025,,,-0.5515221954723886,0.04593455896113036
100,cp_class,>=17-1,,3,0.035,,,-0.9078673611294878,0.056875648559538854
100,cp_class,>=17-1,,4,0.045,,,-1.108193389788896,0.06575210780372981
100,cp_class,>=17-1,,5,0.055,,,-1.3369942055418758,0.07254250641829124
100,cp_class,>=17-1,,6,0.065,,,-1.6813661538793705,0.08112387403609454
100,cp_class,>=17-1,,7,0.075,,,-1.7327313806735611,0.08884235237222646
100,cp_class,>=17-1,,8,0.085,,,-1.7651909209435304,0.093299853611875
100,cp_class,>=17-1,,9,0.095,,,-2.010305241560175,0.10054029710484899
100,cp_class,>=17-1,,10,0.105,,,-1.9128814805952445,0.10508832004705654
100,cp_class,>=17-1,,11,0.115,,,-1.8204669599062107,0.11098745394836866
100,cp_class,>=17-1,,12,0.125,,,-1.9217260509165528,0.11694058356121438
100,cp_class,>=17-1,,13,0.135,,,-1.8355631800750416,0.12208981765811464
100,cp_class,>=17-1,,14,0.145,,,-1.3998152693788777,0.12597426382419927
100,cp_class,>=17-1,,15,0.155,,,-1.6351909849837232,0.13136803369178263
100,cp_class,>=17-1,,16,0.165,,,-1.4616318950317206,0.1371075391832211
100,cp_class,>=17-1,,17,0.175,,,-1.273789966766027,0.14237242488638258
100,cp_class,>=17-1,,18,0.185,,,-1.1422439760597833,0.1455727046295082
100,cp_class,>=17-1,,19,0.195,,,-1.265045573544552,0.1521898657086469
100,cp_class,>=17-1,,20,0.205,,,-1.4715352990642134,0.15648330724836504
100,cp_class,>=17-1,,21,0.215,,,-0.9738159049134976,0.15937534513892607
100,cp_class,>=17-1,,22,0.225,,,-1.1326728935180224,0.16293961835936208
100,cp_class,>=17-1,,23,0.235,,,-0.5870928655719394,0.16584833369677987
100,cp_class,>=17-1,,24,0.245,,,-1.0424323693812452,0.1690353972389124
100,cp_class,>=17-1,,25,0.255,,,-0.8290382852594653,0.17209568488044455
100,cp_class,>=17-1,,26,0.265,,,-0.7486117886388406,0.1786238240207927
100,cp_class,>=17-1,,27,0.275,,,-0.4687342998439335,0.1822574327914767
100,cp_class,>=17-1,,28,0.285,,,-0.4249053485087398,0.1877146892059724
100,cp_class,>=17-1,,29,0.295,,,-0.459421197431038,0.1893235591722599
100,cp_class,>=17-1,,30,0.305,,,0.22034806034578647,0.1931200292899332
100,cp_class,>=17-1,,31,0.315,,,-0.5598269461374529,0.1971900928938022
100,cp_class,>=17-1,,32,0.325,,,-0.5028862720007218,0.20086133243917695
100,cp_class,>=17-1,,33,0.335,,,0.16435003423520445,0.20563097312382594
100,cp_class,>=17-1,,34,0.345,,,0.2823947535873581,0.2066218726206622
100,cp_class,>=17-1,,35,0.355,,,0.4766491861260178,0.2099120737190489
100,cp_class,>=17-1,,36,0.365,,,0.5230026060419095,0.21430897418531517
100,cp_class,>=17-1,,37,0.375,,,1.0365240727575071,0.2144818045712839
100,cp_class,>=17-1,,38,0.385,,,1.0507094567429895,0.2173664407575998
100,cp_class,>=17-1,,39,0.395,,,0.6860390573958934,0.22147704132397356
100,cp_class,>=17-1,,40,0.405,,,1.0849738992937614,0.22533158875315032
100,cp_class,>=17-1,,41,0.415,,,0.7940156395144191,0.2272005480979328
100,cp_class,>=17-1,,42,0.425,,,0.5674535369673275,0.23026018499866066
100,cp_class,>=17-1,,43,0.435,,,0.6825321380185119,0.23572939504107018
100,cp_class,>=17-1,,44,0.445,,,0.5977287264728264,0.23730789713570188
100,cp_class,>=17-1,,45,0.455,,,0.9028531889864975,0.2409833358066592
100,cp_class,>=17-1,,46,0.465,,,-0.15047182821734317,0.24572725296534054
100,cp_class,>=17-1,,47,0.475,,,0.15566312801123283,0.24985258640635105
100,cp_class,>=17-1,,48,0.485,,,0.07296546699728879,0.24860751787036667
100,cp_class,>=17-1,,49,0.495,,,0.2421572840637256,0.25195157201722324
100,cp_class,>=17-1,,50,0.505,,,0.6118389689337269,0.25749178988570115
100,cp_class,>=17-1,,51,0.515,,,1.0153009218394091,0.2620982050050742
100,cp_class,>=17-1,,52,0.525,,,0.6998148154019934,0.2599123768487964
100,cp_class,>=17-1,,53,0.535,,,0.7767838541265006,0.26247886999492004
100,cp_class,>=17-1,,54,0.545,,,1.6334773897100647,0.26560770014838353
100,cp_class,>=17-1,,55,0.555,,,1.1903133691763013,0.26619192022932253
100,cp_class,>=17-1,,56,0.565,,,1.3421518536106067,0.26994829999809555
100,cp_class,>=17-1,,57,0.575,,,1.0345578951030032,0.27274128524150826
100,cp_class,>=17-1,,58,0.585,,,1.9933873618649574,0.27507324786707604
100,cp_class,>=17-1,,59,0.595,,,1.6664205037911817,0.2779888849402039
100,cp_class,>=17-1,,60,0.605,,,1.8585371878273476,0.27884902238543385
100,cp_class,>=17-1,,61,0.615,,,1.8414096360547294,0.2809681372976248
100,cp_class,>=17-1,,62,0.625,,,1.438513128878134,0.283523948859925
100,cp_class,>=17-1,,63,0.635,,,1.5743865333747677,0.2912703753983718
100,cp_class,>=17-1,,64,0.645,,,0.9776235878582842,0.2920531606165574
100,cp_class,>=17-1,,65,0.655,,,0.8574775108664511,0.2935004652357299
100,cp_class,>=17-1,,66,0.665,,,1.2529208161118208,0.29615238457056964
100,cp_class,>=17-1,,67,0.675,,,0.26005834070666406,0.2982787816983348
100,cp_class,>=17-1,,68,0.685,,,0.9359508195852723,0.300178228529144
100,cp_class,>=17-1,,69,0.695,,,0.37123593036490843,0.3011923122642841
100,cp_class,>=17-1,,70,0.705,,,0.21801549281367422,0.30444796751487985
100,cp_class,>=17-1,,71,0.715,,,-0.4085746879841784,0.3096360878440312
100,cp_class,>=17-1,,72,0.725,,,-0.36191832281880176,0.3080312624463439
100,cp_class,>=17-1,,73,0.735,,,-0.16084060278223267,0.31217089740519766
100,cp_class,>=17-1,,74,0.745,,,-0.6074963783366898,0.3140901456253965
100,cp_class,>=17-1,,75,0.755,,,-1.1729575737856384,0.31648290609415786
100,cp_class,>=17-1,,76,0.765,,,-0.4410169809034501,0.3184925286690085
100,cp_class,>=17-1,,77,0.775,,,-1.0691821800716343,0.3189660597209846
100,cp_class,>=17-1,,78,0.785,,,-0.8136091046292693,0.3270880272739743
100,cp_class,>=17-1,,79,0.795,,,-0.9930268701803735,0.32873354077220335
100,cp_class,>=17-1,,80,0.805,,,-0.9678416766355431,0.33071224838513796
100,cp_class,>=17-1,,81,0.815,,,-0.9759423409887944,0.33149937317294775
100,cp_class,>=17-1,,82,0.825,,,-0.9321807269064206,0.3357812835188879
100,cp_class,>=17-1,,83,0.835,,,-0.8689355641785474,0.33197497283823413
100,cp_class,>=17-1,,84,0.845,,,-1.3126476946136423,0.33837870899679984
100,cp_class,>=17-1,,85,0.855,,,-1.489185910267922,0.33854575519126207
100,cp_class,>=17-1,,86,0.865,,,-1.0312891218008584,0.3438888321239665
100,cp_class,>=17-1,,87,0.875,,,-1.677353164770846,0.34409910968235013
100,cp_class,>=17-1,,88,0.885,,,-1.4951226140561062,0.3464716398593906
100,cp_class,>=17-1,,89,0.895,,,-1.5127159018291692,0.34557965750319436
100,cp_class,>=17-1,,90,0.905,,,-0.8112391289815237,0.3523016069711781
100,cp_class,>=17-1,,91,0.915,,,-1.3911576347656567,0.3574139935596985
100,cp_class,>=17-1,,92,0.925,,,-1.443844906761937,0.35928746189821614
100,cp_class,>=17-1,,93,0.935,,,-1.5735918274308407,0.3560851046073905
100,cp_class,>=17-1,,94,0.945,,,-1.9977558040726842,0.3614680898783464
100,cp_class,>=17-1,,95,0.955,,,-1.5489372675568702,0.36163945211316023
100,cp_class,>=17-1,,96,0.965,,,-0.4673650327452483,0.3648818948771488
100,cp_class,>=17-1,,97,0.975,,,-1.082422956464653,0.3651478852067781
100,cp_class,>=17-1,,98,0.985,,,-0.6533373476458788,0.37153627725289573
100,cp_class,>=17-1,,99,0.995,,,-0.12056350342570576,0.3662274887581182
100,T_class,1,109191.0,0,0.005,9934456.0,109089.0,1.0263496058566266,0.004770518024130394
100,T_class,1,109191.0,1,0.015,8128499.0,109146.0,1.4433048463191052,0.010567238440618701
100,T_class,1,109191.0,2,0.025,7571494.0,109150.0,1.7334792842733548,0.014260386265659935
100,T_class,1,109191.0,3,0.035,7235189.0,109142.0,1.7628577498113733,0.01761014846521696
100,T_class,1,109191.0,4,0.045,7032071.0,109138.0,1.561358097778023,0.020327035242766207
100,T_class,1,109191.0,5,0.055,6854717.0,109129.0,1.4328299767882466,0.022348127858763445
100,T_class,1,109191.0,6,0.065,6737996.0,109126.0,1.408483323528242,0.025107294513320794
100,T_class,1,109191.0,7,0.075,6615533.0,109125.0,1.0078312662033428,0.027381198763862677
100,T_class,1,109191.0,8,0.085,6503590.0,109123.0,0.598074909396195,0.02901681083343014
100,T_class,1,109191.0,9,0.095,6465804.0,109122.0,0.5529160797326984,0.031096515885484344
100,T_class,1,109191.0,10,0.105,6396575.0,109126.0,0.43204386722582006,0.03238096470060461
100,T_class,1,109191.0,11,0.115,6283175.0,109066.0,-0.23029376071810828,0.03432884020433582
100,T_class,1,109191.0,12,0.125,6242445.0,109095.0,-0.415477909697242,0.03635780543501129
100,T_class,1,109191.0,13,0.135,6209837.0,109097.0,-0.8509693571667017,0.037489164656975334
100,T_class,1,109191.0,14,0.145,6136166.0,109092.0,-1.1847627655444783,0.03882502409592424
100,T_class,1,109191.0,15,0.155,6126829.0,109079.0,-1.3292884459481404,0.04040181659186647
100,T_class,1,109191.0,16,0.165,6080464.0,109056.0,-1.1131268929476434,0.04196124355693687
100,T_class,1,109191.0,17,0.175,6031695.0,109062.0,-1.7650856019742378,0.04357657394829388
100,T_class,1,109191.0,18,0.185,6008258.0,109082.0,-1.9817221564054006,0.0448237801614501
100,T_class,1,109191.0,19,0.195,5932842.0,109071.0,-1.9656131075123862,0.04649743153304416
100,T_class,1,109191.0,20,0.205,5919546.0,109041.0,-2.2396504731950726,0.047801193149509355
100,T_class,1,109191.0,21,0.215,5898094.0,109066.0,-1.9462880720449691,0.049031680293960586
100,T_class,1,109191.0,22,0.225,5884329.0,109075.0,-1.6664855075234577,0.04989564467279503
100,T_class,1,109191.0,23,0.235,5866927.0,109071.0,-1.5436825786310278,0.05081744418282305
100,T_class,1,109191.0,24,0.245,5846369.0,109039.0,-1.2824147774456247,0.05164894117440301
100,T_class,1,109191.0,25,0.255,5796169.0,109053.0,-0.672841147316443,0.052905147079596426
100,T_class,1,109191.0,26,0.265,5778541.0,109039.0,-0.29075695750882447,0.05460224975251602
100,T_class,1,109191.0,27,0.275,5753881.0,109057.0,-0.6332206036238844,0.05565029308374244
100,T_class,1,109191.0,28,0.285,5737340.0,109051.0,-0.3275714878323404,0.05731891691762541
100,T_class,1,109191.0,29,0.295,5718489.0,109034.0,0.2713650406602164,0.058070428756963055
100,T_class,1,109191.0,30,0.305,5678700.0,109047.0,0.3011576593234367,0.05924012840568495
100,T_class,1,109191.0,31,0.315,5665198.0,109033.0,0.7354570837594732,0.060415545857661054
100,T_class,1,109191.0,32,0.325,5644160.0,109046.0,0.7603452063726046,0.06126558456216625
100,T_class,1,109191.0,33,0.335,5650344.0,109034.0,1.1907206003740658,0.06249241729463444
100,T_class,1,109191.0,34,0.345,5641526.0,109047.0,1.2829945302033527,0.06341184058126452
100,T_class,1,109191.0,35,0.355,5615708.0,109054.0,1.6428795799211782,0.06396569852153185
100,T_class,1,109191.0,36,0.365,5599035.0,109036.0,1.9684433121064613,0.06520997281522527
100,T_class,1,109191.0,37,0.375,5594633.0,109055.0,2.3034624433810045,0.06568096894171488
100,T_class,1,109191.0,38,0.385,5565498.0,109063.0,2.5037709114260753,0.06635445945749381
100,T_class,1,109191.0,39,0.395,5552280.0,109034.0,2.648626149978027,0.0672823546069288
100,T_class,1,109191.0,40,0.405,5531276.0,109048.0,2.948057735683412,0.06848474315887448
100,T_class,1,109191.0,41,0.415,5521443.0,109049.0,2.7499124775896444,0.0695248298618334
100,T_class,1,109191.0,42,0.425,5531383.0,109019.0,2.83808642431739,0.07085279748564682
100,T_class,1,109191.0,43,0.435,5511735.0,109050.0,3.2137308851024224,0.07212214160577399
100,T_class,1,109191.0,44,0.445,5499824.0,109006.0,3.2749633442815624,0.07286841374741183
100,T_class,1,109191.0,45,0.455,5479849.0,109067.0,3.2249259058050685,0.0742999333603411
100,T_class,1,109191.0,46,0.465,5458463.0,109017.0,2.8733130553417694,0.07491345985295433
100,T_class,1,109191.0,47,0.475,5439215.0,109027.0,2.70317095389684,0.07577395534770272
100,T_class,1,109191.0,48,0.485,5432440.0,109025.0,2.1877117832870683,0.07646416922466814
100,T_class,1,109191.0,49,0.495,5429879.0,109008.0,2.2130040098499433,0.07738845283057384
100,T_class,1,109191.0,50,0.505,5419062.0,109016.0,1.8859503729612246,0.07823782910101372
100,T_class,1,109191.0,51,0.515,5408316.0,109043.0,1.9996583039896338,0.07990776713843901
100,T_class,1,109191.0,52,0.525,5405765.0,109020.0,2.1220291670096647,0.0800114091884026
100,T_class,1,109191.0,53,0.535,5389936.0,109030.0,2.5207104499942115,0.08018791574996409
100,T_class,1,109191.0,54,0.545,5381927.0,109025.0,2.552152416783059,0.0821913353674588
100,T_class,1,109191.0,55,0.555,5367187.0,109036.0,2.522262034097191,0.0818015160864245
100,T_class,1,109191.0,56,0.565,5365665.0,109033.0,2.602768901897528,0.08294213089353263
100,T_class,1,109191.0,57,0.575,5368871.0,109006.0,2.327886253925639,0.08327302870650305
100,T_class,1,109191.0,58,0.585,5368867.0,109023.0,1.968852646191459,0.08382394190545871
100,T_class,1,109191.0,59,0.595,5363331.0,109005.0,1.9533012226916444,0.08480447826987955
100,T_class,1,109191.0,60,0.605,5349309.0,109019.0,1.7892383857429062,0.08559243294306947
100,T_class,1,109191.0,61,0.615,5331425.0,109025.0,1.2440748955485634,0.08642002139628914
100,T_class,1,109191.0,62,0.625,5318239.0,108997.0,1.713665557339563,0.08753944854920197
100,T_class,1,109191.0,63,0.635,5306986.0,109031.0,0.9408519261215311,0.08880518696187271
100,T_class,1,109191.0,64,0.645,5294720.0,109018.0,1.1091768780974254,0.08946128627456688
100,T_class,1,109191.0,65,0.655,5286982.0,109011.0,0.5810742310074065,0.0901832823422164
100,T_class,1,109191.0,66,0.665,5281055.0,109018.0,-0.4324370793335801,0.0908595396975929
100,T_class,1,109191.0,67,0.675,5277375.0,109008.0,-0.7336113124422653,0.09137501018932037
100,T_class,1,109191.0,68,0.685,5269375.0,109006.0,-0.8287451547859092,0.09239184123008816
100,T_class,1,109191.0,69,0.695,5251188.0,108981.0,-0.5091828744276533,0.09291239452928751
100,T_class,1,109191.0,70,0.705,5242573.0,108994.0,-1.011184775109474,0.09367074942146697
100,T_class,1,109191.0,71,0.715,5241229.0,108995.0,-0.9905331364075105,0.09442113390522482
100,T_class,1,109191.0,72,0.725,5245391.0,108981.0,-0.8277712757733409,0.09464193506126745
100,T_class,1,109191.0,73,0.735,5230640.0,108984.0,-0.7124946469265712,0.09517161644485561
100,T_class,1,109191.0,74,0.745,5223319.0,109014.0,-0.5030717059402269,0.09589865525283071
100,T_class,1,109191.0,75,0.755,5224492.0,108986.0,-0.846849798985241,0.09650116921331056
100,T_class,1,109191.0,76,0.765,5214142.0,109007.0,-1.7124309234386021,0.09776596655130654
100,T_class,1,109191.0,77,0.775,5208842.0,108998.0,-1.949810917666537,0.09834443295451652
100,T_class,1,109191.0,78,0.785,5206847.0,108992.0,-2.555769163180712,0.09928707025446203
100,T_class,1,109191.0,79,0.795,5191064.0,108996.0,-3.1114721375039878,0.10023200637243408
100,T_class,1,109191.0,80,0.805,5190699.0,109015.0,-3.213268193744234,0.10120245243645683
100,T_class,1,109191.0,81,0.815,5191355.0,109015.0,-3.4702121122520038,0.10150567271302385
100,T_class,1,109191.0,82,0.825,5189520.0,108978.0,-3.3444956373614514,0.1022113757130832
100,T_class,1,109191.0,83,0.835,5182282.0,108995.0,-2.5637583983272236,0.10293949170121804
100,T_class,1,109191.0,84,0.845,5168655.0,108973.0,-3.2533107742729976,0.1027836899507961
100,T_class,1,109191.0,85,0.855,5161713.0,108969.0,-3.683254570720999,0.10459569307903148
100,T_class,1,109191.0,86,0.865,5152940.0,109009.0,-3.5466419170415335,0.10563704883738087
100,T_class,1,109191.0,87,0.875,5150823.0,108998.0,-3.3891723710948716,0.10597369285947027
100,T_class,1,109191.0,88,0.885,5137202.0,108968.0,-3.3784102708050026,0.10643969690870143
100,T_class,1,109191.0,89,0.895,5135816.0,108995.0,-3.013878223051605,0.10621555396462981
100,T_class,1,109191.0,90,0.905,5138083.0,108978.0,-2.782018313055667,0.10775206289355978
100,T_class,1,109191.0,91,0.915,5128898.0,108976.0,-3.0011394260521462,0.10883059960268361
100,T_class,1,109191.0,92,0.925,5127584.0,108999.0,-2.686364962524261,0.10902734363076919
100,T_class,1,109191.0,93,0.935,5126064.0,108972.0,-2.894711614993492,0.10959066365694951
100,T_class,1,109191.0,94,0.945,5123747.0,108963.0,-3.1263827039079017,0.1105822112692756
100,T_class,1,109191.0,95,0.955,5125400.0,108988.0,-2.438852187146369,0.11087610395115745
100,T_class,1,109191.0,96,0.965,5118515.0,108976.0,-2.7916508987469997,0.1113969068158048
100,T_class,1,109191.0,97,0.975,5107303.0,109011.0,-2.695259317882648,0.11217263252903156
100,T_class,1,109191.0,98,0.985,5099836.0,108994.0,-2.3634987478028706,0.11322406000173212
100,T_class,1,109191.0,99,0.995,5100600.0,108966.0,-2.7175099007959846,0.11247144536697755
100,T_class,2,50673.0,0,0.005,4339568.0,50500.0,1.002941537037788,0.00705209091366304
100,T_class,2,50673.0,1,0.015,3571421.0,50594.0,1.5705572095812843,0.015582119169608341
100,T_class,2,50673.0,2,0.025,3325298.0,50618.0,1.9724665278119435,0.020766748891897637
100,T_class,2,50673.0,3,0.035,3177928.0,50607.0,1.9480570359051559,0.025807920686868224
100,T_class,2,50673.0,4,0.045,3088757.0,50604.0,2.043563155016727,0.030232673065774134
100,T_class,2,50673.0,5,0.055,3010408.0,50608.0,1.6366465940829282,0.03338270230348783
100,T_class,2,50673.0,6,0.065,2956940.0,50575.0,1.6066291504054868,0.036979428117529814
100,T_class,2,50673.0,7,0.075,2903862.0,50584.0,1.3275803051246926,0.04100947178284724
100,T_class,2,50673.0,8,0.085,2856905.0,50594.0,0.491563422654936,0.0431676289738688
100,T_class,2,50673.0,9,0.095,2837067.0,50594.0,0.5228589948704067,0.04562373396760397
100,T_class,2,50673.0,10,0.105,2806476.0,50577.0,0.1732735287955429,0.04767826783487845
100,T_class,2,50673.0,11,0.115,2759937.0,50589.0,-0.1555955806237606,0.051275920250602826
100,T_class,2,50673.0,12,0.125,2740492.0,50550.0,-0.7173368869531457,0.05392212103561513
100,T_class,2,50673.0,13,0.135,2724482.0,50577.0,-0.940989149497042,0.05574892792961374
100,T_class,2,50673.0,14,0.145,2694625.0,50557.0,-1.4049895625550866,0.05760463777934987
100,T_class,2,50673.0,15,0.155,2688786.0,50568.0,-1.5129117750538719,0.06011795985524281
100,T_class,2,50673.0,16,0.165,2667046.0,50538.0,-1.3656157411608199,0.06279369911284835
100,T_class,2,50673.0,17,0.175,2646035.0,50564.0,-2.272050067364944,0.06477733702341969
100,T_class,2,50673.0,18,0.185,2637224.0,50545.0,-2.3981557880559254,0.0667586659704053
100,T_class,2,50673.0,19,0.195,2604611.0,50549.0,-2.405727381171315,0.06956940210946617
100,T_class,2,50673.0,20,0.205,2599542.0,50556.0,-2.728104412238771,0.07137304129067186
100,T_class,2,50673.0,21,0.215,2587871.0,50535.0,-2.1031504275135817,0.07239892923108618
100,T_class,2,50673.0,22,0.225,2582110.0,50533.0,-1.961918740874711,0.07410158350518754
100,T_class,2,50673.0,23,0.235,2572748.0,50546.0,-1.943218690676273,0.07614689434071886
100,T_class,2,50673.0,24,0.245,2564149.0,50555.0,-1.3910392882784892,0.07787255260822026
100,T_class,2,50673.0,25,0.255,2544403.0,50546.0,-1.1032057421721324,0.07888243398665239
100,T_class,2,50673.0,26,0.265,2535882.0,50532.0,-0.4777509363606035,0.08132584582483866
100,T_class,2,50673.0,27,0.275,2525848.0,50531.0,-0.7661656600080449,0.08364968334878817
100,T_class,2,50673.0,28,0.285,2515727.0,50535.0,-0.44357356740218634,0.08552406601590216
100,T_class,2,50673.0,29,0.295,2508363.0,50525.0,-0.15480135849556065,0.08699327245317116
100,T_class,2,50673.0,30,0.305,2491590.0,50550.0,0.24749738119032424,0.08810095462752725
100,T_class,2,50673.0,31,0.315,2487693.0,50534.0,0.4470246127637132,0.09101649813020367
100,T_class,2,50673.0,32,0.325,2476210.0,50526.0,0.6870992363329443,0.09072013776939687
100,T_class,2,50673.0,33,0.335,2480958.0,50523.0,1.3452561470206268,0.0927693412507504
100,T_class,2,50673.0,34,0.345,2474188.0,50527.0,1.800368444111765,0.09394151438729967
100,T_class,2,50673.0,35,0.355,2465168.0,50517.0,1.8737002914203007,0.09522675178901213
100,T_class,2,50673.0,36,0.365,2454786.0,50524.0,1.8129164823328796,0.09764786548983224
100,T_class,2,50673.0,37,0.375,2454015.0,50511.0,2.411338154004764,0.09774778489500305
100,T_class,2,50673.0,38,0.385,2442429.0,50526.0,2.678893838879247,0.09903371396470814
100,T_class,2,50673.0,39,0.395,2436808.0,50533.0,3.02963220737949,0.10091603093333247
100,T_class,2,50673.0,40,0.405,2425614.0,50530.0,3.190275122092798,0.10343357922001573
100,T_class,2,50673.0,41,0.415,2421646.0,50523.0,3.318956610503765,0.10407819056021499
100,T_class,2,50673.0,42,0.425,2425006.0,50523.0,3.7045887721514914,0.10672678968978462
100,T_class,2,50673.0,43,0.435,2419889.0,50526.0,3.870403146590608,0.10632816186158157
100,T_class,2,50673.0,44,0.445,2411577.0,50519.0,3.7108232496826767,0.1090517625749676
100,T_class,2,50673.0,45,0.455,2404036.0,50522.0,3.3360074474758283,0.11098556018127473
100,T_class,2,50673.0,46,0.465,2395066.0,50514.0,2.9642189401043644,0.11142582117810448
100,T_class,2,50673.0,47,0.475,2387932.0,50524.0,2.934168142141401,0.1133463858455453
100,T_class,2,50673.0,48,0.485,2383733.0,50530.0,2.6727892763157617,0.11413358714588367
100,T_class,2,50673.0,49,0.495,2382028.0,50513.0,2.9052210973170762,0.11537525029813349
100,T_class,2,50673.0,50,0.505,2379720.0,50521.0,2.774877716706167,0.11664718309429938
100,T_class,2,50673.0,51,0.515,2373394.0,50522.0,2.927522358276797,0.11883189928283822
100,T_class,2,50673.0,52,0.525,2367579.0,50501.0,2.8872354417740653,0.11977950109372763
100,T_class,2,50673.0,53,0.535,2365384.0,50519.0,2.918352369002242,0.12104906424911155
100,T_class,2,50673.0,54,0.545,2361111.0,50503.0,2.9243224905563525,0.1219632142779377
100,T_class,2,50673.0,55,0.555,2356001.0,50509.0,2.9396481580440756,0.12332051264624476
100,T_class,2,50673.0,56,0.565,2353844.0,50483.0,2.6757015333216643,0.12402191321741765
100,T_class,2,50673.0,57,0.575,2355941.0,50504.0,2.5105153312413173,0.12369148637006575
100,T_class,2,50673.0,58,0.585,2352357.0,50508.0,2.2489486077155805,0.12496126725100346
100,T_class,2,50673.0,59,0.595,2351923.0,50510.0,2.4498123450470106,0.12712081110557888
100,T_class,2,50673.0,60,0.605,2345118.0,50510.0,2.345744649096549,0.12692069696426495
100,T_class,2,50673.0,61,0.615,2339453.0,50500.0,1.2849815747527307,0.12937171985206766
100,T_class,2,50673.0,62,0.625,2331000.0,50511.0,1.2766074646074645,0.13076337134464944
100,T_class,2,50673.0,63,0.635,2329041.0,50487.0,0.5799854961763232,0.1318408414172213
100,T_class,2,50673.0,64,0.645,2322870.0,50482.0,0.6737785584212633,0.13330098817144065
100,T_class,2,50673.0,65,0.655,2321578.0,50507.0,-0.11034908152989044,0.13400729094269365
100,T_class,2,50673.0,66,0.665,2314074.0,50490.0,-0.5357685190706952,0.13669584895044848
100,T_class,2,50673.0,67,0.675,2315938.0,50504.0,-0.9078774993112941,0.1369091084228845
100,T_class,2,50673.0,68,0.685,2312174.0,50485.0,-0.8715546494338229,0.1392796290883953
100,T_class,2,50673.0,69,0.695,2303633.0,50489.0,-0.39161706747559183,0.13898637102375094
100,T_class,2,50673.0,70,0.705,2298430.0,50505.0,-0.3543157720705003,0.13879758411476104
100,T_class,2,50673.0,71,0.715,2301239.0,50497.0,-0.9306882075264673,0.1404644025318168
100,T_class,2,50673.0,72,0.725,2300534.0,50468.0,-1.2822527291489716,0.1415120682844413
100,T_class,2,50673.0,73,0.735,2295266.0,50468.0,-1.1328795878124802,0.14237591447341588
100,T_class,2,50673.0,74,0.745,2292393.0,50470.0,-0.9802551307738245,0.14369034791193808
100,T_class,2,50673.0,75,0.755,2288286.0,50473.0,-0.9675014399423848,0.1440669057896957
100,T_class,2,50673.0,76,0.765,2290269.0,50472.0,-1.8105523848945255,0.1459846426751354
100,T_class,2,50673.0,77,0.775,2285793.0,50454.0,-2.503091924771841,0.14532231805264037
100,T_class,2,50673.0,78,0.785,2281404.0,50482.0,-2.8829878443274404,0.14878513337642107
100,T_class,2,50673.0,79,0.795,2276687.0,50484.0,-3.6902314635257283,0.14988015109663447
100,T_class,2,50673.0,80,0.805,2276971.0,50484.0,-3.4965574879961143,0.15078316335383618
100,T_class,2,50673.0,81,0.815,2274856.0,50474.0,-3.6621271851932606,0.15242349632213717
100,T_class,2,50673.0,82,0.825,2278148.0,50469.0,-3.207433406433647,0.1518556364014271
100,T_class,2,50673.0,83,0.835,2272441.0,50456.0,-3.159425481233616,0.15170090822286647
100,T_class,2,50673.0,84,0.845,2267413.0,50476.0,-3.7019942992300034,0.1531095966502887
100,T_class,2,50673.0,85,0.855,2265562.0,50480.0,-4.280126520483659,0.15550081068822286
100,T_class,2,50673.0,86,0.865,2262037.0,50474.0,-4.1728088444176645,0.1559227520225106
100,T_class,2,50673.0,87,0.875,2259106.0,50480.0,-4.332883893009004,0.15895454673964615
100,T_class,2,50673.0,88,0.885,2255295.0,50486.0,-3.8307565085720494,0.1581489974730472
100,T_class,2,50673.0,89,0.895,2251048.0,50476.0,-3.3931022350478535,0.15965889275477077
100,T_class,2,50673.0,90,0.905,2252003.0,50490.0,-3.313808196525493,0.16152640731717105
100,T_class,2,50673.0,91,0.915,2249443.0,50472.0,-3.673913942251482,0.1634074391293926
100,T_class,2,50673.0,92,0.925,2249537.0,50473.0,-3.4791425968988285,0.16421755150387118
100,T_class,2,50673.0,93,0.935,2248834.0,50453.0,-2.978861934673702,0.16434950742049365
100,T_class,2,50673.0,94,0.945,2247760.0,50467.0,-3.545700608605901,0.16445690393131926
100,T_class,2,50673.0,95,0.955,2245925.0,50494.0,-2.8492100136914633,0.16652474689461702
100,T_class,2,50673.0,96,0.965,2244078.0,50454.0,-3.4321534278220276,0.16776817836776267
100,T_class,2,50673.0,97,0.975,2241979.0,50482.0,-3.0472729673203895,0.16792595246189634
100,T_class,2,50673.0,98,0.985,2237951.0,50461.0,-3.0352201634441505,0.16803568519392187
100,T_class,2,50673.0,99,0.995,2234469.0,50497.0,-2.795989561725851,0.16780352075271016
100,T_class,3,5173.0,0,0.005,394567.0,5113.0,0.943322680305246,0.02279567325446058
100,T_class,3,5173.0,1,0.015,324418.0,5136.0,1.436692785233865,0.0507451502373402
100,T_class,3,5173.0,2,0.025,302198.0,5145.0,1.980767576224859,0.07027451715305312
100,T_class,3,5173.0,3,0.035,288368.0,5140.0,1.8686366032292072,0.08591182234719154
100,T_class,3,5173.0,4,0.045,280411.0,5146.0,1.5469471597048619,0.10005751026431488
100,T_class,3,5173.0,5,0.055,273281.0,5138.0,1.217296482375284,0.11217637374441576
100,T_class,3,5173.0,6,0.065,268514.0,5144.0,1.2758142964612647,0.11711345003167965
100,T_class,3,5173.0,7,0.075,263508.0,5139.0,1.2951978687554078,0.1304425828239184
100,T_class,3,5173.0,8,0.085,259014.0,5138.0,0.764244403777402,0.13992570512112498
100,T_class,3,5173.0,9,0.095,257409.0,5133.0,0.8156863202141339,0.14937394894846936
100,T_class,3,5173.0,10,0.105,254516.0,5135.0,0.46871316538056546,0.16046368763472402
100,T_class,3,5173.0,11,0.115,250378.0,5134.0,-0.4162945626213166,0.16562248115931089
100,T_class,3,5173.0,12,0.125,248567.0,5140.0,-0.7375798074563398,0.1725714758101735
100,T_class,3,5173.0,13,0.135,246932.0,5129.0,-1.0259302156059158,0.18301900133151927
100,T_class,3,5173.0,14,0.145,244311.0,5124.0,-1.0456508302941743,0.18586841432224574
100,T_class,3,5173.0,15,0.155,244054.0,5126.0,-0.9624591278979242,0.19526173812923658
100,T_class,3,5173.0,16,0.165,241724.0,5128.0,-1.0099121311909451,0.20332896466121297
100,T_class,3,5173.0,17,0.175,240250.0,5126.0,-1.9002788761706555,0.2085330832435807
100,T_class,3,5173.0,18,0.185,239002.0,5127.0,-1.9524983054535108,0.2148509911007854
100,T_class,3,5173.0,19,0.195,235892.0,5132.0,-1.9172375493870075,0.22931250658123128
100,T_class,3,5173.0,20,0.205,235675.0,5125.0,-2.208677203776387,0.24068704371894364
100,T_class,3,5173.0,21,0.215,234669.0,5128.0,-1.8701362344408508,0.2356114878373719
100,T_class,3,5173.0,22,0.225,233955.0,5122.0,-1.714547669423607,0.2495468512004788
100,T_class,3,5173.0,23,0.235,233396.0,5117.0,-1.5170697012802277,0.2434479413319408
100,T_class,3,5173.0,24,0.245,232759.0,5121.0,-1.1715980907290373,0.2518022325085262
100,T_class,3,5173.0,25,0.255,230760.0,5119.0,-1.903783151326053,0.2598835654277359
100,T_class,3,5173.0,26,0.265,229725.0,5115.0,-1.5067406681902273,0.26112046565004104
100,T_class,3,5173.0,27,0.275,228668.0,5127.0,-1.0062317420889675,0.2672916140857365
100,T_class,3,5173.0,28,0.285,228331.0,5108.0,-0.8606584300861468,0.2805708530189225
100,T_class,3,5173.0,29,0.295,226926.0,5127.0,0.37553211178974644,0.28778086193452124
100,T_class,3,5173.0,30,0.305,226162.0,5112.0,0.5839486739593742,0.2900496710955077
100,T_class,3,5173.0,31,0.315,225605.0,5116.0,0.7694200039892732,0.28668246766891214
100,T_class,3,5173.0,32,0.325,224571.0,5118.0,0.7320001246821718,0.2964064533061701
100,T_class,3,5173.0,33,0.335,224851.0,5112.0,1.0575981427701011,0.30410735855810644
100,T_class,3,5173.0,34,0.345,223790.0,5123.0,0.9760623799097368,0.30575821231388517
100,T_class,3,5173.0,35,0.355,223259.0,5117.0,1.402617587644843,0.3186840897097514
100,T_class,3,5173.0,36,0.365,222530.0,5119.0,1.7583696580236372,0.3117016090001804
100,T_class,3,5173.0,37,0.375,222794.0,5124.0,2.777561334685853,0.3212320589086715
100,T_class,3,5173.0,38,0.385,221129.0,5117.0,2.4696579824446365,0.32663340900872745
100,T_class,3,5173.0,39,0.395,221167.0,5114.0,2.6416689650806857,0.3285826817879198
100,T_class,3,5173.0,40,0.405,220108.0,5119.0,3.1610936449379397,0.3316432919157252
100,T_class,3,5173.0,41,0.415,219388.0,5118.0,2.5909940379601437,0.3352571083308291
100,T_class,3,5173.0,42,0.425,219807.0,5116.0,3.6998366749011633,0.3477427393382352
100,T_class,3,5173.0,43,0.435,219349.0,5123.0,4.478953630971648,0.34857403952940413
100,T_class,3,5173.0,44,0.445,218533.0,5111.0,4.073906458063542,0.35370816629121093
100,T_class,3,5173.0,45,0.455,217418.0,5124.0,5.274719664425208,0.35878649786198663
100,T_class,3,5173.0,46,0.465,217297.0,5109.0,4.276561572410111,0.37396063434676896
100,T_class,3,5173.0,47,0.475,215868.0,5116.0,4.199964793299609,0.36985575926056574
100,T_class,3,5173.0,48,0.485,216219.0,5124.0,2.344484064767666,0.3757569999996802
100,T_class,3,5173.0,49,0.495,215972.0,5105.0,2.4141972107495415,0.3729639477174933
100,T_class,3,5173.0,50,0.505,215284.0,5104.0,2.4376776722840527,0.3817763056891118
100,T_class,3,5173.0,51,0.515,215388.0,5123.0,3.156057904804353,0.37844775301231487
100,T_class,3,5173.0,52,0.525,214651.0,5096.0,2.7152959920988025,0.3809952748913127
100,T_class,3,5173.0,53,0.535,213823.0,5112.0,1.7916921940109343,0.3993483197561763
100,T_class,3,5173.0,54,0.545,214197.0,5114.0,2.4165231072330613,0.3974823436082066
100,T_class,3,5173.0,55,0.555,213251.0,5120.0,2.604667738955503,0.4044897457123365
100,T_class,3,5173.0,56,0.565,213188.0,5106.0,2.1056438448693173,0.4112587777242184
100,T_class,3,5173.0,57,0.575,213751.0,5116.0,3.203620100022924,0.39844128437661047
100,T_class,3,5173.0,58,0.585,214101.0,5103.0,1.7271754919407196,0.4054178188297741
100,T_class,3,5173.0,59,0.595,212660.0,5114.0,2.150963980062071,0.41596917079552487
100,T_class,3,5173.0,60,0.605,212343.0,5115.0,2.129545122749514,0.41910610164514506
100,T_class,3,5173.0,61,0.615,211761.0,5116.0,2.1508351396149434,0.41859370357215103
100,T_class,3,5173.0,62,0.625,211468.0,5115.0,1.3501286246618873,0.4178609898249115
100,T_class,3,5173.0,63,0.635,210666.0,5109.0,1.3795154415045616,0.42798476032170396
100,T_class,3,5173.0,64,0.645,210305.0,5109.0,0.6610446732127149,0.4398612060622719
100,T_class,3,5173.0,65,0.655,210461.0,5104.0,0.6512513007160472,0.41909738799662594
100,T_class,3,5173.0,66,0.665,210090.0,5115.0,0.5033652244276262,0.4415666978129254
100,T_class,3,5173.0,67,0.675,209878.0,5113.0,-0.708206672447803,0.44698323765429016
100,T_class,3,5173.0,68,0.685,209131.0,5114.0,0.1770277959747718,0.44312697006576923
100,T_class,3,5173.0,69,0.695,209165.0,5109.0,0.22841297540219443,0.4543218694399763
100,T_class,3,5173.0,70,0.705,208003.0,5108.0,-0.3630909169579285,0.45196533025883356
100,T_class,3,5173.0,71,0.715,208512.0,5109.0,-0.9873628376304481,0.46108109577308476
100,T_class,3,5173.0,72,0.725,207886.0,5110.0,-1.437672570543471,0.4576707471388685
100,T_class,3,5173.0,73,0.735,207917.0,5122.0,-0.9142734841306868,0.46960444070509516
100,T_class,3,5173.0,74,0.745,207827.0,5112.0,-1.5812911700597132,0.4668163151250378
100,T_class,3,5173.0,75,0.755,207873.0,5099.0,-1.8267547974003358,0.4805622609592572
100,T_class,3,5173.0,76,0.765,207024.0,5107.0,-0.89875086946441,0.47333537964170447
100,T_class,3,5173.0,77,0.775,206664.0,5108.0,-0.7844181860411102,0.47899198926380765
100,T_class,3,5173.0,78,0.785,206825.0,5101.0,-3.0495878157862926,0.4901979186396481
100,T_class,3,5173.0,79,0.795,206335.0,5117.0,-3.081280441999661,0.4786742626978497
100,T_class,3,5173.0,80,0.805,206448.0,5109.0,-4.217110361931334,0.4932808583366864
100,T_class,3,5173.0,81,0.815,206193.0,5117.0,-2.974000087296853,0.4958449544107189
100,T_class,3,5173.0,82,0.825,206174.0,5093.0,-2.2392542221618634,0.4943852696841583
100,T_class,3,5173.0,83,0.835,205965.0,5113.0,-2.1373728546112205,0.4995374017092644
100,T_class,3,5173.0,84,0.845,205240.0,5107.0,-2.444737867862015,0.4963321413459563
100,T_class,3,5173.0,85,0.855,205282.0,5110.0,-2.728022914819614,0.5116755072844148
100,T_class,3,5173.0,86,0.865,205074.0,5105.0,-4.042930844475653,0.500526869573232
100,T_class,3,5173.0,87,0.875,204679.0,5114.0,-3.465665749783808,0.5092269267457579
100,T_class,3,5173.0,88,0.885,203780.0,5109.0,-2.649862596918245,0.5224077898421747
100,T_class,3,5173.0,89,0.895,204448.0,5119.0,-1.6648976756925966,0.5255937262727073
100,T_class,3,5173.0,90,0.905,203974.0,5092.0,-2.761381352525322,0.5380292967823996
100,T_class,3,5173.0,91,0.915,203859.0,5112.0,-3.0884778204543335,0.5301367294437305
100,T_class,3,5173.0,92,0.925,203730.0,5110.0,-3.316124282138124,0.5353936511041796
100,T_class,3,5173.0,93,0.935,203308.0,5112.0,-2.413643339170126,0.5329560652278654
100,T_class,3,5173.0,94,0.945,203933.0,5118.0,-3.320266950419991,0.5426428254207784
100,T_class,3,5173.0,95,0.955,203681.0,5106.0,-1.3140695499334745,0.5544799736413938
100,T_class,3,5173.0,96,0.965,202870.0,5098.0,-2.086074826243407,0.5601184406275032
100,T_class,3,5173.0,97,0.975,203111.0,5107.0,-1.8778451191712906,0.538551687140953
100,T_class,3,5173.0,98,0.985,202497.0,5108.0,-3.035417808658894,0.5426738517806747
100,T_class,3,5173.0,99,0.995,202511.0,5106.0,-2.3005466369728063,0.5311377572769657
100,T_class,4,2918.0,0,0.005,212186.0,2846.0,1.0580764046638327,0.03065277291369163
100,T_class,4,2918.0,1,0.015,175730.0,2882.0,1.6445569908382178,0.06737968087866128
100,T_class,4,2918.0,2,0.025,163688.0,2883.0,1.6886821269732661,0.09298093861274549
100,T_class,4,2918.0,3,0.035,156206.0,2882.0,2.058550887930041,0.11764339796131798
100,T_class,4,2918.0,4,0.045,151786.0,2884.0,1.966149710777015,0.13189577036076922
100,T_class,4,2918.0,5,0.055,147876.0,2885.0,1.7756566312315725,0.14751762561746634
100,T_class,4,2918.0,6,0.065,145369.0,2880.0,1.4080374770411848,0.16971848731068276
100,T_class,4,2918.0,7,0.075,142706.0,2889.0,1.217846481577509,0.18274433716971447
100,T_class,4,2918.0,8,0.085,140483.0,2883.0,0.230106133838258,0.18286026629807578
100,T_class,4,2918.0,9,0.095,139222.0,2885.0,0.03713493557052765,0.20428723560706416
100,T_class,4,2918.0,10,0.105,137763.0,2875.0,-0.5615586187873377,0.20806210016407414
100,T_class,4,2918.0,11,0.115,135494.0,2877.0,-0.7748313578461039,0.21425185342580483
100,T_class,4,2918.0,12,0.125,134371.0,2885.0,-1.2234038594637235,0.2415126872716616
100,T_class,4,2918.0,13,0.135,133902.0,2880.0,-1.3390838075607534,0.24338075964518852
100,T_class,4,2918.0,14,0.145,132375.0,2876.0,-1.8648385269121812,0.2505443480227573
100,T_class,4,2918.0,15,0.155,131885.0,2876.0,-1.984395496076127,0.26703166280289686
100,T_class,4,2918.0,16,0.165,130833.0,2870.0,-0.47937446974387193,0.2788893831676283
100,T_class,4,2918.0,17,0.175,129828.0,2875.0,-2.0663031087284716,0.28802120665378683
100,T_class,4,2918.0,18,0.185,129430.0,2880.0,-1.7042880321409255,0.305306695261134
100,T_class,4,2918.0,19,0.195,127981.0,2868.0,-2.098217704190466,0.3082175623353176
100,T_class,4,2918.0,20,0.205,127296.0,2879.0,-1.7844079939668176,0.31003363217796
100,T_class,4,2918.0,21,0.215,127177.0,2876.0,-1.3505114918578045,0.3204147601545367
100,T_class,4,2918.0,22,0.225,126679.0,2881.0,-2.564987093361962,0.31875976583955984
100,T_class,4,2918.0,23,0.235,126288.0,2877.0,-2.3539211959964526,0.32272728399840983
100,T_class,4,2918.0,24,0.245,125680.0,2864.0,-1.9228357733927435,0.32868339455412315
100,T_class,4,2918.0,25,0.255,124963.0,2875.0,-1.158534926338196,0.3414169718734368
100,T_class,4,2918.0,26,0.265,124505.0,2876.0,-0.45256013814706236,0.3454245235809052
100,T_class,4,2918.0,27,0.275,123634.0,2872.0,-1.3199281750974652,0.36619488413014856
100,T_class,4,2918.0,28,0.285,123603.0,2876.0,-0.367499170732102,0.39253653240244374
100,T_class,4,2918.0,29,0.295,123040.0,2869.0,-0.5068270481144344,0.382684280234146
100,T_class,4,2918.0,30,0.305,122341.0,2867.0,0.7755208801628236,0.39583255078327506
100,T_class,4,2918.0,31,0.315,121968.0,2877.0,1.2116456775547684,0.39669488659740954
100,T_class,4,2918.0,32,0.325,121453.0,2867.0,1.0722666381233894,0.4029784660065911
100,T_class,4,2918.0,33,0.335,121784.0,2869.0,2.5104447218025356,0.4013556048426322
100,T_class,4,2918.0,34,0.345,121193.0,2876.0,2.618484565940277,0.4079221457697408
100,T_class,4,2918.0,35,0.355,120756.0,2861.0,2.9590579350094406,0.4210458970086179
100,T_class,4,2918.0,36,0.365,120530.0,2866.0,3.8024724135070107,0.4236312588716806
100,T_class,4,2918.0,37,0.375,120478.0,2869.0,3.5057852886004084,0.43938289011661263
100,T_class,4,2918.0,38,0.385,119753.0,2864.0,3.9402937713460204,0.42301089972199357
100,T_class,4,2918.0,39,0.395,119368.0,2880.0,4.137256216071309,0.44787572590599684
100,T_class,4,2918.0,40,0.405,119088.0,2870.0,3.9929967754937525,0.46845069760103686
100,T_class,4,2918.0,41,0.415,119017.0,2880.0,3.579320601258644,0.44993940414957573
100,T_class,4,2918.0,42,0.425,118809.0,2862.0,3.7837537560285837,0.456249159353745
100,T_class,4,2918.0,43,0.435,118351.0,2876.0,3.1520477224527044,0.46304564403540266
100,T_class,4,2918.0,44,0.445,118333.0,2866.0,2.076326975568945,0.46430794150818927
100,T_class,4,2918.0,45,0.455,117923.0,2869.0,1.8644878437624552,0.49097472409578785
100,T_class,4,2918.0,46,0.465,117383.0,2870.0,3.494049393864529,0.494298372220497
100,T_class,4,2918.0,47,0.475,117333.0,2867.0,2.7185702232108615,0.49827622135402133
100,T_class,4,2918.0,48,0.485,116982.0,2875.0,2.9851088201603666,0.5056604339645012
100,T_class,4,2918.0,49,0.495,116749.0,2868.0,2.7122459293013215,0.49601525968187865
100,T_class,4,2918.0,50,0.505,116259.0,2864.0,2.6724640672980158,0.5142302700004562
100,T_class,4,2918.0,51,0.515,116662.0,2868.0,3.4262227631962423,0.5224441499104105
100,T_class,4,2918.0,52,0.525,116274.0,2870.0,2.291724719197757,0.530549510977414
100,T_class,4,2918.0,53,0.535,115866.0,2869.0,3.618386757115979,0.541290176066149
100,T_class,4,2918.0,54,0.545,115354.0,2870.0,4.329091318896614,0.5403618846680508
100,T_class,4,2918.0,55,0.555,116027.0,2865.0,3.2685150870056106,0.5459636600320222
100,T_class,4,2918.0,56,0.565,115381.0,2863.0,3.219923557604805,0.5376982474983297
100,T_class,4,2918.0,57,0.575,115146.0,2868.0,4.196359404582009,0.5581596447296944
100,T_class,4,2918.0,58,0.585,115866.0,2873.0,2.456734503650769,0.5587118024060289
100,T_class,4,2918.0,59,0.595,114845.0,2861.0,2.606086464365014,0.5489915523161535
100,T_class,4,2918.0,60,0.605,115159.0,2867.0,2.6516902717112862,0.5619827722997688
100,T_class,4,2918.0,61,0.615,114429.0,2863.0,2.135682388205787,0.5719057352968568
100,T_class,4,2918.0,62,0.625,114244.0,2854.0,1.5704106999054654,0.5753733385390865
100,T_class,4,2918.0,63,0.635,114395.0,2865.0,1.7901656540932733,0.5748816401354313
100,T_class,4,2918.0,64,0.645,114111.0,2871.0,0.7396307104485983,0.5877719174729916
100,T_class,4,2918.0,65,0.655,113582.0,2867.0,0.024246799668961632,0.5998618669165677
100,T_class,4,2918.0,66,0.665,113389.0,2870.0,0.1336108440854051,0.6084079423788485
100,T_class,4,2918.0,67,0.675,113395.0,2867.0,-0.877322633273072,0.5968175680076494
100,T_class,4,2918.0,68,0.685,113126.0,2871.0,-1.4477308487880771,0.5811118441949031
100,T_class,4,2918.0,69,0.695,113159.0,2863.0,-0.7240785090006098,0.618670789654935
100,T_class,4,2918.0,70,0.705,113201.0,2870.0,-0.43852969496735894,0.5996741911411088
100,T_class,4,2918.0,71,0.715,112389.0,2868.0,-1.9680217814910712,0.6309856384607997
100,T_class,4,2918.0,72,0.725,113051.0,2869.0,-2.761886228339422,0.6112746925661998
100,T_class,4,2918.0,73,0.735,112346.0,2869.0,-1.406565431791074,0.6125216329518265
100,T_class,4,2918.0,74,0.745,112265.0,2865.0,-1.642364049347526,0.6041301245443977
100,T_class,4,2918.0,75,0.755,112410.0,2853.0,-1.507979717107019,0.6302302733172244
100,T_class,4,2918.0,76,0.765,112113.0,2869.0,-2.8009597459705833,0.657599761986254
100,T_class,4,2918.0,77,0.775,111932.0,2870.0,-3.4663367044276883,0.6497030722213408
100,T_class,4,2918.0,78,0.785,111552.0,2863.0,-4.698544176706827,0.6488634628419266
100,T_class,4,2918.0,79,0.795,111563.0,2859.0,-4.24902521445282,0.6558860274696936
100,T_class,4,2918.0,80,0.805,111982.0,2865.0,-4.5819328106302795,0.6572104653331177
100,T_class,4,2918.0,81,0.815,111452.0,2866.0,-3.30497433872878,0.6454234252775538
100,T_class,4,2918.0,82,0.825,111937.0,2867.0,-3.6493563343666526,0.685545327370314
100,T_class,4,2918.0,83,0.835,111417.0,2861.0,-3.274401572470987,0.6894073980164542
100,T_class,4,2918.0,84,0.845,111303.0,2853.0,-4.80138001671114,0.6552865512467515
100,T_class,4,2918.0,85,0.855,110639.0,2870.0,-5.034156129393795,0.6958458671715898
100,T_class,4,2918.0,86,0.865,110824.0,2856.0,-5.5576048509348155,0.7005554627405043
100,T_class,4,2918.0,87,0.875,110755.0,2865.0,-4.3555234526657935,0.6964796680406766
100,T_class,4,2918.0,88,0.885,110436.0,2862.0,-4.030714622043536,0.7141882461377214
100,T_class,4,2918.0,89,0.895,110569.0,2867.0,-3.2476914867639213,0.6886053631137539
100,T_class,4,2918.0,90,0.905,110628.0,2868.0,-3.022146292077955,0.6833223380668295
100,T_class,4,2918.0,91,0.915,110222.0,2869.0,-4.202300811090345,0.7102676728382536
100,T_class,4,2918.0,92,0.925,110215.0,2867.0,-3.749725536451481,0.7270295765753204
100,T_class,4,2918.0,93,0.935,110175.0,2860.0,-3.3880281370546856,0.7238386453620408
100,T_class,4,2918.0,94,0.945,109779.0,2857.0,-2.391550296504796,0.7398330587094754
100,T_class,4,2918.0,95,0.955,110351.0,2865.0,-2.9576533062681807,0.7083336972940717
100,T_class,4,2918.0,96,0.965,109752.0,2859.0,-5.479408120125374,0.7488221172085577
100,T_class,4,2918.0,97,0.975,110076.0,2870.0,-4.830571605072858,0.7385024248341523
100,T_class,4,2918.0,98,0.985,109345.0,2862.0,-3.9225387534866707,0.7692339582753359
100,T_class,4,2918.0,99,0.995,109550.0,2864.0,-3.4448744865358285,0.7564217477533265
100,T_class,5,268.0,0,0.005,16957.0,253.0,1.0155687916494662,0.11297327475220119
100,T_class,5,268.0,1,0.015,13958.0,257.0,1.6954434732769739,0.2510968604501519
100,T_class,5,268.0,2,0.025,13020.0,261.0,1.265437788018433,0.34125657094045914
100,T_class,5,268.0,3,0.035,12355.0,258.0,0.2721974908943747,0.3600656523138258
100,T_class,5,268.0,4,0.045,12058.0,257.0,0.7465583015425443,0.48112746481953733
100,T_class,5,268.0,5,0.055,11766.0,262.0,1.145673975862655,0.5364819391324382
100,T_class,5,268.0,6,0.065,11504.0,259.0,0.7506084840055632,0.5836669924984426
100,T_class,5,268.0,7,0.075,11342.0,257.0,0.2523364485981308,0.5867909218187874
100,T_class,5,268.0,8,0.085,11125.0,259.0,0.8123146067415731,0.7299252665971426
100,T_class,5,268.0,9,0.095,11043.0,259.0,1.7225391650819524,0.7611793377311695
100,T_class,5,268.0,10,0.105,10913.0,257.0,0.7179510675341336,0.8043942222757369
100,T_class,5,268.0,11,0.115,10812.0,258.0,-0.1925638179800222,0.7282603348019774
100,T_class,5,268.0,12,0.125,10670.0,260.0,-0.23261480787253982,0.864800472017624
100,T_class,5,268.0,13,0.135,10566.0,256.0,-1.0981449933749763,0.8728639745871635
100,T_class,5,268.0,14,0.145,10527.0,259.0,0.16386434881732687,0.902830258872014
100,T_class,5,268.0,15,0.155,10456.0,256.0,1.6319816373374139,0.9322199435717871
100,T_class,5,268.0,16,0.165,10357.0,255.0,-0.9682340446075118,0.8801016359911508
100,T_class,5,268.0,17,0.175,10313.0,255.0,-1.3291961601861728,1.0178092394584544
100,T_class,5,268.0,18,0.185,10299.0,261.0,0.02359452374016895,1.1356512839397506
100,T_class,5,268.0,19,0.195,10168.0,256.0,-2.47551140833989,0.9914860594409307
100,T_class,5,268.0,20,0.205,10047.0,255.0,0.9563053647855081,1.1573253593934627
100,T_class,5,268.0,21,0.215,10057.0,257.0,-1.9728547280501143,1.1345041996530725
100,T_class,5,268.0,22,0.225,10104.0,258.0,-3.254651623119557,1.046527133738105
100,T_class,5,268.0,23,0.235,9893.0,256.0,-0.5262306681491964,1.3424447894559037
100,T_class,5,268.0,24,0.245,10002.0,258.0,0.9059188162367526,1.2603572791351851
100,T_class,5,268.0,25,0.255,9980.0,258.0,0.8571142284569139,1.2952163345776317
100,T_class,5,268.0,26,0.265,9825.0,256.0,-1.4778625954198474,1.3808395400281077
100,T_class,5,268.0,27,0.275,9883.0,257.0,-1.5463927957098047,1.1839044699514838
100,T_class,5,268.0,28,0.285,9760.0,256.0,2.2488729508196723,1.3681698529361752
100,T_class,5,268.0,29,0.295,9704.0,260.0,1.0519373454245673,1.4387229098024568
100,T_class,5,268.0,30,0.305,9769.0,251.0,2.6210461664448768,1.3270661583307988
100,T_class,5,268.0,31,0.315,9621.0,255.0,1.0894917368256938,1.2579369106509701
100,T_class,5,268.0,32,0.325,9663.0,256.0,2.157094070164545,1.3490986970192294
100,T_class,5,268.0,33,0.335,9670.0,257.0,2.7564632885211995,1.508059396396958
100,T_class,5,268.0,34,0.345,9604.0,256.0,4.156184922948771,1.5903720273141992
100,T_class,5,268.0,35,0.355,9520.0,254.0,0.48025210084033615,1.4121415693181851
100,T_class,5,268.0,36,0.365,9557.0,256.0,3.1034843570158,1.4164588073937874
100,T_class,5,268.0,37,0.375,9582.0,255.0,5.000521811730327,1.4363549278722703
100,T_class,5,268.0,38,0.385,9430.0,256.0,1.022693531283139,1.4430424520439196
100,T_class,5,268.0,39,0.395,9531.0,259.0,5.195992026020354,1.509883362396626
100,T_class,5,268.0,40,0.405,9442.0,251.0,4.835733954670621,1.5570617721033286
100,T_class,5,268.0,41,0.415,9467.0,254.0,0.3750924263230168,1.3780928851080414
100,T_class,5,268.0,42,0.425,9437.0,254.0,2.6065486913213944,1.6102182854724145
100,T_class,5,268.0,43,0.435,9344.0,253.0,2.5742722602739727,1.7223483182423143
100,T_class,5,268.0,44,0.445,9366.0,259.0,3.185351270553064,1.7042034545876512
100,T_class,5,268.0,45,0.455,9373.0,257.0,1.785554251573669,1.7744573056931452
100,T_class,5,268.0,46,0.465,9322.0,254.0,1.2481227204462562,1.8760373737602443
100,T_class,5,268.0,47,0.475,9301.0,254.0,1.9365659606493926,1.5650208476500593
100,T_class,5,268.0,48,0.485,9251.0,255.0,0.10279969733001838,1.8732342151680499
100,T_class,5,268.0,49,0.495,9227.0,253.0,3.0546223041075105,1.8337341765707704
100,T_class,5,268.0,50,0.505,9228.0,253.0,4.055700043346337,1.7486361886348694
100,T_class,5,268.0,51,0.515,9184.0,254.0,-1.2457534843205575,1.8307076973607093
100,T_class,5,268.0,52,0.525,9239.0,256.0,1.708734711548869,1.9895825616930658
100,T_class,5,268.0,53,0.535,9227.0,257.0,2.623062750623171,1.8532594242082119
100,T_class,5,268.0,54,0.545,9077.0,257.0,-0.5465462157100364,1.8652771941160329
100,T_class,5,268.0,55,0.555,9242.0,255.0,3.5898074009954555,2.1594202510284815
100,T_class,5,268.0,56,0.565,9072.0,252.0,-0.9969135802469136,1.781116942415078
100,T_class,5,268.0,57,0.575,9174.0,256.0,2.4639197732722913,2.018958644480592
100,T_class,5,268.0,58,0.585,9142.0,253.0,2.1668125136731566,1.898396439872781
100,T_class,5,268.0,59,0.595,9162.0,248.0,3.557738485046933,1.9866553545938286
100,T_class,5,268.0,60,0.605,9162.0,260.0,-0.8366077275703995,2.0487749739078285
100,T_class,5,268.0,61,0.615,9167.0,258.0,2.5563434056943386,1.9960865276966886
100,T_class,5,268.0,62,0.625,9048.0,255.0,3.191865605658709,2.1232608583594557
100,T_class,5,268.0,63,0.635,8938.0,256.0,5.154061311255314,1.8725287524602168
100,T_class,5,268.0,64,0.645,9033.0,254.0,1.9090003321155762,2.109155337177449
100,T_class,5,268.0,65,0.655,8936.0,252.0,-1.3003581020590869,2.1333217426341644
100,T_class,5,268.0,66,0.665,9070.0,255.0,0.584013230429989,2.181211908686632
100,T_class,5,268.0,67,0.675,8998.0,250.0,5.613691931540342,1.9401624557303305
100,T_class,5,268.0,68,0.685,8968.0,255.0,-1.4910793933987512,1.9846373373341104
100,T_class,5,268.0,69,0.695,9030.0,252.0,-0.3351052048726467,2.380849016896548
100,T_class,5,268.0,70,0.705,8946.0,255.0,2.7022132796780682,2.3335149374009236
100,T_class,5,268.0,71,0.715,8926.0,256.0,1.2786242437822093,1.9781572140518826
100,T_class,5,268.0,72,0.725,8972.0,252.0,-1.5386758805171645,2.031366952496924
100,T_class,5,268.0,73,0.735,8923.0,259.0,-2.723411408719041,1.9951888812846066
100,T_class,5,268.0,74,0.745,8830.0,256.0,3.0431483578708947,2.3003695764840995
100,T_class,5,268.0,75,0.755,8966.0,253.0,-0.780169529333036,2.076338834201435
100,T_class,5,268.0,76,0.765,8928.0,251.0,-4.130376344086022,2.167347230997208
100,T_class,5,268.0,77,0.775,8827.0,256.0,2.484196216154979,2.359400617709736
100,T_class,5,268.0,78,0.785,8745.0,253.0,-3.7736992567181247,2.387516498104178
100,T_class,5,268.0,79,0.795,8888.0,252.0,-1.4255175517551755,2.4621606412941994
100,T_class,5,268.0,80,0.805,8777.0,258.0,-1.985758231742053,2.2768244832158633
100,T_class,5,268.0,81,0.815,8846.0,256.0,-4.239204160072349,2.3395562526888254
100,T_class,5,268.0,82,0.825,8858.0,256.0,-3.017949875818469,2.239974845179997
100,T_class,5,268.0,83,0.835,8797.0,255.0,-3.757303626236217,2.3650583088406365
100,T_class,5,268.0,84,0.845,8932.0,252.0,-3.502463054187192,2.1571872239944585
100,T_class,5,268.0,85,0.855,8730.0,257.0,0.47216494845360824,2.3026986469224098
100,T_class,5,268.0,86,0.865,8789.0,255.0,-2.097849584708158,2.3822894304492648
100,T_class,5,268.0,87,0.875,8823.0,256.0,-4.1838376969284825,2.4622250304821263
100,T_class,5,268.0,88,0.885,8741.0,251.0,-4.89806658277085,2.6276265329211315
100,T_class,5,268.0,89,0.895,8810.0,255.0,-6.019069239500568,2.4844732793810755
100,T_class,5,268.0,90,0.905,8611.0,256.0,-12.31250725815817,2.4821108307378044
100,T_class,5,268.0,91,0.915,8783.0,254.0,-7.415120118410566,2.5250066146942522
100,T_class,5,268.0,92,0.925,8735.0,255.0,-5.74791070406411,2.264182087924191
100,T_class,5,268.0,93,0.935,8766.0,255.0,-6.219940679899612,2.4614064006876686
100,T_class,5,268.0,94,0.945,8709.0,259.0,-6.6655184292111604,2.4641624294231192
100,T_class,5,268.0,95,0.955,8729.0,255.0,-6.87581624470157,2.794932116673343
100,T_class,5,268.0,96,0.965,8697.0,253.0,-2.193055076463148,2.5329268941470793
100,T_class,5,268.0,97,0.975,8731.0,258.0,-3.2901156797617683,2.6337969531622254
100,T_class,5,268.0,98,0.985,8603.0,255.0,-4.045565500406835,2.620044598327648
100,T_class,5,268.0,99,0.995,8719.0,248.0,-0.7399931184768895,2.6652799201676887
100,T_class,>=6,537.0,0,0.005,31519.0,496.0,1.0602811002887147,0.0731342349366501
100,T_class,>=6,537.0,1,0.015,26427.0,509.0,1.7300109736254587,0.16815889053389024
100,T_class,>=6,537.0,2,0.025,24645.0,512.0,1.6743355650233314,0.211596862559346
100,T_class,>=6,537.0,3,0.035,23508.0,507.0,1.823421813850604,0.31467054017877794
100,T_class,>=6,537.0,4,0.045,22853.0,516.0,1.5486806983765808,0.36274787393407576
100,T_class,>=6,537.0,5,0.055,22242.0,514.0,1.7814944699217696,0.38324394955507246
100,T_class,>=6,537.0,6,0.065,21872.0,517.0,0.5727871250914411,0.4027582827514514
100,T_class,>=6,537.0,7,0.075,21441.0,517.0,0.4662562380485985,0.43872010204700995
100,T_class,>=6,537.0,8,0.085,21104.0,513.0,0.23118840030326004,0.4522727807083489
100,T_class,>=6,537.0,9,0.095,20971.0,516.0,0.8164608268561346,0.5037263333028316
100,T_class,>=6,537.0,10,0.105,20746.0,516.0,-0.41048876891930974,0.555116667809204
100,T_class,>=6,537.0,11,0.115,20326.0,515.0,-0.09736298337105186,0.5694341841604972
100,T_class,>=6,537.0,12,0.125,20201.0,514.0,-2.3662689965843273,0.5970479855762506
100,T_class,>=6,537.0,13,0.135,20150.0,513.0,-0.5527047146401985,0.6150569149833145
100,T_class,>=6,537.0,14,0.145,19876.0,517.0,-0.9143187764137654,0.615692804908919
100,T_class,>=6,537.0,15,0.155,19772.0,508.0,-0.02574347562209185,0.6444570103428199
100,T_class,>=6,537.0,16,0.165,19648.0,499.0,-1.4597414495114007,0.6688963102273758
100,T_class,>=6,537.0,17,0.175,19502.0,510.0,-2.957850476874167,0.6843968440063444
100,T_class,>=6,537.0,18,0.185,19518.0,510.0,-2.5038938415821295,0.6928628620604939
100,T_class,>=6,537.0,19,0.195,19263.0,512.0,-2.919223381612418,0.7813058383390664
100,T_class,>=6,537.0,20,0.205,19035.0,514.0,-1.4306803257157867,0.8837321377570024
100,T_class,>=6,537.0,21,0.215,19087.0,512.0,-3.958139047519254,0.8141376526187982
100,T_class,>=6,537.0,22,0.225,19035.0,511.0,-4.370790648804833,0.8611411845096005
100,T_class,>=6,537.0,23,0.235,18952.0,508.0,-2.843024482904179,0.9180701343276613
100,T_class,>=6,537.0,24,0.245,18878.0,509.0,-3.587244411484267,0.832503815276193
100,T_class,>=6,537.0,25,0.255,18802.0,513.0,-2.3771939155409,0.8833446584011571
100,T_class,>=6,537.0,26,0.265,18598.0,510.0,-0.863910097859985,0.8798737706569046
100,T_class,>=6,537.0,27,0.275,18691.0,512.0,-1.168369803648815,0.9039357627531296
100,T_class,>=6,537.0,28,0.285,18515.0,510.0,-1.1098028625438834,0.9404108149052108
100,T_class,>=6,537.0,29,0.295,18394.0,509.0,0.8057518756116124,1.0544406520058476
100,T_class,>=6,537.0,30,0.305,18388.0,511.0,0.26125734174461607,0.943288264307729
100,T_class,>=6,537.0,31,0.315,18367.0,508.0,0.2607393695214243,1.0877595192410925
100,T_class,>=6,537.0,32,0.325,18402.0,503.0,0.9381588957721987,0.980379818346402
100,T_class,>=6,537.0,33,0.335,18204.0,510.0,1.0425730608657438,1.0460231294412812
100,T_class,>=6,537.0,34,0.345,18148.0,510.0,2.563533171699361,0.978387989738792
100,T_class,>=6,537.0,35,0.355,18140.0,509.0,2.9227673649393604,1.1078964074372528
100,T_class,>=6,537.0,36,0.365,18035.0,506.0,1.2365955087330192,1.023259550498762
100,T_class,>=6,537.0,37,0.375,18055.0,505.0,3.7980060924951538,1.0385789794849545
100,T_class,>=6,537.0,38,0.385,17934.0,507.0,2.8299319727891157,1.1598107988726558
100,T_class,>=6,537.0,39,0.395,18009.0,512.0,1.6719418068743406,1.2170620956166043
100,T_class,>=6,537.0,40,0.405,17843.0,506.0,4.4725102281006555,1.1323066332970944
100,T_class,>=6,537.0,41,0.415,17893.0,514.0,5.065612250600793,1.1033830331425265
100,T_class,>=6,537.0,42,0.425,17865.0,515.0,5.221998320738875,1.277933064756426
100,T_class,>=6,537.0,43,0.435,17614.0,504.0,4.385375269671852,1.1182876653968776
100,T_class,>=6,537.0,44,0.445,17801.0,506.0,2.89899443851469,1.2526726962313623
100,T_class,>=6,537.0,45,0.455,17914.0,508.0,1.0175840125041866,1.2831931912350631
100,T_class,>=6,537.0,46,0.465,17562.0,514.0,-0.12902858444368523,1.2977465189188477
100,T_class,>=6,537.0,47,0.475,17649.0,504.0,3.7453680095189528,1.3141973554066508
100,T_class,>=6,537.0,48,0.485,17439.0,515.0,3.348242445094329,1.193043648273157
100,T_class,>=6,537.0,49,0.495,17450.0,507.0,0.4991404011461318,1.105413034810247
100,T_class,>=6,537.0,50,0.505,17586.0,507.0,2.220857500284317,1.1913299296570914
100,T_class,>=6,537.0,51,0.515,17515.0,517.0,2.412731944047959,1.273306626474782
100,T_class,>=6,537.0,52,0.525,17282.0,509.0,-0.12614280754542298,1.2480407467919057
100,T_class,>=6,537.0,53,0.535,17517.0,508.0,3.4618941599588973,1.4169762994992585
100,T_class,>=6,537.0,54,0.545,17337.0,508.0,1.055142181461614,1.3640009710995
100,T_class,>=6,537.0,55,0.555,17357.0,508.0,2.010082387509362,1.3719269016506088
100,T_class,>=6,537.0,56,0.565,17230.0,502.0,2.436448055716773,1.3765125746630131
100,T_class,>=6,537.0,57,0.575,17261.0,509.0,2.8633335264469033,1.3778379547240784
100,T_class,>=6,537.0,58,0.585,17432.0,509.0,2.398864157870583,1.451978646940477
100,T_class,>=6,537.0,59,0.595,17295.0,504.0,3.4552182711766406,1.4798322764049299
100,T_class,>=6,537.0,60,0.605,17277.0,509.0,3.6847253574115877,1.3332813355103348
100,T_class,>=6,537.0,61,0.615,17234.0,507.0,2.705814088429848,1.401299501785106
100,T_class,>=6,537.0,62,0.625,17148.0,509.0,-0.3785281082341964,1.6923790755097672
100,T_class,>=6,537.0,63,0.635,17138.0,498.0,4.247578480569494,1.41314907775401
100,T_class,>=6,537.0,64,0.645,17029.0,514.0,2.9252451700041107,1.5182900642024848
100,T_class,>=6,537.0,65,0.655,17110.0,514.0,1.4196376388077148,1.4371974224557402
100,T_class,>=6,537.0,66,0.665,17037.0,507.0,0.8663497094558901,1.6225112717720287
100,T_class,>=6,537.0,67,0.675,16887.0,508.0,2.3203647776396044,1.5061403144734897
100,T_class,>=6,537.0,68,0.685,16997.0,503.0,2.164793787138907,1.4135544863331169
100,T_class,>=6,537.0,69,0.695,16998.0,506.0,0.545299446993764,1.6469097184681114
100,T_class,>=6,537.0,70,0.705,17003.0,512.0,1.0612244897959184,1.5510189310266331
100,T_class,>=6,537.0,71,0.715,17002.0,513.0,-1.702799670626985,1.4864488372744884
100,T_class,>=6,537.0,72,0.725,16955.0,506.0,-3.0227071660277205,1.5133888900771801
100,T_class,>=6,537.0,73,0.735,16791.0,506.0,-1.313501280447859,1.6828858691144655
100,T_class,>=6,537.0,74,0.745,16878.0,505.0,-2.044199549709681,1.3831261931850019
100,T_class,>=6,537.0,75,0.755,16705.0,504.0,0.335588147261299,1.5627995351192414
100,T_class,>=6,537.0,76,0.765,16876.0,503.0,-1.6495615074662242,1.75794463198647
100,T_class,>=6,537.0,77,0.775,16690.0,506.0,3.137028160575195,1.5145190740084449
100,T_class,>=6,537.0,78,0.785,16890.0,503.0,-1.6930728241563056,1.679774427737245
100,T_class,>=6,537.0,79,0.795,16814.0,509.0,-3.1865707148804567,1.7154617532474308
100,T_class,>=6,537.0,80,0.805,16783.0,510.0,-2.186319489960079,1.7035578646671896
100,T_class,>=6,537.0,81,0.815,16727.0,506.0,1.2287917737789202,1.6625182658527853
100,T_class,>=6,537.0,82,0.825,16841.0,503.0,-4.59669853334125,1.7267127851675983
100,T_class,>=6,537.0,83,0.835,16518.0,495.0,-0.7775759777212737,1.747207305928194
100,T_class,>=6,537.0,84,0.845,16771.0,508.0,-2.8851589052531157,1.6550239920915586
100,T_class,>=6,537.0,85,0.855,16595.0,507.0,-5.327990358541729,1.6048383514962086
100,T_class,>=6,537.0,86,0.865,16657.0,511.0,-4.574173020351804,1.7363092922913952
100,T_class,>=6,537.0,87,0.875,16615.0,504.0,-2.3681011134517003,1.772493092098469
100,T_class,>=6,537.0,88,0.885,16595.0,508.0,-3.963302199457668,1.7859515517861413
100,T_class,>=6,537.0,89,0.895,16674.0,507.0,-3.983447283195394,1.5399926139810252
100,T_class,>=6,537.0,90,0.905,16515.0,508.0,-6.382924613987284,1.7961300968554166
100,T_class,>=6,537.0,91,0.915,16576.0,512.0,-4.952099420849421,2.0630940877189547
100,T_class,>=6,537.0,92,0.925,16485.0,503.0,-3.983803457688808,1.926590306868484
100,T_class,>=6,537.0,93,0.935,16492.0,503.0,-8.4490662139219,2.024922025201412
100,T_class,>=6,537.0,94,0.945,16445.0,507.0,-5.16272423228945,1.9527711245354442
100,T_class,>=6,537.0,95,0.955,16422.0,514.0,-6.421264157837048,2.0039053503645277
100,T_class,>=6,537.0,96,0.965,16369.0,500.0,-10.03518846600281,1.848538279549351
100,T_class,>=6,537.0,97,0.975,16485.0,504.0,-5.446345162268729,1.986812939865637
100,T_class,>=6,537.0,98,0.985,16456.0,505.0,-2.7517015070491007,1.6466082918015406
100,T_class,>=6,537.0,99,0.995,16515.0,512.0,-4.08168331819558,1.9004279545026983
100,T_class,>=6-1,,0,0.005,,,0.033931494432088094,0.07328965931144506
100,T_class,>=6-1,,1,0.015,,,0.2867061273063536,0.16849059022345958
100,T_class,>=6-1,,2,0.025,,,-0.059143719250023485,0.21207685130962453
100,T_class,>=6-1,,3,0.035,,,0.06056406403923065,0.31516292006733737
100,T_class,>=6-1,,4,0.045,,,-0.012677399401442191,0.3633169530939243
100,T_class,>=6-1,,5,0.055,,,0.348664493133523,0.38389499044577613
100,T_class,>=6-1,,6,0.065,,,-0.8356961984368008,0.4035400978374723
100,T_class,>=6-1,,7,0.075,,,-0.5415750281547443,0.43957372303845116
100,T_class,>=6-1,,8,0.085,,,-0.36688650909293496,0.4532026516698742
100,T_class,>=6-1,,9,0.095,,,0.26354474712343623,0.5046852604970067
100,T_class,>=6-1,,10,0.105,,,-0.8425326361451297,0.5560602860792487
100,T_class,>=6-1,,11,0.115,,,0.13293077734705644,0.5704680178242298
100,T_class,>=6-1,,12,0.125,,,-1.9507910868870852,0.5981539827642285
100,T_class,>=6-1,,13,0.135,,,0.2982646425265032,0.6161983821266248
100,T_class,>=6-1,,14,0.145,,,0.270443989130713,0.6169157256162799
100,T_class,>=6-1,,15,0.155,,,1.3035449703260487,0.6457221886879282
100,T_class,>=6-1,,16,0.165,,,-0.3466145565637573,0.6702111755235378
100,T_class,>=6-1,,17,0.175,,,-1.192764874899929,0.6857827337305276
100,T_class,>=6-1,,18,0.185,,,-0.5221716851767289,0.6943112536108146
100,T_class,>=6-1,,19,0.195,,,-0.9536102741000316,0.7826882036685372
100,T_class,>=6-1,,20,0.205,,,0.8089701474792859,0.8850239801107529
100,T_class,>=6-1,,21,0.215,,,-2.011850975474285,0.8156127899218453
100,T_class,>=6-1,,22,0.225,,,-2.7043051412813757,0.8625854827296318
100,T_class,>=6-1,,23,0.235,,,-1.2993419042731513,0.9194754940604367
100,T_class,>=6-1,,24,0.245,,,-2.3048296340386427,0.8341044392483801
100,T_class,>=6-1,,25,0.255,,,-1.704352768224457,0.8849275338203522
100,T_class,>=6-1,,26,0.265,,,-0.5731531403511605,0.8815663661733218
100,T_class,>=6-1,,27,0.275,,,-0.5351492000249306,0.9056471820219995
100,T_class,>=6-1,,28,0.285,,,-0.782231374711543,0.9421560162877974
100,T_class,>=6-1,,29,0.295,,,0.534386834951396,1.056038476239637
100,T_class,>=6-1,,30,0.305,,,-0.03990031757882062,0.9451466248123674
100,T_class,>=6-1,,31,0.315,,,-0.47471771423804887,1.0894360054087122
100,T_class,>=6-1,,32,0.325,,,0.17781368939959408,0.9822922477922078
100,T_class,>=6-1,,33,0.335,,,-0.14814753950832205,1.0478882046981244
100,T_class,>=6-1,,34,0.345,,,1.2805386414960083,0.9804407784211234
100,T_class,>=6-1,,35,0.355,,,1.2798877850181822,1.109741438443982
100,T_class,>=6-1,,36,0.365,,,-0.7318478033734421,1.0253352857682656
100,T_class,>=6-1,,37,0.375,,,1.4945436491141493,1.040653778309161
100,T_class,>=6-1,,38,0.385,,,0.32616106136304035,1.161707365678433
100,T_class,>=6-1,,39,0.395,,,-0.9766843431036865,1.218920448523255
100,T_class,>=6-1,,40,0.405,,,1.5244524924172436,1.1343758071530516
100,T_class,>=6-1,,41,0.415,,,2.315699773011149,1.1055712640052284
100,T_class,>=6-1,,42,0.425,,,2.3839118964214845,1.2798957132943658
100,T_class,>=6-1,,43,0.435,,,1.1716443845694293,1.1206109520652572
100,T_class,>=6-1,,44,0.445,,,-0.3759689057668725,1.254790297063862
100,T_class,>=6-1,,45,0.455,,,-2.2073418933008817,1.2853424625870635
100,T_class,>=6-1,,46,0.465,,,-3.0023416397854548,1.2999069404511723
100,T_class,>=6-1,,47,0.475,,,1.042197055622113,1.3163800291963073
100,T_class,>=6-1,,48,0.485,,,1.1605306618072606,1.1954914955197895
100,T_class,>=6-1,,49,0.495,,,-1.7138636087038115,1.108118653466275
100,T_class,>=6-1,,50,0.505,,,0.3349071273230926,1.1938962095589423
100,T_class,>=6-1,,51,0.515,,,0.41307364005832503,1.2758115128315943
100,T_class,>=6-1,,52,0.525,,,-2.248171974555088,1.250602867121778
100,T_class,>=6-1,,53,0.535,,,0.9411837099646858,1.4192434376015046
100,T_class,>=6-1,,54,0.545,,,-1.4970102353214452,1.3664750509137975
100,T_class,>=6-1,,55,0.555,,,-0.5121796465878288,1.3743634568434497
100,T_class,>=6-1,,56,0.565,,,-0.16632084618075504,1.3790091606956631
100,T_class,>=6-1,,57,0.575,,,0.5354472725212642,1.3803520662454871
100,T_class,>=6-1,,58,0.585,,,0.4300115116791239,1.4543962473850336
100,T_class,>=6-1,,59,0.595,,,1.5019170484849962,1.4822602220340473
100,T_class,>=6-1,,60,0.605,,,1.8954869716686815,1.3360258920385246
100,T_class,>=6-1,,61,0.615,,,1.4617391928812846,1.403961792144402
100,T_class,>=6-1,,62,0.625,,,-2.092193665573759,1.6946415816554228
100,T_class,>=6-1,,63,0.635,,,3.3067265544479634,1.4159366783823149
100,T_class,>=6-1,,64,0.645,,,1.8160682919066853,1.5209234171377222
100,T_class,>=6-1,,65,0.655,,,0.8385634078003082,1.4400241163006402
100,T_class,>=6-1,,66,0.665,,,1.2987867887894702,1.6250533169657373
100,T_class,>=6-1,,67,0.675,,,3.0539760900818695,1.508909553077785
100,T_class,>=6-1,,68,0.685,,,2.993538941924816,1.416570696491484
100,T_class,>=6-1,,69,0.695,,,1.0544823214214172,1.6495285186506718
100,T_class,>=6-1,,70,0.705,,,2.0724092649053922,1.5538448872716284
100,T_class,>=6-1,,71,0.715,,,-0.7122665342194745,1.4894446939590027
100,T_class,>=6-1,,72,0.725,,,-2.1949358902543796,1.516345286694683
100,T_class,>=6-1,,73,0.735,,,-0.6010066335212878,1.6855748233293817
100,T_class,>=6-1,,74,0.745,,,-1.5411278437694542,1.3864467600141508
100,T_class,>=6-1,,75,0.755,,,1.18243794624654,1.5657761214900594
100,T_class,>=6-1,,76,0.765,,,0.06286941597237794,1.7606611012190156
100,T_class,>=6-1,,77,0.775,,,5.086839078241732,1.5177086851660773
100,T_class,>=6-1,,78,0.785,,,0.8626963390244062,1.682706168764976
100,T_class,>=6-1,,79,0.795,,,-0.07509857737646897,1.7183874656072746
100,T_class,>=6-1,,80,0.805,,,1.026948703784155,1.7065612601511229
100,T_class,>=6-1,,81,0.815,,,4.6990038860309244,1.6656141167410523
100,T_class,>=6-1,,82,0.825,,,-1.2522028959797988,1.729735299919154
100,T_class,>=6-1,,83,0.835,,,1.7861824206059498,1.7502371007496564
100,T_class,>=6-1,,84,0.845,,,0.36815186901988195,1.6582125621640251
100,T_class,>=6-1,,85,0.855,,,-1.6447357878207303,1.60824326314266
100,T_class,>=6-1,,86,0.865,,,-1.0275311033102703,1.739519802872194
100,T_class,>=6-1,,87,0.875,,,1.0210712576431713,1.7756582399535854
100,T_class,>=6-1,,88,0.885,,,-0.5848919286526653,1.7891205533460686
100,T_class,>=6-1,,89,0.895,,,-0.9695690601437894,1.5436511895568001
100,T_class,>=6-1,,90,0.905,,,-3.600906300931617,1.799359283713974
100,T_class,>=6-1,,91,0.915,,,-1.9509599947972744,2.0659625635985726
100,T_class,>=6-1,,92,0.925,,,-1.2974384951645472,1.9296728148001623
100,T_class,>=6-1,,93,0.935,,,-5.554354598928409,2.0278854311095977
100,T_class,>=6-1,,94,0.945,,,-2.036341528381548,1.9558996626280771
100,T_class,>=6-1,,95,0.955,,,-3.9824119706906793,2.006970394312524
100,T_class,>=6-1,,96,0.965,,,-7.24353756725581,1.8518917467841913
100,T_class,>=6-1,,97,0.975,,,-2.7510858443860813,1.989976974114532
100,T_class,>=6-1,,98,0.985,,,-0.38820275924623004,1.650496456946474
100,T_class,>=6-1,,99,0.995,,,-1.3641734173995954,1.9037531973126787
100,sha_class,Sha=1,151766.0,0,0.005,13223014.0,151303.0,1.0100806064336012,0.004085860576548032
100,sha_class,Sha=1,151766.0,1,0.015,10844099.0,151530.0,1.5376596063905354,0.00900199546712437
100,sha_class,Sha=1,151766.0,2,0.025,10099386.0,151575.0,1.8687280593097442,0.01214915310188462
100,sha_class,Sha=1,151766.0,3,0.035,9650482.0,151542.0,1.897040375807136,0.015023632164592635
100,sha_class,Sha=1,151766.0,4,0.045,9378914.0,151551.0,1.7796435706735343,0.017477534258657182
100,sha_class,Sha=1,151766.0,5,0.055,9141796.0,151542.0,1.5589022113379034,0.01924130527060024
100,sha_class,Sha=1,151766.0,6,0.065,8983459.0,151507.0,1.5219786721350874,0.02146045230995984
100,sha_class,Sha=1,151766.0,7,0.075,8820414.0,151517.0,1.1853335909176146,0.023536759080547833
100,sha_class,Sha=1,151766.0,8,0.085,8674596.0,151516.0,0.6049605076709048,0.024903434623350793
100,sha_class,Sha=1,151766.0,9,0.095,8619382.0,151515.0,0.594546453562448,0.026549883263354092
100,sha_class,Sha=1,151766.0,10,0.105,8525569.0,151492.0,0.3630278518653711,0.027722642004434257
100,sha_class,Sha=1,151766.0,11,0.115,8379693.0,151447.0,-0.19320588475019312,0.0294587138374198
100,sha_class,Sha=1,151766.0,12,0.125,8323111.0,151452.0,-0.478407773247287,0.031183307422064193
100,sha_class,Sha=1,151766.0,13,0.135,8277646.0,151458.0,-0.8311947623756802,0.032206978862494545
100,sha_class,Sha=1,151766.0,14,0.145,8182178.0,151431.0,-1.2263785999277943,0.03328525831578663
100,sha_class,Sha=1,151766.0,15,0.155,8167450.0,151419.0,-1.3580309643768862,0.03463018021915157
100,sha_class,Sha=1,151766.0,16,0.165,8103086.0,151352.0,-1.0816817197793531,0.03604425802621133
100,sha_class,Sha=1,151766.0,17,0.175,8039710.0,151399.0,-1.8381728942959386,0.03738060148818007
100,sha_class,Sha=1,151766.0,18,0.185,8009129.0,151411.0,-2.0189832127813148,0.038492062043560586
100,sha_class,Sha=1,151766.0,19,0.195,7910591.0,151394.0,-2.0200364296422353,0.039989651378738
100,sha_class,Sha=1,151766.0,20,0.205,7892810.0,151379.0,-2.3288916114793086,0.04120603720276458
100,sha_class,Sha=1,151766.0,21,0.215,7861434.0,151381.0,-1.9296826762140342,0.0420644391077968
100,sha_class,Sha=1,151766.0,22,0.225,7844008.0,151388.0,-1.8067806662104373,0.042799393447595376
100,sha_class,Sha=1,151766.0,23,0.235,7818086.0,151381.0,-1.7003770488070866,0.04368374241643009
100,sha_class,Sha=1,151766.0,24,0.245,7790728.0,151352.0,-1.292023158811346,0.044481547902393656
100,sha_class,Sha=1,151766.0,25,0.255,7727167.0,151371.0,-0.8233206296693213,0.04546900976692515
100,sha_class,Sha=1,151766.0,26,0.265,7702668.0,151334.0,-0.36060764919375987,0.04679393862813144
100,sha_class,Sha=1,151766.0,27,0.275,7669659.0,151363.0,-0.6683615268944813,0.0478772696045462
100,sha_class,Sha=1,151766.0,28,0.285,7646187.0,151344.0,-0.2885708916091118,0.049239822634078785
100,sha_class,Sha=1,151766.0,29,0.295,7621105.0,151330.0,0.2360277151410458,0.04990478948587015
100,sha_class,Sha=1,151766.0,30,0.305,7569574.0,151346.0,0.43791037646240066,0.05085658775950989
100,sha_class,Sha=1,151766.0,31,0.315,7554381.0,151330.0,0.7674533492552202,0.052025297090588285
100,sha_class,Sha=1,151766.0,32,0.325,7522307.0,151323.0,0.8530603709739578,0.05245518313910495
100,sha_class,Sha=1,151766.0,33,0.335,7532421.0,151311.0,1.4117398642481613,0.053684157572957664
100,sha_class,Sha=1,151766.0,34,0.345,7517721.0,151345.0,1.5666887611285387,0.05425414855821346
100,sha_class,Sha=1,151766.0,35,0.355,7485060.0,151319.0,1.8240247907164404,0.054965344490000956
100,sha_class,Sha=1,151766.0,36,0.365,7460635.0,151313.0,2.0385598544895975,0.056067702359280575
100,sha_class,Sha=1,151766.0,37,0.375,7456851.0,151326.0,2.4541222561641636,0.05639157496518302
100,sha_class,Sha=1,151766.0,38,0.385,7417145.0,151340.0,2.6152969909581114,0.05698988442083656
100,sha_class,Sha=1,151766.0,39,0.395,7400526.0,151338.0,2.80124507366098,0.05796052949211835
100,sha_class,Sha=1,151766.0,40,0.405,7371193.0,151331.0,3.0913968742915836,0.05900736704970497
100,sha_class,Sha=1,151766.0,41,0.415,7359848.0,151345.0,2.91341709774441,0.059804386057571615
100,sha_class,Sha=1,151766.0,42,0.425,7369504.0,151297.0,3.197710456497479,0.061015986665105354
100,sha_class,Sha=1,151766.0,43,0.435,7346485.0,151338.0,3.4763110521562353,0.061671510662876024
100,sha_class,Sha=1,151766.0,44,0.445,7327930.0,151276.0,3.461334783492746,0.06259117359139481
100,sha_class,Sha=1,151766.0,45,0.455,7303081.0,151354.0,3.3764255113697903,0.0639012836812128
100,sha_class,Sha=1,151766.0,46,0.465,7275370.0,151285.0,2.985067288673978,0.06436684287035471
100,sha_class,Sha=1,151766.0,47,0.475,7251016.0,151301.0,2.886800277368027,0.06516408737013747
100,sha_class,Sha=1,151766.0,48,0.485,7241073.0,151332.0,2.43162111471601,0.065746045841898
100,sha_class,Sha=1,151766.0,49,0.495,7236999.0,151264.0,2.4817228798843276,0.06633080482022721
100,sha_class,Sha=1,151766.0,50,0.505,7223983.0,151275.0,2.189223451937802,0.0671999682153099
100,sha_class,Sha=1,151766.0,51,0.515,7208749.0,151333.0,2.3571952636997073,0.06864933431767282
100,sha_class,Sha=1,151766.0,52,0.525,7200085.0,151261.0,2.4129459582768815,0.06880627157078777
100,sha_class,Sha=1,151766.0,53,0.535,7183871.0,151301.0,2.737639359058647,0.06922997891858705
100,sha_class,Sha=1,151766.0,54,0.545,7172096.0,151283.0,2.7105136350656767,0.07048128641428449
100,sha_class,Sha=1,151766.0,55,0.555,7155299.0,151303.0,2.674312422164329,0.07069462479257102
100,sha_class,Sha=1,151766.0,56,0.565,7150316.0,151246.0,2.636522218039035,0.07132803867155815
100,sha_class,Sha=1,151766.0,57,0.575,7154754.0,151267.0,2.482332446370623,0.0715561743682195
100,sha_class,Sha=1,151766.0,58,0.585,7152735.0,151276.0,1.9704712952458046,0.07204855864223486
100,sha_class,Sha=1,151766.0,59,0.595,7145323.0,151251.0,2.0547982225576087,0.07292262653015177
100,sha_class,Sha=1,151766.0,60,0.605,7127143.0,151287.0,1.9623609348093618,0.07342939559731396
100,sha_class,Sha=1,151766.0,61,0.615,7104526.0,151276.0,1.3137554848838613,0.07431542052688853
100,sha_class,Sha=1,151766.0,62,0.625,7085028.0,151250.0,1.595220654032701,0.07511385253274104
100,sha_class,Sha=1,151766.0,63,0.635,7073063.0,151254.0,0.8849518235593264,0.07613845351899333
100,sha_class,Sha=1,151766.0,64,0.645,7056880.0,151256.0,1.0377431669519674,0.07686761812557442
100,sha_class,Sha=1,151766.0,65,0.655,7048186.0,151264.0,0.4399412841829089,0.07726729981761368
100,sha_class,Sha=1,151766.0,66,0.665,7036100.0,151264.0,-0.4025103395346854,0.07823904088889316
100,sha_class,Sha=1,151766.0,67,0.675,7032951.0,151257.0,-0.7217839282542989,0.07868825786935703
100,sha_class,Sha=1,151766.0,68,0.685,7021464.0,151242.0,-0.73649398473025,0.07952717879036804
100,sha_class,Sha=1,151766.0,69,0.695,6998695.0,151210.0,-0.37985510155821905,0.07992781634593167
100,sha_class,Sha=1,151766.0,70,0.705,6985813.0,151253.0,-0.6914211703061619,0.0803151751850711
100,sha_class,Sha=1,151766.0,71,0.715,6986853.0,151245.0,-0.9470232163178472,0.08113359617027019
100,sha_class,Sha=1,151766.0,72,0.725,6990127.0,151198.0,-0.9943351529950744,0.08117694035523086
100,sha_class,Sha=1,151766.0,73,0.735,6970864.0,151214.0,-0.8887452114974557,0.08175803355026108
100,sha_class,Sha=1,151766.0,74,0.745,6961360.0,151229.0,-0.640479446544928,0.08227388172627631
100,sha_class,Sha=1,151766.0,75,0.755,6960305.0,151178.0,-0.9050406555459855,0.08290629719785822
100,sha_class,Sha=1,151766.0,76,0.765,6951281.0,151217.0,-1.7222734917492186,0.08405930439287569
100,sha_class,Sha=1,151766.0,77,0.775,6941574.0,151200.0,-2.0905489158510737,0.08425380847421211
100,sha_class,Sha=1,151766.0,78,0.785,6935472.0,151202.0,-2.6816699714165093,0.0853862121551026
100,sha_class,Sha=1,151766.0,79,0.795,6916378.0,151226.0,-3.2844815595677392,0.08619123411724641
100,sha_class,Sha=1,151766.0,80,0.805,6918488.0,151250.0,-3.315507087675804,0.08682936068694243
100,sha_class,Sha=1,151766.0,81,0.815,6915690.0,151242.0,-3.475392043310212,0.08733138813418291
100,sha_class,Sha=1,151766.0,82,0.825,6916686.0,151176.0,-3.2497891331195317,0.08774124877728429
100,sha_class,Sha=1,151766.0,83,0.835,6904948.0,151184.0,-2.524566730987692,0.08816460078316435
100,sha_class,Sha=1,151766.0,84,0.845,6887588.0,151178.0,-3.354636049659184,0.08819962392275195
100,sha_class,Sha=1,151766.0,85,0.855,6880105.0,151200.0,-3.8597283035651344,0.08971776724031527
100,sha_class,Sha=1,151766.0,86,0.865,6869065.0,151218.0,-3.784585675051845,0.09035966539811868
100,sha_class,Sha=1,151766.0,87,0.875,6863749.0,151223.0,-3.6586053773236755,0.09095375456538954
100,sha_class,Sha=1,151766.0,88,0.885,6846564.0,151192.0,-3.551666792277119,0.09126860540924372
100,sha_class,Sha=1,151766.0,89,0.895,6842324.0,151225.0,-3.069253516787571,0.09132446669094864
100,sha_class,Sha=1,151766.0,90,0.905,6844891.0,151202.0,-3.0055190068037607,0.09253151490705348
100,sha_class,Sha=1,151766.0,91,0.915,6834363.0,151203.0,-3.441452114849621,0.09354587612645504
100,sha_class,Sha=1,151766.0,92,0.925,6832690.0,151215.0,-3.1674375685125478,0.0938349349867556
100,sha_class,Sha=1,151766.0,93,0.935,6830553.0,151166.0,-3.0594512625844494,0.09446562063676682
100,sha_class,Sha=1,151766.0,94,0.945,6827230.0,151177.0,-3.4104657379347114,0.09485725636401716
100,sha_class,Sha=1,151766.0,95,0.955,6828168.0,151228.0,-2.6874697576275217,0.095660933495783
100,sha_class,Sha=1,151766.0,96,0.965,6818277.0,151147.0,-3.1795560667306417,0.09604018063808785
100,sha_class,Sha=1,151766.0,97,0.975,6807372.0,151240.0,-2.9826601219971525,0.09644507056079492
100,sha_class,Sha=1,151766.0,98,0.985,6796921.0,151194.0,-2.7311451758818444,0.09721345100202058
100,sha_class,Sha=1,151766.0,99,0.995,6793721.0,151199.0,-2.8652912005070563,0.09660679585818634
100,sha_class,Sha>=4,16994.0,0,0.005,1706239.0,16994.0,1.07816138301844,0.011658897507814129
100,sha_class,Sha>=4,16994.0,1,0.015,1396354.0,16994.0,1.0677528764195898,0.026466388195306924
100,sha_class,Sha>=4,16994.0,2,0.025,1300957.0,16994.0,1.340399413662404,0.035097489004436294
100,sha_class,Sha>=4,16994.0,3,0.035,1243072.0,16994.0,1.2426319633939145,0.04356050758820411
100,sha_class,Sha>=4,16994.0,4,0.045,1209022.0,16994.0,1.139049578915851,0.04947226552395412
100,sha_class,Sha>=4,16994.0,5,0.055,1178494.0,16994.0,0.9722552681642842,0.05455889748767459
100,sha_class,Sha>=4,16994.0,6,0.065,1158736.0,16994.0,0.9811121774071057,0.06171356016872472
100,sha_class,Sha>=4,16994.0,7,0.075,1137978.0,16994.0,0.523090956064177,0.06731408770268792
100,sha_class,Sha>=4,16994.0,8,0.085,1117625.0,16994.0,0.25982597024941284,0.07090166372688729
100,sha_class,Sha>=4,16994.0,9,0.095,1112134.0,16994.0,0.1664268874074527,0.07668216828172444
100,sha_class,Sha>=4,16994.0,10,0.105,1101420.0,16994.0,0.17806286430244594,0.07946608729750862
100,sha_class,Sha>=4,16994.0,11,0.115,1080429.0,16992.0,-0.43564269378182185,0.0846842839661703
100,sha_class,Sha>=4,16994.0,12,0.125,1073635.0,16992.0,-0.9087110610216694,0.08894169767417433
100,sha_class,Sha>=4,16994.0,13,0.135,1068223.0,16994.0,-1.3322442973049635,0.09133032217839568
100,sha_class,Sha>=4,16994.0,14,0.145,1055702.0,16994.0,-1.458880441639781,0.09514566615977058
100,sha_class,Sha>=4,16994.0,15,0.155,1054332.0,16994.0,-1.5181347051972245,0.10034987144536535
100,sha_class,Sha>=4,16994.0,16,0.165,1046986.0,16994.0,-1.9017207488925354,0.10381745828131433
100,sha_class,Sha>=4,16994.0,17,0.175,1037913.0,16993.0,-2.578446363038135,0.1070508610315197
100,sha_class,Sha>=4,16994.0,18,0.185,1034602.0,16994.0,-2.703203744048436,0.11018608505750363
100,sha_class,Sha>=4,16994.0,19,0.195,1020166.0,16994.0,-2.6958073490000647,0.11461243035920007
100,sha_class,Sha>=4,16994.0,20,0.205,1018331.0,16991.0,-2.6841370831291593,0.11597862333567419
100,sha_class,Sha>=4,16994.0,21,0.215,1015521.0,16993.0,-2.420438375966622,0.1184462077817569
100,sha_class,Sha>=4,16994.0,22,0.225,1012204.0,16992.0,-1.523188013483448,0.12317822034100052
100,sha_class,Sha>=4,16994.0,23,0.235,1010118.0,16994.0,-1.458075195175217,0.12530565505955624
100,sha_class,Sha>=4,16994.0,24,0.245,1007109.0,16994.0,-1.5604289108726066,0.12761457573986407
100,sha_class,Sha>=4,16994.0,25,0.255,997910.0,16993.0,-0.9672194887314487,0.12981307122694
100,sha_class,Sha>=4,16994.0,26,0.265,994408.0,16994.0,-0.5501755818537261,0.13525488053988555
100,sha_class,Sha>=4,16994.0,27,0.275,990946.0,16993.0,-0.8910586449715726,0.13743606429715843
100,sha_class,Sha>=4,16994.0,28,0.285,987089.0,16992.0,-1.0428340301634402,0.14182839509073783
100,sha_class,Sha>=4,16994.0,29,0.295,983811.0,16994.0,-0.5970709821296977,0.14476853912725962
100,sha_class,Sha>=4,16994.0,30,0.305,977376.0,16992.0,-0.7475065890711456,0.14538817613510696
100,sha_class,Sha>=4,16994.0,31,0.315,974071.0,16993.0,-0.18728306252829618,0.14872363687635548
100,sha_class,Sha>=4,16994.0,32,0.325,972152.0,16993.0,-0.09396267250388828,0.15121386206065765
100,sha_class,Sha>=4,16994.0,33,0.335,973390.0,16994.0,0.021424095172541326,0.15126974190419784
100,sha_class,Sha>=4,16994.0,34,0.345,970728.0,16994.0,0.5529684937490214,0.15723809560600172
100,sha_class,Sha>=4,16994.0,35,0.355,967491.0,16993.0,0.950959750529979,0.157048757269438
100,sha_class,Sha>=4,16994.0,36,0.365,963838.0,16994.0,1.2080017596318053,0.15979060502549933
100,sha_class,Sha>=4,16994.0,37,0.375,962706.0,16993.0,1.7265343729030462,0.16157719108107657
100,sha_class,Sha>=4,16994.0,38,0.385,959028.0,16993.0,2.2502721505524343,0.1636280300247638
100,sha_class,Sha>=4,16994.0,39,0.395,956637.0,16994.0,2.6296264936438796,0.16497291916015305
100,sha_class,Sha>=4,16994.0,40,0.405,952178.0,16993.0,2.6826664762260837,0.17041632085558076
100,sha_class,Sha>=4,16994.0,41,0.415,949006.0,16993.0,3.021202184180079,0.17005645094792168
100,sha_class,Sha>=4,16994.0,42,0.425,952803.0,16992.0,2.621041285554307,0.17564467812302456
100,sha_class,Sha>=4,16994.0,43,0.435,949797.0,16994.0,3.1557395948818536,0.17774257954577707
100,sha_class,Sha>=4,16994.0,44,0.445,947504.0,16991.0,2.9695484135159322,0.18024415016635975
100,sha_class,Sha>=4,16994.0,45,0.455,943432.0,16993.0,2.581351915135378,0.18196611775985505
100,sha_class,Sha>=4,16994.0,46,0.465,939723.0,16993.0,2.5695859311733353,0.18421197757936345
100,sha_class,Sha>=4,16994.0,47,0.475,936282.0,16991.0,2.2292610559639083,0.18629658179324396
100,sha_class,Sha>=4,16994.0,48,0.485,934991.0,16992.0,1.672475991747514,0.18755001632496754
100,sha_class,Sha>=4,16994.0,49,0.495,934306.0,16990.0,1.9815585043872137,0.19208028057879173
100,sha_class,Sha>=4,16994.0,50,0.505,933156.0,16990.0,2.05814890543489,0.19248123556833105
100,sha_class,Sha>=4,16994.0,51,0.515,931710.0,16994.0,2.018679632074358,0.19405783069558694
100,sha_class,Sha>=4,16994.0,52,0.525,930705.0,16991.0,1.9302023734695741,0.19641368074357043
100,sha_class,Sha>=4,16994.0,53,0.535,927882.0,16994.0,1.8427364686457977,0.19744191574565073
100,sha_class,Sha>=4,16994.0,54,0.545,926907.0,16994.0,2.406288872562188,0.20207901158033514
100,sha_class,Sha>=4,16994.0,55,0.555,923766.0,16990.0,2.5228369522151715,0.19885865101946684
100,sha_class,Sha>=4,16994.0,56,0.565,924064.0,16993.0,2.4512966634345674,0.20402707599654904
100,sha_class,Sha>=4,16994.0,57,0.575,925390.0,16992.0,2.0448329893342265,0.20218000411530565
100,sha_class,Sha>=4,16994.0,58,0.585,925030.0,16993.0,2.6838556587353923,0.20512774961780625
100,sha_class,Sha>=4,16994.0,59,0.595,923893.0,16991.0,2.6029507746026868,0.20980500916558284
100,sha_class,Sha>=4,16994.0,60,0.605,921225.0,16993.0,2.0622171565035687,0.20985687574730064
100,sha_class,Sha>=4,16994.0,61,0.615,918943.0,16993.0,1.1699844277610254,0.21267395974367334
100,sha_class,Sha>=4,16994.0,62,0.625,916119.0,16991.0,1.3912821369276263,0.2177272812264414
100,sha_class,Sha>=4,16994.0,63,0.635,914101.0,16992.0,0.7645139869664294,0.21813360998236034
100,sha_class,Sha>=4,16994.0,64,0.645,911188.0,16992.0,0.44461845414996687,0.21972407623656298
100,sha_class,Sha>=4,16994.0,65,0.655,910463.0,16991.0,-0.1453721897540043,0.22228977505134656
100,sha_class,Sha>=4,16994.0,66,0.665,908615.0,16991.0,-0.6058341541797131,0.2249842203199961
100,sha_class,Sha>=4,16994.0,67,0.675,909520.0,16993.0,-1.16136423608057,0.22307111332627247
100,sha_class,Sha>=4,16994.0,68,0.685,908307.0,16992.0,-1.4468896529477369,0.22758640205097566
100,sha_class,Sha>=4,16994.0,69,0.695,904478.0,16990.0,-1.0452260862066296,0.22876015093804425
100,sha_class,Sha>=4,16994.0,70,0.705,902343.0,16991.0,-1.5164843080735375,0.22904024999176667
100,sha_class,Sha>=4,16994.0,71,0.715,902444.0,16993.0,-1.2867657162106458,0.23052890712733914
100,sha_class,Sha>=4,16994.0,72,0.725,902662.0,16988.0,-1.1272015438779963,0.23582148991591015
100,sha_class,Sha>=4,16994.0,73,0.735,901019.0,16994.0,-0.584018760980623,0.2359407613241744
100,sha_class,Sha>=4,16994.0,74,0.745,900152.0,16993.0,-1.040793110496894,0.23931522118458706
100,sha_class,Sha>=4,16994.0,75,0.755,898427.0,16990.0,-0.9901249628517398,0.23850929914604502
100,sha_class,Sha>=4,16994.0,76,0.765,898071.0,16992.0,-1.8576526800219582,0.24018045428457097
100,sha_class,Sha>=4,16994.0,77,0.775,897174.0,16992.0,-2.053032076275059,0.24157500731183132
100,sha_class,Sha>=4,16994.0,78,0.785,896791.0,16992.0,-2.790585543342875,0.24576403075408837
100,sha_class,Sha>=4,16994.0,79,0.795,894973.0,16991.0,-3.366242333567605,0.2454285692903872
100,sha_class,Sha>=4,16994.0,80,0.805,893172.0,16991.0,-3.5157864330722415,0.2503215797004714
100,sha_class,Sha>=4,16994.0,81,0.815,893739.0,16992.0,-3.7031963470319633,0.25021332620912035
100,sha_class,Sha>=4,16994.0,82,0.825,894792.0,16990.0,-3.5314173573299716,0.2505698044677126
100,sha_class,Sha>=4,16994.0,83,0.835,892472.0,16991.0,-4.352707984116028,0.2516829764482146
100,sha_class,Sha>=4,16994.0,84,0.845,890726.0,16991.0,-3.6146660140155333,0.25249807815714587
100,sha_class,Sha>=4,16994.0,85,0.855,888416.0,16993.0,-3.7760947574109425,0.2584542852689672
100,sha_class,Sha>=4,16994.0,86,0.865,887256.0,16992.0,-3.671727212890079,0.26032650864348256
100,sha_class,Sha>=4,16994.0,87,0.875,887052.0,16994.0,-3.834867628955236,0.26538558657641825
100,sha_class,Sha>=4,16994.0,88,0.885,885485.0,16992.0,-3.1305533125914047,0.26420222934661464
100,sha_class,Sha>=4,16994.0,89,0.895,885041.0,16994.0,-3.3160723627492965,0.2645005127594428
100,sha_class,Sha>=4,16994.0,90,0.905,884923.0,16990.0,-2.5917712614543866,0.2694125044412664
100,sha_class,Sha>=4,16994.0,91,0.915,883418.0,16992.0,-1.5583540294628364,0.27099325753674475
100,sha_class,Sha>=4,16994.0,92,0.925,883596.0,16992.0,-1.3169525439227883,0.2715111183144874
100,sha_class,Sha>=4,16994.0,93,0.935,883086.0,16989.0,-1.9222974885798212,0.2667850832668561
100,sha_class,Sha>=4,16994.0,94,0.945,883143.0,16994.0,-2.023736812724553,0.27402499743024566
100,sha_class,Sha>=4,16994.0,95,0.955,882340.0,16994.0,-1.48265974567627,0.2699324018227855
100,sha_class,Sha>=4,16994.0,96,0.965,882004.0,16993.0,-1.723291504346919,0.27580611645707226
100,sha_class,Sha>=4,16994.0,97,0.975,880313.0,16992.0,-1.5051476009101308,0.27602576234578075
100,sha_class,Sha>=4,16994.0,98,0.985,877767.0,16991.0,-1.6022600530664743,0.2758600062859587
100,sha_class,Sha>=4,16994.0,99,0.995,878643.0,16994.0,-1.7750406023834482,0.276125154641745
100,sha_class,Sha>=4-Sha=1,,0,0.005,,,0.0680807765848388,0.012354114608044718
100,sha_class,Sha>=4-Sha=1,,1,0.015,,,-0.4699067299709456,0.027955422130506443
100,sha_class,Sha>=4-Sha=1,,2,0.025,,,-0.5283286456473402,0.03714075464378126
100,sha_class,Sha>=4-Sha=1,,3,0.035,,,-0.6544084124132215,0.04607849112936501
100,sha_class,Sha>=4-Sha=1,,4,0.045,,,-0.6405939917576833,0.052468745552330054
100,sha_class,Sha>=4-Sha=1,,5,0.055,,,-0.5866469431736192,0.057852408105341764
100,sha_class,Sha>=4-Sha=1,,6,0.065,,,-0.5408664947279818,0.06533846127700642
100,sha_class,Sha>=4-Sha=1,,7,0.075,,,-0.6622426348534376,0.07131034589216989
100,sha_class,Sha>=4-Sha=1,,8,0.085,,,-0.34513453742149197,0.07514803374194239
100,sha_class,Sha>=4-Sha=1,,9,0.095,,,-0.42811956615499525,0.08114832859452151
100,sha_class,Sha>=4-Sha=1,,10,0.105,,,-0.18496498756292518,0.08416296044033435
100,sha_class,Sha>=4-Sha=1,,11,0.115,,,-0.24243680903162873,0.08966183007176441
100,sha_class,Sha>=4-Sha=1,,12,0.125,,,-0.4303032877743824,0.09424979706579314
100,sha_class,Sha>=4-Sha=1,,13,0.135,,,-0.5010495349292833,0.09684274488395464
100,sha_class,Sha>=4-Sha=1,,14,0.145,,,-0.23250184171198662,0.10079983239140408
100,sha_class,Sha>=4-Sha=1,,15,0.155,,,-0.1601037408203383,0.10615717630528927
100,sha_class,Sha>=4-Sha=1,,16,0.165,,,-0.8200390291131823,0.1098965567279182
100,sha_class,Sha>=4-Sha=1,,17,0.175,,,-0.7402734687421966,0.11338957718947484
100,sha_class,Sha>=4-Sha=1,,18,0.185,,,-0.6842205312671212,0.11671594655686404
100,sha_class,Sha>=4-Sha=1,,19,0.195,,,-0.6757709193578294,0.12138855551589486
100,sha_class,Sha>=4-Sha=1,,20,0.205,,,-0.35524547164985076,0.1230811869165788
100,sha_class,Sha>=4-Sha=1,,21,0.215,,,-0.4907556997525879,0.12569375949239753
100,sha_class,Sha>=4-Sha=1,,22,0.225,,,0.2835926527269894,0.1304019250082534
100,sha_class,Sha>=4-Sha=1,,23,0.235,,,0.2423018536318695,0.1327018332255041
100,sha_class,Sha>=4-Sha=1,,24,0.245,,,-0.2684057520612606,0.1351446929962788
100,sha_class,Sha>=4-Sha=1,,25,0.255,,,-0.1438988590621274,0.13754586257156312
100,sha_class,Sha>=4-Sha=1,,26,0.265,,,-0.1895679326599662,0.14312077208494944
100,sha_class,Sha>=4-Sha=1,,27,0.275,,,-0.22269711807709136,0.14553660953271885
100,sha_class,Sha>=4-Sha=1,,28,0.285,,,-0.7542631385543284,0.15013278718204748
100,sha_class,Sha>=4-Sha=1,,29,0.295,,,-0.8330986972707435,0.15312876259759273
100,sha_class,Sha>=4-Sha=1,,30,0.305,,,-1.1854169655335463,0.1540263428067862
100,sha_class,Sha>=4-Sha=1,,31,0.315,,,-0.9547364117835164,0.15756062865796777
100,sha_class,Sha>=4-Sha=1,,32,0.325,,,-0.947023043477846,0.1600536732395
100,sha_class,Sha>=4-Sha=1,,33,0.335,,,-1.39031576907562,0.1605133128126162
100,sha_class,Sha>=4-Sha=1,,34,0.345,,,-1.0137202673795174,0.16633499735647586
100,sha_class,Sha>=4-Sha=1,,35,0.355,,,-0.8730650401864614,0.16638960681118076
100,sha_class,Sha>=4-Sha=1,,36,0.365,,,-0.8305580948577922,0.1693417393977752
100,sha_class,Sha>=4-Sha=1,,37,0.375,,,-0.7275878832611173,0.1711350297417352
100,sha_class,Sha>=4-Sha=1,,38,0.385,,,-0.36502484040567706,0.17326851744066293
100,sha_class,Sha>=4-Sha=1,,39,0.395,,,-0.17161858001710062,0.17485847716147226
100,sha_class,Sha>=4-Sha=1,,40,0.405,,,-0.40873039806549993,0.18034298372848015
100,sha_class,Sha>=4-Sha=1,,41,0.415,,,0.10778508643566909,0.18026580679853282
100,sha_class,Sha>=4-Sha=1,,42,0.425,,,-0.5766691709431724,0.1859408604413167
100,sha_class,Sha>=4-Sha=1,,43,0.435,,,-0.32057145727438163,0.18813771501490104
100,sha_class,Sha>=4-Sha=1,,44,0.445,,,-0.4917863699768139,0.1908025384546583
100,sha_class,Sha>=4-Sha=1,,45,0.455,,,-0.7950735962344124,0.1928601619534223
100,sha_class,Sha>=4-Sha=1,,46,0.465,,,-0.41548135750064263,0.1951336545673166
100,sha_class,Sha>=4-Sha=1,,47,0.475,,,-0.6575392214041185,0.19736457298773188
100,sha_class,Sha>=4-Sha=1,,48,0.485,,,-0.7591451229684958,0.19873990834087787
100,sha_class,Sha>=4-Sha=1,,49,0.495,,,-0.5001643754971139,0.2032107523122889
100,sha_class,Sha>=4-Sha=1,,50,0.505,,,-0.13107454650291217,0.20387462268279005
100,sha_class,Sha>=4-Sha=1,,51,0.515,,,-0.3385156316253495,0.2058425921828053
100,sha_class,Sha>=4-Sha=1,,52,0.525,,,-0.4827435848073074,0.20811688300258152
100,sha_class,Sha>=4-Sha=1,,53,0.535,,,-0.8949028904128493,0.20922738844228939
100,sha_class,Sha>=4-Sha=1,,54,0.545,,,-0.30422476250348884,0.21401761295719945
100,sha_class,Sha>=4-Sha=1,,55,0.555,,,-0.1514754699491574,0.21105092527597336
100,sha_class,Sha>=4-Sha=1,,56,0.565,,,-0.18522555460446766,0.21613592214260197
100,sha_class,Sha>=4-Sha=1,,57,0.575,,,-0.4374994570363966,0.21446920560835778
100,sha_class,Sha>=4-Sha=1,,58,0.585,,,0.7133843634895878,0.2174129445679097
100,sha_class,Sha>=4-Sha=1,,59,0.595,,,0.5481525520450781,0.22211675157679192
100,sha_class,Sha>=4-Sha=1,,60,0.605,,,0.09985622169420694,0.22233259868090602
100,sha_class,Sha>=4-Sha=1,,61,0.615,,,-0.1437710571228359,0.2252842535135154
100,sha_class,Sha>=4-Sha=1,,62,0.625,,,-0.2039385171050747,0.23031990759065588
100,sha_class,Sha>=4-Sha=1,,63,0.635,,,-0.12043783659289709,0.23103968470416592
100,sha_class,Sha>=4-Sha=1,,64,0.645,,,-0.5931247128020005,0.23278165819993224
100,sha_class,Sha>=4-Sha=1,,65,0.655,,,-0.5853134739369132,0.2353358870072375
100,sha_class,Sha>=4-Sha=1,,66,0.665,,,-0.2033238146450277,0.2382000145092574
100,sha_class,Sha>=4-Sha=1,,67,0.675,,,-0.4395803078262711,0.23654294224756975
100,sha_class,Sha>=4-Sha=1,,68,0.685,,,-0.7103956682174869,0.24108119496315655
100,sha_class,Sha>=4-Sha=1,,69,0.695,,,-0.6653709846484106,0.2423214032705856
100,sha_class,Sha>=4-Sha=1,,70,0.705,,,-0.8250631377673756,0.24271374802697032
100,sha_class,Sha>=4-Sha=1,,71,0.715,,,-0.3397424998927986,0.24438951992433275
100,sha_class,Sha>=4-Sha=1,,72,0.725,,,-0.13286639088292196,0.24940222683768568
100,sha_class,Sha>=4-Sha=1,,73,0.735,,,0.30472645051683267,0.24970466336101266
100,sha_class,Sha>=4-Sha=1,,74,0.745,,,-0.4003136639519659,0.25306277226201634
100,sha_class,Sha>=4-Sha=1,,75,0.755,,,-0.08508430730575434,0.2525077026432999
100,sha_class,Sha>=4-Sha=1,,76,0.765,,,-0.13537918827273954,0.25446535574682266
100,sha_class,Sha>=4-Sha=1,,77,0.775,,,0.03751683957601459,0.2558460247885837
100,sha_class,Sha>=4-Sha=1,,78,0.785,,,-0.10891557192636547,0.2601744876783515
100,sha_class,Sha>=4-Sha=1,,79,0.795,,,-0.08176077399986559,0.2601232620558576
100,sha_class,Sha>=4-Sha=1,,80,0.805,,,-0.20027934539643732,0.26495326218230003
100,sha_class,Sha>=4-Sha=1,,81,0.815,,,-0.2278043037217512,0.2650159994530047
100,sha_class,Sha>=4-Sha=1,,82,0.825,,,-0.28162822421044,0.26548776553352704
100,sha_class,Sha>=4-Sha=1,,83,0.835,,,-1.8281412531283365,0.2666783033264748
100,sha_class,Sha>=4-Sha=1,,84,0.845,,,-0.2600299643563493,0.2674592550897557
100,sha_class,Sha>=4-Sha=1,,85,0.855,,,0.08363354615419194,0.2735834339511076
100,sha_class,Sha>=4-Sha=1,,86,0.865,,,0.11285846216176587,0.275562624884735
100,sha_class,Sha>=4-Sha=1,,87,0.875,,,-0.1762622516315604,0.280538936748628
100,sha_class,Sha>=4-Sha=1,,88,0.885,,,0.42111347968571433,0.2795224075545097
100,sha_class,Sha>=4-Sha=1,,89,0.895,,,-0.24681884596172532,0.27982258569742785
100,sha_class,Sha>=4-Sha=1,,90,0.905,,,0.4137477453493741,0.2848599283864083
100,sha_class,Sha>=4-Sha=1,,91,0.915,,,1.8830980853867845,0.2866848035223397
100,sha_class,Sha>=4-Sha=1,,92,0.925,,,1.8504850245897595,0.2872686589107002
100,sha_class,Sha>=4-Sha=1,,93,0.935,,,1.1371537740046282,0.2830159609209221
100,sha_class,Sha>=4-Sha=1,,94,0.945,,,1.3867289252101584,0.28997861697296756
100,sha_class,Sha>=4-Sha=1,,95,0.955,,,1.2048100119512517,0.2863817657447875
100,sha_class,Sha>=4-Sha=1,,96,0.965,,,1.4562645623837227,0.292049191356745
100,sha_class,Sha>=4-Sha=1,,97,0.975,,,1.4775125210870217,0.2923899333322646
100,sha_class,Sha>=4-Sha=1,,98,0.985,,,1.12888512281537,0.29248794526238414
100,sha_class,Sha>=4-Sha=1,,99,0.995,,,1.0902505981236081,0.2925371327402948


==> anc/data_pN/results/pnC_conditioned_K40.csv <==
grid,variable,group,n_group,bin,y_ctr,pairs,curves,mean,se_cluster
40,logL_quartile,Q1,42190.0,0,0.0125,8282142.0,42083.0,1.044883195675708,0.007393614402858695
40,logL_quartile,Q1,42190.0,1,0.0375,6816440.0,42138.0,2.769673906027193,0.017575929045880515
40,logL_quartile,Q1,42190.0,2,0.0625,6399947.0,42142.0,3.1293507586859706,0.023975994262361824
40,logL_quartile,Q1,42190.0,3,0.0875,6155633.0,42146.0,2.575103811419557,0.02881909070003104
40,logL_quartile,Q1,42190.0,4,0.1125,5978379.0,42143.0,1.8106851372253248,0.033391101094681346
40,logL_quartile,Q1,42190.0,5,0.1375,5854491.0,42138.0,0.878828236306111,0.03667550606576143
40,logL_quartile,Q1,42190.0,6,0.1625,5761390.0,42129.0,-0.11854639245043297,0.041740346902049474
40,logL_quartile,Q1,42190.0,7,0.1875,5657161.0,42135.0,-0.38845986529285625,0.04561137429288844
40,logL_quartile,Q1,42190.0,8,0.2125,5588871.0,42132.0,-0.918611290187231,0.049435460896620556
40,logL_quartile,Q1,42190.0,9,0.2375,5542815.0,42126.0,-1.1444112783847198,0.05167893386557474
40,logL_quartile,Q1,42190.0,10,0.2625,5471372.0,42138.0,0.02740482643110357,0.05468784574772587
40,logL_quartile,Q1,42190.0,11,0.2875,5420573.0,42129.0,1.6105695836953031,0.057109301723553677
40,logL_quartile,Q1,42190.0,12,0.3125,5359009.0,42119.0,2.49011972176199,0.059815960701444966
40,logL_quartile,Q1,42190.0,13,0.3375,5341981.0,42122.0,3.3590413369122802,0.0629980104782409
40,logL_quartile,Q1,42190.0,14,0.3625,5302168.0,42124.0,3.056779792718752,0.06530084018747546
40,logL_quartile,Q1,42190.0,15,0.3875,5266199.0,42117.0,3.3188048913457315,0.06754439321790355
40,logL_quartile,Q1,42190.0,16,0.4125,5226878.0,42129.0,3.5540978763996405,0.07103213669237766
40,logL_quartile,Q1,42190.0,17,0.4375,5212648.0,42120.0,4.124026214699324,0.07275936295366336
40,logL_quartile,Q1,42190.0,18,0.4625,5167251.0,42121.0,4.375302844781491,0.07555928014825775
40,logL_quartile,Q1,42190.0,19,0.4875,5141183.0,42106.0,4.839441622677115,0.07769485662714318
40,logL_quartile,Q1,42190.0,20,0.5125,5119097.0,42112.0,4.4175302792660505,0.0804961607477934
40,logL_quartile,Q1,42190.0,21,0.5375,5097861.0,42112.0,3.570406490094571,0.08178533772986972
40,logL_quartile,Q1,42190.0,22,0.5625,5079132.0,42122.0,2.2873492951157797,0.08508984255464255
40,logL_quartile,Q1,42190.0,23,0.5875,5076443.0,42110.0,1.5030315518168922,0.08544961376258361
40,logL_quartile,Q1,42190.0,24,0.6125,5046988.0,42109.0,1.1265810419997035,0.08806920862433175
40,logL_quartile,Q1,42190.0,25,0.6375,5014738.0,42117.0,1.3105789375237549,0.08991114366039214
40,logL_quartile,Q1,42190.0,26,0.6625,4997320.0,42114.0,1.3543939551599657,0.09156596662815461
40,logL_quartile,Q1,42190.0,27,0.6875,4979436.0,42109.0,0.9922826601245603,0.09381101827549573
40,logL_quartile,Q1,42190.0,28,0.7125,4960350.0,42107.0,0.23390909915630953,0.09534758926614924
40,logL_quartile,Q1,42190.0,29,0.7375,4947327.0,42125.0,-0.29296931454096325,0.09646645849583389
40,logL_quartile,Q1,42190.0,30,0.7625,4933991.0,42109.0,-0.4487322737313465,0.09901104870687598
40,logL_quartile,Q1,42190.0,31,0.7875,4919049.0,42102.0,-0.7399725028150766,0.10178512773086482
40,logL_quartile,Q1,42190.0,32,0.8125,4910653.0,42111.0,-0.7261769463246538,0.10254312185847712
40,logL_quartile,Q1,42190.0,33,0.8375,4897780.0,42098.0,-1.3052029695086345,0.10340589806756068
40,logL_quartile,Q1,42190.0,34,0.8625,4878121.0,42111.0,-2.296692107473349,0.10596253667374664
40,logL_quartile,Q1,42190.0,35,0.8875,4860010.0,42103.0,-2.343196207415211,0.107858035323225
40,logL_quartile,Q1,42190.0,36,0.9125,4853694.0,42106.0,-2.6377538427432796,0.11107295792215598
40,logL_quartile,Q1,42190.0,37,0.9375,4851303.0,42105.0,-2.865580030766992,0.11253754874694562
40,logL_quartile,Q1,42190.0,38,0.9625,4844224.0,42117.0,-2.8678357978491498,0.11432440506814642
40,logL_quartile,Q1,42190.0,39,0.9875,4823821.0,42096.0,-2.646576852665138,0.11494566954211176
40,logL_quartile,Q2,42190.0,0,0.0125,7921943.0,42155.0,1.8509746914361793,0.007639538270104929
40,logL_quartile,Q2,42190.0,1,0.0375,6521420.0,42176.0,2.858120777376706,0.017521873145007513
40,logL_quartile,Q2,42190.0,2,0.0625,6123055.0,42179.0,2.549386866523329,0.023232561467308916
40,logL_quartile,Q2,42190.0,3,0.0875,5886481.0,42177.0,1.5704853205166212,0.028224406883438077
40,logL_quartile,Q2,42190.0,4,0.1125,5718429.0,42179.0,0.7589757606503464,0.03300803734104775
40,logL_quartile,Q2,42190.0,5,0.1375,5598629.0,42174.0,-0.4118036755069857,0.03757864116975605
40,logL_quartile,Q2,42190.0,6,0.1625,5508455.0,42161.0,-0.6654550141555119,0.04247750256325422
40,logL_quartile,Q2,42190.0,7,0.1875,5412165.0,42168.0,-2.2116522685468754,0.04677479060346164
40,logL_quartile,Q2,42190.0,8,0.2125,5341585.0,42172.0,-2.2468349750120984,0.05068174822402038
40,logL_quartile,Q2,42190.0,9,0.2375,5299602.0,42162.0,-1.5556719164948614,0.051702296867938896
40,logL_quartile,Q2,42190.0,10,0.2625,5232320.0,42169.0,-0.5645033178398875,0.056193708369181104
40,logL_quartile,Q2,42190.0,11,0.2875,5181285.0,42159.0,-0.7870763719810819,0.05931467923473012
40,logL_quartile,Q2,42190.0,12,0.3125,5126119.0,42163.0,0.286492958903217,0.061376829406918305
40,logL_quartile,Q2,42190.0,13,0.3375,5105733.0,42160.0,1.403274515138179,0.06451266569189437
40,logL_quartile,Q2,42190.0,14,0.3625,5068785.0,42150.0,1.3185562220532139,0.06603938762822316
40,logL_quartile,Q2,42190.0,15,0.3875,5034756.0,42157.0,2.226934135437745,0.06721317051148741
40,logL_quartile,Q2,42190.0,16,0.4125,4996059.0,42160.0,2.5236609495604436,0.07176886013268663
40,logL_quartile,Q2,42190.0,17,0.4375,4983505.0,42156.0,3.436727764896393,0.0741522691320775
40,logL_quartile,Q2,42190.0,18,0.4625,4941290.0,42147.0,2.7758445669045937,0.07802046573864824
40,logL_quartile,Q2,42190.0,19,0.4875,4913996.0,42148.0,2.0180313537088757,0.07908762867418419
40,logL_quartile,Q2,42190.0,20,0.5125,4893030.0,42151.0,1.5406660085877257,0.08303408536588794
40,logL_quartile,Q2,42190.0,21,0.5375,4873250.0,42148.0,1.8560248294259478,0.0851215313100697
40,logL_quartile,Q2,42190.0,22,0.5625,4854733.0,42146.0,1.7801151989203114,0.08525967699985207
40,logL_quartile,Q2,42190.0,23,0.5875,4849437.0,42142.0,1.141020493719168,0.0857882059721195
40,logL_quartile,Q2,42190.0,24,0.6125,4826259.0,42138.0,0.8208390805383632,0.0879212472671808
40,logL_quartile,Q2,42190.0,25,0.6375,4796325.0,42145.0,0.014541341547955987,0.09190048387605666
40,logL_quartile,Q2,42190.0,26,0.6625,4776718.0,42143.0,-1.7560932003940781,0.0937344000343815
40,logL_quartile,Q2,42190.0,27,0.6875,4759195.0,42148.0,-1.7599898722367964,0.09565492424646181
40,logL_quartile,Q2,42190.0,28,0.7125,4740983.0,42141.0,-1.801069735959821,0.0963424132101387
40,logL_quartile,Q2,42190.0,29,0.7375,4729463.0,42143.0,-0.927158749312554,0.0981152755101814
40,logL_quartile,Q2,42190.0,30,0.7625,4716927.0,42132.0,-1.3250762625751893,0.10010429374221555
40,logL_quartile,Q2,42190.0,31,0.7875,4700896.0,42133.0,-3.920340505299415,0.10367113208746263
40,logL_quartile,Q2,42190.0,32,0.8125,4692810.0,42140.0,-4.495042202859268,0.10409865712157362
40,logL_quartile,Q2,42190.0,33,0.8375,4683856.0,42132.0,-2.751228048001476,0.1050076433045945
40,logL_quartile,Q2,42190.0,34,0.8625,4662536.0,42144.0,-4.6500303697387,0.10971906041253654
40,logL_quartile,Q2,42190.0,35,0.8875,4647505.0,42135.0,-3.4912775779692544,0.10952188320979997
40,logL_quartile,Q2,42190.0,36,0.9125,4637403.0,42140.0,-3.86502898281646,0.11305687936991402
40,logL_quartile,Q2,42190.0,37,0.9375,4633252.0,42131.0,-3.90229022725291,0.1144643825804182
40,logL_quartile,Q2,42190.0,38,0.9625,4628367.0,42134.0,-3.9357965779291053,0.11611510208801373
40,logL_quartile,Q2,42190.0,39,0.9875,4610955.0,42146.0,-4.532209704930974,0.11612658833069128
40,logL_quartile,Q3,42190.0,0,0.0125,8078941.0,42190.0,1.6685975302951217,0.008498312479725592
40,logL_quartile,Q3,42190.0,1,0.0375,6650794.0,42187.0,1.7007856505554073,0.016884297069185962
40,logL_quartile,Q3,42190.0,2,0.0625,6245656.0,42190.0,0.8825020141999496,0.022434738262296243
40,logL_quartile,Q3,42190.0,3,0.0875,6004163.0,42189.0,-0.0778080142061433,0.028099124307557437
40,logL_quartile,Q3,42190.0,4,0.1125,5833051.0,42190.0,-0.9421926878403772,0.03307974113948348
40,logL_quartile,Q3,42190.0,5,0.1375,5710181.0,42188.0,-2.100296645587942,0.038054640826449146
40,logL_quartile,Q3,42190.0,6,0.1625,5618558.0,42190.0,-2.007715324821778,0.04258957224672209
40,logL_quartile,Q3,42190.0,7,0.1875,5521348.0,42189.0,-3.552257709530354,0.04622421489632983
40,logL_quartile,Q3,42190.0,8,0.2125,5448659.0,42189.0,-3.395894476053649,0.05004498972969354
40,logL_quartile,Q3,42190.0,9,0.2375,5407895.0,42189.0,-2.197463338322952,0.05133012637762282
40,logL_quartile,Q3,42190.0,10,0.2625,5335217.0,42186.0,-1.364713375294763,0.055437811373607905
40,logL_quartile,Q3,42190.0,11,0.2875,5286129.0,42180.0,-1.9594635318207332,0.059413234213671444
40,logL_quartile,Q3,42190.0,12,0.3125,5229081.0,42183.0,-1.0909370116852273,0.062066240622367125
40,logL_quartile,Q3,42190.0,13,0.3375,5208807.0,42182.0,-0.6243446915963674,0.06305032854969915
40,logL_quartile,Q3,42190.0,14,0.3625,5170072.0,42182.0,0.8031263394397602,0.06606432085976856
40,logL_quartile,Q3,42190.0,15,0.3875,5134687.0,42181.0,1.7395025246913784,0.0656855470486996
40,logL_quartile,Q3,42190.0,16,0.4125,5099076.0,42182.0,2.3128770781216046,0.07006806315827464
40,logL_quartile,Q3,42190.0,17,0.4375,5083885.0,42186.0,2.7391298190261977,0.07499640211453897
40,logL_quartile,Q3,42190.0,18,0.4625,5039680.0,42187.0,1.917762635722903,0.07745482162435285
40,logL_quartile,Q3,42190.0,19,0.4875,5011872.0,42184.0,0.18446121529041443,0.07810630980810843
40,logL_quartile,Q3,42190.0,20,0.5125,4995368.0,42183.0,0.141879637295991,0.08035868475246727
40,logL_quartile,Q3,42190.0,21,0.5375,4970613.0,42184.0,1.374493045425182,0.08374169954448181
40,logL_quartile,Q3,42190.0,22,0.5625,4951355.0,42184.0,2.275971123056214,0.0825965294576891
40,logL_quartile,Q3,42190.0,23,0.5875,4948790.0,42184.0,1.8418282044701837,0.08334854953795788
40,logL_quartile,Q3,42190.0,24,0.6125,4922812.0,42178.0,1.1285718406471748,0.08732677298073344
40,logL_quartile,Q3,42190.0,25,0.6375,4892141.0,42178.0,0.0860760145711254,0.09045237850783935
40,logL_quartile,Q3,42190.0,26,0.6625,4873472.0,42175.0,-2.020012016073961,0.09214816201621628
40,logL_quartile,Q3,42190.0,27,0.6875,4856931.0,42179.0,-2.5951542239327674,0.09455338440396988
40,logL_quartile,Q3,42190.0,28,0.7125,4833955.0,42178.0,-2.284663179528978,0.09479644381990386
40,logL_quartile,Q3,42190.0,29,0.7375,4824815.0,42179.0,-1.4298065314421382,0.09585132708050789
40,logL_quartile,Q3,42190.0,30,0.7625,4811746.0,42179.0,-2.377492078758937,0.09984023760788166
40,logL_quartile,Q3,42190.0,31,0.7875,4798101.0,42176.0,-4.58120806544089,0.10159526749148902
40,logL_quartile,Q3,42190.0,32,0.8125,4787485.0,42184.0,-5.502515830336805,0.10383357973966482
40,logL_quartile,Q3,42190.0,33,0.8375,4776068.0,42185.0,-3.7751784522330922,0.10440311065036056
40,logL_quartile,Q3,42190.0,34,0.8625,4756215.0,42175.0,-4.810036762425584,0.10821942514943027
40,logL_quartile,Q3,42190.0,35,0.8875,4742035.0,42182.0,-4.173255785754428,0.10885968178715622
40,logL_quartile,Q3,42190.0,36,0.9125,4731725.0,42182.0,-3.44621422419942,0.11258847349644661
40,logL_quartile,Q3,42190.0,37,0.9375,4728498.0,42182.0,-3.2601843122276883,0.11293498688456372
40,logL_quartile,Q3,42190.0,38,0.9625,4719670.0,42183.0,-3.161065286344172,0.11384034357398927
40,logL_quartile,Q3,42190.0,39,0.9875,4705043.0,42178.0,-3.2825459831079122,0.11327182589687047
40,logL_quartile,Q4,42190.0,0,0.0125,8654057.0,42190.0,0.7332949158989824,0.007809131709761627
40,logL_quartile,Q4,42190.0,1,0.0375,7125802.0,42190.0,-0.010532568825235391,0.016579728934840412
40,logL_quartile,Q4,42190.0,2,0.0625,6692744.0,42190.0,-0.6923804346916601,0.022788713169442646
40,logL_quartile,Q4,42190.0,3,0.0875,6436935.0,42190.0,-1.404350828461061,0.028930316447704777
40,logL_quartile,Q4,42190.0,4,0.1125,6252918.0,42190.0,-1.679243514787816,0.03302592884589127
40,logL_quartile,Q4,42190.0,5,0.1375,6121528.0,42190.0,-2.229775801074503,0.03715624343370746
40,logL_quartile,Q4,42190.0,6,0.1625,6026920.0,42190.0,-2.5763398219986327,0.040746625792861466
40,logL_quartile,Q4,42190.0,7,0.1875,5917968.0,42190.0,-2.3086699691515737,0.04495359873419152
40,logL_quartile,Q4,42190.0,8,0.2125,5843897.0,42190.0,-1.9234969404833795,0.047303704902917694
40,logL_quartile,Q4,42190.0,9,0.2375,5797025.0,42190.0,-1.2955162346203442,0.050683812860461204
40,logL_quartile,Q4,42190.0,10,0.2625,5723332.0,42190.0,-0.49367396474640995,0.05411805743436255
40,logL_quartile,Q4,42190.0,11,0.2875,5670722.0,42190.0,-0.012231952121793309,0.056816446326884935
40,logL_quartile,Q4,42190.0,12,0.3125,5605650.0,42190.0,0.29189639024912367,0.059937623361798094
40,logL_quartile,Q4,42190.0,13,0.3375,5587741.0,42190.0,0.8756663918388486,0.06069859842308256
40,logL_quartile,Q4,42190.0,14,0.3625,5546732.0,42190.0,2.4749243338239526,0.06512521340810239
40,logL_quartile,Q4,42190.0,15,0.3875,5506518.0,42190.0,3.145082790976076,0.06485425206555417
40,logL_quartile,Q4,42190.0,16,0.4125,5468572.0,42190.0,3.6109214617636924,0.06806940228320492
40,logL_quartile,Q4,42190.0,17,0.4375,5455625.0,42190.0,3.144141138732959,0.07271649176389854
40,logL_quartile,Q4,42190.0,18,0.4625,5404919.0,42190.0,3.1232823285603355,0.07551214381796592
40,logL_quartile,Q4,42190.0,19,0.4875,5376082.0,42190.0,2.722442663634967,0.07715160937799745
40,logL_quartile,Q4,42190.0,20,0.5125,5356342.0,42190.0,2.832362832694402,0.07837255866209474
40,logL_quartile,Q4,42190.0,21,0.5375,5333583.0,42190.0,3.5089445500332515,0.08225362294410615
40,logL_quartile,Q4,42190.0,22,0.5625,5311827.0,42190.0,3.9949164383553906,0.08148646092638341
40,logL_quartile,Q4,42190.0,23,0.5875,5308853.0,42190.0,3.931635326877576,0.08372881167165042
40,logL_quartile,Q4,42190.0,24,0.6125,5281027.0,42190.0,3.373627705368672,0.08505521634958374
40,logL_quartile,Q4,42190.0,25,0.6375,5247926.0,42190.0,2.5677568624252705,0.08789103697814055
40,logL_quartile,Q4,42190.0,26,0.6625,5226472.0,42190.0,1.4884449777976425,0.0909077553860479
40,logL_quartile,Q4,42190.0,27,0.6875,5209235.0,42189.0,0.5929342792175819,0.09191466016352862
40,logL_quartile,Q4,42190.0,28,0.7125,5189902.0,42190.0,0.06271852532090201,0.09322112708426347
40,logL_quartile,Q4,42190.0,29,0.7375,5176842.0,42190.0,-0.6242305637297797,0.09414706445024462
40,logL_quartile,Q4,42190.0,30,0.7625,5163300.0,42190.0,-1.6615085313655995,0.09684432698397968
40,logL_quartile,Q4,42190.0,31,0.7875,5146436.0,42190.0,-2.2307138376927256,0.09762624842877637
40,logL_quartile,Q4,42190.0,32,0.8125,5135019.0,42190.0,-3.194598695739977,0.10044421813908631
40,logL_quartile,Q4,42190.0,33,0.8375,5124630.0,42190.0,-4.290045720373959,0.1027366306705827
40,logL_quartile,Q4,42190.0,34,0.8625,5102136.0,42190.0,-3.3829019845805757,0.10556179507825206
40,logL_quartile,Q4,42190.0,35,0.8875,5086499.0,42190.0,-3.593209789287288,0.10783874832578476
40,logL_quartile,Q4,42190.0,36,0.9125,5078487.0,42188.0,-2.4121802418712504,0.11160445906987891
40,logL_quartile,Q4,42190.0,37,0.9375,5073531.0,42190.0,-2.2773007595696173,0.11151211084832396
40,logL_quartile,Q4,42190.0,38,0.9625,5065523.0,42190.0,-1.3749346316263888,0.11358305738477846
40,logL_quartile,Q4,42190.0,39,0.9875,5047923.0,42190.0,-0.4715971301463988,0.11160931696636298
40,logL_quartile,Q4-Q1,,0,0.0125,,,-0.31158827977672565,0.01075397935643193
40,logL_quartile,Q4-Q1,,1,0.0375,,,-2.7802064748524282,0.02416196791196054
40,logL_quartile,Q4-Q1,,2,0.0625,,,-3.8217311933776306,0.03307829724740885
40,logL_quartile,Q4-Q1,,3,0.0875,,,-3.979454639880618,0.040835073142348514
40,logL_quartile,Q4-Q1,,4,0.1125,,,-3.4899286520131407,0.0469646421092411
40,logL_quartile,Q4-Q1,,5,0.1375,,,-3.108604037380614,0.05220803742034967
40,logL_quartile,Q4-Q1,,6,0.1625,,,-2.4577934295482,0.05833133011518694
40,logL_quartile,Q4-Q1,,7,0.1875,,,-1.9202101038587176,0.06404079562310785
40,logL_quartile,Q4-Q1,,8,0.2125,,,-1.0048856502961485,0.06842152652202098
40,logL_quartile,Q4-Q1,,9,0.2375,,,-0.15110495623562437,0.07238481257526816
40,logL_quartile,Q4-Q1,,10,0.2625,,,-0.5210787911775135,0.07693844691047527
40,logL_quartile,Q4-Q1,,11,0.2875,,,-1.6228015358170964,0.08055793515581
40,logL_quartile,Q4-Q1,,12,0.3125,,,-2.1982233315128665,0.08467861506246765
40,logL_quartile,Q4-Q1,,13,0.3375,,,-2.4833749450734315,0.08748182196744185
40,logL_quartile,Q4-Q1,,14,0.3625,,,-0.5818554588947995,0.09222523055347213
40,logL_quartile,Q4-Q1,,15,0.3875,,,-0.1737221003696554,0.09363930299909975
40,logL_quartile,Q4-Q1,,16,0.4125,,,0.056823585364051965,0.09838194941287456
40,logL_quartile,Q4-Q1,,17,0.4375,,,-0.9798850759663646,0.10286696783648308
40,logL_quartile,Q4-Q1,,18,0.4625,,,-1.252020516221155,0.10682363352979557
40,logL_quartile,Q4-Q1,,19,0.4875,,,-2.116998959042148,0.10949365998050954
40,logL_quartile,Q4-Q1,,20,0.5125,,,-1.5851674465716483,0.11234718441678045
40,logL_quartile,Q4-Q1,,21,0.5375,,,-0.06146194006131944,0.11599353410867365
40,logL_quartile,Q4-Q1,,22,0.5625,,,1.707567143239611,0.11781478948027224
40,logL_quartile,Q4-Q1,,23,0.5875,,,2.428603775060684,0.11963340000234643
40,logL_quartile,Q4-Q1,,24,0.6125,,,2.2470466633689683,0.12243600506383148
40,logL_quartile,Q4-Q1,,25,0.6375,,,1.2571779249015156,0.12573324196652427
40,logL_quartile,Q4-Q1,,26,0.6625,,,0.13405102263767676,0.12902924565337057
40,logL_quartile,Q4-Q1,,27,0.6875,,,-0.39934838090697844,0.1313347322792503
40,logL_quartile,Q4-Q1,,28,0.7125,,,-0.17119057383540753,0.13334669592354623
40,logL_quartile,Q4-Q1,,29,0.7375,,,-0.33126124918881644,0.13479409244965804
40,logL_quartile,Q4-Q1,,30,0.7625,,,-1.212776257634253,0.13849913875189024
40,logL_quartile,Q4-Q1,,31,0.7875,,,-1.490741334877649,0.14103579903508764
40,logL_quartile,Q4-Q1,,32,0.8125,,,-2.468421749415323,0.14354139750627637
40,logL_quartile,Q4-Q1,,33,0.8375,,,-2.984842750865324,0.14576554818166898
40,logL_quartile,Q4-Q1,,34,0.8625,,,-1.0862098771072266,0.1495705577928958
40,logL_quartile,Q4-Q1,,35,0.8875,,,-1.2500135818720768,0.15252065900807665
40,logL_quartile,Q4-Q1,,36,0.9125,,,0.22557360087202927,0.15745716009714295
40,logL_quartile,Q4-Q1,,37,0.9375,,,0.5882792711973748,0.1584286929309841
40,logL_quartile,Q4-Q1,,38,0.9625,,,1.492901166222761,0.16115576477141455
40,logL_quartile,Q4-Q1,,39,0.9875,,,2.1749797225187395,0.16021593734763853
40,logOm_quartile,Q1,42190.0,0,0.0125,9161617.0,42190.0,1.2061401387986421,0.00809749692330112
40,logOm_quartile,Q1,42190.0,1,0.0375,7557192.0,42190.0,1.8779370697475994,0.017466612276493456
40,logOm_quartile,Q1,42190.0,2,0.0625,7100358.0,42190.0,1.5427058748305367,0.02375621334685031
40,logOm_quartile,Q1,42190.0,3,0.0875,6828453.0,42190.0,0.8104583864017223,0.028972756733050144
40,logOm_quartile,Q1,42190.0,4,0.1125,6634269.0,42190.0,0.11225848695613638,0.033162238210839065
40,logOm_quartile,Q1,42190.0,5,0.1375,6496303.0,42190.0,-0.776907265563198,0.03688189034550476
40,logOm_quartile,Q1,42190.0,6,0.1625,6396425.0,42190.0,-1.2636713476668608,0.04051761155041795
40,logOm_quartile,Q1,42190.0,7,0.1875,6280927.0,42190.0,-1.9480723148032129,0.044752914211947756
40,logOm_quartile,Q1,42190.0,8,0.2125,6201804.0,42190.0,-2.270282001817536,0.047872206249287536
40,logOm_quartile,Q1,42190.0,9,0.2375,6156401.0,42190.0,-1.7918488415553178,0.049774166657778576
40,logOm_quartile,Q1,42190.0,10,0.2625,6075207.0,42190.0,-0.7212820896473158,0.0533019181143226
40,logOm_quartile,Q1,42190.0,11,0.2875,6017606.0,42190.0,0.22280953588520086,0.05618748829416118
40,logOm_quartile,Q1,42190.0,12,0.3125,5949403.0,42190.0,1.03421502964247,0.05936657509542639
40,logOm_quartile,Q1,42190.0,13,0.3375,5931948.0,42190.0,1.732602005277187,0.06158660890267451
40,logOm_quartile,Q1,42190.0,14,0.3625,5888561.0,42190.0,2.306859349847951,0.06358235900329594
40,logOm_quartile,Q1,42190.0,15,0.3875,5847770.0,42190.0,2.9011922493531723,0.06452789927671791
40,logOm_quartile,Q1,42190.0,16,0.4125,5805722.0,42190.0,3.0445023030727274,0.06775806024559261
40,logOm_quartile,Q1,42190.0,17,0.4375,5791447.0,42190.0,3.450788378103089,0.07087215199913686
40,logOm_quartile,Q1,42190.0,18,0.4625,5737440.0,42190.0,3.367712952118018,0.07381337780741569
40,logOm_quartile,Q1,42190.0,19,0.4875,5708381.0,42189.0,2.921468801749568,0.07580174981710487
40,logOm_quartile,Q1,42190.0,20,0.5125,5686710.0,42190.0,2.7512271594647872,0.07791534624248712
40,logOm_quartile,Q1,42190.0,21,0.5375,5662039.0,42190.0,2.958461783820281,0.08003657259964851
40,logOm_quartile,Q1,42190.0,22,0.5625,5640200.0,42190.0,2.5661964114747704,0.08114217563723673
40,logOm_quartile,Q1,42190.0,23,0.5875,5641010.0,42189.0,2.076456875630428,0.08177193058998287
40,logOm_quartile,Q1,42190.0,24,0.6125,5608771.0,42190.0,1.7485926952624737,0.08486392639939634
40,logOm_quartile,Q1,42190.0,25,0.6375,5570896.0,42190.0,1.437601240446779,0.08670609680021679
40,logOm_quartile,Q1,42190.0,26,0.6625,5550379.0,42190.0,0.1758097960517651,0.09024280141764558
40,logOm_quartile,Q1,42190.0,27,0.6875,5532075.0,42190.0,-0.15852858104779852,0.09095033523133089
40,logOm_quartile,Q1,42190.0,28,0.7125,5509181.0,42190.0,-0.7485364884544545,0.09220407478761715
40,logOm_quartile,Q1,42190.0,29,0.7375,5494945.0,42190.0,-0.8597159753191342,0.09313736718511838
40,logOm_quartile,Q1,42190.0,30,0.7625,5481861.0,42189.0,-1.459256993199937,0.09523039464940541
40,logOm_quartile,Q1,42190.0,31,0.7875,5464437.0,42190.0,-2.303041649121401,0.09855454154525507
40,logOm_quartile,Q1,42190.0,32,0.8125,5455098.0,42190.0,-3.098541034459876,0.09960609394178713
40,logOm_quartile,Q1,42190.0,33,0.8375,5444621.0,42189.0,-2.68622370592921,0.10059427243811996
40,logOm_quartile,Q1,42190.0,34,0.8625,5417255.0,42190.0,-3.5797666899564446,0.10288077757297237
40,logOm_quartile,Q1,42190.0,35,0.8875,5400371.0,42189.0,-3.4348743817785854,0.10477416749143494
40,logOm_quartile,Q1,42190.0,36,0.9125,5390925.0,42190.0,-3.4044715888275205,0.10858838223757808
40,logOm_quartile,Q1,42190.0,37,0.9375,5390563.0,42190.0,-3.6043290839936386,0.10892456754172024
40,logOm_quartile,Q1,42190.0,38,0.9625,5381538.0,42190.0,-3.366674731275706,0.11057136056984418
40,logOm_quartile,Q1,42190.0,39,0.9875,5361200.0,42190.0,-3.1165640155189136,0.11063481985600203
40,logOm_quartile,Q2,42190.0,0,0.0125,8546365.0,42188.0,1.3085190019382509,0.008037230334201706
40,logOm_quartile,Q2,42190.0,1,0.0375,7040534.0,42190.0,1.9449715035819726,0.01809207317567872
40,logOm_quartile,Q2,42190.0,2,0.0625,6612769.0,42190.0,1.6519439889704297,0.024350004146136802
40,logOm_quartile,Q2,42190.0,3,0.0875,6358209.0,42190.0,0.8456994729176094,0.02960212874671696
40,logOm_quartile,Q2,42190.0,4,0.1125,6176800.0,42190.0,0.17223206190907914,0.03355517994558443
40,logOm_quartile,Q2,42190.0,5,0.1375,6048344.0,42190.0,-0.8005384614367173,0.03721057617309153
40,logOm_quartile,Q2,42190.0,6,0.1625,5953422.0,42189.0,-1.3458846021666195,0.0415933609762727
40,logOm_quartile,Q2,42190.0,7,0.1875,5845649.0,42190.0,-2.032330541912455,0.04551206652866242
40,logOm_quartile,Q2,42190.0,8,0.2125,5773028.0,42189.0,-2.08495299174021,0.0489569974732457
40,logOm_quartile,Q2,42190.0,9,0.2375,5728161.0,42189.0,-1.586346298576454,0.05033705304366079
40,logOm_quartile,Q2,42190.0,10,0.2625,5652772.0,42190.0,-0.6302090372652568,0.05446642267716742
40,logOm_quartile,Q2,42190.0,11,0.2875,5600514.0,42188.0,-0.1923937695718643,0.05829775381986215
40,logOm_quartile,Q2,42190.0,12,0.3125,5537461.0,42187.0,0.6565557752912391,0.059986405732089285
40,logOm_quartile,Q2,42190.0,13,0.3375,5519642.0,42187.0,1.465844342803392,0.062112577443784754
40,logOm_quartile,Q2,42190.0,14,0.3625,5478926.0,42188.0,2.098827762959383,0.06501356979867534
40,logOm_quartile,Q2,42190.0,15,0.3875,5441394.0,42188.0,2.7977049631032047,0.06580321243404791
40,logOm_quartile,Q2,42190.0,16,0.4125,5399846.0,42189.0,3.0346061721019453,0.0693326000234578
40,logOm_quartile,Q2,42190.0,17,0.4375,5387577.0,42186.0,3.6919199484295073,0.07272458822166969
40,logOm_quartile,Q2,42190.0,18,0.4625,5340010.0,42188.0,3.240509661966925,0.07596863887197008
40,logOm_quartile,Q2,42190.0,19,0.4875,5311171.0,42186.0,2.692533529799737,0.07727211251620097
40,logOm_quartile,Q2,42190.0,20,0.5125,5289408.0,42189.0,2.416502943240529,0.07957455985066123
40,logOm_quartile,Q2,42190.0,21,0.5375,5267702.0,42188.0,2.5309816310793587,0.08228442254959792
40,logOm_quartile,Q2,42190.0,22,0.5625,5248254.0,42186.0,2.476810383034053,0.08271470460141514
40,logOm_quartile,Q2,42190.0,23,0.5875,5244492.0,42186.0,2.0601589248300884,0.0838468554392714
40,logOm_quartile,Q2,42190.0,24,0.6125,5216305.0,42187.0,1.6070923766919305,0.0862902469649537
40,logOm_quartile,Q2,42190.0,25,0.6375,5184230.0,42189.0,0.9865561520225762,0.08868356143879126
40,logOm_quartile,Q2,42190.0,26,0.6625,5163484.0,42186.0,0.041772183277802355,0.09073575647671009
40,logOm_quartile,Q2,42190.0,27,0.6875,5144634.0,42189.0,-0.5821568648032105,0.09279939651837611
40,logOm_quartile,Q2,42190.0,28,0.7125,5124704.0,42187.0,-0.9225961148195095,0.09439760265615472
40,logOm_quartile,Q2,42190.0,29,0.7375,5113164.0,42186.0,-0.8025799680980309,0.09471903597609259
40,logOm_quartile,Q2,42190.0,30,0.7625,5099788.0,42186.0,-1.342469922279122,0.09823269764482408
40,logOm_quartile,Q2,42190.0,31,0.7875,5084099.0,42183.0,-2.745918401667631,0.10024107195890317
40,logOm_quartile,Q2,42190.0,32,0.8125,5073180.0,42185.0,-3.2559997871157735,0.1013723647623204
40,logOm_quartile,Q2,42190.0,33,0.8375,5061728.0,42185.0,-3.0678515321249975,0.10244009107470436
40,logOm_quartile,Q2,42190.0,34,0.8625,5039587.0,42185.0,-3.9644796289854702,0.105800567513656
40,logOm_quartile,Q2,42190.0,35,0.8875,5024783.0,42183.0,-3.6231126796918396,0.1073443915567333
40,logOm_quartile,Q2,42190.0,36,0.9125,5015225.0,42184.0,-3.0835537787437253,0.11011626223166243
40,logOm_quartile,Q2,42190.0,37,0.9375,5010651.0,42187.0,-3.096350554049763,0.11091630181784079
40,logOm_quartile,Q2,42190.0,38,0.9625,5004479.0,42189.0,-2.94932219717577,0.11272672160436732
40,logOm_quartile,Q2,42190.0,39,0.9875,4985085.0,42187.0,-2.858388573113598,0.11249765731575499
40,logOm_quartile,Q3,42190.0,0,0.0125,8075379.0,42183.0,1.3858513637564256,0.008126660717970255
40,logOm_quartile,Q3,42190.0,1,0.0375,6644748.0,42186.0,1.8437615692875033,0.018406531881632344
40,logOm_quartile,Q3,42190.0,2,0.0625,6238370.0,42189.0,1.5053800912738424,0.024662898805465235
40,logOm_quartile,Q3,42190.0,3,0.0875,5999615.0,42187.0,0.5934307451394798,0.029818388324007652
40,logOm_quartile,Q3,42190.0,4,0.1125,5827032.0,42187.0,-0.11605016069930627,0.03399264362705845
40,logOm_quartile,Q3,42190.0,5,0.1375,5704410.0,42186.0,-1.0379907825699766,0.03825590172059409
40,logOm_quartile,Q3,42190.0,6,0.1625,5612833.0,42186.0,-1.4114008024111888,0.04289967368278318
40,logOm_quartile,Q3,42190.0,7,0.1875,5515659.0,42187.0,-2.328804409409646,0.04672371555553787
40,logOm_quartile,Q3,42190.0,8,0.2125,5444510.0,42186.0,-2.0568326626271234,0.04973648883264367
40,logOm_quartile,Q3,42190.0,9,0.2375,5399468.0,42185.0,-1.4055614367934026,0.051458777990975375
40,logOm_quartile,Q3,42190.0,10,0.2625,5330882.0,42185.0,-0.4928720988384286,0.055063518916634954
40,logOm_quartile,Q3,42190.0,11,0.2875,5281685.0,42182.0,-0.5187842516166715,0.05865653323711375
40,logOm_quartile,Q3,42190.0,12,0.3125,5223275.0,42185.0,0.34213209145603096,0.06123961533315111
40,logOm_quartile,Q3,42190.0,13,0.3375,5204423.0,42183.0,1.109399063066165,0.06333990785691901
40,logOm_quartile,Q3,42190.0,14,0.3625,5165099.0,42181.0,1.6987790553482132,0.06607292558131343
40,logOm_quartile,Q3,42190.0,15,0.3875,5128538.0,42181.0,2.5264098657356153,0.06658911467297193
40,logOm_quartile,Q3,42190.0,16,0.4125,5092799.0,42179.0,3.1040152968927304,0.07068730085538105
40,logOm_quartile,Q3,42190.0,17,0.4375,5079451.0,42184.0,3.309462774618753,0.07358074753883788
40,logOm_quartile,Q3,42190.0,18,0.4625,5035413.0,42183.0,3.0100480337958375,0.07685997785290694
40,logOm_quartile,Q3,42190.0,19,0.4875,5007332.0,42181.0,2.3685068215968106,0.07882152269427077
40,logOm_quartile,Q3,42190.0,20,0.5125,4988425.0,42178.0,2.1652798227897585,0.08118011071809161
40,logOm_quartile,Q3,42190.0,21,0.5375,4966475.0,42182.0,2.514314277228819,0.08401827480188791
40,logOm_quartile,Q3,42190.0,22,0.5625,4947040.0,42180.0,2.6580440020699245,0.08442014751479868
40,logOm_quartile,Q3,42190.0,23,0.5875,4941993.0,42178.0,2.1692015751539917,0.08492552985762827
40,logOm_quartile,Q3,42190.0,24,0.6125,4917268.0,42176.0,1.567281466049847,0.08694665604902291
40,logOm_quartile,Q3,42190.0,25,0.6375,4885894.0,42176.0,0.8104952747644546,0.09093222515243618
40,logOm_quartile,Q3,42190.0,26,0.6625,4868168.0,42175.0,-0.331936572443679,0.09317388408886462
40,logOm_quartile,Q3,42190.0,27,0.6875,4852346.0,42180.0,-0.90854753556321,0.09519760447162137
40,logOm_quartile,Q3,42190.0,28,0.7125,4831102.0,42176.0,-1.1018966273119466,0.09458522206032427
40,logOm_quartile,Q3,42190.0,29,0.7375,4819472.0,42181.0,-0.8474440768615317,0.09675959763714266
40,logOm_quartile,Q3,42190.0,30,0.7625,4806116.0,42175.0,-1.3989968198853295,0.09942312859260724
40,logOm_quartile,Q3,42190.0,31,0.7875,4792415.0,42172.0,-3.185244182734592,0.10119057451824419
40,logOm_quartile,Q3,42190.0,32,0.8125,4781906.0,42182.0,-3.61093379920057,0.1042684731184305
40,logOm_quartile,Q3,42190.0,33,0.8375,4771046.0,42178.0,-3.1512758418174966,0.10420556498318582
40,logOm_quartile,Q3,42190.0,34,0.8625,4752594.0,42178.0,-3.988559721280631,0.10865378040591857
40,logOm_quartile,Q3,42190.0,35,0.8875,4736466.0,42171.0,-3.3577247255654323,0.1099011181057632
40,logOm_quartile,Q3,42190.0,36,0.9125,4728004.0,42179.0,-3.0623129760465515,0.1130906250145877
40,logOm_quartile,Q3,42190.0,37,0.9375,4723195.0,42176.0,-3.048370012248065,0.11351307414671057
40,logOm_quartile,Q3,42190.0,38,0.9625,4715520.0,42179.0,-2.582865092290988,0.11594534831769451
40,logOm_quartile,Q3,42190.0,39,0.9875,4699609.0,42174.0,-2.643878671608638,0.11475531887613101
40,logOm_quartile,Q4,42190.0,0,0.0125,7153722.0,42057.0,1.3586094064041068,0.008687386090711393
40,logOm_quartile,Q4,42190.0,1,0.0375,5871982.0,42125.0,1.4676380138767455,0.01925189328328991
40,logOm_quartile,Q4,42190.0,2,0.0625,5509905.0,42132.0,0.9522465450856231,0.02539893115261381
40,logOm_quartile,Q4,42190.0,3,0.0875,5296935.0,42135.0,0.2109657754909207,0.03062223861034243
40,logOm_quartile,Q4,42190.0,4,0.1125,5144676.0,42135.0,-0.38161528539406564,0.03523005525022067
40,logOm_quartile,Q4,42190.0,5,0.1375,5035772.0,42124.0,-1.3886790347140419,0.039887940323152654
40,logOm_quartile,Q4,42190.0,6,0.1625,4952643.0,42105.0,-1.4414374304790392,0.044109933610102944
40,logOm_quartile,Q4,42190.0,7,0.1875,4866407.0,42115.0,-2.154034999538674,0.04819213114941186
40,logOm_quartile,Q4,42190.0,8,0.2125,4803670.0,42118.0,-1.9911165837786526,0.05178501861047361
40,logOm_quartile,Q4,42190.0,9,0.2375,4763307.0,42103.0,-1.3171567568498104,0.054228804332948195
40,logOm_quartile,Q4,42190.0,10,0.2625,4703380.0,42118.0,-0.4971771364423032,0.05797930969854435
40,logOm_quartile,Q4,42190.0,11,0.2875,4658904.0,42098.0,-0.7079817484970714,0.06117471163114072
40,logOm_quartile,Q4,42190.0,12,0.3125,4609720.0,42093.0,-0.18023263885875931,0.06415076403630032
40,logOm_quartile,Q4,42190.0,13,0.3375,4588249.0,42094.0,0.5682261359398759,0.06586929202534834
40,logOm_quartile,Q4,42190.0,14,0.3625,4555171.0,42087.0,1.517667503590974,0.06864430001264062
40,logOm_quartile,Q4,42190.0,15,0.3875,4524458.0,42086.0,2.1647021588000155,0.06854622287002218
40,logOm_quartile,Q4,42190.0,16,0.4125,4492218.0,42103.0,2.8616707826735035,0.07356988236435433
40,logOm_quartile,Q4,42190.0,17,0.4375,4477188.0,42092.0,2.907384724519051,0.0780467819887872
40,logOm_quartile,Q4,42190.0,18,0.4625,4440277.0,42084.0,2.496983634129132,0.08073127820156245
40,logOm_quartile,Q4,42190.0,19,0.4875,4416249.0,42072.0,1.7028842803021298,0.08241015452012126
40,logOm_quartile,Q4,42190.0,20,0.5125,4399294.0,42079.0,1.5464979153473262,0.08555055427073442
40,logOm_quartile,Q4,42190.0,21,0.5375,4379091.0,42074.0,2.334495218299871,0.08756315354262079
40,logOm_quartile,Q4,42190.0,22,0.5625,4361553.0,42086.0,2.7804174338819223,0.08657579613657082
40,logOm_quartile,Q4,42190.0,23,0.5875,4356028.0,42073.0,2.275622654399834,0.08903781323656108
40,logOm_quartile,Q4,42190.0,24,0.6125,4334742.0,42062.0,1.6430288123260854,0.09097761506350482
40,logOm_quartile,Q4,42190.0,25,0.6375,4310110.0,42075.0,0.8016486818201856,0.09485050920854522
40,logOm_quartile,Q4,42190.0,26,0.6625,4291951.0,42071.0,-0.7597374713737413,0.09573947667197936
40,logOm_quartile,Q4,42190.0,27,0.6875,4275742.0,42066.0,-1.0922817606862154,0.09853862460829067
40,logOm_quartile,Q4,42190.0,28,0.7125,4260203.0,42063.0,-0.9205655223471745,0.09932887512808622
40,logOm_quartile,Q4,42190.0,29,0.7375,4250866.0,42080.0,-0.7180713294655724,0.10010256577927315
40,logOm_quartile,Q4,42190.0,30,0.7625,4238199.0,42060.0,-1.631255870713008,0.10338559892305356
40,logOm_quartile,Q4,42190.0,31,0.7875,4223531.0,42056.0,-3.2484762157540694,0.10569190796232476
40,logOm_quartile,Q4,42190.0,32,0.8125,4215783.0,42068.0,-3.9659667017965585,0.1077088954173105
40,logOm_quartile,Q4,42190.0,33,0.8375,4204939.0,42053.0,-3.3544783883904143,0.10945484949600486
40,logOm_quartile,Q4,42190.0,34,0.8625,4189572.0,42067.0,-3.5073312978032125,0.11330089010091753
40,logOm_quartile,Q4,42190.0,35,0.8875,4174429.0,42067.0,-3.119365546761006,0.11249794233020727
40,logOm_quartile,Q4,42190.0,36,0.9125,4167155.0,42063.0,-2.636502841866933,0.11703502024196683
40,logOm_quartile,Q4,42190.0,37,0.9375,4162175.0,42055.0,-2.308812339702199,0.11867229482840481
40,logOm_quartile,Q4,42190.0,38,0.9625,4156247.0,42066.0,-2.1498811307412673,0.11927431072730517
40,logOm_quartile,Q4,42190.0,39,0.9875,4141848.0,42059.0,-1.957219337841466,0.11925710230368813
40,logOm_quartile,Q4-Q1,,0,0.0125,,,0.15246926760546464,0.011876031892511778
40,logOm_quartile,Q4-Q1,,1,0.0375,,,-0.4102990558708539,0.02599457519192293
40,logOm_quartile,Q4-Q1,,2,0.0625,,,-0.5904593297449136,0.03477733998275724
40,logOm_quartile,Q4-Q1,,3,0.0875,,,-0.5994926109108016,0.042156163608910724
40,logOm_quartile,Q4-Q1,,4,0.1125,,,-0.493873772350202,0.048382753498390677
40,logOm_quartile,Q4-Q1,,5,0.1375,,,-0.6117717691508439,0.05432606757976528
40,logOm_quartile,Q4-Q1,,6,0.1625,,,-0.17776608281217832,0.059894599830354084
40,logOm_quartile,Q4-Q1,,7,0.1875,,,-0.20596268473546098,0.06576704976798084
40,logOm_quartile,Q4-Q1,,8,0.2125,,,0.2791654180388832,0.07052259413593223
40,logOm_quartile,Q4-Q1,,9,0.2375,,,0.4746920847055074,0.07360863322910906
40,logOm_quartile,Q4-Q1,,10,0.2625,,,0.22410495320501256,0.07875718905462326
40,logOm_quartile,Q4-Q1,,11,0.2875,,,-0.9307912843822723,0.08306250167169132
40,logOm_quartile,Q4-Q1,,12,0.3125,,,-1.2144476685012293,0.08740543898981334
40,logOm_quartile,Q4-Q1,,13,0.3375,,,-1.1643758693373112,0.09017579513401369
40,logOm_quartile,Q4-Q1,,14,0.3625,,,-0.7891918462569769,0.09356685471174833
40,logOm_quartile,Q4-Q1,,15,0.3875,,,-0.7364900905531568,0.09414050379519437
40,logOm_quartile,Q4-Q1,,16,0.4125,,,-0.1828315203992239,0.10001840990212899
40,logOm_quartile,Q4-Q1,,17,0.4375,,,-0.5434036535840381,0.10542372649358416
40,logOm_quartile,Q4-Q1,,18,0.4625,,,-0.8707293179888858,0.10938900321055293
40,logOm_quartile,Q4-Q1,,19,0.4875,,,-1.2185845214474382,0.11197025874474535
40,logOm_quartile,Q4-Q1,,20,0.5125,,,-1.204729244117461,0.11571386483959702
40,logOm_quartile,Q4-Q1,,21,0.5375,,,-0.6239665655204099,0.11863034524027732
40,logOm_quartile,Q4-Q1,,22,0.5625,,,0.2142210224071519,0.1186567366137517
40,logOm_quartile,Q4-Q1,,23,0.5875,,,0.1991657787694061,0.12088995333923207
40,logOm_quartile,Q4-Q1,,24,0.6125,,,-0.1055638829363883,0.12441387561910214
40,logOm_quartile,Q4-Q1,,25,0.6375,,,-0.6359525586265935,0.12850901260008532
40,logOm_quartile,Q4-Q1,,26,0.6625,,,-0.9355472674255063,0.13156675340346852
40,logOm_quartile,Q4-Q1,,27,0.6875,,,-0.9337531796384169,0.13409632365723193
40,logOm_quartile,Q4-Q1,,28,0.7125,,,-0.17202903389271995,0.1355279190486279
40,logOm_quartile,Q4-Q1,,29,0.7375,,,0.14164464585356185,0.13672999978705944
40,logOm_quartile,Q4-Q1,,30,0.7625,,,-0.17199887751307097,0.14056105481163692
40,logOm_quartile,Q4-Q1,,31,0.7875,,,-0.9454345666326684,0.14451220387189428
40,logOm_quartile,Q4-Q1,,32,0.8125,,,-0.8674256673366827,0.1467057602903078
40,logOm_quartile,Q4-Q1,,33,0.8375,,,-0.6682546824612046,0.14865924702334454
40,logOm_quartile,Q4-Q1,,34,0.8625,,,0.07243539215323214,0.15304099480753386
40,logOm_quartile,Q4-Q1,,35,0.8875,,,0.3155088350175794,0.1537316272016071
40,logOm_quartile,Q4-Q1,,36,0.9125,,,0.7679687469605874,0.15965159792501904
40,logOm_quartile,Q4-Q1,,37,0.9375,,,1.2955167442914397,0.1610828202322973
40,logOm_quartile,Q4-Q1,,38,0.9625,,,1.2167936005344386,0.1626418979775514
40,logOm_quartile,Q4-Q1,,39,0.9875,,,1.1593446776774476,0.16267243102149287
40,cp_class,1,16027.0,0,0.0125,2890321.0,16014.0,1.2804352872916192,0.013699239724519913
40,cp_class,1,16027.0,1,0.0375,2368591.0,16023.0,2.172583616166742,0.030215610891216153
40,cp_class,1,16027.0,2,0.0625,2223309.0,16022.0,2.036786159728585,0.04094076776883698
40,cp_class,1,16027.0,3,0.0875,2137594.0,16018.0,1.446398146701385,0.048848613525100594
40,cp_class,1,16027.0,4,0.1125,2076597.0,16024.0,0.8671566991573233,0.05624353029447974
40,cp_class,1,16027.0,5,0.1375,2032607.0,16016.0,-0.011464587104147531,0.06273715681684223
40,cp_class,1,16027.0,6,0.1625,1999776.0,16020.0,-0.40198852271454405,0.07056596180476415
40,cp_class,1,16027.0,7,0.1875,1964797.0,16015.0,-1.1463214774859694,0.07822001563561153
40,cp_class,1,16027.0,8,0.2125,1939280.0,16016.0,-1.3238093519244256,0.08302359374849064
40,cp_class,1,16027.0,9,0.2375,1923577.0,16011.0,-0.768471446685004,0.08720662312145971
40,cp_class,1,16027.0,10,0.2625,1899568.0,16016.0,-0.06162295848319197,0.09296231433132339
40,cp_class,1,16027.0,11,0.2875,1881161.0,16009.0,0.10231128542426725,0.09700979376939768
40,cp_class,1,16027.0,12,0.3125,1860848.0,16017.0,0.8234063179797597,0.10158816319117248
40,cp_class,1,16027.0,13,0.3375,1853192.0,16011.0,1.4120123548990067,0.10709606278779624
40,cp_class,1,16027.0,14,0.3625,1839269.0,16010.0,1.9112266884289357,0.11031524866838673
40,cp_class,1,16027.0,15,0.3875,1827472.0,16008.0,2.1680496335921973,0.11112853139622088
40,cp_class,1,16027.0,16,0.4125,1814927.0,16012.0,2.5393550264005107,0.11822457103056846
40,cp_class,1,16027.0,17,0.4375,1808108.0,16014.0,3.0709293913859126,0.1225126877942277
40,cp_class,1,16027.0,18,0.4625,1793497.0,16005.0,2.8419540149774436,0.12773111071904883
40,cp_class,1,16027.0,19,0.4875,1783886.0,16010.0,2.2728599249055152,0.13067192500175132
40,cp_class,1,16027.0,20,0.5125,1776302.0,16008.0,1.8409003649154254,0.1378451932044613
40,cp_class,1,16027.0,21,0.5375,1767453.0,16000.0,2.1061040944228786,0.1389800417064344
40,cp_class,1,16027.0,22,0.5625,1762737.0,16020.0,2.062465359268002,0.14050827035550278
40,cp_class,1,16027.0,23,0.5875,1760051.0,16005.0,1.158439158865283,0.14279936818390207
40,cp_class,1,16027.0,24,0.6125,1751220.0,16000.0,0.8026421580383961,0.14590298145560882
40,cp_class,1,16027.0,25,0.6375,1741175.0,16002.0,0.7329981190862492,0.15172578822902166
40,cp_class,1,16027.0,26,0.6625,1733367.0,15996.0,-0.5364847721226953,0.15249816158323376
40,cp_class,1,16027.0,27,0.6875,1727349.0,16004.0,-0.7433714900694648,0.15747768537905638
40,cp_class,1,16027.0,28,0.7125,1721232.0,16002.0,-0.691696412801993,0.15921891105066663
40,cp_class,1,16027.0,29,0.7375,1716342.0,16004.0,-0.5711769565739229,0.16057086379724295
40,cp_class,1,16027.0,30,0.7625,1710972.0,16001.0,-1.0150119347365123,0.1657656358641945
40,cp_class,1,16027.0,31,0.7875,1706091.0,15996.0,-2.1484645309072024,0.1707438928324732
40,cp_class,1,16027.0,32,0.8125,1704419.0,16003.0,-2.9705835243563934,0.1728780808923642
40,cp_class,1,16027.0,33,0.8375,1698701.0,16003.0,-2.3894199155707803,0.17527038793424787
40,cp_class,1,16027.0,34,0.8625,1691529.0,15999.0,-2.9767086464376313,0.17979286332902097
40,cp_class,1,16027.0,35,0.8875,1686979.0,16008.0,-2.40968559774603,0.17944903290935865
40,cp_class,1,16027.0,36,0.9125,1683413.0,16002.0,-2.620037982360835,0.1874317345102079
40,cp_class,1,16027.0,37,0.9375,1682172.0,15993.0,-2.2181114654149514,0.18796181645749485
40,cp_class,1,16027.0,38,0.9625,1679330.0,16004.0,-2.5581916597690744,0.19010361108568066
40,cp_class,1,16027.0,39,0.9875,1673328.0,15996.0,-2.3896582140500846,0.191898079770504
40,cp_class,2,31629.0,0,0.0125,5956827.0,31598.0,1.3324853986862468,0.00940775633405768
40,cp_class,2,31629.0,1,0.0375,4892196.0,31618.0,2.0878321310102868,0.02101872216826302
40,cp_class,2,31629.0,2,0.0625,4593167.0,31617.0,1.9138981883306225,0.028538131891105937
40,cp_class,2,31629.0,3,0.0875,4416727.0,31618.0,1.2425755542509194,0.034588261266837325
40,cp_class,2,31629.0,4,0.1125,4289290.0,31609.0,0.5081167279433193,0.03971568121617317
40,cp_class,2,31629.0,5,0.1375,4200341.0,31612.0,-0.5565341004456543,0.04484116897239631
40,cp_class,2,31629.0,6,0.1625,4132758.0,31612.0,-0.967293028045678,0.04960466679361426
40,cp_class,2,31629.0,7,0.1875,4058819.0,31603.0,-1.6771992049904172,0.05394875725607344
40,cp_class,2,31629.0,8,0.2125,4008440.0,31612.0,-1.7278235423256927,0.0582052908311253
40,cp_class,2,31629.0,9,0.2375,3976102.0,31616.0,-1.5038537743750036,0.06044025883453697
40,cp_class,2,31629.0,10,0.2625,3922947.0,31607.0,-0.37090712670856885,0.06454739322013735
40,cp_class,2,31629.0,11,0.2875,3889660.0,31600.0,-0.16628805602546237,0.06839933468037805
40,cp_class,2,31629.0,12,0.3125,3844332.0,31598.0,0.7380148228612929,0.07186865405894018
40,cp_class,2,31629.0,13,0.3375,3831561.0,31604.0,1.3987664557604589,0.07423091352706804
40,cp_class,2,31629.0,14,0.3625,3801233.0,31601.0,1.7325657227536433,0.07624022824182476
40,cp_class,2,31629.0,15,0.3875,3777478.0,31605.0,2.2699708641585734,0.07722765655010408
40,cp_class,2,31629.0,16,0.4125,3748563.0,31605.0,2.9872006953064414,0.08265567095239806
40,cp_class,2,31629.0,17,0.4375,3738306.0,31604.0,3.148113610817306,0.08691071393168678
40,cp_class,2,31629.0,18,0.4625,3706057.0,31604.0,2.842106853726211,0.09031519180532831
40,cp_class,2,31629.0,19,0.4875,3686990.0,31596.0,2.3395406551143343,0.09223325056775063
40,cp_class,2,31629.0,20,0.5125,3671023.0,31595.0,2.0094197176100503,0.0949052706477671
40,cp_class,2,31629.0,21,0.5375,3657290.0,31595.0,2.287049974161196,0.09707998954073363
40,cp_class,2,31629.0,22,0.5625,3640337.0,31589.0,2.1187810359315633,0.09848272010249949
40,cp_class,2,31629.0,23,0.5875,3640526.0,31604.0,1.8124600675836404,0.09832249032031125
40,cp_class,2,31629.0,24,0.6125,3619077.0,31591.0,1.1102311445708395,0.10156016127208557
40,cp_class,2,31629.0,25,0.6375,3596451.0,31593.0,0.7237768566845482,0.10566150382266207
40,cp_class,2,31629.0,26,0.6625,3582913.0,31598.0,-0.45085186271617533,0.10737528499645223
40,cp_class,2,31629.0,27,0.6875,3570875.0,31595.0,-0.7822572898799314,0.11105809558588933
40,cp_class,2,31629.0,28,0.7125,3557022.0,31590.0,-1.0256360517309142,0.11161373464846225
40,cp_class,2,31629.0,29,0.7375,3548148.0,31603.0,-0.50211772451431,0.11237407494929966
40,cp_class,2,31629.0,30,0.7625,3540096.0,31598.0,-1.0578052120620458,0.11578841057641995
40,cp_class,2,31629.0,31,0.7875,3528224.0,31599.0,-2.442036843465721,0.11897927283520354
40,cp_class,2,31629.0,32,0.8125,3519238.0,31586.0,-2.85729211835062,0.12072900886200305
40,cp_class,2,31629.0,33,0.8375,3510599.0,31589.0,-2.578854491783311,0.12182865545797723
40,cp_class,2,31629.0,34,0.8625,3498747.0,31599.0,-3.4269314128743806,0.12674237736863092
40,cp_class,2,31629.0,35,0.8875,3484632.0,31593.0,-3.208311810257152,0.12720838594447137
40,cp_class,2,31629.0,36,0.9125,3480894.0,31589.0,-2.5428309508993956,0.13022227295055358
40,cp_class,2,31629.0,37,0.9375,3475959.0,31589.0,-2.8104946001952267,0.13122351537952856
40,cp_class,2,31629.0,38,0.9625,3472406.0,31596.0,-2.611634987383388,0.13137378159594007
40,cp_class,2,31629.0,39,0.9875,3459836.0,31587.0,-2.5352895339547885,0.13380339306979494
40,cp_class,3-4,34183.0,0,0.0125,6644125.0,34135.0,1.335753466408293,0.009087664963364009
40,cp_class,3-4,34183.0,1,0.0375,5466564.0,34159.0,1.9565588182997584,0.020465220728050588
40,cp_class,3-4,34183.0,2,0.0625,5131902.0,34163.0,1.7269057359240296,0.027158532427248118
40,cp_class,3-4,34183.0,3,0.0875,4935097.0,34164.0,0.9525705371140628,0.032961905420369
40,cp_class,3-4,34183.0,4,0.1125,4794865.0,34166.0,0.2644139094635615,0.03778800560503044
40,cp_class,3-4,34183.0,5,0.1375,4693476.0,34162.0,-0.7176975018088939,0.042015640517995854
40,cp_class,3-4,34183.0,6,0.1625,4619593.0,34158.0,-1.1971264568112385,0.047015393119290025
40,cp_class,3-4,34183.0,7,0.1875,4536992.0,34164.0,-2.10784766647153,0.051171043788512144
40,cp_class,3-4,34183.0,8,0.2125,4479112.0,34156.0,-2.0492307403788965,0.05519473566094644
40,cp_class,3-4,34183.0,9,0.2375,4443730.0,34151.0,-1.4116105163905097,0.05740401685065941
40,cp_class,3-4,34183.0,10,0.2625,4387368.0,34160.0,-0.4902269424402056,0.06108351360732994
40,cp_class,3-4,34183.0,11,0.2875,4344924.0,34157.0,-0.28108339754619416,0.06536969823999193
40,cp_class,3-4,34183.0,12,0.3125,4298182.0,34150.0,0.44106112770469,0.06789923143257134
40,cp_class,3-4,34183.0,13,0.3375,4280934.0,34147.0,1.1039439056990834,0.07045200210529678
40,cp_class,3-4,34183.0,14,0.3625,4252796.0,34155.0,1.649834602929461,0.07388789704521398
40,cp_class,3-4,34183.0,15,0.3875,4221628.0,34145.0,2.5129774579854027,0.07383336960144175
40,cp_class,3-4,34183.0,16,0.4125,4189377.0,34154.0,2.910112649207746,0.07839917047931713
40,cp_class,3-4,34183.0,17,0.4375,4179475.0,34155.0,3.2897366296006076,0.08263995931533805
40,cp_class,3-4,34183.0,18,0.4625,4143681.0,34149.0,3.049049866531714,0.08496561533968076
40,cp_class,3-4,34183.0,19,0.4875,4120464.0,34147.0,2.498414013567404,0.08833109859507357
40,cp_class,3-4,34183.0,20,0.5125,4104995.0,34145.0,2.138559730279818,0.09014387418444333
40,cp_class,3-4,34183.0,21,0.5375,4086873.0,34151.0,2.2185541366223025,0.09233104901452137
40,cp_class,3-4,34183.0,22,0.5625,4072327.0,34152.0,2.4977549690876986,0.09269758751469659
40,cp_class,3-4,34183.0,23,0.5875,4066418.0,34143.0,1.8216422905859653,0.09528137811138954
40,cp_class,3-4,34183.0,24,0.6125,4046594.0,34144.0,1.2742790603653344,0.09796597828141629
40,cp_class,3-4,34183.0,25,0.6375,4021448.0,34149.0,0.8245311141658428,0.10085222678684645
40,cp_class,3-4,34183.0,26,0.6625,4008139.0,34151.0,-0.3620196305567247,0.10233417415855678
40,cp_class,3-4,34183.0,27,0.6875,3992023.0,34145.0,-0.9032022110093053,0.10471921102540203
40,cp_class,3-4,34183.0,28,0.7125,3975613.0,34146.0,-0.8828359299559589,0.10572382057487878
40,cp_class,3-4,34183.0,29,0.7375,3965836.0,34148.0,-0.7127095018553465,0.10818547481158797
40,cp_class,3-4,34183.0,30,0.7625,3954691.0,34145.0,-1.231330083690483,0.1102891355373486
40,cp_class,3-4,34183.0,31,0.7875,3944130.0,34135.0,-2.7252220388273205,0.11342436628099134
40,cp_class,3-4,34183.0,32,0.8125,3936389.0,34145.0,-3.3002421762686565,0.11544775084434908
40,cp_class,3-4,34183.0,33,0.8375,3927426.0,34145.0,-2.805092699391408,0.11495916075187938
40,cp_class,3-4,34183.0,34,0.8625,3908669.0,34144.0,-3.528070808758685,0.11940427265644234
40,cp_class,3-4,34183.0,35,0.8875,3899347.0,34140.0,-3.00729558051643,0.12202941872647238
40,cp_class,3-4,34183.0,36,0.9125,3891664.0,34146.0,-2.6747329676971083,0.12341020287296024
40,cp_class,3-4,34183.0,37,0.9375,3887421.0,34147.0,-2.733358182712909,0.1261116799710477
40,cp_class,3-4,34183.0,38,0.9625,3880226.0,34145.0,-2.372345837587811,0.1285635909140156
40,cp_class,3-4,34183.0,39,0.9875,3867020.0,34146.0,-2.5178307844283196,0.1280293293513004
40,cp_class,5-8,31117.0,0,0.0125,6093341.0,31096.0,1.3183629473551537,0.009595191357846877
40,cp_class,5-8,31117.0,1,0.0375,5020099.0,31100.0,1.8462938679097762,0.021331438093156966
40,cp_class,5-8,31117.0,2,0.0625,4713410.0,31103.0,1.5847745050823077,0.028394808142548366
40,cp_class,5-8,31117.0,3,0.0875,4532579.0,31105.0,0.7424461879208283,0.03428009047731726
40,cp_class,5-8,31117.0,4,0.1125,4402699.0,31100.0,0.04284644487392847,0.03945484576714008
40,cp_class,5-8,31117.0,5,0.1375,4311069.0,31104.0,-1.1045221034504435,0.04421103387089698
40,cp_class,5-8,31117.0,6,0.1625,4242832.0,31099.0,-1.548782039920506,0.04907364993855245
40,cp_class,5-8,31117.0,7,0.1875,4166459.0,31106.0,-2.3249118736077805,0.05338484663323504
40,cp_class,5-8,31117.0,8,0.2125,4113463.0,31103.0,-2.277649513317611,0.057672022222980165
40,cp_class,5-8,31117.0,9,0.2375,4082538.0,31102.0,-1.7129609081409654,0.05900076776695336
40,cp_class,5-8,31117.0,10,0.2625,4028314.0,31102.0,-0.7772981450800509,0.06413462324163986
40,cp_class,5-8,31117.0,11,0.2875,3990967.0,31102.0,-0.3409867834036212,0.06777032622985207
40,cp_class,5-8,31117.0,12,0.3125,3945916.0,31099.0,0.26686047042055633,0.07067142491955426
40,cp_class,5-8,31117.0,13,0.3375,3933114.0,31101.0,1.0679710783872525,0.07376347865253473
40,cp_class,5-8,31117.0,14,0.3625,3904802.0,31099.0,1.8233856671861979,0.07662143049273468
40,cp_class,5-8,31117.0,15,0.3875,3876537.0,31098.0,2.505789832523203,0.07829374461970842
40,cp_class,5-8,31117.0,16,0.4125,3847575.0,31099.0,3.047336829041669,0.08160785244115477
40,cp_class,5-8,31117.0,17,0.4375,3839814.0,31098.0,3.449352755107409,0.08585356460218738
40,cp_class,5-8,31117.0,18,0.4625,3806266.0,31099.0,3.064561699050986,0.08943159860493018
40,cp_class,5-8,31117.0,19,0.4875,3782700.0,31093.0,2.484795780791498,0.09088055295156247
40,cp_class,5-8,31117.0,20,0.5125,3769686.0,31096.0,2.3367057627611425,0.09380446898325052
40,cp_class,5-8,31117.0,21,0.5375,3754728.0,31103.0,2.7119714131090187,0.09637556921701926
40,cp_class,5-8,31117.0,22,0.5625,3738658.0,31099.0,2.7319695997868756,0.0974259879510116
40,cp_class,5-8,31117.0,23,0.5875,3735108.0,31094.0,2.1853070915218518,0.09803576265289606
40,cp_class,5-8,31117.0,24,0.6125,3718025.0,31099.0,1.5551062728195748,0.10119439977391806
40,cp_class,5-8,31117.0,25,0.6375,3692765.0,31100.0,0.7887888885428669,0.10414678111064059
40,cp_class,5-8,31117.0,26,0.6625,3680292.0,31097.0,-0.17324549247722734,0.10786386616979361
40,cp_class,5-8,31117.0,27,0.6875,3665479.0,31096.0,-0.8543096277457871,0.10925824785453965
40,cp_class,5-8,31117.0,28,0.7125,3651370.0,31090.0,-0.9531217050038753,0.11075362082859451
40,cp_class,5-8,31117.0,29,0.7375,3642842.0,31098.0,-0.891570921824224,0.1107527326331928
40,cp_class,5-8,31117.0,30,0.7625,3632582.0,31092.0,-1.6917366214995284,0.11470539462057096
40,cp_class,5-8,31117.0,31,0.7875,3623576.0,31092.0,-3.087177970049476,0.11692699227979983
40,cp_class,5-8,31117.0,32,0.8125,3613359.0,31104.0,-3.6280981214432333,0.11942264974325843
40,cp_class,5-8,31117.0,33,0.8375,3607462.0,31096.0,-3.3574992612534795,0.12078201865592086
40,cp_class,5-8,31117.0,34,0.8625,3590425.0,31098.0,-3.8251532896523393,0.12570267364996865
40,cp_class,5-8,31117.0,35,0.8875,3580357.0,31090.0,-3.514247601565989,0.12452027156562244
40,cp_class,5-8,31117.0,36,0.9125,3572062.0,31093.0,-2.9749640403777984,0.1309363591025095
40,cp_class,5-8,31117.0,37,0.9375,3570867.0,31100.0,-2.9139354672128643,0.13148555547909901
40,cp_class,5-8,31117.0,38,0.9625,3566115.0,31095.0,-2.8917340018479494,0.13298436968582023
40,cp_class,5-8,31117.0,39,0.9875,3551670.0,31097.0,-2.71359360526175,0.13260291013886255
40,cp_class,9-16,23313.0,0,0.0125,4693052.0,23300.0,1.3360533827453862,0.011078662354035531
40,cp_class,9-16,23313.0,1,0.0375,3869092.0,23306.0,1.7069118542541764,0.02435579243010363
40,cp_class,9-16,23313.0,2,0.0625,3634576.0,23307.0,1.198372519930798,0.03270932183732553
40,cp_class,9-16,23313.0,3,0.0875,3494668.0,23311.0,0.28126219715291984,0.03960218736442551
40,cp_class,9-16,23313.0,4,0.1125,3394515.0,23313.0,-0.38054037174677385,0.04458338561409753
40,cp_class,9-16,23313.0,5,0.1375,3323610.0,23310.0,-1.3303426093915953,0.05035014902877466
40,cp_class,9-16,23313.0,6,0.1625,3271280.0,23302.0,-1.6698533907216746,0.05667105275435171
40,cp_class,9-16,23313.0,7,0.1875,3213569.0,23308.0,-2.5864240039656843,0.06179044826139616
40,cp_class,9-16,23313.0,8,0.2125,3174305.0,23309.0,-2.359642189392639,0.06549971805213135
40,cp_class,9-16,23313.0,9,0.2375,3146781.0,23305.0,-1.854739494105246,0.06820193652560518
40,cp_class,9-16,23313.0,10,0.2625,3106812.0,23309.0,-0.7643359173326226,0.07268442156761579
40,cp_class,9-16,23313.0,11,0.2875,3078423.0,23305.0,-0.466261134353531,0.07827079828634326
40,cp_class,9-16,23313.0,12,0.3125,3043649.0,23308.0,0.2650305603569925,0.08235009265530362
40,cp_class,9-16,23313.0,13,0.3375,3033713.0,23306.0,1.153679665808862,0.08374293732319742
40,cp_class,9-16,23313.0,14,0.3625,3010547.0,23300.0,2.030090877172819,0.08681661399181438
40,cp_class,9-16,23313.0,15,0.3875,2988630.0,23302.0,2.902836751287379,0.08823514343424414
40,cp_class,9-16,23313.0,16,0.4125,2969193.0,23308.0,2.960056149937037,0.09271755188608569
40,cp_class,9-16,23313.0,17,0.4375,2962072.0,23301.0,3.266852730115946,0.09756715364140144
40,cp_class,9-16,23313.0,18,0.4625,2933187.0,23303.0,3.3141859008648273,0.10123522780438697
40,cp_class,9-16,23313.0,19,0.4875,2919310.0,23304.0,2.6987007203757054,0.1035354371824653
40,cp_class,9-16,23313.0,20,0.5125,2907853.0,23308.0,2.343116725639157,0.10797773972313
40,cp_class,9-16,23313.0,21,0.5375,2895664.0,23301.0,2.887412697053249,0.11224693141111682
40,cp_class,9-16,23313.0,22,0.5625,2882951.0,23302.0,2.778358008859672,0.11109016642384464
40,cp_class,9-16,23313.0,23,0.5875,2883048.0,23303.0,2.391569269745075,0.11356283172177627
40,cp_class,9-16,23313.0,24,0.6125,2867070.0,23300.0,2.0191763716965405,0.11551576761673339
40,cp_class,9-16,23313.0,25,0.6375,2849200.0,23303.0,0.8968254246806121,0.11933919990900069
40,cp_class,9-16,23313.0,26,0.6625,2835310.0,23301.0,-0.13927189619477234,0.12317573206161823
40,cp_class,9-16,23313.0,27,0.6875,2829330.0,23305.0,-0.5552925957735577,0.12511406792650262
40,cp_class,9-16,23313.0,28,0.7125,2816168.0,23305.0,-1.1787034722360314,0.1259815793907752
40,cp_class,9-16,23313.0,29,0.7375,2811559.0,23303.0,-1.0368955444292651,0.12861652410755928
40,cp_class,9-16,23313.0,30,0.7625,2802619.0,23302.0,-1.7722091372391324,0.13186797654114205
40,cp_class,9-16,23313.0,31,0.7875,2792604.0,23301.0,-3.085357608884038,0.13494540081667333
40,cp_class,9-16,23313.0,32,0.8125,2788542.0,23306.0,-3.7666027623037417,0.13668582962071563
40,cp_class,9-16,23313.0,33,0.8375,2782214.0,23297.0,-3.41501444533023,0.13899278247743801
40,cp_class,9-16,23313.0,34,0.8625,2771280.0,23299.0,-4.031010579948616,0.14144992105713872
40,cp_class,9-16,23313.0,35,0.8875,2759694.0,23301.0,-3.9560096155588265,0.14537888085207287
40,cp_class,9-16,23313.0,36,0.9125,2755943.0,23304.0,-3.536595277913948,0.15093159262127256
40,cp_class,9-16,23313.0,37,0.9375,2754800.0,23297.0,-3.4142246261071585,0.15071110756528647
40,cp_class,9-16,23313.0,38,0.9625,2750099.0,23299.0,-2.7676839997396456,0.15307938234343943
40,cp_class,9-16,23313.0,39,0.9875,2741339.0,23303.0,-2.7315578263031313,0.15142054336686672
40,cp_class,>=17,32491.0,0,0.0125,6659417.0,32475.0,1.2504238734411737,0.00943192054589826
40,cp_class,>=17,32491.0,1,0.0375,5497914.0,32485.0,1.241628552210893,0.02030568796126959
40,cp_class,>=17,32491.0,2,0.0625,5165038.0,32489.0,0.48571878851617356,0.02709170534958606
40,cp_class,>=17,32491.0,3,0.0875,4966547.0,32486.0,-0.41073445997792835,0.03329172717825241
40,cp_class,>=17,32491.0,4,0.1125,4824811.0,32490.0,-1.0313011224688386,0.037922759704023305
40,cp_class,>=17,32491.0,5,0.1375,4723726.0,32486.0,-1.6703995955734943,0.042486343837374034
40,cp_class,>=17,32491.0,6,0.1625,4649084.0,32479.0,-1.8909075422169184,0.046403359059756205
40,cp_class,>=17,32491.0,7,0.1875,4568006.0,32486.0,-2.3690787621557416,0.05191078927817253
40,cp_class,>=17,32491.0,8,0.2125,4508412.0,32487.0,-2.5171501628511326,0.05514412491133208
40,cp_class,>=17,32491.0,9,0.2375,4474609.0,32482.0,-1.6585359748751232,0.057303358173479015
40,cp_class,>=17,32491.0,10,0.2625,4417232.0,32489.0,-0.8334316603701142,0.062054906933045766
40,cp_class,>=17,32491.0,11,0.2875,4373574.0,32485.0,-0.29800707613498706,0.06568607357949631
40,cp_class,>=17,32491.0,12,0.3125,4326932.0,32483.0,0.6055107868577551,0.06837181347806738
40,cp_class,>=17,32491.0,13,0.3375,4311748.0,32485.0,1.472048227308275,0.0701818168453238
40,cp_class,>=17,32491.0,14,0.3625,4279110.0,32481.0,2.4355066824643443,0.07376954279872544
40,cp_class,>=17,32491.0,15,0.3875,4250415.0,32487.0,3.1537743961472,0.07370151855539402
40,cp_class,>=17,32491.0,16,0.4125,4220950.0,32483.0,3.3673620867340293,0.0783310614742368
40,cp_class,>=17,32491.0,17,0.4375,4207888.0,32480.0,3.733616721737841,0.08154458791055615
40,cp_class,>=17,32491.0,18,0.4625,4170452.0,32485.0,3.1700494334906626,0.08644504448216803
40,cp_class,>=17,32491.0,19,0.4875,4149783.0,32478.0,2.435074797887022,0.08770219153077287
40,cp_class,>=17,32491.0,20,0.5125,4133978.0,32484.0,2.6571626651133604,0.08973513891015061
40,cp_class,>=17,32491.0,21,0.5375,4113299.0,32484.0,3.1838538846799125,0.09376241755908277
40,cp_class,>=17,32491.0,22,0.5625,4100037.0,32480.0,3.171940399562248,0.09347098951713792
40,cp_class,>=17,32491.0,23,0.5875,4098372.0,32477.0,2.9398283025552585,0.09424980159850163
40,cp_class,>=17,32491.0,24,0.6125,4075100.0,32481.0,2.666987313194768,0.09739250241077728
40,cp_class,>=17,32491.0,25,0.6375,4050091.0,32483.0,1.9444716180451254,0.10076788187741358
40,cp_class,>=17,32491.0,26,0.6625,4033961.0,32479.0,0.3330741174741154,0.10500929116710614
40,cp_class,>=17,32491.0,27,0.6875,4019741.0,32480.0,-0.1406331900488116,0.10567633910973076
40,cp_class,>=17,32491.0,28,0.7125,4003785.0,32483.0,-0.7365043327751115,0.10628604448031967
40,cp_class,>=17,32491.0,29,0.7375,3993720.0,32481.0,-1.0548851697164547,0.10691355179918888
40,cp_class,>=17,32491.0,30,0.7625,3985004.0,32472.0,-1.7615957223631393,0.1107096806265053
40,cp_class,>=17,32491.0,31,0.7875,3969857.0,32478.0,-3.198461304777477,0.11311024803181964
40,cp_class,>=17,32491.0,32,0.8125,3964020.0,32481.0,-3.9569227703190197,0.11530996903510612
40,cp_class,>=17,32491.0,33,0.8375,3955932.0,32475.0,-3.425736084442301,0.11659848757745069
40,cp_class,>=17,32491.0,34,0.8625,3938358.0,32481.0,-4.393168421966718,0.11968082724893353
40,cp_class,>=17,32491.0,35,0.8875,3925040.0,32478.0,-3.874933503862381,0.12158849256281314
40,cp_class,>=17,32491.0,36,0.9125,3917333.0,32482.0,-3.8900974208728236,0.12593344938887838
40,cp_class,>=17,32491.0,37,0.9375,3915365.0,32482.0,-3.8348703122186567,0.12610022506876306
40,cp_class,>=17,32491.0,38,0.9625,3909608.0,32485.0,-3.452799871496068,0.12947735702268118
40,cp_class,>=17,32491.0,39,0.9875,3894549.0,32481.0,-3.044447251787049,0.1270473819801645
40,cp_class,>=17-1,,0,0.0125,,,-0.03001141385044548,0.016632206534732612
40,cp_class,>=17-1,,1,0.0375,,,-0.930955063955849,0.03640472641168766
40,cp_class,>=17-1,,2,0.0625,,,-1.5510673712124112,0.04909284025446716
40,cp_class,>=17-1,,3,0.0875,,,-1.8571326066793132,0.05911451718347898
40,cp_class,>=17-1,,4,0.1125,,,-1.8984578216261618,0.06783413892396037
40,cp_class,>=17-1,,5,0.1375,,,-1.6589350084693468,0.07576965261982282
40,cp_class,>=17-1,,6,0.1625,,,-1.4889190195023743,0.0844560637104293
40,cp_class,>=17-1,,7,0.1875,,,-1.2227572846697723,0.09387811720266946
40,cp_class,>=17-1,,8,0.2125,,,-1.193340810926707,0.09966840839077852
40,cp_class,>=17-1,,9,0.2375,,,-0.8900645281901192,0.1043487899987649
40,cp_class,>=17-1,,10,0.2625,,,-0.7718087018869222,0.1117712098901356
40,cp_class,>=17-1,,11,0.2875,,,-0.4003183615592543,0.11715613662746
40,cp_class,>=17-1,,12,0.3125,,,-0.21789553112200466,0.12245350047604163
40,cp_class,>=17-1,,13,0.3375,,,0.06003587240926822,0.128043172720603
40,cp_class,>=17-1,,14,0.3625,,,0.5242799940354086,0.13270794826799556
40,cp_class,>=17-1,,15,0.3875,,,0.9857247625550025,0.1333471571787413
40,cp_class,>=17-1,,16,0.4125,,,0.8280070603335186,0.14181961918945696
40,cp_class,>=17-1,,17,0.4375,,,0.6626873303519285,0.14716955693372297
40,cp_class,>=17-1,,18,0.4625,,,0.328095418513219,0.15423353189577782
40,cp_class,>=17-1,,19,0.4875,,,0.16221487298150672,0.15737479589490716
40,cp_class,>=17-1,,20,0.5125,,,0.816262300197935,0.16448006701360288
40,cp_class,>=17-1,,21,0.5375,,,1.0777497902570339,0.16765095567650679
40,cp_class,>=17-1,,22,0.5625,,,1.109475040294246,0.16875840695979555
40,cp_class,>=17-1,,23,0.5875,,,1.7813891436899756,0.17109846479462795
40,cp_class,>=17-1,,24,0.6125,,,1.864345155156372,0.17542228912960003
40,cp_class,>=17-1,,25,0.6375,,,1.2114734989588762,0.18213972886709343
40,cp_class,>=17-1,,26,0.6625,,,0.8695588895968107,0.1851557196461512
40,cp_class,>=17-1,,27,0.6875,,,0.6027383000206532,0.1896489125726269
40,cp_class,>=17-1,,28,0.7125,,,-0.044807919973118504,0.1914350670264792
40,cp_class,>=17-1,,29,0.7375,,,-0.4837082131425319,0.19290803471838747
40,cp_class,>=17-1,,30,0.7625,,,-0.746583787626627,0.19933609662548207
40,cp_class,>=17-1,,31,0.7875,,,-1.0499967738702747,0.20481065682577862
40,cp_class,>=17-1,,32,0.8125,,,-0.9863392459626263,0.2078057261287666
40,cp_class,>=17-1,,33,0.8375,,,-1.0363161688715206,0.2105110832995989
40,cp_class,>=17-1,,34,0.8625,,,-1.4164597755290864,0.2159837357650735
40,cp_class,>=17-1,,35,0.8875,,,-1.465247906116351,0.21676188995254989
40,cp_class,>=17-1,,36,0.9125,,,-1.2700594385119888,0.2258094080778882
40,cp_class,>=17-1,,37,0.9375,,,-1.6167588468037053,0.2263424644391628
40,cp_class,>=17-1,,38,0.9625,,,-0.8946082117269936,0.23000819317883997
40,cp_class,>=17-1,,39,0.9875,,,-0.6547890377369643,0.23014323863111977
40,T_class,1,109191.0,0,0.0125,21892385.0,109178.0,1.280474283637895,0.005098772628537633
40,T_class,1,109191.0,1,0.0375,18009324.0,109185.0,1.7077103504828943,0.011364819921383605
40,T_class,1,109191.0,2,0.0625,16913214.0,109187.0,1.3652730344451385,0.015133438196554152
40,T_class,1,109191.0,3,0.0875,16264426.0,109182.0,0.6365343603272565,0.01841638350076946
40,T_class,1,109191.0,4,0.1125,15799054.0,109184.0,0.010715135222653204,0.021000300561172917
40,T_class,1,109191.0,5,0.1375,15469144.0,109180.0,-0.9050626201423945,0.023575055393222105
40,T_class,1,109191.0,6,0.1625,15227056.0,109183.0,-1.2815363652698197,0.02602351766394951
40,T_class,1,109191.0,7,0.1875,14953032.0,109177.0,-1.9804313265697553,0.028581033961888904
40,T_class,1,109191.0,8,0.2125,14764483.0,109178.0,-2.01385378682071,0.03055117217092438
40,T_class,1,109191.0,9,0.2375,14650782.0,109175.0,-1.4582078963430074,0.0317453492784351
40,T_class,1,109191.0,10,0.2625,14457596.0,109180.0,-0.48110391243468137,0.03399363042149863
40,T_class,1,109191.0,11,0.2875,14326824.0,109162.0,-0.1811645763220097,0.03599220467799055
40,T_class,1,109191.0,12,0.3125,14162732.0,109176.0,0.5390664032899867,0.03775551140600118
40,T_class,1,109191.0,13,0.3375,14117196.0,109168.0,1.1687575209694616,0.039225823581233984
40,T_class,1,109191.0,14,0.3625,14012393.0,109167.0,1.9050591144567526,0.04066564326702774
40,T_class,1,109191.0,15,0.3875,13914761.0,109168.0,2.5211033807910894,0.04093181472938507
40,T_class,1,109191.0,16,0.4125,13815813.0,109167.0,2.845879717682919,0.043245910243953085
40,T_class,1,109191.0,17,0.4375,13779848.0,109175.0,3.163704127941034,0.04556675108176915
40,T_class,1,109191.0,18,0.4625,13657166.0,109167.0,2.970200552589022,0.047354270972225415
40,T_class,1,109191.0,19,0.4875,13582680.0,109171.0,2.3114394950039316,0.0484635840406355
40,T_class,1,109191.0,20,0.5125,13531096.0,109165.0,1.9779489407214317,0.0499677289342487
40,T_class,1,109191.0,21,0.5375,13473910.0,109157.0,2.453942916347222,0.051223047964442256
40,T_class,1,109191.0,22,0.5625,13419926.0,109173.0,2.5401781649168558,0.051578768455626485
40,T_class,1,109191.0,23,0.5875,13413995.0,109162.0,2.0097566012213366,0.05234341222887546
40,T_class,1,109191.0,24,0.6125,13342701.0,109158.0,1.5731628101386668,0.05375954785221703
40,T_class,1,109191.0,25,0.6375,13257978.0,109155.0,1.1459659987367605,0.055596108342873284
40,T_class,1,109191.0,26,0.6625,13205559.0,109152.0,-0.09899270451178932,0.0570040729199615
40,T_class,1,109191.0,27,0.6875,13160416.0,109158.0,-0.6699383210986644,0.05802355290175313
40,T_class,1,109191.0,28,0.7125,13108610.0,109155.0,-0.9807498277849444,0.05871440744916879
40,T_class,1,109191.0,29,0.7375,13074542.0,109163.0,-0.6373489029290663,0.059319640336981894
40,T_class,1,109191.0,30,0.7625,13042871.0,109154.0,-1.3999272092777733,0.0610874760516387
40,T_class,1,109191.0,31,0.7875,13002516.0,109144.0,-2.6694645097917973,0.06261952960430131
40,T_class,1,109191.0,32,0.8125,12976808.0,109160.0,-3.377657201986806,0.06367465220364624
40,T_class,1,109191.0,33,0.8375,12945703.0,109155.0,-2.960108771227024,0.06440413967297386
40,T_class,1,109191.0,34,0.8625,12888067.0,109154.0,-3.5548358803535085,0.06629370104337734
40,T_class,1,109191.0,35,0.8875,12850427.0,109160.0,-3.250000953275716,0.06702486451711177
40,T_class,1,109191.0,36,0.9125,12828067.0,109157.0,-2.8579967659975583,0.0690084920131249
40,T_class,1,109191.0,37,0.9375,12816309.0,109150.0,-2.938134372384436,0.06953623766804669
40,T_class,1,109191.0,38,0.9625,12797924.0,109163.0,-2.659838814482724,0.07029200464198337
40,T_class,1,109191.0,39,0.9875,12753730.0,109151.0,-2.5426818664030053,0.07071698169247047
40,T_class,2,50673.0,0,0.0125,9594281.0,50630.0,1.3768672191277282,0.007516819480720869
40,T_class,2,50673.0,1,0.0375,7908691.0,50663.0,1.9994834796301941,0.016473727127956996
40,T_class,2,50673.0,2,0.0625,7425516.0,50656.0,1.6022091932735718,0.02262115295025815
40,T_class,2,50673.0,3,0.0875,7139666.0,50661.0,0.633544482332927,0.02729963715318877
40,T_class,2,50673.0,4,0.1125,6935798.0,50657.0,-0.09577037854908693,0.031225939120514485
40,T_class,2,50673.0,5,0.1375,6790214.0,50654.0,-1.1184310244124853,0.034631525302798546
40,T_class,2,50673.0,6,0.1625,6679386.0,50655.0,-1.5596667118804033,0.03888295969920341
40,T_class,2,50673.0,7,0.1875,6564316.0,50648.0,-2.421398055791342,0.04238386833821404
40,T_class,2,50673.0,8,0.2125,6480285.0,50654.0,-2.3644719329473936,0.04554494592744613
40,T_class,2,50673.0,9,0.2375,6426135.0,50653.0,-1.6875129451840025,0.04722484930715422
40,T_class,2,50673.0,10,0.2625,6346486.0,50645.0,-0.7424530677291339,0.05081568315237366
40,T_class,2,50673.0,11,0.2875,6283737.0,50648.0,-0.4369976019047264,0.05407214491027303
40,T_class,2,50673.0,12,0.3125,6218133.0,50637.0,0.3920511188808602,0.056253576909966116
40,T_class,2,50673.0,13,0.3375,6192506.0,50645.0,1.4185326586683968,0.057468922121490636
40,T_class,2,50673.0,14,0.3625,6147463.0,50645.0,1.9395965457620485,0.060325586942067196
40,T_class,2,50673.0,15,0.3875,6105743.0,50637.0,2.7824312290903825,0.06116245871289012
40,T_class,2,50673.0,16,0.4125,6059393.0,50651.0,3.364583548220094,0.06469501788113902
40,T_class,2,50673.0,17,0.4375,6044339.0,50642.0,3.753414889535481,0.06742018837627811
40,T_class,2,50673.0,18,0.4625,5991860.0,50639.0,3.149934077231444,0.07044836890975721
40,T_class,2,50673.0,19,0.4875,5960935.0,50629.0,2.775327360556691,0.07184872879507145
40,T_class,2,50673.0,20,0.5125,5936945.0,50635.0,2.860464093906883,0.07432483561454457
40,T_class,2,50673.0,21,0.5375,5910243.0,50644.0,2.9123354149736316,0.07708981232836383
40,T_class,2,50673.0,22,0.5625,5888707.0,50633.0,2.757395808621485,0.07728441607794556
40,T_class,2,50673.0,23,0.5875,5881359.0,50638.0,2.372449632814457,0.07784251859683806
40,T_class,2,50673.0,24,0.6125,5851479.0,50623.0,1.739258057663712,0.08027754692350819
40,T_class,2,50673.0,25,0.6375,5816003.0,50641.0,0.7258682638231101,0.08284584379252616
40,T_class,2,50673.0,26,0.6625,5794036.0,50638.0,-0.4681500080427529,0.0851349125130713
40,T_class,2,50673.0,27,0.6875,5773361.0,50640.0,-0.6587895681562265,0.08723021256292265
40,T_class,2,50673.0,28,0.7125,5748868.0,50631.0,-0.7439440251541695,0.08722778075815708
40,T_class,2,50673.0,29,0.7375,5738994.0,50639.0,-1.1285124187270452,0.08832422470866427
40,T_class,2,50673.0,30,0.7625,5719857.0,50638.0,-1.5793625609871016,0.09068239553053004
40,T_class,2,50673.0,31,0.7875,5702582.0,50638.0,-3.1612269670124866,0.09297907314333013
40,T_class,2,50673.0,32,0.8125,5690402.0,50628.0,-3.6239770054910005,0.09462928466799359
40,T_class,2,50673.0,33,0.8375,5679427.0,50636.0,-3.2663597929861585,0.09469029314309181
40,T_class,2,50673.0,34,0.8625,5658061.0,50636.0,-4.207026046555525,0.09877891449261977
40,T_class,2,50673.0,35,0.8875,5634987.0,50629.0,-3.7973993551360454,0.09944647085659292
40,T_class,2,50673.0,36,0.9125,5624575.0,50629.0,-3.493483152060378,0.10356920510981803
40,T_class,2,50673.0,37,0.9375,5623002.0,50625.0,-3.3030253234837903,0.10371797044593963
40,T_class,2,50673.0,38,0.9625,5613537.0,50629.0,-3.1292687658422844,0.10609471714233949
40,T_class,2,50673.0,39,0.9875,5590865.0,50632.0,-2.9346110127860356,0.10433917540641108
40,T_class,3,5173.0,0,0.0125,871847.0,5147.0,1.2663391627200644,0.02446243904086468
40,T_class,3,5173.0,1,0.0375,718115.0,5161.0,1.8178968549605565,0.055101182032155915
40,T_class,3,5173.0,2,0.0625,673982.0,5165.0,1.294835767127312,0.07403254851331499
40,T_class,3,5173.0,3,0.0875,647744.0,5161.0,0.851805651615453,0.0888938844662073
40,T_class,3,5173.0,4,0.1125,629150.0,5164.0,-0.1025129142493841,0.10056738026250128
40,T_class,3,5173.0,5,0.1375,615554.0,5159.0,-0.9951637061898713,0.11283439814226164
40,T_class,3,5173.0,6,0.1625,605931.0,5156.0,-1.147107508940787,0.12552965542609823
40,T_class,3,5173.0,7,0.1875,594991.0,5159.0,-1.9485975418115569,0.1370974471021277
40,T_class,3,5173.0,8,0.2125,587350.0,5161.0,-1.900388184217247,0.15083350885587735
40,T_class,3,5173.0,9,0.2375,583104.0,5153.0,-1.4939101772582593,0.15246119447380854
40,T_class,3,5173.0,10,0.2625,575252.0,5161.0,-1.6162064625590176,0.1629223588258135
40,T_class,3,5173.0,11,0.2875,569158.0,5160.0,-0.346330895814519,0.17894110861859713
40,T_class,3,5173.0,12,0.3125,563959.0,5151.0,0.614555313418174,0.17994587592469774
40,T_class,3,5173.0,13,0.3375,561020.0,5154.0,1.0332768885244732,0.18678747287294353
40,T_class,3,5173.0,14,0.3625,557206.0,5157.0,1.7595862212538989,0.19602419406868757
40,T_class,3,5173.0,15,0.3875,553673.0,5157.0,2.660725735226388,0.19835380879318035
40,T_class,3,5173.0,16,0.4125,549428.0,5157.0,2.9924721710579,0.215576900683621
40,T_class,3,5173.0,17,0.4375,547757.0,5156.0,4.20999457788764,0.21939248589283605
40,T_class,3,5173.0,18,0.4625,542421.0,5156.0,4.644775921286233,0.2300164059038723
40,T_class,3,5173.0,19,0.4875,540353.0,5151.0,2.7604880513294088,0.24522751422636443
40,T_class,3,5173.0,20,0.5125,538005.0,5153.0,2.6287525208873523,0.2354628559479646
40,T_class,3,5173.0,21,0.5375,535338.0,5149.0,2.3795172395757445,0.25310490307153816
40,T_class,3,5173.0,22,0.5625,533289.0,5159.0,2.515268456690462,0.24899094668724675
40,T_class,3,5173.0,23,0.5875,533662.0,5153.0,2.201715692704371,0.25038744001519453
40,T_class,3,5173.0,24,0.6125,529951.0,5153.0,1.9640023322910987,0.26577737218834996
40,T_class,3,5173.0,25,0.6375,526592.0,5151.0,1.1051801014827418,0.27255853739657304
40,T_class,3,5173.0,26,0.6625,525612.0,5153.0,0.4889747570451207,0.27510260826953525
40,T_class,3,5173.0,27,0.6875,523113.0,5149.0,-0.1491742701863651,0.28142719572304115
40,T_class,3,5173.0,28,0.7125,520667.0,5152.0,-1.0360940870076267,0.2849177025107043
40,T_class,3,5173.0,29,0.7375,519478.0,5152.0,-1.0771216490399977,0.2902101977641025
40,T_class,3,5173.0,30,0.7625,518230.0,5144.0,-1.0503309341412115,0.30178191794024584
40,T_class,3,5173.0,31,0.7875,516491.0,5152.0,-2.8076016813458513,0.3045838208852062
40,T_class,3,5173.0,32,0.8125,515542.0,5147.0,-3.5532080800400356,0.3134130147353401
40,T_class,3,5173.0,33,0.8375,514478.0,5150.0,-2.0519089251629805,0.31640388928358676
40,T_class,3,5173.0,34,0.8625,512631.0,5149.0,-3.4998371148057763,0.31491796701281666
40,T_class,3,5173.0,35,0.8875,510632.0,5149.0,-2.320089614438578,0.33139296256068734
40,T_class,3,5173.0,36,0.9125,509766.0,5151.0,-2.9520799739488313,0.3375843175257115
40,T_class,3,5173.0,37,0.9375,509038.0,5154.0,-3.0084453419980433,0.34225310085902655
40,T_class,3,5173.0,38,0.9625,508290.0,5157.0,-1.698971059828051,0.35405825019059434
40,T_class,3,5173.0,39,0.9875,506380.0,5148.0,-2.5459990520952642,0.3345622278690529
40,T_class,4,2918.0,0,0.0125,470700.0,2894.0,1.3848650945400467,0.0334353245546469
40,T_class,4,2918.0,1,0.0375,388896.0,2901.0,1.9492614992183,0.07433469043803714
40,T_class,4,2918.0,2,0.0625,364824.0,2906.0,1.555944784334364,0.10223873153591094
40,T_class,4,2918.0,3,0.0875,350832.0,2908.0,0.3161228166187805,0.11742115002841268
40,T_class,4,2918.0,4,0.1125,340504.0,2905.0,-0.7446344242652069,0.1340953978460481
40,T_class,4,2918.0,5,0.1375,333401.0,2906.0,-1.5577337800426514,0.15037559099877515
40,T_class,4,2918.0,6,0.1625,327752.0,2900.0,-1.4621115965730187,0.1743712868014123
40,T_class,4,2918.0,7,0.1875,322205.0,2907.0,-1.8702440992535807,0.18958728218270882
40,T_class,4,2918.0,8,0.2125,318092.0,2903.0,-1.7210178187442626,0.1919790303054712
40,T_class,4,2918.0,9,0.2375,315028.0,2903.0,-2.27066800411392,0.18981175920299007
40,T_class,4,2918.0,10,0.2625,311378.0,2905.0,-0.8208287033766034,0.21859658457120393
40,T_class,4,2918.0,11,0.2875,308367.0,2902.0,-0.7020984735720749,0.24204633966723338
40,T_class,4,2918.0,12,0.3125,304868.0,2905.0,0.8740176076203472,0.24791899237748077
40,T_class,4,2918.0,13,0.3375,303871.0,2897.0,2.400702929861685,0.2524840219785492
40,T_class,4,2918.0,14,0.3625,301632.0,2896.0,3.240286176532994,0.2572415728148953
40,T_class,4,2918.0,15,0.3875,299253.0,2897.0,4.098037446575306,0.2579478057446528
40,T_class,4,2918.0,16,0.4125,297559.0,2901.0,3.615417446624031,0.28480737280537693
40,T_class,4,2918.0,17,0.4375,296039.0,2897.0,3.0198994051459436,0.2895139417670626
40,T_class,4,2918.0,18,0.4625,293982.0,2897.0,2.780340292943105,0.30762599446914524
40,T_class,4,2918.0,19,0.4875,292388.0,2897.0,2.7274443547614813,0.3123816872761898
40,T_class,4,2918.0,20,0.5125,291031.0,2896.0,2.72880895849583,0.3301605694077518
40,T_class,4,2918.0,21,0.5375,289384.0,2898.0,3.805787465789401,0.34111463669082326
40,T_class,4,2918.0,22,0.5625,288924.0,2895.0,3.326438786670543,0.3254838487189412
40,T_class,4,2918.0,23,0.5875,288341.0,2900.0,2.971509428073011,0.33958918191501763
40,T_class,4,2918.0,24,0.6125,287033.0,2897.0,2.268909846603004,0.35080139009139877
40,T_class,4,2918.0,25,0.6375,285305.0,2898.0,1.2866721578661433,0.3639534575674984
40,T_class,4,2918.0,26,0.6625,283706.0,2895.0,-0.014120251246008192,0.38059431425113066
40,T_class,4,2918.0,27,0.6875,282945.0,2899.0,-1.1425754121825797,0.3764611632596516
40,T_class,4,2918.0,28,0.7125,282249.0,2893.0,-1.5704785490825477,0.38069838913359305
40,T_class,4,2918.0,29,0.7375,281003.0,2900.0,-1.7159816799108907,0.37783554378618756
40,T_class,4,2918.0,30,0.7625,280711.0,2899.0,-2.167040123115945,0.40154697776583104
40,T_class,4,2918.0,31,0.7875,278859.0,2889.0,-4.523375612764874,0.40396534745487345
40,T_class,4,2918.0,32,0.8125,279316.0,2898.0,-3.5349067006544557,0.4100276956649593
40,T_class,4,2918.0,33,0.8375,278775.0,2892.0,-4.311053717155412,0.43012937897969805
40,T_class,4,2918.0,34,0.8625,276718.0,2898.0,-5.030977384918943,0.4464734480256697
40,T_class,4,2918.0,35,0.8875,276505.0,2894.0,-3.8601616607294624,0.43587959805570453
40,T_class,4,2918.0,36,0.9125,275890.0,2894.0,-3.817354742832288,0.4362377309327288
40,T_class,4,2918.0,37,0.9375,275129.0,2896.0,-2.8838980987100595,0.4681366172660833
40,T_class,4,2918.0,38,0.9625,275182.0,2891.0,-4.097753486783293,0.4671802847803019
40,T_class,4,2918.0,39,0.9875,273892.0,2898.0,-4.155484643582142,0.4534010305285259
40,T_class,5,268.0,0,0.0125,37456.0,259.0,1.2960540367364375,0.11729761799091408
40,T_class,5,268.0,1,0.0375,30892.0,262.0,0.6856791402304804,0.2612658592317253
40,T_class,5,268.0,2,0.0625,28974.0,264.0,0.9639331814730449,0.344922515750558
40,T_class,5,268.0,3,0.0875,27806.0,265.0,0.9029346184276775,0.467863041441223
40,T_class,5,268.0,4,0.1125,27045.0,264.0,0.3389905712701054,0.4568116017684946
40,T_class,5,268.0,5,0.1375,26443.0,262.0,-0.5965661989940627,0.5583605366303155
40,T_class,5,268.0,6,0.1625,26003.0,262.0,0.23770334192208592,0.5901261763849699
40,T_class,5,268.0,7,0.1875,25590.0,265.0,-1.4763970300898788,0.5903676768288044
40,T_class,5,268.0,8,0.2125,25150.0,262.0,-0.7785288270377734,0.7239949396036148
40,T_class,5,268.0,9,0.2375,24953.0,263.0,-0.7888029495451448,0.7359728038315358
40,T_class,5,268.0,10,0.2625,24789.0,265.0,-0.26043809754326513,0.7846431445391706
40,T_class,5,268.0,11,0.2875,24363.0,264.0,0.7127201083610393,0.8646585475373278
40,T_class,5,268.0,12,0.3125,24240.0,261.0,2.2172854785478546,0.7731568739360277
40,T_class,5,268.0,13,0.3375,24087.0,265.0,2.8959604766056377,1.0065034230744785
40,T_class,5,268.0,14,0.3625,23830.0,261.0,2.703944607637432,0.8973868725185361
40,T_class,5,268.0,15,0.3875,23790.0,265.0,3.231567885666246,0.917238991421563
40,T_class,5,268.0,16,0.4125,23630.0,261.0,2.5332204824375792,0.9905397004764949
40,T_class,5,268.0,17,0.4375,23426.0,263.0,2.895756851361735,1.003487181640933
40,T_class,5,268.0,18,0.4625,23404.0,260.0,1.6118184925653734,1.1429540055183465
40,T_class,5,268.0,19,0.4875,23070.0,260.0,1.6383181621153013,1.1436710117472946
40,T_class,5,268.0,20,0.5125,23027.0,261.0,0.7700525470100317,1.095248403113356
40,T_class,5,268.0,21,0.5375,22928.0,264.0,1.887735519888346,1.1387611213740014
40,T_class,5,268.0,22,0.5625,22907.0,262.0,1.5949273147946044,1.222719384953763
40,T_class,5,268.0,23,0.5875,22885.0,258.0,2.7357220887043914,1.231315708953641
40,T_class,5,268.0,24,0.6125,22835.0,263.0,1.5872126122180863,1.2748618476847255
40,T_class,5,268.0,25,0.6375,22513.0,264.0,3.1855372451472483,1.2239985236421391
40,T_class,5,268.0,26,0.6625,22503.0,260.0,0.8776163178242901,1.4078778087597863
40,T_class,5,268.0,27,0.6875,22499.0,260.0,0.3574381083603716,1.308812095858343
40,T_class,5,268.0,28,0.7125,22310.0,263.0,1.539264903630659,1.3077109510599165
40,T_class,5,268.0,29,0.7375,22287.0,261.0,-0.4481985013685108,1.1991403565901673
40,T_class,5,268.0,30,0.7625,22376.0,258.0,-1.3661512334644261,1.411441488428953
40,T_class,5,268.0,31,0.7875,21978.0,257.0,-1.6855491855491855,1.4284150142411904
40,T_class,5,268.0,32,0.8125,22038.0,267.0,-2.565750068064253,1.5180129585518394
40,T_class,5,268.0,33,0.8375,22172.0,258.0,-4.034593180588129,1.3798485954232214
40,T_class,5,268.0,34,0.8625,21931.0,260.0,-1.8769321964342711,1.4807689802848099
40,T_class,5,268.0,35,0.8875,21962.0,259.0,-4.822375011383299,1.6543980496799562
40,T_class,5,268.0,36,0.9125,21772.0,260.0,-9.202324085981996,1.6412620271946419
40,T_class,5,268.0,37,0.9375,21832.0,264.0,-6.118495786002199,1.4640692603900014
40,T_class,5,268.0,38,0.9625,21806.0,264.0,-3.884114463909016,1.8861098346833027
40,T_class,5,268.0,39,0.9875,21673.0,259.0,-2.970377889539981,1.7522054940010838
40,T_class,>=6,537.0,0,0.0125,70414.0,510.0,1.370778538358849,0.07655168710116632
40,T_class,>=6,537.0,1,0.0375,58538.0,519.0,1.7447982507089412,0.19252509612468527
40,T_class,>=6,537.0,2,0.0625,54892.0,523.0,1.0737083728047803,0.2533697115748381
40,T_class,>=6,537.0,3,0.0875,52738.0,525.0,0.4780613599302211,0.29312919749227295
40,T_class,>=6,537.0,4,0.1125,51226.0,528.0,-0.5287354078007261,0.3719729113012817
40,T_class,>=6,537.0,5,0.1375,50073.0,529.0,-1.208655363169772,0.3784576999899029
40,T_class,>=6,537.0,6,0.1625,49195.0,514.0,-1.1533895721109868,0.38695517173257155
40,T_class,>=6,537.0,7,0.1875,48508.0,526.0,-2.7879318875237074,0.4368747466287589
40,T_class,>=6,537.0,8,0.2125,47652.0,525.0,-2.943674976915974,0.5377426651399374
40,T_class,>=6,537.0,9,0.2375,47335.0,520.0,-3.534572726312454,0.5858546617032829
40,T_class,>=6,537.0,10,0.2625,46740.0,527.0,-1.0885323063756953,0.5781670351827968
40,T_class,>=6,537.0,11,0.2875,46260.0,522.0,-0.8095546908776481,0.5981060452458187
40,T_class,>=6,537.0,12,0.3125,45927.0,525.0,0.12132296905959457,0.6202396436518682
40,T_class,>=6,537.0,13,0.3375,45582.0,525.0,1.9039752533894958,0.5985057938705591
40,T_class,>=6,537.0,14,0.3625,45233.0,520.0,2.8895938805739174,0.6479584776976601
40,T_class,>=6,537.0,15,0.3875,44940.0,521.0,2.0928126390743214,0.7500780244822185
40,T_class,>=6,537.0,16,0.4125,44762.0,524.0,5.362383271524954,0.7372370521881803
40,T_class,>=6,537.0,17,0.4375,44254.0,519.0,3.447168617526099,0.7389480497571559
40,T_class,>=6,537.0,18,0.4625,44307.0,526.0,1.2985758458031462,0.8336292490464223
40,T_class,>=6,537.0,19,0.4875,43707.0,520.0,2.096437641567712,0.7185935537395819
40,T_class,>=6,537.0,20,0.5125,43733.0,526.0,1.3655363226853863,0.8317526277905715
40,T_class,>=6,537.0,21,0.5375,43504.0,522.0,2.2607346450901065,0.9366903568290421
40,T_class,>=6,537.0,22,0.5625,43294.0,520.0,1.9331085138818311,0.8572507069543701
40,T_class,>=6,537.0,23,0.5875,43281.0,515.0,3.3311614796330953,0.9728743380990345
40,T_class,>=6,537.0,24,0.6125,43087.0,521.0,2.8684986190730384,0.8816060491939087
40,T_class,>=6,537.0,25,0.6375,42739.0,521.0,2.405671634806617,0.9694331018783554
40,T_class,>=6,537.0,26,0.6625,42566.0,524.0,1.4518629892402386,0.9602568707072195
40,T_class,>=6,537.0,27,0.6875,42463.0,519.0,1.4718225278477735,0.9681143340215349
40,T_class,>=6,537.0,28,0.7125,42486.0,522.0,-0.3657204726262769,0.9555192710504072
40,T_class,>=6,537.0,29,0.7375,42143.0,522.0,-2.4482357686923093,0.9506265736908055
40,T_class,>=6,537.0,30,0.7625,41919.0,517.0,-0.1691834251771273,0.9993640248692542
40,T_class,>=6,537.0,31,0.7875,42056.0,521.0,-1.0690032337835267,1.0347154655167239
40,T_class,>=6,537.0,32,0.8125,41861.0,525.0,-1.8894914120541793,0.9774702593054345
40,T_class,>=6,537.0,33,0.8375,41779.0,514.0,-1.8116039158428876,0.9742957613703245
40,T_class,>=6,537.0,34,0.8625,41600.0,523.0,-4.231923076923077,1.0653256980617012
40,T_class,>=6,537.0,35,0.8875,41536.0,519.0,-3.854463597842835,1.077356514872298
40,T_class,>=6,537.0,36,0.9125,41239.0,525.0,-5.164674216154611,1.2972250224353885
40,T_class,>=6,537.0,37,0.9375,41274.0,519.0,-6.40669670979309,1.3489166877310863
40,T_class,>=6,537.0,38,0.9625,41045.0,520.0,-7.555658423681326,1.2511946406918808
40,T_class,>=6,537.0,39,0.9875,41202.0,522.0,-3.9334983738653464,1.1193122964991522
40,T_class,>=6-1,,0,0.0125,,,0.09030425472095405,0.07672130265025744
40,T_class,>=6-1,,1,0.0375,,,0.03708790022604691,0.19286023895470206
40,T_class,>=6-1,,2,0.0625,,,-0.2915646616403582,0.25382125934437716
40,T_class,>=6-1,,3,0.0875,,,-0.15847300039703544,0.29370714939155185
40,T_class,>=6-1,,4,0.1125,,,-0.5394505430233794,0.3725652417572133
40,T_class,>=6-1,,5,0.1375,,,-0.3035927430273776,0.3791912629774595
40,T_class,>=6-1,,6,0.1625,,,0.12814679315883293,0.3878292516071858
40,T_class,>=6-1,,7,0.1875,,,-0.8075005609539521,0.43780865654332707
40,T_class,>=6-1,,8,0.2125,,,-0.929821190095264,0.5386098291275608
40,T_class,>=6-1,,9,0.2375,,,-2.076364829969447,0.5867141142330546
40,T_class,>=6-1,,10,0.2625,,,-0.6074283939410139,0.5791655095750254
40,T_class,>=6-1,,11,0.2875,,,-0.6283901145556384,0.5991880173678172
40,T_class,>=6-1,,12,0.3125,,,-0.4177434342303921,0.6213877164853883
40,T_class,>=6-1,,13,0.3375,,,0.7352177324200342,0.5997898386370465
40,T_class,>=6-1,,14,0.3625,,,0.9845347661171648,0.6492333042617194
40,T_class,>=6-1,,15,0.3875,,,-0.42829074171676806,0.7511940203889993
40,T_class,>=6-1,,16,0.4125,,,2.516503553842035,0.7385043533195629
40,T_class,>=6-1,,17,0.4375,,,0.2834644895850653,0.7403516387798788
40,T_class,>=6-1,,18,0.4625,,,-1.6716247067858756,0.8349731443855024
40,T_class,>=6-1,,19,0.4875,,,-0.21500185343621947,0.7202259468070733
40,T_class,>=6-1,,20,0.5125,,,-0.6124126180360454,0.8332521873786876
40,T_class,>=6-1,,21,0.5375,,,-0.1932082712571157,0.9380898812050399
40,T_class,>=6-1,,22,0.5625,,,-0.6070696510350246,0.858800992040162
40,T_class,>=6-1,,23,0.5875,,,1.3214048784117587,0.9742814329214102
40,T_class,>=6-1,,24,0.6125,,,1.2953358089343716,0.8832436328446231
40,T_class,>=6-1,,25,0.6375,,,1.2597056360698564,0.9710259864083775
40,T_class,>=6-1,,26,0.6625,,,1.550855693752028,0.961947359302933
40,T_class,>=6-1,,27,0.6875,,,2.1417608489464377,0.9698515847434094
40,T_class,>=6-1,,28,0.7125,,,0.6150293551586674,0.9573215024174526
40,T_class,>=6-1,,29,0.7375,,,-1.8108868657632429,0.9524755652177275
40,T_class,>=6-1,,30,0.7625,,,1.2307437841006459,1.0012293113634034
40,T_class,>=6-1,,31,0.7875,,,1.6004612760082706,1.0366085568175456
40,T_class,>=6-1,,32,0.8125,,,1.4881657899326268,0.979542020109341
40,T_class,>=6-1,,33,0.8375,,,1.1485048553841364,0.9764221033094224
40,T_class,>=6-1,,34,0.8625,,,-0.6770871965695684,1.067386386342209
40,T_class,>=6-1,,35,0.8875,,,-0.6044626445671191,1.0794393881090876
40,T_class,>=6-1,,36,0.9125,,,-2.306677450157053,1.2990592483803114
40,T_class,>=6-1,,37,0.9375,,,-3.4685623374086543,1.3507077843813708
40,T_class,>=6-1,,38,0.9625,,,-4.895819609198602,1.2531675844884727
40,T_class,>=6-1,,39,0.9875,,,-1.390816507462341,1.1215439842439971
40,sha_class,Sha=1,151766.0,0,0.0125,29176538.0,151624.0,1.3345881543588207,0.004335251751769542
40,sha_class,Sha=1,151766.0,1,0.0375,24019357.0,151697.0,1.871976214850381,0.00966961442326265
40,sha_class,Sha=1,151766.0,2,0.0625,22553295.0,151707.0,1.5041281551099297,0.01300638853688456
40,sha_class,Sha=1,151766.0,3,0.0875,21686352.0,151708.0,0.6837617041353935,0.015769806584317717
40,sha_class,Sha=1,151766.0,4,0.1125,21064629.0,151708.0,-0.004555883704384255,0.01802169528546514
40,sha_class,Sha=1,151766.0,5,0.1375,20623568.0,151696.0,-0.9370174937721737,0.020159658267956543
40,sha_class,Sha=1,151766.0,6,0.1625,20294190.0,151676.0,-1.2958759625291771,0.022326521411342833
40,sha_class,Sha=1,151766.0,7,0.1875,19935776.0,151688.0,-2.0308320579043424,0.02452712302126595
40,sha_class,Sha=1,151766.0,8,0.2125,19682506.0,151689.0,-2.079093028093069,0.0262860174538999
40,sha_class,Sha=1,151766.0,9,0.2375,19524560.0,151673.0,-1.544808589796646,0.02718720583220572
40,sha_class,Sha=1,151766.0,10,0.2625,19273466.0,151689.0,-0.5696210531100114,0.02916323215028404
40,sha_class,Sha=1,151766.0,11,0.2875,19093320.0,151664.0,-0.193511919351899,0.030989375973620868
40,sha_class,Sha=1,151766.0,12,0.3125,18882956.0,151661.0,0.6171240879870715,0.032373891952364287
40,sha_class,Sha=1,151766.0,13,0.3375,18813448.0,151660.0,1.3973001121325554,0.03354130485136042
40,sha_class,Sha=1,151766.0,14,0.3625,18675308.0,151652.0,2.0247410109648527,0.03484865970815489
40,sha_class,Sha=1,151766.0,15,0.3875,18544909.0,151651.0,2.6680083466572957,0.035162866326516794
40,sha_class,Sha=1,151766.0,16,0.4125,18412858.0,151667.0,3.0442501647490032,0.03721075676245929
40,sha_class,Sha=1,151766.0,17,0.4375,18362102.0,151658.0,3.4116393645999787,0.03896768424433067
40,sha_class,Sha=1,151766.0,18,0.4625,18202568.0,151651.0,3.1239958559693335,0.04060653432107426
40,sha_class,Sha=1,151766.0,19,0.4875,18104971.0,151634.0,2.5413483401878967,0.04153579026565629
40,sha_class,Sha=1,151766.0,20,0.5125,18033528.0,151642.0,2.290542039250445,0.042940024942944924
40,sha_class,Sha=1,151766.0,21,0.5375,17955256.0,151640.0,2.672260200578594,0.04410678649207408
40,sha_class,Sha=1,151766.0,22,0.5625,17886001.0,151648.0,2.6314555165237885,0.04439605874857856
40,sha_class,Sha=1,151766.0,23,0.5875,17872426.0,151632.0,2.095864881466008,0.04495389061970013
40,sha_class,Sha=1,151766.0,24,0.6125,17778259.0,151621.0,1.6440686346171467,0.04616082050046358
40,sha_class,Sha=1,151766.0,25,0.6375,17668381.0,151636.0,1.073991499277721,0.0477795479138537
40,sha_class,Sha=1,151766.0,26,0.6625,17599964.0,151628.0,-0.13493396918311878,0.048991022610040715
40,sha_class,Sha=1,151766.0,27,0.6875,17537432.0,151631.0,-0.585177407958018,0.04994885213120218
40,sha_class,Sha=1,151766.0,28,0.7125,17469032.0,151622.0,-0.8656204877293716,0.05029900356250578
40,sha_class,Sha=1,151766.0,29,0.7375,17425985.0,151643.0,-0.799367037214826,0.05087019044789466
40,sha_class,Sha=1,151766.0,30,0.7625,17381416.0,151616.0,-1.442352280159453,0.052495429925128435
40,sha_class,Sha=1,151766.0,31,0.7875,17323594.0,151607.0,-2.8301462156178445,0.05371433705974642
40,sha_class,Sha=1,151766.0,32,0.8125,17291668.0,151631.0,-3.436498028992923,0.054598762262370884
40,sha_class,Sha=1,151766.0,33,0.8375,17251732.0,151611.0,-2.9310315625121004,0.05508944787741382
40,sha_class,Sha=1,151766.0,34,0.8625,17179571.0,151626.0,-3.774759101958949,0.05681262934043239
40,sha_class,Sha=1,151766.0,35,0.8875,17122236.0,151616.0,-3.3951435431680768,0.05737817123622286
40,sha_class,Sha=1,151766.0,36,0.9125,17091710.0,151622.0,-3.2185186853743715,0.0592854901689833
40,sha_class,Sha=1,151766.0,37,0.9375,17078017.0,151614.0,-3.2150390762580927,0.05984165032553418
40,sha_class,Sha=1,151766.0,38,0.9625,17052555.0,151630.0,-2.9507288497236925,0.0607451356849939
40,sha_class,Sha=1,151766.0,39,0.9875,16991904.0,151616.0,-2.827556405685908,0.06052537079147926
40,sha_class,Sha>=4,16994.0,0,0.0125,3760545.0,16994.0,1.118189517742774,0.012991771128458026
40,sha_class,Sha>=4,16994.0,1,0.0375,3095099.0,16994.0,1.2248974911626413,0.027734315448563755
40,sha_class,Sha>=4,16994.0,2,0.0625,2908107.0,16994.0,0.8914898935974501,0.037219578252196156
40,sha_class,Sha>=4,16994.0,3,0.0875,2796860.0,16994.0,0.2720343528099369,0.045375373992537923
40,sha_class,Sha>=4,16994.0,4,0.1125,2718148.0,16994.0,-0.2703866750449203,0.05135911326487195
40,sha_class,Sha>=4,16994.0,5,0.1375,2661261.0,16994.0,-1.3070905108518105,0.05740435605340508
40,sha_class,Sha>=4,16994.0,6,0.1625,2621133.0,16994.0,-1.8532928317639739,0.06474125194095118
40,sha_class,Sha>=4,16994.0,7,0.1875,2572866.0,16994.0,-2.7040195641747373,0.06953032392206467
40,sha_class,Sha>=4,16994.0,8,0.2125,2540506.0,16994.0,-2.3450792873545665,0.07423908595977018
40,sha_class,Sha>=4,16994.0,9,0.2375,2522777.0,16994.0,-1.5141191631285682,0.07860496936901196
40,sha_class,Sha>=4,16994.0,10,0.2625,2488775.0,16994.0,-0.7761448905586081,0.08454012731870975
40,sha_class,Sha>=4,16994.0,11,0.2875,2465389.0,16994.0,-0.8438477660117734,0.08916625797933202
40,sha_class,Sha>=4,16994.0,12,0.3125,2436903.0,16994.0,-0.37272103157163006,0.0930573238786142
40,sha_class,Sha>=4,16994.0,13,0.3375,2430814.0,16994.0,0.1898759016526974,0.09458847946642719
40,sha_class,Sha>=4,16994.0,14,0.3625,2412449.0,16994.0,1.226280431213261,0.0996645908648772
40,sha_class,Sha>=4,16994.0,15,0.3875,2397251.0,16994.0,2.278376774063292,0.10078915952111074
40,sha_class,Sha>=4,16994.0,16,0.4125,2377727.0,16994.0,2.806028194153492,0.10664924076022102
40,sha_class,Sha>=4,16994.0,17,0.4375,2373561.0,16994.0,2.973529224654433,0.11300932454577278
40,sha_class,Sha>=4,16994.0,18,0.4625,2350572.0,16994.0,2.555034264000422,0.11737386889721334
40,sha_class,Sha>=4,16994.0,19,0.4875,2338162.0,16994.0,1.8589755543029096,0.12004923084518614
40,sha_class,Sha>=4,16994.0,20,0.5125,2330309.0,16994.0,2.027877847959219,0.1214025793818457
40,sha_class,Sha>=4,16994.0,21,0.5375,2320051.0,16994.0,2.074313452592206,0.12732985202398212
40,sha_class,Sha>=4,16994.0,22,0.5625,2311046.0,16994.0,2.4590436538260163,0.12570212075143652
40,sha_class,Sha>=4,16994.0,23,0.5875,2311097.0,16994.0,2.4631012891280633,0.12775802706530975
40,sha_class,Sha>=4,16994.0,24,0.6125,2298827.0,16994.0,1.6489761952508823,0.13338273833976924
40,sha_class,Sha>=4,16994.0,25,0.6375,2282749.0,16994.0,0.6845947583374257,0.13626241935549904
40,sha_class,Sha>=4,16994.0,26,0.6625,2274018.0,16994.0,-0.5762245505532498,0.14032644851731046
40,sha_class,Sha>=4,16994.0,27,0.6875,2267365.0,16994.0,-1.185679853045275,0.14287687039170893
40,sha_class,Sha>=4,16994.0,28,0.7125,2256158.0,16994.0,-1.3188234157359546,0.14553890462088304
40,sha_class,Sha>=4,16994.0,29,0.7375,2252462.0,16994.0,-0.9033293347457138,0.1467112670966857
40,sha_class,Sha>=4,16994.0,30,0.7625,2244548.0,16994.0,-1.5205551407232103,0.14862752898863096
40,sha_class,Sha>=4,16994.0,31,0.7875,2240888.0,16994.0,-2.9015707166087727,0.1538062810537798
40,sha_class,Sha>=4,16994.0,32,0.8125,2234299.0,16994.0,-3.5738887230402017,0.15726466067299044
40,sha_class,Sha>=4,16994.0,33,0.8375,2230602.0,16994.0,-3.9132879823473665,0.15821601120846965
40,sha_class,Sha>=4,16994.0,34,0.8625,2219437.0,16994.0,-3.682613653823019,0.16518593420847705
40,sha_class,Sha>=4,16994.0,35,0.8875,2213813.0,16994.0,-3.4094212112766527,0.16746292806914423
40,sha_class,Sha>=4,16994.0,36,0.9125,2209599.0,16994.0,-1.9339812336989652,0.17195756260170486
40,sha_class,Sha>=4,16994.0,37,0.9375,2208567.0,16994.0,-1.8316537374686845,0.16981810742513073
40,sha_class,Sha>=4,16994.0,38,0.9625,2205229.0,16994.0,-1.6665987976758876,0.172225549838942
40,sha_class,Sha>=4,16994.0,39,0.9875,2195838.0,16994.0,-1.568406685739112,0.17251369544042702
40,sha_class,Sha>=4-Sha=1,,0,0.0125,,,-0.21639863661604664,0.013696003972161239
40,sha_class,Sha>=4-Sha=1,,1,0.0375,,,-0.6470787236877396,0.029371647834178647
40,sha_class,Sha>=4-Sha=1,,2,0.0625,,,-0.6126382615124796,0.03942668066225909
40,sha_class,Sha>=4-Sha=1,,3,0.0875,,,-0.4117273513254566,0.04803760365244584
40,sha_class,Sha>=4-Sha=1,,4,0.1125,,,-0.26583079134053605,0.054429220243506174
40,sha_class,Sha>=4-Sha=1,,5,0.1375,,,-0.3700730170796368,0.06084136681064038
40,sha_class,Sha>=4-Sha=1,,6,0.1625,,,-0.5574168692347967,0.06848286837752099
40,sha_class,Sha>=4-Sha=1,,7,0.1875,,,-0.6731875062703949,0.07372954433880324
40,sha_class,Sha>=4-Sha=1,,8,0.2125,,,-0.26598625926149744,0.07875529568053742
40,sha_class,Sha>=4-Sha=1,,9,0.2375,,,0.030689426668077724,0.08317382623437512
40,sha_class,Sha>=4-Sha=1,,10,0.2625,,,-0.2065238374485967,0.08942889486354516
40,sha_class,Sha>=4-Sha=1,,11,0.2875,,,-0.6503358466598743,0.09439789714432849
40,sha_class,Sha>=4-Sha=1,,12,0.3125,,,-0.9898451195587016,0.09852783569932234
40,sha_class,Sha>=4-Sha=1,,13,0.3375,,,-1.207424210479858,0.10035935222440713
40,sha_class,Sha>=4-Sha=1,,14,0.3625,,,-0.7984605797515918,0.10558153131925176
40,sha_class,Sha>=4-Sha=1,,15,0.3875,,,-0.3896315725940038,0.10674681187402459
40,sha_class,Sha>=4-Sha=1,,16,0.4125,,,-0.2382219705955113,0.1129544198938957
40,sha_class,Sha>=4-Sha=1,,17,0.4375,,,-0.4381101399455458,0.11953906411570094
40,sha_class,Sha>=4-Sha=1,,18,0.4625,,,-0.5689615919689115,0.1241994997150504
40,sha_class,Sha>=4-Sha=1,,19,0.4875,,,-0.6823727858849871,0.12703164841689404
40,sha_class,Sha>=4-Sha=1,,20,0.5125,,,-0.262664191291226,0.1287727922453578
40,sha_class,Sha>=4-Sha=1,,21,0.5375,,,-0.5979467479863878,0.13475273589469933
40,sha_class,Sha>=4-Sha=1,,22,0.5625,,,-0.1724118626977722,0.13331178940294802
40,sha_class,Sha>=4-Sha=1,,23,0.5875,,,0.36723640766205534,0.13543620550454144
40,sha_class,Sha>=4-Sha=1,,24,0.6125,,,0.0049075606337356525,0.141144522516077
40,sha_class,Sha>=4-Sha=1,,25,0.6375,,,-0.3893967409402954,0.14439644084071507
40,sha_class,Sha>=4-Sha=1,,26,0.6625,,,-0.44129058137013105,0.14863254169211704
40,sha_class,Sha>=4-Sha=1,,27,0.6875,,,-0.600502445087257,0.15135616248489486
40,sha_class,Sha>=4-Sha=1,,28,0.7125,,,-0.453202928006583,0.15398559191569663
40,sha_class,Sha>=4-Sha=1,,29,0.7375,,,-0.1039622975308877,0.15528030193595105
40,sha_class,Sha>=4-Sha=1,,30,0.7625,,,-0.07820286056375725,0.15762586252354152
40,sha_class,Sha>=4-Sha=1,,31,0.7875,,,-0.07142450099092823,0.16291593567653948
40,sha_class,Sha>=4-Sha=1,,32,0.8125,,,-0.13739069404727866,0.16647281561015817
40,sha_class,Sha>=4-Sha=1,,33,0.8375,,,-0.9822564198352661,0.16753254451048274
40,sha_class,Sha>=4-Sha=1,,34,0.8625,,,0.09214544813592962,0.17468276306751238
40,sha_class,Sha>=4-Sha=1,,35,0.8875,,,-0.014277668108575892,0.17702001811067777
40,sha_class,Sha>=4-Sha=1,,36,0.9125,,,1.2845374516754062,0.18189055137773338
40,sha_class,Sha>=4-Sha=1,,37,0.9375,,,1.3833853387894082,0.180053360766015
40,sha_class,Sha>=4-Sha=1,,38,0.9625,,,1.284130052047805,0.18262423586893997
40,sha_class,Sha>=4-Sha=1,,39,0.9875,,,1.259149719946796,0.18282312661137393


==> anc/data_pN/results/pnC_regression_K100.csv <==
grid,bin,y_ctr,basis,spec,term,beta,se_hc1,t,sd_w_x,std_effect,std_effect_over_sd_ap,n_curves,pairs,R2_w,status
100,0,0.005,LOcT,base,const,0.02125433764732257,0.05527533521019554,0.38451757129104125,0.0,0.0,0.0,168297,14929253,0.07473817440205943,ok
100,0,0.005,LOcT,base,logN,0.06663416189196515,0.005178310240736033,12.867935444998354,0.5347843263741721,0.03563490538090211,0.002055282575494078,168297,14929253,0.07473817440205943,ok
100,0,0.005,LOcT,base,logL,0.4177730417639696,0.008140134644843318,51.32262056974992,0.7900091288661524,0.33004451678771635,0.019035682492781293,168297,14929253,0.07473817440205943,ok
100,0,0.005,LOcT,base,logOm,0.10646237901960194,0.006892954673038224,15.445100696226726,1.0575039086021913,0.11258438193231698,0.006493428731882425,168297,14929253,0.07473817440205943,ok
100,0,0.005,LOcT,base,logc,0.024051524363256988,0.0071977957954843875,3.3415124639054032,1.274276614945428,0.03064829504988861,0.0017676743100992298,168297,14929253,0.07473817440205943,ok
100,0,0.005,LOcT,base,logT,-0.048514890578354466,0.017284621679483338,-2.806823977868207,0.37859123487898133,-0.018367312334077873,-0.0010593550507676994,168297,14929253,0.07473817440205943,ok
100,0,0.005,LOcT,base,dpos,0.008769676873780063,0.008311060504486718,1.0551814499540415,0.4786774788077279,0.004197846815899477,0.00024211545738901799,168297,14929253,0.07473817440205943,ok
100,0,0.005,LOcT,sha4,const,0.020790752513665432,0.05527775594390212,0.37611426438447765,0.0,0.0,0.0,168297,14929253,0.07473909788714095,ok
100,0,0.005,LOcT,sha4,logN,0.06669273618050912,0.005179253273079064,12.876901874478195,0.5347843263741721,0.035666229992343944,0.002057089257100002,168297,14929253,0.07473909788714095,ok
100,0,0.005,LOcT,sha4,logL,0.4235131614856784,0.019414073481316452,21.814750103488343,0.7900091288661524,0.33457926376865094,0.01929722903975723,168297,14929253,0.07473909788714095,ok
100,0,0.005,LOcT,sha4,logOm,0.10084914693574137,0.018604423781336588,5.420707898349977,1.0575039086021913,0.10664836706374321,0.006151062509863721,168297,14929253,0.07473909788714095,ok
100,0,0.005,LOcT,sha4,logc,0.01834289082608688,0.01894065546522463,0.9684401292111956,1.274276614945428,0.023373916830179538,0.0013481165017449985,168297,14929253,0.07473909788714095,ok
100,0,0.005,LOcT,sha4,logT,-0.036973594389011856,0.039277092581729844,-0.9413526297058585,0.37859123487898133,-0.013997878757650574,-0.0008073431372122141,168297,14929253,0.07473909788714095,ok
100,0,0.005,LOcT,sha4,dpos,0.008797241626138192,0.008310968564742543,1.0585097943287327,0.4786774788077279,0.004211041442062226,0.00024287647204452453,168297,14929253,0.07473909788714095,ok
100,0,0.005,LOcT,sha4,sha4,-0.011734731502273256,0.03561742208220122,-0.32946605386517713,0.3181611027325625,-0.0037335351150337985,-0.00021533576657219646,168297,14929253,0.07473909788714095,ok
100,0,0.005,LOShaT,base,const,0.021254337647318503,0.05527533521019381,0.3845175712909798,0.0,0.0,0.0,168297,14929253,0.07473817440205943,ok
100,0,0.005,LOShaT,base,logN,0.06663416189196546,0.005178310240736014,12.867935444998459,0.5347843263741721,0.035634905380902276,0.0020552825754940876,168297,14929253,0.07473817440205943,ok
100,0,0.005,LOShaT,base,logL,0.44182456612722676,0.0057387484146616515,76.98970824342648,0.7900091288661524,0.34904544059783615,0.020131581786123016,168297,14929253,0.07473817440205943,ok
100,0,0.005,LOShaT,base,logOm,0.08241085465634501,0.004053207718002403,20.332255435692467,1.0575039086021913,0.08714980091033195,0.00502646114404384,168297,14929253,0.07473817440205943,ok
100,0,0.005,LOShaT,base,logSha,-0.024051524363256478,0.007197795795484513,-3.341512463905274,0.6144235660451027,-0.014777823368092715,-0.0008523273051385123,168297,14929253,0.07473817440205943,ok
100,0,0.005,LOShaT,base,logT,-0.00041184185184100217,0.010176232838883827,-0.04047095407126855,0.37859123487898133,-0.0001559197152633315,-8.99284200508829e-06,168297,14929253,0.07473817440205943,ok
100,0,0.005,LOShaT,base,dpos,0.008769676873780136,0.008311060504486724,1.0551814499540495,0.4786774788077279,0.004197846815899512,0.00024211545738902,168297,14929253,0.07473817440205943,ok
100,0,0.005,LOShaT,sha4,const,0.020790752513669148,0.05527775594389484,0.3761142643845944,0.0,0.0,0.0,168297,14929253,0.07473909788714095,ok
100,0,0.005,LOShaT,sha4,logN,0.06669273618050878,0.00517925327307895,12.876901874478412,0.5347843263741721,0.035666229992343756,0.0020570892570999913,168297,14929253,0.07473909788714095,ok
100,0,0.005,LOShaT,sha4,logL,0.4418560523117648,0.005739706133483455,76.98234753415855,0.7900091288661524,0.34907031497105434,0.02013301644310625,168297,14929253,0.07473909788714095,ok
100,0,0.005,LOShaT,sha4,logOm,0.08250625610965441,0.00405987691652216,20.322354053120485,1.0575039086021913,0.08725068832009297,0.0050322799369703864,168297,14929253,0.07473909788714095,ok
100,0,0.005,LOShaT,sha4,logSha,-0.018342890826086714,0.01894065546522683,-0.9684401292110744,0.6144235660451027,-0.0112703043929402,-0.0006500272693789305,168297,14929253,0.07473909788714095,ok
100,0,0.005,LOShaT,sha4,logT,-0.00028781273683872965,0.010177725533966136,-0.0282786891706022,0.37859123487898133,-0.00010896337945367395,-6.284583409560778e-06,168297,14929253,0.07473909788714095,ok
100,0,0.005,LOShaT,sha4,dpos,0.008797241626138354,0.008310968564742545,1.058509794328752,0.4786774788077279,0.004211041442062303,0.00024287647204452898,168297,14929253,0.07473909788714095,ok
100,0,0.005,LOShaT,sha4,sha4,-0.011734731502273315,0.035617422082205044,-0.3294660538651434,0.3181611027325625,-0.0037335351150338176,-0.00021533576657219758,168297,14929253,0.07473909788714095,ok
100,0,0.005,LOcSha,base,const,0.02125433764731982,0.05527533521019561,0.38451757129099107,0.0,0.0,0.0,168297,14929253,0.07473817440205943,ok
100,0,0.005,LOcSha,base,logN,0.06663416189196539,0.005178310240736086,12.867935444998267,0.5347843263741721,0.035634905380902235,0.0020552825754940854,168297,14929253,0.07473817440205943,ok
100,0,0.005,LOcSha,base,logL,0.4420304870531472,0.0074231517637114155,59.547548147141946,0.7900091288661524,0.34920812000913787,0.020140964501072476,168297,14929253,0.07473817440205943,ok
100,0,0.005,LOcSha,base,logOm,0.08220493373042503,0.006432201754565054,12.7802169252671,1.0575039086021913,0.08693203872630859,0.005013901469263151,168297,14929253,0.07473817440205943,ok
100,0,0.005,LOcSha,base,logc,-0.00020592092592024408,0.005088116419441909,-0.04047095407121808,1.274276614945428,-0.00026240022042807687,-1.5134222894293508e-05,168297,14929253,0.07473817440205943,ok
100,0,0.005,LOcSha,base,logSha,-0.024257445289177143,0.008642310839741846,-2.806823977868139,0.6144235660451027,-0.014904346037720199,-0.0008596246400271781,168297,14929253,0.07473817440205943,ok
100,0,0.005,LOcSha,base,dpos,0.00876967687378008,0.008311060504486736,1.0551814499540413,0.4786774788077279,0.004197846815899486,0.0002421154573890185,168297,14929253,0.07473817440205943,ok
100,0,0.005,LOcSha,sha4,const,0.0207907525136672,0.0552777559438875,0.3761142643846091,0.0,0.0,0.0,168297,14929253,0.07473909788714095,ok
100,0,0.005,LOcSha,sha4,logN,0.06669273618050903,0.005179253273078291,12.876901874480097,0.5347843263741721,0.035666229992343895,0.0020570892570999995,168297,14929253,0.07473909788714095,ok
100,0,0.005,LOcSha,sha4,logL,0.44199995868018427,0.007422781665081225,59.54640438361157,0.7900091288661524,0.3491840023158077,0.020139573486438574,168297,14929253,0.07473909788714095,ok
100,0,0.005,LOcSha,sha4,logOm,0.08236234974123537,0.0064406100775980185,12.787973305154942,1.0575039086021913,0.08709850677301709,0.005023502697949446,168297,14929253,0.07473909788714095,ok
100,0,0.005,LOcSha,sha4,logc,-0.00014390636841935653,0.005088862766983084,-0.028278689170600477,1.274276614945428,-0.0001833765200185073,-1.0576443583059625e-05,168297,14929253,0.07473909788714095,ok
100,0,0.005,LOcSha,sha4,logSha,-0.018486797194505918,0.019638546290867302,-0.9413526297057438,0.6144235660451027,-0.011358723857000926,-0.0006551269597492585,168297,14929253,0.07473909788714095,ok
100,0,0.005,LOcSha,sha4,dpos,0.008797241626138132,0.008310968564742557,1.0585097943287236,0.4786774788077279,0.004211041442062197,0.00024287647204452288,168297,14929253,0.07473909788714095,ok
100,0,0.005,LOcSha,sha4,sha4,-0.01173473150227319,0.03561742208220516,-0.3294660538651388,0.3181611027325625,-0.0037335351150337777,-0.00021533576657219527,168297,14929253,0.07473909788714095,ok
100,1,0.015,LOcT,base,const,0.6225042356223373,0.124122009799202,5.015260682850621,0.0,0.0,0.0,168524,12240453,0.009338014083625112,ok
100,1,0.015,LOcT,base,logN,0.10382348253794957,0.011725706772252119,8.854347507959089,0.5408763997660632,0.05615567144630089,0.001804937909604475,168524,12240453,0.009338014083625112,ok
100,1,0.015,LOcT,base,logL,-0.49741826457495575,0.01730063907119258,-28.751438749058153,0.7896513895871995,-0.39278702382766706,-0.012624836841016404,168524,12240453,0.009338014083625112,ok
100,1,0.015,LOcT,base,logOm,0.21230001135183407,0.015286531503842104,13.888043294744445,1.0576899023121145,0.22454757826758218,0.007217337556236,168524,12240453,0.009338014083625112,ok
100,1,0.015,LOcT,base,logc,0.17778759844309397,0.01553567584313027,11.443827757368533,1.2755816782543496,0.22678260319485222,0.007289175023694622,168524,12240453,0.009338014083625112,ok
100,1,0.015,LOcT,base,logT,-0.22433845116816695,0.038067208683269585,-5.893220410110158,0.3792265706159621,-0.08507510149380043,-0.002734457124182846,168524,12240453,0.009338014083625112,ok
100,1,0.015,LOcT,base,dpos,-0.0075238728034219505,0.01904810976342353,-0.39499314613723013,0.47866469546176404,-0.003601412284143017,-0.00011575545964188032,168524,12240453,0.009338014083625112,ok
100,1,0.015,LOcT,sha4,const,0.6185864119007246,0.12416484220988412,4.981977191700423,0.0,0.0,0.0,168524,12240453,0.00935116566469174,ok
100,1,0.015,LOcT,sha4,logN,0.10431713436841099,0.01173247773742615,8.891313216443903,0.5408763997660632,0.05642267607109879,0.0018135198881816218,168524,12240453,0.00935116566469174,ok
100,1,0.015,LOcT,sha4,logL,-0.44940349793253725,0.04252223483704276,-10.568670712035214,0.7896513895871995,-0.3548720966277762,-0.011406187189423916,168524,12240453,0.00935116566469174,ok
100,1,0.015,LOcT,sha4,logOm,0.1653441251607146,0.04102855435675309,4.029976872277972,1.0576899023121145,0.17488281158911825,0.005621028263855069,168524,12240453,0.00935116566469174,ok
100,1,0.015,LOcT,sha4,logc,0.13003358496742545,0.041642171169259494,3.1226418151658972,1.2755816782543496,0.16586845854217813,0.005331291766615615,168524,12240453,0.00935116566469174,ok
100,1,0.015,LOcT,sha4,logT,-0.12778433203555914,0.08675089392790795,-1.4730030579483244,0.3792265706159621,-0.04845921401629651,-0.0015575607983120588,168524,12240453,0.00935116566469174,ok
100,1,0.015,LOcT,sha4,dpos,-0.007293343142854985,0.019049020590312573,-0.38287234287331456,0.47866469546176404,-0.003491065874372826,-0.0001122087400843834,168524,12240453,0.00935116566469174,ok
100,1,0.015,LOcT,sha4,sha4,-0.0981832209046405,0.07857632342270089,-1.2495267865418496,0.31790474702113514,-0.031212912003409966,-0.0010032355894448893,168524,12240453,0.00935116566469174,ok
100,1,0.015,LOShaT,base,const,0.6225042356223304,0.12412200979920315,5.015260682850519,0.0,0.0,0.0,168524,12240453,0.009338014083625112,ok
100,1,0.015,LOShaT,base,logN,0.10382348253794976,0.011725706772251581,8.854347507959512,0.5408763997660632,0.05615567144630099,0.0018049379096044783,168524,12240453,0.009338014083625112,ok
100,1,0.015,LOShaT,base,logL,-0.31963066613186253,0.011937050955393897,-26.776350987044555,0.7896513895871995,-0.2523967996657075,-0.008112458461388238,168524,12240453,0.009338014083625112,ok
100,1,0.015,LOShaT,base,logOm,0.03451241290874094,0.009065745225547338,3.806903023425444,1.0576899023121145,0.036503430638001565,0.001173281773545361,168524,12240453,0.009338014083625112,ok
100,1,0.015,LOShaT,base,logSha,-0.17778759844309444,0.01553567584312976,-11.44382775736894,0.6140336580546017,-0.1091675694287559,-0.003508829642429992,168524,12240453,0.009338014083625112,ok
100,1,0.015,LOShaT,base,logT,0.1312367457180217,0.023259620173720987,5.642256612010141,0.3792265706159621,0.04976846101744442,0.0015996422031736776,168524,12240453,0.009338014083625112,ok
100,1,0.015,LOShaT,base,dpos,-0.007523872803422154,0.01904810976342354,-0.3949931461372406,0.47866469546176404,-0.0036014122841431144,-0.00011575545964188347,168524,12240453,0.009338014083625112,ok
100,1,0.015,LOShaT,sha4,const,0.618586411900719,0.12416484220988143,4.981977191700485,0.0,0.0,0.0,168524,12240453,0.00935116566469174,ok
100,1,0.015,LOShaT,sha4,logN,0.10431713436841121,0.011732477737425681,8.891313216444278,0.5408763997660632,0.05642267607109891,0.0018135198881816257,168524,12240453,0.00935116566469174,ok
100,1,0.015,LOShaT,sha4,logL,-0.31936991296511186,0.011938637690941764,-26.75095109113063,0.7896513895871995,-0.25219089556524354,-0.0081058403566252,168524,12240453,0.00935116566469174,ok
100,1,0.015,LOShaT,sha4,logOm,0.0353105401932894,0.00908268491977804,3.8876764420616174,1.0576899023121145,0.03734760180762826,0.0012004148574710227,168524,12240453,0.00935116566469174,ok
100,1,0.015,LOShaT,sha4,logSha,-0.1300335849674251,0.04164217116925171,-3.1226418151664723,0.6140336580546017,-0.0798449978475019,-0.002566352779612915,168524,12240453,0.00935116566469174,ok
100,1,0.015,LOShaT,sha4,logT,0.1322828378992932,0.023267874762732392,5.6852135937729695,0.3792265706159621,0.050165166967896184,0.0016123930009202733,168524,12240453,0.00935116566469174,ok
100,1,0.015,LOShaT,sha4,dpos,-0.007293343142855242,0.019049020590312576,-0.38287234287332805,0.47866469546176404,-0.0034910658743729497,-0.00011220874008438738,168524,12240453,0.00935116566469174,ok
100,1,0.015,LOShaT,sha4,sha4,-0.09818322090464265,0.07857632342268878,-1.2495267865420694,0.31790474702113514,-0.03121291200341065,-0.0010032355894449112,168524,12240453,0.00935116566469174,ok
100,1,0.015,LOcSha,base,const,0.62250423562233,0.12412200979923206,5.015260682849348,0.0,0.0,0.0,168524,12240453,0.009338014083625112,ok
100,1,0.015,LOcSha,base,logN,0.10382348253795014,0.01172570677225425,8.854347507957527,0.5408763997660632,0.056155671446301195,0.0018049379096044848,168524,12240453,0.009338014083625112,ok
100,1,0.015,LOcSha,base,logL,-0.3852490389908728,0.0162264473891776,-23.742044684890093,0.7896513895871995,-0.3042124389762759,-0.009777900424654042,168524,12240453,0.009338014083625112,ok
100,1,0.015,LOcSha,base,logOm,0.1001307857677511,0.014701271600356607,6.811028902106824,1.0576899023121145,0.10590732101712792,0.0034040397645544824,168524,12240453,0.009338014083625112,ok
100,1,0.015,LOcSha,base,logc,0.06561837285901019,0.011629810086861017,5.64225661200983,1.2755816782543496,0.08370159417581588,0.0026903102844514372,168524,12240453,0.009338014083625112,ok
100,1,0.015,LOcSha,base,logSha,-0.1121692255840842,0.019033604341634987,-5.8932204101101355,0.6140336580546017,-0.06887567990654704,-0.002213780416319801,168524,12240453,0.009338014083625112,ok
100,1,0.015,LOcSha,base,dpos,-0.0075238728034232,0.019048109763423644,-0.39499314613729336,0.47866469546176404,-0.003601412284143615,-0.00011575545964189955,168524,12240453,0.009338014083625112,ok
100,1,0.015,LOcSha,sha4,const,0.6185864119007269,0.12416484220988126,4.981977191700556,0.0,0.0,0.0,168524,12240453,0.00935116566469174,ok
100,1,0.015,LOcSha,sha4,logN,0.10431713436841092,0.011732477737425709,8.891313216444232,0.5408763997660632,0.05642267607109875,0.0018135198881816205,168524,12240453,0.00935116566469174,ok
100,1,0.015,LOcSha,sha4,logL,-0.38551133191475745,0.016226894516972165,-23.75755456544937,0.7896513895871995,-0.3044195589481003,-0.0097845576095715,168524,12240453,0.00935116566469174,ok
100,1,0.015,LOcSha,sha4,logOm,0.101451959142935,0.01472761344527643,6.8885539072505715,1.0576899023121145,0.10730471275526356,0.003448954289797778,168524,12240453,0.00935116566469174,ok
100,1,0.015,LOcSha,sha4,logc,0.06614141894964573,0.011633937381366788,5.685213593772605,1.2755816782543496,0.08436878218591315,0.0027117548313910942,168524,12240453,0.00935116566469174,ok
100,1,0.015,LOcSha,sha4,logSha,-0.06389216601778022,0.043375446963947795,-1.4730030579485494,0.6140336580546017,-0.039231940420929506,-0.0012609806758484465,168524,12240453,0.00935116566469174,ok
100,1,0.015,LOcSha,sha4,dpos,-0.007293343142857949,0.019049020590312646,-0.3828723428734687,0.47866469546176404,-0.0034910658743742455,-0.00011220874008442902,168524,12240453,0.00935116566469174,ok
100,1,0.015,LOcSha,sha4,sha4,-0.09818322090464118,0.0785763234226888,-1.2495267865420503,0.31790474702113514,-0.03121291200341018,-0.0010032355894448962,168524,12240453,0.00935116566469174,ok
100,2,0.025,LOcT,base,const,1.074720612127423,0.1676853221460627,6.4091513697978,0.0,0.0,0.0,168569,11400343,0.024199063774397622,ok
100,2,0.025,LOcT,base,logN,0.12419471161119668,0.015835988061178134,7.8425615838685525,0.5397276322846617,0.06703131764018756,0.0016640843130295928,168569,11400343,0.024199063774397622,ok
100,2,0.025,LOcT,base,logL,-0.8997161984947722,0.022957600183625724,-39.190341817019956,0.7897493984734454,-0.7105503265580614,-0.01763974950321469,168569,11400343,0.024199063774397622,ok
100,2,0.025,LOcT,base,logOm,0.16378392222560698,0.01977854355763163,8.280888921288154,1.0575710673615308,0.17321313744479314,0.004300098446218049,168569,11400343,0.024199063774397622,ok
100,2,0.025,LOcT,base,logc,0.09575500369853372,0.020269625684918153,4.7240637388672315,1.275487163435817,0.12213427805222893,0.003032041489634366,168569,11400343,0.024199063774397622,ok
100,2,0.025,LOcT,base,logT,-0.039866288704777694,0.05000880792955461,-0.797185343048683,0.3792320484194107,-0.015118574328392462,-0.00037532579189770217,168569,11400343,0.024199063774397622,ok
100,2,0.025,LOcT,base,dpos,0.057326033915653926,0.025358109229091763,2.2606588447804055,0.47868406121795887,0.02744105872826367,0.0006812373226458866,168569,11400343,0.024199063774397622,ok
100,2,0.025,LOcT,sha4,const,1.0726902346545553,0.16772401922031072,6.395567192111843,0.0,0.0,0.0,168569,11400343,0.024201010259023437,ok
100,2,0.025,LOcT,sha4,logN,0.1244506276525102,0.015842958419409803,7.855264424606522,0.5397276322846617,0.06716944259922938,0.0016675133307734057,168569,11400343,0.024201010259023437,ok
100,2,0.025,LOcT,sha4,logL,-0.8748655414698074,0.05450540977025391,-16.050985492219187,0.7897493984734454,-0.6909245351209256,-0.017152529904807926,168569,11400343,0.024201010259023437,ok
100,2,0.025,LOcT,sha4,logOm,0.1394816048711843,0.052182417569668835,2.672961724798629,1.0575710673615308,0.14751170974091768,0.003662048290407869,168569,11400343,0.024201010259023437,ok
100,2,0.025,LOcT,sha4,logc,0.07103895324345236,0.05313734590546634,1.3368931404634652,1.275487163435817,0.09060927296594068,0.0022494182580000428,168569,11400343,0.024201010259023437,ok
100,2,0.025,LOcT,sha4,logT,0.010104247939768034,0.1110505332188598,0.09098783812099717,0.3792320484194107,0.003831854643935842,9.512761239472166e-05,168569,11400343,0.024201010259023437,ok
100,2,0.025,LOcT,sha4,dpos,0.05744654519439745,0.02535889396867093,2.265341117217828,0.47868406121795887,0.02749874555659519,0.0006826694255714207,168569,11400343,0.024201010259023437,ok
100,2,0.025,LOcT,sha4,sha4,-0.050824016547766006,0.1014168794746705,-0.5011396210475951,0.31795161751255496,-0.016159578269847062,-0.0004011692094189772,168569,11400343,0.024201010259023437,ok
100,2,0.025,LOShaT,base,const,1.0747206121274278,0.1676853221460415,6.4091513697986375,0.0,0.0,0.0,168569,11400343,0.024199063774397622,ok
100,2,0.025,LOShaT,base,logN,0.12419471161119652,0.01583598806117587,7.8425615838696645,0.5397276322846617,0.06703131764018748,0.0016640843130295909,168569,11400343,0.024199063774397622,ok
100,2,0.025,LOShaT,base,logL,-0.8039611947962382,0.016074035778735833,-50.016138190994305,0.7897493984734454,-0.6349278699863216,-0.01576238608378599,168569,11400343,0.024199063774397622,ok
100,2,0.025,LOShaT,base,logOm,0.06802891852707328,0.01216938341204215,5.590169708989169,1.0575710673615308,0.07194541597812751,0.0017860791393993491,168569,11400343,0.024199063774397622,ok
100,2,0.025,LOShaT,base,logSha,-0.09575500369853339,0.020269625684917532,-4.72406373886736,0.6141718798414545,-0.05881003062575368,-0.001459986956222882,168569,11400343,0.024199063774397622,ok
100,2,0.025,LOShaT,base,logT,0.1516437186922922,0.03133302407919774,4.839740917091043,0.3792320484194107,0.05750815806961486,0.001427667351379914,168569,11400343,0.024199063774397622,ok
100,2,0.025,LOShaT,base,dpos,0.05732603391565359,0.025358109229091763,2.2606588447803926,0.47868406121795887,0.02744105872826351,0.0006812373226458826,168569,11400343,0.024199063774397622,ok
100,2,0.025,LOShaT,sha4,const,1.072690234654551,0.16772401922030983,6.395567192111851,0.0,0.0,0.0,168569,11400343,0.024201010259023326,ok
100,2,0.025,LOShaT,sha4,logN,0.1244506276525109,0.015842958419408963,7.8552644246069825,0.5397276322846617,0.06716944259922976,0.001667513330773415,168569,11400343,0.024201010259023326,ok
100,2,0.025,LOShaT,sha4,logL,-0.8038265882263546,0.016076898875808415,-49.99885826463126,0.7897493984734454,-0.6348215645287254,-0.015759747000285873,168569,11400343,0.024201010259023326,ok
100,2,0.025,LOShaT,sha4,logOm,0.0684426516277319,0.01219773719290854,5.611094135355101,1.0575710673615308,0.07238296813499384,0.001796941579613966,168569,11400343,0.024201010259023326,ok
100,2,0.025,LOShaT,sha4,logSha,-0.07103895324345316,0.053137345905446456,-1.3368931404639808,0.6141718798414545,-0.04363012745550082,-0.0010831386466831432,168569,11400343,0.024201010259023326,ok
100,2,0.025,LOShaT,sha4,logT,0.15218215442667532,0.03134592303770973,4.8549265639297765,0.3792320484194107,0.05771235015610717,0.0014327365169571236,168569,11400343,0.024201010259023326,ok
100,2,0.025,LOShaT,sha4,dpos,0.057446545194397305,0.025358893968670918,2.2653411172178237,0.47868406121795887,0.027498745556595122,0.0006826694255714189,168569,11400343,0.024201010259023326,ok
100,2,0.025,LOShaT,sha4,sha4,-0.05082401654776483,0.10141687947463746,-0.5011396210477469,0.31795161751255496,-0.016159578269846687,-0.0004011692094189679,168569,11400343,0.024201010259023326,ok
100,2,0.025,LOcSha,base,const,1.0747206121274295,0.16768532214602458,6.409151369799296,0.0,0.0,0.0,168569,11400343,0.024199063774397622,ok
100,2,0.025,LOcSha,base,logN,0.12419471161119645,0.015835988061175227,7.842561583869978,0.5397276322846617,0.06703131764018744,0.0016640843130295898,168569,11400343,0.024199063774397622,ok
100,2,0.025,LOcSha,base,logL,-0.8797830541423837,0.021887732124365202,-40.19525865646985,0.7897493984734454,-0.6948081377960781,-0.01724894218666775,168569,11400343,0.024199063774397622,ok
100,2,0.025,LOcSha,base,logOm,0.14385077787321776,0.019661922563712984,7.316211189779642,1.0575710673615308,0.1521324206961654,0.00377675963558754,168569,11400343,0.024199063774397622,ok
100,2,0.025,LOcSha,base,logc,0.07582185934614419,0.015666512039599262,4.8397409170908,1.275487163435817,0.09670980830384293,0.0024008669466768634,168569,11400343,0.024199063774397622,ok
100,2,0.025,LOcSha,base,logSha,-0.01993314435239018,0.025004403964777155,-0.7971853430487411,0.6141718798414545,-0.01224237673805855,-0.0003039228199773252,168569,11400343,0.024199063774397622,ok
100,2,0.025,LOcSha,base,dpos,0.05732603391565105,0.025358109229091826,2.260658844780287,0.47868406121795887,0.027441058728262295,0.0006812373226458524,168569,11400343,0.024199063774397622,ok
100,2,0.025,LOcSha,sha4,const,1.0726902346545513,0.1677240192203188,6.3955671921115105,0.0,0.0,0.0,168569,11400343,0.024201010259023437,ok
100,2,0.025,LOcSha,sha4,logN,0.12445062765251058,0.01584295841940973,7.855264424606582,0.5397276322846617,0.06716944259922958,0.0016675133307734104,168569,11400343,0.024201010259023437,ok
100,2,0.025,LOcSha,sha4,logL,-0.8799176654396933,0.02188782138903609,-40.20124478356974,0.7897493984734454,-0.6949144469871561,-0.017251581362853326,168569,11400343,0.024201010259023437,ok
100,2,0.025,LOcSha,sha4,logOm,0.14453372884106921,0.01970386908830184,7.3352968492304225,1.0575710673615308,0.15285468988019163,0.003794690311296086,168569,11400343,0.024201010259023437,ok
100,2,0.025,LOcSha,sha4,logc,0.07609107721333712,0.015672961518855315,4.854926563929602,1.275487163435817,0.09705319223761509,0.0024093916160053694,168569,11400343,0.024201010259023437,ok
100,2,0.025,LOcSha,sha4,logSha,0.0050521239698843355,0.05552526660941063,0.09098783812103448,0.6141718798414545,0.0031028724757759343,7.703028366511429e-05,168569,11400343,0.024201010259023437,ok
100,2,0.025,LOcSha,sha4,dpos,0.057446545194398624,0.025358893968670988,2.2653411172178695,0.47868406121795887,0.02749874555659575,0.0006826694255714345,168569,11400343,0.024201010259023437,ok
100,2,0.025,LOcSha,sha4,sha4,-0.050824016547764125,0.10141687947463734,-0.5011396210477405,0.31795161751255496,-0.016159578269846462,-0.0004011692094189623,168569,11400343,0.024201010259023437,ok
100,3,0.035,LOcT,base,const,1.4308193012997859,0.20675515675080217,6.92035605682292,0.0,0.0,0.0,168536,10893554,0.028417981850685226,ok
100,3,0.035,LOcT,base,logN,0.11475240418798048,0.01951210550228864,5.881087726515254,0.5386236480740163,0.061808358568994075,0.001295904053572961,168536,10893554,0.028417981850685226,ok
100,3,0.035,LOcT,base,logL,-1.1832088660171214,0.02861496747155838,-41.349299704539675,0.7896742003531076,-0.9343495151227776,-0.019590025558597266,168536,10893554,0.028417981850685226,ok
100,3,0.035,LOcT,base,logOm,0.15592650584948295,0.024905152492470772,6.260813134817064,1.057651377774708,0.1649158837433017,0.0034577064848429944,168536,10893554,0.028417981850685226,ok
100,3,0.035,LOcT,base,logc,0.0939790887655281,0.025359419964014206,3.705884791485267,1.2754786167263243,0.11986831813985623,0.002513217353912026,168536,10893554,0.028417981850685226,ok
100,3,0.035,LOcT,base,logT,-0.08377600384685653,0.06206276854246697,-1.3498592765730728,0.37914686177458573,-0.031763408950551276,-0.0006659670531189935,168536,10893554,0.028417981850685226,ok
100,3,0.035,LOcT,base,dpos,0.01570329304090758,0.031298438327858516,0.501727686104076,0.4786933461655522,0.007517061891570279,0.00015760636913486143,168536,10893554,0.028417981850685226,ok
100,3,0.035,LOcT,sha4,const,1.4231047818816729,0.20683774640670888,6.880295335859034,0.0,0.0,0.0,168536,10893554,0.028436497238243708,ok
100,3,0.035,LOcT,sha4,logN,0.11572552648948307,0.019524299787436125,5.927256175606993,0.5386236480740163,0.06233250525305158,0.001306893567422916,168536,10893554,0.028436497238243708,ok
100,3,0.035,LOcT,sha4,logL,-1.0883879441849875,0.07089056157799582,-15.353072679322931,0.7896742003531076,-0.8594718794982428,-0.01802010469717399,168536,10893554,0.028436497238243708,ok
100,3,0.035,LOcT,sha4,logOm,0.06320089770976345,0.06815944671547396,0.9272507444725958,1.057651377774708,0.0668445165393297,0.0014014945866220889,168536,10893554,0.028436497238243708,ok
100,3,0.035,LOcT,sha4,logc,-0.00032566942084373286,0.06924571111476793,-0.004703098799923766,1.2754786167263243,-0.00041538438240782755,-8.709150629721462e-06,168536,10893554,0.028436497238243708,ok
100,3,0.035,LOcT,sha4,logT,0.10689630908734811,0.14446274917328347,0.7399575994440317,0.37914686177458573,0.040529400125754164,0.0008497590799667809,168536,10893554,0.028436497238243708,ok
100,3,0.035,LOcT,sha4,dpos,0.016160503415802663,0.031297743150586484,0.5163472438906457,0.4786933461655522,0.007735925455830413,0.0001621951688808947,168536,10893554,0.028436497238243708,ok
100,3,0.035,LOcT,sha4,sha4,-0.19392446482775086,0.13077913080435602,-1.482839529785983,0.31794577188806145,-0.06165746365763847,-0.0012927403176023482,168536,10893554,0.028436497238243708,ok
100,3,0.035,LOShaT,base,const,1.430819301299781,0.20675515675078152,6.920356056823587,0.0,0.0,0.0,168536,10893554,0.028417981850685226,ok
100,3,0.035,LOShaT,base,logN,0.11475240418798116,0.019512105502286464,5.881087726515945,0.5386236480740163,0.06180835856899444,0.0012959040535729688,168536,10893554,0.028417981850685226,ok
100,3,0.035,LOShaT,base,logL,-1.0892297772515929,0.019926827469154567,-54.66147478506801,0.7896742003531076,-0.8601366533519451,-0.018034042668536886,168536,10893554,0.028417981850685226,ok
100,3,0.035,LOShaT,base,logOm,0.06194741708395516,0.01496747864828662,4.138801099345246,1.057651377774708,0.06551877102842966,0.001373698362594173,168536,10893554,0.028417981850685226,ok
100,3,0.035,LOShaT,base,logSha,-0.09397908876552846,0.025359419964014758,-3.7058847914852007,0.6141946199441928,-0.05772145070704531,-0.0012102159591550088,168536,10893554,0.028417981850685226,ok
100,3,0.035,LOShaT,base,logT,0.10418217368420077,0.03883707259966954,2.682544453288357,0.37914686177458573,0.03950034420521955,0.0008281833939325778,168536,10893554,0.028417981850685226,ok
100,3,0.035,LOShaT,base,dpos,0.015703293040907534,0.031298438327858516,0.5017276861040746,0.4786933461655522,0.007517061891570257,0.00015760636913486097,168536,10893554,0.028417981850685226,ok
100,3,0.035,LOShaT,sha4,const,1.4231047818816676,0.20683774640670854,6.88029533585902,0.0,0.0,0.0,168536,10893554,0.028436497238243708,ok
100,3,0.035,LOShaT,sha4,logN,0.11572552648948395,0.019524299787437676,5.927256175606567,0.5386236480740163,0.062332505253052055,0.001306893567422926,168536,10893554,0.028436497238243708,ok
100,3,0.035,LOShaT,sha4,logL,-1.0887136136058313,0.019930948556483388,-54.62427493204687,0.7896742003531076,-0.859729052237727,-0.01802549670568679,168536,10893554,0.028436497238243708,ok
100,3,0.035,LOShaT,sha4,logOm,0.06352656713060746,0.014999821035015662,4.235155005003773,1.057651377774708,0.06718896125098446,0.001408716381673755,168536,10893554,0.028436497238243708,ok
100,3,0.035,LOShaT,sha4,logSha,0.0003256694208426152,0.06924571111477708,0.0047030987999070045,0.6141946199441928,0.0002000244061618754,4.193808810977414e-06,168536,10893554,0.028436497238243708,ok
100,3,0.035,LOShaT,sha4,logT,0.10624497024565925,0.038869806760886964,2.7333547320993903,0.37914686177458573,0.04028244704797594,0.0008445813418429334,168536,10893554,0.028436497238243708,ok
100,3,0.035,LOShaT,sha4,dpos,0.016160503415802576,0.03129774315058647,0.5163472438906431,0.4786933461655522,0.007735925455830371,0.00016219516888089382,168536,10893554,0.028436497238243708,ok
100,3,0.035,LOShaT,sha4,sha4,-0.19392446482774844,0.13077913080437054,-1.4828395297858001,0.31794577188806145,-0.061657463657637704,-0.0012927403176023321,168536,10893554,0.028436497238243708,ok
100,3,0.035,LOcSha,base,const,1.430819301299787,0.20675515675077585,6.920356056823805,0.0,0.0,0.0,168536,10893554,0.028417981850685226,ok
100,3,0.035,LOcSha,base,logN,0.11475240418798056,0.01951210550228628,5.88108772651597,0.5386236480740163,0.061808358568994116,0.0012959040535729619,168536,10893554,0.028417981850685226,ok
100,3,0.035,LOcSha,base,logL,-1.141320864093693,0.02700138739658684,-42.26897112101594,0.7896742003531076,-0.9012716406995048,-0.01889649878420724,168536,10893554,0.028417981850685226,ok
100,3,0.035,LOcSha,base,logOm,0.11403850392605587,0.024312776496647284,4.6904763814935615,1.057651377774708,0.12061298079675944,0.0025288303127086603,168536,10893554,0.028417981850685226,ok
100,3,0.035,LOcSha,base,logc,0.05209108684210033,0.019418536299834477,2.682544453288395,1.2754786167263243,0.06644106738913297,0.001393035675865433,168536,10893554,0.028417981850685226,ok
100,3,0.035,LOcSha,base,logSha,-0.041888001923429355,0.031031384271233677,-1.3498592765730997,0.6141946199441928,-0.02572738542158231,-0.000539412853335138,168536,10893554,0.028417981850685226,ok
100,3,0.035,LOcSha,base,dpos,0.015703293040905907,0.03129843832785848,0.5017276861040232,0.4786933461655522,0.007517061891569478,0.00015760636913484462,168536,10893554,0.028417981850685226,ok
100,3,0.035,LOcSha,sha4,const,1.4231047818816678,0.20683774640666416,6.880295335860497,0.0,0.0,0.0,168536,10893554,0.028436497238243708,ok
100,3,0.035,LOcSha,sha4,logN,0.11572552648948345,0.019524299787433162,5.927256175607912,0.5386236480740163,0.062332505253051784,0.0013068935674229204,168536,10893554,0.028436497238243708,ok
100,3,0.035,LOcSha,sha4,logL,-1.1418360987286624,0.027004228145122756,-42.2836043523388,0.7896742003531076,-0.9016785081978685,-0.018905029365711163,168536,10893554,0.028436497238243708,ok
100,3,0.035,LOcSha,sha4,logOm,0.11664905225343757,0.024378475829658765,4.784919823064687,1.057651377774708,0.12337403083196216,0.0025867198282301398,168536,10893554,0.028436497238243708,ok
100,3,0.035,LOcSha,sha4,logc,0.053122485122830146,0.019434903380443302,2.7333547320994422,1.2754786167263243,0.06775659384153214,0.0014206176421514905,168536,10893554,0.028436497238243708,ok
100,3,0.035,LOcSha,sha4,logSha,0.053448154543674874,0.07223137458665094,0.7399575994439488,0.6141946199441928,0.03282756896667087,0.0006882787486641887,168536,10893554,0.028436497238243708,ok
100,3,0.035,LOcSha,sha4,dpos,0.0161605034158048,0.031297743150586484,0.516347243890714,0.4786933461655522,0.007735925455831436,0.00016219516888091616,168536,10893554,0.028436497238243708,ok
100,3,0.035,LOcSha,sha4,sha4,-0.19392446482775,0.13077913080437042,-1.4828395297858132,0.31794577188806145,-0.061657463657638197,-0.0012927403176023426,168536,10893554,0.028436497238243708,ok
100,4,0.045,LOcT,base,const,0.8038002659972929,0.23971378140071178,3.3531666861223948,0.0,0.0,0.0,168545,10587936,0.0357666040411857,ok
100,4,0.045,LOcT,base,logN,0.1824598188494737,0.022623574901393443,8.065030378476372,0.5375314054094849,0.09807788285691763,0.0018128669186318546,168545,10587936,0.0357666040411857,ok
100,4,0.045,LOcT,base,logL,-1.4203239539454482,0.03236689989954767,-43.881989265375935,0.7899138334727642,-1.1219335392342429,-0.020737766139880095,168545,10587936,0.0357666040411857,ok
100,4,0.045,LOcT,base,logOm,0.10436851143758043,0.028158685446367973,3.706441184421211,1.05776648586513,0.11039751357830406,0.0020405823865232674,168545,10587936,0.0357666040411857,ok
100,4,0.045,LOcT,base,logc,-0.008298916222527476,0.02869556877937281,-0.2892054967209074,1.275592119135797,-0.010586032130824267,-0.00019567171405547536,168545,10587936,0.0357666040411857,ok
100,4,0.045,LOcT,base,logT,0.3624769245470143,0.07080789835903853,5.119159485698034,0.3791629825110703,0.13743783180268612,0.002540394341577136,168545,10587936,0.0357666040411857,ok
100,4,0.045,LOcT,base,dpos,-0.02477679583562696,0.036155349527710476,-0.6852871334195602,0.4786781392764571,-0.011860110527830585,-0.0002192217185049581,168545,10587936,0.0357666040411857,ok
100,4,0.045,LOcT,sha4,const,0.7915126831554677,0.23977494045287123,3.301065080698218,0.0,0.0,0.0,168545,10587936,0.03580144053324763,ok
100,4,0.045,LOcT,sha4,logN,0.18400796600792638,0.022634268941458882,8.1296182564519,0.5375314054094849,0.09891006057478138,0.0018282488519606832,168545,10587936,0.03580144053324763,ok
100,4,0.045,LOcT,sha4,logL,-1.2696450672012605,0.07894731899389767,-16.08218091990431,0.7899138334727642,-1.002910202182733,-0.018537744442831072,168545,10587936,0.03580144053324763,ok
100,4,0.045,LOcT,sha4,logOm,-0.04299154863414228,0.07573010694924981,-0.567694281257953,1.05776648586513,-0.0454750193206365,-0.0008405580927026677,168545,10587936,0.03580144053324763,ok
100,4,0.045,LOcT,sha4,logc,-0.15815917363198176,0.07709954690121747,-2.0513632049565818,1.275592119135797,-0.2017465954539861,-0.003729074468080637,168545,10587936,0.03580144053324763,ok
100,4,0.045,LOcT,sha4,logT,0.6654749015323637,0.16109192466707561,4.131025828313138,0.3791629825110703,0.2523234484512718,0.004663934611636627,168545,10587936,0.03580144053324763,ok
100,4,0.045,LOcT,sha4,dpos,-0.02405255254254973,0.03615527517548049,-0.6652570731604196,0.4786781392764571,-0.011513431095916921,-0.00021281371238595127,168545,10587936,0.03580144053324763,ok
100,4,0.045,LOcT,sha4,sha4,-0.30809952723564427,0.14640314132783996,-2.104459811731213,0.3180402389673301,-0.09798804726774572,-0.001811206401877398,168545,10587936,0.03580144053324763,ok
100,4,0.045,LOShaT,base,const,0.8038002659973023,0.2397137814007305,3.3531666861221723,0.0,0.0,0.0,168545,10587936,0.0357666040411857,ok
100,4,0.045,LOShaT,base,logN,0.18245981884947343,0.022623574901395407,8.06503037847566,0.5375314054094849,0.09807788285691747,0.0018128669186318518,168545,10587936,0.0357666040411857,ok
100,4,0.045,LOShaT,base,logL,-1.4286228701679773,0.022797329217172434,-62.666238512353694,0.7899138334727642,-1.12848896796125,-0.020858936372459214,168545,10587936,0.0357666040411857,ok
100,4,0.045,LOShaT,base,logOm,0.11266742766010714,0.01727798113776624,6.520867615362682,1.05776648586513,0.11917582902749525,0.002202840351475161,168545,10587936,0.0357666040411857,ok
100,4,0.045,LOShaT,base,logSha,0.008298916222528815,0.028695568779372856,0.2892054967209536,0.6142658378715485,0.005097740726857449,9.422639696417909e-05,168545,10587936,0.0357666040411857,ok
100,4,0.045,LOShaT,base,logT,0.3458790921019531,0.04472527595205051,7.73341437787363,0.3791629825110703,0.13114454814959772,0.002424069586067327,168545,10587936,0.0357666040411857,ok
100,4,0.045,LOShaT,base,dpos,-0.024776795835627828,0.03615534952771047,-0.6852871334195842,0.4786781392764571,-0.011860110527831,-0.00021922171850496578,168545,10587936,0.0357666040411857,ok
100,4,0.045,LOShaT,sha4,const,0.7915126831554736,0.23977494045285772,3.3010650806984283,0.0,0.0,0.0,168545,10587936,0.03580144053324785,ok
100,4,0.045,LOShaT,sha4,logN,0.18400796600792618,0.02263426894145731,8.129618256452456,0.5375314054094849,0.09891006057478127,0.001828248851960681,168545,10587936,0.03580144053324785,ok
100,4,0.045,LOShaT,sha4,logL,-1.4278042408332403,0.02280140430215512,-62.61913616865644,0.7899138334727642,-1.1278423213252546,-0.02084698378681714,168545,10587936,0.03580144053324785,ok
100,4,0.045,LOShaT,sha4,logOm,0.1151676249978388,0.0173222252738525,6.64854677601276,1.05776648586513,0.12182045397939703,0.0022517234732130696,168545,10587936,0.03580144053324785,ok
100,4,0.045,LOShaT,sha4,logSha,0.1581591736319809,0.07709954690121334,2.0513632049566803,0.6142658378715485,0.09715177730812047,0.0017957488277466236,168545,10587936,0.03580144053324785,ok
100,4,0.045,LOShaT,sha4,logT,0.3491565542683962,0.044752588041902415,7.801929889316714,0.3791629825110703,0.13238724047969347,0.00244703945194988,168545,10587936,0.03580144053324785,ok
100,4,0.045,LOShaT,sha4,dpos,-0.024052552542549736,0.03615527517548049,-0.6652570731604198,0.4786781392764571,-0.011513431095916925,-0.00021281371238595132,168545,10587936,0.03580144053324785,ok
100,4,0.045,LOShaT,sha4,sha4,-0.3080995272356429,0.14640314132783144,-2.104459811731326,0.3180402389673301,-0.09798804726774528,-0.0018112064018773898,168545,10587936,0.03580144053324785,ok
100,4,0.045,LOcSha,base,const,0.8038002659972945,0.23971378140069866,3.3531666861225853,0.0,0.0,0.0,168545,10587936,0.0357666040411857,ok
100,4,0.045,LOcSha,base,logN,0.1824598188494736,0.02262357490139304,8.06503037847651,0.5375314054094849,0.09807788285691756,0.0018128669186318533,168545,10587936,0.0357666040411857,ok
100,4,0.045,LOcSha,base,logL,-1.601562416218955,0.03100913424539124,-51.64808548168315,0.7899138334727642,-1.2650963077414175,-0.02338397993902005,168545,10587936,0.0357666040411857,ok
100,4,0.045,LOcSha,base,logOm,0.2856069737110871,0.027976100299949836,10.20896303090532,1.05776648586513,0.3021054849209512,0.005584103404326272,168545,10587936,0.0357666040411857,ok
100,4,0.045,LOcSha,base,logc,0.17293954605097991,0.02236263797602534,7.73341437787375,1.275592119135797,0.22060032202955224,0.00407756585274518,168545,10587936,0.0357666040411857,ok
100,4,0.045,LOcSha,base,logSha,0.18123846227350676,0.03540394917951936,5.119159485698009,0.6142658378715485,0.11132859588298667,0.0020577924675274123,168545,10587936,0.0357666040411857,ok
100,4,0.045,LOcSha,base,dpos,-0.024776795835630014,0.03615534952771046,-0.6852871334196449,0.4786781392764571,-0.011860110527832046,-0.0002192217185049851,168545,10587936,0.0357666040411857,ok
100,4,0.045,LOcSha,sha4,const,0.7915126831554574,0.23977494045285902,3.301065080698343,0.0,0.0,0.0,168545,10587936,0.03580144053324763,ok
100,4,0.045,LOcSha,sha4,logN,0.18400796600792732,0.022634268941455017,8.12961825645333,0.5375314054094849,0.09891006057478188,0.0018282488519606923,168545,10587936,0.03580144053324763,ok
100,4,0.045,LOcSha,sha4,logL,-1.6023825179674431,0.031011393354754935,-51.670768212088475,0.7899138334727642,-1.2657441174574036,-0.02339595402297731,168545,10587936,0.03580144053324763,ok
100,4,0.045,LOcSha,sha4,logOm,0.2897459021320407,0.028049350394888036,10.329861406874029,1.05776648586513,0.30648350469203056,0.005665026513399544,168545,10587936,0.03580144053324763,ok
100,4,0.045,LOcSha,sha4,logc,0.17457827713420185,0.022376294020951048,7.801929889316937,1.275592119135797,0.222690674484693,0.004116203828034002,168545,10587936,0.03580144053324763,ok
100,4,0.045,LOcSha,sha4,logSha,0.3327374507661838,0.08054596233353231,4.131025828313444,0.6142658378715485,0.204389248986133,0.003777921150189628,168545,10587936,0.03580144053324763,ok
100,4,0.045,LOcSha,sha4,dpos,-0.02405255254254934,0.036155275175480506,-0.6652570731604086,0.4786781392764571,-0.011513431095916736,-0.00021281371238594782,168545,10587936,0.03580144053324763,ok
100,4,0.045,LOcSha,sha4,sha4,-0.30809952723564576,0.14640314132783103,-2.1044598117313518,0.3180402389673301,-0.0979880472677462,-0.0018112064018774067,168545,10587936,0.03580144053324763,ok
100,5,0.055,LOcT,base,const,0.7427004407300436,0.26412115655290186,2.8119687586680895,0.0,0.0,0.0,168536,10320290,0.036252017850660456,ok
100,5,0.055,LOcT,base,logN,0.18230883345531546,0.024919463970682454,7.315921147814428,0.5368626936455586,0.0978748114042002,0.0016358755032093687,168536,10320290,0.036252017850660456,ok
100,5,0.055,LOcT,base,logL,-1.5382317084046204,0.03597251141193923,-42.761309901039695,0.7897823770232386,-1.2148682950763183,-0.020305257859794906,168536,10320290,0.036252017850660456,ok
100,5,0.055,LOcT,base,logOm,0.025214923290089685,0.031245003994008955,0.8070065631908544,1.0577779899170294,0.026671790873703156,0.0004457911968466055,168536,10320290,0.036252017850660456,ok
100,5,0.055,LOcT,base,logc,-0.06824900862867098,0.03199478334327456,-2.133129263493425,1.2756851748397495,-0.0870642485051057,-0.0014551882071746525,168536,10320290,0.036252017850660456,ok
100,5,0.055,LOcT,base,logT,0.1522310744330199,0.07859667633271669,1.9368640193968623,0.37914141893355396,0.05771710556631463,0.0009646812878357317,168536,10320290,0.036252017850660456,ok
100,5,0.055,LOcT,base,dpos,0.08757913658037358,0.03990133448061448,2.1948924195235304,0.47869542313836533,0.04192373184343462,0.0007007115001485471,168536,10320290,0.036252017850660456,ok
100,5,0.055,LOcT,sha4,const,0.7350486867046698,0.264222778911894,2.781927772206856,0.0,0.0,0.0,168536,10320290,0.036263022155869296,ok
100,5,0.055,LOcT,sha4,logN,0.18327265996196174,0.02493506179578338,7.349998225909906,0.5368626936455586,0.0983922538987653,0.0016445240154162825,168536,10320290,0.036263022155869296,ok
100,5,0.055,LOcT,sha4,logL,-1.4448733962466789,0.0884228542479809,-16.34049713204855,0.7897823770232386,-1.1411355453853418,-0.019072891766075305,168536,10320290,0.036263022155869296,ok
100,5,0.055,LOcT,sha4,logOm,-0.06607520690454576,0.0847566748592846,-0.7795870592404156,1.0577779899170294,-0.06989289954284224,-0.0011681869989841154,168536,10320290,0.036263022155869296,ok
100,5,0.055,LOcT,sha4,logc,-0.16109921741709693,0.08629448207881216,-1.8668542128796384,1.2756851748397495,-0.20551188333727613,-0.0034349170204934294,168536,10320290,0.036263022155869296,ok
100,5,0.055,LOcT,sha4,logT,0.339958844783526,0.1798419704647247,1.8903198397184355,0.37914141893355396,0.12889247879023788,0.0021543034982730476,168536,10320290,0.036263022155869296,ok
100,5,0.055,LOcT,sha4,dpos,0.08803116934453806,0.03990341188421524,2.206106324942126,0.47869542313836533,0.04214011785874874,0.0007043281669559813,168536,10320290,0.036263022155869296,ok
100,5,0.055,LOcT,sha4,sha4,-0.1909415734402208,0.16298790945034544,-1.1715075927051601,0.3180442509927729,-0.06072786970817656,-0.0010150030737472574,168536,10320290,0.036263022155869296,ok
100,5,0.055,LOShaT,base,const,0.7427004407300442,0.2641211565528385,2.811968758668766,0.0,0.0,0.0,168536,10320290,0.036252017850660456,ok
100,5,0.055,LOShaT,base,logN,0.18230883345531596,0.024919463970677246,7.315921147815977,0.5368626936455586,0.09787481140420046,0.001635875503209373,168536,10320290,0.036252017850660456,ok
100,5,0.055,LOShaT,base,logL,-1.6064807170332913,0.0250155674213106,-64.21923956299072,0.7897823770232386,-1.2687701593405496,-0.021206171364118537,168536,10320290,0.036252017850660456,ok
100,5,0.055,LOShaT,base,logOm,0.093463931918761,0.01898386747794883,4.923334617001846,1.0577779899170294,0.09886409003476909,0.001652410264854148,168536,10320290,0.036252017850660456,ok
100,5,0.055,LOShaT,base,logSha,0.06824900862866999,0.03199478334327519,2.1331292634933523,0.6143964100737603,0.04193194589254794,0.0007008487894217917,168536,10320290,0.036252017850660456,ok
100,5,0.055,LOShaT,base,logT,0.015733057175678244,0.04927721114934136,0.3192765338930617,0.37914141893355396,0.0059650536217493826,9.969965668543174e-05,168536,10320290,0.036252017850660456,ok
100,5,0.055,LOShaT,base,dpos,0.08757913658037345,0.0399013344806145,2.1948924195235255,0.47869542313836533,0.04192373184343456,0.0007007115001485461,168536,10320290,0.036252017850660456,ok
100,5,0.055,LOShaT,sha4,const,0.735048686704678,0.26422277891183277,2.7819277722075313,0.0,0.0,0.0,168536,10320290,0.036263022155869296,ok
100,5,0.055,LOShaT,sha4,logN,0.18327265996196163,0.02493506179577978,7.349998225910963,0.5368626936455586,0.09839225389876524,0.0016445240154162814,168536,10320290,0.036263022155869296,ok
100,5,0.055,LOShaT,sha4,logL,-1.605972613663774,0.025022376262154852,-64.18145890055737,0.7897823770232386,-1.2683688682535987,-0.021199464201679282,168536,10320290,0.036263022155869296,ok
100,5,0.055,LOShaT,sha4,logOm,0.0950240105125513,0.019031624072748034,4.992953315456619,1.0577779899170294,0.10051430683382119,0.001679991919396555,168536,10320290,0.036263022155869296,ok
100,5,0.055,LOShaT,sha4,logSha,0.16109921741709668,0.08629448207882254,1.866854212879411,0.6143964100737603,0.0989787808467564,0.0016543272022876048,168536,10320290,0.036263022155869296,ok
100,5,0.055,LOShaT,sha4,logT,0.017760409949330182,0.04929812061342135,0.3602654569451261,0.37914141893355396,0.006733707029030654,0.00011254689757805515,168536,10320290,0.036263022155869296,ok
100,5,0.055,LOShaT,sha4,dpos,0.08803116934453915,0.039903411884215235,2.206106324942154,0.47869542313836533,0.042140117858749264,0.0007043281669559901,168536,10320290,0.036263022155869296,ok
100,5,0.055,LOShaT,sha4,sha4,-0.19094157344022242,0.1629879094503617,-1.1715075927050531,0.3180442509927729,-0.060727869708177076,-0.0010150030737472659,168536,10320290,0.036263022155869296,ok
100,5,0.055,LOcSha,base,const,0.7427004407300468,0.26412115655284757,2.8119687586686797,0.0,0.0,0.0,168536,10320290,0.03625201785066068,ok
100,5,0.055,LOcSha,base,logN,0.18230883345531537,0.024919463970677465,7.315921147815889,0.5368626936455586,0.09787481140420014,0.0016358755032093678,168536,10320290,0.03625201785066068,ok
100,5,0.055,LOcSha,base,logL,-1.6143472456211299,0.03415711361692749,-47.262402313206465,0.7897823770232386,-1.2749830049875739,-0.021310012606348013,168536,10320290,0.03625201785066068,ok
100,5,0.055,LOcSha,base,logOm,0.10133046050659934,0.03091782845429862,3.277411952019256,1.0577779899170294,0.1071851308320376,0.0017914877926282974,168536,10320290,0.03625201785066068,ok
100,5,0.055,LOcSha,base,logc,0.007866528587839153,0.024638605574670486,0.3192765338930655,1.2756851748397495,0.010035213896959478,0.00016772814524981802,168536,10320290,0.03625201785066068,ok
100,5,0.055,LOcSha,base,logSha,0.07611553721650931,0.03929833816635881,1.9368640193968232,0.6143964100737603,0.046765112816659016,0.0007816301391954659,168536,10320290,0.03625201785066068,ok
100,5,0.055,LOcSha,base,dpos,0.08757913658037086,0.039901334480614586,2.1948924195234563,0.47869542313836533,0.04192373184343332,0.0007007115001485254,168536,10320290,0.03625201785066068,ok
100,5,0.055,LOcSha,sha4,const,0.7350486867046735,0.26422277891191776,2.7819277722066196,0.0,0.0,0.0,168536,10320290,0.036263022155869296,ok
100,5,0.055,LOcSha,sha4,logN,0.18327265996196168,0.024935061795785477,7.349998225909286,0.5368626936455586,0.09839225389876527,0.0016445240154162818,168536,10320290,0.036263022155869296,ok
100,5,0.055,LOcSha,sha4,logL,-1.614852818638441,0.034155799122126275,-47.27902318620712,0.7897823770232386,-1.2753822976469447,-0.021316686367152296,168536,10320290,0.036263022155869296,ok
100,5,0.055,LOcSha,sha4,logOm,0.10390421548721755,0.030987203838475894,3.3531329909219743,1.0577779899170294,0.10990759220197487,0.0018369908980710435,168536,10320290,0.036263022155869296,ok
100,5,0.055,LOcSha,sha4,logc,0.008880204974665908,0.024649060306710418,0.360265456945163,1.2756851748397495,0.011328345835719492,0.00018934149837597652,168536,10320290,0.036263022155869296,ok
100,5,0.055,LOcSha,sha4,logSha,0.16997942239176209,0.08992098523237295,1.8903198397182024,0.6143964100737603,0.10443474690390998,0.0017455179907161006,168536,10320290,0.036263022155869296,ok
100,5,0.055,LOcSha,sha4,dpos,0.08803116934453896,0.03990341188421522,2.20610632494215,0.47869542313836533,0.042140117858749174,0.0007043281669559886,168536,10320290,0.036263022155869296,ok
100,5,0.055,LOcSha,sha4,sha4,-0.1909415734402209,0.16298790945036226,-1.1715075927050398,0.3180442509927729,-0.06072786970817659,-0.0010150030737472579,168536,10320290,0.036263022155869296,ok
100,6,0.065,LOcT,base,const,1.3778912492975357,0.29632112337927086,4.649993336904061,0.0,0.0,0.0,168501,10142195,0.029620473936931457,ok
100,6,0.065,LOcT,base,logN,0.13677393388240228,0.02795702812957646,4.892291600111301,0.5360387999585841,0.07331613538393764,0.0011261929439773273,168501,10142195,0.029620473936931457,ok
100,6,0.065,LOcT,base,logL,-1.490317824641042,0.04031780988446557,-36.96425547200322,0.7900073267929337,-1.1773620007165297,-0.018085197354857793,168501,10142195,0.029620473936931457,ok
100,6,0.065,LOcT,base,logOm,0.044730149788296134,0.03522613287224093,1.2698001779112291,1.0578511392048824,0.04731783991035409,0.0007268388759476853,168501,10142195,0.029620473936931457,ok
100,6,0.065,LOcT,base,logc,-0.1604647060535132,0.035897682179041754,-4.470057572329775,1.275679045257361,-0.2047014630158488,-0.0031443739098227326,168501,10142195,0.029620473936931457,ok
100,6,0.065,LOcT,base,logT,0.3017370283973901,0.08796869731652547,3.4300499791612453,0.3791057596123177,0.11439024535375604,0.0017571232649212832,168501,10142195,0.029620473936931457,ok
100,6,0.065,LOcT,base,dpos,-0.052855174909792475,0.044589308800751175,-1.1853777582868037,0.47867694895582236,-0.025300553862345795,-0.000388636213423963,168501,10142195,0.029620473936931457,ok
100,6,0.065,LOcT,sha4,const,1.3691061099388593,0.2964109775234456,4.618945362205977,0.0,0.0,0.0,168501,10142195,0.02963223683148397,ok
100,6,0.065,LOcT,sha4,logN,0.1378810762363463,0.027970855902634224,4.929455026914676,0.5360387999585841,0.07390960664272911,0.0011353091247553275,168501,10142195,0.02963223683148397,ok
100,6,0.065,LOcT,sha4,logL,-1.3827420009849447,0.09790327585442551,-14.123551933450864,0.7900073267929337,-1.0923763118424283,-0.016779750980088375,168501,10142195,0.02963223683148397,ok
100,6,0.065,LOcT,sha4,logOm,-0.06046828941674322,0.094295909928185,-0.6412609991546333,1.0578511392048824,-0.06396644884527235,-0.000982574476458491,168501,10142195,0.02963223683148397,ok
100,6,0.065,LOcT,sha4,logc,-0.26745446130919565,0.09575687510216581,-2.7930575326715776,1.275679045257361,-0.3411860518527365,-0.005240883499489737,168501,10142195,0.02963223683148397,ok
100,6,0.065,LOcT,sha4,logT,0.5180592781013539,0.2002592452360253,2.5869431270989254,0.3791057596123177,0.1963992561488227,0.0030168455459213626,168501,10142195,0.02963223683148397,ok
100,6,0.065,LOcT,sha4,dpos,-0.05233686077176011,0.04459418682302836,-1.173625185261444,0.47867694895582236,-0.025052448832151797,-0.00038482512691610847,168501,10142195,0.02963223683148397,ok
100,6,0.065,LOcT,sha4,sha4,-0.22001727155719436,0.1817250427443263,-1.2107152004731807,0.3181134917693969,-0.06999046250463471,-0.001075108018250756,168501,10142195,0.02963223683148397,ok
100,6,0.065,LOShaT,base,const,1.3778912492975137,0.2963211233792405,4.649993336904464,0.0,0.0,0.0,168501,10142195,0.029620473936931457,ok
100,6,0.065,LOShaT,base,logN,0.13677393388240464,0.027957028129574093,4.8922916001117995,0.5360387999585841,0.0733161353839389,0.0011261929439773468,168501,10142195,0.029620473936931457,ok
100,6,0.065,LOShaT,base,logL,-1.650782530694555,0.02796974339418302,-59.02029587578822,0.7900073267929337,-1.3041302941904793,-0.02003245707992081,168501,10142195,0.029620473936931457,ok
100,6,0.065,LOShaT,base,logOm,0.2051948558418085,0.021338084270994484,9.616367300636083,1.0578511392048824,0.21706561201123872,0.003334296868581728,168501,10142195,0.029620473936931457,ok
100,6,0.065,LOShaT,base,logSha,0.16046470605351237,0.035897682179041816,4.470057572329744,0.6145263501973527,0.098609790146556,0.0015147231818559055,168501,10142195,0.029620473936931457,ok
100,6,0.065,LOShaT,base,logT,-0.01919238370963506,0.054715688579224334,-0.35076564341954475,0.3791057596123177,-0.007275943205012271,-0.00011176415471647728,168501,10142195,0.029620473936931457,ok
100,6,0.065,LOShaT,base,dpos,-0.05285517490979184,0.04458930880075122,-1.1853777582867882,0.47867694895582236,-0.02530055386234549,-0.00038863621342395834,168501,10142195,0.029620473936931457,ok
100,6,0.065,LOShaT,sha4,const,1.3691061099388617,0.2964109775234931,4.618945362205245,0.0,0.0,0.0,168501,10142195,0.02963223683148397,ok
100,6,0.065,LOShaT,sha4,logN,0.13788107623634666,0.02797085590263779,4.929455026914059,0.5360387999585841,0.0739096066427293,0.0011353091247553303,168501,10142195,0.02963223683148397,ok
100,6,0.065,LOShaT,sha4,logL,-1.6501964622941405,0.027972961360941694,-58.99255502487805,0.7900073267929337,-1.3036672958601503,-0.02002534506494676,168501,10142195,0.02963223683148397,ok
100,6,0.065,LOShaT,sha4,logOm,0.20698617189245208,0.021376950069508325,9.682680233589226,1.0578511392048824,0.21896055773608805,0.0033634047108509597,168501,10142195,0.02963223683148397,ok
100,6,0.065,LOShaT,sha4,logSha,0.2674544613091946,0.09575687510216987,2.793057532671448,0.6145263501973527,0.16435781395233842,0.0025246640373411434,168501,10142195,0.02963223683148397,ok
100,6,0.065,LOShaT,sha4,logT,-0.016849644517038517,0.05476552216228186,-0.30766883710356024,0.3791057596123177,-0.00638779728382941,-9.812154160791027e-05,168501,10142195,0.02963223683148397,ok
100,6,0.065,LOShaT,sha4,dpos,-0.052336860771759974,0.044594186823028376,-1.1736251852614408,0.47867694895582236,-0.02505244883215173,-0.00038482512691610744,168501,10142195,0.02963223683148397,ok
100,6,0.065,LOShaT,sha4,sha4,-0.22001727155719536,0.18172504274433335,-1.2107152004731394,0.3181134917693969,-0.06999046250463503,-0.001075108018250761,168501,10142195,0.02963223683148397,ok
100,6,0.065,LOcSha,base,const,1.3778912492975255,0.296321123379289,4.649993336903742,0.0,0.0,0.0,168501,10142195,0.029620473936931457,ok
100,6,0.065,LOcSha,base,logN,0.13677393388240341,0.027957028129576542,4.892291600111328,0.5360387999585841,0.07331613538393825,0.0011261929439773369,168501,10142195,0.029620473936931457,ok
100,6,0.065,LOcSha,base,logL,-1.6411863388397365,0.03781145636208757,-43.404473055031694,0.7900073267929337,-1.2965492323158623,-0.019916006064788338,168501,10142195,0.029620473936931457,ok
100,6,0.065,LOcSha,base,logOm,0.19559866398699133,0.03422776425829686,5.714619935761008,1.0578511392048824,0.20691426952559178,0.003178364341323376,168501,10142195,0.029620473936931457,ok
100,6,0.065,LOcSha,base,logc,-0.009596191854818211,0.02735784428961242,-0.3507656434195664,1.275679045257361,-0.01224166086346096,-0.00018804144564899585,168501,10142195,0.029620473936931457,ok
100,6,0.065,LOcSha,base,logSha,0.15086851419869535,0.04398434865826323,3.430049979161214,0.6145263501973527,0.09271267739022174,0.0014241389367747426,168501,10142195,0.029620473936931457,ok
100,6,0.065,LOcSha,base,dpos,-0.05285517490979296,0.044589308800751334,-1.1853777582868104,0.47867694895582236,-0.025300553862346028,-0.0003886362134239666,168501,10142195,0.029620473936931457,ok
100,6,0.065,LOcSha,sha4,const,1.3691061099388695,0.2964109775234974,4.6189453622052055,0.0,0.0,0.0,168501,10142195,0.02963223683148397,ok
100,6,0.065,LOcSha,sha4,logN,0.1378810762363455,0.027970855902637627,4.929455026914047,0.5360387999585841,0.07390960664272868,0.0011353091247553208,168501,10142195,0.02963223683148397,ok
100,6,0.065,LOcSha,sha4,logL,-1.641771640035622,0.03781801500232689,-43.41242235835503,0.7900073267929337,-1.2970116245489924,-0.01992310876963733,168501,10142195,0.02963223683148397,ok
100,6,0.065,LOcSha,sha4,logOm,0.19856134963393354,0.03431752054527233,5.786005121552637,1.0578511392048824,0.21004834991231555,0.0032265062571363488,168501,10142195,0.02963223683148397,ok
100,6,0.065,LOcSha,sha4,logc,-0.008424822258519012,0.027382761081141252,-0.30766883710354764,1.275679045257361,-0.010747369215210497,-0.00016508796205781616,168501,10142195,0.02963223683148397,ok
100,6,0.065,LOcSha,sha4,logSha,0.2590296390506779,0.10012962261801789,2.5869431270987997,0.6145263501973527,0.15918053867875073,0.00244513705666207,168501,10142195,0.02963223683148397,ok
100,6,0.065,LOcSha,sha4,dpos,-0.05233686077175933,0.044594186823028535,-1.1736251852614221,0.47867694895582236,-0.025052448832151422,-0.00038482512691610267,168501,10142195,0.02963223683148397,ok
100,6,0.065,LOcSha,sha4,sha4,-0.22001727155719275,0.181725042744334,-1.2107152004731208,0.3181134917693969,-0.0699904625046342,-0.001075108018250748,168501,10142195,0.02963223683148397,ok
100,7,0.075,LOcT,base,const,1.2108124402889406,0.32429140151646413,3.733717374641733,0.0,0.0,0.0,168511,9958392,0.03559670274327309,ok
100,7,0.075,LOcT,base,logN,0.13886987168076742,0.030590414302730323,4.539653183722089,0.5357215755281112,0.07439558645020736,0.001064258074428851,168511,9958392,0.03559670274327309,ok
100,7,0.075,LOcT,base,logL,-1.8239447455349043,0.04379909985996461,-41.643429919027064,0.7898899949730093,-1.4407157058816122,-0.020610003847031894,168511,9958392,0.03559670274327309,ok
100,7,0.075,LOcT,base,logOm,0.05448044374578878,0.03832877820051184,1.4213978713535214,1.0577553187850832,0.05762697914187961,0.0008243765629529144,168511,9958392,0.03559670274327309,ok
100,7,0.075,LOcT,base,logc,-0.13783942817708025,0.03928393167968921,-3.5087992032209634,1.275643534567898,-0.17583397536262857,-0.00251537405601135,168511,9958392,0.03559670274327309,ok
100,7,0.075,LOcT,base,logT,0.4692807890478925,0.09585559692119029,4.89570566686598,0.37909820454357895,0.17790350455485007,0.0025449794836742137,168511,9958392,0.03559670274327309,ok
100,7,0.075,LOcT,base,dpos,-0.13729672479756228,0.048676304677083476,-2.8206069813307084,0.47870095889728614,-0.06572407381404986,-0.0009402086814353679,168511,9958392,0.03559670274327309,ok
100,7,0.075,LOcT,sha4,const,1.2084236386033218,0.3244030252019782,3.725068956588611,0.0,0.0,0.0,168511,9958392,0.03559743808159521,ok
100,7,0.075,LOcT,sha4,logN,0.13917155874650844,0.030607765780440867,4.546936216933631,0.5357215755281112,0.07455720672038259,0.0010665701158513686,168511,9958392,0.03559743808159521,ok
100,7,0.075,LOcT,sha4,logL,-1.794456460969375,0.10600507347117026,-16.92802431250996,0.7898899949730093,-1.4174232049343836,-0.020276795475547102,168511,9958392,0.03559743808159521,ok
100,7,0.075,LOcT,sha4,logOm,0.025642872541930116,0.10171163902836328,0.2521134531592727,1.0577553187850832,0.027123884820154546,0.000388017822119704,168511,9958392,0.03559743808159521,ok
100,7,0.075,LOcT,sha4,logc,-0.1671673853801559,0.103521337575487,-1.6148109104391999,1.275643534567898,-0.21324599435081604,-0.0030505676768790707,168511,9958392,0.03559743808159521,ok
100,7,0.075,LOcT,sha4,logT,0.5285762270378832,0.21619872572615026,2.4448628236015058,0.37909820454357895,0.20038229863448068,0.002866547458928795,168511,9958392,0.03559743808159521,ok
100,7,0.075,LOcT,sha4,dpos,-0.13715561002041302,0.04867686289117589,-2.817675623982672,0.47870095889728614,-0.06565652203491394,-0.0009392423267116833,168511,9958392,0.03559743808159521,ok
100,7,0.075,LOcT,sha4,sha4,-0.06028662424468077,0.19633344168229333,-0.3070624328087548,0.3181428741713502,-0.019179759911290943,-0.0002743739961625274,168511,9958392,0.03559743808159521,ok
100,7,0.075,LOShaT,base,const,1.21081244028895,0.3242914015164729,3.733717374641661,0.0,0.0,0.0,168511,9958392,0.03559670274327309,ok
100,7,0.075,LOShaT,base,logN,0.13886987168076714,0.030590414302730965,4.539653183721984,0.5357215755281112,0.0743955864502072,0.0010642580744288487,168511,9958392,0.03559670274327309,ok
100,7,0.075,LOShaT,base,logL,-1.9617841737119825,0.03067014436291995,-63.963969340938924,0.7898899949730093,-1.549593691111487,-0.02216754617497622,168511,9958392,0.03559670274327309,ok
100,7,0.075,LOShaT,base,logOm,0.19231987192286829,0.023293281733317968,8.256452402229785,1.0577553187850832,0.20342736743447992,0.0029101083637112254,168511,9958392,0.03559670274327309,ok
100,7,0.075,LOShaT,base,logSha,0.13783942817708145,0.03928393167968917,3.5087992032209976,0.6143739445594485,0.08468495320497232,0.0012114515058140253,168511,9958392,0.03559670274327309,ok
100,7,0.075,LOShaT,base,logT,0.1936019326937331,0.05982158703885529,3.2363222421361852,0.37909820454357895,0.07339414508036103,0.001049932062432973,168511,9958392,0.03559670274327309,ok
100,7,0.075,LOShaT,base,dpos,-0.13729672479756266,0.048676304677083476,-2.8206069813307164,0.47870095889728614,-0.06572407381405006,-0.0009402086814353706,168511,9958392,0.03559670274327309,ok
100,7,0.075,LOShaT,sha4,const,1.2084236386033276,0.32440302520204256,3.7250689565878896,0.0,0.0,0.0,168511,9958392,0.03559743808159521,ok
100,7,0.075,LOShaT,sha4,logN,0.1391715587465081,0.03060776578044624,4.546936216932822,0.5357215755281112,0.07455720672038241,0.001066570115851366,168511,9958392,0.03559743808159521,ok
100,7,0.075,LOShaT,sha4,logL,-1.9616238463495257,0.03067835122278027,-63.94163206831396,0.7898899949730093,-1.5494670501319618,-0.022165734526040523,168511,9958392,0.03559743808159521,ok
100,7,0.075,LOShaT,sha4,logOm,0.19281025792208425,0.023345592168711914,8.258957687973803,1.0577553187850832,0.20394607583340835,0.002917528691020603,168511,9958392,0.03559743808159521,ok
100,7,0.075,LOShaT,sha4,logSha,0.1671673853801586,0.10352133757548776,1.6148109104392139,0.6143739445594485,0.10270328595769752,0.001469210830457136,168511,9958392,0.03559743808159521,ok
100,7,0.075,LOShaT,sha4,logT,0.19424145627757672,0.05986335301951162,3.2447473534311793,0.37909820454357895,0.07363658732275943,0.0010534002939016213,168511,9958392,0.03559743808159521,ok
100,7,0.075,LOShaT,sha4,dpos,-0.13715561002041288,0.04867686289117587,-2.817675623982671,0.47870095889728614,-0.06565652203491387,-0.0009392423267116823,168511,9958392,0.03559743808159521,ok
100,7,0.075,LOShaT,sha4,sha4,-0.060286624244681696,0.19633344168229402,-0.3070624328087584,0.3181428741713502,-0.019179759911291238,-0.0002743739961625316,168511,9958392,0.03559743808159521,ok
100,7,0.075,LOcSha,base,const,1.2108124402889484,0.32429140151648844,3.7337173746414773,0.0,0.0,0.0,168511,9958392,0.03559670274327331,ok
100,7,0.075,LOcSha,base,logN,0.13886987168076706,0.030590414302731538,4.539653183721897,0.5357215755281112,0.07439558645020716,0.0010642580744288483,168511,9958392,0.03559670274327331,ok
100,7,0.075,LOcSha,base,logL,-2.058585140058847,0.04160978875544449,-49.47357825241274,0.7898899949730093,-1.6260558059325942,-0.023261366749140706,168511,9958392,0.03559670274327331,ok
100,7,0.075,LOcSha,base,logOm,0.2891208382697324,0.03751276697088826,7.7072650624280605,1.0577553187850832,0.30581910445141125,0.004374862364245903,168511,9958392,0.03559670274327331,ok
100,7,0.075,LOcSha,base,logc,0.09680096634686569,0.02991079351942802,3.236322242136116,1.275643534567898,0.1234835268603039,0.0017664803356041564,168511,9958392,0.03559670274327331,ok
100,7,0.075,LOcSha,base,logSha,0.23464039452394583,0.047927798460595576,4.895705666865927,0.6143739445594485,0.14415694473666182,0.0020622216954183092,168511,9958392,0.03559670274327331,ok
100,7,0.075,LOcSha,base,dpos,-0.1372967247975633,0.04867630467708355,-2.8206069813307253,0.47870095889728614,-0.06572407381405036,-0.000940208681435375,168511,9958392,0.03559670274327331,ok
100,7,0.075,LOcSha,sha4,const,1.2084236386033176,0.3244030252020117,3.7250689565882134,0.0,0.0,0.0,168511,9958392,0.03559743808159499,ok
100,7,0.075,LOcSha,sha4,logN,0.13917155874650877,0.03060776578044284,4.546936216933348,0.5357215755281112,0.07455720672038275,0.0010665701158513708,168511,9958392,0.03559743808159499,ok
100,7,0.075,LOcSha,sha4,logL,-2.058744574488316,0.041611131547980636,-49.475813271610626,0.7898899949730093,-1.626181741593286,-0.02326316830821356,168511,9958392,0.03559743808159499,ok
100,7,0.075,LOcSha,sha4,logOm,0.289930986060871,0.03760843948654125,7.709200116229953,1.0577553187850832,0.3066760425864901,0.004387121200731506,168511,9958392,0.03559743808159499,ok
100,7,0.075,LOcSha,sha4,logc,0.09712072813878851,0.029931676509756016,3.244747353431162,1.275643534567898,0.12389142892277209,0.0017723155347641028,168511,9958392,0.03559743808159499,ok
100,7,0.075,LOcSha,sha4,logSha,0.26428811351894277,0.10809936286307724,2.444862823601469,0.6143739445594485,0.16237173080280817,0.0023227913618442176,168511,9958392,0.03559743808159499,ok
100,7,0.075,LOcSha,sha4,dpos,-0.1371556100204123,0.04867686289117591,-2.817675623982656,0.47870095889728614,-0.0656565220349136,-0.0009392423267116783,168511,9958392,0.03559743808159499,ok
100,7,0.075,LOcSha,sha4,sha4,-0.06028662424468134,0.19633344168229436,-0.30706243280875606,0.3181428741713502,-0.019179759911291124,-0.00027437399616252997,168511,9958392,0.03559743808159499,ok
100,8,0.085,LOcT,base,const,1.070558740517225,0.3461552670580849,3.0927125553099994,0.0,0.0,0.0,168510,9792221,0.02538204589364812,ok
100,8,0.085,LOcT,base,logN,0.08826095165091197,0.032623375999871376,2.705451197057593,0.5352336351436286,0.047240229993353665,0.000635072760903553,168510,9792221,0.02538204589364812,ok
100,8,0.085,LOcT,base,logL,-1.5243628553837567,0.04638105829651853,-32.866064539501444,0.7898742538505336,-1.2040549729937136,-0.016186680633992527,168510,9792221,0.02538204589364812,ok
100,8,0.085,LOcT,base,logOm,-0.10798704016262432,0.04058424908348492,-2.660811585807259,1.0576983029610512,-0.11421770912179462,-0.0015354826995182364,168510,9792221,0.02538204589364812,ok
100,8,0.085,LOcT,base,logc,-0.23936793863493905,0.04171387892730855,-5.738328460224628,1.2757190135453464,-0.3053662305497475,-0.004105182704428481,168510,9792221,0.02538204589364812,ok
100,8,0.085,LOcT,base,logT,0.18291043480210037,0.10238693943830016,1.786462568424802,0.3791414078575654,0.06934891976270775,0.0009322903369771506,168510,9792221,0.02538204589364812,ok
100,8,0.085,LOcT,base,dpos,0.015651598333558128,0.051836159334464275,0.30194363422198717,0.47872706441151713,0.007492843723572476,0.0001007298430007118,168510,9792221,0.02538204589364812,ok
100,8,0.085,LOcT,sha4,const,1.0789516040219314,0.346274126415215,3.115888603031714,0.0,0.0,0.0,168510,9792221,0.025390045368177128,ok
100,8,0.085,LOcT,sha4,logN,0.08720319287125108,0.03264191938640844,2.67150935087356,0.5352336351436286,0.04667408191661068,0.000627461764466237,168510,9792221,0.025390045368177128,ok
100,8,0.085,LOcT,sha4,logL,-1.6272989870640926,0.11245766805470422,-14.47032483611971,0.7898742538505336,-1.2853615731989791,-0.01727972372627434,168510,9792221,0.025390045368177128,ok
100,8,0.085,LOcT,sha4,logOm,-0.007323479858749059,0.10820639971006138,-0.06768065362466817,1.0576983029610512,-0.007746032218368318,-0.00010413357571838978,168510,9792221,0.025390045368177128,ok
100,8,0.085,LOcT,sha4,logc,-0.1369926931970725,0.11007168163770177,-1.2445770897548434,1.2757190135453464,-0.17476418342828962,-0.0023494375978371403,168510,9792221,0.025390045368177128,ok
100,8,0.085,LOcT,sha4,logT,-0.024074974859486998,0.23025392973605024,-0.10455836687384729,0.3791414078575654,-0.009127819862361393,-0.00012270960073301312,168510,9792221,0.025390045368177128,ok
100,8,0.085,LOcT,sha4,dpos,0.015152876470811935,0.05183783299141346,0.29231307707870224,0.47872706441151713,0.007254092070262148,9.752019157311692e-05,168510,9792221,0.025390045368177128,ok
100,8,0.085,LOcT,sha4,sha4,0.21052938648042865,0.20863945854320592,1.009058343759224,0.317973901968496,0.06694285049821543,0.0008999444095559398,168510,9792221,0.025390045368177128,ok
100,8,0.085,LOShaT,base,const,1.0705587405172106,0.34615526705803384,3.092712555310414,0.0,0.0,0.0,168510,9792221,0.02538204589364812,ok
100,8,0.085,LOShaT,base,logN,0.08826095165091244,0.03262337599986532,2.70545119705811,0.5352336351436286,0.047240229993353915,0.0006350727609035564,168510,9792221,0.02538204589364812,ok
100,8,0.085,LOShaT,base,logL,-1.763730794018693,0.03210940857241973,-54.92878481522839,0.7898742538505336,-1.3931255449187243,-0.018728445780667805,168510,9792221,0.02538204589364812,ok
100,8,0.085,LOShaT,base,logOm,0.13138089847231332,0.024675877626248812,5.324264468411762,1.0576983029610512,0.13896135335566395,0.0018681232150413302,168510,9792221,0.02538204589364812,ok
100,8,0.085,LOShaT,base,logSha,0.2393679386349401,0.04171387892731023,5.738328460224422,0.6142654515131227,0.14703545490335693,0.0019766671819616954,168510,9792221,0.02538204589364812,ok
100,8,0.085,LOShaT,base,logT,-0.29582544246777964,0.06349760598257889,-4.658844028685772,0.3791414078575654,-0.11215967473732119,-0.0015078155696425803,168510,9792221,0.02538204589364812,ok
100,8,0.085,LOShaT,base,dpos,0.015651598333558222,0.05183615933446429,0.30194363422198894,0.47872706441151713,0.007492843723572521,0.0001007298430007124,168510,9792221,0.02538204589364812,ok
100,8,0.085,LOShaT,sha4,const,1.0789516040219216,0.34627412641524763,3.115888603031392,0.0,0.0,0.0,168510,9792221,0.025390045368177017,ok
100,8,0.085,LOShaT,sha4,logN,0.08720319287125175,0.03264191938640942,2.6715093508735004,0.5352336351436286,0.046674081916611036,0.0006274617644662418,168510,9792221,0.025390045368177017,ok
100,8,0.085,LOShaT,sha4,logL,-1.7642916802611632,0.03211521969783142,-54.936310474011705,0.7898742538505336,-1.3935685745209905,-0.01873440163720603,168510,9792221,0.025390045368177017,ok
100,8,0.085,LOShaT,sha4,logOm,0.12966921333832293,0.024724911524904882,5.24447633342226,1.0576983029610512,0.13715090689423867,0.0018437845267477468,168510,9792221,0.025390045368177017,ok
100,8,0.085,LOShaT,sha4,logSha,0.13699269319707286,0.110071681637736,1.2445770897544597,0.6142654515131227,0.08414987854069865,0.0011312666280849802,168510,9792221,0.025390045368177017,ok
100,8,0.085,LOShaT,sha4,logT,-0.29806036125363156,0.06354541098782275,-4.690509615411081,0.3791414078575654,-0.1130070249922364,-0.0015192068999963283,168510,9792221,0.025390045368177017,ok
100,8,0.085,LOShaT,sha4,dpos,0.01515287647081177,0.051837832991413445,0.29231307707869914,0.47872706441151713,0.007254092070262069,9.752019157311585e-05,168510,9792221,0.025390045368177017,ok
100,8,0.085,LOShaT,sha4,sha4,0.21052938648042563,0.20863945854326169,1.0090583437589398,0.317973901968496,0.06694285049821447,0.0008999444095559269,168510,9792221,0.025390045368177017,ok
100,8,0.085,LOcSha,base,const,1.0705587405172288,0.3461552670581038,3.0927125553098413,0.0,0.0,0.0,168510,9792221,0.02538204589364812,ok
100,8,0.085,LOcSha,base,logN,0.08826095165091145,0.032623375999872264,2.7054511970575037,0.5352336351436286,0.04724022999335339,0.0006350727609035493,168510,9792221,0.02538204589364812,ok
100,8,0.085,LOcSha,base,logL,-1.615818072784806,0.04382986873387842,-36.865683595713236,0.7898742538505336,-1.2762930945991058,-0.017157811878206992,168510,9792221,0.02538204589364812,ok
100,8,0.085,LOcSha,base,logOm,-0.016531822761575346,0.039890663529803215,-0.41442837242414,1.0576983029610512,-0.01748568087977112,-0.0002350682804498847,168510,9792221,0.02538204589364812,ok
100,8,0.085,LOcSha,base,logc,-0.14791272123389046,0.03174880299128868,-4.6588440286859045,1.2757190135453464,-0.18869507082330655,-0.0025367171077174825,168510,9792221,0.02538204589364812,ok
100,8,0.085,LOcSha,base,logSha,0.09145521740105012,0.051193469719151036,1.7864625684247675,0.6142654515131227,0.05617778041008685,0.000755224479463518,168510,9792221,0.02538204589364812,ok
100,8,0.085,LOcSha,base,dpos,0.01565159833355796,0.051836159334464185,0.3019436342219845,0.47872706441151713,0.007492843723572396,0.00010072984300071073,168510,9792221,0.02538204589364812,ok
100,8,0.085,LOcSha,sha4,const,1.0789516040219245,0.3462741264151856,3.115888603031958,0.0,0.0,0.0,168510,9792221,0.025390045368177128,ok
100,8,0.085,LOcSha,sha4,logN,0.08720319287125164,0.03264191938640249,2.671509350874064,0.5352336351436286,0.04667408191661098,0.000627461764466241,168510,9792221,0.025390045368177128,ok
100,8,0.085,LOcSha,sha4,logL,-1.6152614996343473,0.04383480908383936,-36.84883163389544,0.7898742538505336,-1.275853471797174,-0.0171519018208974,168510,9792221,0.025390045368177128,ok
100,8,0.085,LOcSha,sha4,logOm,-0.019360967288491963,0.03998912645405944,-0.48415579446913776,1.0576983029610512,-0.020478062244722373,-0.00027529627881871786,168510,9792221,0.025390045368177128,ok
100,8,0.085,LOcSha,sha4,logc,-0.1490301806268158,0.03177270549391049,-4.690509615411213,1.2757190135453464,-0.19012063501772625,-0.002555881641609945,168510,9792221,0.025390045368177128,ok
100,8,0.085,LOcSha,sha4,logSha,-0.012037487429743343,0.1151269648680576,-0.10455836687381645,0.6142654515131227,-0.007394212651114834,-9.940389883182511e-05,168510,9792221,0.025390045368177128,ok
100,8,0.085,LOcSha,sha4,dpos,0.015152876470811824,0.05183783299141333,0.2923130770787008,0.47872706441151713,0.007254092070262095,9.75201915731162e-05,168510,9792221,0.025390045368177128,ok
100,8,0.085,LOcSha,sha4,sha4,0.21052938648042946,0.20863945854326124,1.0090583437589604,0.317973901968496,0.06694285049821569,0.0008999444095559434,168510,9792221,0.025390045368177128,ok
100,9,0.095,LOcT,base,const,0.5228429125101784,0.3693668099549405,1.415511351910478,0.0,0.0,0.0,168509,9731516,0.02240909441653327,ok
100,9,0.095,LOcT,base,logN,0.14211806259536658,0.034844126676117214,4.078680574100221,0.5348363363237771,0.0760099039239391,0.0009644739454084551,168509,9731516,0.02240909441653327,ok
100,9,0.095,LOcT,base,logL,-1.5402822194565875,0.05011482172793334,-30.735063327543564,0.7900231835165793,-1.2168586625290756,-0.015440467816250488,168509,9731516,0.02240909441653327,ok
100,9,0.095,LOcT,base,logOm,-0.03633167894148823,0.04401650130953301,-0.8254104224685296,1.0578298948152636,-0.03843273611313642,-0.00048766503729528375,168509,9731516,0.02240909441653327,ok
100,9,0.095,LOcT,base,logc,-0.23680310865557225,0.045044585388391574,-5.257082657410777,1.2756847584226874,-0.30208611645902506,-0.0038331082339730835,168509,9731516,0.02240909441653327,ok
100,9,0.095,LOcT,base,logT,0.286770574187912,0.11016753500594688,2.6030406704881983,0.37904137810770727,0.10869791364092468,0.0013792453379738094,168509,9731516,0.02240909441653327,ok
100,9,0.095,LOcT,base,dpos,-0.049350300220255154,0.05528510481558536,-0.8926509298458066,0.4786680246361056,-0.023622410721628302,-0.0002997398824703992,168509,9731516,0.02240909441653327,ok
100,9,0.095,LOcT,sha4,const,0.522952851117903,0.36944473796328653,1.415510352105411,0.0,0.0,0.0,168509,9731516,0.022409095620567587,ok
100,9,0.095,LOcT,sha4,logN,0.14210421152552913,0.034857776968620864,4.076686004774545,0.5348363363237771,0.07600249586849306,0.0009643799461255328,168509,9731516,0.022409095620567587,ok
100,9,0.095,LOcT,sha4,logL,-1.5416253772416542,0.1225419722183721,-12.58038653478213,0.7900231835165793,-1.2179197883183992,-0.015453932221857786,168509,9731516,0.022409095620567587,ok
100,9,0.095,LOcT,sha4,logOm,-0.03501816372524293,0.11837247261094098,-0.29583029696725505,1.0578298948152636,-0.03704326045009741,-0.00047003426807182475,168509,9731516,0.022409095620567587,ok
100,9,0.095,LOcT,sha4,logc,-0.23546721613308894,0.12012942977371172,-1.9601126599588417,1.2756847584226874,-0.30038193872920227,-0.00381148427533206,168509,9731516,0.022409095620567587,ok
100,9,0.095,LOcT,sha4,logT,0.28406966546075807,0.2501085677336408,1.135785423245816,0.37904137810770727,0.10767415747484112,0.0013662551077845053,168509,9731516,0.022409095620567587,ok
100,9,0.095,LOcT,sha4,dpos,-0.04935688848044361,0.05529127163882076,-0.8926705249764858,0.4786680246361056,-0.023625564311118497,-0.0002997798977150027,168509,9731516,0.022409095620567587,ok
100,9,0.095,LOcT,sha4,sha4,0.002747355447939767,0.22687452951862985,0.01210958080560633,0.3181530729386662,0.0008740795782168226,1.10910149320453e-05,168509,9731516,0.022409095620567587,ok
100,9,0.095,LOShaT,base,const,0.5228429125101854,0.3693668099550229,1.4155113519101812,0.0,0.0,0.0,168509,9731516,0.02240909441653338,ok
100,9,0.095,LOShaT,base,logN,0.14211806259536566,0.03484412667612617,4.078680574099146,0.5348363363237771,0.0760099039239386,0.0009644739454084487,168509,9731516,0.02240909441653338,ok
100,9,0.095,LOShaT,base,logL,-1.777085328112156,0.03436053661522384,-51.71878856294687,0.7900231835165793,-1.4039386082957703,-0.017814286543622628,168509,9731516,0.02240909441653338,ok
100,9,0.095,LOShaT,base,logOm,0.2004714297140836,0.026427184245307718,7.585803612417707,1.0578298948152636,0.21206467140791457,0.0026908447420116075,168509,9731516,0.02240909441653338,ok
100,9,0.095,LOShaT,base,logSha,0.23680310865557466,0.04504458538839267,5.257082657410703,0.6146218604830291,0.1455443672100542,0.0018467823642498733,168509,9731516,0.02240909441653338,ok
100,9,0.095,LOShaT,base,logT,-0.1868356431232326,0.06808886785876327,-2.7439969116652922,0.37904137810770727,-0.07081843964906986,-0.0008986005292725715,168509,9731516,0.02240909441653338,ok
100,9,0.095,LOShaT,base,dpos,-0.04935030022025289,0.05528510481558536,-0.8926509298457658,0.4786680246361056,-0.02362241072162722,-0.00029973988247038543,168509,9731516,0.02240909441653338,ok
100,9,0.095,LOShaT,sha4,const,0.5229528511178988,0.3694447379632517,1.415510352105533,0.0,0.0,0.0,168509,9731516,0.022409095620567587,ok
100,9,0.095,LOShaT,sha4,logN,0.14210421152552968,0.0348577769686201,4.07668600477465,0.5348363363237771,0.07600249586849336,0.0009643799461255367,168509,9731516,0.022409095620567587,ok
100,9,0.095,LOShaT,sha4,logL,-1.7770925933747406,0.03436343920747047,-51.71463143271201,0.7900231835165793,-1.4039443480216465,-0.017814359373816795,168509,9731516,0.022409095620567587,ok
100,9,0.095,LOShaT,sha4,logOm,0.20044905240784594,0.02646583410227357,7.573880030882012,1.0578298948152636,0.21204100002441092,0.002690544380723638,168509,9731516,0.022409095620567587,ok
100,9,0.095,LOShaT,sha4,logSha,0.23546721613309185,0.12012942977372791,1.9601126599586016,0.6146218604830291,0.14472329846248044,0.001836363992780591,168509,9731516,0.022409095620567587,ok
100,9,0.095,LOShaT,sha4,logT,-0.18686476680541858,0.06811030395058647,-2.7435608999922776,0.37904137810770727,-0.07082947872970122,-0.0008987406018828573,168509,9731516,0.022409095620567587,ok
100,9,0.095,LOShaT,sha4,dpos,-0.04935688848044229,0.05529127163882076,-0.8926705249764619,0.4786680246361056,-0.023625564311117866,-0.0002997798977149947,168509,9731516,0.022409095620567587,ok
100,9,0.095,LOShaT,sha4,sha4,0.0027473554479396766,0.22687452951865505,0.012109580805604587,0.3181530729386662,0.0008740795782167938,1.1091014932044936e-05,168509,9731516,0.022409095620567587,ok
100,9,0.095,LOcSha,base,const,0.522842912510193,0.3693668099549579,1.4155113519104507,0.0,0.0,0.0,168509,9731516,0.02240909441653338,ok
100,9,0.095,LOcSha,base,logN,0.14211806259536464,0.03484412667612007,4.07868057409983,0.5348363363237771,0.07600990392393805,0.0009644739454084418,168509,9731516,0.02240909441653338,ok
100,9,0.095,LOcSha,base,logL,-1.6836675065505415,0.047026197081179104,-35.80275699615059,0.7900231835165793,-1.33013636350848,-0.016877825128262514,168509,9731516,0.02240909441653338,ok
100,9,0.095,LOcSha,base,logOm,0.10705360815246782,0.042739220412382484,2.504809566471457,1.0578298948152636,0.11324450705151948,0.0014369361211284948,168509,9731516,0.02240909441653338,ok
100,9,0.095,LOcSha,base,logc,-0.09341782156161432,0.03404443392938101,-2.7439969116652847,1.2756847584226874,-0.11917169113120168,-0.0015121449336565798,168509,9731516,0.02240909441653338,ok
100,9,0.095,LOcSha,base,logSha,0.14338528709395626,0.05508376750297381,2.6030406704881854,0.6146218604830291,0.08812773191958066,0.0011182345578206563,168509,9731516,0.02240909441653338,ok
100,9,0.095,LOcSha,base,dpos,-0.049350300220255605,0.0552851048155854,-0.8926509298458142,0.4786680246361056,-0.023622410721628517,-0.0002997398824704019,168509,9731516,0.02240909441653338,ok
100,9,0.095,LOcSha,sha4,const,0.5229528511178962,0.3694447379633426,1.415510352105178,0.0,0.0,0.0,168509,9731516,0.022409095620567587,ok
100,9,0.095,LOcSha,sha4,logN,0.14210421152552966,0.03485777696862726,4.076686004773811,0.5348363363237771,0.07600249586849335,0.0009643799461255364,168509,9731516,0.022409095620567587,ok
100,9,0.095,LOcSha,sha4,logL,-1.6836602099720333,0.04702814033730861,-35.801122432143956,0.7900231835165793,-1.330130599042298,-0.016877751984143725,168509,9731516,0.022409095620567587,ok
100,9,0.095,LOcSha,sha4,logOm,0.10701666900513782,0.042800165787139716,2.5003797774375305,1.0578298948152636,0.1132054317171848,0.0014364403022953118,168509,9731516,0.022409095620567587,ok
100,9,0.095,LOcSha,sha4,logc,-0.09343238340270832,0.03405515197529242,-2.7435608999923145,1.2756847584226874,-0.11919026744993987,-0.0015123806447218443,168509,9731516,0.022409095620567587,ok
100,9,0.095,LOcSha,sha4,logSha,0.14203483273037998,0.12505428386683387,1.1357854232457012,0.6146218604830291,0.08729771314614199,0.0011077026213248207,168509,9731516,0.022409095620567587,ok
100,9,0.095,LOcSha,sha4,dpos,-0.049356888480443624,0.055291271638820666,-0.8926705249764876,0.4786680246361056,-0.023625564311118504,-0.0002997798977150028,168509,9731516,0.022409095620567587,ok
100,9,0.095,LOcSha,sha4,sha4,0.0027473554479397525,0.22687452951865494,0.012109580805604928,0.3181530729386662,0.000874079578216818,1.1091014932045242e-05,168509,9731516,0.022409095620567587,ok
100,10,0.105,LOcT,base,const,0.7894535474393088,0.38782490985952445,2.0355926795039028,0.0,0.0,0.0,168486,9626989,0.015372389441154044,ok
100,10,0.105,LOcT,base,logN,0.0831049090251049,0.03654724456360135,2.2739035464214425,0.534135207255426,0.04438925780606772,0.0005359658957295898,168486,9626989,0.015372389441154044,ok
100,10,0.105,LOcT,base,logL,-1.2288046100226686,0.05197632491460816,-23.641621681438043,0.7900639516353843,-0.970834225982287,-0.011722071087712874,168486,9626989,0.015372389441154044,ok
100,10,0.105,LOcT,base,logOm,-0.13585463941091785,0.0456185534319772,-2.978056715750393,1.0578957480540832,-0.14372004538623068,-0.0017353081954255846,168486,9626989,0.015372389441154044,ok
100,10,0.105,LOcT,base,logc,-0.30580689077535067,0.04676046794563971,-6.539859505487826,1.2757196421309154,-0.3901238572610983,-0.004710443313018077,168486,9626989,0.015372389441154044,ok
100,10,0.105,LOcT,base,logT,0.06435681967878021,0.115126795754168,0.5590081723129193,0.3790275186077803,0.024393005668336427,0.00029452664402917296,168486,9626989,0.015372389441154044,ok
100,10,0.105,LOcT,base,dpos,0.0789813310284512,0.05813739343015283,1.3585289323873901,0.47867503352468316,0.03780639127786798,0.0004564828827297052,168486,9626989,0.015372389441154044,ok
100,10,0.105,LOcT,sha4,const,0.7961223337877466,0.3879639637835785,2.0520522731638415,0.0,0.0,0.0,168486,9626989,0.01537640840336385,ok
100,10,0.105,LOcT,sha4,logN,0.08226580020039972,0.036568071649578926,2.2496619725734703,0.534135207255426,0.04394106024007397,0.0005305542573784565,168486,9626989,0.01537640840336385,ok
100,10,0.105,LOcT,sha4,logL,-1.3099681313781093,0.12647071875257754,-10.357876861132423,0.7900639516353843,-1.0349585983930094,-0.012496323201757293,168486,9626989,0.01537640840336385,ok
100,10,0.105,LOcT,sha4,logOm,-0.05648494841335816,0.12181680802122898,-0.4636876415569397,1.0578957480540832,-0.05975518675554583,-0.000721497582452194,168486,9626989,0.01537640840336385,ok
100,10,0.105,LOcT,sha4,logc,-0.225085206744061,0.12380235586873645,-1.8181011594214846,1.2757196421309154,-0.2871456193964966,-0.0034670608771393786,168486,9626989,0.01537640840336385,ok
100,10,0.105,LOcT,sha4,logT,-0.0988559141845967,0.2589070988681784,-0.3818200219953367,0.3790275186077803,-0.037469111853091354,-0.0004524104949956878,168486,9626989,0.01537640840336385,ok
100,10,0.105,LOcT,sha4,dpos,0.07859431793611704,0.05814411001176357,1.3517158990001918,0.47867503352468316,0.037621137772920435,0.0004542460901897163,168486,9626989,0.01537640840336385,ok
100,10,0.105,LOcT,sha4,sha4,0.16597355132777972,0.23472164040001472,0.7071080069350492,0.31830810007984567,0.05283072578665031,0.0006378900812442922,168486,9626989,0.01537640840336385,ok
100,10,0.105,LOShaT,base,const,0.7894535474393123,0.38782490985942814,2.035592679504417,0.0,0.0,0.0,168486,9626989,0.015372389441154044,ok
100,10,0.105,LOShaT,base,logN,0.08310490902510584,0.036547244563593116,2.273903546421981,0.534135207255426,0.04438925780606823,0.000535965895729596,168486,9626989,0.015372389441154044,ok
100,10,0.105,LOShaT,base,logL,-1.534611500798017,0.035850978497281576,-42.80528914752996,0.7900639516353843,-1.212441226545589,-0.014639288425231612,168486,9626989,0.015372389441154044,ok
100,10,0.105,LOShaT,base,logOm,0.16995225136443062,0.027620770580155208,6.153059737100051,1.0578957480540832,0.1797917640906499,0.0021708462508349528,168486,9626989,0.015372389441154044,ok
100,10,0.105,LOShaT,base,logSha,0.3058068907753475,0.046760467945640254,6.539859505487683,0.6148513679552683,0.18802578512336973,0.0022702656751816853,168486,9626989,0.015372389441154044,ok
100,10,0.105,LOShaT,base,logT,-0.5472569618719247,0.07150431959504118,-7.6534811459121554,0.3790275186077803,-0.20742544829914825,-0.002504501577396685,168486,9626989,0.015372389441154044,ok
100,10,0.105,LOShaT,base,dpos,0.07898133102845101,0.05813739343015282,1.3585289323873873,0.47867503352468316,0.03780639127786788,0.00045648288272970403,168486,9626989,0.015372389441154044,ok
100,10,0.105,LOShaT,sha4,const,0.7961223337877679,0.3879639637835823,2.0520522731638766,0.0,0.0,0.0,168486,9626989,0.01537640840336385,ok
100,10,0.105,LOShaT,sha4,logN,0.08226580020039889,0.036568071649579696,2.2496619725734,0.534135207255426,0.04394106024007353,0.000530554257378451,168486,9626989,0.01537640840336385,ok
100,10,0.105,LOShaT,sha4,logL,-1.5350533381221685,0.03585760914076976,-42.80969576348099,0.7900639516353843,-1.2127903062878882,-0.014643503292656965,168486,9626989,0.01537640840336385,ok
100,10,0.105,LOShaT,sha4,logOm,0.16860025833070097,0.027671115501277387,6.093005477965565,1.0578957480540832,0.17836149640886856,0.002153576876732144,168486,9626989,0.01537640840336385,ok
100,10,0.105,LOShaT,sha4,logSha,0.2250852067440567,0.12380235586874738,1.8181011594212895,0.6148513679552683,0.13839394727307763,0.0016709996873078945,168486,9626989,0.01537640840336385,ok
100,10,0.105,LOShaT,sha4,logT,-0.5490263276727206,0.07155353143465026,-7.6729452294628615,0.3790275186077803,-0.2080960866281334,-0.0025125990156164334,168486,9626989,0.01537640840336385,ok
100,10,0.105,LOShaT,sha4,dpos,0.07859431793611651,0.05814411001176358,1.3517158990001823,0.47867503352468316,0.03762113777292018,0.00045424609018971323,168486,9626989,0.01537640840336385,ok
100,10,0.105,LOShaT,sha4,sha4,0.16597355132778407,0.2347216404000323,0.7071080069350147,0.31830810007984567,0.0528307257866517,0.000637890081244309,168486,9626989,0.01537640840336385,ok
100,10,0.105,LOcSha,base,const,0.7894535474393087,0.38782490985947615,2.035592679504156,0.0,0.0,0.0,168486,9626989,0.015372389441154044,ok
100,10,0.105,LOcSha,base,logN,0.08310490902510512,0.03654724456359679,2.2739035464217325,0.534135207255426,0.04438925780606784,0.0005359658957295912,168486,9626989,0.015372389441154044,ok
100,10,0.105,LOcSha,base,logL,-1.2609830198620595,0.04909796299262201,-25.683000739797464,0.7900639516353843,-0.996257227617339,-0.01202903413501129,168486,9626989,0.015372389441154044,ok
100,10,0.105,LOcSha,base,logOm,-0.10367622957152746,0.044785388156670304,-2.3149565927360616,1.0578957480540832,-0.1096786424379979,-0.0013242846297072252,168486,9626989,0.015372389441154044,ok
100,10,0.105,LOcSha,base,logc,-0.27362848093596054,0.03575215979751988,-7.653481145912256,1.2757196421309154,-0.34907322777644956,-0.004214788767539379,168486,9626989,0.015372389441154044,ok
100,10,0.105,LOcSha,base,logSha,0.03217840983938968,0.05756339787708364,0.5590081723129154,0.6148513679552683,0.019784939308374012,0.00023888781300864065,168486,9626989,0.015372389441154044,ok
100,10,0.105,LOcSha,base,dpos,0.07898133102845106,0.05813739343015252,1.358528932387395,0.47867503352468316,0.03780639127786791,0.0004564828827297044,168486,9626989,0.015372389441154044,ok
100,10,0.105,LOcSha,sha4,const,0.7961223337877495,0.38796396378349124,2.052052273164311,0.0,0.0,0.0,168486,9626989,0.01537640840336385,ok
100,10,0.105,LOcSha,sha4,logN,0.08226580020039939,0.0365680716495735,2.249661972573795,0.534135207255426,0.04394106024007379,0.0005305542573784543,168486,9626989,0.01537640840336385,ok
100,10,0.105,LOcSha,sha4,logL,-1.2605401742858109,0.04910316716928211,-25.67126006231178,0.7900639516353843,-0.9959073512914038,-0.012024809649455714,168486,9626989,0.01537640840336385,ok
100,10,0.105,LOcSha,sha4,logOm,-0.10591290550565594,0.04488569192432329,-2.3596139652748085,1.0578957480540832,-0.1120448123984873,-0.0013528542986992757,168486,9626989,0.01537640840336385,ok
100,10,0.105,LOcSha,sha4,logc,-0.2745131638363593,0.03577676571732467,-7.6729452294629334,1.2757196421309154,-0.35020183512954567,-0.004228415826896214,168486,9626989,0.01537640840336385,ok
100,10,0.105,LOcSha,sha4,logSha,-0.04942795709229735,0.12945354943409856,-0.3818200219953014,0.6148513679552683,-0.03039084703343333,-0.00036694593145525665,168486,9626989,0.01537640840336385,ok
100,10,0.105,LOcSha,sha4,dpos,0.07859431793611736,0.05814411001176331,1.3517158990002032,0.47867503352468316,0.03762113777292059,0.00045424609018971816,168486,9626989,0.01537640840336385,ok
100,10,0.105,LOcSha,sha4,sha4,0.16597355132777983,0.23472164040003304,0.7071080069349944,0.31830810007984567,0.052830725786650344,0.0006378900812442927,168486,9626989,0.01537640840336385,ok
100,11,0.115,LOcT,base,const,0.615552504972997,0.41327413141953356,1.4894532664279472,0.0,0.0,0.0,168439,9460122,0.014613605058716339,ok
100,11,0.115,LOcT,base,logN,0.04655346080631422,0.038947253328780955,1.1952950934260744,0.5337947492915087,0.024849992939758578,0.00028714159474318697,168439,9460122,0.014613605058716339,ok
100,11,0.115,LOcT,base,logL,-1.333477567416133,0.0551444430294832,-24.181540227057578,0.7899254290247127,-1.0533478395360192,-0.012171431162853345,168439,9460122,0.014613605058716339,ok
100,11,0.115,LOcT,base,logOm,-0.08853713144437661,0.04855600891809882,-1.8234021579845123,1.0577195072059302,-0.0936474510407727,-0.001082096019128416,168439,9460122,0.014613605058716339,ok
100,11,0.115,LOcT,base,logc,-0.2679636504866883,0.0496902781413522,-5.392677612397771,1.2755530627035028,-0.34180185507150623,-0.003949519421970728,168439,9460122,0.014613605058716339,ok
100,11,0.115,LOcT,base,logT,0.3204895723541086,0.1219333173452729,2.628400336608518,0.3791087543940202,0.1215004025714383,0.001403936791486306,168439,9460122,0.014613605058716339,ok
100,11,0.115,LOcT,base,dpos,0.06291114536500064,0.06178305398065145,1.018258912625175,0.4787216165014083,0.03011692520508819,0.0003480009814535714,168439,9460122,0.014613605058716339,ok
100,11,0.115,LOcT,sha4,const,0.6318909663958043,0.4133316267193705,1.5287747792520692,0.0,0.0,0.0,168439,9460122,0.014635323827623226,ok
100,11,0.115,LOcT,sha4,logN,0.04449317150110727,0.03895919715066449,1.1420453899253002,0.5337947492915087,0.02375022132661766,0.0002744337370139671,168439,9460122,0.014635323827623226,ok
100,11,0.115,LOcT,sha4,logL,-1.5344447740834946,0.13720486868169496,-11.183602949566547,0.7899254290247127,-1.2120969464826328,-0.014005776622959145,168439,9460122,0.014635323827623226,ok
100,11,0.115,LOcT,sha4,logOm,0.10798955124286244,0.1321679133091803,0.8170632987920644,1.0577195072059302,0.11422265492399002,0.001319842438997243,168439,9460122,0.014635323827623226,ok
100,11,0.115,LOcT,sha4,logc,-0.06809396417128433,0.13430090764280964,-0.5070253460415092,1.2755530627035028,-0.08685746455030431,-0.0010036377453621324,168439,9460122,0.014635323827623226,ok
100,11,0.115,LOcT,sha4,logT,-0.08364653838326971,0.2798850077727044,-0.2988603750122956,0.3791087543940202,-0.031711134975852984,-0.0003664220706282157,168439,9460122,0.014635323827623226,ok
100,11,0.115,LOcT,sha4,dpos,0.061959321738459694,0.06178295250572993,1.0028546585356763,0.4787216165014083,0.029661266659966275,0.0003427358483156327,168439,9460122,0.014635323827623226,ok
100,11,0.115,LOcT,sha4,sha4,0.41085897732958354,0.2562760645178764,1.6031890379716844,0.3180646714133912,0.13067972562157593,0.0015100038421156175,168439,9460122,0.014635323827623226,ok
100,11,0.115,LOShaT,base,const,0.6155525049729976,0.4132741314194893,1.4894532664281082,0.0,0.0,0.0,168439,9460122,0.014613605058716339,ok
100,11,0.115,LOShaT,base,logN,0.04655346080631374,0.03894725332877929,1.1952950934261133,0.5337947492915087,0.02484999293975832,0.000287141594743184,168439,9460122,0.014613605058716339,ok
100,11,0.115,LOShaT,base,logL,-1.6014412179028208,0.03791221887164919,-42.240767371713524,0.7899254290247127,-1.2650191411097442,-0.014617292424970707,168439,9460122,0.014613605058716339,ok
100,11,0.115,LOShaT,base,logOm,0.179426519042308,0.029248137103713365,6.134630674290975,1.0577195072059302,0.18978292930110546,0.0021929411854022984,168439,9460122,0.014613605058716339,ok
100,11,0.115,LOShaT,base,logSha,0.2679636504866878,0.04969027814135153,5.392677612397833,0.6142249245905286,0.16458995301318857,0.0019018364190880258,168439,9460122,0.014613605058716339,ok
100,11,0.115,LOShaT,base,logT,-0.21543772861926846,0.07560513498938867,-2.8495118572237925,0.3791087543940202,-0.08167432894632783,-0.0009437466288252414,168439,9460122,0.014613605058716339,ok
100,11,0.115,LOShaT,base,dpos,0.06291114536500166,0.06178305398065141,1.0182589126251922,0.4787216165014083,0.030116925205088674,0.00034800098145357705,168439,9460122,0.014613605058716339,ok
100,11,0.115,LOShaT,sha4,const,0.6318909663958138,0.4133316267192947,1.5287747792523725,0.0,0.0,0.0,168439,9460122,0.014635323827623226,ok
100,11,0.115,LOShaT,sha4,logN,0.04449317150110668,0.03895919715066068,1.1420453899253968,0.5337947492915087,0.023750221326617343,0.0002744337370139634,168439,9460122,0.014635323827623226,ok
100,11,0.115,LOShaT,sha4,logL,-1.6025387382547787,0.03792167728041195,-42.25917346442251,0.7899254290247127,-1.2658861003446278,-0.014627310136359411,168439,9460122,0.014635323827623226,ok
100,11,0.115,LOShaT,sha4,logOm,0.17608351541414552,0.029304780224876793,6.008695989627946,1.0577195072059302,0.18624696915093783,0.0021520831763505925,168439,9460122,0.014635323827623226,ok
100,11,0.115,LOShaT,sha4,logSha,0.06809396417128316,0.13430090764279712,0.5070253460415478,0.6142249245905286,0.04182501000817655,0.0004832878666409089,168439,9460122,0.014635323827623226,ok
100,11,0.115,LOShaT,sha4,logT,-0.21983446672583834,0.07564292085933899,-2.9062133538527584,0.3791087543940202,-0.08334117085330625,-0.0009630069821184932,168439,9460122,0.014635323827623226,ok
100,11,0.115,LOShaT,sha4,dpos,0.06195932173846047,0.06178295250572992,1.002854658535689,0.4787216165014083,0.029661266659966646,0.00034273584831563697,168439,9460122,0.014635323827623226,ok
100,11,0.115,LOShaT,sha4,sha4,0.4108589773295865,0.2562760645178553,1.6031890379718279,0.3180646714133912,0.13067972562157687,0.0015100038421156283,168439,9460122,0.014635323827623226,ok
100,11,0.115,LOcSha,base,const,0.6155525049729856,0.41327413141938213,1.4894532664284654,0.0,0.0,0.0,168439,9460122,0.014613605058716339,ok
100,11,0.115,LOcSha,base,logN,0.046553460806314784,0.038947253328773336,1.1952950934263227,0.5337947492915087,0.024849992939758876,0.0002871415947431904,168439,9460122,0.014613605058716339,ok
100,11,0.115,LOcSha,base,logL,-1.4937223535931878,0.05191481745700142,-28.772562955275095,0.7899254290247127,-1.1799292710059026,-0.013634079228196854,168439,9460122,0.014613605058716339,ok
100,11,0.115,LOcSha,base,logOm,0.07170765473267601,0.04734843621656906,1.5144672234725824,1.0577195072059302,0.07584658522673907,0.0008764070674235968,168439,9460122,0.014613605058716339,ok
100,11,0.115,LOcSha,base,logc,-0.10771886430963347,0.037802567494694204,-2.8495118572237823,1.2755530627035028,-0.13740112728109602,-0.001587669618363635,168439,9460122,0.014613605058716339,ok
100,11,0.115,LOcSha,base,logSha,0.16024478617705507,0.060966658672635406,2.628400336608576,0.6142249245905286,0.09842634170562703,0.0011373160865922633,168439,9460122,0.014613605058716339,ok
100,11,0.115,LOcSha,base,dpos,0.06291114536500109,0.061783053980651294,1.0182589126251849,0.4787216165014083,0.0301169252050884,0.00034800098145357385,168439,9460122,0.014613605058716339,ok
100,11,0.115,LOcSha,sha4,const,0.6318909663958151,0.41333162671935125,1.5287747792521664,0.0,0.0,0.0,168439,9460122,0.014635323827623226,ok
100,11,0.115,LOcSha,sha4,logN,0.0444931715011063,0.03895919715066516,1.1420453899252556,0.5337947492915087,0.023750221326617138,0.00027443373701396107,168439,9460122,0.014635323827623226,ok
100,11,0.115,LOcSha,sha4,logL,-1.4926215048918596,0.05191598608432276,-28.750710859416603,0.7899254290247127,-1.1790596826232147,-0.013624031137013068,168439,9460122,0.014635323827623226,ok
100,11,0.115,LOcSha,sha4,logOm,0.06616628205122749,0.04744567773938987,1.3945692253500173,1.0577195072059302,0.06998536724487292,0.000808680711020582,168439,9460122,0.014635323827623226,ok
100,11,0.115,LOcSha,sha4,logc,-0.10991723336291885,0.037821460429669294,-2.9062133538527655,1.2755530627035028,-0.14020526365996677,-0.0016200714059077307,168439,9460122,0.014635323827623226,ok
100,11,0.115,LOcSha,sha4,logSha,-0.04182326919163468,0.1399425038863384,-0.2988603750123238,0.6142249245905286,-0.025688894365361186,-0.0002968350982288345,168439,9460122,0.014635323827623226,ok
100,11,0.115,LOcSha,sha4,dpos,0.061959321738460076,0.06178295250572979,1.0028546585356846,0.4787216165014083,0.029661266659966455,0.00034273584831563474,168439,9460122,0.014635323827623226,ok
100,11,0.115,LOcSha,sha4,sha4,0.4108589773295857,0.2562760645178547,1.6031890379718285,0.3180646714133912,0.13067972562157662,0.0015100038421156255,168439,9460122,0.014635323827623226,ok
100,12,0.125,LOcT,base,const,-0.1873278184985582,0.43831049205583406,-0.42738611530817633,0.0,-0.0,-0.0,168444,9396746,0.012780427878499756,ok
100,12,0.125,LOcT,base,logN,0.09468279701293196,0.04128255959955394,2.2935301960771595,0.5336672412190698,0.050529107072796585,0.0005593663601579208,168444,9396746,0.012780427878499756,ok
100,12,0.125,LOcT,base,logL,-1.3916574335307186,0.058113158191589916,-23.947372279142765,0.7901629739634278,-1.099636176416944,-0.012173171487359828,168444,9396746,0.012780427878499756,ok
100,12,0.125,LOcT,base,logOm,-0.028773271832590805,0.05142868278025965,-0.5594790742654431,1.0578747315065988,-0.030438517214468382,-0.00033695989438981894,168444,9396746,0.012780427878499756,ok
100,12,0.125,LOcT,base,logc,-0.15471210200010935,0.05245716087722009,-2.949303763545736,1.275666284872781,-0.19736101238333825,-0.0021848221258868213,168444,9396746,0.012780427878499756,ok
100,12,0.125,LOcT,base,logT,-0.33155132280310873,0.1286469831113854,-2.577218017744297,0.3790333309453732,-0.12566900226140698,-0.001391178598869117,168444,9396746,0.012780427878499756,ok
100,12,0.125,LOcT,base,dpos,0.1001371361078251,0.06539451621777241,1.531277267567133,0.4786793494166271,0.04793357916453796,0.0005306333964695012,168444,9396746,0.012780427878499756,ok
100,12,0.125,LOcT,sha4,const,-0.18088850278345878,0.4384620137327062,-0.4125522784597058,0.0,-0.0,-0.0,168444,9396746,0.01278351254058041,ok
100,12,0.125,LOcT,sha4,logN,0.09386795794416378,0.04130644956110737,2.272477033042956,0.5336672412190698,0.05009425415492955,0.0005545524596565543,168444,9396746,0.01278351254058041,ok
100,12,0.125,LOcT,sha4,logL,-1.4714751005081084,0.14206008121103272,-10.358118114280158,0.7901629739634278,-1.1627051415306209,-0.012871356345519676,168444,9396746,0.01278351254058041,ok
100,12,0.125,LOcT,sha4,logOm,0.0492790334186778,0.136558462089166,0.36086400406663194,1.0578747315065988,0.05213104424668849,0.0005771000945947994,168444,9396746,0.01278351254058041,ok
100,12,0.125,LOcT,sha4,logc,-0.07532813897675775,0.1389114302392716,-0.5422745907014768,1.275666284872781,-0.09609356719486109,-0.0010637731800591879,168444,9396746,0.01278351254058041,ok
100,12,0.125,LOcT,sha4,logT,-0.49205385706683324,0.2905696939466272,-1.6934107971948904,0.3790333309453732,-0.18650481244856038,-0.0020646420278313646,168444,9396746,0.01278351254058041,ok
100,12,0.125,LOcT,sha4,dpos,0.09975533412869192,0.06539100606094278,1.5255207120643235,0.4786793494166271,0.047750818441560504,0.000528610202189728,168444,9396746,0.01278351254058041,ok
100,12,0.125,LOcT,sha4,sha4,0.16328041145245048,0.26375733191885914,0.6190554410926524,0.3181219866710137,0.05194308887571408,0.0005750193946215618,168444,9396746,0.01278351254058041,ok
100,12,0.125,LOShaT,base,const,-0.1873278184985542,0.43831049205593975,-0.42738611530806414,0.0,-0.0,-0.0,168444,9396746,0.012780427878499756,ok
100,12,0.125,LOShaT,base,logN,0.09468279701293243,0.04128255959956146,2.293530196076753,0.5336672412190698,0.050529107072796835,0.0005593663601579235,168444,9396746,0.012780427878499756,ok
100,12,0.125,LOShaT,base,logL,-1.5463695355308322,0.03996560663630273,-38.69250752536278,0.7901629739634278,-1.221883951041487,-0.013526476477108022,168444,9396746,0.012780427878499756,ok
100,12,0.125,LOShaT,base,logOm,0.12593883016752175,0.03096821858644489,4.066712129920398,1.0578747315065988,0.13322750614972223,0.001474852604866397,168444,9396746,0.012780427878499756,ok
100,12,0.125,LOShaT,base,logSha,0.15471210200011212,0.05245716087722045,2.9493037635457684,0.6146485233698281,0.09509356504181114,0.0010527029752424718,168444,9396746,0.012780427878499756,ok
100,12,0.125,LOShaT,base,logT,-0.6409755268033205,0.08055076646825558,-7.957410648052913,0.3790333309453732,-0.2429510889787279,-0.00268951252478392,168444,9396746,0.012780427878499756,ok
100,12,0.125,LOShaT,base,dpos,0.10013713610782501,0.06539451621777242,1.5312772675671313,0.4786793494166271,0.047933579164537915,0.0005306333964695006,168444,9396746,0.012780427878499756,ok
100,12,0.125,LOShaT,sha4,const,-0.1808885027834519,0.43846201373267113,-0.41255227845972314,0.0,-0.0,-0.0,168444,9396746,0.01278351254058041,ok
100,12,0.125,LOShaT,sha4,logN,0.09386795794416368,0.0413064495611041,2.272477033043133,0.5336672412190698,0.0500942541549295,0.0005545524596565537,168444,9396746,0.01278351254058041,ok
100,12,0.125,LOShaT,sha4,logL,-1.5468032394848668,0.03997751769823115,-38.69182802096056,0.7901629739634278,-1.2222266478476267,-0.013530270192773964,168444,9396746,0.01278351254058041,ok
100,12,0.125,LOShaT,sha4,logOm,0.12460717239543653,0.03104071910872439,4.0143133269233475,1.0578747315065988,0.1318187790416189,0.0014592577408253542,168444,9396746,0.01278351254058041,ok
100,12,0.125,LOShaT,sha4,logSha,0.07532813897676055,0.13891143023928118,0.5422745907014596,0.6146485233698281,0.046300329390263066,0.0005125530258793638,168444,9396746,0.01278351254058041,ok
100,12,0.125,LOShaT,sha4,logT,-0.6427101350203426,0.08061610623550626,-7.97247801999732,0.3790333309453732,-0.24360856330911101,-0.002696790884612322,168444,9396746,0.01278351254058041,ok
100,12,0.125,LOShaT,sha4,dpos,0.09975533412869154,0.06539100606094281,1.525520712064317,0.4786793494166271,0.04775081844156032,0.000528610202189726,168444,9396746,0.01278351254058041,ok
100,12,0.125,LOShaT,sha4,sha4,0.1632804114524488,0.2637573319188741,0.6190554410926108,0.3181219866710137,0.05194308887571355,0.0005750193946215559,168444,9396746,0.01278351254058041,ok
100,12,0.125,LOcSha,base,const,-0.1873278184985632,0.43831049205590084,-0.4273861153081226,0.0,-0.0,-0.0,168444,9396746,0.012780427878499756,ok
100,12,0.125,LOcSha,base,logN,0.094682797012932,0.04128255959955966,2.2935301960768424,0.5336672412190698,0.050529107072796606,0.000559366360157921,168444,9396746,0.012780427878499756,ok
100,12,0.125,LOcSha,base,logL,-1.2258817721291646,0.05485930500250552,-22.345922393168788,0.7901629739634278,-0.9686463867931379,-0.010723090809421876,168444,9396746,0.012780427878499756,ok
100,12,0.125,LOcSha,base,logOm,-0.19454893323414998,0.05019185490871043,-3.8761056667062417,1.0578747315065988,-0.20580840050997165,-0.002278336241274387,168444,9396746,0.012780427878499756,ok
100,12,0.125,LOcSha,base,logc,-0.3204877634016642,0.040275383234127604,-7.957410648053047,1.275666284872781,-0.4088354344857878,-0.004525882251638217,168444,9396746,0.012780427878499756,ok
100,12,0.125,LOcSha,base,logSha,-0.16577566140155434,0.06432349155569289,-2.577218017744289,0.6146485233698281,-0.10189376549112199,-0.0011279824249306521,168444,9396746,0.012780427878499756,ok
100,12,0.125,LOcSha,base,dpos,0.10013713610782499,0.06539451621777251,1.531277267567129,0.4786793494166271,0.0479335791645379,0.0005306333964695005,168444,9396746,0.012780427878499756,ok
100,12,0.125,LOcSha,sha4,const,-0.1808885027834585,0.4384620137326988,-0.4125522784597122,0.0,-0.0,-0.0,168444,9396746,0.01278351254058041,ok
100,12,0.125,LOcSha,sha4,logN,0.09386795794416303,0.04130644956110624,2.2724770330429998,0.5336672412190698,0.05009425415492915,0.0005545524596565498,168444,9396746,0.01278351254058041,ok
100,12,0.125,LOcSha,sha4,logL,-1.2254481719746895,0.05486285739816007,-22.336572138070725,0.7901629739634278,-0.9683037720055668,-0.010719298001716334,168444,9396746,0.01278351254058041,ok
100,12,0.125,LOcSha,sha4,logOm,-0.1967478951147454,0.050332471849050556,-3.908965482657033,1.0578747315065988,-0.20813462671899977,-0.0023040879864135474,168444,9396746,0.01278351254058041,ok
100,12,0.125,LOcSha,sha4,logc,-0.321355067510175,0.04030805311775278,-7.972478019997482,1.275666284872781,-0.4099418250957467,-0.004538130195927318,168444,9396746,0.01278351254058041,ok
100,12,0.125,LOcSha,sha4,logSha,-0.24602692853341848,0.14528484697332217,-1.6934107971948031,0.6146485233698281,-0.1512200883322799,-0.0016740337459619607,168444,9396746,0.01278351254058041,ok
100,12,0.125,LOcSha,sha4,dpos,0.09975533412869207,0.06539100606094288,1.5255207120643235,0.4786793494166271,0.04775081844156058,0.0005286102021897288,168444,9396746,0.01278351254058041,ok
100,12,0.125,LOcSha,sha4,sha4,0.16328041145245226,0.26375733191887335,0.6190554410926258,0.3181219866710137,0.05194308887571465,0.0005750193946215681,168444,9396746,0.01278351254058041,ok
100,13,0.135,LOcT,base,const,-0.5889271283666628,0.45097543269616824,-1.3058962543607904,0.0,-0.0,-0.0,168452,9345869,0.011188775429399445,ok
100,13,0.135,LOcT,base,logN,0.08649902220484429,0.04246731983663261,2.036837326621908,0.5336593268184745,0.04616100996029348,0.0004915392919927276,168452,9345869,0.011188775429399445,ok
100,13,0.135,LOcT,base,logL,-1.3671830157110814,0.06064487686334278,-22.54408099124173,0.7899085621763864,-1.079949570172316,-0.011499697419249787,168452,9345869,0.011188775429399445,ok
100,13,0.135,LOcT,base,logOm,-0.058064714062764776,0.0531482563204827,-1.0925045915455054,1.0577791587928516,-0.061419644396858784,-0.0006540188039049811,168452,9345869,0.011188775429399445,ok
100,13,0.135,LOcT,base,logc,-0.12352846897190004,0.0544922444719982,-2.2668999996022796,1.2757710741536714,-0.15759404754883938,-0.0016781189714232209,168452,9345869,0.011188775429399445,ok
100,13,0.135,LOcT,base,logT,-0.030844829167154135,0.13294689308584454,-0.23200864985417494,0.3790373030087167,-0.011691340859282704,-0.00012449366713078151,168452,9345869,0.011188775429399445,ok
100,13,0.135,LOcT,base,dpos,-0.03818116710288939,0.06749715863548979,-0.5656707315500813,0.47871695717921203,-0.018277972137046242,-0.00019463052240483066,168452,9345869,0.011188775429399445,ok
100,13,0.135,LOcT,sha4,const,-0.6141150636677803,0.4511568655013459,-1.3612007499550027,0.0,-0.0,-0.0,168452,9345869,0.011231607350383532,ok
100,13,0.135,LOcT,sha4,logN,0.08966904618437326,0.042494778832129196,2.1101191404854855,0.5336593268184745,0.04785272282320733,0.0005095532683681781,168452,9345869,0.011231607350383532,ok
100,13,0.135,LOcT,sha4,logL,-1.06006647229388,0.14801944675904305,-7.161670277146315,0.7899085621763864,-0.8373555829410528,-0.008916468048230415,168452,9345869,0.011231607350383532,ok
100,13,0.135,LOcT,sha4,logOm,-0.35838814830718324,0.14260827066321466,-2.513095114613351,1.0577791587928516,-0.37909551403770003,-0.00403674747861876,168452,9345869,0.011231607350383532,ok
100,13,0.135,LOcT,sha4,logc,-0.4289660313350627,0.14498433806578825,-2.958706002716063,1.2757710741536714,-0.5472624545717705,-0.005827450475754279,168452,9345869,0.011231607350383532,ok
100,13,0.135,LOcT,sha4,logT,0.5866757367130915,0.30241955614211,1.9399398114234603,0.3790373030087167,0.22237198898438215,0.0023678981486414358,168452,9345869,0.011231607350383532,ok
100,13,0.135,LOcT,sha4,dpos,-0.03668056231232955,0.06750283927637046,-0.5433928810335193,0.47871695717921203,-0.017559607177780885,-0.00018698110997270644,168452,9345869,0.011231607350383532,ok
100,13,0.135,LOcT,sha4,sha4,-0.6281235545093419,0.27340919760281457,-2.297375362703876,0.3181740072846469,-0.19985258840811365,-0.0021281033472521018,168452,9345869,0.011231607350383532,ok
100,13,0.135,LOShaT,base,const,-0.5889271283666543,0.45097543269617174,-1.3058962543607613,0.0,-0.0,-0.0,168452,9345869,0.011188775429399445,ok
100,13,0.135,LOShaT,base,logN,0.08649902220484448,0.04246731983663054,2.036837326622012,0.5336593268184745,0.046161009960293584,0.0004915392919927286,168452,9345869,0.011188775429399445,ok
100,13,0.135,LOShaT,base,logL,-1.490711484682981,0.041492552910571606,-35.92720573004735,0.7899085621763864,-1.1775257654857598,-0.0125387243816358,168452,9345869,0.011188775429399445,ok
100,13,0.135,LOShaT,base,logOm,0.06546375490913506,0.03245871080125915,2.016831639123374,1.0577791587928516,0.06924619559920629,0.0007373587793530024,168452,9345869,0.011188775429399445,ok
100,13,0.135,LOShaT,base,logSha,0.12352846897190196,0.05449224447199724,2.2668999996023547,0.6146657480129771,0.07592871878151196,0.0008085167266462039,168452,9345869,0.011188775429399445,ok
100,13,0.135,LOShaT,base,logT,-0.27790176711095643,0.08297791259843984,-3.349105302947589,0.3790373030087167,-0.10533513630709342,-0.0011216469996406673,168452,9345869,0.011188775429399445,ok
100,13,0.135,LOShaT,base,dpos,-0.038181167102889685,0.06749715863548977,-0.5656707315500857,0.47871695717921203,-0.01827797213704638,-0.00019463052240483212,168452,9345869,0.011188775429399445,ok
100,13,0.135,LOShaT,sha4,const,-0.6141150636677307,0.45115686550129364,-1.3612007499550505,0.0,-0.0,-0.0,168452,9345869,0.011231607350383532,ok
100,13,0.135,LOShaT,sha4,logN,0.08966904618437191,0.04249477883212173,2.1101191404858244,0.5336593268184745,0.047852722823206614,0.0005095532683681705,168452,9345869,0.011231607350383532,ok
100,13,0.135,LOShaT,sha4,logL,-1.4890325036289427,0.041495882497762364,-35.883861578537044,0.7899085621763864,-1.176199523975443,-0.012524602077692425,168452,9345869,0.011231607350383532,ok
100,13,0.135,LOShaT,sha4,logOm,0.07057788302787987,0.0325206226310938,2.1702500542040224,1.0577791587928516,0.07465581373861105,0.0007949623688862745,168452,9345869,0.011231607350383532,ok
100,13,0.135,LOShaT,sha4,logSha,0.4289660313350644,0.14498433806577318,2.958706002716382,0.6146657480129771,0.26367072652272555,0.00280766218819023,168452,9345869,0.011231607350383532,ok
100,13,0.135,LOShaT,sha4,logT,-0.2712563259570471,0.08302739316830716,-3.267070247613047,0.3790373030087167,-0.10281626621481248,-0.0010948251510102664,168452,9345869,0.011231607350383532,ok
100,13,0.135,LOShaT,sha4,dpos,-0.03668056231232969,0.06750283927637045,-0.5433928810335215,0.47871695717921203,-0.01755960717778095,-0.00018698110997270715,168452,9345869,0.011231607350383532,ok
100,13,0.135,LOShaT,sha4,sha4,-0.6281235545093345,0.2734091976027893,-2.2973753627040616,0.3181740072846469,-0.19985258840811132,-0.002128103347252077,168452,9345869,0.011231607350383532,ok
100,13,0.135,LOcSha,base,const,-0.5889271283666652,0.4509754326961917,-1.3058962543607275,0.0,-0.0,-0.0,168452,9345869,0.011188775429399445,ok
100,13,0.135,LOcSha,base,logN,0.0864990222048444,0.04246731983663309,2.0368373266218875,0.5336593268184745,0.04616100996029354,0.0004915392919927282,168452,9345869,0.011188775429399445,ok
100,13,0.135,LOcSha,base,logL,-1.3517606011275058,0.056853781121413864,-23.77608972463518,0.7899085621763864,-1.0677672728433159,-0.011369975868332846,168452,9345869,0.011188775429399445,ok
100,13,0.135,LOcSha,base,logOm,-0.07348712864634221,0.05205331269448436,-1.411766607010374,1.0577791587928516,-0.07773315312162993,-0.000827731002476648,168452,9345869,0.011188775429399445,ok
100,13,0.135,LOcSha,base,logc,-0.13895088355547683,0.04148895629922038,-3.349105302947519,1.2757710741536714,-0.1772695179681724,-0.0018876305659022363,168452,9345869,0.011188775429399445,ok
100,13,0.135,LOcSha,base,logSha,-0.015422414583577954,0.06647344654292178,-0.23200864985418995,0.6146657480129771,-0.00947962999618119,-0.00010094256214679883,168452,9345869,0.011188775429399445,ok
100,13,0.135,LOcSha,base,dpos,-0.03818116710288974,0.06749715863548993,-0.5656707315500853,0.47871695717921203,-0.018277972137046405,-0.0001946305224048324,168452,9345869,0.011188775429399445,ok
100,13,0.135,LOcSha,sha4,const,-0.6141150636677358,0.45115686550124146,-1.3612007499552192,0.0,-0.0,-0.0,168452,9345869,0.011231607350383532,ok
100,13,0.135,LOcSha,sha4,logN,0.0896690461843713,0.042494778832118864,2.1101191404859523,0.5336593268184745,0.04785272282320629,0.000509553268368167,168452,9345869,0.011231607350383532,ok
100,13,0.135,LOcSha,sha4,logL,-1.353404340650421,0.05685815601849248,-23.803169772340866,0.7899085621763864,-1.0690656767664544,-0.0113838017474817,168452,9345869,0.011231607350383532,ok
100,13,0.135,LOcSha,sha4,logOm,-0.06505027995064226,0.05216596558779584,-1.2469869812178975,1.0577791587928516,-0.06880883040542987,-0.0007327015550445212,168452,9345869,0.011231607350383532,ok
100,13,0.135,LOcSha,sha4,logc,-0.13562816297852223,0.04151369658415379,-3.267070247612999,1.2757710741536714,-0.1730304871685985,-0.0018424918178603237,168452,9345869,0.011231607350383532,ok
100,13,0.135,LOcSha,sha4,logSha,0.29333786835654496,0.15120977807103983,1.93993981142365,0.6146657480129771,0.18030474027390792,0.0019199507214725997,168452,9345869,0.011231607350383532,ok
100,13,0.135,LOcSha,sha4,dpos,-0.03668056231233017,0.06750283927637046,-0.5433928810335285,0.47871695717921203,-0.01755960717778118,-0.00018698110997270959,168452,9345869,0.011231607350383532,ok
100,13,0.135,LOcSha,sha4,sha4,-0.6281235545093433,0.273409197602789,-2.2973753627040967,0.3181740072846469,-0.1998525884081141,-0.0021281033472521065,168452,9345869,0.011231607350383532,ok
100,14,0.145,LOcT,base,const,-0.508233382332945,0.4682078798172279,-1.0854866059309844,0.0,-0.0,-0.0,168425,9237880,0.006403099938949608,ok
100,14,0.145,LOcT,base,logN,0.02572637984541592,0.04410935001833585,0.5832409644377371,0.5334105850830987,0.013722723325413343,0.00014109147599465974,168425,9237880,0.006403099938949608,ok
100,14,0.145,LOcT,base,logL,-0.9776061509508265,0.06242945986418499,-15.659372243130155,0.7899391004426668,-0.7722493234693139,-0.00793995435894143,168425,9237880,0.006403099938949608,ok
100,14,0.145,LOcT,base,logOm,-0.11861138572908414,0.05519031488050463,-2.149134064299066,1.0578618411317933,-0.12547445888656225,-0.0012900775002255664,168425,9237880,0.006403099938949608,ok
100,14,0.145,LOcT,base,logc,-0.20459096094427087,0.056401287970192025,-3.6274164705670695,1.2756641844320034,-0.2609893613351332,-0.0026833867692634805,168425,9237880,0.006403099938949608,ok
100,14,0.145,LOcT,base,logT,0.06941028052348525,0.1382551831246713,0.5020446897885534,0.3791007856407021,0.02631349187799478,0.0002705446520782307,168425,9237880,0.006403099938949608,ok
100,14,0.145,LOcT,base,dpos,-0.028810798096327788,0.06980766983229675,-0.41271679982359727,0.4787136885508157,-0.013792123426785895,-0.00014180501969182798,168425,9237880,0.006403099938949608,ok
100,14,0.145,LOcT,sha4,const,-0.5250458244744953,0.4683718838729074,-1.121002012616467,0.0,-0.0,-0.0,168425,9237880,0.006420578704781965,ok
100,14,0.145,LOcT,sha4,logN,0.027837850249012606,0.04413564263068916,0.6307339961479548,0.5334105850830987,0.014849003988781499,0.0001526714370133718,168425,9237880,0.006420578704781965,ok
100,14,0.145,LOcT,sha4,logL,-0.7739715437672043,0.15441062917981088,-5.01242400136791,0.7899391004426668,-0.6113903850516875,-0.006286067990319089,168425,9237880,0.006420578704781965,ok
100,14,0.145,LOcT,sha4,logOm,-0.31774212783642486,0.14845927123252697,-2.1402646341888314,1.0578618411317933,-0.336127272358174,-0.0034559242982948706,168425,9237880,0.006420578704781965,ok
100,14,0.145,LOcT,sha4,logc,-0.40711304082252353,0.1512440564702692,-2.691762243910403,1.2756641844320034,-0.5193395251924974,-0.005339638380384538,168425,9237880,0.006420578704781965,ok
100,14,0.145,LOcT,sha4,logT,0.4788895058488233,0.3157929778809511,1.5164666075296864,0.3791007856407021,0.1815473879023765,0.001866596616043761,168425,9237880,0.006420578704781965,ok
100,14,0.145,LOcT,sha4,dpos,-0.027822290700323642,0.06980836326443783,-0.3985523997308361,0.4787136885508157,-0.013318911405084987,-0.0001369396455953793,168425,9237880,0.006420578704781965,ok
100,14,0.145,LOcT,sha4,sha4,-0.4163620286029422,0.28610133916391295,-1.4552956299320234,0.3181506517690313,-0.1324658507719021,-0.0013619601562383787,168425,9237880,0.006420578704781965,ok
100,14,0.145,LOShaT,base,const,-0.5082333823329743,0.46820787981726764,-1.085486605930955,0.0,-0.0,-0.0,168425,9237880,0.00640309993894983,ok
100,14,0.145,LOShaT,base,logN,0.025726379845416737,0.04410935001834039,0.5832409644376957,0.5334105850830987,0.01372272332541378,0.0001410914759946642,168425,9237880,0.00640309993894983,ok
100,14,0.145,LOShaT,base,logL,-1.182197111895094,0.04242536009179555,-27.865340667402226,0.7899391004426668,-0.9338637231163293,-0.009601608073547775,168425,9237880,0.00640309993894983,ok
100,14,0.145,LOShaT,base,logOm,0.0859795752151873,0.03343744011946531,2.571356386972191,1.0578618411317933,0.09095451173686754,0.0009351574031637559,168425,9237880,0.00640309993894983,ok
100,14,0.145,LOShaT,base,logSha,0.20459096094426818,0.05640128797019363,3.6274164705669185,0.6144553096934792,0.1257120022674968,0.0012925198249328458,168425,9237880,0.00640309993894983,ok
100,14,0.145,LOShaT,base,logT,-0.33977164136505067,0.08589506187435893,-3.9556597777651525,0.3791007856407021,-0.12880769617992158,-0.0013243484942847099,168425,9237880,0.00640309993894983,ok
100,14,0.145,LOShaT,base,dpos,-0.028810798096327885,0.06980766983229676,-0.4127167998235986,0.4787136885508157,-0.013792123426785942,-0.00014180501969182846,168425,9237880,0.00640309993894983,ok
100,14,0.145,LOShaT,sha4,const,-0.5250458244745582,0.46837188387285283,-1.1210020126167317,0.0,-0.0,-0.0,168425,9237880,0.006420578704781965,ok
100,14,0.145,LOShaT,sha4,logN,0.027837850249014542,0.044135642630685555,0.6307339961480501,0.5334105850830987,0.014849003988782531,0.00015267143701338243,168425,9237880,0.006420578704781965,ok
100,14,0.145,LOShaT,sha4,logL,-1.1810845845897258,0.042434612427140965,-27.8330475297168,0.7899391004426668,-0.9329848942975087,-0.009592572312040845,168425,9237880,0.006420578704781965,ok
100,14,0.145,LOShaT,sha4,logOm,0.08937091298610231,0.03353111568460709,2.6653128344050065,1.0578618411317933,0.09454207855510748,0.0009720433102546279,168425,9237880,0.006420578704781965,ok
100,14,0.145,LOShaT,sha4,logSha,0.40711304082252414,0.15124405647030004,2.6917622439098583,0.6144553096934792,0.2501527695788581,0.00257196932759482,168425,9237880,0.006420578704781965,ok
100,14,0.145,LOShaT,sha4,logT,-0.3353365757962104,0.08595585102653941,-3.901265263404502,0.3791007856407021,-0.12712635933840621,-0.0013070616707447872,168425,9237880,0.006420578704781965,ok
100,14,0.145,LOShaT,sha4,dpos,-0.027822290700323524,0.06980836326443784,-0.39855239973083434,0.4787136885508157,-0.013318911405084932,-0.00013693964559537874,168425,9237880,0.006420578704781965,ok
100,14,0.145,LOShaT,sha4,sha4,-0.4163620286029498,0.28610133916396496,-1.4552956299317854,0.3181506517690313,-0.13246585077190454,-0.001361960156238404,168425,9237880,0.006420578704781965,ok
100,14,0.145,LOcSha,base,const,-0.5082333823329506,0.46820787981731676,-1.0854866059307904,0.0,-0.0,-0.0,168425,9237880,0.006403099938949608,ok
100,14,0.145,LOcSha,base,logN,0.02572637984541603,0.04410935001834385,0.5832409644376338,0.5334105850830987,0.013722723325413402,0.00014109147599466034,168425,9237880,0.006403099938949608,ok
100,14,0.145,LOcSha,base,logL,-1.0123112912125696,0.05842911218720228,-17.325460773205037,0.7899391004426668,-0.7996642707484117,-0.008221823728759625,168425,9237880,0.006403099938949608,ok
100,14,0.145,LOcSha,base,logOm,-0.08390624546734052,0.053830181738187016,-1.558721199854646,1.0578618411317933,-0.08876121531253703,-0.000912606818818044,168425,9237880,0.006403099938949608,ok
100,14,0.145,LOcSha,base,logc,-0.16988582068252714,0.042947530937178444,-3.9556597777652884,1.2756641844320034,-0.21671725688753754,-0.002228198945842661,168425,9237880,0.006403099938949608,ok
100,14,0.145,LOcSha,base,logSha,0.0347051402617421,0.06912759156233607,0.5020446897885429,0.6144553096934792,0.021324757707484376,0.0002192525105133853,168425,9237880,0.006403099938949608,ok
100,14,0.145,LOcSha,base,dpos,-0.02881079809632754,0.06980766983229651,-0.4127167998235951,0.4787136885508157,-0.013792123426785775,-0.00014180501969182673,168425,9237880,0.006403099938949608,ok
100,14,0.145,LOcSha,sha4,const,-0.5250458244745375,0.46837188387286544,-1.1210020126166576,0.0,-0.0,-0.0,168425,9237880,0.006420578704781965,ok
100,14,0.145,LOcSha,sha4,logN,0.02783785024901418,0.044135642630686506,0.6307339961480284,0.5334105850830987,0.014849003988782339,0.00015267143701338046,168425,9237880,0.006420578704781965,ok
100,14,0.145,LOcSha,sha4,logL,-1.0134162966916194,0.05843298267334645,-17.34322381516694,0.7899391004426668,-0.8005371577825166,-0.008230798399245794,168425,9237880,0.006420578704781965,ok
100,14,0.145,LOcSha,sha4,logOm,-0.07829737491200868,0.05398800099360533,-1.4502736436061543,1.0578618411317933,-0.08282780518020379,-0.0008516019021261635,168425,9237880,0.006420578704781965,ok
100,14,0.145,LOcSha,sha4,logc,-0.16766828789810884,0.04297792551326908,-3.9012652634046434,1.2756641844320034,-0.21388842973665134,-0.0021991140923053785,168425,9237880,0.006420578704781965,ok
100,14,0.145,LOcSha,sha4,logSha,0.2394447529244093,0.1578964889405055,1.5164666075293842,0.6144553096934792,0.14712809981264652,0.0015127114546143229,168425,9237880,0.006420578704781965,ok
100,14,0.145,LOcSha,sha4,dpos,-0.027822290700323084,0.06980836326443776,-0.3985523997308285,0.4787136885508157,-0.01331891140508472,-0.00013693964559537657,168425,9237880,0.006420578704781965,ok
100,14,0.145,LOcSha,sha4,sha4,-0.41636202860293736,0.2861013391639644,-1.4552956299317448,0.3181506517690313,-0.13246585077190057,-0.0013619601562383631,168425,9237880,0.006420578704781965,ok
100,15,0.155,LOcT,base,const,-1.2019666602211887,0.48980276240694437,-2.4539809745347148,0.0,-0.0,-0.0,168413,9221782,0.003850093301740909,ok
100,15,0.155,LOcT,base,logN,0.06676737783661414,0.04611560792326235,1.447826036419533,0.5331578738928814,0.03559755321277189,0.0003535055065646827,168413,9221782,0.003850093301740909,ok
100,15,0.155,LOcT,base,logL,-0.7261807823372951,0.06542805656499615,-11.09892025626511,0.7904008539880601,-0.5739739105091157,-0.0056999124849018605,168413,9221782,0.003850093301740909,ok
100,15,0.155,LOcT,base,logOm,-0.08610970985520681,0.058044656820296525,-1.4835079501253379,1.0579526259160184,-0.0910999936581825,-0.00090467873490307,168413,9221782,0.003850093301740909,ok
100,15,0.155,LOcT,base,logc,-0.24392257615838223,0.05947906023488847,-4.100982348999946,1.275697400628862,-0.31117139635994384,-0.003090122555366949,168413,9221782,0.003850093301740909,ok
100,15,0.155,LOcT,base,logT,0.30195333430105936,0.14620095595352392,2.0653307793489932,0.37901251333463165,0.11444409214321676,0.0011364999308971554,168413,9221782,0.003850093301740909,ok
100,15,0.155,LOcT,base,dpos,-0.1101952245391563,0.07292165685661718,-1.5111453755888813,0.47865146842275424,-0.052745106038842283,-0.0005237912088401357,168413,9221782,0.003850093301740909,ok
100,15,0.155,LOcT,sha4,const,-1.2288226282444232,0.4899429457893133,-2.5080933174060744,0.0,-0.0,-0.0,168413,9221782,0.003893169302905175,ok
100,15,0.155,LOcT,sha4,logN,0.07016139930555915,0.04613870985373682,1.5206623576596758,0.5331578738928814,0.0374071024831014,0.0003714754391507256,168413,9221782,0.003893169302905175,ok
100,15,0.155,LOcT,sha4,logL,-0.39456516239705774,0.16124139750990038,-2.4470462827192443,0.7904008539880601,-0.3118646413125721,-0.0030970069023524695,168413,9221782,0.003893169302905175,ok
100,15,0.155,LOcT,sha4,logOm,-0.4104102271941782,0.15554505971212043,-2.638529490771079,1.0579526259160184,-0.4341945775628705,-0.004311818095237257,168413,9221782,0.003893169302905175,ok
100,15,0.155,LOcT,sha4,logc,-0.5737454371877154,0.1582596132711684,-3.625343354053551,1.275697400628862,-0.7319255628430386,-0.007268469136458423,168413,9221782,0.003893169302905175,ok
100,15,0.155,LOcT,sha4,logT,0.9688031174408228,0.33069399549931,2.9296060122834744,0.37901251333463165,0.3671885044676726,0.0036464067488211904,168413,9221782,0.003893169302905175,ok
100,15,0.155,LOcT,sha4,dpos,-0.10859619113344621,0.07292461069790973,-1.4891569539302174,0.47865146842275424,-0.05197972635114211,-0.0005161905197535136,168413,9221782,0.003893169302905175,ok
100,15,0.155,LOcT,sha4,sha4,-0.6783018514219737,0.2990173915598636,-2.2684361196635514,0.31821238952955944,-0.21584405296331047,-0.002143463648349662,168413,9221782,0.003893169302905175,ok
100,15,0.155,LOShaT,base,const,-1.201966660221179,0.4898027624068673,-2.4539809745350807,0.0,-0.0,-0.0,168413,9221782,0.003850093301740909,ok
100,15,0.155,LOShaT,base,logN,0.06676737783661318,0.04611560792325694,1.4478260364196822,0.5331578738928814,0.035597553212771374,0.0003535055065646776,168413,9221782,0.003850093301740909,ok
100,15,0.155,LOShaT,base,logL,-0.9701033584956786,0.04439775949561851,-21.850277345446123,0.7904008539880601,-0.7667705230116697,-0.007614500933138727,168413,9221782,0.003850093301740909,ok
100,15,0.155,LOShaT,base,logOm,0.15781286630317304,0.03482887105425725,4.531093358074351,1.0579526259160184,0.16695853630877544,0.0016580005260573875,168413,9221782,0.003850093301740909,ok
100,15,0.155,LOShaT,base,logSha,0.2439225761583862,0.05947906023488628,4.100982349000164,0.614743535553026,0.14994982686880856,0.0014890936236461921,168413,9221782,0.003850093301740909,ok
100,15,0.155,LOShaT,base,logT,-0.1858918180157069,0.08990660114875221,-2.0676103382903475,0.37901251333463165,-0.07045532515447703,-0.0006996645319986992,168413,9221782,0.003850093301740909,ok
100,15,0.155,LOShaT,base,dpos,-0.11019522453915669,0.07292165685661718,-1.5111453755888866,0.47865146842275424,-0.05274510603884247,-0.0005237912088401377,168413,9221782,0.003850093301740909,ok
100,15,0.155,LOShaT,sha4,const,-1.22882262824441,0.48994294578939357,-2.508093317405636,0.0,-0.0,-0.0,168413,9221782,0.003893169302905175,ok
100,15,0.155,LOShaT,sha4,logN,0.07016139930555805,0.0461387098537442,1.5206623576594087,0.5331578738928814,0.037407102483100814,0.0003714754391507198,168413,9221782,0.003893169302905175,ok
100,15,0.155,LOShaT,sha4,logL,-0.9683105995847789,0.04440210342624538,-21.807764156786003,0.7904008539880601,-0.7653535248374999,-0.007600429273371351,168413,9221782,0.003893169302905175,ok
100,15,0.155,LOShaT,sha4,logOm,0.16333520999353185,0.0349092636615115,4.678850049009019,1.0579526259160184,0.1728009143172013,0.0017160189180818691,168413,9221782,0.003893169302905175,ok
100,15,0.155,LOShaT,sha4,logSha,0.5737454371877257,0.15825961327111807,3.6253433540547686,0.614743535553026,0.3527062985641991,0.003502589573986696,168413,9221782,0.003893169302905175,ok
100,15,0.155,LOShaT,sha4,logT,-0.17868775693461364,0.08996296590587047,-1.9862368379626032,0.37901251333463165,-0.06772489585791568,-0.0006725496967219403,168413,9221782,0.003893169302905175,ok
100,15,0.155,LOShaT,sha4,dpos,-0.10859619113344694,0.07292461069790976,-1.489156953930227,0.47865146842275424,-0.051979726351142466,-0.0005161905197535172,168413,9221782,0.003893169302905175,ok
100,15,0.155,LOShaT,sha4,sha4,-0.6783018514219816,0.2990173915597831,-2.2684361196641887,0.31821238952955944,-0.21584405296331297,-0.0021434636483496873,168413,9221782,0.003893169302905175,ok
100,15,0.155,LOcSha,base,const,-1.2019666602211767,0.4898027624069575,-2.453980974534624,0.0,-0.0,-0.0,168413,9221782,0.003850093301740909,ok
100,15,0.155,LOcSha,base,logN,0.06676737783661299,0.04611560792326535,1.447826036419414,0.5331578738928814,0.03559755321277127,0.0003535055065646766,168413,9221782,0.003850093301740909,ok
100,15,0.155,LOcSha,base,logL,-0.8771574494878246,0.0614073039505907,-14.284252736345493,0.7904008539880601,-0.6933059971571653,-0.006884953195082024,168413,9221782,0.003850093301740909,ok
100,15,0.155,LOcSha,base,logOm,0.06486695729532034,0.056355696046829655,1.1510275241994725,1.0579526259160184,0.06862616780576637,0.0006814998791845705,168413,9221782,0.003850093301740909,ok
100,15,0.155,LOcSha,base,logc,-0.09294590900785359,0.044953300574376874,-2.067610338290315,1.275697400628862,-0.11857085452040554,-0.0011774812089052403,168413,9221782,0.003850093301740909,ok
100,15,0.155,LOcSha,base,logSha,0.15097666715053096,0.0731004779767605,2.065330779349052,0.614743535553026,0.0928119301501298,0.0009216793128128817,168413,9221782,0.003850093301740909,ok
100,15,0.155,LOcSha,base,dpos,-0.11019522453915692,0.07292165685661751,-1.511145375588883,0.47865146842275424,-0.05274510603884258,-0.0005237912088401388,168413,9221782,0.003850093301740909,ok
100,15,0.155,LOcSha,sha4,const,-1.2288226282444095,0.4899429457893984,-2.508093317405611,0.0,-0.0,-0.0,168413,9221782,0.003893169302905175,ok
100,15,0.155,LOcSha,sha4,logN,0.0701613993055577,0.04613870985374669,1.5206623576593192,0.5331578738928814,0.03740710248310063,0.0003714754391507179,168413,9221782,0.003893169302905175,ok
100,15,0.155,LOcSha,sha4,logL,-0.8789667211174698,0.061411077003903976,-14.312836771476794,0.7904008539880601,-0.6947360469983332,-0.006899154465896712,168413,9221782,0.003893169302905175,ok
100,15,0.155,LOcSha,sha4,logOm,0.07399133152622538,0.05649398816028286,1.309720448772348,1.0579526259160184,0.07827932348319282,0.0007773616275272078,168413,9221782,0.003893169302905175,ok
100,15,0.155,LOcSha,sha4,logc,-0.08934387846730682,0.04498148295293641,-1.9862368379625515,1.275697400628862,-0.11397575352284427,-0.0011318490415439181,168413,9221782,0.003893169302905175,ok
100,15,0.155,LOcSha,sha4,logSha,0.484401558720414,0.1653469977496071,2.929606012284339,0.614743535553026,0.29778272683518403,0.0029571648665536847,168413,9221782,0.003893169302905175,ok
100,15,0.155,LOcSha,sha4,dpos,-0.10859619113344743,0.07292461069791006,-1.4891569539302274,0.47865146842275424,-0.051979726351142695,-0.0005161905197535194,168413,9221782,0.003893169302905175,ok
100,15,0.155,LOcSha,sha4,sha4,-0.6783018514219747,0.29901739155978213,-2.2684361196641727,0.31821238952955944,-0.21584405296331077,-0.002143463648349665,168413,9221782,0.003893169302905175,ok
100,16,0.165,LOcT,base,const,-0.2814571448372037,0.5099530535994989,-0.5519275604892274,0.0,-0.0,-0.0,168346,9150072,0.005080180276500923,ok
100,16,0.165,LOcT,base,logN,0.013280616148856672,0.04807107667749937,0.27627041178948525,0.5318147346537889,0.007062827353243035,6.798919094322151e-05,168346,9150072,0.005080180276500923,ok
100,16,0.165,LOcT,base,logL,-1.2023840893533562,0.06789102221002544,-17.71050206953285,0.7899386026414943,-0.9498096073821558,-0.009143192028665398,168346,9150072,0.005080180276500923,ok
100,16,0.165,LOcT,base,logOm,0.21873498519528878,0.059789551769230016,3.6584148688643983,1.0576590369759742,0.2313470337946031,0.0022270256468306378,168346,9150072,0.005080180276500923,ok
100,16,0.165,LOcT,base,logc,0.08897159444376408,0.06095216626246525,1.459695362764381,1.2755579599304183,0.11348842550044426,0.0010924783865277872,168346,9150072,0.005080180276500923,ok
100,16,0.165,LOcT,base,logT,-0.4258862422678359,0.14950035739148296,-2.848730596359756,0.3789575287941359,-0.16139279791723976,-0.0015536222543253199,168346,9150072,0.005080180276500923,ok
100,16,0.165,LOcT,base,dpos,-0.0027846269980625433,0.07579662450671878,-0.0367381399394073,0.47865680790818543,-0.0013328806701075697,-1.2830765053723417e-05,168346,9150072,0.005080180276500923,ok
100,16,0.165,LOcT,sha4,const,-0.31493626097323424,0.5100305760239858,-0.6174850602651386,0.0,-0.0,-0.0,168346,9150072,0.0051409236744682785,ok
100,16,0.165,LOcT,sha4,logN,0.01750174772708913,0.048088034796134486,0.3639522347146528,0.5318147346537889,0.009307687323459459,8.959898055329285e-05,168346,9150072,0.0051409236744682785,ok
100,16,0.165,LOcT,sha4,logL,-0.792479981756847,0.1645604962996465,-4.815736459094219,0.7899386026414943,-0.6260105294103606,-0.006026191394442771,168346,9150072,0.0051409236744682785,ok
100,16,0.165,LOcT,sha4,logOm,-0.18209286173599284,0.1581342980509218,-1.1515076993439841,1.0576590369759742,-0.1925921607838894,-0.0018539579886079226,168346,9150072,0.0051409236744682785,ok
100,16,0.165,LOcT,sha4,logc,-0.3187050148538301,0.1610398573458425,-1.9790443192544098,1.2755579599304183,-0.4065267185665452,-0.003913365187873513,168346,9150072,0.0051409236744682785,ok
100,16,0.165,LOcT,sha4,logT,0.3984355906487039,0.336545782950991,1.1838971421808766,0.3789575287941359,0.15099016681586475,0.0014534829705951965,168346,9150072,0.0051409236744682785,ok
100,16,0.165,LOcT,sha4,dpos,-0.000839342141531696,0.07579416399602759,-0.01107396793209153,0.47865680790818543,-0.000401756830208382,-3.867448611672326e-06,168346,9150072,0.0051409236744682785,ok
100,16,0.165,LOcT,sha4,sha4,-0.838337385824949,0.30625554386572246,-2.7373786454377376,0.31832529474745175,-0.2668639954405351,-0.002568924063186455,168346,9150072,0.0051409236744682785,ok
100,16,0.165,LOShaT,base,const,-0.28145714483720974,0.5099530535995037,-0.5519275604892341,0.0,-0.0,-0.0,168346,9150072,0.005080180276500923,ok
100,16,0.165,LOShaT,base,logN,0.013280616148857241,0.04807107667750481,0.2762704117894658,0.5318147346537889,0.007062827353243338,6.798919094322442e-05,168346,9150072,0.005080180276500923,ok
100,16,0.165,LOShaT,base,logL,-1.1134124949095927,0.046519659959113634,-23.934235458474472,0.7899386026414943,-0.8795275103924636,-0.008466632532994291,168346,9150072,0.005080180276500923,ok
100,16,0.165,LOShaT,base,logOm,0.12976339075152457,0.03597932024055139,3.6066104051980252,1.0576590369759742,0.1372454228969945,0.0013211713661869903,168346,9150072,0.005080180276500923,ok
100,16,0.165,LOShaT,base,logSha,-0.08897159444376215,0.06095216626246428,-1.4596953627643725,0.6149593574408743,-0.054713914549626035,-0.0005266948486086864,168346,9150072,0.005080180276500923,ok
100,16,0.165,LOShaT,base,logT,-0.24794305338030986,0.09311837136284898,-2.662665269500521,0.3789575287941359,-0.09395988679067475,-0.0009044899959336213,168346,9150072,0.005080180276500923,ok
100,16,0.165,LOShaT,base,dpos,-0.002784626998062701,0.07579662450671876,-0.036738139939409394,0.47865680790818543,-0.0013328806701076454,-1.2830765053724146e-05,168346,9150072,0.005080180276500923,ok
100,16,0.165,LOShaT,sha4,const,-0.3149362609732208,0.5100305760241624,-0.6174850602648986,0.0,-0.0,-0.0,168346,9150072,0.0051409236744682785,ok
100,16,0.165,LOShaT,sha4,logN,0.0175017477270885,0.048088034796146234,0.3639522347145508,0.5318147346537889,0.009307687323459123,8.959898055328961e-05,168346,9150072,0.0051409236744682785,ok
100,16,0.165,LOShaT,sha4,logL,-1.1111849966106726,0.046526020078615477,-23.88308724307586,0.7899386026414943,-0.8777679234988283,-0.008449694147938393,168346,9150072,0.0051409236744682785,ok
100,16,0.165,LOShaT,sha4,logOm,0.13661215311783528,0.03607575857338997,3.7868130434435967,1.0576590369759742,0.144489078305824,0.0013909012698199413,168346,9150072,0.0051409236744682785,ok
100,16,0.165,LOShaT,sha4,logSha,0.3187050148538219,0.1610398573458269,1.9790443192545504,0.6149593574408743,0.1959906311476906,0.0018866728262958725,168346,9150072,0.0051409236744682785,ok
100,16,0.165,LOShaT,sha4,logT,-0.23897443905896143,0.09317447625338827,-2.564805820953259,0.3789575287941359,-0.09056116287074885,-0.0008717727174277219,168346,9150072,0.0051409236744682785,ok
100,16,0.165,LOShaT,sha4,dpos,-0.0008393421415309356,0.07579416399602759,-0.011073967932081498,0.47865680790818543,-0.000401756830208018,-3.867448611668822e-06,168346,9150072,0.0051409236744682785,ok
100,16,0.165,LOShaT,sha4,sha4,-0.8383373858249435,0.3062555438656937,-2.737378645437977,0.31832529474745175,-0.26686399544053335,-0.0025689240631864385,168346,9150072,0.0051409236744682785,ok
100,16,0.165,LOcSha,base,const,-0.28145714483721695,0.5099530535995023,-0.5519275604892498,0.0,-0.0,-0.0,168346,9150072,0.005080180276500923,ok
100,16,0.165,LOcSha,base,logN,0.013280616148857657,0.04807107667750623,0.2762704117894663,0.5318147346537889,0.007062827353243559,6.798919094322655e-05,168346,9150072,0.005080180276500923,ok
100,16,0.165,LOcSha,base,logL,-0.9894409682194406,0.06403492003511868,-15.451584349239468,0.7899386026414943,-0.7815976158315121,-0.007523925884884474,168346,9150072,0.005080180276500923,ok
100,16,0.165,LOcSha,base,logOm,0.005791864061371515,0.058401264328466575,0.09917360742048836,1.0576590369759742,0.006125817365445952,5.896921242898111e-05,168346,9150072,0.005080180276500923,ok
100,16,0.165,LOcSha,base,logc,-0.12397152669015334,0.04655918568142454,-2.6626652695004838,1.2755579599304183,-0.1581328676743514,-0.0015222410512093255,168346,9150072,0.005080180276500923,ok
100,16,0.165,LOcSha,base,logSha,-0.2129431211339165,0.07475017869574044,-2.8487305963597764,0.6149593574408743,-0.13095136494396756,-0.0012605826123390628,168346,9150072,0.005080180276500923,ok
100,16,0.165,LOcSha,base,dpos,-0.0027846269980631743,0.07579662450671874,-0.036738139939415645,0.47865680790818543,-0.0013328806701078718,-1.2830765053726326e-05,168346,9150072,0.005080180276500923,ok
100,16,0.165,LOcSha,sha4,const,-0.31493626097322863,0.5100305760241227,-0.6174850602649619,0.0,-0.0,-0.0,168346,9150072,0.0051409236744682785,ok
100,16,0.165,LOcSha,sha4,logN,0.017501747727088984,0.048088034796144784,0.36395223471457183,0.5318147346537889,0.009307687323459381,8.959898055329209e-05,168346,9150072,0.0051409236744682785,ok
100,16,0.165,LOcSha,sha4,logL,-0.9916977770811971,0.06403857376860445,-15.485944153980938,0.7899386026414943,-0.783380356270197,-0.007541087153881413,168346,9150072,0.0051409236744682785,ok
100,16,0.165,LOcSha,sha4,logOm,0.017124933588358676,0.05855924109873515,0.29243776502302665,1.0576590369759742,0.018112340767340952,0.00017435558499019488,168346,9150072,0.0051409236744682785,ok
100,16,0.165,LOcSha,sha4,logc,-0.11948721952947848,0.04658723812669402,-2.564805820953217,1.2755579599304183,-0.1524128739807796,-0.0014671784362003794,168346,9150072,0.0051409236744682785,ok
100,16,0.165,LOcSha,sha4,logSha,0.19921779532435235,0.1682728914754781,1.1838971421810016,0.6149593574408743,0.12251084740345133,0.0011793313046091255,168346,9150072,0.0051409236744682785,ok
100,16,0.165,LOcSha,sha4,dpos,-0.0008393421415320776,0.07579416399602762,-0.01107396793209656,0.47865680790818543,-0.0004017568302085647,-3.867448611674085e-06,168346,9150072,0.0051409236744682785,ok
100,16,0.165,LOcSha,sha4,sha4,-0.8383373858249523,0.30625554386569315,-2.7373786454380107,0.31832529474745175,-0.26686399544053613,-0.002568924063186465,168346,9150072,0.0051409236744682785,ok
100,17,0.175,LOcT,base,const,-1.3236056571535404,0.5270793223543743,-2.5112077082462987,0.0,-0.0,-0.0,168392,9077623,0.003103739736899036,ok
100,17,0.175,LOcT,base,logN,0.022944876168695564,0.04965633724952212,0.4620734721813655,0.5327034042771863,0.01222281364578261,0.00011430769340087963,168392,9077623,0.003103739736899036,ok
100,17,0.175,LOcT,base,logL,-0.9661475266642187,0.07077464793298863,-13.65103967142293,0.7900244684091879,-0.7632801861577511,-0.007138192565702012,168392,9077623,0.003103739736899036,ok
100,17,0.175,LOcT,base,logOm,0.14171449450299448,0.06262184320279487,2.263020174032016,1.0579712180873935,0.1499298563699723,0.0014021432830639694,168392,9077623,0.003103739736899036,ok
100,17,0.175,LOcT,base,logc,0.12836755322164267,0.06389679366544254,2.008982702540018,1.2757395167368293,0.16376356031166764,0.001531516014629051,168392,9077623,0.003103739736899036,ok
100,17,0.175,LOcT,base,logT,-0.810362263893314,0.15636689632577777,-5.1824413154878375,0.37901517549378877,-0.30713959566306837,-0.00287236799559961,168392,9077623,0.003103739736899036,ok
100,17,0.175,LOcT,base,dpos,-0.09511804823730217,0.07875399552360565,-1.2077869523304576,0.4787341922154805,-0.04553626198799797,-0.00042585489927208354,168392,9077623,0.003103739736899036,ok
100,17,0.175,LOcT,sha4,const,-1.367533690862514,0.5272723959557206,-2.593600008936096,0.0,-0.0,-0.0,168392,9077623,0.0032021800626846897,ok
100,17,0.175,LOcT,sha4,logN,0.028487624476137022,0.049687617071034,0.5733344876533479,0.5327034042771863,0.015175454538208288,0.00014192077657757923,168392,9077623,0.0032021800626846897,ok
100,17,0.175,LOcT,sha4,logL,-0.4247750217691952,0.1772800626346585,-2.3960676426687537,0.7900244684091879,-0.3355826607667097,-0.0031383674012577427,168392,9077623,0.0032021800626846897,ok
100,17,0.175,LOcT,sha4,logOm,-0.38770206755157005,0.17153344414496907,-2.2602126919570806,1.0579712180873935,-0.4101776286625355,-0.0038359791759759653,168392,9077623,0.0032021800626846897,ok
100,17,0.175,LOcT,sha4,logc,-0.4100379955848862,0.17404634157599772,-2.3559127521553918,1.2757395167368293,-0.5231016743312008,-0.004892044298455728,168392,9077623,0.0032021800626846897,ok
100,17,0.175,LOcT,sha4,logT,0.2782287641240024,0.3621740302414454,0.7682184278605497,0.37901517549378877,0.10545292386187873,0.0009861952279039373,168392,9077623,0.0032021800626846897,ok
100,17,0.175,LOcT,sha4,dpos,-0.09250069641674055,0.07875039700179572,-1.1746060964572824,0.4787341922154805,-0.04428324617843768,-0.000414136701552928,168392,9077623,0.0032021800626846897,ok
100,17,0.175,LOcT,sha4,sha4,-1.1071422814613945,0.3267760885026214,-3.388076179424961,0.31822077227226725,-0.3523156718219248,-0.0032948544387601942,168392,9077623,0.0032021800626846897,ok
100,17,0.175,LOShaT,base,const,-1.3236056571535468,0.527079322354469,-2.51120770824586,0.0,-0.0,-0.0,168392,9077623,0.003103739736899036,ok
100,17,0.175,LOShaT,base,logN,0.02294487616869647,0.049656337249530176,0.4620734721813088,0.5327034042771863,0.012222813645783093,0.00011430769340088414,168392,9077623,0.003103739736899036,ok
100,17,0.175,LOShaT,base,logL,-0.8377799734425778,0.04764897442326723,-17.582329600644787,0.7900244684091879,-0.6618666781628362,-0.006189773935218332,168392,9077623,0.003103739736899036,ok
100,17,0.175,LOShaT,base,logOm,0.01334694128135313,0.03756914756714591,0.35526335159717554,1.0579712180873935,0.014120679725174086,0.00013205652768780865,168392,9077623,0.003103739736899036,ok
100,17,0.175,LOShaT,base,logSha,-0.12836755322164273,0.06389679366544049,-2.0089827025400835,0.6146970127371085,-0.07890715149771557,-0.00073793929466067,168392,9077623,0.003103739736899036,ok
100,17,0.175,LOShaT,base,logT,-0.5536271574500309,0.09680852549276535,-5.718785144510896,0.37901517549378877,-0.2098330942390509,-0.001962358070468606,168392,9077623,0.003103739736899036,ok
100,17,0.175,LOShaT,base,dpos,-0.09511804823730356,0.07875399552360574,-1.207786952330474,0.4787341922154805,-0.04553626198799863,-0.00042585489927208966,168392,9077623,0.003103739736899036,ok
100,17,0.175,LOShaT,sha4,const,-1.3675336908624993,0.5272723959557951,-2.5936000089357023,0.0,-0.0,-0.0,168392,9077623,0.0032021800626846897,ok
100,17,0.175,LOShaT,sha4,logN,0.02848762447613618,0.049687617071040927,0.573334487653251,0.5327034042771863,0.015175454538207839,0.00014192077657757503,168392,9077623,0.0032021800626846897,ok
100,17,0.175,LOShaT,sha4,logL,-0.8348130173540755,0.047652997008521825,-17.518583714782626,0.7900244684091879,-0.6595227102562237,-0.006167853158826309,168392,9077623,0.0032021800626846897,ok
100,17,0.175,LOShaT,sha4,logOm,0.022335928033311903,0.03763084159196484,0.593553773670616,1.0579712180873935,0.023630768988515353,0.00022099483593928873,168392,9077623,0.0032021800626846897,ok
100,17,0.175,LOShaT,sha4,logSha,0.41003799558488196,0.1740463415759483,2.3559127521560366,0.6146970127371085,0.25204913099473863,0.0023571622396162282,168392,9077623,0.0032021800626846897,ok
100,17,0.175,LOShaT,sha4,logT,-0.541847227045783,0.09684100146752982,-5.595225357386055,0.37901517549378877,-0.20536832184958026,-0.0019206035409314224,168392,9077623,0.0032021800626846897,ok
100,17,0.175,LOShaT,sha4,dpos,-0.09250069641674166,0.07875039700179576,-1.174606096457296,0.4787341922154805,-0.044283246178438214,-0.000414136701552933,168392,9077623,0.0032021800626846897,ok
100,17,0.175,LOShaT,sha4,sha4,-1.1071422814613845,0.32677608850254264,-3.388076179425747,0.31822077227226725,-0.35231567182192164,-0.0032948544387601648,168392,9077623,0.0032021800626846897,ok
100,17,0.175,LOcSha,base,const,-1.3236056571535588,0.5270793223543115,-2.5112077082466326,0.0,-0.0,-0.0,168392,9077623,0.003103739736899036,ok
100,17,0.175,LOcSha,base,logN,0.022944876168697084,0.049656337249513516,0.4620734721814762,0.5327034042771863,0.01222281364578342,0.0001143076934008872,168392,9077623,0.003103739736899036,ok
100,17,0.175,LOcSha,base,logL,-0.5609663947175707,0.06570257870062203,-8.537966177456287,0.7900244684091879,-0.4431771777821675,-0.00414459079785369,168392,9077623,0.003103739736899036,ok
100,17,0.175,LOcSha,base,logOm,-0.2634666374436545,0.060641547970106575,-4.344655541668084,1.0579712180873935,-0.2787401193416528,-0.0026067762320195432,168392,9077623,0.003103739736899036,ok
100,17,0.175,LOcSha,base,logc,-0.2768135787250096,0.048404262746384305,-5.7187851445105835,1.2757395167368293,-0.353142021148836,-0.003302582453621583,168392,9077623,0.003103739736899036,ok
100,17,0.175,LOcSha,base,logSha,-0.405181131946655,0.07818344816288894,-5.182441315487808,0.6146970127371085,-0.24906363142504903,-0.002329241862250556,168392,9077623,0.003103739736899036,ok
100,17,0.175,LOcSha,base,dpos,-0.0951180482373021,0.07875399552360622,-1.207786952330448,0.4787341922154805,-0.045536261987997935,-0.0004258548992720832,168392,9077623,0.003103739736899036,ok
100,17,0.175,LOcSha,sha4,const,-1.3675336908625064,0.5272723959557878,-2.5936000089357516,0.0,-0.0,-0.0,168392,9077623,0.0032021800626846897,ok
100,17,0.175,LOcSha,sha4,logN,0.028487624476136408,0.04968761707103869,0.5733344876532814,0.5327034042771863,0.01517545453820796,0.00014192077657757617,168392,9077623,0.0032021800626846897,ok
100,17,0.175,LOcSha,sha4,logL,-0.5638894038311933,0.06570516630163852,-8.582116682309218,0.7900244684091879,-0.44548642650331244,-0.004166186880593125,168392,9077623,0.0032021800626846897,ok
100,17,0.175,LOcSha,sha4,logOm,-0.24858768548957283,0.06074015548222818,-4.092641573206156,1.0579712180873935,-0.26299861641892924,-0.002459561773720034,168392,9077623,0.0032021800626846897,ok
100,17,0.175,LOcSha,sha4,logc,-0.2709236135228868,0.04842050073376666,-5.595225357385756,1.2757395167368293,-0.3456279597882831,-0.003232310988549067,168392,9077623,0.0032021800626846897,ok
100,17,0.175,LOcSha,sha4,logSha,0.13911438206199958,0.1810870151206785,0.7682184278607282,0.6146970127371085,0.08551319508227993,0.0007997189819356846,168392,9077623,0.0032021800626846897,ok
100,17,0.175,LOcSha,sha4,dpos,-0.09250069641674066,0.07875039700179638,-1.174606096457274,0.4787341922154805,-0.044283246178437735,-0.00041413670155292855,168392,9077623,0.0032021800626846897,ok
100,17,0.175,LOcSha,sha4,sha4,-1.1071422814613916,0.32677608850254364,-3.3880761794257586,0.31822077227226725,-0.3523156718219239,-0.003294854438760186,168392,9077623,0.0032021800626846897,ok
100,18,0.185,LOcT,base,const,-2.099897522510964,0.5448748421576747,-3.8539080171062485,0.0,-0.0,-0.0,168405,9043731,0.002116189837849669,ok
100,18,0.185,LOcT,base,logN,0.06252976210319225,0.05133972436858737,1.2179606118308572,0.5325356177063879,0.03329932548665697,0.00030285348363387764,168405,9043731,0.002116189837849669,ok
100,18,0.185,LOcT,base,logL,-0.8746445378281005,0.07180861268013912,-12.18021773689008,0.7901326379229033,-0.6910851959189757,-0.006285339297810344,168405,9043731,0.002116189837849669,ok
100,18,0.185,LOcT,base,logOm,0.17779312507034492,0.06332181451997379,2.807770535606858,1.0582169484396162,0.18814369826548344,0.001711145004012008,168405,9043731,0.002116189837849669,ok
100,18,0.185,LOcT,base,logc,0.15291553378405875,0.06466275169705146,2.3648163706437426,1.2761001362527076,0.1951355334969929,0.0017747349304117245,168405,9043731,0.002116189837849669,ok
100,18,0.185,LOcT,base,logT,-0.7032163144759463,0.15960457868718667,-4.4059908572810995,0.3790568656766668,-0.2665589720579495,-0.002424322778368687,168405,9043731,0.002116189837849669,ok
100,18,0.185,LOcT,base,dpos,0.05574617525793078,0.08137489148717633,0.6850537584644975,0.4786661383604048,0.026683806439076068,0.00024268610906021058,168405,9043731,0.002116189837849669,ok
100,18,0.185,LOcT,sha4,const,-2.1289811896165323,0.5449798852678589,-3.906531685238498,0.0,-0.0,-0.0,168405,9043731,0.00215550093890704,ok
100,18,0.185,LOcT,sha4,logN,0.06618457573629279,0.05135919161051561,1.2886607764040767,0.5325356177063879,0.035245643922361895,0.00032055502292632575,168405,9043731,0.00215550093890704,ok
100,18,0.185,LOcT,sha4,logL,-0.5231080341059203,0.17376444036037583,-3.0104435235484845,0.7901326379229033,-0.4133247309067749,-0.003759140246768967,168405,9043731,0.00215550093890704,ok
100,18,0.185,LOcT,sha4,logOm,-0.16595670019983977,0.16692382744175563,-0.9942061762137984,1.0582169484396162,-0.17561819285858268,-0.0015972269924212064,168405,9043731,0.00215550093890704,ok
100,18,0.185,LOcT,sha4,logc,-0.19670556502789213,0.1699223581900264,-1.1576202632964505,1.2761001362527076,-0.251015998333759,-0.002282961244175236,168405,9043731,0.00215550093890704,ok
100,18,0.185,LOcT,sha4,logT,0.0036656952336508834,0.3553044555001744,0.01031705394318953,0.3790568656766668,0.0013895069457936005,1.2637403698632958e-05,168405,9043731,0.00215550093890704,ok
100,18,0.185,LOcT,sha4,dpos,0.05746932766001098,0.08138041735710198,0.7061812844708357,0.4786661383604048,0.027508621145186252,0.00025018770266450196,168405,9043731,0.00215550093890704,ok
100,18,0.185,LOcT,sha4,sha4,-0.719119553378667,0.3251289099366303,-2.2117982480205405,0.31829635487879376,-0.22889313256249585,-0.0020817563588247383,168405,9043731,0.00215550093890704,ok
100,18,0.185,LOShaT,base,const,-2.099897522510961,0.5448748421576489,-3.853908017106425,0.0,-0.0,-0.0,168405,9043731,0.002116189837849669,ok
100,18,0.185,LOShaT,base,logN,0.06252976210319201,0.051339724368584194,1.217960611830928,0.5325356177063879,0.033299325486656844,0.0003028534836338765,168405,9043731,0.002116189837849669,ok
100,18,0.185,LOShaT,base,logL,-0.7217290040440371,0.04962800614397758,-14.542776551413395,0.7901326379229033,-0.5702616418307848,-0.005186463157652575,168405,9043731,0.002116189837849669,ok
100,18,0.185,LOShaT,base,logOm,0.02487759128628442,0.03860338746723637,0.6444406286209633,1.0582169484396162,0.026325888735499885,0.00023943088926827458,168405,9043731,0.002116189837849669,ok
100,18,0.185,LOShaT,base,logSha,-0.15291553378406428,0.06466275169705182,-2.364816370643815,0.6149540654424964,-0.09403602916981973,-0.0008552467236187239,168405,9043731,0.002116189837849669,ok
100,18,0.185,LOShaT,base,logT,-0.3973852469078346,0.10034013979164312,-3.960381635235982,0.3790568656766668,-0.15063160615903212,-0.0013699768990488646,168405,9043731,0.002116189837849669,ok
100,18,0.185,LOShaT,base,dpos,0.05574617525793193,0.08137489148717629,0.6850537584645119,0.4786661383604048,0.026683806439076616,0.00024268610906021557,168405,9043731,0.002116189837849669,ok
100,18,0.185,LOShaT,sha4,const,-2.1289811896165283,0.5449798852677732,-3.906531685239105,0.0,-0.0,-0.0,168405,9043731,0.002155500938906929,ok
100,18,0.185,LOShaT,sha4,logN,0.066184575736293,0.05135919161050604,1.2886607764043208,0.5325356177063879,0.035245643922362006,0.0003205550229263267,168405,9043731,0.002155500938906929,ok
100,18,0.185,LOShaT,sha4,logL,-0.7198135991338178,0.0496377834810814,-14.501324367317137,0.7901326379229033,-0.5687482178963827,-0.005172698743387421,168405,9043731,0.002155500938906929,ok
100,18,0.185,LOShaT,sha4,logOm,0.030748864828053113,0.038695938960336684,0.7946276961923752,1.0582169484396162,0.03253896990632461,0.00029593813826460326,168405,9043731,0.002155500938906929,ok
100,18,0.185,LOShaT,sha4,logSha,0.19670556502789036,0.16992235819003712,1.157620263296367,0.6149540654424964,0.12096488690906453,0.0011001615456885973,168405,9043731,0.002155500938906929,ok
100,18,0.185,LOShaT,sha4,logT,-0.3897454348221425,0.10038758246060017,-3.8824068203366555,0.3790568656766668,-0.14773568293547099,-0.0013436388149052933,168405,9043731,0.002155500938906929,ok
100,18,0.185,LOShaT,sha4,dpos,0.057469327660011796,0.08138041735710196,0.706181284470846,0.4786661383604048,0.027508621145186644,0.0002501877026645055,168405,9043731,0.002155500938906929,ok
100,18,0.185,LOShaT,sha4,sha4,-0.7191195533786566,0.32512890993664706,-2.2117982480203944,0.31829635487879376,-0.22889313256249255,-0.0020817563588247084,168405,9043731,0.002155500938906929,ok
100,18,0.185,LOcSha,base,const,-2.0998975225109606,0.5448748421577021,-3.8539080171060482,0.0,-0.0,-0.0,168405,9043731,0.002116189837849669,ok
100,18,0.185,LOcSha,base,logN,0.06252976210319178,0.051339724368588864,1.2179606118308126,0.5325356177063879,0.03329932548665672,0.00030285348363387536,168405,9043731,0.002116189837849669,ok
100,18,0.185,LOcSha,base,logL,-0.5230363805901223,0.06863379610595721,-7.620682670424581,0.7901326379229033,-0.4132681151253209,-0.0037586253328362853,168405,9043731,0.002116189837849669,ok
100,18,0.185,LOcSha,base,logOm,-0.17381503216762748,0.06260236288734239,-2.776493156982278,1.0582169484396162,-0.18393401293336048,-0.001672858406634931,168405,9043731,0.002116189837849669,ok
100,18,0.185,LOcSha,base,logc,-0.198692623453912,0.05017006989582074,-3.960381635235941,1.2761001362527076,-0.25355168386194504,-0.0023060230084718993,168405,9043731,0.002116189837849669,ok
100,18,0.185,LOcSha,base,logSha,-0.35160815723797373,0.07980228934359243,-4.405990857281156,0.6149540654424964,-0.21622286573623647,-0.001966521758999556,168405,9043731,0.002116189837849669,ok
100,18,0.185,LOcSha,base,dpos,0.05574617525793071,0.08137489148717612,0.6850537584644982,0.4786661383604048,0.026683806439076033,0.00024268610906021026,168405,9043731,0.002116189837849669,ok
100,18,0.185,LOcSha,sha4,const,-2.1289811896165327,0.5449798852677606,-3.9065316852392034,0.0,-0.0,-0.0,168405,9043731,0.00215550093890704,ok
100,18,0.185,LOcSha,sha4,logN,0.066184575736293,0.05135919161050523,1.2886607764043412,0.5325356177063879,0.035245643922362006,0.0003205550229263267,168405,9043731,0.00215550093890704,ok
100,18,0.185,LOcSha,sha4,logL,-0.5249408817227454,0.06863309829897668,-7.648509170255138,0.7901326379229033,-0.4147729236291677,-0.0037723113907648306,168405,9043731,0.00215550093890704,ok
100,18,0.185,LOcSha,sha4,logOm,-0.1641238525830152,0.06274606254542421,-2.6156836927289238,1.0582169484396162,-0.1736786424465518,-0.0015795870075151323,168405,9043731,0.00215550093890704,ok
100,18,0.185,LOcSha,sha4,logc,-0.1948727174110676,0.05019379123029916,-3.8824068203366537,1.2761001362527076,-0.24867710124019873,-0.002261689247752074,168405,9043731,0.00215550093890704,ok
100,18,0.185,LOcSha,sha4,logSha,0.0018328476168253313,0.17765222775009393,0.010317053943188518,0.6149540654424964,0.0011271170933033284,1.0250998576742423e-05,168405,9043731,0.00215550093890704,ok
100,18,0.185,LOcSha,sha4,dpos,0.05746932766001004,0.08138041735710166,0.7061812844708271,0.4786661383604048,0.027508621145185805,0.0002501877026644979,168405,9043731,0.00215550093890704,ok
100,18,0.185,LOcSha,sha4,sha4,-0.7191195533786687,0.3251289099366469,-2.211798248020433,0.31829635487879376,-0.2288931325624964,-0.0020817563588247435,168405,9043731,0.00215550093890704,ok
100,19,0.195,LOcT,base,const,-2.253862175017269,0.5656240571785487,-3.984735349235331,0.0,-0.0,-0.0,168388,8930757,0.002753633774413955,ok
100,19,0.195,LOcT,base,logN,0.09598415189974493,0.05322527714563842,1.80335654499472,0.5319511548208475,0.05105888044756896,0.00045288236553912327,168388,8930757,0.002753633774413955,ok
100,19,0.195,LOcT,base,logL,-0.9959629674400681,0.07470411901367718,-13.332102440800117,0.789935466115484,-0.7867464709185308,-0.006978288589680696,168388,8930757,0.002753633774413955,ok
100,19,0.195,LOcT,base,logOm,0.21922895750427548,0.06647722296272805,3.2978055901521506,1.0575450505572273,0.23184449894746725,0.0020564157341519023,168388,8930757,0.002753633774413955,ok
100,19,0.195,LOcT,base,logc,0.11735166317461429,0.06808591111993671,1.7235821808698941,1.2755401804896636,0.1496867616265097,0.001327692540476223,168388,8930757,0.002753633774413955,ok
100,19,0.195,LOcT,base,logT,-0.7505309069117859,0.16746879688768454,-4.481616401741637,0.37908265620500936,-0.28451324975607445,-0.002523577337522474,168388,8930757,0.002753633774413955,ok
100,19,0.195,LOcT,base,dpos,0.03904342632614989,0.08402736337808599,0.46465133209609033,0.4787456894891869,0.0186918720565329,0.00016579327942785527,168388,8930757,0.002753633774413955,ok
100,19,0.195,LOcT,sha4,const,-2.2602310338519915,0.56578889830649,-3.9948310060824412,0.0,-0.0,-0.0,168388,8930757,0.0027554013201624983,ok
100,19,0.195,LOcT,sha4,logN,0.09678631551871572,0.05325341905559648,1.8174666948176785,0.5319511548208475,0.05148559231103574,0.00045666721699760533,168388,8930757,0.0027554013201624983,ok
100,19,0.195,LOcT,sha4,logL,-0.9180145307532941,0.1833320083730915,-5.007388174601132,0.789935466115484,-0.7251722362513907,-0.00643213707190602,168388,8930757,0.0027554013201624983,ok
100,19,0.195,LOcT,sha4,logOm,0.14300803599237868,0.1768952550909384,0.8084334196463384,1.0575450505572273,0.15123744065364988,0.0013414467626575003,168388,8930757,0.0027554013201624983,ok
100,19,0.195,LOcT,sha4,logc,0.03983152868576869,0.1799741659462479,0.2213180345987268,1.2755401804896636,0.050806715289024605,0.0004506457094960009,168388,8930757,0.0027554013201624983,ok
100,19,0.195,LOcT,sha4,logT,-0.5937964280174268,0.3756575219644569,-1.580685580078999,0.37908265620500936,-0.22509792717789281,-0.001996574951206772,168388,8930757,0.0027554013201624983,ok
100,19,0.195,LOcT,sha4,dpos,0.039402893936325144,0.08402908162801337,0.4689197260390993,0.4787456894891869,0.018863965625415282,0.00016731971600238133,168388,8930757,0.0027554013201624983,ok
100,19,0.195,LOcT,sha4,sha4,-0.15930069146135545,0.34054033188145333,-0.46778803139479574,0.31809117136520604,-0.05067214354622983,-0.0004494520842406606,168388,8930757,0.0027554013201624983,ok
100,19,0.195,LOShaT,base,const,-2.253862175017267,0.5656240571785668,-3.9847353492352,0.0,-0.0,-0.0,168388,8930757,0.002753633774413955,ok
100,19,0.195,LOShaT,base,logN,0.09598415189974459,0.05322527714564053,1.803356544994642,0.5319511548208475,0.05105888044756878,0.00045288236553912164,168388,8930757,0.002753633774413955,ok
100,19,0.195,LOShaT,base,logL,-0.8786113042654539,0.0509596735668284,-17.241305580838247,0.789935466115484,-0.6940462301692647,-0.00615605543555417,168388,8930757,0.002753633774413955,ok
100,19,0.195,LOShaT,base,logOm,0.10187729432966174,0.040236985196060525,2.5319316005722072,1.0575450505572273,0.10773982838249564,0.0009556313791632886,168388,8930757,0.002753633774413955,ok
100,19,0.195,LOShaT,base,logSha,-0.1173516631746151,0.06808591111993802,-1.7235821808698728,0.6141469781085501,-0.07207116931470228,-0.0006392572919794034,168388,8930757,0.002753633774413955,ok
100,19,0.195,LOShaT,base,logT,-0.5158275805625486,0.1040637904844971,-4.956840205041292,0.37908265620500936,-0.1955412893834544,-0.001734413307152047,168388,8930757,0.002753633774413955,ok
100,19,0.195,LOShaT,base,dpos,0.039043426326149676,0.08402736337808599,0.4646513320960878,0.4787456894891869,0.018691872056532798,0.00016579327942785435,168388,8930757,0.002753633774413955,ok
100,19,0.195,LOShaT,sha4,const,-2.260231033852001,0.5657888983064511,-3.9948310060827326,0.0,-0.0,-0.0,168388,8930757,0.0027554013201624983,ok
100,19,0.195,LOShaT,sha4,logN,0.0967863155187168,0.05325341905559737,1.8174666948176685,0.5319511548208475,0.05148559231103632,0.00045666721699761043,168388,8930757,0.0027554013201624983,ok
100,19,0.195,LOShaT,sha4,logL,-0.8781830020675271,0.050966519371339926,-17.230586135755562,0.789935466115484,-0.6937078990729071,-0.006153054504356486,168388,8930757,0.0027554013201624983,ok
100,19,0.195,LOShaT,sha4,logOm,0.1031765073066096,0.04032532446119507,2.558603276853879,1.0575450505572273,0.10911380463588657,0.0009678182820169311,168388,8930757,0.0027554013201624983,ok
100,19,0.195,LOShaT,sha4,logSha,-0.03983152868576705,0.17997416594628937,-0.2213180345986667,0.6141469781085501,-0.024462412975807864,-0.00021697685805420532,168388,8930757,0.0027554013201624983,ok
100,19,0.195,LOShaT,sha4,logT,-0.5141333706458823,0.10410732938965639,-4.938493511072277,0.37908265620500936,-0.19489904378807563,-0.0017287167132991736,168388,8930757,0.0027554013201624983,ok
100,19,0.195,LOShaT,sha4,dpos,0.0394028939363249,0.08402908162801341,0.4689197260390962,0.4787456894891869,0.018863965625415167,0.00016731971600238033,168388,8930757,0.0027554013201624983,ok
100,19,0.195,LOShaT,sha4,sha4,-0.1593006914613582,0.3405403318815219,-0.46778803139470965,0.31809117136520604,-0.0506721435462307,-0.00044945208424066835,168388,8930757,0.0027554013201624983,ok
100,19,0.195,LOcSha,base,const,-2.2538621750172685,0.5656240571786283,-3.9847353492347692,0.0,-0.0,-0.0,168388,8930757,0.002753633774413955,ok
100,19,0.195,LOcSha,base,logN,0.0959841518997441,0.05322527714564361,1.8033565449945286,0.5319511548208475,0.051058880447568525,0.00045288236553911936,168388,8930757,0.002753633774413955,ok
100,19,0.195,LOcSha,base,logL,-0.6206975139841786,0.0704414719869068,-8.811535257235253,0.789935466115484,-0.4903109800258143,-0.004348963285865958,168388,8930757,0.002753633774413955,ok
100,19,0.195,LOcSha,base,logOm,-0.15603649595161678,0.06501277016969455,-2.4000899445498876,1.0575450505572273,-0.16501562399992514,-0.0014636565763470207,168388,8930757,0.002753633774413955,ok
100,19,0.195,LOcSha,base,logc,-0.25791379028127687,0.05203189524224782,-4.95684020504141,1.2755401804896636,-0.3289794026061531,-0.002917983488081278,168388,8930757,0.002753633774413955,ok
100,19,0.195,LOcSha,base,logSha,-0.3752654534558929,0.08373439844384269,-4.481616401741615,0.6141469781085501,-0.2304681442284714,-0.002044207734769702,168388,8930757,0.002753633774413955,ok
100,19,0.195,LOcSha,base,dpos,0.03904342632615088,0.08402736337808585,0.46465133209610293,0.4787456894891869,0.018691872056533377,0.0001657932794278595,168388,8930757,0.002753633774413955,ok
100,19,0.195,LOcSha,sha4,const,-2.2602310338520017,0.5657888983064643,-3.994831006082641,0.0,-0.0,-0.0,168388,8930757,0.0027554013201624983,ok
100,19,0.195,LOcSha,sha4,logN,0.0967863155187165,0.053253419055596524,1.8174666948176919,0.5319511548208475,0.05148559231103616,0.000456667216997609,168388,8930757,0.0027554013201624983,ok
100,19,0.195,LOcSha,sha4,logL,-0.6211163167445846,0.07044478163221374,-8.817066393751924,0.789935466115484,-0.490641807179566,-0.004351897658548287,168388,8930757,0.0027554013201624983,ok
100,19,0.195,LOcSha,sha4,logOm,-0.15389017801633584,0.06514696800489937,-2.3622001564948123,1.0575450505572273,-0.1627457960905466,-0.001443523643075566,168388,8930757,0.0027554013201624983,ok
100,19,0.195,LOcSha,sha4,logc,-0.25706668532294435,0.052053664694827306,-4.938493511072424,1.2755401804896636,-0.327898886194708,-0.0029083995171024857,168388,8930757,0.0027554013201624983,ok
100,19,0.195,LOcSha,sha4,logSha,-0.29689821400871513,0.1878287609822683,-1.5806855800786725,0.6141469781085501,-0.182339140939278,-0.0016173128113090769,168388,8930757,0.0027554013201624983,ok
100,19,0.195,LOcSha,sha4,dpos,0.039402893936325706,0.08402908162801313,0.4689197260391073,0.4787456894891869,0.018863965625415553,0.00016731971600238374,168388,8930757,0.0027554013201624983,ok
100,19,0.195,LOcSha,sha4,sha4,-0.15930069146135553,0.3405403318815228,-0.4677880313947006,0.31809117136520604,-0.050672143546229856,-0.0004494520842406608,168388,8930757,0.0027554013201624983,ok
100,20,0.205,LOcT,base,const,-1.5011928650254747,0.5838279733303906,-2.5712931438726105,0.0,-0.0,-0.0,168370,8911141,0.002038671415965032,ok
100,20,0.205,LOcT,base,logN,-0.000493957484446611,0.05501263263452811,-0.008978982840690007,0.5318075181353178,-0.00026269030386791704,-2.2707508462730162e-06,168370,8911141,0.002038671415965032,ok
100,20,0.205,LOcT,base,logL,-0.7253263662935278,0.07641261234300416,-9.492233599312796,0.7900583271778827,-0.5730501356118768,-0.004953567228167728,168370,8911141,0.002038671415965032,ok
100,20,0.205,LOcT,base,logOm,0.07906285178860654,0.06755673381520329,1.1703178546919903,1.0578988108931096,0.08364049689298503,0.000723006240831554,168370,8911141,0.002038671415965032,ok
100,20,0.205,LOcT,base,logc,-0.09222496690197672,0.0691908110703451,-1.3329077297303713,1.2757167761577803,-0.11765293745744773,-0.001017017009627947,168370,8911141,0.002038671415965032,ok
100,20,0.205,LOcT,base,logT,-0.22464485312498061,0.17076702920296574,-1.3155048382201355,0.37895457983477593,-0.08513019592802198,-0.0007358835160666656,168370,8911141,0.002038671415965032,ok
100,20,0.205,LOcT,base,dpos,-0.029611762227092032,0.08630971129581885,-0.34308725846156934,0.4786850514426019,-0.014174707924981647,-0.0001225291894767038,168370,8911141,0.002038671415965032,ok
100,20,0.205,LOcT,sha4,const,-1.5138354055392045,0.5840831848248419,-2.5918147361033546,0.0,-0.0,-0.0,168370,8911141,0.002045573597084127,ok
100,20,0.205,LOcT,sha4,logN,0.001106102060316222,0.05505017856291151,0.020092615304638208,0.5318075181353178,0.0005882333915011316,5.084814520709749e-06,168370,8911141,0.002045573597084127,ok
100,20,0.205,LOcT,sha4,logL,-0.567827390848614,0.189010711752633,-3.0042074630762503,0.7900583271778827,-0.4486167585396378,-0.0038779386566865806,168370,8911141,0.002045573597084127,ok
100,20,0.205,LOcT,sha4,logOm,-0.07497080336498219,0.18240095154809619,-0.4110219970273214,1.0578988108931096,-0.07931152373151579,-0.0006855856762916384,168370,8911141,0.002045573597084127,ok
100,20,0.205,LOcT,sha4,logc,-0.24887474244136604,0.18524592326783718,-1.3434829660544343,1.2757167761577803,-0.3174936840943974,-0.0027444829185861003,168370,8911141,0.002045573597084127,ok
100,20,0.205,LOcT,sha4,logT,0.09208882138726512,0.3864306024169517,0.23830623354178077,0.37895457983477593,0.034897480616290784,0.00030166124320326183,168370,8911141,0.002045573597084127,ok
100,20,0.205,LOcT,sha4,dpos,-0.028841835101241445,0.0863198251571208,-0.3341275894470714,0.4786850514426019,-0.013806155319136803,-0.00011934334238110982,168370,8911141,0.002045573597084127,ok
100,20,0.205,LOcT,sha4,sha4,-0.32215303639185966,0.35068701846111855,-0.9186340509709443,0.3181463836758693,-0.10249182351827087,-0.000885961116810762,168370,8911141,0.002045573597084127,ok
100,20,0.205,LOShaT,base,const,-1.5011928650254736,0.5838279733303381,-2.5712931438728397,0.0,-0.0,-0.0,168370,8911141,0.002038671415965032,ok
100,20,0.205,LOShaT,base,logN,-0.0004939574844468192,0.05501263263452075,-0.008978982840694993,0.5318075181353178,-0.00026269030386802774,-2.2707508462739734e-06,168370,8911141,0.002038671415965032,ok
100,20,0.205,LOShaT,base,logL,-0.8175513331955018,0.05264688405204869,-15.528959556034499,0.7900583271778827,-0.645913238686486,-0.005583411385080114,168370,8911141,0.002038671415965032,ok
100,20,0.205,LOShaT,base,logOm,0.17128781869058243,0.04146279460042594,4.131120932423181,1.0578988108931096,0.1812051797132417,0.0015663761057194909,168370,8911141,0.002038671415965032,ok
100,20,0.205,LOShaT,base,logSha,0.09222496690197449,0.06919081107034387,1.3329077297303624,0.6146521496418577,0.05668627415694779,0.0004900082078350145,168370,8911141,0.002038671415965032,ok
100,20,0.205,LOShaT,base,logT,-0.40909478692893053,0.10745433180653267,-3.807150256775964,0.37895457983477593,-0.15502834309325006,-0.001340097963616903,168370,8911141,0.002038671415965032,ok
100,20,0.205,LOShaT,base,dpos,-0.029611762227091352,0.08630971129581881,-0.34308725846156163,0.4786850514426019,-0.01417470792498132,-0.00012252918947670098,168370,8911141,0.002038671415965032,ok
100,20,0.205,LOShaT,sha4,const,-1.5138354055392151,0.584083184824841,-2.5918147361033768,0.0,-0.0,-0.0,168370,8911141,0.002045573597084016,ok
100,20,0.205,LOShaT,sha4,logN,0.0011061020603173183,0.055050178562913374,0.020092615304657443,0.5318075181353178,0.0005882333915017146,5.084814520714789e-06,168370,8911141,0.002045573597084016,ok
100,20,0.205,LOShaT,sha4,logL,-0.8167021332899757,0.05265721836562871,-15.509784957100337,0.7900583271778827,-0.6452423212296864,-0.005577611831916656,168370,8911141,0.002045573597084016,ok
100,20,0.205,LOShaT,sha4,logOm,0.17390393907638363,0.04153036033417011,4.187392974129819,1.0578988108931096,0.18397277035853402,0.0015902997477702256,168370,8911141,0.002045573597084016,ok
100,20,0.205,LOShaT,sha4,logSha,0.2488747424413614,0.1852459232678147,1.3434829660545724,0.6146521496418577,0.15297139543314645,0.0013223172706444356,168370,8911141,0.002045573597084016,ok
100,20,0.205,LOShaT,sha4,logT,-0.405660663495459,0.10749453533962568,-3.773779403890501,0.37895457983477593,-0.15372696629041807,-0.0013288485858026513,168370,8911141,0.002045573597084016,ok
100,20,0.205,LOShaT,sha4,dpos,-0.028841835101240634,0.08631982515712082,-0.33412758944706195,0.4786850514426019,-0.013806155319136414,-0.00011934334238110646,168370,8911141,0.002045573597084016,ok
100,20,0.205,LOShaT,sha4,sha4,-0.3221530363918617,0.3506870184610808,-0.918634050971049,0.3181463836758693,-0.10249182351827152,-0.0008859611168107677,168370,8911141,0.002045573597084016,ok
100,20,0.205,LOcSha,base,const,-1.501192865025466,0.5838279733303243,-2.5712931438728877,0.0,-0.0,-0.0,168370,8911141,0.002038671415965032,ok
100,20,0.205,LOcSha,base,logN,-0.0004939574844471939,0.055012632634523245,-0.008978982840701397,0.5318075181353178,-0.000262690303868227,-2.270750846275696e-06,168370,8911141,0.002038671415965032,ok
100,20,0.205,LOcSha,base,logL,-0.6130039397310384,0.07277044606205066,-8.423803520571193,0.7900583271778827,-0.48430886717735583,-0.0041864688334803096,168370,8911141,0.002038671415965032,ok
100,20,0.205,LOcSha,base,logOm,-0.033259574773885685,0.06701337277387394,-0.49631250297033813,1.0578988108931096,-0.03518526460410413,-0.0003041489091895921,168370,8911141,0.002038671415965032,ok
100,20,0.205,LOcSha,base,logc,-0.20454739346446846,0.05372716590326628,-3.8071502567760276,1.2757167761577803,-0.2609445413619687,-0.0022556601039448675,168370,8911141,0.002038671415965032,ok
100,20,0.205,LOcSha,base,logSha,-0.11232242656249063,0.08538351460148108,-1.3155048382201668,0.6146521496418577,-0.06903922093962456,-0.0005967897066102142,168370,8911141,0.002038671415965032,ok
100,20,0.205,LOcSha,base,dpos,-0.029611762227091838,0.08630971129581873,-0.34308725846156757,0.4786850514426019,-0.014174707924981553,-0.00012252918947670298,168370,8911141,0.002038671415965032,ok
100,20,0.205,LOcSha,sha4,const,-1.5138354055392027,0.5840831848249328,-2.591814736102948,0.0,-0.0,-0.0,168370,8911141,0.002045573597084238,ok
100,20,0.205,LOcSha,sha4,logN,0.0011061020603162913,0.055050178562919466,0.020092615304636564,0.5318075181353178,0.0005882333915011685,5.084814520710069e-06,168370,8911141,0.002045573597084238,ok
100,20,0.205,LOcSha,sha4,logL,-0.613871801542247,0.07277083686901016,-8.435684237728857,0.7900583271778827,-0.48499452862814085,-0.004192395836863007,168370,8911141,0.002045573597084238,ok
100,20,0.205,LOcSha,sha4,logOm,-0.02892639267135008,0.067121940762291,-0.43095286493266716,1.0578988108931096,-0.030601196410448405,-0.0002645232489469102,168370,8911141,0.002045573597084238,ok
100,20,0.205,LOcSha,sha4,logc,-0.20283033174773338,0.0537472676698133,-3.773779403890541,1.2757167761577803,-0.25875405692423153,-0.002236725090670679,168370,8911141,0.002045573597084238,ok
100,20,0.205,LOcSha,sha4,logSha,0.046044410693631015,0.19321530120845448,0.2383062335417991,0.6146521496418577,0.02830129601183284,0.0002446424208401908,168370,8911141,0.002045573597084238,ok
100,20,0.205,LOcSha,sha4,dpos,-0.02884183510124204,0.08631982515712099,-0.33412758944707754,0.4786850514426019,-0.013806155319137087,-0.00011934334238111227,168370,8911141,0.002045573597084238,ok
100,20,0.205,LOcSha,sha4,sha4,-0.32215303639185905,0.35068701846108064,-0.9186340509710419,0.3181463836758693,-0.10249182351827067,-0.0008859611168107603,168370,8911141,0.002045573597084238,ok
100,21,0.215,LOcT,base,const,-1.9017519357205193,0.5961241287643936,-3.1901945315690274,0.0,-0.0,-0.0,168374,8876955,0.00047865075553776837,ok
100,21,0.215,LOcT,base,logN,0.036189303933254854,0.05622213242522006,0.6436842996197187,0.5321667349450114,0.019258743714092894,0.00016245727592410837,168374,8876955,0.00047865075553776837,ok
100,21,0.215,LOcT,base,logL,-0.4298126618056352,0.0777228483118835,-5.530068327924604,0.7902052604934064,-0.33964022638548635,-0.00286503765728275,168374,8876955,0.00047865075553776837,ok
100,21,0.215,LOcT,base,logOm,0.24036625808319706,0.06880772389546547,3.493303432742055,1.0576846421580959,0.2542316996676068,0.0021445733945424593,168374,8876955,0.00047865075553776837,ok
100,21,0.215,LOcT,base,logc,0.07722940972232838,0.07048822788277541,1.0956355698254154,1.2754540300690396,0.09850256187019679,0.000830919093713681,168374,8876955,0.00047865075553776837,ok
100,21,0.215,LOcT,base,logT,-0.273376861146632,0.17422119005222314,-1.569136688049753,0.3790371730911335,-0.10361999263754672,-0.0008740872190356626,168374,8876955,0.00047865075553776837,ok
100,21,0.215,LOcT,base,dpos,-0.08310485397108201,0.08837168022810343,-0.9404014244899862,0.4786688841244247,-0.03977970771566109,-0.00033556202047667816,168374,8876955,0.00047865075553776837,ok
100,21,0.215,LOcT,sha4,const,-1.9257242398890773,0.5962880831533268,-3.2295199154498366,0.0,-0.0,-0.0,168374,8876955,0.0005018383331639731,ok
100,21,0.215,LOcT,sha4,logN,0.03921457519237395,0.05625088325332197,0.6971370567778256,0.5321667349450114,0.02086869244238129,0.00017603801040284923,168374,8876955,0.0005018383331639731,ok
100,21,0.215,LOcT,sha4,logL,-0.13553527588892053,0.1908169404096677,-0.7102895350797358,0.7902052604934064,-0.10710068798985016,-0.0009034486505834086,168374,8876955,0.0005018383331639731,ok
100,21,0.215,LOcT,sha4,logOm,-0.04739107761506373,0.1838413212233426,-0.25778251211266,1.0576846421580959,-0.05012481496877523,-0.0004228282496987756,168374,8876955,0.0005018383331639731,ok
100,21,0.215,LOcT,sha4,logc,-0.21544458784130444,0.1873285157566322,-1.1500896538421264,1.2754540300690396,-0.27478966781875497,-0.0023179902878741965,168374,8876955,0.0005018383331639731,ok
100,21,0.215,LOcT,sha4,logT,0.3183725739948296,0.3911727784764089,0.8138924575346702,0.3790371730911335,0.12067504043674793,0.001017955201669762,168374,8876955,0.0005018383331639731,ok
100,21,0.215,LOcT,sha4,dpos,-0.08164405707896621,0.08837647182448122,-0.923821186719404,0.4786688841244247,-0.0390804696973796,-0.00032966359296972416,168374,8876955,0.0005018383331639731,ok
100,21,0.215,LOcT,sha4,sha4,-0.602029054181296,0.35509073144844283,-1.69542317177802,0.3182961036568135,-0.19162350223410318,-0.0016164414791609361,168374,8876955,0.0005018383331639731,ok
100,21,0.215,LOShaT,base,const,-1.9017519357205204,0.596124128764305,-3.1901945315695035,0.0,-0.0,-0.0,168374,8876955,0.00047865075553776837,ok
100,21,0.215,LOShaT,base,logN,0.03618930393325462,0.056222132425211645,0.6436842996198109,0.5321667349450114,0.01925874371409277,0.0001624572759241073,168374,8876955,0.00047865075553776837,ok
100,21,0.215,LOShaT,base,logL,-0.3525832520833058,0.05369267748531352,-6.566691560124701,0.7902052604934064,-0.27861314055810105,-0.0023502432206212952,168374,8876955,0.00047865075553776837,ok
100,21,0.215,LOShaT,base,logOm,0.16313684836086784,0.042218965186215866,3.8640655364554184,1.0576846421580959,0.17254733908136405,0.0014555243629208949,168374,8876955,0.00047865075553776837,ok
100,21,0.215,LOShaT,base,logSha,-0.0772294097223303,0.07048822788277397,-1.0956355698254654,0.6149843952356274,-0.047494881832491787,-0.00040064342915565226,168374,8876955,0.00047865075553776837,ok
100,21,0.215,LOShaT,base,logT,-0.11891804170197565,0.10894730147892005,-1.0915189278459072,0.3790371730911335,-0.04507435835625037,-0.0003802250853582435,168374,8876955,0.00047865075553776837,ok
100,21,0.215,LOShaT,base,dpos,-0.08310485397108033,0.08837168022810345,-0.940401424489967,0.4786688841244247,-0.039779707715660285,-0.0003355620204766714,168374,8876955,0.00047865075553776837,ok
100,21,0.215,LOShaT,sha4,const,-1.9257242398890748,0.5962880831532119,-3.229519915450455,0.0,-0.0,-0.0,168374,8876955,0.0005018383331639731,ok
100,21,0.215,LOShaT,sha4,logN,0.03921457519237426,0.0562508832533094,0.6971370567779867,0.5321667349450114,0.020868692442381452,0.00017603801040285062,168374,8876955,0.0005018383331639731,ok
100,21,0.215,LOShaT,sha4,logL,-0.3509798637302275,0.05369643234842936,-6.536372127160396,0.7902052604934064,-0.27734613464688473,-0.002339555382828152,168374,8876955,0.0005018383331639731,ok
100,21,0.215,LOShaT,sha4,logOm,0.16805351022624135,0.04233197605661839,3.969895239510489,1.0576846421580959,0.17774761682705398,0.0014993913445452121,168374,8876955,0.0005018383331639731,ok
100,21,0.215,LOShaT,sha4,logSha,0.21544458784131396,0.18732851575660792,1.1500896538423262,0.6149843952356274,0.13249505956037946,0.0011176630609519265,168374,8876955,0.0005018383331639731,ok
100,21,0.215,LOShaT,sha4,logT,-0.11251660168778124,0.1089863197519582,-1.0323919730830218,0.3790371730911335,-0.04264797462955766,-0.0003597573073745408,168374,8876955,0.0005018383331639731,ok
100,21,0.215,LOShaT,sha4,dpos,-0.08164405707896455,0.0883764718244812,-0.9238211867193854,0.4786688841244247,-0.0390804696973788,-0.00032966359296971744,168374,8876955,0.0005018383331639731,ok
100,21,0.215,LOShaT,sha4,sha4,-0.6020290541813095,0.3550907314484016,-1.6954231717782546,0.3182961036568135,-0.19162350223410746,-0.0016164414791609721,168374,8876955,0.0005018383331639731,ok
100,21,0.215,LOcSha,base,const,-1.9017519357205233,0.5961241287643193,-3.1901945315694316,0.0,-0.0,-0.0,168374,8876955,0.00047865075553776837,ok
100,21,0.215,LOcSha,base,logN,0.03618930393325476,0.0562221324252141,0.6436842996197852,0.5321667349450114,0.019258743714092846,0.00016245727592410796,168374,8876955,0.00047865075553776837,ok
100,21,0.215,LOcSha,base,logL,-0.2931242312323176,0.07425182182210238,-3.9477042318854454,0.7902052604934064,-0.23162830949786306,-0.001953902328550796,168374,8876955,0.00047865075553776837,ok
100,21,0.215,LOcSha,base,logOm,0.10367782750988118,0.068365217106084,1.5165289002008395,1.0576846421580959,0.10965844588951747,0.0009250246363809272,168374,8876955,0.00047865075553776837,ok
100,21,0.215,LOcSha,base,logc,-0.059459020850987566,0.05447365073946102,-1.0915189278458828,1.2754540300690396,-0.07583724776835114,-0.000639725667931933,168374,8876955,0.00047865075553776837,ok
100,21,0.215,LOcSha,base,logSha,-0.13668843057331578,0.08711059502611125,-1.5691366880497564,0.6149843952356274,-0.08406125181183766,-0.0007090993152439328,168374,8876955,0.00047865075553776837,ok
100,21,0.215,LOcSha,base,dpos,-0.08310485397108176,0.0883716802281036,-0.9404014244899815,0.4786688841244247,-0.03977970771566097,-0.0003355620204766772,168374,8876955,0.00047865075553776837,ok
100,21,0.215,LOcSha,sha4,const,-1.9257242398890766,0.5962880831532008,-3.2295199154505183,0.0,-0.0,-0.0,168374,8876955,0.0005018383331639731,ok
100,21,0.215,LOcSha,sha4,logN,0.0392145751923744,0.05625088325330575,0.6971370567780345,0.5321667349450114,0.02086869244238153,0.00017603801040285127,168374,8876955,0.0005018383331639731,ok
100,21,0.215,LOcSha,sha4,logL,-0.29472156288633466,0.07425462060123005,-3.969066981960346,0.7902052604934064,-0.23289052937361995,-0.001964549793706204,168374,8876955,0.0005018383331639731,ok
100,21,0.215,LOcSha,sha4,logOm,0.11179520938234988,0.06852221599832067,1.6315177166058046,1.0576846421580959,0.11824407603056014,0.0009974487833300891,168374,8876955,0.0005018383331639731,ok
100,21,0.215,LOcSha,sha4,logc,-0.05625830084389078,0.05449315987597928,-1.0323919730830213,1.2754540300690396,-0.07175487653617695,-0.0006052887950218558,168374,8876955,0.0005018383331639731,ok
100,21,0.215,LOcSha,sha4,logSha,0.15918628699741566,0.19558638923818014,0.8138924575347758,0.6149843952356274,0.0978970824389107,0.0008258115674650795,168374,8876955,0.0005018383331639731,ok
100,21,0.215,LOcSha,sha4,dpos,-0.08164405707896652,0.08837647182448137,-0.9238211867194059,0.4786688841244247,-0.039080469697379744,-0.0003296635929697254,168374,8876955,0.0005018383331639731,ok
100,21,0.215,LOcSha,sha4,sha4,-0.6020290541813016,0.35509073144840125,-1.6954231717782342,0.3182961036568135,-0.19162350223410496,-0.001616441479160951,168374,8876955,0.0005018383331639731,ok
100,22,0.225,LOcT,base,const,-2.1157493384513364,0.6063000851026331,-3.489607523464535,0.0,-0.0,-0.0,168380,8856212,0.0006245566782511203,ok
100,22,0.225,LOcT,base,logN,0.06366703317005305,0.057126893623618884,1.114484424613107,0.5320303101267095,0.03387279140231083,0.000279107966857983,168380,8856212,0.0006245566782511203,ok
100,22,0.225,LOcT,base,logL,0.2500061406823601,0.07987292061243453,3.1300488171136114,0.7901645658929192,0.19754599362284114,0.0016277566258460117,168380,8856212,0.0006245566782511203,ok
100,22,0.225,LOcT,base,logOm,0.030988226028304883,0.07080331471488288,0.43766631764474645,1.0580292595376792,0.032786449839113656,0.0002701566353478022,168380,8856212,0.0006245566782511203,ok
100,22,0.225,LOcT,base,logc,-0.28403784232331264,0.07256341673278269,-3.9143394166414724,1.2759273275931007,-0.3624116450908948,-0.002986230931652001,168380,8856212,0.0006245566782511203,ok
100,22,0.225,LOcT,base,logT,0.055430874035840585,0.1790075393461667,0.3096566448447055,0.3790023089358548,0.021008429245916106,0.00017310707889599592,168380,8856212,0.0006245566782511203,ok
100,22,0.225,LOcT,base,dpos,0.01714422435340004,0.09033410795428688,0.18978683402813684,0.478724586244176,0.008207361710058762,6.762773144247815e-05,168380,8856212,0.0006245566782511203,ok
100,22,0.225,LOcT,sha4,const,-2.096816386089135,0.6064714907360903,-3.4574030570574292,0.0,-0.0,-0.0,168380,8856212,0.0006380981813604025,ok
100,22,0.225,LOcT,sha4,logN,0.06128546780372352,0.05715583000431727,1.072252258415184,0.5320303101267095,0.032605726441875496,0.0002686674950118992,168380,8856212,0.0006380981813604025,ok
100,22,0.225,LOcT,sha4,logL,0.020209833879485894,0.19436949607015422,0.10397636608674189,0.7901645658929192,0.015969094614151982,0.00013158353196762696,168380,8856212,0.0006380981813604025,ok
100,22,0.225,LOcT,sha4,logOm,0.25572295335931583,0.1871319412565259,1.3665382384334024,1.0580292595376792,0.2705623669895454,0.002229403277156063,168380,8856212,0.0006380981813604025,ok
100,22,0.225,LOcT,sha4,logc,-0.05548312526364643,0.19054737323512477,-0.2911775918064395,1.2759273275931007,-0.07079243574415764,-0.0005833216570432482,168380,8856212,0.0006380981813604025,ok
100,22,0.225,LOcT,sha4,logT,-0.4066408409461171,0.39817627774282355,-1.0212583312378058,0.3790023089358548,-0.15411781762619606,-0.0012699133715712147,168380,8856212,0.0006380981813604025,ok
100,22,0.225,LOcT,sha4,dpos,0.016047621713164116,0.09034165081179246,0.17763259326084166,0.478724586244176,0.007682391064837547,6.330203275093716e-05,168380,8856212,0.0006380981813604025,ok
100,22,0.225,LOcT,sha4,sha4,0.47003050860537016,0.36306827540294107,1.294606387968544,0.31816692778350153,0.1495481628874873,0.0012322599337952851,168380,8856212,0.0006380981813604025,ok
100,22,0.225,LOShaT,base,const,-2.1157493384513293,0.6063000851026373,-3.489607523464499,0.0,-0.0,-0.0,168380,8856212,0.0006245566782511203,ok
100,22,0.225,LOShaT,base,logN,0.06366703317005237,0.05712689362362533,1.1144844246129693,0.5320303101267095,0.03387279140231047,0.00027910796685798,168380,8856212,0.0006245566782511203,ok
100,22,0.225,LOShaT,base,logL,-0.03403170164095403,0.05457515687222746,-0.623574966914521,0.7901645658929192,-0.026890644753721788,-0.00022157586883139342,168380,8856212,0.0006245566782511203,ok
100,22,0.225,LOShaT,base,logOm,0.3150260683516149,0.043205396780299825,7.291359224254502,1.0580292595376792,0.33330679783312545,0.002746410284828251,168380,8856212,0.0006245566782511203,ok
100,22,0.225,LOShaT,base,logSha,0.28403784232331125,0.07256341673278498,3.91433941664133,0.6146459718885854,0.17458271564794842,0.0014385418147061842,168380,8856212,0.0006245566782511203,ok
100,22,0.225,LOShaT,base,logT,-0.5126448106107788,0.1114170912840036,-4.601132597368213,0.3790023089358548,-0.19429356688546917,-0.0016009569976948902,168380,8856212,0.0006245566782511203,ok
100,22,0.225,LOShaT,base,dpos,0.017144224353401016,0.09033410795428687,0.18978683402814767,0.478724586244176,0.008207361710059228,6.762773144248199e-05,168380,8856212,0.0006245566782511203,ok
100,22,0.225,LOShaT,sha4,const,-2.0968163860891407,0.6064714907360672,-3.4574030570575705,0.0,-0.0,-0.0,168380,8856212,0.0006380981813604025,ok
100,22,0.225,LOShaT,sha4,logN,0.061285467803724125,0.05715583000432307,1.0722522584150858,0.5320303101267095,0.03260572644187582,0.00026866749501190185,168380,8856212,0.0006380981813604025,ok
100,22,0.225,LOShaT,sha4,logL,-0.03527329138416131,0.054584615827573,-0.64621305562699,0.7901645658929192,-0.02787170497418027,-0.00022965969399493547,168380,8856212,0.0006380981813604025,ok
100,22,0.225,LOShaT,sha4,logOm,0.31120607862296173,0.04330645489439226,7.186136094073581,1.0580292595376792,0.329265136929077,0.002713107456482625,168380,8856212,0.0006380981813604025,ok
100,22,0.225,LOShaT,sha4,logSha,0.05548312526365075,0.19054737323516158,0.2911775918064059,0.6146459718885854,0.03410247945109274,0.00028100057037995675,168380,8856212,0.0006380981813604025,ok
100,22,0.225,LOShaT,sha4,logT,-0.5176070914734053,0.11146751987323876,-4.643568745963218,0.3790023089358548,-0.19617428278999283,-0.0016164538838568396,168380,8856212,0.0006380981813604025,ok
100,22,0.225,LOShaT,sha4,dpos,0.01604762171316494,0.0903416508117925,0.17763259326085068,0.478724586244176,0.00768239106483794,6.33020327509404e-05,168380,8856212,0.0006380981813604025,ok
100,22,0.225,LOShaT,sha4,sha4,0.47003050860536105,0.3630682754030033,1.2946063879682972,0.31816692778350153,0.1495481628874844,0.0012322599337952615,168380,8856212,0.0006380981813604025,ok
100,22,0.225,LOcSha,base,const,-2.1157493384513373,0.6063000851026329,-3.489607523464538,0.0,-0.0,-0.0,168380,8856212,0.0006245566782513423,ok
100,22,0.225,LOcSha,base,logN,0.06366703317005294,0.05712689362362386,1.114484424613008,0.5320303101267095,0.03387279140231077,0.0002791079668579825,168380,8856212,0.0006245566782513423,ok
100,22,0.225,LOcSha,base,logL,0.22229070366444034,0.07571591281592528,2.935851862538545,0.7901645658929192,0.17564623736304405,0.001447305113251146,168380,8856212,0.0006245566782513423,ok
100,22,0.225,LOcSha,base,logOm,0.058703663046224944,0.06975601455713885,0.8415570100860528,1.0580292595376792,0.0621101931449468,0.0005117809608292305,168380,8856212,0.0006245566782513423,ok
100,22,0.225,LOcSha,base,logc,-0.2563224053053927,0.05570854564200103,-4.601132597368336,1.2759273275931007,-0.3270487616035453,-0.0026948447746871955,168380,8856212,0.0006245566782513423,ok
100,22,0.225,LOcSha,base,logSha,0.027715437017920296,0.08950376967308507,0.30965664484469957,0.6146459718885854,0.017035181722196497,0.0001403679690600926,168380,8856212,0.0006245566782513423,ok
100,22,0.225,LOcSha,base,dpos,0.017144224353400333,0.09033410795428667,0.1897868340281405,0.478724586244176,0.0082073617100589,6.762773144247929e-05,168380,8856212,0.0006245566782513423,ok
100,22,0.225,LOcSha,sha4,const,-2.0968163860891447,0.6064714907361546,-3.457403057057079,0.0,-0.0,-0.0,168380,8856212,0.0006380981813604025,ok
100,22,0.225,LOcSha,sha4,logN,0.061285467803724764,0.05715583000432786,1.072252258415007,0.5320303101267095,0.032605726441876155,0.0002686674950119046,168380,8856212,0.0006380981813604025,ok
100,22,0.225,LOcSha,sha4,logL,0.22353025435254664,0.07571961647022431,2.9520785335785056,0.7901645658929192,0.1766256863944138,0.0014553756623989786,168380,8856212,0.0006380981813604025,ok
100,22,0.225,LOcSha,sha4,logOm,0.05240253288625758,0.06990918140911907,0.7495801242413361,1.0580292595376792,0.055443413067545994,0.0004568474476506944,168380,8856212,0.0006380981813604025,ok
100,22,0.225,LOcSha,sha4,logc,-0.2588035457367065,0.0557337599366195,-4.643568745963276,1.2759273275931007,-0.33021451648345473,-0.002720930236543817,168380,8856212,0.0006380981813604025,ok
100,22,0.225,LOcSha,sha4,logSha,-0.20332042047305912,0.19908813887144958,-1.021258331237615,0.6146459718885854,-0.12497007744645926,-0.0010297392919258012,168380,8856212,0.0006380981813604025,ok
100,22,0.225,LOcSha,sha4,dpos,0.01604762171316354,0.0903416508117924,0.1776325932608354,0.478724586244176,0.007682391064837271,6.33020327509349e-05,168380,8856212,0.0006380981813604025,ok
100,22,0.225,LOcSha,sha4,sha4,0.4700305086053673,0.36306827540300357,1.2946063879683134,0.31816692778350153,0.1495481628874864,0.001232259933795278,168380,8856212,0.0006380981813604025,ok
100,23,0.235,LOcT,base,const,-1.661228282840694,0.6185650843126463,-2.685615992513806,0.0,-0.0,-0.0,168375,8828204,0.0003307218801672507,ok
100,23,0.235,LOcT,base,logN,0.013972187176328761,0.05824995925116337,0.23986604207023043,0.5314677555927529,0.0074257669593252905,5.9879634772775434e-05,168375,8828204,0.0003307218801672507,ok
100,23,0.235,LOcT,base,logL,0.2580707255900844,0.08188097954950779,3.1517786793701803,0.7901786720123003,0.20392198323202368,0.0016443788156776593,168375,8828204,0.0003307218801672507,ok
100,23,0.235,LOcT,base,logOm,0.006760660684826969,0.0721837486561651,0.09365904113722628,1.058005583124891,0.007152816750159882,5.767862861065069e-05,168375,8828204,0.0003307218801672507,ok
100,23,0.235,LOcT,base,logc,-0.1465708307952003,0.0742317405918866,-1.9745034890266366,1.2758514253776518,-0.18700260338884295,-0.0015079449239138953,168375,8828204,0.0003307218801672507,ok
100,23,0.235,LOcT,base,logT,-0.14182727530820363,0.18236235328730824,-0.7777223355127338,0.3789515954928169,-0.053745672262442756,-0.0004333924351949732,168375,8828204,0.0003307218801672507,ok
100,23,0.235,LOcT,base,dpos,-0.11082800339756897,0.09211671057176216,-1.203125933499656,0.47871418533032734,-0.05305493735825398,-0.00042782251170906435,168375,8828204,0.0003307218801672507,ok
100,23,0.235,LOcT,sha4,const,-1.635820438263994,0.618696530331743,-2.6439786843266644,0.0,-0.0,-0.0,168375,8828204,0.0003550283340666427,ok
100,23,0.235,LOcT,sha4,logN,0.010762525164939064,0.05827315267874207,0.1846909712311689,0.5314677555927529,0.005719935093920688,4.612420861360726e-05,168375,8828204,0.0003550283340666427,ok
100,23,0.235,LOcT,sha4,logL,-0.05556927390085366,0.20123063619720943,-0.27614718589069526,0.7901786720123003,-0.04390965505566432,-0.0003540771104363651,168375,8828204,0.0003550283340666427,ok
100,23,0.235,LOcT,sha4,logOm,0.3134435088163855,0.19384754396652903,1.6169588863633304,1.058005583124891,0.33162498232199183,0.0026741457053175892,168375,8828204,0.0003550283340666427,ok
100,23,0.235,LOcT,sha4,logc,0.1653566686686191,0.19722305160049902,0.8384246533390557,1.2758514253776518,0.21097054141655777,0.001701216727785112,168375,8828204,0.0003550283340666427,ok
100,23,0.235,LOcT,sha4,logT,-0.7725224311757782,0.4119341580205319,-1.875354146128551,0.3789515954928169,-0.29274860784805096,-0.0023606557833283403,168375,8828204,0.0003550283340666427,ok
100,23,0.235,LOcT,sha4,dpos,-0.11235476975497659,0.0921268106638232,-1.2195664752247481,0.47871418533032734,-0.053785822071230116,-0.00043371619379116303,168375,8828204,0.0003550283340666427,ok
100,23,0.235,LOcT,sha4,sha4,0.6414929746028555,0.37534812929537237,1.7090613340929854,0.31831999302344316,0.20420003920016877,0.0016466209934769516,168375,8828204,0.0003550283340666427,ok
100,23,0.235,LOShaT,base,const,-1.6612282828406937,0.6185650843126891,-2.68561599251362,0.0,-0.0,-0.0,168375,8828204,0.0003307218801672507,ok
100,23,0.235,LOShaT,base,logN,0.013972187176328508,0.05824995925116733,0.23986604207020978,0.5314677555927529,0.007425766959325156,5.987963477277435e-05,168375,8828204,0.0003307218801672507,ok
100,23,0.235,LOShaT,base,logL,0.11149989479488535,0.05627061369828499,1.9814942021555317,0.7901786720123003,0.0881048387985337,0.00071045665691747,168375,8828204,0.0003307218801672507,ok
100,23,0.235,LOShaT,base,logOm,0.15333149148002778,0.04438312795160286,3.454724769449025,1.058005583124891,0.16222557405473603,0.0013081487984217656,168375,8828204,0.0003307218801672507,ok
100,23,0.235,LOShaT,base,logSha,0.14657083079519892,0.07423174059188808,1.9745034890265785,0.6149965423218263,0.0901405541442848,0.0007268721857204351,168375,8828204,0.0003307218801672507,ok
100,23,0.235,LOShaT,base,logT,-0.434968936898605,0.11332491398540658,-3.838246344970693,0.3789515954928169,-0.16483217262754074,-0.001329167795030968,168375,8828204,0.0003307218801672507,ok
100,23,0.235,LOShaT,base,dpos,-0.11082800339756785,0.0921167105717621,-1.2031259334996445,0.47871418533032734,-0.053054937358253444,-0.00042782251170906006,168375,8828204,0.0003307218801672507,ok
100,23,0.235,LOShaT,sha4,const,-1.6358204382639976,0.618696530331714,-2.643978684326794,0.0,-0.0,-0.0,168375,8828204,0.0003550283340666427,ok
100,23,0.235,LOShaT,sha4,logN,0.010762525164939597,0.05827315267874205,0.18469097123117809,0.5314677555927529,0.005719935093920971,4.6124208613609535e-05,168375,8828204,0.0003550283340666427,ok
100,23,0.235,LOShaT,sha4,logL,0.10978739476776414,0.05628187635279045,1.9506704801308723,0.7901786720123003,0.08675165780128204,0.0006995449242519123,168375,8828204,0.0003550283340666427,ok
100,23,0.235,LOShaT,sha4,logOm,0.14808684014776505,0.044471850973173715,3.329900530497233,1.058005583124891,0.15667670366365866,0.0012634040152580653,168375,8828204,0.0003550283340666427,ok
100,23,0.235,LOShaT,sha4,logSha,-0.16535666866862078,0.19722305160051407,-0.8384246533390003,0.6149965423218263,-0.10169377948105765,-0.0008200346721548857,168375,8828204,0.0003550283340666427,ok
100,23,0.235,LOShaT,sha4,logT,-0.4418090938385387,0.11338548592805875,-3.8965224713051847,0.3789515954928169,-0.1674242610133499,-0.001350069784911769,168375,8828204,0.0003550283340666427,ok
100,23,0.235,LOShaT,sha4,dpos,-0.1123547697549758,0.09212681066382314,-1.2195664752247402,0.47871418533032734,-0.05378582207122974,-0.00043371619379116,168375,8828204,0.0003550283340666427,ok
100,23,0.235,LOShaT,sha4,sha4,0.6414929746028537,0.3753481292953957,1.7090613340928744,0.31831999302344316,0.2042000392001682,0.0016466209934769469,168375,8828204,0.0003550283340666427,ok
100,23,0.235,LOcSha,base,const,-1.6612282828406937,0.6185650843126324,-2.6856159925138665,0.0,-0.0,-0.0,168375,8828204,0.0003307218801672507,ok
100,23,0.235,LOcSha,base,logN,0.013972187176328634,0.05824995925115946,0.23986604207024437,0.5314677555927529,0.007425766959325224,5.987963477277489e-05,168375,8828204,0.0003307218801672507,ok
100,23,0.235,LOcSha,base,logL,0.32898436324418573,0.07743043351226088,4.248773361085368,0.7901786720123003,0.2599564272611029,0.002096227367017285,168375,8828204,0.0003307218801672507,ok
100,23,0.235,LOcSha,base,logOm,-0.06415297696927551,0.07153500714931577,-0.896805347839951,1.058005583124891,-0.06787420780757603,-0.0005473216162412937,168375,8828204,0.0003307218801672507,ok
100,23,0.235,LOcSha,base,logc,-0.2174844684493024,0.05666245699270219,-3.8382463449707656,1.2758514253776518,-0.2774778690685434,-0.0022375161445764053,168375,8828204,0.0003307218801672507,ok
100,23,0.235,LOcSha,base,logSha,-0.0709136376541022,0.09118117664365429,-0.7777223355127366,0.6149965423218263,-0.04361164196073572,-0.00035167400306987016,168375,8828204,0.0003307218801672507,ok
100,23,0.235,LOcSha,base,dpos,-0.11082800339756861,0.09211671057176173,-1.2031259334996576,0.47871418533032734,-0.053054937358253805,-0.00042782251170906294,168375,8828204,0.0003307218801672507,ok
100,23,0.235,LOcSha,sha4,const,-1.6358204382639934,0.6186965303317709,-2.643978684326544,0.0,-0.0,-0.0,168375,8828204,0.0003550283340666427,ok
100,23,0.235,LOcSha,sha4,logN,0.010762525164939297,0.058273152678742966,0.18469097123117004,0.5314677555927529,0.005719935093920811,4.612420861360825e-05,168375,8828204,0.0003550283340666427,ok
100,23,0.235,LOcSha,sha4,logL,0.33069194168703214,0.07743285178000982,4.2706930467515605,0.7901786720123003,0.26130571932742813,0.002107107740260334,168375,8828204,0.0003550283340666427,ok
100,23,0.235,LOcSha,sha4,logOm,-0.0728177067715056,0.07169038345478801,-1.0157248889236106,1.058005583124891,-0.0770415403146041,-0.0006212448251661412,168375,8828204,0.0003550283340666427,ok
100,23,0.235,LOcSha,sha4,logc,-0.22090454691926892,0.056692742964028466,-3.8965224713052393,1.2758514253776518,-0.28184138105935364,-0.0022727024769468576,168375,8828204,0.0003550283340666427,ok
100,23,0.235,LOcSha,sha4,logSha,-0.3862612155878906,0.20596707901027858,-1.8753541461284433,0.6149965423218263,-0.23754931201957824,-0.0019155416702638958,168375,8828204,0.0003550283340666427,ok
100,23,0.235,LOcSha,sha4,dpos,-0.11235476975497671,0.09212681066382265,-1.2195664752247566,0.47871418533032734,-0.05378582207123018,-0.0004337161937911635,168375,8828204,0.0003550283340666427,ok
100,23,0.235,LOcSha,sha4,sha4,0.6414929746028561,0.37534812929539474,1.7090613340928853,0.31831999302344316,0.20420003920016896,0.0016466209934769532,168375,8828204,0.0003550283340666427,ok
100,24,0.245,LOcT,base,const,-1.4392533025440946,0.6300666456905801,-2.284287404178666,0.0,-0.0,-0.0,168346,8797837,0.00027094993164022974,ok
100,24,0.245,LOcT,base,logN,0.04264385926660978,0.059370163006754045,0.7182708806401382,0.5315210615405813,0.022666109345575586,0.00017897698370020716,168346,8797837,0.00027094993164022974,ok
100,24,0.245,LOcT,base,logL,-0.0814969647057225,0.083334445660081,-0.9779505228623764,0.7900424260124888,-0.06438605970876317,-0.00050840762229294,168346,8797837,0.00027094993164022974,ok
100,24,0.245,LOcT,base,logOm,0.22771810062551406,0.07348275384714983,3.0989325889879744,1.057859816721116,0.24089382819178695,0.0019021548914471232,168346,8797837,0.00027094993164022974,ok
100,24,0.245,LOcT,base,logc,-0.010738918004036804,0.07528063359112544,-0.14265180155580912,1.2754429209599785,-0.013696876947018403,-0.0001081537940506218,168346,8797837,0.00027094993164022974,ok
100,24,0.245,LOcT,base,logT,-0.15831141095751514,0.18529732242472188,-0.8543642664984006,0.3789731815398215,-0.05999577908462767,-0.0004737409235787818,168346,8797837,0.00027094993164022974,ok
100,24,0.245,LOcT,base,dpos,-0.10440416585304498,0.09405004076279731,-1.110091659783133,0.47870165627318007,-0.04997844711567242,-0.0003946416907465165,168346,8797837,0.00027094993164022974,ok
100,24,0.245,LOcT,sha4,const,-1.455394210010767,0.6302635759251537,-2.3091834362701626,0.0,-0.0,-0.0,168346,8797837,0.00028022577929465164,ok
100,24,0.245,LOcT,sha4,logN,0.04467859008578552,0.059402760740488704,0.7521298594348454,0.5315210615405813,0.023747611630533214,0.00018751678265182484,168346,8797837,0.00028022577929465164,ok
100,24,0.245,LOcT,sha4,logL,0.11562172191924626,0.20543409266228788,0.5628166212378208,0.7900424260124888,0.09134606568482266,0.0007212902337975284,168346,8797837,0.00028022577929465164,ok
100,24,0.245,LOcT,sha4,logOm,0.034970398389074765,0.19755655666105418,0.17701461789027398,1.057859816721116,0.03699377923053104,0.00029211166863289835,168346,8797837,0.00028022577929465164,ok
100,24,0.245,LOcT,sha4,logc,-0.20677883721223259,0.2013692515709563,-1.026864010265093,1.2754429209599785,-0.2637346041266778,-0.002082511084028406,168346,8797837,0.00028022577929465164,ok
100,24,0.245,LOcT,sha4,logT,0.23805451606072023,0.42100856415809795,0.5654386545242,0.3789731815398215,0.09021627733145368,0.0007123691565794361,168346,8797837,0.00028022577929465164,ok
100,24,0.245,LOcT,sha4,dpos,-0.10347454890659626,0.09404932357697603,-1.1002157694617125,0.47870165627318007,-0.0495334379437078,-0.0003911277926132799,168346,8797837,0.00028022577929465164,ok
100,24,0.245,LOcT,sha4,sha4,-0.40313278819264925,0.3832540909833763,-1.0518681931307425,0.3183840831414781,-0.1283510631529843,-0.0010134904842996372,168346,8797837,0.00028022577929465164,ok
100,24,0.245,LOShaT,base,const,-1.439253302544096,0.6300666456905772,-2.2842874041786785,0.0,-0.0,-0.0,168346,8797837,0.00027094993164022974,ok
100,24,0.245,LOShaT,base,logN,0.04264385926661008,0.05937016300674877,0.718270880640207,0.5315210615405813,0.022666109345575745,0.0001789769837002084,168346,8797837,0.00027094993164022974,ok
100,24,0.245,LOShaT,base,logL,-0.09223588270975934,0.05707867612459336,-1.615942922509688,0.7900424260124888,-0.07287026054142164,-0.0005754008874795127,168346,8797837,0.00027094993164022974,ok
100,24,0.245,LOShaT,base,logOm,0.23845701862955124,0.0448275998065796,5.319424186403832,1.057859816721116,0.2522540980233208,0.001991858280655615,168346,8797837,0.00027094993164022974,ok
100,24,0.245,LOShaT,base,logSha,0.010738918004037404,0.07528063359112194,0.14265180155582372,0.6149953186732109,0.006604384300098465,5.2149787297278665e-05,168346,8797837,0.00027094993164022974,ok
100,24,0.245,LOShaT,base,logT,-0.17978924696558604,0.11562050048012237,-1.5549945400599234,0.3789731815398215,-0.06813530292919684,-0.0005380125373897894,168346,8797837,0.00027094993164022974,ok
100,24,0.245,LOShaT,base,dpos,-0.10440416585304778,0.09405004076279723,-1.1100916597831636,0.47870165627318007,-0.04997844711567376,-0.0003946416907465271,168346,8797837,0.00027094993164022974,ok
100,24,0.245,LOShaT,sha4,const,-1.4553942100107686,0.6302635759250513,-2.30918343627054,0.0,-0.0,-0.0,168346,8797837,0.0002802257792944296,ok
100,24,0.245,LOShaT,sha4,logN,0.04467859008578663,0.05940276074048032,0.7521298594349702,0.5315210615405813,0.023747611630533804,0.0001875167826518295,168346,8797837,0.0002802257792944296,ok
100,24,0.245,LOShaT,sha4,logL,-0.09115711529298634,0.05708732340490196,-1.5968013537162766,0.7900424260124888,-0.07201798851437106,-0.0005686711450977065,168346,8797837,0.0002802257792944296,ok
100,24,0.245,LOShaT,sha4,logOm,0.24174923560131117,0.04495524077730653,5.377554016423965,1.057859816721116,0.2557368020656729,0.0020193585390862645,168346,8797837,0.0002802257792944296,ok
100,24,0.245,LOShaT,sha4,logSha,0.20677883721222906,0.20136925157090427,1.026864010265341,0.6149953186732109,0.12716801688621082,0.0010041488699459482,168346,8797837,0.0002802257792944296,ok
100,24,0.245,LOShaT,sha4,logT,-0.17550315836374436,0.11570952438142819,-1.5167563716294497,0.3789731815398215,-0.06651099029539534,-0.0005251865789797424,168346,8797837,0.0002802257792944296,ok
100,24,0.245,LOShaT,sha4,dpos,-0.10347454890659874,0.09404932357697601,-1.1002157694617392,0.47870165627318007,-0.04953343794370899,-0.00039112779261328936,168346,8797837,0.0002802257792944296,ok
100,24,0.245,LOShaT,sha4,sha4,-0.40313278819264137,0.3832540909832893,-1.0518681931309608,0.3183840831414781,-0.1283510631529818,-0.0010134904842996175,168346,8797837,0.0002802257792944296,ok
100,24,0.245,LOcSha,base,const,-1.439253302544093,0.6300666456904315,-2.2842874041792025,0.0,-0.0,-0.0,168346,8797837,0.00027094993164022974,ok
100,24,0.245,LOcSha,base,logN,0.04264385926660922,0.059370163006739994,0.7182708806402988,0.5315210615405813,0.022666109345575287,0.0001789769837002048,168346,8797837,0.00027094993164022974,ok
100,24,0.245,LOcSha,base,logL,-0.002341259226965018,0.079256616837418,-0.029540236769981347,0.7900424260124888,-0.0018496941195955668,-1.4605624160983152e-05,168346,8797837,0.00027094993164022974,ok
100,24,0.245,LOcSha,base,logOm,0.14856239514675512,0.07249220745624152,2.0493567565373403,1.057859816721116,0.15715818810159637,0.001240958385992434,168346,8797837,0.00027094993164022974,ok
100,24,0.245,LOcSha,base,logc,-0.08989462348279438,0.05781025024006218,-1.5549945400599203,1.2754429209599785,-0.11465546115349273,-0.0009053467575375494,168346,8797837,0.00027094993164022974,ok
100,24,0.245,LOcSha,base,logSha,-0.07915570547875739,0.09264866121235807,-0.8543642664984251,0.6149953186732109,-0.048680388315711226,-0.00038439191010968595,168346,8797837,0.00027094993164022974,ok
100,24,0.245,LOcSha,base,dpos,-0.10440416585304511,0.09405004076279723,-1.1100916597831354,0.47870165627318007,-0.04997844711567249,-0.00039464169074651705,168346,8797837,0.00027094993164022974,ok
100,24,0.245,LOcSha,sha4,const,-1.4553942100107686,0.6302635759249569,-2.3091834362708865,0.0,-0.0,-0.0,168346,8797837,0.00028022577929465164,ok
100,24,0.245,LOcSha,sha4,logN,0.04467859008578642,0.059402760740471454,0.7521298594350789,0.5315210615405813,0.02374761163053369,0.00018751678265182858,168346,8797837,0.00028022577929465164,ok
100,24,0.245,LOcSha,sha4,logL,-0.003405536111112979,0.07926657991272305,-0.04296307617740875,0.7900424260124888,-0.002690518011096834,-2.1244969345000906e-05,168346,8797837,0.00028022577929465164,ok
100,24,0.245,LOcSha,sha4,logOm,0.15399765641943644,0.07271258482136128,2.117895503203119,1.057859816721116,0.16290793259534642,0.0012863597343601076,168346,8797837,0.00028022577929465164,ok
100,24,0.245,LOcSha,sha4,logc,-0.08775157918187314,0.05785476219071524,-1.516756371629436,1.2754429209599785,-0.11192213047057911,-0.0008837637291657835,168346,8797837,0.00028022577929465164,ok
100,24,0.245,LOcSha,sha4,logSha,0.11902725803035664,0.21050428207899663,0.5654386545243241,0.6149953186732109,0.07320120648317768,0.0005780141152514366,168346,8797837,0.00028022577929465164,ok
100,24,0.245,LOcSha,sha4,dpos,-0.10347454890659695,0.094049323576976,-1.1002157694617203,0.47870165627318007,-0.04953343794370813,-0.00039112779261328253,168346,8797837,0.00028022577929465164,ok
100,24,0.245,LOcSha,sha4,sha4,-0.40313278819264503,0.3832540909832891,-1.0518681931309708,0.3183840831414781,-0.12835106315298297,-0.0010134904842996266,168346,8797837,0.00028022577929465164,ok
100,25,0.255,LOcT,base,const,-1.1240767094335633,0.6442981862300222,-1.74465291608357,0.0,-0.0,-0.0,168364,8725077,0.0005533466854277247,ok
100,25,0.255,LOcT,base,logN,0.05392301529025981,0.060656481851722885,0.8889901564366477,0.5312486213854499,0.02864652753389706,0.00022195158380155234,168364,8725077,0.0005533466854277247,ok
100,25,0.255,LOcT,base,logL,0.10840241747121142,0.08450009666252513,1.282867378295991,0.7901714399753951,0.08565649431004105,0.0006636614002344995,168364,8725077,0.0005533466854277247,ok
100,25,0.255,LOcT,base,logOm,0.2172595209112575,0.07480627014019531,2.904295595865011,1.0579037328257128,0.22983965816394533,0.0017807839393284828,168364,8725077,0.0005533466854277247,ok
100,25,0.255,LOcT,base,logc,-0.015204779552292077,0.07660877599472216,-0.19847307772336145,1.275993041488635,-0.01940119290609337,-0.00015031928348214224,168364,8725077,0.0005533466854277247,ok
100,25,0.255,LOcT,base,logT,-0.6194732916463367,0.1880606974279428,-3.2940072014977697,0.37909559540511056,-0.2348395963342317,-0.0018195231615428244,168364,8725077,0.0005533466854277247,ok
100,25,0.255,LOcT,base,dpos,-0.05500491280179132,0.09585633736154285,-0.573826565001419,0.4786726483022262,-0.026329347280466476,-0.00020399820964148933,168364,8725077,0.0005533466854277247,ok
100,25,0.255,LOcT,sha4,const,-1.120820962523853,0.6444119243397991,-1.739292710438491,0.0,-0.0,-0.0,168364,8725077,0.0005537045274404129,ok
100,25,0.255,LOcT,sha4,logN,0.05351372582357948,0.06067797405376348,0.8819300027414206,0.5312486213854499,0.02842909306897555,0.0002202669145582988,168364,8725077,0.0005537045274404129,ok
100,25,0.255,LOcT,sha4,logL,0.06869671014284233,0.2055803128863059,0.33415996492248917,0.7901714399753951,0.05428217837514205,0.00042057507487791996,168364,8725077,0.0005537045274404129,ok
100,25,0.255,LOcT,sha4,logOm,0.25609026348125574,0.1984786667155651,1.2902659400078116,1.0579037328257128,0.27091884567714075,0.0020990630298411443,168364,8725077,0.0005537045274404129,ok
100,25,0.255,LOcT,sha4,logc,0.02428420580092653,0.20181371461843167,0.12032980933352609,1.275993041488635,0.030986477620060193,0.00024008137726520826,168364,8725077,0.0005537045274404129,ok
100,25,0.255,LOcT,sha4,logT,-0.6993154458080638,0.4224690812649021,-1.6553056231103687,0.37909559540511056,-0.2651074053045983,-0.0020540363370481767,168364,8725077,0.0005537045274404129,ok
100,25,0.255,LOcT,sha4,dpos,-0.05519999470775891,0.09586367003544927,-0.5758176657261984,0.4786726483022262,-0.02642272765303183,-0.00020472171518897095,168364,8725077,0.0005537045274404129,ok
100,25,0.255,LOcT,sha4,sha4,0.08117428940587781,0.38535701032262537,0.21064697730013462,0.31826330483194304,0.025834797613699254,0.00020016646837101143,168364,8725077,0.0005537045274404129,ok
100,25,0.255,LOShaT,base,const,-1.12407670943356,0.644298186229995,-1.7446529160836384,0.0,-0.0,-0.0,168364,8725077,0.0005533466854277247,ok
100,25,0.255,LOShaT,base,logN,0.05392301529025975,0.06065648185172242,0.8889901564366536,0.5312486213854499,0.02864652753389703,0.0002219515838015521,168364,8725077,0.0005533466854277247,ok
100,25,0.255,LOShaT,base,logL,0.09319763791891993,0.05874007457132071,1.5866108206206262,0.7901714399753951,0.07364211175669844,0.0005705746820290638,168364,8725077,0.0005533466854277247,ok
100,25,0.255,LOShaT,base,logOm,0.23246430046354855,0.04592216911453742,5.062136761957922,1.0579037328257128,0.2459248512091061,0.0019054110540076582,168364,8725077,0.0005533466854277247,ok
100,25,0.255,LOShaT,base,logSha,0.015204779552289027,0.07660877599472123,0.19847307772332404,0.6146292493468981,0.00934530224270847,7.24068434269726e-05,168364,8725077,0.0005533466854277247,ok
100,25,0.255,LOShaT,base,logT,-0.6498828507509256,0.11817108069178443,-5.499508398725401,0.37909559540511056,-0.24636772624899272,-0.0019088424233564458,168364,8725077,0.0005533466854277247,ok
100,25,0.255,LOShaT,base,dpos,-0.05500491280179203,0.09585633736154278,-0.5738265650014268,0.4786726483022262,-0.02632934728046682,-0.000203998209641492,168364,8725077,0.0005533466854277247,ok
100,25,0.255,LOShaT,sha4,const,-1.1208209625238508,0.6444119243398839,-1.7392927104382587,0.0,-0.0,-0.0,168364,8725077,0.0005537045274404129,ok
100,25,0.255,LOShaT,sha4,logN,0.05351372582357945,0.060677974053774925,0.8819300027412539,0.5312486213854499,0.028429093068975536,0.0002202669145582987,168364,8725077,0.0005537045274404129,ok
100,25,0.255,LOShaT,sha4,logL,0.092980915943769,0.05874357679483792,1.5828269406969389,0.7901714399753951,0.07347086424151912,0.0005692478665129021,168364,8725077,0.0005537045274404129,ok
100,25,0.255,LOShaT,sha4,logOm,0.23180605768032864,0.04601097015266031,5.038060638826278,1.0579037328257128,0.24522849371163216,0.0019000157177221856,168364,8725077,0.0005537045274404129,ok
100,25,0.255,LOShaT,sha4,logSha,-0.024284205800930332,0.20181371461841152,-0.12032980933355694,0.6146292493468981,-0.014925783182411398,-0.00011564407633332835,168364,8725077,0.0005537045274404129,ok
100,25,0.255,LOShaT,sha4,logT,-0.650747034206217,0.11826972220987549,-5.502228482886213,0.37909559540511056,-0.2466953343905157,-0.0019113807116635107,168364,8725077,0.0005537045274404129,ok
100,25,0.255,LOShaT,sha4,dpos,-0.055199994707759215,0.09586367003544924,-0.5758176657262017,0.4786726483022262,-0.026422727653031976,-0.00020472171518897208,168364,8725077,0.0005537045274404129,ok
100,25,0.255,LOShaT,sha4,sha4,0.08117428940587795,0.3853570103225914,0.21064697730015355,0.31826330483194304,0.0258347976136993,0.00020016646837101178,168364,8725077,0.0005537045274404129,ok
100,25,0.255,LOcSha,base,const,-1.124076709433562,0.6442981862299231,-1.7446529160838364,0.0,-0.0,-0.0,168364,8725077,0.0005533466854277247,ok
100,25,0.255,LOcSha,base,logN,0.053923015290259835,0.06065648185171868,0.8889901564367098,0.5312486213854499,0.028646527533897074,0.00022195158380155245,168364,8725077,0.0005533466854277247,ok
100,25,0.255,LOcSha,base,logL,0.41813906329437633,0.08075939602113107,5.177590273024928,0.7901714399753951,0.33040154575328023,0.002559931436145182,168364,8725077,0.0005533466854277247,ok
100,25,0.255,LOcSha,base,logOm,-0.09247712491190946,0.07404636234241598,-1.2489084134108204,1.0579037328257128,-0.09783189564529873,-0.0007579956823418971,168364,8725077,0.0005533466854277247,ok
100,25,0.255,LOcSha,base,logc,-0.3249414253754592,0.059085540345891904,-5.49950839872537,1.275993041488635,-0.4146229976704845,-0.003212474213658809,168364,8725077,0.0005533466854277247,ok
100,25,0.255,LOcSha,base,logSha,-0.3097366458231686,0.09403034871396988,-3.2940072014978257,0.6146292493468981,-0.19037320211752018,-0.001475000195865222,168364,8725077,0.0005533466854277247,ok
100,25,0.255,LOcSha,base,dpos,-0.055004912801791137,0.09585633736154248,-0.5738265650014194,0.4786726483022262,-0.02632934728046639,-0.00020399820964148868,168364,8725077,0.0005533466854277247,ok
100,25,0.255,LOcSha,sha4,const,-1.1208209625238539,0.6444119243401017,-1.7392927104376756,0.0,-0.0,-0.0,168364,8725077,0.0005537045274404129,ok
100,25,0.255,LOcSha,sha4,logN,0.05351372582357966,0.06067797405378905,0.881930002741052,0.5312486213854499,0.028429093068975647,0.00022026691455829953,168364,8725077,0.0005537045274404129,ok
100,25,0.255,LOcSha,sha4,logL,0.4183544330468707,0.08077502854706847,5.179254536605841,0.7901714399753951,0.3305717247807358,0.002561249973082299,168364,8725077,0.0005537045274404129,ok
100,25,0.255,LOcSha,sha4,logOm,-0.09356745942277539,0.07423629927742557,-1.2604003746618362,1.0579037328257128,-0.0989853645943725,-0.0007669326908435347,168364,8725077,0.0005537045274404129,ok
100,25,0.255,LOcSha,sha4,logc,-0.3253735171031045,0.05913486110493775,-5.502228482886145,1.275993041488635,-0.4151743437082447,-0.0032167460098183535,168364,8725077,0.0005537045274404129,ok
100,25,0.255,LOcSha,sha4,logSha,-0.3496577229040323,0.21123454063242963,-1.6553056231105385,0.6146292493468981,-0.21490986375685106,-0.0016651087842659684,168364,8725077,0.0005537045274404129,ok
100,25,0.255,LOcSha,sha4,dpos,-0.05519999470775845,0.09586367003544909,-0.5758176657261947,0.4786726483022262,-0.02642272765303161,-0.00020472171518896927,168364,8725077,0.0005537045274404129,ok
100,25,0.255,LOcSha,sha4,sha4,0.08117428940587573,0.38535701032259106,0.21064697730014798,0.31826330483194304,0.02583479761369859,0.0002001664683710063,168364,8725077,0.0005537045274404129,ok
100,26,0.265,LOcT,base,const,0.03282820803236431,0.6623672682679821,0.04956194184867631,0.0,0.0,0.0,168328,8697076,0.0002577585527073767,ok
100,26,0.265,LOcT,base,logN,-0.011376819031858193,0.06233588266567498,-0.18250834904954022,0.5312740943037264,-0.006044209227207859,-4.591599663597841e-05,168328,8697076,0.0002577585527073767,ok
100,26,0.265,LOcT,base,logL,-0.213591513848292,0.08788180142994498,-2.4304407781007606,0.7902758400043176,-0.1687962130242528,-0.0012822928621496164,168328,8697076,0.0002577585527073767,ok
100,26,0.265,LOcT,base,logOm,0.09123042767548722,0.0777998803912564,1.1726294078691184,1.0579707159110951,0.0965191208807106,0.000733226045471224,168328,8697076,0.0002577585527073767,ok
100,26,0.265,LOcT,base,logc,0.001104634976519734,0.07994666977311568,0.013817148102036372,1.2756025517760765,0.001409075194829679,1.070431043558168e-05,168328,8697076,0.0002577585527073767,ok
100,26,0.265,LOcT,base,logT,-0.5174422055415796,0.19608442473370705,-2.6388745880469258,0.3789629601622923,-0.1960914299249423,-0.0014896462214192988,168328,8697076,0.0002577585527073767,ok
100,26,0.265,LOcT,base,dpos,0.2245422474908328,0.09883205324525066,2.2719577315026904,0.478673346078101,0.10748238894233401,0.0008165106176152251,168328,8697076,0.0002577585527073767,ok
100,26,0.265,LOcT,sha4,const,0.03028694312107047,0.6624888223377216,0.04571691189324079,0.0,0.0,0.0,168328,8697076,0.00025796646424547376,ok
100,26,0.265,LOcT,sha4,logN,-0.01105608803939178,0.06235894374266701,-0.17729755149503956,0.5312740943037264,-0.00587381315967013,-4.462155017164571e-05,168328,8697076,0.00025796646424547376,ok
100,26,0.265,LOcT,sha4,logL,-0.18240244486857762,0.21607985879037472,-0.8441436693344542,0.7902758400043176,-0.1441482453373564,-0.0010950498401343033,168328,8697076,0.00025796646424547376,ok
100,26,0.265,LOcT,sha4,logOm,0.06073188834898702,0.20845462327420422,0.29134344633411857,1.0579707159110951,0.06425255939521049,0.00048810691194526223,168328,8697076,0.00025796646424547376,ok
100,26,0.265,LOcT,sha4,logc,-0.02991549875501144,0.21204473994898887,-0.14108106978842364,1.2756025517760765,-0.03816028654954663,-0.0002898919483047701,168328,8697076,0.00025796646424547376,ok
100,26,0.265,LOcT,sha4,logT,-0.45471981164267455,0.44200695552207325,-1.0287616653126772,0.3789629601622923,-0.17232196586454793,-0.0013090769209848972,168328,8697076,0.00025796646424547376,ok
100,26,0.265,LOcT,sha4,dpos,0.22468919514504018,0.09883990996972539,2.2732638588386247,0.478673346078101,0.1075527288676718,0.0008170449683720861,168328,8697076,0.00025796646424547376,ok
100,26,0.265,LOcT,sha4,sha4,-0.06379302674683049,0.4033198378427232,-0.15816982146984532,0.3182215811055088,-0.02030031783488241,-0.00015421526462384627,168328,8697076,0.00025796646424547376,ok
100,26,0.265,LOShaT,base,const,0.03282820803236436,0.6623672682679846,0.04956194184867619,0.0,0.0,0.0,168328,8697076,0.0002577585527073767,ok
100,26,0.265,LOShaT,base,logN,-0.011376819031857999,0.06233588266567402,-0.18250834904953991,0.5312740943037264,-0.006044209227207756,-4.591599663597763e-05,168328,8697076,0.0002577585527073767,ok
100,26,0.265,LOShaT,base,logL,-0.21248687887177242,0.06007579817658448,-3.536979704326136,0.7902758400043176,-0.16792324669028563,-0.0012756612056752962,168328,8697076,0.0002577585527073767,ok
100,26,0.265,LOShaT,base,logOm,0.09012579269896817,0.047127278829768235,1.9123911869496624,1.0579707159110951,0.0953504494237823,0.0007243480082180907,168328,8697076,0.0002577585527073767,ok
100,26,0.265,LOShaT,base,logSha,-0.0011046349765184455,0.07994666977311635,-0.01381714810202014,0.6147700104669498,-0.0006790964560764035,-5.158886699743408e-06,168328,8697076,0.0002577585527073767,ok
100,26,0.265,LOShaT,base,logT,-0.5152329355885373,0.12102721603628551,-4.25716588766335,0.3789629601622923,-0.19525419844373978,-0.0014832860316195506,168328,8697076,0.0002577585527073767,ok
100,26,0.265,LOShaT,base,dpos,0.22454224749082757,0.09883205324525063,2.271957731502638,0.478673346078101,0.10748238894233152,0.0008165106176152062,168328,8697076,0.0002577585527073767,ok
100,26,0.265,LOShaT,sha4,const,0.030286943121068936,0.6624888223377112,0.04571691189323919,0.0,0.0,0.0,168328,8697076,0.0002579664642456958,ok
100,26,0.265,LOShaT,sha4,logN,-0.011056088039391336,0.062358943742666255,-0.1772975514950346,0.5312740943037264,-0.005873813159669894,-4.462155017164391e-05,168328,8697076,0.0002579664642456958,ok
100,26,0.265,LOShaT,sha4,logL,-0.21231794362358986,0.06008419126844316,-3.5336739854748025,0.7902758400043176,-0.16778974124512183,-0.0012746470059114244,168328,8697076,0.0002579664642456958,ok
100,26,0.265,LOShaT,sha4,logOm,0.09064738710399986,0.04722224849945665,1.9195906587345766,1.0579707159110951,0.0959022810298889,0.0007285401030343256,168328,8697076,0.0002579664642456958,ok
100,26,0.265,LOShaT,sha4,logSha,0.029915498755014574,0.21204473994901415,0.14108106978842158,0.6147700104669498,0.018391151482744332,0.00013971191563194008,168328,8697076,0.0002579664642456958,ok
100,26,0.265,LOShaT,sha4,logT,-0.5145508091526958,0.12106957190930348,-4.250042360256794,0.3789629601622923,-0.19499569779040832,-0.0014813222817421745,168328,8697076,0.0002579664642456958,ok
100,26,0.265,LOShaT,sha4,dpos,0.22468919514503471,0.0988399099697254,2.273263858838569,0.478673346078101,0.10755272886766917,0.0008170449683720662,168328,8697076,0.0002579664642456958,ok
100,26,0.265,LOShaT,sha4,sha4,-0.06379302674683276,0.40331983784276604,-0.15816982146983416,0.3182215811055088,-0.020300317834883137,-0.00015421526462385178,168328,8697076,0.0002579664642456958,ok
100,26,0.265,LOcSha,base,const,0.0328282080323663,0.6623672682680122,0.049561941848677064,0.0,0.0,0.0,168328,8697076,0.0002577585527073767,ok
100,26,0.265,LOcSha,base,logN,-0.011376819031858908,0.06233588266567285,-0.18250834904955793,0.5312740943037264,-0.006044209227208238,-4.591599663598129e-05,168328,8697076,0.0002577585527073767,ok
100,26,0.265,LOcSha,base,logL,0.04512958892249724,0.08262749038911123,0.5461812855500265,0.7902758400043176,0.03566482379477605,0.0002709346860482835,168328,8697076,0.0002577585527073767,ok
100,26,0.265,LOcSha,base,logOm,-0.16749067509530358,0.07596022708854928,-2.2049785988666715,1.0579707159110951,-0.17720022943901095,-0.001346135587462916,168328,8697076,0.0002577585527073767,ok
100,26,0.265,LOcSha,base,logc,-0.2576164677942662,0.06051360801814238,-4.257165887663335,1.2756025517760765,-0.32861622369790544,-0.002496396278593295,168328,8697076,0.0002577585527073767,ok
100,26,0.265,LOcSha,base,logSha,-0.258721102770789,0.09804221236685358,-2.6388745880469164,0.6147700104669498,-0.15905397505841876,-0.0012082840797182411,168328,8697076,0.0002577585527073767,ok
100,26,0.265,LOcSha,base,dpos,0.22454224749083254,0.09883205324525045,2.2719577315026926,0.478673346078101,0.1074823889423339,0.0008165106176152243,168328,8697076,0.0002577585527073767,ok
100,26,0.265,LOcSha,sha4,const,0.030286943121072354,0.6624888223377877,0.04571691189323907,0.0,0.0,0.0,168328,8697076,0.0002579664642456958,ok
100,26,0.265,LOcSha,sha4,logN,-0.011056088039392328,0.06235894374267101,-0.177297551495037,0.5312740943037264,-0.005873813159670421,-4.4621550171647916e-05,168328,8697076,0.0002579664642456958,ok
100,26,0.265,LOcSha,sha4,logL,0.04495746095275911,0.08262906305188643,0.5440877494221172,0.7902758400043176,0.035528795218903016,0.0002699013188372235,168328,8697076,0.0002579664642456958,ok
100,26,0.265,LOcSha,sha4,logOm,-0.16662801747235154,0.07609999852881713,-2.1895929131884775,1.0579707159110951,-0.17628756293607023,-0.0013392023410276077,168328,8697076,0.0002579664642456958,ok
100,26,0.265,LOcSha,sha4,logc,-0.2572754045763456,0.06053478595465141,-4.25004236025678,1.2756025517760765,-0.32818116258680896,-0.002493091253276893,168328,8697076,0.0002579664642456958,ok
100,26,0.265,LOcSha,sha4,logSha,-0.22735990582133575,0.22100347776106347,-1.0287616653125455,0.6147700104669498,-0.1397740516815473,-0.0010618204376375883,168328,8697076,0.0002579664642456958,ok
100,26,0.265,LOcSha,sha4,dpos,0.22468919514504004,0.09883990996972519,2.273263858838628,0.478673346078101,0.10755272886767173,0.0008170449683720856,168328,8697076,0.0002579664642456958,ok
100,26,0.265,LOcSha,sha4,sha4,-0.06379302674683222,0.4033198378427663,-0.15816982146983272,0.3182215811055088,-0.020300317834882963,-0.00015421526462385045,168328,8697076,0.0002579664642456958,ok
100,27,0.275,LOcT,base,const,-1.2501892111451376,0.6790164651448498,-1.8411765771812962,0.0,-0.0,-0.0,168356,8660605,0.0004253113290457744,ok
100,27,0.275,LOcT,base,logN,0.07233827318448013,0.06392236848738342,1.1316582112998175,0.5308760015845764,0.038402653229709593,0.0002864990469590796,168356,8660605,0.0004253113290457744,ok
100,27,0.275,LOcT,base,logL,-0.3064527006422076,0.08960712643357255,-3.419959023787988,0.7901742026626151,-0.24215101838376143,-0.0018065427816181868,168356,8660605,0.0004253113290457744,ok
100,27,0.275,LOcT,base,logOm,-0.08914559355184881,0.07971745114904515,-1.1182694913962588,1.0579468457818397,-0.09431129951352836,-0.0007035997556334081,168356,8660605,0.0004253113290457744,ok
100,27,0.275,LOcT,base,logc,0.04237477839517623,0.08158418353732863,0.5193994296184598,1.2759899594476325,0.05406979176606333,0.00040338212356298117,168356,8660605,0.0004253113290457744,ok
100,27,0.275,LOcT,base,logT,-0.2512701362722148,0.20041702780238568,-1.2537364665440058,0.3789968632923745,-0.09523059348621689,-0.0007104580538211681,168356,8660605,0.0004253113290457744,ok
100,27,0.275,LOcT,base,dpos,-0.2704505419425724,0.10096578495580512,-2.678635560164806,0.47868528026633117,-0.12946069346796144,-0.0009658281961762509,168356,8660605,0.0004253113290457744,ok
100,27,0.275,LOcT,sha4,const,-1.294162205966106,0.6792978450794469,-1.9051469327342676,0.0,-0.0,-0.0,168356,8660605,0.0004854622955018373,ok
100,27,0.275,LOcT,sha4,logN,0.07788777606136943,0.06396540398145673,1.217654719791166,0.5308760015845764,0.04134875112777469,0.000308478107494168,168356,8660605,0.0004854622955018373,ok
100,27,0.275,LOcT,sha4,logL,0.235650448230502,0.2222361616290027,1.0603605034534969,0.7901742026626151,0.18620490503762477,0.001389162553776726,168356,8660605,0.0004854622955018373,ok
100,27,0.275,LOcT,sha4,logOm,-0.6193062771627317,0.2138080653042294,-2.8965524583065436,1.0579468457818397,-0.6551931224972057,-0.004888000942194598,168356,8660605,0.0004854622955018373,ok
100,27,0.275,LOcT,sha4,logc,-0.49678335424657244,0.2179972969061892,-2.278850982543849,1.2759899594476325,-0.6338905720393428,-0.004729075454221965,168356,8660605,0.0004854622955018373,ok
100,27,0.275,LOcT,sha4,logT,0.8388241143340549,0.4559173670752632,1.8398599722470785,0.3789968632923745,0.3179117081866109,0.00237174762034758,168356,8660605,0.0004854622955018373,ok
100,27,0.275,LOcT,sha4,dpos,-0.2678005744731208,0.10096873793992941,-2.6523117940965717,0.47868528026633117,-0.12819219304715032,-0.00095636467917768,168356,8660605,0.0004854622955018373,ok
100,27,0.275,LOcT,sha4,sha4,-1.1085657925196961,0.4126638682551577,-2.6863650486459583,0.3183206336968281,-0.3528793655694961,-0.0026326202338793404,168356,8660605,0.0004854622955018373,ok
100,27,0.275,LOShaT,base,const,-1.250189211145138,0.6790164651449176,-1.841176577181113,0.0,-0.0,-0.0,168356,8660605,0.0004253113290457744,ok
100,27,0.275,LOShaT,base,logN,0.07233827318448008,0.06392236848738661,1.13165821129976,0.5308760015845764,0.038402653229709566,0.0002864990469590794,168356,8660605,0.0004253113290457744,ok
100,27,0.275,LOShaT,base,logL,-0.2640779222470324,0.06109831696436666,-4.322179977576896,0.7901742026626151,-0.2086675616523489,-0.0015567428944837265,168356,8660605,0.0004253113290457744,ok
100,27,0.275,LOShaT,base,logOm,-0.13152037194702448,0.0486048397582378,-2.7059110286385364,1.0579468457818397,-0.1391415626574089,-0.0010380513256543593,168356,8660605,0.0004253113290457744,ok
100,27,0.275,LOShaT,base,logSha,-0.042374778395175686,0.08158418353732877,-0.5193994296184523,0.6148497804495876,-0.026054123192873698,-0.00019437410794153126,168356,8660605,0.0004253113290457744,ok
100,27,0.275,LOShaT,base,logT,-0.16652057948186502,0.12427108828816413,-1.339978443704712,0.3789968632923745,-0.06311077729725538,-0.0004708314667831902,168356,8660605,0.0004253113290457744,ok
100,27,0.275,LOShaT,base,dpos,-0.2704505419425667,0.10096578495580515,-2.6786355601647487,0.47868528026633117,-0.1294606934679587,-0.0009658281961762304,168356,8660605,0.0004253113290457744,ok
100,27,0.275,LOShaT,sha4,const,-1.294162205966077,0.6792978450795677,-1.9051469327338861,0.0,-0.0,-0.0,168356,8660605,0.0004854622955018373,ok
100,27,0.275,LOShaT,sha4,logN,0.07788777606136697,0.0639654039814601,1.2176547197910634,0.5308760015845764,0.041348751127773385,0.0003084781074941583,168356,8660605,0.0004854622955018373,ok
100,27,0.275,LOShaT,sha4,logL,-0.2611329060160634,0.06110971138892164,-4.27318179191079,0.7901742026626151,-0.20634048580021452,-0.0015393819842921827,168356,8660605,0.0004854622955018373,ok
100,27,0.275,LOShaT,sha4,logOm,-0.12252292291616566,0.048747928020263766,-2.5133975512812516,1.0579468457818397,-0.12962273983512895,-0.0009670371264415367,168356,8660605,0.0004854622955018373,ok
100,27,0.275,LOShaT,sha4,logSha,0.4967833542465688,0.21799729690617586,2.278850982543972,0.6148497804495876,0.30544713628951253,0.002278756962959645,168356,8660605,0.0004854622955018373,ok
100,27,0.275,LOShaT,sha4,logT,-0.1547425941591065,0.12436966969161195,-1.2442148840855451,0.3789968632923745,-0.05864695780402627,-0.00043752960029605595,168356,8660605,0.0004854622955018373,ok
100,27,0.275,LOShaT,sha4,dpos,-0.2678005744731154,0.10096873793992941,-2.6523117940965184,0.47868528026633117,-0.12819219304714774,-0.0009563646791776609,168356,8660605,0.0004854622955018373,ok
100,27,0.275,LOShaT,sha4,sha4,-1.1085657925196812,0.41266386825513274,-2.686365048646085,0.3183206336968281,-0.3528793655694914,-0.0026326202338793053,168356,8660605,0.0004854622955018373,ok
100,27,0.275,LOcSha,base,const,-1.2501892111451418,0.6790164651448165,-1.8411765771813928,0.0,-0.0,-0.0,168356,8660605,0.0004253113290457744,ok
100,27,0.275,LOcSha,base,logN,0.0723382731844805,0.06392236848737971,1.1316582112998887,0.5308760015845764,0.03840265322970979,0.00028649904695908106,168356,8660605,0.0004253113290457744,ok
100,27,0.275,LOcSha,base,logL,-0.18081763250610272,0.08445049536312069,-2.1411080151587285,0.7901742026626151,-0.14287742859285146,-0.0010659223694509674,168356,8660605,0.0004253113290457744,ok
100,27,0.275,LOcSha,base,logOm,-0.21478066168795407,0.0780506973608974,-2.7518096436068102,1.0579468457818397,-0.22722652356770742,-0.0016952001221522191,168356,8660605,0.0004253113290457744,ok
100,27,0.275,LOcSha,base,logc,-0.0832602897409308,0.06213554414408167,-1.3399784437046929,1.2759899594476325,-0.10623929373012843,-0.0007925873303915383,168356,8660605,0.0004253113290457744,ok
100,27,0.275,LOcSha,base,logSha,-0.12563506813610756,0.10020851390119252,-1.2537364665440114,0.6148497804495876,-0.07724669406025471,-0.0005762910207433584,168356,8660605,0.0004253113290457744,ok
100,27,0.275,LOcSha,base,dpos,-0.27045054194257206,0.10096578495580501,-2.678635560164806,0.47868528026633117,-0.12946069346796127,-0.0009658281961762496,168356,8660605,0.0004253113290457744,ok
100,27,0.275,LOcSha,sha4,const,-1.294162205966086,0.6792978450795117,-1.9051469327340564,0.0,-0.0,-0.0,168356,8660605,0.0004854622955020593,ok
100,27,0.275,LOcSha,sha4,logN,0.07788777606136776,0.06396540398145997,1.2176547197910783,0.5308760015845764,0.0413487511277738,0.0003084781074941614,168356,8660605,0.0004854622955020593,ok
100,27,0.275,LOcSha,sha4,logL,-0.18376160893651577,0.08445871608771521,-2.175756599776734,0.7901742026626151,-0.14520368282141063,-0.001083277150004284,168356,8660605,0.0004854622955020593,ok
100,27,0.275,LOcSha,sha4,logOm,-0.19989421999571214,0.0783058459411725,-2.5527368690440206,1.0579468457818397,-0.21147745953448482,-0.001577705848800161,168356,8660605,0.0004854622955020593,ok
100,27,0.275,LOcSha,sha4,logc,-0.07737129707954783,0.062184834845805136,-1.2442148840854748,1.2759899594476325,-0.09872499822294296,-0.0007365277011648781,168356,8660605,0.0004854622955020593,ok
100,27,0.275,LOcSha,sha4,logSha,0.41941205716702795,0.22795868353761573,1.8398599722472089,0.6148497804495876,0.25787541126705704,0.0019238529983921955,168356,8660605,0.0004854622955020593,ok
100,27,0.275,LOcSha,sha4,dpos,-0.2678005744731214,0.10096873793992935,-2.6523117940965797,0.47868528026633117,-0.1281921930471506,-0.0009563646791776821,168356,8660605,0.0004854622955020593,ok
100,27,0.275,LOcSha,sha4,sha4,-1.1085657925196999,0.4126638682551333,-2.6863650486461266,0.3183206336968281,-0.35287936556949734,-0.0026326202338793495,168356,8660605,0.0004854622955020593,ok
100,28,0.285,LOcT,base,const,-0.5231649400974986,0.7004676133770774,-0.7468795560371857,0.0,-0.0,-0.0,168336,8633276,0.0016309797747396937,ok
100,28,0.285,LOcT,base,logN,0.0557160746241066,0.06602188162851659,0.84390316134282,0.5307026735689091,0.029568669763778224,0.00021663665983852253,168336,8633276,0.0016309797747396937,ok
100,28,0.285,LOcT,base,logL,-1.011467898891133,0.09192996722641447,-11.002591748999398,0.7902143376948441,-0.7992764358218521,-0.00585594748520605,168336,8633276,0.0016309797747396937,ok
100,28,0.285,LOcT,base,logOm,0.11488498588175694,0.0818499904366813,1.4036041454474124,1.057804163971973,0.12152581644358383,0.0008903662954340288,168336,8633276,0.0016309797747396937,ok
100,28,0.285,LOcT,base,logc,0.33198009651277366,0.08377718916185206,3.9626549879992963,1.2757225004988295,0.42351447883911836,0.003102904622424102,168336,8633276,0.0016309797747396937,ok
100,28,0.285,LOcT,base,logT,-0.8311247497226686,0.2061186315557179,-4.032264058079579,0.37898963398226937,-0.3149876646909994,-0.002307776308983179,168336,8633276,0.0016309797747396937,ok
100,28,0.285,LOcT,base,dpos,-0.0497739194587344,0.10418659103946674,-0.47773824790830927,0.47870485871706225,-0.023827017082287884,-0.00017457009178497115,168336,8633276,0.0016309797747396937,ok
100,28,0.285,LOcT,sha4,const,-0.5419867073196117,0.7006844722096878,-0.773510372807885,0.0,-0.0,-0.0,168336,8633276,0.0016412072033197278,ok
100,28,0.285,LOcT,sha4,logN,0.058088336832693876,0.06605739959614218,0.879361542958562,0.5307026735689091,0.030827635660281977,0.0002258605501537808,168336,8633276,0.0016412072033197278,ok
100,28,0.285,LOcT,sha4,logL,-0.7817418405900451,0.22483098522836867,-3.4770200370558477,0.7902143376948441,-0.6177436108102109,-0.004525936186904484,168336,8633276,0.0016412072033197278,ok
100,28,0.285,LOcT,sha4,logOm,-0.10975116043196703,0.21741385003499836,-0.5048029847882265,1.057804163971973,-0.11609523450569077,-0.0008505788061285161,168336,8633276,0.0016412072033197278,ok
100,28,0.285,LOcT,sha4,logc,0.10350840202686462,0.22103412914001494,0.46829149158814665,1.2757225004988295,0.13204799745634985,0.0009674576954541386,168336,8633276,0.0016412072033197278,ok
100,28,0.285,LOcT,sha4,logT,-0.3691944432106678,0.46225984245790364,-0.7986729741601749,0.37898963398226937,-0.13992086690069871,-0.0010251387529177994,168336,8633276,0.0016412072033197278,ok
100,28,0.285,LOcT,sha4,dpos,-0.04871040057934945,0.10419580642284743,-0.4674890693937614,0.47870485871706225,-0.023317905427388985,-0.00017084005423903905,168336,8633276,0.0016412072033197278,ok
100,28,0.285,LOcT,sha4,sha4,-0.46986227154988336,0.42021428742571715,-1.1181492053216842,0.3182181806874115,-0.14951871722625837,-0.001095457987863783,168336,8633276,0.0016412072033197278,ok
100,28,0.285,LOShaT,base,const,-0.5231649400975157,0.7004676133769963,-0.7468795560372966,0.0,-0.0,-0.0,168336,8633276,0.0016309797747396937,ok
100,28,0.285,LOShaT,base,logN,0.055716074624107194,0.06602188162851323,0.8439031613428719,0.5307026735689091,0.02956866976377854,0.00021663665983852483,168336,8633276,0.0016309797747396937,ok
100,28,0.285,LOShaT,base,logL,-0.679487802378357,0.06274509033886885,-10.82933817942777,0.7902143376948441,-0.5369410037281385,-0.003933930965014244,168336,8633276,0.0016309797747396937,ok
100,28,0.285,LOShaT,base,logOm,-0.21709511063101677,0.04913218952373362,-4.41859222508591,1.057804163971973,-0.2296441120034457,-0.0016825015725581685,168336,8633276,0.0016309797747396937,ok
100,28,0.285,LOShaT,base,logSha,-0.3319800965127752,0.08377718916185105,-3.962654987999363,0.6147602732175519,-0.20408817483498293,-0.0014952644424657967,168336,8633276,0.0016309797747396937,ok
100,28,0.285,LOShaT,base,logT,-0.16716455669711647,0.12916007744609245,-1.2942432367841057,0.37898963398226937,-0.06335363415744849,-0.00046416425906701506,168336,8633276,0.0016309797747396937,ok
100,28,0.285,LOShaT,base,dpos,-0.04977391945873406,0.1041865910394667,-0.4777382479083062,0.47870485871706225,-0.023827017082287724,-0.00017457009178496998,168336,8633276,0.0016309797747396937,ok
100,28,0.285,LOShaT,sha4,const,-0.5419867073196193,0.7006844722096248,-0.7735103728079653,0.0,-0.0,-0.0,168336,8633276,0.0016412072033197278,ok
100,28,0.285,LOShaT,sha4,logN,0.05808833683269442,0.06605739959613793,0.8793615429586267,0.5307026735689091,0.030827635660282265,0.00022586055015378292,168336,8633276,0.0016412072033197278,ok
100,28,0.285,LOShaT,sha4,logL,-0.6782334385631803,0.06274780592252112,-10.80887894949889,0.7902143376948441,-0.5359497874567002,-0.003926668758633725,168336,8633276,0.0016412072033197278,ok
100,28,0.285,LOShaT,sha4,logOm,-0.21325956245883135,0.049231368496995824,-4.331782133414487,1.057804163971973,-0.22558685317579286,-0.0016527758186590266,168336,8633276,0.0016412072033197278,ok
100,28,0.285,LOShaT,sha4,logSha,-0.10350840202686197,0.22103412914001797,-0.4682914915881282,0.6147602732175519,-0.06363285351034587,-0.0004662099766612526,168336,8633276,0.0016412072033197278,ok
100,28,0.285,LOShaT,sha4,logT,-0.16217763915693648,0.12924434058266185,-1.2548142411946557,0.37898963398226937,-0.061463644104195914,-0.0004503171318362109,168336,8633276,0.0016412072033197278,ok
100,28,0.285,LOShaT,sha4,dpos,-0.048710400579349354,0.10419580642284741,-0.46748906939376056,0.47870485871706225,-0.02331790542738894,-0.00017084005423903873,168336,8633276,0.0016412072033197278,ok
100,28,0.285,LOShaT,sha4,sha4,-0.46986227154988713,0.4202142874257208,-1.1181492053216833,0.3182181806874115,-0.1495187172262596,-0.0010954579878637918,168336,8633276,0.0016412072033197278,ok
100,28,0.285,LOcSha,base,const,-0.5231649400975187,0.7004676133770625,-0.7468795560372302,0.0,-0.0,-0.0,168336,8633276,0.0016309797747398047,ok
100,28,0.285,LOcSha,base,logN,0.0557160746241073,0.06602188162851672,0.843903161342829,0.5307026735689091,0.029568669763778595,0.00021663665983852524,168336,8633276,0.0016309797747398047,ok
100,28,0.285,LOcSha,base,logL,-0.5959055240297986,0.08683280083830705,-6.8626776779830605,0.7902143376948441,-0.4708930889999063,-0.003450026895256205,168336,8633276,0.0016309797747398047,ok
100,28,0.285,LOcSha,base,logOm,-0.30067738897957497,0.08020874175624482,-3.748686020949395,1.057804163971973,-0.31805779407481505,-0.00233026979889312,168336,8633276,0.0016309797747398047,ok
100,28,0.285,LOcSha,base,logc,-0.08358227834855866,0.06458003872304621,-1.2942432367841126,1.2757225004988295,-0.10662779313221243,-0.0007812150203122242,168336,8633276,0.0016309797747398047,ok
100,28,0.285,LOcSha,base,logSha,-0.4155623748613341,0.10305931577785782,-4.032264058079622,0.6147602732175519,-0.25547123910868846,-0.00187172559223858,168336,8633276,0.0016309797747398047,ok
100,28,0.285,LOcSha,base,dpos,-0.0497739194587344,0.10418659103946672,-0.4777382479083094,0.47870485871706225,-0.023827017082287884,-0.00017457009178497115,168336,8633276,0.0016309797747398047,ok
100,28,0.285,LOcSha,sha4,const,-0.5419867073196208,0.7006844722097321,-0.7735103728078491,0.0,-0.0,-0.0,168336,8633276,0.0016412072033197278,ok
100,28,0.285,LOcSha,sha4,logN,0.058088336832694154,0.06605739959615074,0.8793615429584521,0.5307026735689091,0.030827635660282123,0.00022586055015378186,168336,8633276,0.0016412072033197278,ok
100,28,0.285,LOcSha,sha4,logL,-0.5971446189847114,0.08684766579667513,-6.87577050582714,0.7902143376948441,-0.47187223959904373,-0.0034572007017537793,168336,8633276,0.0016412072033197278,ok
100,28,0.285,LOcSha,sha4,logOm,-0.2943483820372994,0.08039314457973294,-3.6613617190377257,1.057804163971973,-0.31136294417746846,-0.002281219573385237,168336,8633276,0.0016412072033197278,ok
100,28,0.285,LOcSha,sha4,logc,-0.08108881957846825,0.06462217029133004,-1.2548142411946732,1.2757225004988295,-0.10344683167514196,-0.0007579095124676002,168336,8633276,0.0016412072033197278,ok
100,28,0.285,LOcSha,sha4,logSha,-0.18459722160533273,0.23112992122895265,-0.798672974160167,0.6147602732175519,-0.11348303838929533,-0.0008314403921917384,168336,8633276,0.0016412072033197278,ok
100,28,0.285,LOcSha,sha4,dpos,-0.048710400579349694,0.10419580642284719,-0.4674890693937648,0.47870485871706225,-0.023317905427389103,-0.00017084005423903992,168336,8633276,0.0016412072033197278,ok
100,28,0.285,LOcSha,sha4,sha4,-0.46986227154988414,0.4202142874257217,-1.1181492053216737,0.3182181806874115,-0.14951871722625862,-0.0010954579878637847,168336,8633276,0.0016412072033197278,ok
100,29,0.295,LOcT,base,const,0.21217607452573262,0.7085485785907852,0.2994516973666426,0.0,0.0,0.0,168324,8604916,0.0026747058050777817,ok
100,29,0.295,LOcT,base,logN,0.04629894825156759,0.06671552021728225,0.6939756761362124,0.5309137736975204,0.02458074933446596,0.0001769655732678972,168324,8604916,0.0026747058050777817,ok
100,29,0.295,LOcT,base,logL,-1.2472743430752216,0.09466209862790817,-13.176068998617168,0.7902317516771701,-0.9856357889503239,-0.007095943254275886,168324,8604916,0.0026747058050777817,ok
100,29,0.295,LOcT,base,logOm,0.08125359068711684,0.08417687232176879,0.9652721519103535,1.0579905075919371,0.08596552765473024,0.0006188964655103393,168324,8604916,0.0026747058050777817,ok
100,29,0.295,LOcT,base,logc,0.4152100918994615,0.08589540767576016,4.833903268342419,1.2756843771531436,0.529677027472464,0.003813333659526405,168324,8604916,0.0026747058050777817,ok
100,29,0.295,LOcT,base,logT,-1.2076224071654058,0.21127788026749994,-5.715801415824644,0.3788761476102685,-0.4575393253946681,-0.0032939886375857514,168324,8604916,0.0026747058050777817,ok
100,29,0.295,LOcT,base,dpos,-0.12666898617447594,0.10521829391180741,-1.203868466833802,0.47870386928467124,-0.06063693380008816,-0.00043654689306375723,168324,8604916,0.0026747058050777817,ok
100,29,0.295,LOcT,sha4,const,0.20897003103478018,0.7087245354153869,0.2948536710561344,0.0,0.0,0.0,168324,8604916,0.0026750046941304007,ok
100,29,0.295,LOcT,sha4,logN,0.046704514349831854,0.06674548724590433,0.6997404060856228,0.5309137736975204,0.024796069962179222,0.0001785157431915721,168324,8604916,0.0026750046941304007,ok
100,29,0.295,LOcT,sha4,logL,-1.2074175024342693,0.23533400134023616,-5.130654710148046,0.7902317516771701,-0.9541396479543064,-0.006869191312288848,168324,8604916,0.0026750046941304007,ok
100,29,0.295,LOcT,sha4,logOm,0.0422798367674964,0.22725437704784354,0.18604630333960648,1.0579905075919371,0.04473166596254776,0.00032203920240913723,168324,8604916,0.0026750046941304007,ok
100,29,0.295,LOcT,sha4,logc,0.3755723528398155,0.23095653491863485,1.6261603204781725,1.2756843771531436,0.47911178300840074,0.0034492964468175384,168324,8604916,0.0026750046941304007,ok
100,29,0.295,LOcT,sha4,logT,-1.1274744781777823,0.48180112266281483,-2.340124223759515,0.3788761476102685,-0.4271731868208959,-0.003075371985687952,168324,8604916,0.0026750046941304007,ok
100,29,0.295,LOcT,sha4,dpos,-0.1264770029106747,0.10522344302064529,-1.2019850261491574,0.47870386928467124,-0.060545030668868606,-0.00043588524967444936,168324,8604916,0.0026750046941304007,ok
100,29,0.295,LOcT,sha4,sha4,-0.08152108281904945,0.4357376340998706,-0.18708754176685347,0.3182131879477813,-0.025941083648804826,-0.00018675910472201873,168324,8604916,0.0026750046941304007,ok
100,29,0.295,LOShaT,base,const,0.2121760745257253,0.7085485785906326,0.2994516973666968,0.0,0.0,0.0,168324,8604916,0.0026747058050775596,ok
100,29,0.295,LOShaT,base,logN,0.046298948251566815,0.0667155202172711,0.6939756761363166,0.5309137736975204,0.02458074933446555,0.00017696557326789427,168324,8604916,0.0026747058050775596,ok
100,29,0.295,LOShaT,base,logL,-0.8320642511757618,0.06395481953142279,-13.010188399749065,0.7902317516771701,-0.657523590714575,-0.004733746623615654,168324,8604916,0.0026747058050775596,ok
100,29,0.295,LOShaT,base,logOm,-0.3339565012123474,0.05058284841697988,-6.602168752130679,1.0579905075919371,-0.35332280823127876,-0.0025436967952641135,168324,8604916,0.0026747058050775596,ok
100,29,0.295,LOShaT,base,logSha,-0.4152100918994624,0.08589540767576291,-4.833903268342274,0.6147631789312199,-0.2552558760204375,-0.001837678006285133,168324,8604916,0.0026747058050775596,ok
100,29,0.295,LOShaT,base,logT,-0.37720222336647136,0.13058448724442376,-2.888568399862356,0.3788761476102685,-0.14291292525911667,-0.001028881072816212,168324,8604916,0.0026747058050775596,ok
100,29,0.295,LOShaT,base,dpos,-0.1266689861744762,0.10521829391180743,-1.2038684668338042,0.47870386928467124,-0.06063693380008828,-0.0004365468930637581,168324,8604916,0.0026747058050775596,ok
100,29,0.295,LOShaT,sha4,const,0.208970031034764,0.7087245354153082,0.2948536710561443,0.0,0.0,0.0,168324,8604916,0.0026750046941304007,ok
100,29,0.295,LOShaT,sha4,logN,0.046704514349832166,0.06674548724590633,0.6997404060856065,0.5309137736975204,0.024796069962179385,0.00017851574319157327,168324,8604916,0.0026750046941304007,ok
100,29,0.295,LOShaT,sha4,logL,-0.8318451495944547,0.0639636938066489,-13.004957970516486,0.7902317516771701,-0.6573504496881835,-0.004732500119671667,168324,8604916,0.0026750046941304007,ok
100,29,0.295,LOShaT,sha4,logOm,-0.3332925160723213,0.05068990633074448,-6.575125901745304,1.0579905075919371,-0.3526203182559491,-0.002538639319614872,168324,8604916,0.0026750046941304007,ok
100,29,0.295,LOShaT,sha4,logSha,-0.37557235283981594,0.2309565349186951,-1.6261603204777502,0.6147631789312199,-0.23088805355048303,-0.0016622453693866564,168324,8604916,0.0026750046941304007,ok
100,29,0.295,LOShaT,sha4,logT,-0.3763297724981412,0.13065131405704486,-2.8804132221267094,0.3788761476102685,-0.14258237443514452,-0.0010265013196499248,168324,8604916,0.0026750046941304007,ok
100,29,0.295,LOShaT,sha4,dpos,-0.1264770029106755,0.10522344302064532,-1.2019850261491647,0.47870386928467124,-0.060545030668868995,-0.0004358852496744522,168324,8604916,0.0026750046941304007,ok
100,29,0.295,LOShaT,sha4,sha4,-0.08152108281905047,0.435737634099975,-0.18708754176681097,0.3182131879477813,-0.025941083648805156,-0.0001867591047220211,168324,8604916,0.0026750046941304007,ok
100,29,0.295,LOcSha,base,const,0.2121760745257127,0.7085485785907112,0.2994516973666458,0.0,0.0,0.0,168324,8604916,0.0026747058050777817,ok
100,29,0.295,LOcSha,base,logN,0.04629894825156702,0.06671552021727649,0.6939756761362637,0.5309137736975204,0.024580749334465656,0.000176965573267895,168324,8604916,0.0026747058050777817,ok
100,29,0.295,LOcSha,base,logL,-0.6434631394925259,0.08863932088998866,-7.259341937999906,0.7902317516771701,-0.5084850038608699,-0.0036607647302352984,168324,8604916,0.0026747058050777817,ok
100,29,0.295,LOcSha,base,logOm,-0.5225576128955834,0.08179433045031202,-6.3886776750746055,1.0579905075919371,-0.5528609941134294,-0.0039802432964710175,168324,8604916,0.0026747058050777817,ok
100,29,0.295,LOcSha,base,logc,-0.18860111168323435,0.06529224362220999,-2.888568399862419,1.2756843771531436,-0.24059549168801728,-0.0017321326755707141,168324,8604916,0.0026747058050777817,ok
100,29,0.295,LOcSha,base,logSha,-0.6038112035826995,0.10563894013375039,-5.715801415824589,0.6147631789312199,-0.37120089498878633,-0.0026724075122941835,168324,8604916,0.0026747058050777817,ok
100,29,0.295,LOcSha,base,dpos,-0.12666898617447642,0.10521829391180715,-1.2038684668338093,0.47870386928467124,-0.06063693380008839,-0.0004365468930637589,168324,8604916,0.0026747058050777817,ok
100,29,0.295,LOcSha,sha4,const,0.20897003103475392,0.7087245354153004,0.29485367105613336,0.0,0.0,0.0,168324,8604916,0.0026750046941304007,ok
100,29,0.295,LOcSha,sha4,logN,0.04670451434983219,0.0667454872458941,0.6997404060857351,0.5309137736975204,0.0247960699621794,0.00017851574319157338,168324,8604916,0.0026750046941304007,ok
100,29,0.295,LOcSha,sha4,logL,-0.6436802633453864,0.08864525615722436,-7.261305243494726,0.7902317516771701,-0.5086565820234469,-0.003661999982565792,168324,8604916,0.0026750046941304007,ok
100,29,0.295,LOcSha,sha4,logOm,-0.5214574023213919,0.08197141928989454,-6.361453868173749,1.0579905075919371,-0.5516969817695824,-0.003971863156837481,168324,8604916,0.0026750046941304007,ok
100,29,0.295,LOcSha,sha4,logc,-0.18816488624906916,0.06532565702852154,-2.8804132221267262,1.2756843771531436,-0.24003900571673592,-0.0017281263347719304,168324,8604916,0.0026750046941304007,ok
100,29,0.295,LOcSha,sha4,logSha,-0.5637372390888874,0.24090056133146712,-2.3401242237589193,0.6147631789312199,-0.3465648971841936,-0.002495044185603267,168324,8604916,0.0026750046941304007,ok
100,29,0.295,LOcSha,sha4,dpos,-0.12647700291067573,0.10522344302064507,-1.2019850261491698,0.47870386928467124,-0.0605450306688691,-0.00043588524967445294,168324,8604916,0.0026750046941304007,ok
100,29,0.295,LOcSha,sha4,sha4,-0.08152108281905296,0.43573763409997535,-0.18708754176681652,0.3182131879477813,-0.025941083648805943,-0.00018675910472202678,168324,8604916,0.0026750046941304007,ok
100,30,0.305,LOcT,base,const,1.3148894156426552,0.7232268570534116,1.81808709510569,0.0,0.0,0.0,168338,8546950,0.0026643180033671943,ok
100,30,0.305,LOcT,base,logN,-0.0650348999227291,0.06814948970224495,-0.9542976800982084,0.5307962158114212,-0.034520278774659095,-0.0002446564714170271,168338,8546950,0.0026643180033671943,ok
100,30,0.305,LOcT,base,logL,-1.3796612349124575,0.09511745425993993,-14.50481665691006,0.7900254073281149,-1.0899674290865242,-0.007724954566576533,168338,8546950,0.0026643180033671943,ok
100,30,0.305,LOcT,base,logOm,0.19449298281027294,0.08461083171565742,2.2986771181246004,1.057651310636003,0.20570575817879078,0.0014579037809837102,168338,8546950,0.0026643180033671943,ok
100,30,0.305,LOcT,base,logc,0.6084309391707924,0.08652821493866025,7.031590095809885,1.2757127334179108,0.7761830965055981,0.0055010626885204465,168338,8546950,0.0026643180033671943,ok
100,30,0.305,LOcT,base,logT,-1.1865664006739802,0.2125825555846443,-5.581673422876523,0.3790604477789327,-0.44978039115891544,-0.0031877402883052812,168338,8546950,0.0026643180033671943,ok
100,30,0.305,LOcT,base,dpos,0.1644473521367468,0.106973775907384,1.5372679027346143,0.4787156694166099,0.07872352426193172,0.0005579392851709999,168338,8546950,0.0026643180033671943,ok
100,30,0.305,LOcT,sha4,const,1.2770666728424165,0.7234959189984662,1.7651332085055256,0.0,0.0,0.0,168338,8546950,0.002702360234122292,ok
100,30,0.305,LOcT,sha4,logN,-0.060282621434339115,0.06818996500342747,-0.8840394833947941,0.5307962158114212,-0.03199778733653967,-0.00022677875210721092,168338,8546950,0.002702360234122292,ok
100,30,0.305,LOcT,sha4,logL,-0.9217784640180625,0.2375997818387188,-3.8795425521213645,0.7900254073281149,-0.7282284065021539,-0.005161192164277964,168338,8546950,0.002702360234122292,ok
100,30,0.305,LOcT,sha4,logOm,-0.25329371622056357,0.23012798414420504,-1.1006645591691369,1.057651310636003,-0.26789643093654286,-0.0018986693568148086,168338,8546950,0.002702360234122292,ok
100,30,0.305,LOcT,sha4,logc,0.1530188969006985,0.23355458028729767,0.6551740356043051,1.2757127334179108,0.19520815522978358,0.001383503846017761,168338,8546950,0.002702360234122292,ok
100,30,0.305,LOcT,sha4,logT,-0.2657753385591325,0.48686090218282396,-0.5458958346573692,0.3790604477789327,-0.1007449188428222,-0.000714012088899275,168338,8546950,0.002702360234122292,ok
100,30,0.305,LOcT,sha4,dpos,0.16664505539638688,0.10698115675017687,1.5577047440750482,0.4787156694166099,0.0797755992490494,0.0005653956836460689,168338,8546950,0.002702360234122292,ok
100,30,0.305,LOcT,sha4,sha4,-0.936481934633437,0.44200154907406713,-2.1187299831759385,0.31824045844714566,-0.2980264402052149,-0.0021122105567441367,168338,8546950,0.002702360234122292,ok
100,30,0.305,LOShaT,base,const,1.3148894156426487,0.7232268570534984,1.8180870951054628,0.0,0.0,0.0,168338,8546950,0.0026643180033671943,ok
100,30,0.305,LOShaT,base,logN,-0.06503489992273015,0.0681494897022516,-0.9542976800981308,0.5307962158114212,-0.03452027877465965,-0.00024465647141703106,168338,8546950,0.0026643180033671943,ok
100,30,0.305,LOShaT,base,logL,-0.7712302957416574,0.0647896018593217,-11.903612209506045,0.7900254073281149,-0.6092915285370853,-0.0043182477293780865,168338,8546950,0.0026643180033671943,ok
100,30,0.305,LOShaT,base,logOm,-0.41393795636052577,0.05118351278641401,-8.087329958923807,1.057651310636003,-0.4378020220666987,-0.00310284568086127,168338,8546950,0.0026643180033671943,ok
100,30,0.305,LOShaT,base,logSha,-0.6084309391708006,0.08652821493866042,-7.031590095809967,0.6147953447083264,-0.3740605089787231,-0.0026510887939402324,168338,8546950,0.0026643180033671943,ok
100,30,0.305,LOShaT,base,logT,0.030295477667600938,0.13220515583181,0.22915503920393637,0.3790604477789327,0.011483817330357467,8.138955785332323e-05,168338,8546950,0.0026643180033671943,ok
100,30,0.305,LOShaT,base,dpos,0.16444735213674622,0.10697377590738404,1.5372679027346081,0.4787156694166099,0.07872352426193144,0.000557939285170998,168338,8546950,0.0026643180033671943,ok
100,30,0.305,LOShaT,sha4,const,1.2770666728424127,0.7234959189984592,1.7651332085055373,0.0,0.0,0.0,168338,8546950,0.002702360234122292,ok
100,30,0.305,LOShaT,sha4,logN,-0.060282621434338976,0.06818996500342925,-0.8840394833947691,0.5307962158114212,-0.031997787336539595,-0.00022677875210721038,168338,8546950,0.002702360234122292,ok
100,30,0.305,LOShaT,sha4,logL,-0.7687595671173622,0.06479458614938764,-11.864564816340408,0.7900254073281149,-0.6073395901492793,-0.004304413705571343,168338,8546950,0.002702360234122292,ok
100,30,0.305,LOShaT,sha4,logOm,-0.4063126131212638,0.05126285599099468,-7.926062745950802,1.057651310636003,-0.4297370677956439,-0.0030456867202695494,168338,8546950,0.002702360234122292,ok
100,30,0.305,LOShaT,sha4,logSha,-0.15301889690069762,0.23355458028728002,-0.6551740356043508,0.6147953447083264,-0.09407530546695225,-0.0006667423641989633,168338,8546950,0.002702360234122292,ok
100,30,0.305,LOShaT,sha4,logT,0.04026245524226411,0.13226852126973446,0.3043993752690189,0.3790604477789327,0.01526190431281187,0.0001081660921874677,168338,8546950,0.002702360234122292,ok
100,30,0.305,LOShaT,sha4,dpos,0.1666450553963861,0.10698115675017694,1.55770474407504,0.4787156694166099,0.07977559924904902,0.0005653956836460663,168338,8546950,0.002702360234122292,ok
100,30,0.305,LOShaT,sha4,sha4,-0.9364819346334406,0.4420015490740411,-2.1187299831760713,0.31824045844714566,-0.29802644020521607,-0.0021122105567441454,168338,8546950,0.002702360234122292,ok
100,30,0.305,LOcSha,base,const,1.314889415642648,0.7232268570535061,1.8180870951054426,0.0,0.0,0.0,168338,8546950,0.0026643180033671943,ok
100,30,0.305,LOcSha,base,logN,-0.06503489992273027,0.06814948970225466,-0.9542976800980896,0.5307962158114212,-0.03452027877465972,-0.00024465647141703155,168338,8546950,0.0026643180033671943,ok
100,30,0.305,LOcSha,base,logL,-0.7863780345754634,0.09008920236107311,-8.728882196377972,0.7900254073281149,-0.6212586270793629,-0.004403062458759784,168338,8546950,0.0026643180033671943,ok
100,30,0.305,LOcSha,base,logOm,-0.39879021752671984,0.08276023253841137,-4.818621278542565,1.057651310636003,-0.421780996235952,-0.00298929944695574,168338,8546950,0.0026643180033671943,ok
100,30,0.305,LOcSha,base,logc,0.01514773883380465,0.06610257791590574,0.22915503920399707,1.2757127334179108,0.019324163312773566,0.00013695664626729942,168338,8546950,0.0026643180033671943,ok
100,30,0.305,LOcSha,base,logSha,-0.5932832003369892,0.10629127779232342,-5.581673422876448,0.6147953447083264,-0.3647477496608384,-0.002585086232120185,168338,8546950,0.0026643180033671943,ok
100,30,0.305,LOcSha,base,dpos,0.16444735213674616,0.10697377590738429,1.5372679027346041,0.4787156694166099,0.07872352426193141,0.0005579392851709977,168338,8546950,0.0026643180033671943,ok
100,30,0.305,LOcSha,sha4,const,1.2770666728424156,0.7234959189985471,1.7651332085053268,0.0,0.0,0.0,168338,8546950,0.002702360234122292,ok
100,30,0.305,LOcSha,sha4,logN,-0.06028262143433939,0.0681899650034292,-0.8840394833947758,0.5307962158114212,-0.03199778733653982,-0.00022677875210721195,168338,8546950,0.002702360234122292,ok
100,30,0.305,LOcSha,sha4,logL,-0.7888907947384959,0.09009774053107295,-8.755944267730253,0.7900254073281149,-0.6232437714506804,-0.004417131824198874,168338,8546950,0.002702360234122292,ok
100,30,0.305,LOcSha,sha4,logOm,-0.38618138550013004,0.08290212285962213,-4.658281020789414,1.057651310636003,-0.4084452485174401,-0.002894784654597983,168338,8546950,0.002702360234122292,ok
100,30,0.305,LOcSha,sha4,logc,0.020131227621132907,0.06613426063486826,0.30439937526902705,1.2757127334179108,0.025681663415613606,0.00018201432243346159,168338,8546950,0.002702360234122292,ok
100,30,0.305,LOcSha,sha4,logSha,-0.13288766927956666,0.2434304510914,-0.5458958346573979,0.6147953447083264,-0.08169872044221727,-0.0005790254705982284,168338,8546950,0.002702360234122292,ok
100,30,0.305,LOcSha,sha4,dpos,0.16664505539638602,0.1069811567501772,1.5577047440750353,0.4787156694166099,0.07977559924904898,0.000565395683646066,168338,8546950,0.002702360234122292,ok
100,30,0.305,LOcSha,sha4,sha4,-0.9364819346334352,0.4420015490740418,-2.1187299831760558,0.31824045844714566,-0.2980264402052143,-0.0021122105567441323,168338,8546950,0.002702360234122292,ok
100,31,0.315,LOcT,base,const,1.4470869174570855,0.7394731640379607,1.956916069212215,0.0,0.0,0.0,168323,8528452,0.0032935866509331557,ok
100,31,0.315,LOcT,base,logN,-0.002730961976726329,0.06962584777505179,-0.03922339280592404,0.5307389900655487,-0.0014494280014351463,-1.010401965671792e-05,168323,8528452,0.0032935866509331557,ok
100,31,0.315,LOcT,base,logL,-1.4945503642740303,0.0976643401982528,-15.30292798006091,0.7899405806935846,-1.180605982630436,-0.008230050781084245,168323,8528452,0.0032935866509331557,ok
100,31,0.315,LOcT,base,logOm,0.14085734963632926,0.08703270536674734,1.6184415851807674,1.0579508343793322,0.14902015057621587,0.0010388253360486227,168323,8528452,0.0032935866509331557,ok
100,31,0.315,LOcT,base,logc,0.40700635676268443,0.08898872876974982,4.573684357440099,1.2758592799036728,0.5192828372554559,0.0036199411007861266,168323,8528452,0.0032935866509331557,ok
100,31,0.315,LOcT,base,logT,-1.0365971577877822,0.21761428266209742,-4.763461042662204,0.3790425958132568,-0.39291447750052505,-0.002739022290271375,168323,8528452,0.0032935866509331557,ok
100,31,0.315,LOcT,base,dpos,-0.03871308081142575,0.10938826060108195,-0.35390526002241635,0.4787445121092916,-0.018533674985313598,-0.00012919897792605797,168323,8528452,0.0032935866509331557,ok
100,31,0.315,LOcT,sha4,const,1.4477703047720838,0.7398698990718129,1.9567903851587305,0.0,0.0,0.0,168323,8528452,0.0032935988698138408,ok
100,31,0.315,LOcT,sha4,logN,-0.0028171123953280724,0.069683922080731,-0.04042700685050936,0.5307389900655487,-0.0014951513875975599,-1.042275918161967e-05,168323,8528452,0.0032935988698138408,ok
100,31,0.315,LOcT,sha4,logL,-1.5029402086241308,0.2434300436223998,-6.174012813946002,0.7899405806935846,-1.187233461148283,-0.008276251194731903,168323,8528452,0.0032935988698138408,ok
100,31,0.315,LOcT,sha4,logOm,0.1490616346904856,0.23446932984413166,0.6357404390142516,1.0579508343793322,0.15769988079474648,0.001099332077091438,168323,8528452,0.0032935988698138408,ok
100,31,0.315,LOcT,sha4,logc,0.41535036605793774,0.2387123722374114,1.7399616206103092,1.2758592799036728,0.5299286189464073,0.00369415326403949,168323,8528452,0.0032935988698138408,ok
100,31,0.315,LOcT,sha4,logT,-1.0534669285230565,0.4974148016911944,-2.1178841581338204,0.3790425958132568,-0.39930883919079796,-0.0027835976373370513,168323,8528452,0.0032935988698138408,ok
100,31,0.315,LOcT,sha4,dpos,-0.03875436928437738,0.10939088571740482,-0.3542742069434702,0.4787445121092916,-0.018553441615152565,-0.0001293367718808058,168323,8528452,0.0032935988698138408,ok
100,31,0.315,LOcT,sha4,sha4,0.017158426860058074,0.44839503436721595,0.03826631774429079,0.3180713407702429,0.00545760383688682,3.804517119296936e-05,168323,8528452,0.0032935988698138408,ok
100,31,0.315,LOShaT,base,const,1.4470869174570535,0.7394731640377795,1.9569160692126513,0.0,0.0,0.0,168323,8528452,0.0032935866509331557,ok
100,31,0.315,LOShaT,base,logN,-0.002730961976723331,0.06962584777503879,-0.03922339280588831,0.5307389900655487,-0.0014494280014335553,-1.010401965670683e-05,168323,8528452,0.0032935866509331557,ok
100,31,0.315,LOShaT,base,logL,-1.08754400751135,0.06676539849448584,-16.289036417586427,0.7899405806935846,-0.859095144823344,-0.005988786074017621,168323,8528452,0.0032935866509331557,ok
100,31,0.315,LOShaT,base,logOm,-0.26614900712635337,0.052355427291869476,-5.083503676565064,1.0579508343793322,-0.28157256415855636,-0.0019628534292379747,168323,8528452,0.0032935866509331557,ok
100,31,0.315,LOShaT,base,logSha,-0.4070063567626905,0.08898872876975107,-4.5736843574401025,0.6144238577600944,-0.2500744158550136,-0.0017432785974463368,168323,8528452,0.0032935866509331557,ok
100,31,0.315,LOShaT,base,logT,-0.22258444426240534,0.1348891113988087,-1.6501290723483197,0.3790425958132568,-0.08436898554087328,-0.0005881395195058101,168323,8528452,0.0032935866509331557,ok
100,31,0.315,LOShaT,base,dpos,-0.038713080811426624,0.109388260601082,-0.3539052600224242,0.4787445121092916,-0.018533674985314018,-0.0001291989779260609,168323,8528452,0.0032935866509331557,ok
100,31,0.315,LOShaT,sha4,const,1.447770304772073,0.7398698990716026,1.9567903851592718,0.0,0.0,0.0,168323,8528452,0.0032935988698138408,ok
100,31,0.315,LOShaT,sha4,logN,-0.0028171123953269483,0.06968392208071285,-0.04042700685050376,0.5307389900655487,-0.0014951513875969633,-1.0422759181615511e-05,168323,8528452,0.0032935988698138408,ok
100,31,0.315,LOShaT,sha4,logL,-1.0875898425661954,0.06678135074694153,-16.28583175394974,0.7899405806935846,-0.8591313517931847,-0.005989038474229717,168323,8528452,0.0032935988698138408,ok
100,31,0.315,LOShaT,sha4,logOm,-0.26628873136745,0.052492303846599905,-5.0729099668712365,1.0579508343793322,-0.2817203855360076,-0.0019638838978793777,168323,8528452,0.0032935988698138408,ok
100,31,0.315,LOShaT,sha4,logSha,-0.41535036605794223,0.2387123722374334,-1.7399616206101676,0.6144238577600944,-0.25520117423538824,-0.0017790174319377763,168323,8528452,0.0032935988698138408,ok
100,31,0.315,LOShaT,sha4,logT,-0.2227661964071736,0.13495635320229904,-1.650653645577159,0.3790425958132568,-0.08443787734562087,-0.0005886197669887256,168323,8528452,0.0032935988698138408,ok
100,31,0.315,LOShaT,sha4,dpos,-0.038754369284378254,0.10939088571740482,-0.3542742069434782,0.4787445121092916,-0.018553441615152984,-0.00012933677188080872,168323,8528452,0.0032935988698138408,ok
100,31,0.315,LOShaT,sha4,sha4,0.017158426860056124,0.4483950343672554,0.038266317744283074,0.3180713407702429,0.0054576038368862,3.8045171192965036e-05,168323,8528452,0.0032935988698138408,ok
100,31,0.315,LOcSha,base,const,1.447086917457056,0.7394731640378187,1.956916069212551,0.0,0.0,0.0,168323,8528452,0.0032935866509331557,ok
100,31,0.315,LOcSha,base,logN,-0.0027309619767237336,0.06962584777504384,-0.039223392805891245,0.5307389900655487,-0.001449428001433769,-1.0104019656708319e-05,168323,8528452,0.0032935866509331557,ok
100,31,0.315,LOcSha,base,logL,-0.9762517853801495,0.09201389900079511,-10.609829558159616,0.7899405806935846,-0.7711809022463441,-0.005375932428149085,168323,8528452,0.0032935866509331557,ok
100,31,0.315,LOcSha,base,logOm,-0.3774412292575536,0.08446701602613177,-4.4685043584442905,1.0579508343793322,-0.3993142634221896,-0.002783635449867615,168323,8528452,0.0032935866509331557,ok
100,31,0.315,LOcSha,base,logc,-0.1112922221312021,0.06744455569940472,-1.6501290723483022,1.2758592799036728,-0.14199321438719512,-0.0009898402872500155,168323,8528452,0.0032935866509331557,ok
100,31,0.315,LOcSha,base,logSha,-0.5182985788938922,0.10880714133105099,-4.763461042662114,0.6144238577600944,-0.3184550123155599,-0.0022199624272684075,168323,8528452,0.0032935866509331557,ok
100,31,0.315,LOcSha,base,dpos,-0.03871308081142602,0.10938826060108216,-0.3539052600224182,0.4787445121092916,-0.01853367498531373,-0.0001291989779260589,168323,8528452,0.0032935866509331557,ok
100,31,0.315,LOcSha,sha4,const,1.4477703047720671,0.7398698990716929,1.9567903851590254,0.0,0.0,0.0,168323,8528452,0.0032935988698138408,ok
100,31,0.315,LOcSha,sha4,logN,-0.0028171123953267957,0.06968392208072206,-0.040427006850496224,0.5307389900655487,-0.0014951513875968822,-1.0422759181614946e-05,168323,8528452,0.0032935988698138408,ok
100,31,0.315,LOcSha,sha4,logL,-0.9762067443626106,0.09201508248743952,-10.609203599810577,0.7899405806935846,-0.7711453225187943,-0.005375684400467691,168323,8528452,0.0032935988698138408,ok
100,31,0.315,LOcSha,sha4,logOm,-0.37767182957103473,0.08467469450686994,-4.460267991169345,1.0579508343793322,-0.3995582272162452,-0.0027853361310799444,168323,8528452,0.0032935988698138408,ok
100,31,0.315,LOcSha,sha4,logc,-0.111383098203586,0.06747817660114956,-1.6506536455771461,1.2758592799036728,-0.1421091594674673,-0.0009906485449689296,168323,8528452,0.0032935988698138408,ok
100,31,0.315,LOcSha,sha4,logSha,-0.5267334642615278,0.2487074008456221,-2.1178841581336068,0.6144238577600944,-0.32363760712290673,-0.002256090499690348,168323,8528452,0.0032935988698138408,ok
100,31,0.315,LOcSha,sha4,dpos,-0.038754369284377345,0.10939088571740485,-0.35427420694346984,0.4787445121092916,-0.018553441615152547,-0.0001293367718808057,168323,8528452,0.0032935988698138408,ok
100,31,0.315,LOcSha,sha4,sha4,0.017158426860057318,0.4483950343672547,0.038266317744285794,0.3180713407702429,0.00545760383688658,3.804517119296768e-05,168323,8528452,0.0032935988698138408,ok
100,32,0.325,LOcT,base,const,1.190036428354911,0.743197699290437,1.6012380413597758,0.0,0.0,0.0,168316,8494459,0.0026582443782882104,ok
100,32,0.325,LOcT,base,logN,0.007726166227431386,0.06996089182428558,0.11043550226370036,0.5310150462700464,0.004102710516749547,2.815992342977562e-05,168316,8494459,0.0026582443782882104,ok
100,32,0.325,LOcT,base,logL,-1.3167994178505011,0.09920062932197006,-13.274103469410836,0.7902033136841798,-1.040539263442865,-0.007141987197147142,168316,8494459,0.0026582443782882104,ok
100,32,0.325,LOcT,base,logOm,0.062067203343897044,0.08768025779707145,0.7078811685014241,1.0577481749412718,0.06565147106071591,0.0004506143903096022,168316,8494459,0.0026582443782882104,ok
100,32,0.325,LOcT,base,logc,0.3975783497586118,0.09008717385258336,4.413262540671996,1.275686951210709,0.5071855128709484,0.0034811876560213225,168316,8494459,0.0026582443782882104,ok
100,32,0.325,LOcT,base,logT,-0.7857171979277126,0.220782399947565,-3.5587854743599014,0.37904925241277143,-0.297825516482357,-0.0020441958323252876,168316,8494459,0.0026582443782882104,ok
100,32,0.325,LOcT,base,dpos,-0.09278620154599275,0.11097526356628727,-0.8360980507207364,0.4787182406393664,-0.04441844715970731,-0.0003048765117061876,168316,8494459,0.0026582443782882104,ok
100,32,0.325,LOcT,sha4,const,1.1458003768466942,0.7433839717152987,1.5413304838989896,0.0,0.0,0.0,168316,8494459,0.002707686760128669,ok
100,32,0.325,LOcT,sha4,logN,0.013296666490101083,0.06999214133884034,0.18997370612981146,0.5310150462700464,0.007060729971478402,4.846298917347946e-05,168316,8494459,0.002707686760128669,ok
100,32,0.325,LOcT,sha4,logL,-0.7773896154917233,0.24657463671727828,-3.1527557977630756,0.7902033136841798,-0.6142958501852301,-0.0042163647749025425,168316,8494459,0.002707686760128669,ok
100,32,0.325,LOcT,sha4,logOm,-0.4654083476058266,0.23772469419800016,-1.957761894177428,1.0577481749412718,-0.49228483028249614,-0.0033789132988544797,168316,8494459,0.002707686760128669,ok
100,32,0.325,LOcT,sha4,logc,-0.13889702017070885,0.24180314065859362,-0.5744219028437689,1.275686951210709,-0.1771891161938239,-0.0012161793829316603,168316,8494459,0.002707686760128669,ok
100,32,0.325,LOcT,sha4,logT,0.2989854714991672,0.5045575969764495,0.5925695565597093,0.37904925241277143,0.11333021945403932,0.0007778687502022055,168316,8494459,0.002707686760128669,ok
100,32,0.325,LOcT,sha4,dpos,-0.09019832787870774,0.11097437413785047,-0.812785190990714,0.4787182406393664,-0.04317958483070768,-0.0002963732872690167,168316,8494459,0.002707686760128669,ok
100,32,0.325,LOcT,sha4,sha4,-1.1027342100429538,0.45664075984347996,-2.4148834423386374,0.31835149188214307,-0.35105708091665083,-0.0024095632576888715,168316,8494459,0.002707686760128669,ok
100,32,0.325,LOShaT,base,const,1.1900364283549132,0.743197699290537,1.6012380413595633,0.0,0.0,0.0,168316,8494459,0.0026582443782880993,ok
100,32,0.325,LOShaT,base,logN,0.007726166227431323,0.069960891824292,0.11043550226368931,0.5310150462700464,0.004102710516749514,2.8159923429775394e-05,168316,8494459,0.0026582443782880993,ok
100,32,0.325,LOShaT,base,logL,-0.9192210680918889,0.06742045035819175,-13.634157932915695,0.7902033136841798,-0.7263715340145217,-0.004985622723297359,168316,8494459,0.0026582443782880993,ok
100,32,0.325,LOShaT,base,logOm,-0.3355111464147116,0.053066774204325096,-6.322433414227889,1.0577481749412718,-0.354886302792615,-0.002435846027185415,168316,8494459,0.0026582443782880993,ok
100,32,0.325,LOShaT,base,logSha,-0.3975783497586086,0.09008717385258232,-4.413262540672012,0.6147231536501445,-0.24440061698663207,-0.0016775014060670598,168316,8494459,0.0026582443782880993,ok
100,32,0.325,LOShaT,base,logT,0.009439501589500588,0.13608094724957828,0.06936681277055,0.37904925241277143,0.0035780360206493656,2.455869600331736e-05,168316,8494459,0.0026582443782880993,ok
100,32,0.325,LOShaT,base,dpos,-0.0927862015459929,0.11097526356628729,-0.8360980507207377,0.4787182406393664,-0.04441844715970738,-0.0003048765117061881,168316,8494459,0.0026582443782880993,ok
100,32,0.325,LOShaT,sha4,const,1.1458003768466956,0.7433839717153143,1.541330483898959,0.0,0.0,0.0,168316,8494459,0.002707686760128891,ok
100,32,0.325,LOShaT,sha4,logN,0.013296666490101229,0.06999214133883945,0.18997370612981596,0.5310150462700464,0.007060729971478479,4.846298917347999e-05,168316,8494459,0.002707686760128891,ok
100,32,0.325,LOShaT,sha4,logL,-0.9162866356624343,0.06743387722569257,-13.587927512987871,0.7902033136841798,-0.7240527357849844,-0.004969707103531769,168316,8494459,0.002707686760128891,ok
100,32,0.325,LOShaT,sha4,logOm,-0.3265113274351187,0.053170143410537274,-6.14087731368448,1.0577481749412718,-0.3453667606921488,-0.002370506399751004,168316,8494459,0.002707686760128891,ok
100,32,0.325,LOShaT,sha4,logSha,0.13889702017070682,0.24180314065858236,0.5744219028437872,0.6147231536501445,0.08538321427194463,0.0005860478740262199,168316,8494459,0.002707686760128891,ok
100,32,0.325,LOShaT,sha4,logT,0.021191431157752894,0.1361620151332914,0.15563394194047603,0.37904925241277143,0.008032596137902945,5.5133622336305504e-05,168316,8494459,0.002707686760128891,ok
100,32,0.325,LOShaT,sha4,dpos,-0.0901983278787068,0.11097437413785052,-0.812785190990705,0.4787182406393664,-0.04317958483070723,-0.0002963732872690136,168316,8494459,0.002707686760128891,ok
100,32,0.325,LOShaT,sha4,sha4,-1.1027342100429458,0.456640759843463,-2.4148834423387093,0.31835149188214307,-0.35105708091664833,-0.0024095632576888546,168316,8494459,0.002707686760128891,ok
100,32,0.325,LOcSha,base,const,1.1900364283549107,0.7431976992904553,1.601238041359736,0.0,0.0,0.0,168316,8494459,0.0026582443782880993,ok
100,32,0.325,LOcSha,base,logN,0.0077261662274314,0.06996089182428651,0.11043550226369908,0.5310150462700464,0.0041027105167495545,2.8159923429775672e-05,168316,8494459,0.0026582443782880993,ok
100,32,0.325,LOcSha,base,logL,-0.9239408188866409,0.09276861877819906,-9.95962676878585,0.7902033136841798,-0.7301010967322983,-0.005011221458604265,168316,8494459,0.0026582443782880993,ok
100,32,0.325,LOcSha,base,logOm,-0.33079139561996024,0.08546496247349773,-3.8704913223654316,1.0577481749412718,-0.34989399500328916,-0.002401580142592449,168316,8494459,0.0026582443782880993,ok
100,32,0.325,LOcSha,base,logc,0.004719750794750917,0.06804047362479013,0.06936681277055816,1.275686951210709,0.006020924501830118,4.132603854349548e-05,168316,8494459,0.0026582443782880993,ok
100,32,0.325,LOcSha,base,logSha,-0.3928585989638558,0.11039119997378248,-3.5587854743598974,0.6147231536501445,-0.24149927689363881,-0.0016575873725204868,168316,8494459,0.0026582443782880993,ok
100,32,0.325,LOcSha,base,dpos,-0.09278620154599264,0.11097526356628754,-0.8360980507207334,0.4787182406393664,-0.044418447159707254,-0.00030487651170618723,168316,8494459,0.0026582443782880993,ok
100,32,0.325,LOcSha,sha4,const,1.145800376846687,0.7433839717153693,1.5413304838988335,0.0,0.0,0.0,168316,8494459,0.002707686760128669,ok
100,32,0.325,LOcSha,sha4,logN,0.013296666490101697,0.06999214133884228,0.18997370612981496,0.5310150462700464,0.007060729971478728,4.8462989173481695e-05,168316,8494459,0.002707686760128669,ok
100,32,0.325,LOcSha,sha4,logL,-0.9268823512413088,0.09277169089788145,-9.991004176711359,0.7902033136841798,-0.732425505346266,-0.005027175586569575,168316,8494459,0.002707686760128669,ok
100,32,0.325,LOcSha,sha4,logOm,-0.3159156118562427,0.08565556094214441,-3.6882090127181137,1.0577481749412718,-0.3341591618763959,-0.002293580396028643,168316,8494459,0.002707686760128669,ok
100,32,0.325,LOcSha,sha4,logc,0.010595715578876397,0.06808100756664631,0.15563394194047392,1.275686951210709,0.013516816102712643,9.27758624238275e-05,168316,8494459,0.002707686760128669,ok
100,32,0.325,LOcSha,sha4,logSha,0.14949273574958485,0.2522787984882142,0.592569556559739,0.6147231536501445,0.0918966459677725,0.0006307543521144917,168316,8494459,0.002707686760128669,ok
100,32,0.325,LOcSha,sha4,dpos,-0.09019832787870624,0.11097437413785079,-0.8127851909906981,0.4787182406393664,-0.04317958483070697,-0.00029637328726901175,168316,8494459,0.002707686760128669,ok
100,32,0.325,LOcSha,sha4,sha4,-1.1027342100429545,0.4566407598434631,-2.414883442338728,0.31835149188214307,-0.35105708091665105,-0.0024095632576888733,168316,8494459,0.002707686760128669,ok
100,33,0.335,LOcT,base,const,0.01854447396049933,0.7624107008476146,0.02432347019773254,0.0,0.0,0.0,168305,8505811,0.0030443327709153145,ok
100,33,0.335,LOcT,base,logN,0.15549545851836355,0.07182343301914092,2.1649683394683192,0.5304361167696896,0.0824804071918031,0.0005570291130042961,168305,8505811,0.0030443327709153145,ok
100,33,0.335,LOcT,base,logL,-1.6365496964898145,0.10018906198050347,-16.33461441936928,0.7902918859526983,-1.2933519460942515,-0.008734616036265857,168305,8505811,0.0030443327709153145,ok
100,33,0.335,LOcT,base,logOm,0.36628952059920244,0.0878981334563172,4.16720476528933,1.0581220097771489,0.3875790036967365,0.0026175039139445144,168305,8505811,0.0030443327709153145,ok
100,33,0.335,LOcT,base,logc,0.7003145359523237,0.09028933862820757,7.756336978345485,1.2759817337645722,0.8935885557649779,0.006034825209471352,168305,8505811,0.0030443327709153145,ok
100,33,0.335,LOcT,base,logT,-1.148207771060497,0.22294019918698996,-5.150294900819764,0.37902822104858436,-0.4352031488592204,-0.002939132240484622,168305,8505811,0.0030443327709153145,ok
100,33,0.335,LOcT,base,dpos,0.10483383199797001,0.11276471466090215,0.9296687559864687,0.4786894268314117,0.05018284695164877,0.0003389084471964786,168305,8505811,0.0030443327709153145,ok
100,33,0.335,LOcT,sha4,const,-3.234079780564528e-05,0.7626272616024496,-4.2407083294780296e-05,0.0,-0.0,-0.0,168305,8505811,0.003052994053866498,ok
100,33,0.335,LOcT,sha4,logN,0.1578445793179474,0.07185920952426413,2.1965810696073587,0.5304361167696896,0.08372646570655728,0.0005654443341805314,168305,8505811,0.003052994053866498,ok
100,33,0.335,LOcT,sha4,logL,-1.4071327416514339,0.2472471359129961,-5.691199359925409,0.7902918859526983,-1.1120455881855027,-0.007510168641224547,168305,8505811,0.003052994053866498,ok
100,33,0.335,LOcT,sha4,logOm,0.14194766152196356,0.23817658971657318,0.5959765470270579,1.0581220097771489,0.15019794489278654,0.0010143576016076168,168305,8505811,0.003052994053866498,ok
100,33,0.335,LOcT,sha4,logc,0.47214201069590894,0.24218914308342168,1.94947636663168,1.2759817337645722,0.6024445813908571,0.004068592557090861,168305,8505811,0.003052994053866498,ok
100,33,0.335,LOcT,sha4,logT,-0.686905137015332,0.5052770040691659,-1.3594624957863777,0.37902822104858436,-0.2603564321120554,-0.0017583098505696286,168305,8505811,0.003052994053866498,ok
100,33,0.335,LOcT,sha4,dpos,0.10594951899588348,0.11276938665664114,0.9395237673720553,0.4786894268314117,0.05071691452120323,0.000342515257524918,168305,8505811,0.003052994053866498,ok
100,33,0.335,LOcT,sha4,sha4,-0.46929887473586923,0.4579440594264718,-1.024795201675109,0.31834277994609617,-0.14939790840899136,-0.0010089545776882126,168305,8505811,0.003052994053866498,ok
100,33,0.335,LOShaT,base,const,0.01854447396049865,0.7624107008477525,0.024323470197727248,0.0,0.0,0.0,168305,8505811,0.0030443327709153145,ok
100,33,0.335,LOShaT,base,logN,0.1554954585183635,0.07182343301914894,2.1649683394680763,0.5304361167696896,0.08248040719180308,0.0005570291130042959,168305,8505811,0.0030443327709153145,ok
100,33,0.335,LOShaT,base,logL,-0.9362351605374909,0.06880543554892497,-13.606994172310253,0.7902918859526983,-0.7398990507164009,-0.004996887454433378,168305,8505811,0.0030443327709153145,ok
100,33,0.335,LOShaT,base,logOm,-0.3340250153531144,0.05424963083686546,-6.157185038872687,1.0581220097771489,-0.3534392205612804,-0.0023869418475633486,168305,8505811,0.0030443327709153145,ok
100,33,0.335,LOShaT,base,logSha,-0.7003145359523095,0.09028933862820485,-7.756336978345561,0.615050846732609,-0.4307290483166221,-0.0029089165281526,168305,8505811,0.0030443327709153145,ok
100,33,0.335,LOShaT,base,logT,0.25242130084414205,0.13881767306151377,1.8183657403066216,0.37902822104858436,0.09567479661372469,0.000646137051320302,168305,8505811,0.0030443327709153145,ok
100,33,0.335,LOShaT,base,dpos,0.10483383199796736,0.11276471466090214,0.9296687559864453,0.4786894268314117,0.05018284695164751,0.0003389084471964701,168305,8505811,0.0030443327709153145,ok
100,33,0.335,LOShaT,sha4,const,-3.2340797809441136e-05,0.7626272616024957,-4.240708329975507e-05,0.0,-0.0,-0.0,168305,8505811,0.003052994053866498,ok
100,33,0.335,LOShaT,sha4,logN,0.15784457931794776,0.07185920952426482,2.1965810696073427,0.5304361167696896,0.08372646570655748,0.0005654443341805327,168305,8505811,0.003052994053866498,ok
100,33,0.335,LOShaT,sha4,logL,-0.9349907309555262,0.06881688168089306,-13.586647754414678,0.7902918859526983,-0.7389155881151347,-0.004990245667382275,168305,8505811,0.003052994053866498,ok
100,33,0.335,LOShaT,sha4,logOm,-0.3301943491739403,0.05435364490218267,-6.074925605599649,1.0581220097771489,-0.3493859083649874,-0.002359567917507691,168305,8505811,0.003052994053866498,ok
100,33,0.335,LOShaT,sha4,logSha,-0.472142010695902,0.24218914308333767,-1.9494763666323276,0.615050846732609,-0.29039134345655104,-0.0019611497806209166,168305,8505811,0.003052994053866498,ok
100,33,0.335,LOShaT,sha4,logT,0.25737888437648193,0.13887319044898028,1.8533374479578815,0.37902822104858436,0.09755386068068723,0.0006588272577115529,168305,8505811,0.003052994053866498,ok
100,33,0.335,LOShaT,sha4,dpos,0.10594951899587972,0.11276938665664113,0.9395237673720221,0.4786894268314117,0.050716914521201424,0.0003425152575249058,168305,8505811,0.003052994053866498,ok
100,33,0.335,LOShaT,sha4,sha4,-0.46929887473586585,0.45794405942633315,-1.0247952016754118,0.31834277994609617,-0.14939790840899028,-0.0010089545776882055,168305,8505811,0.003052994053866498,ok
100,33,0.335,LOcSha,base,const,0.018544473960491602,0.7624107008476485,0.02432347019772132,0.0,0.0,0.0,168305,8505811,0.0030443327709153145,ok
100,33,0.335,LOcSha,base,logN,0.15549545851836377,0.07182343301913997,2.1649683394683508,0.5304361167696896,0.08248040719180323,0.0005570291130042969,168305,8505811,0.0030443327709153145,ok
100,33,0.335,LOcSha,base,logL,-1.062445810959562,0.09460088346597322,-11.2308233499924,0.7902918859526983,-0.8396423036657762,-0.005670500711329073,168305,8505811,0.0030443327709153145,ok
100,33,0.335,LOcSha,base,logOm,-0.20781436493104466,0.08739739818598166,-2.3778095142925846,1.0581220097771489,-0.2198929534813988,-0.0014850408843012021,168305,8505811,0.0030443327709153145,ok
100,33,0.335,LOcSha,base,logc,0.12621065042207338,0.06940883653075797,1.8183657403066273,1.2759817337645722,0.16104248454511152,0.0010875958955145221,168305,8505811,0.0030443327709153145,ok
100,33,0.335,LOcSha,base,logSha,-0.5741038855302488,0.11147009959349316,-5.150294900819851,0.615050846732609,-0.35310308090786036,-0.0023846717378565095,168305,8505811,0.0030443327709153145,ok
100,33,0.335,LOcSha,base,dpos,0.10483383199797058,0.11276471466090218,0.9296687559864735,0.4786894268314117,0.05018284695164905,0.0003389084471964805,168305,8505811,0.0030443327709153145,ok
100,33,0.335,LOcSha,sha4,const,-3.234079780582047e-05,0.7626272616023397,-4.2407083295016123e-05,0.0,-0.0,-0.0,168305,8505811,0.003052994053866498,ok
100,33,0.335,LOcSha,sha4,logN,0.1578445793179471,0.07185920952425547,2.1965810696076193,0.5304361167696896,0.08372646570655712,0.0005654443341805303,168305,8505811,0.003052994053866498,ok
100,33,0.335,LOcSha,sha4,logL,-1.0636801731437662,0.0946015535334198,-11.243791813291955,0.7902918859526983,-0.8406178100842796,-0.005677088766523386,168305,8505811,0.003052994053866498,ok
100,33,0.335,LOcSha,sha4,logOm,-0.20150490698570125,0.08755781739136677,-2.3013925311204675,1.0581220097771489,-0.21321677715966766,-0.001439953515053542,168305,8505811,0.003052994053866498,ok
100,33,0.335,LOcSha,sha4,logc,0.12868944218824194,0.06943659522449207,1.853337447957844,1.2759817337645722,0.16420537756054862,0.0011089564046451257,168305,8505811,0.003052994053866498,ok
100,33,0.335,LOcSha,sha4,logSha,-0.34345256850766576,0.2526385020345019,-1.3594624957868129,0.615050846732609,-0.21124079307312923,-0.0014266087620326757,168305,8505811,0.003052994053866498,ok
100,33,0.335,LOcSha,sha4,dpos,0.10594951899588308,0.11276938665664128,0.9395237673720507,0.4786894268314117,0.050716914521203034,0.0003425152575249167,168305,8505811,0.003052994053866498,ok
100,33,0.335,LOcSha,sha4,sha4,-0.46929887473587023,0.457944059426333,-1.0247952016754218,0.31834277994609617,-0.1493979084089917,-0.001008954577688215,168305,8505811,0.003052994053866498,ok
100,34,0.345,LOcT,base,const,1.9219809791388567,0.7693548972862442,2.4981721516536592,0.0,0.0,0.0,168339,8488449,0.0019367555604326014,ok
100,34,0.345,LOcT,base,logN,-0.033727205795990325,0.0724485731587782,-0.4655330578018952,0.5305214310621376,-0.017893005484616007,-0.00011905253375722165,168339,8488449,0.0019367555604326014,ok
100,34,0.345,LOcT,base,logL,-1.2099446543400092,0.10239570618404703,-11.816361246293306,0.790154292917639,-0.9560429628195071,-0.006361107819604862,168339,8488449,0.0019367555604326014,ok
100,34,0.345,LOcT,base,logOm,0.18191617819179925,0.09048200906174213,2.010523197685247,1.0578840391014948,0.19244622136344786,0.0012804562254798476,168339,8488449,0.0019367555604326014,ok
100,34,0.345,LOcT,base,logc,0.5421984678508349,0.09275176164887934,5.84569455298735,1.2756153488800819,0.6916366877297886,0.00460185965876323,168339,8488449,0.0019367555604326014,ok
100,34,0.345,LOcT,base,logT,-0.5234645297792327,0.2263863803075738,-2.31226158158473,0.37884979828225324,-0.19831443151477687,-0.0013195008280054675,168339,8488449,0.0019367555604326014,ok
100,34,0.345,LOcT,base,dpos,0.20346819751933123,0.11436085342850469,1.7791769772558934,0.47865385590632176,0.09739083729693698,0.0006479976745609597,168339,8488449,0.0019367555604326014,ok
100,34,0.345,LOcT,sha4,const,1.8921082727218816,0.7694587802511832,2.459011868191587,0.0,0.0,0.0,168339,8488449,0.001958129274047704,ok
100,34,0.345,LOcT,sha4,logN,-0.02996210154713009,0.07247033184564335,-0.41343955221492895,0.5305214310621376,-0.015895536990412542,-0.00010576221841363094,168339,8488449,0.001958129274047704,ok
100,34,0.345,LOcT,sha4,logL,-0.8441057901835652,0.25154590109263303,-3.355673006465405,0.790154292917639,-0.6669738137901798,-0.004437763267311843,168339,8488449,0.001958129274047704,ok
100,34,0.345,LOcT,sha4,logOm,-0.1758159001461806,0.24268659429432543,-0.7244565801313054,1.0578840391014948,-0.18599283458490662,-0.001237518103767358,168339,8488449,0.001958129274047704,ok
100,34,0.345,LOcT,sha4,logc,0.17835272924150253,0.24675748806384146,0.7227854791395787,1.2756153488800819,0.22750947893511403,0.0015137523958341221,168339,8488449,0.001958129274047704,ok
100,34,0.345,LOcT,sha4,logT,0.21223439105964217,0.5152026841138531,0.41194348865764285,0.37884979828225324,0.08040495624150229,0.0005349807652727498,168339,8488449,0.001958129274047704,ok
100,34,0.345,LOcT,sha4,dpos,0.2052482737596636,0.11436322466485388,1.7947051979441124,0.47865385590632176,0.0982428776531793,0.000653666792773731,168339,8488449,0.001958129274047704,ok
100,34,0.345,LOcT,sha4,sha4,-0.7483084281452058,0.46944752958317776,-1.594019312040322,0.3182464271623536,-0.23814648367268854,-0.0015845265520643098,168339,8488449,0.001958129274047704,ok
100,34,0.345,LOShaT,base,const,1.9219809791388445,0.7693548972862574,2.4981721516536006,0.0,0.0,0.0,168339,8488449,0.0019367555604326014,ok
100,34,0.345,LOShaT,base,logN,-0.03372720579598975,0.07244857315877988,-0.4655330578018765,0.5305214310621376,-0.017893005484615702,-0.00011905253375721961,168339,8488449,0.0019367555604326014,ok
100,34,0.345,LOShaT,base,logL,-0.6677461864891725,0.06952829381848565,-9.603948979855986,0.790154292917639,-0.5276225158338019,-0.003510578333605309,168339,8488449,0.0019367555604326014,ok
100,34,0.345,LOShaT,base,logOm,-0.36028228965903203,0.05482874687195879,-6.571047310280442,1.0578840391014948,-0.3811368838012315,-0.002535924541233781,168339,8488449,0.0019367555604326014,ok
100,34,0.345,LOShaT,base,logSha,-0.5421984678508395,0.09275176164887543,-5.845694552987645,0.6148444596978001,-0.3333677240147244,-0.0022180886408912233,168339,8488449,0.0019367555604326014,ok
100,34,0.345,LOShaT,base,logT,0.5609324059224441,0.14045725023121125,3.993616598638198,0.37884979828225324,0.21250912883369694,0.0014139463745173279,168339,8488449,0.0019367555604326014,ok
100,34,0.345,LOShaT,base,dpos,0.20346819751932962,0.1143608534285048,1.7791769772558774,0.47865385590632176,0.09739083729693622,0.0006479976745609547,168339,8488449,0.0019367555604326014,ok
100,34,0.345,LOShaT,sha4,const,1.8921082727218737,0.7694587802510822,2.459011868191899,0.0,0.0,0.0,168339,8488449,0.001958129274047704,ok
100,34,0.345,LOShaT,sha4,logN,-0.029962101547129256,0.07247033184563885,-0.4134395522149431,0.5305214310621376,-0.015895536990412098,-0.00010576221841362799,168339,8488449,0.001958129274047704,ok
100,34,0.345,LOShaT,sha4,logL,-0.6657530609420622,0.06953789536394558,-9.573960463681876,0.790154292917639,-0.5260476391264289,-0.003500099766294234,168339,8488449,0.001958129274047704,ok
100,34,0.345,LOShaT,sha4,logOm,-0.35416862938768173,0.05493970971550307,-6.446496190491178,1.0578840391014948,-0.3746693401796811,-0.0024928922258414376,168339,8488449,0.001958129274047704,ok
100,34,0.345,LOShaT,sha4,logSha,-0.17835272924150125,0.24675748806377515,-0.7227854791397678,0.6148444596978001,-0.10965918744611887,-0.0007296261171128084,168339,8488449,0.001958129274047704,ok
100,34,0.345,LOShaT,sha4,logT,0.5689398495426523,0.14056198367248823,4.047608284102561,0.37884979828225324,0.21554274723396932,0.0014341307955926736,168339,8488449,0.001958129274047704,ok
100,34,0.345,LOShaT,sha4,dpos,0.2052482737596615,0.11436322466485395,1.7947051979440931,0.47865385590632176,0.0982428776531783,0.0006536667927737244,168339,8488449,0.001958129274047704,ok
100,34,0.345,LOShaT,sha4,sha4,-0.7483084281452115,0.46944752958306957,-1.5940193120407016,0.3182464271623536,-0.23814648367269034,-0.0015845265520643217,168339,8488449,0.001958129274047704,ok
100,34,0.345,LOcSha,base,const,1.9219809791388573,0.7693548972864757,2.4981721516529087,0.0,0.0,0.0,168339,8488449,0.0019367555604326014,ok
100,34,0.345,LOcSha,base,logN,-0.03372720579599054,0.0724485731587997,-0.46553305780176,0.5305214310621376,-0.01789300548461612,-0.0001190525337572224,168339,8488449,0.0019367555604326014,ok
100,34,0.345,LOcSha,base,logL,-0.9482123894503935,0.09584342429883647,-9.8933484105691,0.790154292917639,-0.7492340901219205,-0.004985088552227392,168339,8488449,0.0019367555604326014,ok
100,34,0.345,LOcSha,base,logOm,-0.0798160866978131,0.08800614352682777,-0.9069376693398907,1.0578840391014948,-0.0844361641811576,-0.0005618027276161259,168339,8488449,0.0019367555604326014,ok
100,34,0.345,LOcSha,base,logc,0.2804662029612196,0.07022862511560846,3.993616598638002,1.2756153488800819,0.357766993339448,0.00238043111809164,168339,8488449,0.0019367555604326014,ok
100,34,0.345,LOcSha,base,logSha,-0.2617322648896167,0.11319319015378636,-2.312261581584744,0.6148444596978001,-0.1609246329915379,-0.001070724832564635,168339,8488449,0.0019367555604326014,ok
100,34,0.345,LOcSha,base,dpos,0.20346819751933143,0.11436085342850541,1.7791769772558839,0.47865385590632176,0.09739083729693708,0.0006479976745609603,168339,8488449,0.0019367555604326014,ok
100,34,0.345,LOcSha,sha4,const,1.892108272721882,0.7694587802512062,2.459011868191514,0.0,0.0,0.0,168339,8488449,0.001958129274047482,ok
100,34,0.345,LOcSha,sha4,logN,-0.029962101547130103,0.07247033184564351,-0.4134395522149282,0.5305214310621376,-0.01589553699041255,-0.000105762218413631,168339,8488449,0.001958129274047482,ok
100,34,0.345,LOcSha,sha4,logL,-0.950222985713387,0.09585721267227283,-9.912900231744832,0.790154292917639,-0.7508227713904491,-0.004995658969283016,168339,8488449,0.001958129274047482,ok
100,34,0.345,LOcSha,sha4,logOm,-0.06969870461635869,0.0882233985243023,-0.7900251609232584,1.0578840391014948,-0.07373314715969552,-0.000490589353409804,168339,8488449,0.001958129274047482,ok
100,34,0.345,LOcSha,sha4,logc,0.28446992477132393,0.07028099183624696,4.047608284102366,1.2756153488800819,0.362874202333063,0.0024144123389458053,168339,8488449,0.001958129274047482,ok
100,34,0.345,LOcSha,sha4,logSha,0.1061171955298248,0.2576013420568657,0.4119434886577546,0.6148444596978001,0.06524556975018095,0.0004341165826988106,168339,8488449,0.001958129274047482,ok
100,34,0.345,LOcSha,sha4,dpos,0.20524827375966415,0.1143632246648547,1.7947051979441044,0.47865385590632176,0.09824287765317956,0.0006536667927737327,168339,8488449,0.001958129274047482,ok
100,34,0.345,LOcSha,sha4,sha4,-0.7483084281452085,0.4694475295830694,-1.5940193120406958,0.3182464271623536,-0.2381464836726894,-0.0015845265520643154,168339,8488449,0.001958129274047482,ok
100,35,0.355,LOcT,base,const,2.7026532265379712,0.7825339243431442,3.4537202061962584,0.0,0.0,0.0,168312,8452551,0.001101065478623653,ok
100,35,0.355,LOcT,base,logN,-0.08475643809127488,0.07368165344301524,-1.1503058649033275,0.5302454552429353,-0.04494171610047771,-0.0002948027836727009,168312,8452551,0.001101065478623653,ok
100,35,0.355,LOcT,base,logL,-0.9225363858195575,0.10276610664223984,-8.977049106581298,0.7902612374924038,-0.7290447458895333,-0.004782292247801074,168312,8452551,0.001101065478623653,ok
100,35,0.355,LOcT,base,logOm,0.19949069344752757,0.09055724373838896,2.202923644891807,1.0578941329286595,0.2110400341720092,0.0013843527781892805,168312,8452551,0.001101065478623653,ok
100,35,0.355,LOcT,base,logc,0.5527083130403306,0.09310244009253928,5.936560980474471,1.2754000782535664,0.7049242257030344,0.004624069618324363,168312,8452551,0.001101065478623653,ok
100,35,0.355,LOcT,base,logT,-0.6618710181020642,0.22964005024260342,-2.8822107354654816,0.3789437638406531,-0.25081189477664123,-0.0016452430208287582,168312,8452551,0.001101065478623653,ok
100,35,0.355,LOcT,base,dpos,-0.17710125313530464,0.11614453811499807,-1.5248349686487328,0.4786869754073924,-0.08477606320419795,-0.0005561029170656153,168312,8452551,0.001101065478623653,ok
100,35,0.355,LOcT,sha4,const,2.693410324112503,0.782755442144504,3.440934650972729,0.0,0.0,0.0,168312,8452551,0.0011030707090898817,ok
100,35,0.355,LOcT,sha4,logN,-0.08359046175162185,0.07371848673109613,-1.1339145098913364,0.5302454552429353,-0.0443234624454559,-0.0002907472443134838,168312,8452551,0.0011030707090898817,ok
100,35,0.355,LOcT,sha4,logL,-0.8091290588766455,0.25062376470451214,-3.2284610353316516,0.7902612374924038,-0.639423331358922,-0.004194405429655552,168312,8452551,0.0011030707090898817,ok
100,35,0.355,LOcT,sha4,logOm,0.08859507847357218,0.24101732275761353,0.3675880117657374,1.0578941329286595,0.09372421372354618,0.0006147998229854618,168312,8452551,0.0011030707090898817,ok
100,35,0.355,LOcT,sha4,logc,0.43992082956870326,0.2456058103897849,1.7911662141483287,1.2754000782535664,0.5610750604572979,0.0036804667027475215,168312,8452551,0.0011030707090898817,ok
100,35,0.355,LOcT,sha4,logT,-0.43383989662527184,0.5145504743316415,-0.8431435170452306,0.3789437638406531,-0.16440092333142037,-0.0010784156467925762,168312,8452551,0.0011030707090898817,ok
100,35,0.355,LOcT,sha4,dpos,-0.17655578617472223,0.11614822355746826,-1.52009028435433,0.4786869754073924,-0.0845149552746521,-0.0005543901354642845,168312,8452551,0.0011030707090898817,ok
100,35,0.355,LOcT,sha4,sha4,-0.231937048327984,0.46673086693400134,-0.496939595728048,0.31837085959034866,-0.0738419974470285,-0.000484379064445763,168312,8452551,0.0011030707090898817,ok
100,35,0.355,LOShaT,base,const,2.7026532265380103,0.7825339243433739,3.4537202061952947,0.0,0.0,0.0,168312,8452551,0.001101065478623653,ok
100,35,0.355,LOShaT,base,logN,-0.08475643809127555,0.07368165344303458,-1.1503058649030344,0.5302454552429353,-0.04494171610047806,-0.0002948027836727032,168312,8452551,0.001101065478623653,ok
100,35,0.355,LOShaT,base,logL,-0.3698280727792241,0.07058322131407992,-5.239603207305741,0.7902612374924038,-0.29226079045394043,-0.001917134058512059,168312,8452551,0.001101065478623653,ok
100,35,0.355,LOShaT,base,logOm,-0.35321761959280057,0.05534196428621437,-6.382455414232319,1.0578941329286595,-0.3736668474142509,-0.0024511308499577437,168312,8452551,0.001101065478623653,ok
100,35,0.355,LOShaT,base,logSha,-0.5527083130403353,0.09310244009253871,-5.936560980474557,0.6150384545480923,-0.339936866668211,-0.002229873339565223,168312,8452551,0.001101065478623653,ok
100,35,0.355,LOShaT,base,logT,0.4435456079785853,0.14363608868149544,3.0879816628961647,0.3789437638406531,0.1680788421223959,0.0011025415768144207,168312,8452551,0.001101065478623653,ok
100,35,0.355,LOShaT,base,dpos,-0.17710125313530417,0.11614453811499806,-1.524834968648729,0.4786869754073924,-0.08477606320419773,-0.0005561029170656139,168312,8452551,0.001101065478623653,ok
100,35,0.355,LOShaT,sha4,const,2.6934103241125342,0.7827554421445984,3.440934650972354,0.0,0.0,0.0,168312,8452551,0.0011030707090898817,ok
100,35,0.355,LOShaT,sha4,logN,-0.08359046175162223,0.07371848673110125,-1.1339145098912626,0.5302454552429353,-0.044323462445456104,-0.0002907472443134851,168312,8452551,0.0011030707090898817,ok
100,35,0.355,LOShaT,sha4,logL,-0.3692082293079407,0.070595681783037,-5.229898203159721,0.7902612374924038,-0.29177095218527244,-0.0019139208815868634,168312,8452551,0.0011030707090898817,ok
100,35,0.355,LOShaT,sha4,logOm,-0.3513257510951289,0.05548015010241948,-6.3324585540335026,1.0578941329286595,-0.37166545083029146,-0.00243800235075079,168312,8452551,0.0011030707090898817,ok
100,35,0.355,LOShaT,sha4,logSha,-0.43992082956871104,0.24560581038974155,-1.7911662141486764,0.6150384545480923,-0.27056822714145473,-0.001774838022570318,168312,8452551,0.0011030707090898817,ok
100,35,0.355,LOShaT,sha4,logT,0.4460017625121236,0.14375539113850044,3.1025046016008218,0.3789437638406531,0.1690095865659092,0.0011086469523239398,168312,8452551,0.0011030707090898817,ok
100,35,0.355,LOShaT,sha4,dpos,-0.17655578617472203,0.11614822355746827,-1.5200902843543282,0.4786869754073924,-0.084514955274652,-0.0005543901354642839,168312,8452551,0.0011030707090898817,ok
100,35,0.355,LOShaT,sha4,sha4,-0.2319370483279754,0.4667308669339277,-0.49693959572810803,0.31837085959034866,-0.07384199744702577,-0.0004843790644457451,168312,8452551,0.0011030707090898817,ok
100,35,0.355,LOcSha,base,const,2.7026532265379886,0.7825339243432348,3.453720206195881,0.0,0.0,0.0,168312,8452551,0.001101065478623653,ok
100,35,0.355,LOcSha,base,logN,-0.08475643809127464,0.0736816534430236,-1.1503058649031936,0.5302454552429353,-0.044941716100477584,-0.00029480278367270007,168312,8452551,0.001101065478623653,ok
100,35,0.355,LOcSha,base,logL,-0.5916008767685222,0.09718444186434042,-6.087403142103104,0.7902612374924038,-0.4675192409766835,-0.003066771490263798,168312,8452551,0.001101065478623653,ok
100,35,0.355,LOcSha,base,logOm,-0.13144481560350402,0.08963537813182236,-1.4664390148518653,1.0578941329286595,-0.1390546992308364,-0.0009121528052994178,168312,8452551,0.001101065478623653,ok
100,35,0.355,LOcSha,base,logc,0.2217728039892964,0.07181804434074722,3.087981662896239,1.2754000782535664,0.2828490515624615,0.0018553961663006148,168312,8452551,0.001101065478623653,ok
100,35,0.355,LOcSha,base,logSha,-0.33093550905103336,0.11482002512130024,-2.8822107354655295,0.6150384545480923,-0.20353806404183375,-0.0013351423369933853,168312,8452551,0.001101065478623653,ok
100,35,0.355,LOcSha,base,dpos,-0.17710125313530597,0.11614453811499784,-1.5248349686487475,0.4786869754073924,-0.08477606320419859,-0.0005561029170656196,168312,8452551,0.001101065478623653,ok
100,35,0.355,LOcSha,sha4,const,2.6934103241125196,0.7827554421446432,3.4409346509721384,0.0,0.0,0.0,168312,8452551,0.0011030707090898817,ok
100,35,0.355,LOcSha,sha4,logN,-0.08359046175162212,0.07371848673110759,-1.1339145098911636,0.5302454552429353,-0.04432346244545604,-0.00029074724431348464,168312,8452551,0.0011030707090898817,ok
100,35,0.355,LOcSha,sha4,logL,-0.59220911056401,0.09719807259897023,-6.09280713834118,0.7902612374924038,-0.46799990456859036,-0.003069924484345899,168312,8452551,0.0011030707090898817,ok
100,35,0.355,LOcSha,sha4,logOm,-0.12832486983906266,0.0898966056947037,-1.4274718032721339,1.0578941329286595,-0.1357541269115783,-0.0008905021432451485,168312,8452551,0.0011030707090898817,ok
100,35,0.355,LOcSha,sha4,logc,0.2230008812560664,0.07187769556924997,3.1025046016008964,1.2754000782535664,0.28441534140460134,0.001865670509284509,168312,8452551,0.0011030707090898817,ok
100,35,0.355,LOcSha,sha4,logSha,-0.21691994831264003,0.25727523716577483,-0.843143517045397,0.6150384545480923,-0.13341410977085819,-0.0008751524052559757,168312,8452551,0.0011030707090898817,ok
100,35,0.355,LOcSha,sha4,dpos,-0.1765557861747224,0.11614822355746811,-1.5200902843543336,0.4786869754073924,-0.08451495527465218,-0.0005543901354642851,168312,8452551,0.0011030707090898817,ok
100,35,0.355,LOcSha,sha4,sha4,-0.23193704832797593,0.46673086693392785,-0.496939595728109,0.31837085959034866,-0.07384199744702594,-0.00048437906444574616,168312,8452551,0.0011030707090898817,ok
100,36,0.365,LOcT,base,const,0.7497959767963115,0.7969028885504644,0.9408875128563801,0.0,0.0,0.0,168307,8424473,0.0005260286284098914,ok
100,36,0.365,LOcT,base,logN,0.08751132920877071,0.07500951043065013,1.1666697823561867,0.5301141064630074,0.04639099008889756,0.0003001014181314323,168307,8424473,0.0005260286284098914,ok
100,36,0.365,LOcT,base,logL,-0.5762201005781112,0.105339064947818,-5.4701463399504675,0.7899304539276139,-0.4551738056118827,-0.0029445007381529893,168307,8424473,0.0005260286284098914,ok
100,36,0.365,LOcT,base,logOm,0.21392454172068898,0.09341806939153005,2.289969629152761,1.0579196065798608,0.22631496701492831,0.0014640222684491168,168307,8424473,0.0005260286284098914,ok
100,36,0.365,LOcT,base,logc,0.5706409812244913,0.09552070632894098,5.974002948213101,1.2760066383661164,0.7281416801662052,0.0047103187580119785,168307,8424473,0.0005260286284098914,ok
100,36,0.365,LOcT,base,logT,-1.0622240942817947,0.23388528312657603,-4.5416457165752115,0.3789440987661594,-0.40252355209531465,-0.00260390840082577,168307,8424473,0.0005260286284098914,ok
100,36,0.365,LOcT,base,dpos,0.09571840070119975,0.11801795427116216,0.8110494821938179,0.47872684542604643,0.045822968016911624,0.00029642690657204803,168307,8424473,0.0005260286284098914,ok
100,36,0.365,LOcT,sha4,const,0.718142297902981,0.7973157016742416,0.900700056947319,0.0,0.0,0.0,168307,8424473,0.0005485853065892998,ok
100,36,0.365,LOcT,sha4,logN,0.09150200185995506,0.07506782653289122,1.2189243526301266,0.5301141064630074,0.04850650195556652,0.0003137865779015655,168307,8424473,0.0005485853065892998,ok
100,36,0.365,LOcT,sha4,logL,-0.18811248819134305,0.25962129074467816,-0.7245649524804971,0.7899304539276139,-0.1485957831864405,-0.0009612600459086553,168307,8424473,0.0005485853065892998,ok
100,36,0.365,LOcT,sha4,logOm,-0.16559833630285056,0.25053289993210776,-0.6609843910629154,1.0579196065798608,-0.17518972679179115,-0.001133295179765026,168307,8424473,0.0005485853065892998,ok
100,36,0.365,LOcT,sha4,logc,0.18466331795561827,0.2545850952892462,0.7253500749751807,1.2760066383661164,0.23563161957408177,0.0015242913129312895,168307,8424473,0.0005485853065892998,ok
100,36,0.365,LOcT,sha4,logT,-0.2817529509571842,0.532048514870938,-0.5295625174811937,0.3789440987661594,-0.10676861807517608,-0.00069068182495984,168307,8424473,0.0005485853065892998,ok
100,36,0.365,LOcT,sha4,dpos,0.09751614142891198,0.11802670945833682,0.8262209619877183,0.47872684542604643,0.046683594764383225,0.00030199426581364094,168307,8424473,0.0005485853065892998,ok
100,36,0.365,LOcT,sha4,sha4,-0.7937879894378483,0.47929373148632753,-1.6561618425015687,0.31830772326638973,-0.25266884767416653,-0.0016345044449223602,168307,8424473,0.0005485853065892998,ok
100,36,0.365,LOShaT,base,const,0.7497959767962965,0.7969028885504876,0.9408875128563339,0.0,0.0,0.0,168307,8424473,0.0005260286284098914,ok
100,36,0.365,LOShaT,base,logN,0.08751132920877067,0.07500951043065643,1.1666697823560883,0.5301141064630074,0.04639099008889754,0.00030010141813143214,168307,8424473,0.0005260286284098914,ok
100,36,0.365,LOShaT,base,logL,-0.0055791193536191865,0.07184394768531227,-0.07765608006476206,0.7899304539276139,-0.00440711628352074,-2.8509455047634906e-05,168307,8424473,0.0005260286284098914,ok
100,36,0.365,LOShaT,base,logOm,-0.35671643950380477,0.05647916115627583,-6.3158947866945665,1.0579196065798608,-0.3773773153404339,-0.0024412384233937837,168307,8424473,0.0005260286284098914,ok
100,36,0.365,LOShaT,base,logSha,-0.5706409812244874,0.09552070632894127,-5.974002948213042,0.6149133788720109,-0.3508947738875893,-0.002269923945507158,168307,8424473,0.0005260286284098914,ok
100,36,0.365,LOShaT,base,logT,0.07905786816719367,0.14484322537879257,0.5458168164955062,0.3789440987661594,0.029958512602991046,0.0001938003931374954,168307,8424473,0.0005260286284098914,ok
100,36,0.365,LOShaT,base,dpos,0.09571840070120088,0.11801795427116217,0.8110494821938274,0.47872684542604643,0.04582296801691217,0.00029642690657205156,168307,8424473,0.0005260286284098914,ok
100,36,0.365,LOShaT,sha4,const,0.7181422979029767,0.7973157016742536,0.9007000569473,0.0,0.0,0.0,168307,8424473,0.0005485853065892998,ok
100,36,0.365,LOShaT,sha4,logN,0.09150200185995513,0.07506782653289,1.2189243526301472,0.5301141064630074,0.04850650195556656,0.0003137865779015657,168307,8424473,0.0005485853065892998,ok
100,36,0.365,LOShaT,sha4,logL,-0.003449170235724765,0.07185392150491578,-0.04800253296528562,0.7899304539276139,-0.0027246046099796786,-1.762535582309169e-05,168307,8424473,0.0005485853065892998,ok
100,36,0.365,LOShaT,sha4,logOm,-0.3502616542584692,0.05658887538732898,-6.1895849998973045,1.0579196065798608,-0.370548671473131,-0.0023970642054138456,168307,8424473,0.0005485853065892998,ok
100,36,0.365,LOShaT,sha4,logSha,-0.18466331795562438,0.25458509528926665,-0.7253500749751465,0.6149133788720109,-0.11355194479780947,-0.0007345628881837591,168307,8424473,0.0005485853065892998,ok
100,36,0.365,LOShaT,sha4,logT,0.0875736849540537,0.1449600823615892,0.6041227593649501,0.3789440987661594,0.03318553112054545,0.00021467584398686708,168307,8424473,0.0005485853065892998,ok
100,36,0.365,LOShaT,sha4,dpos,0.09751614142891306,0.11802670945833679,0.8262209619877277,0.47872684542604643,0.046683594764383746,0.0003019942658136443,168307,8424473,0.0005485853065892998,ok
100,36,0.365,LOShaT,sha4,sha4,-0.7937879894378318,0.4792937314863586,-1.6561618425014268,0.31830772326638973,-0.25266884767416126,-0.0016345044449223261,168307,8424473,0.0005485853065892998,ok
100,36,0.365,LOcSha,base,const,0.7497959767962978,0.7969028885503814,0.940887512856461,0.0,0.0,0.0,168307,8424473,0.0005260286284098914,ok
100,36,0.365,LOcSha,base,logN,0.08751132920877067,0.07500951043064806,1.1666697823562184,0.5301141064630074,0.04639099008889754,0.00030010141813143214,168307,8424473,0.0005260286284098914,ok
100,36,0.365,LOcSha,base,logL,-0.04510805343721611,0.09874894533400222,-0.4567952932018208,0.7899304539276139,-0.035632225127451185,-0.00023050340748139597,168307,8424473,0.0005260286284098914,ok
100,36,0.365,LOcSha,base,logOm,-0.3171875054202086,0.09077785011708661,-3.494106822436261,1.0579196065798608,-0.33555888094619457,-0.0021707166810964375,168307,8424473,0.0005260286284098914,ok
100,36,0.365,LOcSha,base,logc,0.03952893408359743,0.0724216126893957,0.5458168164955188,1.2760066383661164,0.05043918229820696,0.0003262890080180537,168307,8424473,0.0005260286284098914,ok
100,36,0.365,LOcSha,base,logSha,-0.5311120471408959,0.11694264156328747,-4.54164571657522,0.6149133788720109,-0.32658790346703903,-0.0021126837945734138,168307,8424473,0.0005260286284098914,ok
100,36,0.365,LOcSha,base,dpos,0.09571840070120037,0.11801795427116203,0.811049482193824,0.47872684542604643,0.04582296801691192,0.00029642690657205,168307,8424473,0.0005260286284098914,ok
100,36,0.365,LOcSha,sha4,const,0.7181422979029737,0.797315701674211,0.9007000569473445,0.0,0.0,0.0,168307,8424473,0.0005485853065892998,ok
100,36,0.365,LOcSha,sha4,logN,0.09150200185995545,0.07506782653288886,1.21892435263017,0.5301141064630074,0.04850650195556672,0.0003137865779015668,168307,8424473,0.0005485853065892998,ok
100,36,0.365,LOcSha,sha4,logL,-0.04723601271275161,0.09876072304247586,-0.4782874330763651,0.7899304539276139,-0.037313164963914416,-0.0002413773385561492,168307,8424473,0.0005485853065892998,ok
100,36,0.365,LOcSha,sha4,logOm,-0.3064748117814424,0.09100856157069931,-3.36753824576559,1.0579196065798608,-0.32422571230646047,-0.0020974028765367706,168307,8424473,0.0005485853065892998,ok
100,36,0.365,LOcSha,sha4,logc,0.043786842477027126,0.07248004118079349,0.6041227593649632,1.2760066383661164,0.05587230167377805,0.00036143563511874277,168307,8424473,0.0005485853065892998,ok
100,36,0.365,LOcSha,sha4,logSha,-0.14087647547859017,0.26602425743548475,-0.529562517481155,0.6149133788720109,-0.08662682954011987,-0.0005603854184487747,168307,8424473,0.0005485853065892998,ok
100,36,0.365,LOcSha,sha4,dpos,0.09751614142891278,0.11802670945833656,0.826220961987727,0.47872684542604643,0.046683594764383614,0.0003019942658136435,168307,8424473,0.0005485853065892998,ok
100,36,0.365,LOcSha,sha4,sha4,-0.7937879894378506,0.47929373148635784,-1.6561618425014686,0.31830772326638973,-0.25266884767416725,-0.001634504444922365,168307,8424473,0.0005485853065892998,ok
100,37,0.375,LOcT,base,const,0.9978124314012004,0.8018574939664733,1.2443762625019754,0.0,0.0,0.0,168319,8419557,0.0005943534244837734,ok
100,37,0.375,LOcT,base,logN,0.08551735235585363,0.07551403372737224,1.132469663381992,0.5301537664615291,0.04533734644927352,0.00028935330841616674,168319,8419557,0.0005943534244837734,ok
100,37,0.375,LOcT,base,logL,-0.4193770574376561,0.10533424811430862,-3.981393183559335,0.7904146251400107,-0.3314817596469057,-0.0021155923613827136,168319,8419557,0.0005943534244837734,ok
100,37,0.375,LOcT,base,logOm,0.19664451512229866,0.09340287954980944,2.1053367526793756,1.0576671011698497,0.20798443427035232,0.0013274042013580517,168319,8419557,0.0005943534244837734,ok
100,37,0.375,LOcT,base,logc,0.584259034888452,0.09534543749199786,6.127813246831948,1.2755295998188045,0.7452396929617882,0.004756290070103939,168319,8419557,0.0005943534244837734,ok
100,37,0.375,LOcT,base,logT,-0.6723406979548222,0.23614373236607936,-2.8471672367426337,0.37901501474598254,-0.25482721954967114,-0.0016263655645062957,168319,8419557,0.0005943534244837734,ok
100,37,0.375,LOcT,base,dpos,-0.0695263913024298,0.11896934709886295,-0.5844059247013745,0.47871283318229796,-0.03328317576132725,-0.00021242083569915522,168319,8419557,0.0005943534244837734,ok
100,37,0.375,LOcT,sha4,const,0.9715188280750635,0.8020056322462141,1.211361602728507,0.0,0.0,0.0,168319,8419557,0.0006095034741117056,ok
100,37,0.375,LOcT,sha4,logN,0.08882707900456942,0.07554420656971368,1.1758291341983722,0.5301537664615291,0.047092010498048294,0.00030055197546299,168319,8419557,0.0006095034741117056,ok
100,37,0.375,LOcT,sha4,logL,-0.09942507556705066,0.2592307944307533,-0.3835388298885511,0.7904146251400107,-0.07858703383384759,-0.0005015604136399872,168319,8419557,0.0006095034741117056,ok
100,37,0.375,LOcT,sha4,logOm,-0.11624880116016995,0.2500659015736864,-0.464872661280911,1.0576671011698497,-0.12295253253754722,-0.00078471116759538,168319,8419557,0.0006095034741117056,ok
100,37,0.375,LOcT,sha4,logc,0.2660288818381736,0.25449074541728794,1.0453381375498216,1.2755295998188045,0.33932771319128957,0.002165667030359804,168319,8419557,0.0006095034741117056,ok
100,37,0.375,LOcT,sha4,logT,-0.02897213517698208,0.5329819054859567,-0.05435857179910483,0.37901501474598254,-0.010980874241326462,-7.008244945664636e-05,168319,8419557,0.0006095034741117056,ok
100,37,0.375,LOcT,sha4,dpos,-0.06797274250926498,0.11896206473818645,-0.571381664052826,0.47871283318229796,-0.03253942414578106,-0.00020767404287926782,168319,8419557,0.0006095034741117056,ok
100,37,0.375,LOcT,sha4,sha4,-0.654287819300519,0.48374701825056854,-1.3525412966196615,0.3182257586101826,-0.20821123764630975,-0.0013288517123469592,168319,8419557,0.0006095034741117056,ok
100,37,0.375,LOShaT,base,const,0.9978124314012417,0.8018574939663927,1.244376262502152,0.0,0.0,0.0,168319,8419557,0.0005943534244837734,ok
100,37,0.375,LOShaT,base,logN,0.08551735235585213,0.07551403372736615,1.1324696633820635,0.5301537664615291,0.04533734644927273,0.0002893533084161617,168319,8419557,0.0005943534244837734,ok
100,37,0.375,LOShaT,base,logL,0.16488197745079866,0.07213175502556465,2.285844527037528,0.7904146251400107,0.13032512639911673,0.0008317647468744567,168319,8419557,0.0005943534244837734,ok
100,37,0.375,LOShaT,base,logOm,-0.3876145197661542,0.056918935851457166,-6.809939679436768,1.0576671011698497,-0.4099671254924117,-0.0026165039066814635,168319,8419557,0.0005943534244837734,ok
100,37,0.375,LOShaT,base,logSha,-0.5842590348884462,0.09534543749199326,-6.127813246832184,0.6146658323382799,-0.3591240659808669,-0.0022920118789858,168319,8419557,0.0005943534244837734,ok
100,37,0.375,LOShaT,base,logT,0.49617737182205746,0.14683381028592601,3.3791765728605894,0.37901501474598254,0.18805867389775996,0.0012002334439567936,168319,8419557,0.0005943534244837734,ok
100,37,0.375,LOShaT,base,dpos,-0.06952639130242909,0.11896934709886296,-0.5844059247013685,0.47871283318229796,-0.03328317576132691,-0.00021242083569915306,168319,8419557,0.0005943534244837734,ok
100,37,0.375,LOShaT,sha4,const,0.9715188280750888,0.8020056322461498,1.2113616027286356,0.0,0.0,0.0,168319,8419557,0.0006095034741117056,ok
100,37,0.375,LOShaT,sha4,logN,0.08882707900456835,0.07554420656970767,1.1758291341984515,0.5301537664615291,0.047092010498047725,0.00030055197546298635,168319,8419557,0.0006095034741117056,ok
100,37,0.375,LOShaT,sha4,logL,0.1666038062711238,0.07213691662938172,2.3095498678864415,0.7904146251400107,0.1316860850806893,0.0008404506962731789,168319,8419557,0.0006095034741117056,ok
100,37,0.375,LOShaT,sha4,logOm,-0.38227768299834364,0.05705781314028687,-6.69983060967383,1.0576671011698497,-0.4043225288187849,-0.0025804788004477708,168319,8419557,0.0006095034741117056,ok
100,37,0.375,LOShaT,sha4,logSha,-0.2660288818381726,0.2544907454172018,-1.0453381375501716,0.6146658323382799,-0.16351886408108227,-0.0010436147683070413,168319,8419557,0.0006095034741117056,ok
100,37,0.375,LOShaT,sha4,logT,0.5030856284993461,0.14694866010326257,3.423546891450537,0.37901501474598254,0.19067700690417155,0.0012169442437118725,168319,8419557,0.0006095034741117056,ok
100,37,0.375,LOShaT,sha4,dpos,-0.06797274250926431,0.11896206473818645,-0.5713816640528203,0.47871283318229796,-0.03253942414578074,-0.0002076740428792658,168319,8419557,0.0006095034741117056,ok
100,37,0.375,LOShaT,sha4,sha4,-0.6542878193005163,0.48374701825042676,-1.3525412966200523,0.3182257586101826,-0.20821123764630886,-0.0013288517123469536,168319,8419557,0.0006095034741117056,ok
100,37,0.375,LOcSha,base,const,0.9978124314012203,0.8018574939663935,1.2443762625021242,0.0,0.0,0.0,168319,8419557,0.0005943534244837734,ok
100,37,0.375,LOcSha,base,logN,0.08551735235585302,0.07551403372736873,1.1324696633820366,0.5301537664615291,0.045337346449273196,0.0002893533084161647,168319,8419557,0.0005943534244837734,ok
100,37,0.375,LOcSha,base,logL,-0.08320670846024009,0.09953584478361943,-0.8359471770307754,0.7904146251400107,-0.06576779927673483,-0.00041974512842885047,168319,8419557,0.0005943534244837734,ok
100,37,0.375,LOcSha,base,logOm,-0.13952583385511572,0.09200050810251223,-1.5165767747678964,1.0576671011698497,-0.14757188423184633,-0.0009418374976900862,168319,8419557,0.0005943534244837734,ok
100,37,0.375,LOcSha,base,logc,0.24808868591103744,0.07341690514296596,3.379176572860572,1.2755295998188045,0.3164444622596787,0.0020196208921768525,168319,8419557,0.0005943534244837734,ok
100,37,0.375,LOcSha,base,logSha,-0.3361703489774098,0.11807186618303862,-2.8471672367426484,0.6146658323382799,-0.20663242736164963,-0.0013187753842200142,168319,8419557,0.0005943534244837734,ok
100,37,0.375,LOcSha,base,dpos,-0.0695263913024303,0.11896934709886339,-0.5844059247013766,0.47871283318229796,-0.033283175761327485,-0.00021242083569915674,168319,8419557,0.0005943534244837734,ok
100,37,0.375,LOcSha,sha4,const,0.9715188280750636,0.8020056322461533,1.211361602728599,0.0,0.0,0.0,168319,8419557,0.0006095034741117056,ok
100,37,0.375,LOcSha,sha4,logN,0.0888270790045695,0.07554420656971,1.1758291341984306,0.5301537664615291,0.047092010498048335,0.00030055197546299025,168319,8419557,0.0006095034741117056,ok
100,37,0.375,LOcSha,sha4,logL,-0.08493900797856006,0.09955263304492187,-0.8532070461685569,0.7904146251400107,-0.06713703415113793,-0.00042848389838201967,168319,8419557,0.0006095034741117056,ok
100,37,0.375,LOcSha,sha4,logOm,-0.13073486874866075,0.09226006745437752,-1.417025505788937,1.0576671011698497,-0.1382739696512168,-0.0008824960814850983,168319,8419557,0.0006095034741117056,ok
100,37,0.375,LOcSha,sha4,logc,0.25154281424968256,0.07347433005163383,3.423546891450548,1.2755295998188045,0.3208503051971935,0.002047739988907807,168319,8419557,0.0006095034741117056,ok
100,37,0.375,LOcSha,sha4,logSha,-0.014486067588491889,0.26649095274289697,-0.054358571799124615,0.6146658323382799,-0.008904090791588945,-5.682794276164504e-05,168319,8419557,0.0006095034741117056,ok
100,37,0.375,LOcSha,sha4,dpos,-0.06797274250926506,0.11896206473818693,-0.5713816640528243,0.47871283318229796,-0.0325394241457811,-0.0002076740428792681,168319,8419557,0.0006095034741117056,ok
100,37,0.375,LOcSha,sha4,sha4,-0.6542878193005168,0.48374701825042704,-1.3525412966200525,0.3182257586101826,-0.20821123764630903,-0.0013288517123469547,168319,8419557,0.0006095034741117056,ok
100,38,0.385,LOcT,base,const,3.2643783796334778,0.8085797541774602,4.037175507757074,0.0,0.0,0.0,168333,8376173,0.0004601600577006648,ok
100,38,0.385,LOcT,base,logN,-0.10632561729448065,0.07615168168509659,-1.3962346587979462,0.5302607983919855,-0.056380306716092,-0.0003552953231770675,168333,8376173,0.0004601600577006648,ok
100,38,0.385,LOcT,base,logL,-0.28468072158451596,0.10717271209039482,-2.6562799058812847,0.7901515009830066,-0.22494089946093068,-0.001417524207027785,168333,8376173,0.0004601600577006648,ok
100,38,0.385,LOcT,base,logOm,0.04198987082882035,0.09490649941838272,0.442434091301941,1.0582012950736892,0.04443373569103462,0.0002800108655280623,168333,8376173,0.0004601600577006648,ok
100,38,0.385,LOcT,base,logc,0.43742679172585175,0.09724403173981483,4.498237926788418,1.2759433704244771,0.558131814948649,0.00351721434518171,168333,8376173,0.0004601600577006648,ok
100,38,0.385,LOcT,base,logT,-0.515379894696903,0.238366594446517,-2.1621313837771856,0.37892455610319487,-0.19529009782253529,-0.0012306718863474154,168333,8376173,0.0004601600577006648,ok
100,38,0.385,LOcT,base,dpos,0.07318194356224779,0.1202938370044455,0.6083598743262577,0.4786463618827763,0.035028271041580565,0.00022073985767268156,168333,8376173,0.0004601600577006648,ok
100,38,0.385,LOcT,sha4,const,3.274787274319161,0.8088501757153521,4.04869452049376,0.0,0.0,0.0,168333,8376173,0.0004625472611065051,ok
100,38,0.385,LOcT,sha4,logN,-0.10763888354434122,0.07619553558788981,-1.4126665389756623,0.5302607983919855,-0.05707668032624432,-0.0003596837045336455,168333,8376173,0.0004625472611065051,ok
100,38,0.385,LOcT,sha4,logL,-0.41303390588384253,0.26423328274371854,-1.563141106203667,0.7901515009830066,-0.32635936069099203,-0.002056639299826152,168333,8376173,0.0004625472611065051,ok
100,38,0.385,LOcT,sha4,logOm,0.16750611159968437,0.2544381676604698,0.6583372028649795,1.0582012950736892,0.1772551842275439,0.0011170201375822022,168333,8376173,0.0004625472611065051,ok
100,38,0.385,LOcT,sha4,logc,0.5650775226989615,0.25918120355981566,2.180241139934937,1.2759433704244771,0.7210069188636269,0.004543614626655412,168333,8376173,0.0004625472611065051,ok
100,38,0.385,LOcT,sha4,logT,-0.7734818540771797,0.5400124379873564,-1.4323408122967893,0.37892455610319487,-0.2930912682100715,-0.001846991670042691,168333,8376173,0.0004625472611065051,ok
100,38,0.385,LOcT,sha4,dpos,0.07253484620529091,0.120305627442695,0.6029214738092058,0.4786463618827763,0.0347185402458892,0.0002187880076462672,168333,8376173,0.0004625472611065051,ok
100,38,0.385,LOcT,sha4,sha4,0.26261348029091247,0.48986195196464233,0.5360969130949521,0.3184112396571083,0.08361908381009703,0.000526947637154288,168333,8376173,0.0004625472611065051,ok
100,38,0.385,LOShaT,base,const,3.264378379633508,0.8085797541774782,4.037175507757022,0.0,0.0,0.0,168333,8376173,0.0004601600577006648,ok
100,38,0.385,LOShaT,base,logN,-0.10632561729448345,0.07615168168509497,-1.3962346587980128,0.5302607983919855,-0.056380306716093495,-0.0003552953231770769,168333,8376173,0.0004601600577006648,ok
100,38,0.385,LOShaT,base,logL,0.15274607014133373,0.0732999843606443,2.083848604793769,0.7901515009830066,0.12069253659143045,0.0007605757451665857,168333,8376173,0.0004601600577006648,ok
100,38,0.385,LOShaT,base,logOm,-0.39543692089703747,0.05720693422098676,-6.912394909496281,1.0582012950736892,-0.41845186181319705,-0.0026369844035369727,168333,8376173,0.0004601600577006648,ok
100,38,0.385,LOShaT,base,logSha,-0.4374267917258477,0.09724403173981243,-4.498237926788487,0.615370367541833,-0.26917948559697974,-0.0016963052863371308,168333,8376173,0.0004601600577006648,ok
100,38,0.385,LOShaT,base,logT,0.359473688754785,0.14783492052042915,2.431588473747038,0.37892455610319487,0.13621340794218495,0.0008583845958761911,168333,8376173,0.0004601600577006648,ok
100,38,0.385,LOShaT,base,dpos,0.07318194356224764,0.12029383700444538,0.608359874326257,0.4786463618827763,0.035028271041580496,0.00022073985767268113,168333,8376173,0.0004601600577006648,ok
100,38,0.385,LOShaT,sha4,const,3.274787274319186,0.8088501757156167,4.048694520492466,0.0,0.0,0.0,168333,8376173,0.0004625472611065051,ok
100,38,0.385,LOShaT,sha4,logN,-0.1076388835443437,0.07619553558791159,-1.4126665389752913,0.5302607983919855,-0.05707668032624564,-0.0003596837045336538,168333,8376173,0.0004625472611065051,ok
100,38,0.385,LOShaT,sha4,logL,0.15204361681511758,0.0733110522751346,2.0739521817870186,0.7901515009830066,0.12013749204135026,0.0007570779860325062,168333,8376173,0.0004625472611065051,ok
100,38,0.385,LOShaT,sha4,logOm,-0.39757141109928473,0.05735835217556389,-6.931360403841242,1.0582012950736892,-0.4207105821095372,-0.002651218323222722,168333,8376173,0.0004625472611065051,ok
100,38,0.385,LOShaT,sha4,logSha,-0.5650775226989565,0.2591812035597915,-2.180241139935121,0.615370367541833,-0.3477319628328854,-0.0021913243703309483,168333,8376173,0.0004625472611065051,ok
100,38,0.385,LOShaT,sha4,logT,0.35667319132072417,0.1478846172756857,2.4118342927839205,0.37892455610319487,0.1351522306951153,0.0008516973085074945,168333,8376173,0.0004625472611065051,ok
100,38,0.385,LOShaT,sha4,dpos,0.07253484620529077,0.120305627442695,0.6029214738092047,0.4786463618827763,0.03471854024588913,0.00021878800764626676,168333,8376173,0.0004625472611065051,ok
100,38,0.385,LOShaT,sha4,sha4,0.26261348029091325,0.489861951964602,0.5360969130949979,0.3184112396571083,0.08361908381009728,0.0005269476371542896,168333,8376173,0.0004625472611065051,ok
100,38,0.385,LOcSha,base,const,3.2643783796334938,0.8085797541775102,4.037175507756844,0.0,0.0,0.0,168333,8376173,0.0004601600577006648,ok
100,38,0.385,LOcSha,base,logN,-0.10632561729448178,0.07615168168509939,-1.3962346587979098,0.5302607983919855,-0.05638030671609261,-0.0003552953231770713,168333,8376173,0.0004601600577006648,ok
100,38,0.385,LOcSha,base,logL,-0.02699077423606365,0.1013961068645821,-0.2661914255949761,0.7901515009830066,-0.021326800775319156,-0.00013439644115375565,168333,8376173,0.0004601600577006648,ok
100,38,0.385,LOcSha,base,logOm,-0.2157000765196367,0.09259229691977555,-2.329568265344201,1.0582012950736892,-0.22825410032057344,-0.0014384032131691496,168333,8376173,0.0004601600577006648,ok
100,38,0.385,LOcSha,base,logc,0.1797368443773976,0.07391746026021477,2.4315884737471007,1.2759433704244771,0.22933403500435642,0.0014452087054559676,168333,8376173,0.0004601600577006648,ok
100,38,0.385,LOcSha,base,logSha,-0.25768994734845124,0.11918329722325577,-2.162131383777233,0.615370367541833,-0.15857475761165205,-0.000999300518833047,168333,8376173,0.0004601600577006648,ok
100,38,0.385,LOcSha,base,dpos,0.07318194356224789,0.12029383700444496,0.6083598743262613,0.4786463618827763,0.035028271041580614,0.0002207398576726819,168333,8376173,0.0004601600577006648,ok
100,38,0.385,LOcSha,sha4,const,3.2747872743191793,0.8088501757155341,4.048694520492871,0.0,0.0,0.0,168333,8376173,0.0004625472611065051,ok
100,38,0.385,LOcSha,sha4,logN,-0.10763888354434326,0.07619553558790589,-1.4126665389753912,0.5302607983919855,-0.0570766803262454,-0.00035968370453365236,168333,8376173,0.0004625472611065051,ok
100,38,0.385,LOcSha,sha4,logL,-0.026292978845251717,0.10139674971457992,-0.2593079060153644,0.7901515009830066,-0.020775436699890085,-0.00013092187549815795,168333,8376173,0.0004625472611065051,ok
100,38,0.385,LOcSha,sha4,logOm,-0.2192348154389128,0.09279838457625639,-2.3624852570440837,1.0582012950736892,-0.23199456562269874,-0.0014619747385076576,168333,8376173,0.0004625472611065051,ok
100,38,0.385,LOcSha,sha4,logc,0.17833659566036908,0.07394230863784225,2.4118342927840346,1.2759433704244771,0.2275473969369185,0.0014339497360295096,168333,8376173,0.0004625472611065051,ok
100,38,0.385,LOcSha,sha4,logSha,-0.3867409270385872,0.27000621899365107,-1.4323408122969234,0.615370367541833,-0.23798890641520465,-0.0014997496527136315,168333,8376173,0.0004625472611065051,ok
100,38,0.385,LOcSha,sha4,dpos,0.07253484620529209,0.12030562744269462,0.6029214738092176,0.4786463618827763,0.03471854024588976,0.00021878800764627075,168333,8376173,0.0004625472611065051,ok
100,38,0.385,LOcSha,sha4,sha4,0.26261348029091297,0.489861951964602,0.5360969130949973,0.3184112396571083,0.08361908381009718,0.000526947637154289,168333,8376173,0.0004625472611065051,ok
100,39,0.395,LOcT,base,const,2.855524988215729,0.8245881583874495,3.462971131916259,0.0,0.0,0.0,168332,8357163,0.00025798069659332956,ok
100,39,0.395,LOcT,base,logN,-0.039609433440584735,0.07762324183948806,-0.5102780108371465,0.5298343964428834,-0.02098644026043678,-0.00013054806436282968,168332,8357163,0.00025798069659332956,ok
100,39,0.395,LOcT,base,logL,-0.115216041358453,0.10759737162372038,-1.0708072104342468,0.7902609999126387,-0.091050744049907,-0.0005663894518080316,168332,8357163,0.00025798069659332956,ok
100,39,0.395,LOcT,base,logOm,-0.05730026738458541,0.09480697811676005,-0.6043887119154557,1.0579257713095356,-0.06061942956908014,-0.0003770886865430503,168332,8357163,0.00025798069659332956,ok
100,39,0.395,LOcT,base,logc,0.19410821245688795,0.0974161325510868,1.9925674256786374,1.275774898282317,0.24763838500294857,0.0015404571438929343,168332,8357163,0.00025798069659332956,ok
100,39,0.395,LOcT,base,logT,0.18929412005853122,0.24073345729828088,0.786322442185451,0.37903364953379665,0.07174884116107375,0.0004463202056954921,168332,8357163,0.00025798069659332956,ok
100,39,0.395,LOcT,base,dpos,-0.052325783227383654,0.12255716425030867,-0.4269500159167714,0.4787098043452732,-0.02504886545099401,-0.00015581875051372664,168332,8357163,0.00025798069659332956,ok
100,39,0.395,LOcT,sha4,const,2.8299096407787188,0.8247849971180927,3.4310876782031623,0.0,0.0,0.0,168332,8357163,0.00027157532467880774,ok
100,39,0.395,LOcT,sha4,logN,-0.03638849196363564,0.07765818590391524,-0.46857252123631005,0.5298343964428834,-0.019279874677019603,-0.00011993221761328196,168332,8357163,0.00027157532467880774,ok
100,39,0.395,LOcT,sha4,logL,0.19585099752612195,0.2602940770186098,0.7524220288428597,0.7902609999126387,0.15477340513888085,0.0009627820728518545,168332,8357163,0.00027157532467880774,ok
100,39,0.395,LOcT,sha4,logOm,-0.3614781030391631,0.2503919665778788,-1.443648963581,1.0579257713095356,-0.38241700096921444,-0.0023788598083537144,168332,8357163,0.00027157532467880774,ok
100,39,0.395,LOcT,sha4,logc,-0.11525736689954282,0.25501298425566343,-0.4519666605838057,1.275774898282317,-0.1470424555325519,-0.0009146909962200799,168332,8357163,0.00027157532467880774,ok
100,39,0.395,LOcT,sha4,logT,0.8148650550624612,0.5329002369935777,1.5291137036448375,0.37903364953379665,0.30886127569788285,0.0019212997153693428,168332,8357163,0.00027157532467880774,ok
100,39,0.395,LOcT,sha4,dpos,-0.0508485049247788,0.12256873684443916,-0.41485705273535056,0.4787098043452732,-0.02434167784379052,-0.00015141962554941147,168332,8357163,0.00027157532467880774,ok
100,39,0.395,LOcT,sha4,sha4,-0.6360968576620647,0.4873821715243673,-1.3051295160686078,0.318380168768961,-0.20252062489585393,-0.0012597980050740713,168332,8357163,0.00027157532467880774,ok
100,39,0.395,LOShaT,base,const,2.8555249882157288,0.8245881583874635,3.4629711319161993,0.0,0.0,0.0,168332,8357163,0.00025798069659332956,ok
100,39,0.395,LOShaT,base,logN,-0.03960943344058442,0.07762324183948349,-0.5102780108371725,0.5298343964428834,-0.020986440260436612,-0.00013054806436282865,168332,8357163,0.00025798069659332956,ok
100,39,0.395,LOShaT,base,logL,0.07889217109843359,0.07459183712106623,1.0576515359232632,0.7902609999126387,0.062345406017527104,0.0003878252803476393,168332,8357163,0.00025798069659332956,ok
100,39,0.395,LOShaT,base,logOm,-0.25140847984147197,0.05876332619730102,-4.278322826678574,1.0579257713095356,-0.26597150995004704,-0.0016545000185236316,168332,8357163,0.00025798069659332956,ok
100,39,0.395,LOShaT,base,logSha,-0.19410821245688706,0.09741613255109037,-1.9925674256785553,0.6149184177915141,-0.11936071488432806,-0.0007424942055794039,168332,8357163,0.00025798069659332956,ok
100,39,0.395,LOShaT,base,logT,0.5775105449723009,0.15176800129389617,3.805219414163342,0.37903364953379665,0.218895929505103,0.0013616620798556941,168332,8357163,0.00025798069659332956,ok
100,39,0.395,LOShaT,base,dpos,-0.05232578322738428,0.12255716425030863,-0.4269500159167766,0.4787098043452732,-0.025048865450994308,-0.0001558187505137285,168332,8357163,0.00025798069659332956,ok
100,39,0.395,LOShaT,sha4,const,2.829909640778721,0.8247849971182393,3.4310876782025557,0.0,0.0,0.0,168332,8357163,0.00027157532467880774,ok
100,39,0.395,LOShaT,sha4,logN,-0.03638849196363553,0.07765818590393414,-0.4685725212361946,0.5298343964428834,-0.019279874677019544,-0.00011993221761328159,168332,8357163,0.00027157532467880774,ok
100,39,0.395,LOShaT,sha4,logL,0.0805936306265795,0.07460272241158583,1.0803041500542248,0.7902609999126387,0.06369000312555056,0.0003961894692058725,168332,8357163,0.00027157532467880774,ok
100,39,0.395,LOShaT,sha4,logOm,-0.2462207361396201,0.05889436179046422,-4.18071830060117,1.0579257713095356,-0.26048326219290924,-0.0016203598731465865,168332,8357163,0.00027157532467880774,ok
100,39,0.395,LOShaT,sha4,logSha,0.11525736689955196,0.255012984255782,0.4519666605836314,0.6149184177915141,0.07087387769268852,0.0004408774156954551,168332,8357163,0.00027157532467880774,ok
100,39,0.395,LOShaT,sha4,logT,0.584350321263378,0.15182163589738007,3.8489265236106047,0.37903364953379665,0.2214884348747047,0.0013777889957905408,168332,8357163,0.00027157532467880774,ok
100,39,0.395,LOShaT,sha4,dpos,-0.050848504924780276,0.12256873684443916,-0.4148570527353626,0.4787098043452732,-0.024341677843791227,-0.00015141962554941586,168332,8357163,0.00027157532467880774,ok
100,39,0.395,LOShaT,sha4,sha4,-0.6360968576620751,0.48738217152456115,-1.3051295160681102,0.318380168768961,-0.20252062489585726,-0.001259798005074092,168332,8357163,0.00027157532467880774,ok
100,39,0.395,LOcSha,base,const,2.8555249882157305,0.8245881583876186,3.4629711319155505,0.0,0.0,0.0,168332,8357163,0.00025798069659332956,ok
100,39,0.395,LOcSha,base,logN,-0.03960943344058498,0.07762324183950195,-0.5102780108370584,0.5298343964428834,-0.020986440260436907,-0.0001305480643628305,168332,8357163,0.00025798069659332956,ok
100,39,0.395,LOcSha,base,logL,-0.20986310138771788,0.10322922272141241,-2.0329815129392315,0.7902609999126387,-0.1658466243474254,-0.0010316640421616275,168332,8357163,0.00025798069659332956,ok
100,39,0.395,LOcSha,base,logOm,0.03734679264468031,0.09473283589939273,0.39423281579306885,1.0579257713095356,0.03951013441456071,0.00024577639211447545,168332,8357163,0.00025798069659332956,ok
100,39,0.395,LOcSha,base,logc,0.2887552724861544,0.07588400064694538,3.80521941416353,1.275774898282317,0.36838672838450637,0.002291583219009048,168332,8357163,0.00025798069659332956,ok
100,39,0.395,LOcSha,base,logSha,0.0946470600292657,0.12036672864914065,0.7863224421854504,0.6149184177915141,0.05820022040181453,0.000362039775429205,168332,8357163,0.00025798069659332956,ok
100,39,0.395,LOcSha,base,dpos,-0.05232578322738412,0.12255716425030799,-0.42695001591677756,0.4787098043452732,-0.02504886545099423,-0.00015581875051372802,168332,8357163,0.00025798069659332956,ok
100,39,0.395,LOcSha,sha4,const,2.829909640778715,0.8247849971182212,3.4310876782026236,0.0,0.0,0.0,168332,8357163,0.00027157532467880774,ok
100,39,0.395,LOcSha,sha4,logN,-0.036388491963635236,0.077658185903926,-0.46857252123624,0.5298343964428834,-0.01927987467701939,-0.00011993221761328064,168332,8357163,0.00027157532467880774,ok
100,39,0.395,LOcSha,sha4,logL,-0.2115815300051084,0.10323181310472579,-2.0495768081731245,0.7902609999126387,-0.16720463146488293,-0.0010401116492057456,168332,8357163,0.00027157532467880774,ok
100,39,0.395,LOcSha,sha4,logOm,0.045954424492069476,0.0949187620627886,0.4841447938572008,1.0579257713095356,0.048616369975858414,0.00030242256037391513,168332,8357163,0.00027157532467880774,ok
100,39,0.395,LOcSha,sha4,logc,0.29217516063169174,0.07591081794868555,3.8489265236108676,1.275774898282317,0.3727497358355161,0.0023187237045064236,168332,8357163,0.00027157532467880774,ok
100,39,0.395,LOcSha,sha4,logSha,0.4074325275312328,0.2664501184968969,1.5291137036442255,0.6149184177915141,0.2505377651863032,0.0015584930025755739,168332,8357163,0.00027157532467880774,ok
100,39,0.395,LOcSha,sha4,dpos,-0.05084850492477942,0.12256873684443828,-0.4148570527353586,0.4787098043452732,-0.024341677843790818,-0.00015141962554941332,168332,8357163,0.00027157532467880774,ok
100,39,0.395,LOcSha,sha4,sha4,-0.6360968576620659,0.4873821715245603,-1.3051295160680934,0.318380168768961,-0.20252062489585432,-0.0012597980050740737,168332,8357163,0.00027157532467880774,ok
100,40,0.405,LOcT,base,const,1.0625315715735792,0.8409644960942159,1.2634678116714937,0.0,0.0,0.0,168324,8323371,0.00023279693781652622,ok
100,40,0.405,LOcT,base,logN,0.16056141088542744,0.0792263530609086,2.0266162038531434,0.5301188417152787,0.08511662916275373,0.0005232623268316736,168324,8323371,0.00023279693781652622,ok
100,40,0.405,LOcT,base,logL,-0.31828171504447195,0.11201024808966106,-2.8415410239043157,0.7901809426915695,-0.25150014563533035,-0.0015461203374491123,168324,8323371,0.00023279693781652622,ok
100,40,0.405,LOcT,base,logOm,0.1361811977097243,0.09910490342219033,1.3741116030312615,1.057920983270535,0.14406894658403066,0.0008856771344833301,168324,8323371,0.00023279693781652622,ok
100,40,0.405,LOcT,base,logc,0.3306465501093193,0.10145784363601586,3.2589550325505368,1.2757124253156233,0.42180991236220355,0.0025931153335650987,168324,8323371,0.00023279693781652622,ok
100,40,0.405,LOcT,base,logT,-0.1736970044201244,0.2496190163998573,-0.6958484450635135,0.37897574665948425,-0.06582695194263238,-0.00040467725731802473,168324,8323371,0.00023279693781652622,ok
100,40,0.405,LOcT,base,dpos,-0.031827530107070394,0.12499573059058118,-0.2546289377780452,0.47867613879280935,-0.015235079218964345,-9.36590544056532e-05,168324,8323371,0.00023279693781652622,ok
100,40,0.405,LOcT,sha4,const,1.0583772546211807,0.8413065590338744,1.2580161693218965,0.0,0.0,0.0,168324,8323371,0.00023314600407786656,ok
100,40,0.405,LOcT,sha4,logN,0.16108514259737894,0.07927748309863664,2.031915448134972,0.5301188417152787,0.08539426921126302,0.0005249691446325388,168324,8323371,0.00023314600407786656,ok
100,40,0.405,LOcT,sha4,logL,-0.26738765413889404,0.27812557870603494,-0.9613918122270575,0.7901809426915695,-0.21128462861155864,-0.0012988917380603818,168324,8323371,0.00023314600407786656,ok
100,40,0.405,LOcT,sha4,logOm,0.08641037524459945,0.2680378009701084,0.32238130193522946,1.057920983270535,0.09141534914354255,0.0005619842887517887,168324,8323371,0.00023314600407786656,ok
100,40,0.405,LOcT,sha4,logc,0.2800287942319259,0.27267249596328297,1.0269785122355484,1.2757124253156233,0.3572362122478198,0.0021961425574301987,168324,8323371,0.00023314600407786656,ok
100,40,0.405,LOcT,sha4,logT,-0.07136010387532223,0.5696060411862661,-0.1252797525228263,0.37897574665948425,-0.027043748647848597,-0.00016625393865945672,168324,8323371,0.00023314600407786656,ok
100,40,0.405,LOcT,sha4,dpos,-0.03158123442515999,0.1250026927364957,-0.25264443296219935,0.47867613879280935,-0.015117183352946132,-9.293427869750614e-05,168324,8323371,0.00023314600407786656,ok
100,40,0.405,LOcT,sha4,sha4,-0.1040458608741024,0.5134919223045405,-0.20262414335000023,0.3182941888466671,-0.033117192889775604,-0.00020359099720105393,168324,8323371,0.00023314600407786656,ok
100,40,0.405,LOShaT,base,const,1.0625315715735888,0.840964496094371,1.2634678116712719,0.0,0.0,0.0,168324,8323371,0.00023279693781663724,ok
100,40,0.405,LOShaT,base,logN,0.16056141088542727,0.07922635306092418,2.0266162038527424,0.5301188417152787,0.08511662916275364,0.0005232623268316731,168324,8323371,0.00023279693781663724,ok
100,40,0.405,LOShaT,base,logL,0.012364835064849755,0.07573899871447778,0.16325585596216988,0.7901809426915695,0.009770457027768752,6.006478556362221e-05,168324,8323371,0.00023279693781663724,ok
100,40,0.405,LOShaT,base,logOm,-0.19446535239960086,0.05938191150870939,-3.2748247312833496,1.057920983270535,-0.20572897682263683,-0.0012647378563720093,168324,8323371,0.00023279693781663724,ok
100,40,0.405,LOShaT,base,logSha,-0.3306465501093281,0.10145784363601373,-3.2589550325506913,0.6146149598194276,-0.20322031610987704,-0.0012493156333034726,168324,8323371,0.00023279693781663724,ok
100,40,0.405,LOShaT,base,logT,0.4875960957985232,0.1544467432932805,3.157050031625607,0.37897574665948425,0.18478709447349473,0.0011359957034691496,168324,8323371,0.00023279693781663724,ok
100,40,0.405,LOShaT,base,dpos,-0.03182753010706966,0.12499573059058118,-0.2546289377780393,0.47867613879280935,-0.015235079218963993,-9.365905440565104e-05,168324,8323371,0.00023279693781663724,ok
100,40,0.405,LOShaT,sha4,const,1.0583772546211891,0.8413065590335344,1.258016169322415,0.0,0.0,0.0,168324,8323371,0.00023314600407786656,ok
100,40,0.405,LOShaT,sha4,logN,0.16108514259737877,0.07927748309860418,2.031915448135802,0.5301188417152787,0.08539426921126293,0.0005249691446325383,168324,8323371,0.00023314600407786656,ok
100,40,0.405,LOShaT,sha4,logL,0.012641140093032717,0.0757533437426787,0.1668723711519921,0.7901809426915695,0.009988787995408787,6.140699532064027e-05,168324,8323371,0.00023314600407786656,ok
100,40,0.405,LOShaT,sha4,logOm,-0.19361841898733123,0.05952000162579285,-3.252997541979689,1.057920983270535,-0.20483298819436388,-0.0012592296836558606,168324,8323371,0.00023314600407786656,ok
100,40,0.405,LOShaT,sha4,logSha,-0.28002879423193144,0.2726724959632886,-1.0269785122355475,0.6146149598194276,-0.1721098861151413,-0.0010580613960538751,168324,8323371,0.00023314600407786656,ok
100,40,0.405,LOShaT,sha4,logT,0.48869748458853657,0.15455592582376057,3.161945955704061,0.37897574665948425,0.18520449411255244,0.0011385617062408806,168324,8323371,0.00023314600407786656,ok
100,40,0.405,LOShaT,sha4,dpos,-0.03158123442515934,0.1250026927364956,-0.2526444329621943,0.47867613879280935,-0.01511718335294582,-9.293427869750423e-05,168324,8323371,0.00023314600407786656,ok
100,40,0.405,LOShaT,sha4,sha4,-0.10404586087410572,0.5134919223045536,-0.20262414335000153,0.3182941888466671,-0.03311719288977666,-0.0002035909972010604,168324,8323371,0.00023314600407786656,ok
100,40,0.405,LOcSha,base,const,1.0625315715735784,0.8409644960943654,1.2634678116712679,0.0,0.0,0.0,168324,8323371,0.00023279693781652622,ok
100,40,0.405,LOcSha,base,logN,0.16056141088542766,0.07922635306092121,2.0266162038528233,0.5301188417152787,0.08511662916275385,0.0005232623268316744,168324,8323371,0.00023279693781652622,ok
100,40,0.405,LOcSha,base,logL,-0.231433212834411,0.10506124715275274,-2.2028409057235065,0.7901809426915695,-0.18287411428763353,-0.0011242354813705677,168324,8323371,0.00023279693781652622,ok
100,40,0.405,LOcSha,base,logOm,0.04933269549966252,0.09655568478085233,0.5109248161993828,1.057920983270535,0.052190093730388874,0.00032084341393158277,168324,8323371,0.00023279693781652622,ok
100,40,0.405,LOcSha,base,logc,0.24379804789925946,0.07722337164664213,3.1570500316255026,1.2757124253156233,0.3110161989727788,0.0019120007636304977,168324,8323371,0.00023279693781652622,ok
100,40,0.405,LOcSha,base,logSha,-0.08684850221006286,0.12480950819992863,-0.6958484450635191,0.6146149598194276,-0.05337838869621526,-0.0003281485668129514,168324,8323371,0.00023279693781652622,ok
100,40,0.405,LOcSha,base,dpos,-0.0318275301070696,0.12499573059058144,-0.2546289377780383,0.47867613879280935,-0.015235079218963967,-9.365905440565088e-05,168324,8323371,0.00023279693781652622,ok
100,40,0.405,LOcSha,sha4,const,1.0583772546211783,0.841306559033772,1.2580161693220466,0.0,0.0,0.0,168324,8323371,0.00023314600407786656,ok
100,40,0.405,LOcSha,sha4,logN,0.16108514259737897,0.07927748309862499,2.031915448135271,0.5301188417152787,0.08539426921126303,0.0005249691446325388,168324,8323371,0.00023314600407786656,ok
100,40,0.405,LOcSha,sha4,logL,-0.23170760220123504,0.10507120510521367,-2.2052435961804497,0.7901809426915695,-0.1830909315361751,-0.0011255683853998396,168324,8323371,0.00023314600407786656,ok
100,40,0.405,LOcSha,sha4,logOm,0.05073032330693906,0.09680642678400245,0.524038795689982,1.057920983270535,0.0536686735145091,0.0003299331195021081,168324,8323371,0.00023314600407786656,ok
100,40,0.405,LOcSha,sha4,logc,0.24434874229426595,0.07727796291188074,3.161945955704012,1.2757124253156233,0.31171872665504025,0.0019163196173409855,168324,8323371,0.00023314600407786656,ok
100,40,0.405,LOcSha,sha4,logSha,-0.03568005193766059,0.2848030205931408,-0.1252797525228211,0.6146149598194276,-0.021929493688020354,-0.00013481358468146824,168324,8323371,0.00023314600407786656,ok
100,40,0.405,LOcSha,sha4,dpos,-0.031581234425159053,0.12500269273649545,-0.25264443296219236,0.47867613879280935,-0.015117183352945684,-9.293427869750339e-05,168324,8323371,0.00023314600407786656,ok
100,40,0.405,LOcSha,sha4,sha4,-0.10404586087410359,0.5134919223045536,-0.20262414334999737,0.3182941888466671,-0.03311719288977598,-0.00020359099720105623,168324,8323371,0.00023314600407786656,ok
100,41,0.415,LOcT,base,const,0.5519346459828642,0.8475177687428498,0.6512366658714029,0.0,0.0,0.0,168338,8308854,0.0002976270678738402,ok
100,41,0.415,LOcT,base,logN,0.16770252202983224,0.07984569091403136,2.100332780768282,0.5301778754547233,0.08891216683817539,0.0005399620884589332,168338,8308854,0.0002976270678738402,ok
100,41,0.415,LOcT,base,logL,0.17052638359622246,0.11199177376271123,1.522668834208615,0.7902494578263993,0.1347583821820114,0.0008183853804033463,168338,8308854,0.0002976270678738402,ok
100,41,0.415,LOcT,base,logOm,-0.009406758754566006,0.0995237343281546,-0.09451774310989551,1.0579249277368292,-0.009951644575662028,-6.043616953409247e-05,168338,8308854,0.0002976270678738402,ok
100,41,0.415,LOcT,base,logc,0.10922992821146836,0.10140058142376608,1.077212050244391,1.2761020778915664,0.1393885383586014,0.0008465042407113276,168338,8308854,0.0002976270678738402,ok
100,41,0.415,LOcT,base,logT,0.32757073961174016,0.2492861747080516,1.3140349238996931,0.37901957280415166,0.12415572179078176,0.0007539956028098139,168338,8308854,0.0002976270678738402,ok
100,41,0.415,LOcT,base,dpos,0.2852863811817508,0.12599649722743014,2.264240573821622,0.478713291638265,0.13657038259508472,0.0008293896283271685,168338,8308854,0.0002976270678738402,ok
100,41,0.415,LOcT,sha4,const,0.5677566560925497,0.8479895493563409,0.6695326098340486,0.0,0.0,0.0,168338,8308854,0.0003026004200294974,ok
100,41,0.415,LOcT,sha4,logN,0.16570623062195233,0.07991525515524543,2.07352438905497,0.5301778754547233,0.0878537773007571,0.000533534506662759,168338,8308854,0.0003026004200294974,ok
100,41,0.415,LOcT,sha4,logL,-0.024102687176460403,0.27621184517599545,-0.08726159865121917,0.7902494578263993,-0.01904713547335714,-0.00011567293223291791,168338,8308854,0.0003026004200294974,ok
100,41,0.415,LOcT,sha4,logOm,0.18092155267615842,0.2666020457947627,0.6786202714117078,1.0579249277368292,0.19140142054095985,0.0011623775962788594,168338,8308854,0.0003026004200294974,ok
100,41,0.415,LOcT,sha4,logc,0.302794934652584,0.27126456082129324,1.1162347699818507,1.2761020778915664,0.3863972452852035,0.0023465839486142793,168338,8308854,0.0003026004200294974,ok
100,41,0.415,LOcT,sha4,logT,-0.06377418926606605,0.5674228105356197,-0.11239271330291833,0.37901957280415166,-0.02417166597155547,-0.00014679411945147755,168338,8308854,0.0003026004200294974,ok
100,41,0.415,LOcT,sha4,dpos,0.2843734361503419,0.12599680853890444,2.2569892003457768,0.478713291638265,0.13613334367401414,0.000826735498336291,168338,8308854,0.0003026004200294974,ok
100,41,0.415,LOcT,sha4,sha4,0.3980076162234992,0.5104280254815593,0.7797526710019539,0.3180737095518611,0.1265957589221019,0.0007688139071229113,168338,8308854,0.0003026004200294974,ok
100,41,0.415,LOShaT,base,const,0.5519346459828602,0.8475177687430386,0.6512366658712532,0.0,0.0,0.0,168338,8308854,0.0002976270678738402,ok
100,41,0.415,LOShaT,base,logN,0.16770252202983257,0.07984569091404262,2.10033278076799,0.5301778754547233,0.08891216683817556,0.0005399620884589342,168338,8308854,0.0002976270678738402,ok
100,41,0.415,LOShaT,base,logL,0.27975631180769206,0.07641407315120334,3.6610574501653375,0.7902494578263993,0.22107727372954178,0.0013425985517941106,168338,8308854,0.0002976270678738402,ok
100,41,0.415,LOShaT,base,logOm,-0.11863668696603401,0.0599693706517176,-1.9782880106419143,1.0579249277368292,-0.12550870848547835,-0.0007622122681696311,168338,8308854,0.0002976270678738402,ok
100,41,0.415,LOShaT,base,logSha,-0.10922992821147051,0.1014005814237658,-1.0772120502444151,0.6143876947929666,-0.0671095237962466,-0.000407555005272318,168338,8308854,0.0002976270678738402,ok
100,41,0.415,LOShaT,base,logT,0.5460305960346771,0.15444355030028456,3.5354703707149304,0.37901957280415166,0.2069562832470596,0.0012568420149423286,168338,8308854,0.0002976270678738402,ok
100,41,0.415,LOShaT,base,dpos,0.285286381181751,0.12599649722743012,2.2642405738216236,0.478713291638265,0.13657038259508478,0.0008293896283271689,168338,8308854,0.0002976270678738402,ok
100,41,0.415,LOShaT,sha4,const,0.5677566560925456,0.8479895493563411,0.6695326098340436,0.0,0.0,0.0,168338,8308854,0.00030260042002938636,ok
100,41,0.415,LOShaT,sha4,logN,0.16570623062195255,0.07991525515524273,2.073524389055043,0.5301778754547233,0.08785377730075722,0.0005335345066627597,168338,8308854,0.00030260042002938636,ok
100,41,0.415,LOShaT,sha4,logL,0.27869224747612664,0.07641681796772587,3.647001470197705,0.7902494578263993,0.2202363974684298,0.001337491924453536,168338,8308854,0.00030260042002938636,ok
100,41,0.415,LOShaT,sha4,logOm,-0.12187338197642365,0.060119728657652374,-2.0271778449038447,1.0579249277368292,-0.12893288882045098,-0.0007830072575471476,168338,8308854,0.00030260042002938636,ok
100,41,0.415,LOShaT,sha4,logSha,-0.30279493465258617,0.27126456082131634,-1.1162347699817636,0.6143876947929666,-0.18603348189618937,-0.0011297781954946557,168338,8308854,0.00030260042002938636,ok
100,41,0.415,LOShaT,sha4,logT,0.5418156800391024,0.15457715605693514,3.5051471631392697,0.37901957280415166,0.20535874758701153,0.001247140207843676,168338,8308854,0.00030260042002938636,ok
100,41,0.415,LOShaT,sha4,dpos,0.2843734361503415,0.12599680853890438,2.256989200345775,0.478713291638265,0.13613334367401395,0.0008267354983362899,168338,8308854,0.00030260042002938636,ok
100,41,0.415,LOShaT,sha4,sha4,0.39800761622350134,0.5104280254815987,0.7797526710018978,0.3180737095518611,0.12659575892210256,0.0007688139071229153,168338,8308854,0.00030260042002938636,ok
100,41,0.415,LOcSha,base,const,0.551934645982861,0.8475177687430616,0.6512366658712364,0.0,0.0,0.0,168338,8308854,0.0002976270678738402,ok
100,41,0.415,LOcSha,base,logN,0.16770252202983232,0.07984569091404936,2.10033278076781,0.5301778754547233,0.08891216683817543,0.0005399620884589335,168338,8308854,0.0002976270678738402,ok
100,41,0.415,LOcSha,base,logL,0.006741013790350328,0.10570337594609232,0.06377292806417251,0.7902494578263993,0.005327082493024628,3.235128206426273e-05,168338,8308854,0.0002976270678738402,ok
100,41,0.415,LOcSha,base,logOm,0.15437861105130357,0.09728252220806025,1.5869100383841888,1.0579249277368292,0.16332098094056238,0.0009918455605556517,168338,8308854,0.0002976270678738402,ok
100,41,0.415,LOcSha,base,logc,0.27301529801733937,0.07722177515014153,3.5354703707149757,1.2761020778915664,0.348395389096112,0.0021157993174116168,168338,8308854,0.0002976270678738402,ok
100,41,0.415,LOcSha,base,logSha,0.1637853698058695,0.12464308735402427,1.3140349238997044,0.6143876947929666,0.10062771579584172,0.000611110419531979,168338,8308854,0.0002976270678738402,ok
100,41,0.415,LOcSha,base,dpos,0.2852863811817505,0.12599649722743003,2.2642405738216214,0.478713291638265,0.13657038259508456,0.0008293896283271676,168338,8308854,0.0002976270678738402,ok
100,41,0.415,LOcSha,sha4,const,0.5677566560925448,0.8479895493562761,0.6695326098340939,0.0,0.0,0.0,168338,8308854,0.0003026004200291643,ok
100,41,0.415,LOcSha,sha4,logN,0.16570623062195244,0.07991525515524373,2.0735243890550157,0.5301778754547233,0.08785377730075715,0.0005335345066627593,168338,8308854,0.0003026004200291643,ok
100,41,0.415,LOcSha,sha4,logL,0.0077844074565731215,0.1057236078848177,0.07362979387776825,0.7902494578263993,0.00615162377205669,3.735870733438438e-05,168338,8308854,0.0003026004200291643,ok
100,41,0.415,LOcSha,sha4,logOm,0.1490344580431257,0.09757086650489315,1.5274483396706504,1.0579249277368292,0.15766726825557126,0.0009575106588487704,168338,8308854,0.0003026004200291643,ok
100,41,0.415,LOcSha,sha4,logc,0.270907840019551,0.0772885780284669,3.505147163139297,1.2761020778915664,0.34570605756606504,0.002099467052422894,168338,8308854,0.0003026004200291643,ok
100,41,0.415,LOcSha,sha4,logSha,-0.031887094633033825,0.2837114052678307,-0.1123927133029129,0.6143876947929666,-0.01959103856523483,-0.00011897604652934568,168338,8308854,0.0003026004200291643,ok
100,41,0.415,LOcSha,sha4,dpos,0.2843734361503411,0.12599680853890424,2.256989200345774,0.478713291638265,0.13613334367401378,0.0008267354983362888,168338,8308854,0.0003026004200291643,ok
100,41,0.415,LOcSha,sha4,sha4,0.39800761622350095,0.5104280254815984,0.7797526710018975,0.3180737095518611,0.12659575892210242,0.0007688139071229145,168338,8308854,0.0003026004200291643,ok
100,42,0.425,LOcT,base,const,0.2774884558642533,0.8687063755746138,0.31942721230830845,0.0,0.0,0.0,168289,8322307,0.0006245117061660643,ok
100,42,0.425,LOcT,base,logN,0.26110709347451355,0.08174660128163388,3.194103355746202,0.529573834289041,0.1382754846513652,0.0008285001567067034,168289,8322307,0.0006245117061660643,ok
100,42,0.425,LOcT,base,logL,-0.5449514937100204,0.11464310648300333,-4.753460634729167,0.7904474826749855,-0.43075553638305886,-0.002580942169868004,168289,8322307,0.0006245117061660643,ok
100,42,0.425,LOcT,base,logOm,0.2646229943961927,0.10198578642762494,2.594704651162195,1.0582770526243193,0.28004444256622457,0.0016779320292092555,168289,8322307,0.0006245117061660643,ok
100,42,0.425,LOcT,base,logc,0.265374204716753,0.10447741820026063,2.5400149552708893,1.2760931040544623,0.3386421926329857,0.0020290300219979033,168289,8322307,0.0006245117061660643,ok
100,42,0.425,LOcT,base,logT,0.5716891837503966,0.25700459094412864,2.2244317957521567,0.37890768255462326,0.21661742375640694,0.001297898683776652,168289,8322307,0.0006245117061660643,ok
100,42,0.425,LOcT,base,dpos,-0.08461705884243978,0.12859951887336962,-0.6579889223828369,0.4787585993585501,-0.040511144573246484,-0.0002427291411194577,168289,8322307,0.0006245117061660643,ok
100,42,0.425,LOcT,sha4,const,0.25646136362875477,0.8689441362222305,0.2951413709329242,0.0,0.0,0.0,168289,8322307,0.000633013973707186,ok
100,42,0.425,LOcT,sha4,logN,0.26376390210555695,0.0817853833769392,3.2250738605687053,0.529573834289041,0.13968246098507905,0.0008369302852714566,168289,8322307,0.000633013973707186,ok
100,42,0.425,LOcT,sha4,logL,-0.2861324838800672,0.28247869732497305,-1.01293473309561,0.7904474826749855,-0.22617270159453998,-0.0013551506920138992,168289,8322307,0.000633013973707186,ok
100,42,0.425,LOcT,sha4,logOm,0.0115472764229357,0.2723828051120377,0.04239355864694184,1.0582770526243193,0.012220217658702686,7.321943055019508e-05,168289,8322307,0.000633013973707186,ok
100,42,0.425,LOcT,sha4,logc,0.007969244819077312,0.27701770281928273,0.02876799835523936,1.2760931040544623,0.010169498358146309,6.0932210829677215e-05,168289,8322307,0.000633013973707186,ok
100,42,0.425,LOcT,sha4,logT,1.0921648279881135,0.5782335076052905,1.8887954669234408,0.37890768255462326,0.41382964394064486,0.00247952792007313,168289,8322307,0.000633013973707186,ok
100,42,0.425,LOcT,sha4,dpos,-0.08341989772450388,0.12861111490937502,-0.6486212158512518,0.4787585993585501,-0.03993799339321698,-0.0002392950121871431,168289,8322307,0.000633013973707186,ok
100,42,0.425,LOcT,sha4,sha4,-0.5294977014179099,0.5235890920544282,-1.011284821347782,0.31840285632557097,-0.16859358054928683,-0.0010101559814236333,168289,8322307,0.000633013973707186,ok
100,42,0.425,LOShaT,base,const,0.2774884558642637,0.8687063755747149,0.31942721230828325,0.0,0.0,0.0,168289,8322307,0.0006245117061660643,ok
100,42,0.425,LOShaT,base,logN,0.26110709347451216,0.08174660128164765,3.194103355745647,0.529573834289041,0.13827548465136444,0.0008285001567066989,168289,8322307,0.0006245117061660643,ok
100,42,0.425,LOShaT,base,logL,-0.27957728899326406,0.0787217401410531,-3.5514622579775206,0.7904474826749855,-0.22099116429782253,-0.0013241046647796736,168289,8322307,0.0006245117061660643,ok
100,42,0.425,LOShaT,base,logOm,-0.000751210320565425,0.0618927265285452,-0.012137295651678285,1.0582770526243193,-0.000794988643948948,-4.763304339539339e-06,168289,8322307,0.0006245117061660643,ok
100,42,0.425,LOShaT,base,logSha,-0.2653742047167519,0.10447741820026268,-2.540014955270829,0.615256643453747,-0.16327324245323627,-0.0009782783065239633,168289,8322307,0.0006245117061660643,ok
100,42,0.425,LOShaT,base,logT,1.1024375931839008,0.15874598874984888,6.944664251775938,0.37890768255462326,0.4177220735944084,0.002502850048259799,168289,8322307,0.0006245117061660643,ok
100,42,0.425,LOShaT,base,dpos,-0.08461705884243949,0.12859951887336968,-0.6579889223828344,0.4787585993585501,-0.040511144573246345,-0.00024272914111945687,168289,8322307,0.0006245117061660643,ok
100,42,0.425,LOShaT,sha4,const,0.25646136362875827,0.8689441362222462,0.2951413709329229,0.0,0.0,0.0,168289,8322307,0.000633013973707186,ok
100,42,0.425,LOShaT,sha4,logN,0.26376390210555695,0.08178538337694491,3.2250738605684806,0.529573834289041,0.13968246098507905,0.0008369302852714566,168289,8322307,0.000633013973707186,ok
100,42,0.425,LOShaT,sha4,logL,-0.27816323906098955,0.07873809634002131,-3.5327656114490495,0.7904474826749855,-0.2198734320884794,-0.001317407589640637,168289,8322307,0.000633013973707186,ok
100,42,0.425,LOShaT,sha4,logOm,0.003578031603857886,0.06202145634728612,0.057690222296988204,1.0582770526243193,0.0037865487399273896,2.268772539338512e-05,168289,8322307,0.000633013973707186,ok
100,42,0.425,LOShaT,sha4,logSha,-0.007969244819078842,0.27701770281934207,-0.02876799835523872,0.615256643453747,-0.0049031308182476115,-2.9377909334498264e-05,168289,8322307,0.000633013973707186,ok
100,42,0.425,LOShaT,sha4,logT,1.108103317626271,0.15881641954617245,6.977259157414222,0.37890768255462326,0.4198688601128599,0.0025157128704110816,168289,8322307,0.000633013973707186,ok
100,42,0.425,LOShaT,sha4,dpos,-0.08341989772450413,0.12861111490937505,-0.6486212158512535,0.4787585993585501,-0.039937993393217096,-0.0002392950121871438,168289,8322307,0.000633013973707186,ok
100,42,0.425,LOShaT,sha4,sha4,-0.5294977014179061,0.523589092054529,-1.0112848213475802,0.31840285632557097,-0.16859358054928564,-0.0010101559814236262,168289,8322307,0.000633013973707186,ok
100,42,0.425,LOcSha,base,const,0.2774884558642393,0.8687063755747428,0.3194272123082449,0.0,0.0,0.0,168289,8322307,0.0006245117061660643,ok
100,42,0.425,LOcSha,base,logN,0.26110709347451555,0.0817466012816446,3.1941033557458076,0.529573834289041,0.13827548465136624,0.0008285001567067097,168289,8322307,0.0006245117061660643,ok
100,42,0.425,LOcSha,base,logL,-0.8307960855852241,0.10862991073342712,-7.647949629858024,0.7904474826749855,-0.6567006744670723,-0.003934729377930953,168289,8322307,0.0006245117061660643,ok
100,42,0.425,LOcSha,base,logOm,0.5504675862713977,0.09979285122367393,5.516102401339245,1.0582770526243193,0.582547214764518,0.003490426809483554,168289,8322307,0.0006245117061660643,ok
100,42,0.425,LOcSha,base,logc,0.5512187965919536,0.07937299437492477,6.94466425177595,1.2760931040544623,0.7034065051561913,0.004214574992955307,168289,8322307,0.0006245117061660643,ok
100,42,0.425,LOcSha,base,logSha,0.2858445918751979,0.12850229547206737,2.2244317957521007,0.615256643453747,0.17586778414654045,0.001053740560681744,168289,8322307,0.0006245117061660643,ok
100,42,0.425,LOcSha,base,dpos,-0.08461705884243924,0.1285995188733697,-0.6579889223828324,0.4787585993585501,-0.04051114457324623,-0.00024272914111945617,168289,8322307,0.0006245117061660643,ok
100,42,0.425,LOcSha,sha4,const,0.2564613636287391,0.8689441362223788,0.29514137093285586,0.0,0.0,0.0,168289,8322307,0.000633013973707186,ok
100,42,0.425,LOcSha,sha4,logN,0.2637639021055595,0.08178538337696332,3.2250738605677856,0.529573834289041,0.13968246098508041,0.0008369302852714647,168289,8322307,0.000633013973707186,ok
100,42,0.425,LOcSha,sha4,logL,-0.8322148978741345,0.1086308681570684,-7.660943081766063,0.7904474826749855,-0.6578221710692298,-0.003941449008044536,168289,8322307,0.000633013973707186,ok
100,42,0.425,LOcSha,sha4,logOm,0.5576296904170064,0.09999673657281477,5.57647888849809,1.0582770526243193,0.5901267052303211,0.003535840564890072,168289,8322307,0.000633013973707186,ok
100,42,0.425,LOcSha,sha4,logc,0.5540516588131389,0.07940820977308659,6.977259157414235,1.2760931040544623,0.7070215011013823,0.004236234831752012,168289,8322307,0.000633013973707186,ok
100,42,0.425,LOcSha,sha4,logSha,0.5460824139940583,0.2891167538027088,1.888795466923031,0.615256643453747,0.3359808330831038,0.002013084051461699,168289,8322307,0.000633013973707186,ok
100,42,0.425,LOcSha,sha4,dpos,-0.08341989772450316,0.1286111149093751,-0.6486212158512458,0.4787585993585501,-0.03993799339321663,-0.00023929501218714102,168289,8322307,0.000633013973707186,ok
100,42,0.425,LOcSha,sha4,sha4,-0.5294977014179122,0.5235890920545311,-1.0112848213475878,0.31840285632557097,-0.16859358054928758,-0.0010101559814236379,168289,8322307,0.000633013973707186,ok
100,43,0.435,LOcT,base,const,4.037975941105795,0.8796272543306942,4.590553465943116,0.0,0.0,0.0,168332,8296282,0.0003895789186080245,ok
100,43,0.435,LOcT,base,logN,-0.05822179440997005,0.08286362849982491,-0.7026218313634802,0.529586846089977,-0.030833496475275092,-0.00018264350552588604,168332,8296282,0.0003895789186080245,ok
100,43,0.435,LOcT,base,logL,-0.4767910276512966,0.1158973346619358,-4.113908478068644,0.7900154708892139,-0.37667228822569127,-0.0022312340480478508,168332,8296282,0.0003895789186080245,ok
100,43,0.435,LOcT,base,logOm,0.15000817948531203,0.10270207434738174,1.460614894475462,1.0581120106286062,0.15872545640594035,0.0009402168773633547,168332,8296282,0.0003895789186080245,ok
100,43,0.435,LOcT,base,logc,0.2527072047450263,0.10519357188261011,2.4023065309259843,1.2755546087808696,0.3223418396846491,0.001909405364548174,168332,8296282,0.0003895789186080245,ok
100,43,0.435,LOcT,base,logT,0.331953457648591,0.25817468547616085,1.2857707448596571,0.3788639510218644,0.1257651985201143,0.0007449754117017543,168332,8296282,0.0003895789186080245,ok
100,43,0.435,LOcT,base,dpos,-0.10512925800443175,0.13009432755540482,-0.8081002452598027,0.4786196118836831,-0.05031692466370071,-0.00029805440700601636,168332,8296282,0.0003895789186080245,ok
100,43,0.435,LOcT,sha4,const,4.069794854864577,0.8799752415124805,4.624897000362772,0.0,0.0,0.0,168332,8296282,0.00040899426668394856,ok
100,43,0.435,LOcT,sha4,logN,-0.062253100157000876,0.08291473007702231,-0.7508086934513548,0.529586846089977,-0.03296842297146954,-0.00019528983188779348,168332,8296282,0.00040899426668394856,ok
100,43,0.435,LOcT,sha4,logL,-0.8724314346387227,0.28398081314261525,-3.0721492236892334,0.7900154708892139,-0.689234330654663,-0.00408270837465676,168332,8296282,0.00040899426668394856,ok
100,43,0.435,LOcT,sha4,logOm,0.5369085493157597,0.2739128661461254,1.960143591901714,1.0581120106286062,0.5681093846401867,0.0033652196926820285,168332,8296282,0.00040899426668394856,ok
100,43,0.435,LOcT,sha4,logc,0.6462183970769643,0.27846913879491714,2.3206104628810653,1.2755546087808696,0.8242868546705078,0.004882697647237392,168332,8296282,0.00040899426668394856,ok
100,43,0.435,LOcT,sha4,logT,-0.4637182725470648,0.5822948006999089,-0.7963634090321311,0.3788639510218644,-0.17568613689821472,-0.0010406841773887522,168332,8296282,0.00040899426668394856,ok
100,43,0.435,LOcT,sha4,dpos,-0.1070581330106208,0.1301078667701733,-0.8228413520892761,0.4786196118836831,-0.05124012207053505,-0.00030352300544446594,168332,8296282,0.00040899426668394856,ok
100,43,0.435,LOcT,sha4,sha4,0.8096841533110049,0.5276210396582593,1.5345941356611519,0.31839899558735213,0.2578026211572196,0.0015271046052034371,168332,8296282,0.00040899426668394856,ok
100,43,0.435,LOShaT,base,const,4.037975941105795,0.8796272543307067,4.590553465943051,0.0,0.0,0.0,168332,8296282,0.0003895789186080245,ok
100,43,0.435,LOShaT,base,logN,-0.05822179440996992,0.08286362849982595,-0.7026218313634698,0.529586846089977,-0.030833496475275023,-0.00018264350552588563,168332,8296282,0.0003895789186080245,ok
100,43,0.435,LOShaT,base,logL,-0.22408382290626805,0.0784497443546529,-2.8563996575086033,0.7900154708892139,-0.17702968687195056,-0.001048642751832267,168332,8296282,0.0003895789186080245,ok
100,43,0.435,LOShaT,base,logOm,-0.10269902525971428,0.06178428677756826,-1.662219159856042,1.0581120106286062,-0.10866707210715429,-0.0006436939450185341,168332,8296282,0.0003895789186080245,ok
100,43,0.435,LOShaT,base,logSha,-0.25270720474502584,0.1051935718826109,-2.402306530925962,0.6154074221609689,-0.1555178894336405,-0.0009212167202939262,168332,8296282,0.0003895789186080245,ok
100,43,0.435,LOShaT,base,logT,0.8373678671386388,0.1597499360776271,5.241741484840016,0.3788639510218644,0.3172484986028963,0.001879234745696812,168332,8296282,0.0003895789186080245,ok
100,43,0.435,LOShaT,base,dpos,-0.10512925800443154,0.1300943275554047,-0.8081002452598018,0.4786196118836831,-0.050316924663700614,-0.00029805440700601577,168332,8296282,0.0003895789186080245,ok
100,43,0.435,LOShaT,sha4,const,4.0697948548645835,0.8799752415124248,4.624897000363072,0.0,0.0,0.0,168332,8296282,0.00040899426668394856,ok
100,43,0.435,LOShaT,sha4,logN,-0.06225310015700126,0.08291473007701966,-0.7508086934513835,0.529586846089977,-0.03296842297146975,-0.0001952898318877947,168332,8296282,0.00040899426668394856,ok
100,43,0.435,LOShaT,sha4,logL,-0.22621303756175354,0.07846254507175111,-2.883070353566661,0.7900154708892139,-0.17871179939062815,-0.0010586068156661112,168332,8296282,0.00040899426668394856,ok
100,43,0.435,LOShaT,sha4,logOm,-0.10930984776120377,0.061904933673084965,-1.765769564320356,1.0581120106286062,-0.11566206279611416,-0.0006851290648265339,168332,8296282,0.00040899426668394856,ok
100,43,0.435,LOShaT,sha4,logSha,-0.6462183970769619,0.2784691387949074,-2.3206104628811377,0.6154074221609689,-0.3976875978981265,-0.0023557191135467805,168332,8296282,0.00040899426668394856,ok
100,43,0.435,LOShaT,sha4,logT,0.8287185216068677,0.15986781994467697,5.18377320647551,0.3788639510218644,0.31397157338097614,0.0018598237421358756,168332,8296282,0.00040899426668394856,ok
100,43,0.435,LOShaT,sha4,dpos,-0.10705813301062524,0.13010786677017327,-0.8228413520893104,0.4786196118836831,-0.05124012207053717,-0.0003035230054444785,168332,8296282,0.00040899426668394856,ok
100,43,0.435,LOShaT,sha4,sha4,0.8096841533110238,0.5276210396582438,1.5345941356612331,0.31839899558735213,0.25780262115722563,0.0015271046052034729,168332,8296282,0.00040899426668394856,ok
100,43,0.435,LOcSha,base,const,4.037975941105787,0.8796272543307352,4.590553465942893,0.0,0.0,0.0,168332,8296282,0.0003895789186080245,ok
100,43,0.435,LOcSha,base,logN,-0.05822179440996936,0.08286362849982454,-0.702621831363475,0.529586846089977,-0.030833496475274724,-0.00018264350552588387,168332,8296282,0.0003895789186080245,ok
100,43,0.435,LOcSha,base,logL,-0.6427677564755931,0.10854638254621381,-5.921595371471119,0.7900154708892139,-0.5077964718044693,-0.003007953631804826,168332,8296282,0.0003895789186080245,ok
100,43,0.435,LOcSha,base,logOm,0.3159849083096097,0.09965174426928473,3.170891895838139,1.0581120106286062,0.33434742665977685,0.0019805209609513124,168332,8296282,0.0003895789186080245,ok
100,43,0.435,LOcSha,base,logc,0.41868393356932243,0.07987496803881271,5.24174148484011,1.2755546087808696,0.5340542210868526,0.0031634925075207216,168332,8296282,0.0003895789186080245,ok
100,43,0.435,LOcSha,base,logSha,0.16597672882429568,0.1290873427380802,1.2857707448596605,0.6154074221609689,0.10214331082446998,0.0006050501723008024,168332,8296282,0.0003895789186080245,ok
100,43,0.435,LOcSha,base,dpos,-0.10512925800443196,0.13009432755540432,-0.8081002452598075,0.4786196118836831,-0.05031692466370081,-0.0002980544070060169,168332,8296282,0.0003895789186080245,ok
100,43,0.435,LOcSha,sha4,const,4.069794854864574,0.8799752415123862,4.624897000363264,0.0,0.0,0.0,168332,8296282,0.0004089942666840596,ok
100,43,0.435,LOcSha,sha4,logN,-0.062253100157000765,0.08291473007701858,-0.7508086934513873,0.529586846089977,-0.032968422971469485,-0.00019528983188779316,168332,8296282,0.0004089942666840596,ok
100,43,0.435,LOcSha,sha4,logL,-0.6405722983651955,0.10856065263317367,-5.900593657351053,0.7900154708892139,-0.5060620259315659,-0.002997679569159158,168332,8296282,0.0004089942666840596,ok
100,43,0.435,LOcSha,sha4,logOm,0.30504941304223454,0.09989579084237897,3.05367634081358,1.0581120106286062,0.32277644777519493,0.0019119797837435727,168332,8296282,0.0004089942666840596,ok
100,43,0.435,LOcSha,sha4,logc,0.4143592608034372,0.07993390997233892,5.183773206475524,1.2755546087808696,0.5285378648088587,0.0031308161404680758,168332,8296282,0.0004089942666840596,ok
100,43,0.435,LOcSha,sha4,logSha,-0.2318591362735252,0.29114740034994635,-0.7963634090321285,0.6154074221609689,-0.14268783335855895,-0.0008452173467059952,168332,8296282,0.0004089942666840596,ok
100,43,0.435,LOcSha,sha4,dpos,-0.10705813301062403,0.13010786677017305,-0.8228413520893025,0.4786196118836831,-0.051240122070536596,-0.0003035230054444751,168332,8296282,0.0004089942666840596,ok
100,43,0.435,LOcSha,sha4,sha4,0.8096841533110187,0.5276210396582443,1.534594135661222,0.31839899558735213,0.257802621157224,0.0015271046052034633,168332,8296282,0.0004089942666840596,ok
100,44,0.445,LOcT,base,const,3.7195137161382585,0.8931281087429718,4.164591484387685,0.0,0.0,0.0,168267,8275434,0.0004174876927146576,ok
100,44,0.445,LOcT,base,logN,-0.03336607944536489,0.08402038041255026,-0.3971188809373796,0.5296146863527215,-0.017671165700276912,-0.00010351794507353552,168267,8275434,0.0004174876927146576,ok
100,44,0.445,LOcT,base,logL,-0.6028160760740706,0.11676643104686218,-5.162580295291725,0.7904198784870171,-0.47647780960048736,-0.002791213922135813,168267,8275434,0.0004174876927146576,ok
100,44,0.445,LOcT,base,logOm,0.08283045004416306,0.10409198022656849,0.7957428599578258,1.057739799350343,0.08761306360981165,0.0005132385978556318,168267,8275434,0.0004174876927146576,ok
100,44,0.445,LOcT,base,logc,0.34638827874915346,0.10626269014352183,3.259735644573935,1.2754726953297868,0.4418087915268283,0.0025881223112271894,168267,8275434,0.0004174876927146576,ok
100,44,0.445,LOcT,base,logT,-0.2918775133631263,0.2602259093218376,-1.1216312554110175,0.3789523588602745,-0.110607672187228,-0.0006479413485444068,168267,8275434,0.0004174876927146576,ok
100,44,0.445,LOcT,base,dpos,-0.016536028947059644,0.13229887158176493,-0.12498994699920664,0.4787020757913952,-0.00791583138230405,-4.637105509298001e-05,168267,8275434,0.0004174876927146576,ok
100,44,0.445,LOcT,sha4,const,3.7203134460882983,0.8933473039540851,4.1644648499207975,0.0,0.0,0.0,168267,8275434,0.00041749925006040467,ok
100,44,0.445,LOcT,sha4,logN,-0.03346697195500854,0.08406019707095054,-0.39813101944979895,0.5296146863527215,-0.017724599855127175,-0.00010383096312795586,168267,8275434,0.00041749925006040467,ok
100,44,0.445,LOcT,sha4,logL,-0.612646008348264,0.2887371088183907,-2.1218125056921755,0.7904198784870171,-0.4842475834741909,-0.002836729370224177,168267,8275434,0.00041749925006040467,ok
100,44,0.445,LOcT,sha4,logOm,0.09244249919162634,0.27878189952665294,0.33159433718109227,1.057739799350343,0.09778011054639509,0.000572797306329788,168267,8275434,0.00041749925006040467,ok
100,44,0.445,LOcT,sha4,logc,0.35616465630047717,0.28387961540143536,1.254632728020373,1.2754726953297868,0.45427829415277676,0.0026611688385373266,168267,8275434,0.00041749925006040467,ok
100,44,0.445,LOcT,sha4,logT,-0.3116451829656491,0.5923137238544842,-0.5261488471643315,0.3789523588602745,-0.11809867721227456,-0.0006918237646725175,168267,8275434,0.00041749925006040467,ok
100,44,0.445,LOcT,sha4,dpos,-0.016583446368902226,0.13230538433067118,-0.1253421880961033,0.4787020757913952,-0.00793853020056877,-4.650402509972522e-05,168267,8275434,0.00041749925006040467,ok
100,44,0.445,LOcT,sha4,sha4,0.020096180745976674,0.5397090374502093,0.037235212589581,0.31841271563976226,0.006398879485313936,3.748472887006664e-05,168267,8275434,0.00041749925006040467,ok
100,44,0.445,LOShaT,base,const,3.7195137161382736,0.8931281087430218,4.1645914843874685,0.0,0.0,0.0,168267,8275434,0.0004174876927146576,ok
100,44,0.445,LOShaT,base,logN,-0.0333660794453664,0.08402038041255921,-0.3971188809373553,0.5296146863527215,-0.017671165700277713,-0.00010351794507354021,168267,8275434,0.0004174876927146576,ok
100,44,0.445,LOShaT,base,logL,-0.25642779732491294,0.07975072371296105,-3.2153663990291594,0.7904198784870171,-0.20268562840225113,-0.0011873353520651146,168267,8275434,0.0004174876927146576,ok
100,44,0.445,LOShaT,base,logOm,-0.2635578287049898,0.06282723019582324,-4.194961768703137,1.057739799350343,-0.27877560485162795,-0.0016330715381396852,168267,8275434,0.0004174876927146576,ok
100,44,0.445,LOShaT,base,logSha,-0.3463882787491505,0.10626269014352331,-3.259735644573862,0.6149203258823925,-0.21300119325026867,-0.0012477640806193852,168267,8275434,0.0004174876927146576,ok
100,44,0.445,LOShaT,base,logT,0.40089904413518235,0.16270752223053433,2.463924461753914,0.3789523588602745,0.15192163843985665,0.0008899591623008868,168267,8275434,0.0004174876927146576,ok
100,44,0.445,LOShaT,base,dpos,-0.016536028947059606,0.13229887158176493,-0.12498994699920635,0.4787020757913952,-0.007915831382304032,-4.637105509297991e-05,168267,8275434,0.0004174876927146576,ok
100,44,0.445,LOShaT,sha4,const,3.720313446088302,0.8933473039541029,4.164464849920718,0.0,0.0,0.0,168267,8275434,0.0004174992500606267,ok
100,44,0.445,LOShaT,sha4,logN,-0.03346697195500943,0.08406019707094957,-0.3981310194498141,0.5296146863527215,-0.017724599855127646,-0.00010383096312795863,168267,8275434,0.0004174992500606267,ok
100,44,0.445,LOShaT,sha4,logL,-0.25648135204778433,0.07975301509437657,-3.2159455256240084,0.7904198784870171,-0.20272795911979555,-0.001187583326022691,168267,8275434,0.0004174992500606267,ok
100,44,0.445,LOShaT,sha4,logOm,-0.2637221571088508,0.06299685429571375,-4.186275014160416,1.057739799350343,-0.27894942154455543,-0.0016340897588488627,168267,8275434,0.0004174992500606267,ok
100,44,0.445,LOShaT,sha4,logSha,-0.3561646563004727,0.283879615401508,-1.2546327280200362,0.6149203258823925,-0.21901288652007703,-0.0012829806670211082,168267,8275434,0.0004174992500606267,ok
100,44,0.445,LOShaT,sha4,logT,0.40068412963530703,0.16280450684922307,2.4611365949862165,0.3789523588602745,0.15184019608317562,0.0008894820717937542,168267,8275434,0.0004174992500606267,ok
100,44,0.445,LOShaT,sha4,dpos,-0.016583446368902164,0.13230538433067116,-0.12534218809610287,0.4787020757913952,-0.007938530200568741,-4.650402509972505e-05,168267,8275434,0.0004174992500606267,ok
100,44,0.445,LOShaT,sha4,sha4,0.020096180745974527,0.5397090374503325,0.037235212589568516,0.31841271563976226,0.006398879485313252,3.748472887006263e-05,168267,8275434,0.0004174992500606267,ok
100,44,0.445,LOcSha,base,const,3.719513716138264,0.8931281087430062,4.164591484387531,0.0,0.0,0.0,168267,8275434,0.0004174876927146576,ok
100,44,0.445,LOcSha,base,logN,-0.03336607944536559,0.08402038041255165,-0.3971188809373814,0.5296146863527215,-0.017671165700277283,-0.00010351794507353769,168267,8275434,0.0004174876927146576,ok
100,44,0.445,LOcSha,base,logL,-0.45687731939250403,0.1102232068285738,-4.145019298005628,0.7904198784870171,-0.36112491527769713,-0.0021154749934700697,168267,8275434,0.0004174876927146576,ok
100,44,0.445,LOcSha,base,logOm,-0.06310830663739943,0.10183712061057712,-0.6196984582736209,1.057739799350343,-0.06675216759998279,-0.000391035166347072,168267,8275434,0.0004174876927146576,ok
100,44,0.445,LOcSha,base,logc,0.2004495220675905,0.08135376111526729,2.4639244617539022,1.2754726953297868,0.25566789218911723,0.0014977062220793338,168267,8275434,0.0004174876927146576,ok
100,44,0.445,LOcSha,base,logSha,-0.14593875668156214,0.1301129546609209,-1.1216312554109915,0.6149203258823925,-0.08974070781749738,-0.0005257023684954932,168267,8275434,0.0004174876927146576,ok
100,44,0.445,LOcSha,base,dpos,-0.016536028947060473,0.13229887158176473,-0.12498994699921309,0.4787020757913952,-0.007915831382304447,-4.6371055092982335e-05,168267,8275434,0.0004174876927146576,ok
100,44,0.445,LOcSha,sha4,const,3.7203134460882987,0.8933473039541436,4.164464849920526,0.0,0.0,0.0,168267,8275434,0.00041749925006040467,ok
100,44,0.445,LOcSha,sha4,logN,-0.03346697195500914,0.08406019707095358,-0.3981310194497917,0.5296146863527215,-0.01772459985512749,-0.00010383096312795772,168267,8275434,0.00041749925006040467,ok
100,44,0.445,LOcSha,sha4,logL,-0.45682341686543965,0.1102399481154356,-4.143900869647417,0.7904198784870171,-0.3610823096488048,-0.002115225409077828,168267,8275434,0.00041749925006040467,ok
100,44,0.445,LOcSha,sha4,logOm,-0.06338009229119623,0.10210773229877061,-0.620717852255733,1.057739799350343,-0.06703964610289613,-0.0003927192195883327,168267,8275434,0.00041749925006040467,ok
100,44,0.445,LOcSha,sha4,logc,0.20034206481765385,0.08140225342461162,2.4611365949862183,1.2754726953297868,0.2555308334009078,0.0014969033297093366,168267,8275434,0.00041749925006040467,ok
100,44,0.445,LOcSha,sha4,logSha,-0.155822591482822,0.2961568619273159,-0.5261488471641919,0.6149203258823925,-0.09581847873445581,-0.0005613060387129807,168267,8275434,0.00041749925006040467,ok
100,44,0.445,LOcSha,sha4,dpos,-0.016583446368902764,0.1323053843306708,-0.12534218809610773,0.4787020757913952,-0.007938530200569028,-4.650402509972673e-05,168267,8275434,0.00041749925006040467,ok
100,44,0.445,LOcSha,sha4,sha4,0.020096180745975828,0.5397090374503317,0.03723521258957098,0.31841271563976226,0.0063988794853136665,3.7484728870065054e-05,168267,8275434,0.00041749925006040467,ok
100,45,0.455,LOcT,base,const,3.140485100598224,0.906622472270435,3.46393917716773,0.0,0.0,0.0,168347,8246513,0.0004596965362640981,ok
100,45,0.455,LOcT,base,logN,-0.008742566601676455,0.08533904218892288,-0.10244509871955479,0.5296608244390869,-0.004630595033957578,-2.6827251299144734e-05,168347,8246513,0.0004596965362640981,ok
100,45,0.455,LOcT,base,logL,-0.6618022214451388,0.11918491377782109,-5.552734825808906,0.7901487508638739,-0.5229221985938133,-0.003029538348463149,168347,8246513,0.0004596965362640981,ok
100,45,0.455,LOcT,base,logOm,0.23882433228544048,0.1046520790730335,2.282079194229598,1.0578788177647813,0.25264720229158505,0.0014637060542324035,168347,8246513,0.0004596965362640981,ok
100,45,0.455,LOcT,base,logc,0.5966647844511329,0.10734735759077092,5.5582624280863575,1.2759160588309264,0.7612941802200938,0.004410541223227153,168347,8246513,0.0004596965362640981,ok
100,45,0.455,LOcT,base,logT,-0.9937038853477855,0.2657286679692261,-3.7395433956823423,0.37901962978477316,-0.37663327874020835,-0.002182016683015551,168347,8246513,0.0004596965362640981,ok
100,45,0.455,LOcT,base,dpos,0.17224979058979367,0.13424136729808897,1.2831349535296768,0.47871732418929464,0.08245895884331236,0.00047772417897333237,168347,8246513,0.0004596965362640981,ok
100,45,0.455,LOcT,sha4,const,3.1416259596681066,0.9068717303551963,3.464245112633095,0.0,0.0,0.0,168347,8246513,0.00045971826333279786,ok
100,45,0.455,LOcT,sha4,logN,-0.008885595850230162,0.08538090428730889,-0.10407006021311169,0.5296608244390869,-0.004706352023665437,-2.7266147766155048e-05,168347,8246513,0.00045971826333279786,ok
100,45,0.455,LOcT,sha4,logL,-0.6755187690572284,0.2874618702749999,-2.3499421624544308,0.7901487508638739,-0.5337603115556707,-0.003092328719442269,168347,8246513,0.00045971826333279786,ok
100,45,0.455,LOcT,sha4,logOm,0.2522378046836381,0.27743218455714774,0.9091872490795317,1.0578788177647813,0.2668370306143109,0.0015459145150271583,168347,8246513,0.00045971826333279786,ok
100,45,0.455,LOcT,sha4,logc,0.6103059524729569,0.28205959065243164,2.1637482741191643,1.2759160588309264,0.7786991655603499,0.0045113766260548365,168347,8246513,0.00045971826333279786,ok
100,45,0.455,LOcT,sha4,logT,-1.02128169821444,0.5901027024291341,-1.7306846655851174,0.37901962978477316,-0.38708581116320145,-0.002242573201555337,168347,8246513,0.00045971826333279786,ok
100,45,0.455,LOcT,sha4,dpos,0.17218368209441146,0.13425724291234342,1.2824908240282442,0.47871732418929464,0.08242731156129682,0.0004775408311354541,168347,8246513,0.00045971826333279786,ok
100,45,0.455,LOcT,sha4,sha4,0.02805193086168722,0.5384501421926033,0.052097545647323946,0.31830100675132716,0.008928957834593666,5.1729722403167504e-05,168347,8246513,0.00045971826333279786,ok
100,45,0.455,LOShaT,base,const,3.1404851005982066,0.9066224722704518,3.463939177167647,0.0,0.0,0.0,168347,8246513,0.0004596965362640981,ok
100,45,0.455,LOShaT,base,logN,-0.00874256660167638,0.08533904218893347,-0.1024450987195412,0.5296608244390869,-0.0046305950339575385,-2.6827251299144507e-05,168347,8246513,0.0004596965362640981,ok
100,45,0.455,LOShaT,base,logL,-0.06513743699400462,0.08223487962844991,-0.7920901360627727,0.7901487508638739,-0.051468264475287046,-0.0002981802673055816,168347,8246513,0.0004596965362640981,ok
100,45,0.455,LOShaT,base,logOm,-0.3578404521656945,0.06478178576873894,-5.523781845766496,1.0578788177647813,-0.37855183448545965,-0.002193131793866712,168347,8246513,0.0004596965362640981,ok
100,45,0.455,LOShaT,base,logSha,-0.5966647844511312,0.10734735759076894,-5.558262428086445,0.614881239094013,-0.3668779819870738,-0.0021254995841168372,168347,8246513,0.0004596965362640981,ok
100,45,0.455,LOShaT,base,logT,0.19962568355447646,0.1661118327232585,1.2017547472795143,0.37901962978477316,0.07566205267634996,0.000438346451389591,168347,8246513,0.0004596965362640981,ok
100,45,0.455,LOShaT,base,dpos,0.1722497905897943,0.13424136729808897,1.2831349535296817,0.47871732418929464,0.08245895884331267,0.00047772417897333415,168347,8246513,0.0004596965362640981,ok
100,45,0.455,LOShaT,sha4,const,3.141625959668081,0.906871730355041,3.4642451126336598,0.0,0.0,0.0,168347,8246513,0.00045971826333279786,ok
100,45,0.455,LOShaT,sha4,logN,-0.008885595850229123,0.08538090428729725,-0.1040700602131137,0.5296608244390869,-0.0047063520236648865,-2.7266147766151856e-05,168347,8246513,0.00045971826333279786,ok
100,45,0.455,LOShaT,sha4,logL,-0.0652128165842704,0.08223577616086844,-0.7929981284143538,0.7901487508638739,-0.05152782556437618,-0.0002985253331757187,168347,8246513,0.00045971826333279786,ok
100,45,0.455,LOShaT,sha4,logOm,-0.358068147789321,0.06489754453266734,-5.5174375296908345,1.0578788177647813,-0.3787927088625919,-0.0021945272943152427,168347,8246513,0.00045971826333279786,ok
100,45,0.455,LOShaT,sha4,logSha,-0.6103059524729547,0.28205959065240443,-2.163748274119365,0.614881239094013,-0.3752656802830222,-0.002174093531192037,168347,8246513,0.00045971826333279786,ok
100,45,0.455,LOShaT,sha4,logT,0.19933020673147261,0.16619373900657067,1.199384573227466,0.37901962978477316,0.07555006116028505,0.0004376976309846942,168347,8246513,0.00045971826333279786,ok
100,45,0.455,LOShaT,sha4,dpos,0.172183682094411,0.13425724291234337,1.2824908240282413,0.47871732418929464,0.0824273115612966,0.0004775408311354528,168347,8246513,0.00045971826333279786,ok
100,45,0.455,LOShaT,sha4,sha4,0.028051930861684168,0.5384501421925599,0.052097545647322475,0.31830100675132716,0.008928957834592695,5.172972240316188e-05,168347,8246513,0.00045971826333279786,ok
100,45,0.455,LOcSha,base,const,3.1404851005982155,0.9066224722704973,3.463939177167483,0.0,0.0,0.0,168347,8246513,0.0004596965362640981,ok
100,45,0.455,LOcSha,base,logN,-0.00874256660167702,0.0853390421889324,-0.10244509871954996,0.5296608244390869,-0.004630595033957876,-2.6827251299146462e-05,168347,8246513,0.0004596965362640981,ok
100,45,0.455,LOcSha,base,logL,-0.1649502787712414,0.11340442444912312,-1.4545312457825967,0.7901487508638739,-0.13033525672574417,-0.0007550944661925528,168347,8246513,0.0004596965362640981,ok
100,45,0.455,LOcSha,base,logOm,-0.25802761038845695,0.10419789528041175,-2.4763226713367574,1.0578788177647813,-0.27296194342841246,-0.0015813990637826173,168347,8246513,0.0004596965362640981,ok
100,45,0.455,LOcSha,base,logc,0.09981284177723626,0.08305591636163037,1.2017547472794743,1.2759160588309264,0.12735280770112614,0.0007378157128393503,168347,8246513,0.0004596965362640981,ok
100,45,0.455,LOcSha,base,logSha,-0.4968519426738934,0.13286433398461223,-3.7395433956823703,0.614881239094013,-0.3055049381575911,-0.001769936193724699,168347,8246513,0.0004596965362640981,ok
100,45,0.455,LOcSha,base,dpos,0.17224979058979473,0.13424136729808936,1.283134953529681,0.47871732418929464,0.08245895884331288,0.00047772417897333535,168347,8246513,0.0004596965362640981,ok
100,45,0.455,LOcSha,sha4,const,3.1416259596680844,0.9068717303550771,3.464245112633526,0.0,0.0,0.0,168347,8246513,0.00045971826333279786,ok
100,45,0.455,LOcSha,sha4,logN,-0.008885595850229428,0.08538090428729828,-0.10407006021311603,0.5296608244390869,-0.004706352023665049,-2.7266147766152795e-05,168347,8246513,0.00045971826333279786,ok
100,45,0.455,LOcSha,sha4,logL,-0.16487791995000634,0.11341906899390598,-1.4537054607533875,0.7901487508638739,-0.13027808249353132,-0.0007547632285256522,168347,8246513,0.00045971826333279786,ok
100,45,0.455,LOcSha,sha4,logOm,-0.2584030444235852,0.10439913647685263,-2.475145419242795,1.0578788177647813,-0.2733591071416426,-0.0015837000230899182,168347,8246513,0.00045971826333279786,ok
100,45,0.455,LOcSha,sha4,logc,0.09966510336573509,0.08309686950328517,1.1993845732274535,1.2759160588309264,0.1271643058893856,0.0007367236317057545,168347,8246513,0.00045971826333279786,ok
100,45,0.455,LOcSha,sha4,logSha,-0.5106408491072194,0.2950513512145373,-1.7306846655852899,0.614881239094013,-0.313983478031066,-0.0018190564294973213,168347,8246513,0.00045971826333279786,ok
100,45,0.455,LOcSha,sha4,dpos,0.1721836820944118,0.13425724291234348,1.282490824028246,0.47871732418929464,0.08242731156129697,0.000477540831135455,168347,8246513,0.00045971826333279786,ok
100,45,0.455,LOcSha,sha4,sha4,0.02805193086168856,0.5384501421925588,0.05209754564733074,0.31830100675132716,0.008928957834594093,5.172972240316998e-05,168347,8246513,0.00045971826333279786,ok
100,46,0.465,LOcT,base,const,1.5371896389771846,0.9205051297983541,1.6699414150075638,0.0,0.0,0.0,168278,8215093,0.0006116047369284505,ok
100,46,0.465,LOcT,base,logN,0.1520270534108861,0.08666114480378882,1.7542700798044324,0.529415163361381,0.08048542731687365,0.0004615448694839117,168278,8215093,0.0006116047369284505,ok
100,46,0.465,LOcT,base,logL,-0.728264696734074,0.12012975877413641,-6.062317149103169,0.7900372741254582,-0.5753562558495913,-0.003299388931208159,168278,8215093,0.0006116047369284505,ok
100,46,0.465,LOcT,base,logOm,0.020221898381472713,0.10611502818027051,0.19056582963083527,1.0575949267374158,0.0213865771372451,0.0001226416418795355,168278,8215093,0.0006116047369284505,ok
100,46,0.465,LOcT,base,logc,0.18381741072354396,0.10871843414863966,1.690765804005502,1.2757836342080073,0.23451124428358885,0.0013448081875647435,168278,8215093,0.0006116047369284505,ok
100,46,0.465,LOcT,base,logT,-0.04886012754515313,0.2692646527789185,-0.18145763671873433,0.37895230450447365,-0.018515657931618287,-0.00010617831337109521,168278,8215093,0.0006116047369284505,ok
100,46,0.465,LOcT,base,dpos,-0.10244754994455911,0.13605583042172129,-0.752981696021484,0.4786939148329568,-0.04904101874800587,-0.00028122644498479444,168278,8215093,0.0006116047369284505,ok
100,46,0.465,LOcT,sha4,const,1.5276438279162121,0.9207158826522097,1.659191349578644,0.0,0.0,0.0,168278,8215093,0.0006131470145419593,ok
100,46,0.465,LOcT,sha4,logN,0.15322918052402382,0.08669760879632117,1.7673980015297235,0.529415163361381,0.0811218516388566,0.0004651944541406416,168278,8215093,0.0006131470145419593,ok
100,46,0.465,LOcT,sha4,logL,-0.6117134560309958,0.29241131079001514,-2.091962360752441,0.7900372741254582,-0.4832764313485913,-0.0027713558201445158,168278,8215093,0.0006131470145419593,ok
100,46,0.465,LOcT,sha4,logOm,-0.09375247267270298,0.2814299727655769,-0.3331289547854809,1.0575949267374158,-0.09915213946773889,-0.0005685894055021558,168278,8215093,0.0006131470145419593,ok
100,46,0.465,LOcT,sha4,logc,0.0678980853443231,0.28648299668354915,0.23700563778772438,1.2757836342080073,0.08662326607634596,0.0004967423963355836,168278,8215093,0.0006131470145419593,ok
100,46,0.465,LOcT,sha4,logT,0.18552384501080865,0.5999697045379309,0.3092220217247313,0.37895230450447365,0.07030468860737674,0.0004031632732674318,168278,8215093,0.0006131470145419593,ok
100,46,0.465,LOcT,sha4,dpos,-0.10188612835717731,0.1360680496771927,-0.7487880409757586,0.4786939148329568,-0.04877226965047034,-0.00027968529932301386,168278,8215093,0.0006131470145419593,ok
100,46,0.465,LOcT,sha4,sha4,-0.23833569962117981,0.5459591774062169,-0.43654490937121454,0.318284131215371,-0.07585847109153485,-0.00043501152079801795,168278,8215093,0.0006131470145419593,ok
100,46,0.465,LOShaT,base,const,1.53718963897717,0.9205051297982557,1.6699414150077263,0.0,0.0,0.0,168278,8215093,0.0006116047369284505,ok
100,46,0.465,LOShaT,base,logN,0.15202705341088693,0.0866611448037731,1.7542700798047604,0.529415163361381,0.0804854273168741,0.00046154486948391427,168278,8215093,0.0006116047369284505,ok
100,46,0.465,LOShaT,base,logL,-0.5444472860105275,0.08212744846414519,-6.6292974662206845,0.7900372741254582,-0.43013364974476087,-0.0024666077555938327,168278,8215093,0.0006116047369284505,ok
100,46,0.465,LOShaT,base,logOm,-0.16359551234207007,0.06526260474149147,-2.5067266773994126,1.0575949267374158,-0.1730177838899816,-0.0009921730323863935,168278,8215093,0.0006116047369284505,ok
100,46,0.465,LOShaT,base,logSha,-0.18381741072354593,0.10871843414864067,-1.6907658040055045,0.6147709168419337,-0.11300559812202464,-0.0006480322683861377,168278,8215093,0.0006116047369284505,ok
100,46,0.465,LOShaT,base,logT,0.3187746939019406,0.16868509794703,1.889762034593247,0.37895230450447365,0.12080040487184857,0.0006927317026058968,168278,8215093,0.0006116047369284505,ok
100,46,0.465,LOShaT,base,dpos,-0.10244754994455882,0.1360558304217214,-0.7529816960214812,0.4786939148329568,-0.049041018748005726,-0.0002812264449847936,168278,8215093,0.0006116047369284505,ok
100,46,0.465,LOShaT,sha4,const,1.527643827916205,0.9207158826520729,1.6591913495788826,0.0,0.0,0.0,168278,8215093,0.0006131470145419593,ok
100,46,0.465,LOShaT,sha4,logN,0.15322918052402434,0.08669760879630574,1.7673980015300441,0.529415163361381,0.08112185163885688,0.0004651944541406432,168278,8215093,0.0006131470145419593,ok
100,46,0.465,LOShaT,sha4,logL,-0.5438153706866723,0.08214224772426258,-6.620410151328791,0.7900372741254582,-0.4296344130848242,-0.0024637448756075603,168278,8215093,0.0006131470145419593,ok
100,46,0.465,LOShaT,sha4,logOm,-0.1616505580170255,0.06541077924994665,-2.471313747835489,1.0575949267374158,-0.17096081006307848,-0.0009803772856516206,168278,8215093,0.0006131470145419593,ok
100,46,0.465,LOShaT,sha4,logSha,-0.06789808534432522,0.2864829966836004,-0.2370056377876894,0.6147709168419337,-0.04174176817894268,-0.00023936878498921475,168278,8215093,0.0006131470145419593,ok
100,46,0.465,LOShaT,sha4,logT,0.32132001569945784,0.16879297277567734,1.9036338445587189,0.37895230450447365,0.1217649604327232,0.0006982629606894397,168278,8215093,0.0006131470145419593,ok
100,46,0.465,LOShaT,sha4,dpos,-0.10188612835717732,0.1360680496771927,-0.7487880409757587,0.4786939148329568,-0.048772269650470344,-0.00027968529932301386,168278,8215093,0.0006131470145419593,ok
100,46,0.465,LOShaT,sha4,sha4,-0.2383356996211761,0.545959177406305,-0.4365449093711374,0.318284131215371,-0.07585847109153367,-0.0004350115207980112,168278,8215093,0.0006131470145419593,ok
100,46,0.465,LOcSha,base,const,1.53718963897718,0.9205051297985596,1.669941415007186,0.0,0.0,0.0,168278,8215093,0.0006116047369284505,ok
100,46,0.465,LOcSha,base,logN,0.15202705341088668,0.08666114480380312,1.75427007980415,0.529415163361381,0.08048542731687396,0.0004615448694839135,168278,8215093,0.0006116047369284505,ok
100,46,0.465,LOcSha,base,logL,-0.7038346329614972,0.1145282001591907,-6.145513785977502,0.7900372741254582,-0.5560555948599936,-0.0031887090062283794,168278,8215093,0.0006116047369284505,ok
100,46,0.465,LOcSha,base,logOm,-0.004208165391103335,0.10563126365777595,-0.039838256642815,1.0575949267374158,-0.004450534368502861,-2.552165494701515e-05,168278,8215093,0.0006116047369284505,ok
100,46,0.465,LOcSha,base,logc,0.15938734695096748,0.08434254897351523,1.8897620345932087,1.2757836342080073,0.20334376873987786,0.0011660778395810004,168278,8215093,0.0006116047369284505,ok
100,46,0.465,LOcSha,base,logSha,-0.02443006377257655,0.13463232638946093,-0.18145763671873194,0.6147709168419337,-0.015018892703973797,-8.612606162302376e-05,168278,8215093,0.0006116047369284505,ok
100,46,0.465,LOcSha,base,dpos,-0.10244754994455853,0.13605583042172176,-0.7529816960214771,0.4786939148329568,-0.04904101874800559,-0.0002812264449847928,168278,8215093,0.0006116047369284505,ok
100,46,0.465,LOcSha,sha4,const,1.5276438279162226,0.9207158826521015,1.6591913495788502,0.0,0.0,0.0,168278,8215093,0.0006131470145419593,ok
100,46,0.465,LOcSha,sha4,logN,0.15322918052402293,0.08669760879631118,1.7673980015299169,0.529415163361381,0.08112185163885613,0.0004651944541406389,168278,8215093,0.0006131470145419593,ok
100,46,0.465,LOcSha,sha4,logL,-0.7044753785364013,0.11453783337803598,-6.150591099547488,0.7900372741254582,-0.5565618077473988,-0.0031916118914939156,168278,8215093,0.0006131470145419593,ok
100,46,0.465,LOcSha,sha4,logOm,-0.0009905501673000562,0.10589159720887469,-0.009354379321960392,1.0575949267374158,-0.0010476008316154378,-6.007482412879189e-06,168278,8215093,0.0006131470145419593,ok
100,46,0.465,LOcSha,sha4,logc,0.16066000784972634,0.08439648638783862,1.9036338445586896,1.2757836342080073,0.20496740868641086,0.0011753886267904798,168278,8215093,0.0006131470145419593,ok
100,46,0.465,LOcSha,sha4,logSha,0.09276192250540519,0.2999848522690166,0.3092220217246814,0.6147709168419337,0.05702733214666835,0.00032702407690555476,168278,8215093,0.0006131470145419593,ok
100,46,0.465,LOcSha,sha4,dpos,-0.10188612835717632,0.13606804967719274,-0.748788040975751,0.4786939148329568,-0.048772269650469866,-0.00027968529932301115,168278,8215093,0.0006131470145419593,ok
100,46,0.465,LOcSha,sha4,sha4,-0.2383356996211806,0.5459591774063055,-0.43654490937114515,0.318284131215371,-0.0758584710915351,-0.00043501152079801936,168278,8215093,0.0006131470145419593,ok
100,47,0.475,LOcT,base,const,1.6641801659624123,0.9291922770509223,1.790996553742569,0.0,0.0,0.0,168292,8187298,0.0009458679022431582,ok
100,47,0.475,LOcT,base,logN,0.12996978227083944,0.08748291130952954,1.485659088447389,0.5296032066408071,0.06883241345704408,0.0003905720167925822,168292,8187298,0.0009458679022431582,ok
100,47,0.475,LOcT,base,logL,-1.0415785912325246,0.12210556092418669,-8.530148695514558,0.7900218633101197,-0.8228698594294486,-0.004669165650507906,168292,8187298,0.0009458679022431582,ok
100,47,0.475,LOcT,base,logOm,0.1862063656566514,0.10845836137224188,1.7168465695103876,1.0580008680528812,0.1970064965017094,0.0011178632390673366,168292,8187298,0.0009458679022431582,ok
100,47,0.475,LOcT,base,logc,0.3918481553255603,0.11069773132116145,3.539802944910515,1.2758823542157065,0.4999521469118577,0.0028368512523682635,168292,8187298,0.0009458679022431582,ok
100,47,0.475,LOcT,base,logT,-0.33686411088975277,0.2722621099233732,-1.2372787053790242,0.37902955634155044,-0.12768145449793383,-0.0007244959269282302,168292,8187298,0.0009458679022431582,ok
100,47,0.475,LOcT,base,dpos,0.02175282294008226,0.1375313859821741,0.15816624536090776,0.47875767276666803,0.010414330886899172,5.909347084829308e-05,168292,8187298,0.0009458679022431582,ok
100,47,0.475,LOcT,sha4,const,1.6959570733273281,0.9294768351378586,1.8246361923326322,0.0,0.0,0.0,168292,8187298,0.0009628321854618926,ok
100,47,0.475,LOcT,sha4,logN,0.12596202916549792,0.08752833924584573,1.4390999560919504,0.5296032066408071,0.06670989456103056,0.0003785283233600729,168292,8187298,0.0009628321854618926,ok
100,47,0.475,LOcT,sha4,logL,-1.4333374959498828,0.3038531683698682,-4.717204377494392,0.7900218633101197,-1.1323679593025875,-0.006425333871114636,168292,8187298,0.0009628321854618926,ok
100,47,0.475,LOcT,sha4,logOm,0.5692990549980111,0.2931758952707673,1.9418344556336251,1.0580008680528812,0.6023188943695807,0.0034177053151422058,168292,8187298,0.0009628321854618926,ok
100,47,0.475,LOcT,sha4,logc,0.7814448976109547,0.29796229482750375,2.6226301487688186,1.2758823542157065,0.9970317556537166,0.00565740301776488,168292,8187298,0.0009628321854618926,ok
100,47,0.475,LOcT,sha4,logT,-1.1246053101059812,0.6216269938106992,-1.8091320378671512,0.37902955634155044,-0.4262586517488218,-0.002418696264263952,168292,8187298,0.0009628321854618926,ok
100,47,0.475,LOcT,sha4,dpos,0.01987751916482121,0.13754136060491368,0.1445203034010926,0.47875767276666803,0.009516514815724644,5.39990419881709e-05,168292,8187298,0.0009628321854618926,ok
100,47,0.475,LOcT,sha4,sha4,0.8009170524591426,0.5633121674186711,1.4217996677211415,0.3182454262132656,0.25488818872133223,0.0014462981744440225,168292,8187298,0.0009628321854618926,ok
100,47,0.475,LOShaT,base,const,1.6641801659623983,0.9291922770508966,1.7909965537426036,0.0,0.0,0.0,168292,8187298,0.0009458679022431582,ok
100,47,0.475,LOShaT,base,logN,0.12996978227084072,0.08748291130952889,1.4856590884474148,0.5296032066408071,0.06883241345704476,0.00039057201679258604,168292,8187298,0.0009458679022431582,ok
100,47,0.475,LOShaT,base,logL,-0.6497304359069649,0.08329127140728973,-7.800702581784576,0.7900218633101197,-0.5133012496245167,-0.0029125973392334047,168292,8187298,0.0009458679022431582,ok
100,47,0.475,LOShaT,base,logOm,-0.20564178966890573,0.06547407265816756,-3.1408125586220574,1.0580008680528812,-0.21756919197765026,-0.0012345410226778436,168292,8187298,0.0009458679022431582,ok
100,47,0.475,LOShaT,base,logSha,-0.39184815532556216,0.11069773132116352,-3.539802944910466,0.6145839245736123,-0.24082357713691444,-0.001366492114536527,168292,8187298,0.0009458679022431582,ok
100,47,0.475,LOShaT,base,logT,0.4468321997613713,0.16942195211508548,2.637392582148066,0.37902955634155044,0.1693626104346716,0.0009610050411497916,168292,8187298,0.0009458679022431582,ok
100,47,0.475,LOShaT,base,dpos,0.021752822940083405,0.13753138598217418,0.158166245360916,0.47875767276666803,0.01041433088689972,5.909347084829619e-05,168292,8187298,0.0009458679022431582,ok
100,47,0.475,LOShaT,sha4,const,1.6959570733272953,0.9294768351378193,1.8246361923326742,0.0,0.0,0.0,168292,8187298,0.0009628321854618926,ok
100,47,0.475,LOShaT,sha4,logN,0.12596202916550087,0.08752833924584559,1.4390999560919862,0.5296032066408071,0.06670989456103212,0.0003785283233600817,168292,8187298,0.0009628321854618926,ok
100,47,0.475,LOShaT,sha4,logL,-0.6518925983389273,0.08330619157117997,-7.825259876175297,0.7900218633101197,-0.5150094052177948,-0.002922289833533034,168292,8187298,0.0009628321854618926,ok
100,47,0.475,LOShaT,sha4,logOm,-0.2121458426129363,0.06560995571347175,-3.233439808120099,1.0580008680528812,-0.2244504856382965,-0.0012735871727137982,168292,8187298,0.0009628321854618926,ok
100,47,0.475,LOShaT,sha4,logSha,-0.7814448976109568,0.29796229482752784,-2.6226301487686134,0.6145839245736123,-0.4802634720117665,-0.0027251328761340628,168292,8187298,0.0009628321854618926,ok
100,47,0.475,LOShaT,sha4,logT,0.4382844851159329,0.16951194944316328,2.5855668969395458,0.37902955634155044,0.1661227739448769,0.0009426214133159803,168292,8187298,0.0009628321854618926,ok
100,47,0.475,LOShaT,sha4,dpos,0.0198775191648219,0.13754136060491368,0.14452030340109762,0.47875767276666803,0.009516514815724976,5.399904198817278e-05,168292,8187298,0.0009628321854618926,ok
100,47,0.475,LOShaT,sha4,sha4,0.8009170524591401,0.5633121674187123,1.4217996677210332,0.3182454262132656,0.25488818872133145,0.0014462981744440182,168292,8187298,0.0009628321854618926,ok
100,47,0.475,LOcSha,base,const,1.6641801659624111,0.9291922770508928,1.7909965537426247,0.0,0.0,0.0,168292,8187298,0.0009458679022431582,ok
100,47,0.475,LOcSha,base,logN,0.12996978227083952,0.08748291130952275,1.4856590884475054,0.5296032066408071,0.06883241345704413,0.0003905720167925825,168292,8187298,0.0009458679022431582,ok
100,47,0.475,LOcSha,base,logL,-0.8731465357876481,0.11498674076623581,-7.593454079742339,0.7900218633101197,-0.6898048531457339,-0.003914122128734814,168292,8187298,0.0009458679022431582,ok
100,47,0.475,LOcSha,base,logOm,0.017774310211776233,0.10604039029039738,0.16761830245155,1.0580008680528812,0.018805235633100447,0.0001067055248914584,168292,8187298,0.0009458679022431582,ok
100,47,0.475,LOcSha,base,logc,0.22341609988068406,0.08471097605754244,2.6373925821480566,1.2758823542157065,0.2850526594854586,0.0016174587889004383,168292,8187298,0.0009458679022431582,ok
100,47,0.475,LOcSha,base,logSha,-0.16843205544487738,0.13613105496168884,-1.237278705379011,0.6145839245736123,-0.10351563365931302,-0.000587373125208099,168292,8187298,0.0009458679022431582,ok
100,47,0.475,LOcSha,base,dpos,0.021752822940082506,0.13753138598217443,0.15816624536090917,0.47875767276666803,0.01041433088689929,5.909347084829375e-05,168292,8187298,0.0009458679022431582,ok
100,47,0.475,LOcSha,sha4,const,1.6959570733272988,0.9294768351378244,1.824636192332668,0.0,0.0,0.0,168292,8187298,0.0009628321854618926,ok
100,47,0.475,LOcSha,sha4,logN,0.12596202916550045,0.08752833924583477,1.4390999560921596,0.5296032066408071,0.06670989456103191,0.00037852832336008057,168292,8187298,0.0009628321854618926,ok
100,47,0.475,LOcSha,sha4,logL,-0.8710348408968943,0.11499250577713362,-7.57470963007835,0.7900218633101197,-0.6881365680133981,-0.003904655869221364,168292,8187298,0.0009628321854618926,ok
100,47,0.475,LOcSha,sha4,logOm,0.00699639994502743,0.1062702850396043,0.06583590081103147,1.0580008680528812,0.007402197215084151,4.200188471955995e-05,168292,8187298,0.0009628321854618926,ok
100,47,0.475,LOcSha,sha4,logc,0.21914224255796622,0.08475597472158197,2.5855668969395333,1.2758823542157065,0.2795997203429673,0.0015865174731544904,168292,8187298,0.0009628321854618926,ok
100,47,0.475,LOcSha,sha4,logSha,-0.5623026550529924,0.31081349690537646,-1.8091320378670004,0.6145839245736123,-0.34558217254063023,-0.001960918109910371,168292,8187298,0.0009628321854618926,ok
100,47,0.475,LOcSha,sha4,dpos,0.01987751916482093,0.13754136060491393,0.14452030340109032,0.47875767276666803,0.009516514815724512,5.399904198817015e-05,168292,8187298,0.0009628321854618926,ok
100,47,0.475,LOcSha,sha4,sha4,0.8009170524591461,0.5633121674187115,1.4217996677210458,0.3182454262132656,0.2548881887213334,0.0014462981744440293,168292,8187298,0.0009628321854618926,ok
100,48,0.485,LOcT,base,const,-0.06341584466465873,0.9358785306216205,-0.06776076444721651,0.0,-0.0,-0.0,168324,8176064,0.0013849405711822138,ok
100,48,0.485,LOcT,base,logN,0.24952119292733557,0.08806904103070493,2.8332452585732253,0.5295597995647364,0.13213639291375376,0.0007420048003173848,168324,8176064,0.0013849405711822138,ok
100,48,0.485,LOcT,base,logL,-1.138538329426288,0.12309556942500785,-9.249222654759375,0.7902483933214582,-0.8997280855640213,-0.005052374624034296,168324,8176064,0.0013849405711822138,ok
100,48,0.485,LOcT,base,logOm,0.056324116668167404,0.10900884184152695,0.516693102290265,1.05792499412587,0.05958669079531581,0.00033460585407390803,168324,8176064,0.0013849405711822138,ok
100,48,0.485,LOcT,base,logc,0.29699992578412315,0.11175107127313724,2.6576919791507723,1.2758807104987666,0.378936476327528,0.0021278973812604678,168324,8176064,0.0013849405711822138,ok
100,48,0.485,LOcT,base,logT,-0.09076821212598653,0.2739083742363137,-0.33138166140067155,0.3789588964045966,-0.03439742149588218,-0.0001931568684877302,168324,8176064,0.0013849405711822138,ok
100,48,0.485,LOcT,base,dpos,0.10639219154739094,0.13873258466852686,0.7668868262030388,0.4787102048278711,0.05093102780773761,0.00028600044457930665,168324,8176064,0.0013849405711822138,ok
100,48,0.485,LOcT,sha4,const,-0.10667241530814477,0.9361967734222015,-0.11394230180714172,0.0,-0.0,-0.0,168324,8176064,0.0014157203451767852,ok
100,48,0.485,LOcT,sha4,logN,0.25498086061353076,0.08811963054015967,2.8935761424615336,0.5295597995647364,0.13502761343934536,0.0007582402935184545,168324,8176064,0.0014157203451767852,ok
100,48,0.485,LOcT,sha4,logL,-0.6064063561519704,0.3024661888081475,-2.0048732010063124,0.7902483933214582,-0.47921164864901455,-0.00269098721271788,168324,8176064,0.0014157203451767852,ok
100,48,0.485,LOcT,sha4,logOm,-0.4640393742614421,0.29160631086319144,-1.5913214391273873,1.05792499412587,-0.4909188522897085,-0.002756728384458189,168324,8176064,0.0014157203451767852,ok
100,48,0.485,LOcT,sha4,logc,-0.23221916212020594,0.29694300186424955,-0.7820327829324203,1.2758807104987666,-0.2962839495573566,-0.0016637665671110466,168324,8176064,0.0014157203451767852,ok
100,48,0.485,LOcT,sha4,logT,0.9791630824558011,0.6198256402699152,1.5797395571267516,0.3789588964045966,0.3710625611275734,0.002083681834378756,168324,8176064,0.0014157203451767852,ok
100,48,0.485,LOcT,sha4,dpos,0.10893715987542664,0.13875239470620707,0.7851191333028096,0.4787102048278711,0.05214933011733203,0.00029284175560666953,168324,8176064,0.0014157203451767852,ok
100,48,0.485,LOcT,sha4,sha4,-1.088306996234889,0.5612793644251417,-1.9389756068255337,0.31824449194830773,-0.3463477071005611,-0.0019448969022128218,168324,8176064,0.0014157203451767852,ok
100,48,0.485,LOShaT,base,const,-0.06341584466465028,0.9358785306215862,-0.06776076444720996,0.0,-0.0,-0.0,168324,8176064,0.0013849405711821028,ok
100,48,0.485,LOShaT,base,logN,0.24952119292733463,0.08806904103070445,2.8332452585732297,0.5295597995647364,0.13213639291375326,0.000742004800317382,168324,8176064,0.0013849405711821028,ok
100,48,0.485,LOShaT,base,logL,-0.8415384036421629,0.08412619774166938,-10.003285851885497,0.7902483933214582,-0.665024371396524,-0.003734408553337391,168324,8176064,0.0013849405711821028,ok
100,48,0.485,LOShaT,base,logOm,-0.24067580911595746,0.06593696479974866,-3.650089291293476,1.05792499412587,-0.2546169539452383,-0.001429787796560113,168324,8176064,0.0013849405711821028,ok
100,48,0.485,LOShaT,base,logSha,-0.2969999257841194,0.1117510712731368,-2.657691979150749,0.6147853044054841,-0.182591189781596,-0.0010253309956935015,168324,8176064,0.0013849405711821028,ok
100,48,0.485,LOShaT,base,logT,0.5032316394422602,0.17071835098832375,2.947730203161807,0.3789588964045966,0.19070410671891483,0.0010708886439637698,168324,8176064,0.0013849405711821028,ok
100,48,0.485,LOShaT,base,dpos,0.10639219154738987,0.13873258466852684,0.7668868262030313,0.4787102048278711,0.050931027807737096,0.0002860004445793038,168324,8176064,0.0013849405711821028,ok
100,48,0.485,LOShaT,sha4,const,-0.10667241530815251,0.9361967734222544,-0.11394230180714357,0.0,-0.0,-0.0,168324,8176064,0.0014157203451767852,ok
100,48,0.485,LOShaT,sha4,logN,0.25498086061353165,0.0881196305401604,2.8935761424615194,0.5295597995647364,0.1350276134393458,0.000758240293518457,168324,8176064,0.0014157203451767852,ok
100,48,0.485,LOShaT,sha4,logL,-0.8386255182721791,0.08413217598240132,-9.967952314077815,0.7902483933214582,-0.6627224684129648,-0.003721482341065343,168324,8176064,0.0014157203451767852,ok
100,48,0.485,LOShaT,sha4,logOm,-0.23182021214123494,0.06609945656581093,-3.5071424817301886,1.05792499412587,-0.2452483965677739,-0.001377179167000619,168324,8176064,0.0014157203451767852,ok
100,48,0.485,LOShaT,sha4,logSha,0.2322191621201966,0.29694300186422823,0.782032782932445,0.6147853044054841,0.14276492827285153,0.0008016887683968006,168324,8176064,0.0014157203451767852,ok
100,48,0.485,LOShaT,sha4,logT,0.5147247582153947,0.17080779040349767,3.0134735482466293,0.3789588964045966,0.19505952632542878,0.0010953462682727609,168324,8176064,0.0014157203451767852,ok
100,48,0.485,LOShaT,sha4,dpos,0.10893715987542602,0.138752394706207,0.7851191333028055,0.4787102048278711,0.05214933011733173,0.00029284175560666785,168324,8176064,0.0014157203451767852,ok
100,48,0.485,LOShaT,sha4,sha4,-1.0883069962348757,0.561279364425106,-1.9389756068256334,0.31824449194830773,-0.34634770710055685,-0.001944896902212798,168324,8176064,0.0014157203451767852,ok
100,48,0.485,LOcSha,base,const,-0.06341584466464892,0.9358785306215389,-0.06776076444721194,0.0,-0.0,-0.0,168324,8176064,0.0013849405711821028,ok
100,48,0.485,LOcSha,base,logN,0.24952119292733463,0.08806904103070312,2.833245258573273,0.5295597995647364,0.13213639291375326,0.000742004800317382,168324,8176064,0.0013849405711821028,ok
100,48,0.485,LOcSha,base,logL,-1.0931542233632938,0.11612499826506477,-9.413599480691317,0.7902483933214582,-0.8638633686654095,-0.004850978237210238,168324,8176064,0.0013849405711821028,ok
100,48,0.485,LOcSha,base,logOm,0.010940010605173734,0.10669069215026722,0.10253950353762264,1.05792499412587,0.011573710655215378,6.499154906748175e-05,168324,8176064,0.0013849405711821028,ok
100,48,0.485,LOcSha,base,logc,0.25161581972112984,0.08535917549416316,2.9477302031617594,1.2758807104987666,0.3210317708385247,0.0018027366251177693,168324,8176064,0.0013849405711821028,ok
100,48,0.485,LOcSha,base,logSha,-0.04538410606299261,0.13695418711815824,-0.3313816614006634,0.6147853044054841,-0.02790148146110769,-0.00015667926695729786,168324,8176064,0.0013849405711821028,ok
100,48,0.485,LOcSha,base,dpos,0.1063921915473904,0.1387325846685269,0.7668868262030348,0.4787102048278711,0.050931027807737346,0.0002860004445793052,168324,8176064,0.0013849405711821028,ok
100,48,0.485,LOcSha,sha4,const,-0.10667241530815533,0.9361967734222402,-0.1139423018071483,0.0,-0.0,-0.0,168324,8176064,0.0014157203451767852,ok
100,48,0.485,LOcSha,sha4,logN,0.2549808606135323,0.08811963054015817,2.8935761424616,0.5295597995647364,0.13502761343934616,0.0007582402935184591,168324,8176064,0.0014157203451767852,ok
100,48,0.485,LOcSha,sha4,logL,-1.0959878973798785,0.11613379008150292,-9.43728691374588,0.7902483933214582,-0.8661026750042122,-0.0048635529413937955,168324,8176064,0.0014157203451767852,ok
100,48,0.485,LOcSha,sha4,logOm,0.02554216696646446,0.10694840574897564,0.23882700062323373,1.05792499412587,0.0270216968379589,0.00015173888377272045,168324,8176064,0.0014157203451767852,ok
100,48,0.485,LOcSha,sha4,logc,0.25736237910769727,0.08540389520174997,3.0134735482465884,1.2758807104987666,0.3283636951115817,0.0018439086511297309,168324,8176064,0.0014157203451767852,ok
100,48,0.485,LOcSha,sha4,logSha,0.48958154122790043,0.309912820134939,1.5797395571268462,0.6147853044054841,0.3009875368551008,0.0016901793083451448,168324,8176064,0.0014157203451767852,ok
100,48,0.485,LOcSha,sha4,dpos,0.10893715987542629,0.138752394706207,0.7851191333028075,0.4787102048278711,0.05214933011733186,0.0002928417556066686,168324,8176064,0.0014157203451767852,ok
100,48,0.485,LOcSha,sha4,sha4,-1.0883069962348921,0.561279364425105,-1.9389756068256663,0.31824449194830773,-0.3463477071005621,-0.0019448969022128274,168324,8176064,0.0014157203451767852,ok
100,49,0.495,LOcT,base,const,1.0294017236520867,0.947590443524984,1.0863361177670485,0.0,0.0,0.0,168254,8171305,0.0016963915835366272,ok
100,49,0.495,LOcT,base,logN,0.15413276831168687,0.08916024773161367,1.7287162410724866,0.5289909414141813,0.08153483821197313,0.000453055733478312,168254,8171305,0.0016963915835366272,ok
100,49,0.495,LOcT,base,logL,-1.165419323809949,0.126790905352459,-9.191663397073036,0.7904695299845881,-0.9212284651270068,-0.005118889631989563,168254,8171305,0.0016963915835366272,ok
100,49,0.495,LOcT,base,logOm,-0.0823396671493934,0.11167468391648339,-0.737317216952874,1.0580957136186284,-0.08712324887155776,-0.0004841082448449726,168254,8171305,0.0016963915835366272,ok
100,49,0.495,LOcT,base,logc,0.22680076438085844,0.11422820016440074,1.9855058913161532,1.2757927699197504,0.28935077540937204,0.00160780386225579,168254,8171305,0.0016963915835366272,ok
100,49,0.495,LOcT,base,logT,0.14703410269056377,0.278944669932205,0.5271084861607109,0.37891705540522685,0.05571372923565817,0.00030957839639113386,168254,8171305,0.0016963915835366272,ok
100,49,0.495,LOcT,base,dpos,0.13710105380510051,0.1398963291824009,0.9800189512216876,0.47868264970060165,0.06562789571217027,0.0003646673628175454,168254,8171305,0.0016963915835366272,ok
100,49,0.495,LOcT,sha4,const,1.022784441761556,0.9479803131227341,1.0789089473729787,0.0,0.0,0.0,168254,8171305,0.0016970851433103507,ok
100,49,0.495,LOcT,sha4,logN,0.15496636836489355,0.08921953285978336,1.7369107794863412,0.5289909414141813,0.08197580508888185,0.0004555060059782479,168254,8171305,0.0016970851433103507,ok
100,49,0.495,LOcT,sha4,logL,-1.0847700001470553,0.31388111228905946,-3.4559900474293865,0.7904695299845881,-0.8574776321576243,-0.004764652338776223,168254,8171305,0.0016970851433103507,ok
100,49,0.495,LOcT,sha4,logOm,-0.16120206896179887,0.3022373937980502,-0.5333624239411994,1.0580957136186284,-0.17056721819493392,-0.0009477722387301343,168254,8171305,0.0016970851433103507,ok
100,49,0.495,LOcT,sha4,logc,0.14658779740928363,0.3075951823039324,0.47656077156774634,1.2757927699197504,0.18701565209322518,0.0010391694555245813,168254,8171305,0.0016970851433103507,ok
100,49,0.495,LOcT,sha4,logT,0.30921833317278236,0.6398779455632099,0.4832458054178028,0.37891705540522685,0.11716810028314308,0.0006510551903719193,168254,8171305,0.0016970851433103507,ok
100,49,0.495,LOcT,sha4,dpos,0.13749742849628202,0.139910361078075,0.9827537248621174,0.47868264970060165,0.06581763339961928,0.0003657216575097383,168254,8171305,0.0016970851433103507,ok
100,49,0.495,LOcT,sha4,sha4,-0.16503630133091662,0.5802858561638297,-0.2844051764796463,0.3182236143235519,-0.0525184483041151,-0.0002918235277011887,168254,8171305,0.0016970851433103507,ok
100,49,0.495,LOShaT,base,const,1.0294017236520763,0.9475904435251219,1.0863361177668793,0.0,0.0,0.0,168254,8171305,0.0016963915835366272,ok
100,49,0.495,LOShaT,base,logN,0.15413276831168668,0.089160247731635,1.7287162410720707,0.5289909414141813,0.08153483821197303,0.00045305573347831146,168254,8171305,0.0016963915835366272,ok
100,49,0.495,LOShaT,base,logL,-0.9386185594290891,0.08566282294092457,-10.957128509252913,0.7904695299845881,-0.7419493715067232,-0.0041227090662502765,168254,8171305,0.0016963915835366272,ok
100,49,0.495,LOShaT,base,logOm,-0.3091404315302549,0.06714524103838097,-4.604055726801945,1.0580957136186284,-0.3271001655083758,-0.0018175617767217517,168254,8171305,0.0016963915835366272,ok
100,49,0.495,LOShaT,base,logSha,-0.22680076438086075,0.11422820016439895,-1.9855058913162043,0.6150269625406909,-0.1394885852190677,-0.000775080992053733,168254,8171305,0.0016963915835366272,ok
100,49,0.495,LOShaT,base,logT,0.6006356314522913,0.1715236238312545,3.5017662175980995,0.37891705540522685,0.22759108484136126,0.0012646305326302356,168254,8171305,0.0016963915835366272,ok
100,49,0.495,LOShaT,base,dpos,0.13710105380510113,0.13989632918240089,0.9800189512216921,0.47868264970060165,0.06562789571217056,0.000364667362817547,168254,8171305,0.0016963915835366272,ok
100,49,0.495,LOShaT,sha4,const,1.0227844417615444,0.9479803131229755,1.0789089473726918,0.0,0.0,0.0,168254,8171305,0.0016970851433102396,ok
100,49,0.495,LOShaT,sha4,logN,0.1549663683648935,0.08921953285979588,1.736910779486097,0.5289909414141813,0.08197580508888182,0.00045550600597824774,168254,8171305,0.0016970851433102396,ok
100,49,0.495,LOShaT,sha4,logL,-0.9381822027377696,0.08567689089582646,-10.950236323100176,0.7904695299845881,-0.7416044448380303,-0.004120792449889616,168254,8171305,0.0016970851433102396,ok
100,49,0.495,LOShaT,sha4,logOm,-0.3077898663710838,0.06731381387014207,-4.572462154125664,1.0580957136186284,-0.32567113830249417,-0.0018096212572687297,168254,8171305,0.0016970851433102396,ok
100,49,0.495,LOShaT,sha4,logSha,-0.1465877974092881,0.30759518230390037,-0.4765607715678105,0.6150269625406909,-0.09015544778616462,-0.0005009569334967841,168254,8171305,0.0016970851433102396,ok
100,49,0.495,LOShaT,sha4,logT,0.602393927991359,0.17158063483958955,3.5108503273375584,0.37891705540522685,0.22825733338847404,0.0012683326031906297,168254,8171305,0.0016970851433102396,ok
100,49,0.495,LOShaT,sha4,dpos,0.13749742849628294,0.13991036107807506,0.9827537248621235,0.47868264970060165,0.06581763339961973,0.0003657216575097408,168254,8171305,0.0016970851433102396,ok
100,49,0.495,LOShaT,sha4,sha4,-0.16503630133091307,0.5802858561637729,-0.284405176479668,0.3182236143235519,-0.05251844830411397,-0.0002918235277011824,168254,8171305,0.0016970851433102396,ok
100,49,0.495,LOcSha,base,const,1.0294017236520925,0.9475904435251279,1.0863361177668895,0.0,0.0,0.0,168254,8171305,0.0016963915835366272,ok
100,49,0.495,LOcSha,base,logN,0.15413276831168687,0.08916024773162665,1.728716241072235,0.5289909414141813,0.08153483821197313,0.000453055733478312,168254,8171305,0.0016963915835366272,ok
100,49,0.495,LOcSha,base,logL,-1.2389363751552318,0.11786706881569442,-10.51130216101771,0.7904695299845881,-0.9793414541497654,-0.005441799733287301,168254,8171305,0.0016963915835366272,ok
100,49,0.495,LOcSha,base,logOm,-0.008822615804112486,0.10813546782866042,-0.08158854796921795,1.0580957136186284,-0.00933517196523539,-5.187173084050871e-05,168254,8171305,0.0016963915835366272,ok
100,49,0.495,LOcSha,base,logc,0.3003178157261391,0.08576181191562736,3.501766217598018,1.2757927699197504,0.38314329798150015,0.0021289705321181048,168254,8171305,0.0016963915835366272,ok
100,49,0.495,LOcSha,base,logSha,0.07351705134528212,0.13947233496610065,0.5271084861607197,0.6150269625406909,0.04521496878383688,0.0002512410804483826,168254,8171305,0.0016963915835366272,ok
100,49,0.495,LOcSha,base,dpos,0.13710105380509952,0.13989632918240083,0.980018951221681,0.47868264970060165,0.06562789571216979,0.0003646673628175427,168254,8171305,0.0016963915835366272,ok
100,49,0.495,LOcSha,sha4,const,1.0227844417615612,0.9479803131228272,1.0789089473728786,0.0,0.0,0.0,168254,8171305,0.0016970851433103507,ok
100,49,0.495,LOcSha,sha4,logN,0.15496636836489383,0.08921953285978522,1.7369107794863081,0.5289909414141813,0.081975805088882,0.0004555060059782487,168254,8171305,0.0016970851433103507,ok
100,49,0.495,LOcSha,sha4,logL,-1.2393791667334466,0.11786729499190579,-10.515038686673496,0.7904695299845881,-0.979691467400478,-0.005443744613702915,168254,8171305,0.0016970851433103507,ok
100,49,0.495,LOcSha,sha4,logOm,-0.006592902375406222,0.10836395328623175,-0.060840364119900445,1.0580957136186284,-0.006975921743723397,-3.876234271874476e-05,168254,8171305,0.0016970851433103507,ok
100,49,0.495,LOcSha,sha4,logc,0.3011969639956739,0.08579031741979451,3.510850327337504,1.2757927699197504,0.3842649089874602,0.002135202865536876,168254,8171305,0.0016970851433103507,ok
100,49,0.495,LOcSha,sha4,logSha,0.15460916658639218,0.319938972781572,0.48324580541785567,0.6150269625406909,0.09508880610657645,0.0005283695870493032,168254,8171305,0.0016970851433103507,ok
100,49,0.495,LOcSha,sha4,dpos,0.13749742849628122,0.13991036107807522,0.9827537248621101,0.47868264970060165,0.06581763339961891,0.0003657216575097362,168254,8171305,0.0016970851433103507,ok
100,49,0.495,LOcSha,sha4,sha4,-0.16503630133091757,0.5802858561637723,-0.28440517647967606,0.3182236143235519,-0.05251844830411541,-0.0002918235277011904,168254,8171305,0.0016970851433103507,ok
100,50,0.505,LOcT,base,const,0.025513235254046376,0.9572919563577301,0.02665146728185016,0.0,0.0,0.0,168265,8157139,0.001493472069482471,ok
100,50,0.505,LOcT,base,logN,0.21498373767752268,0.09006620192014468,2.38695240938586,0.5291391140714636,0.11375630449445628,0.0006254452551339551,168265,8157139,0.001493472069482471,ok
100,50,0.505,LOcT,base,logL,-0.8698047748006584,0.12723241321008508,-6.836345808865892,0.7899538630107464,-0.6871056419189725,-0.003777785903153479,168265,8157139,0.001493472069482471,ok
100,50,0.505,LOcT,base,logOm,-0.21445254841118871,0.11144363955957888,-1.9243139335604724,1.0580564092134457,-0.22690289331861496,-0.001247538223336094,168265,8157139,0.001493472069482471,ok
100,50,0.505,LOcT,base,logc,0.06481251950527649,0.11508913348191666,0.5631506428490065,1.2757303236214816,0.08268329648318996,0.0004546022806741703,168265,8157139,0.001493472069482471,ok
100,50,0.505,LOcT,base,logT,0.961867978295212,0.2824467753665215,3.4054840139244953,0.378925366062614,0.36447617577941965,0.0020039319645946884,168265,8157139,0.001493472069482471,ok
100,50,0.505,LOcT,base,dpos,-0.2862420415488304,0.14164207037275903,-2.0208829255003686,0.4786960333003765,-0.13702292985322667,-0.0007533678392781285,168265,8157139,0.001493472069482471,ok
100,50,0.505,LOcT,sha4,const,0.027214173983237076,0.9576326627690052,0.028418176448312654,0.0,0.0,0.0,168265,8157139,0.0014935176113413107,ok
100,50,0.505,LOcT,sha4,logN,0.21476908720319837,0.09011940303497315,2.383161449924959,0.5291391140714636,0.11364272453263731,0.0006248207794311474,168265,8157139,0.0014935176113413107,ok
100,50,0.505,LOcT,sha4,logL,-0.8906965378632089,0.310357268766163,-2.8699071280147765,0.7899538630107464,-0.7036091708553395,-0.003868524204754334,168265,8157139,0.0014935176113413107,ok
100,50,0.505,LOcT,sha4,logOm,-0.19402438715440287,0.29871356973076174,-0.6495332211699725,1.0580564092134457,-0.2052887463724269,-0.0011287011556998102,168265,8157139,0.0014935176113413107,ok
100,50,0.505,LOcT,sha4,logc,0.08558996886861198,0.30421574092576115,0.28134628605394485,1.2757303236214816,0.1091897186835069,0.000600337640744464,168265,8157139,0.0014935176113413107,ok
100,50,0.505,LOcT,sha4,logT,0.91985383191355,0.6359928359333267,1.4463273482690322,0.378925366062614,0.3485559499819401,0.0019164007307879503,168265,8157139,0.0014935176113413107,ok
100,50,0.505,LOcT,sha4,dpos,-0.28634096001592146,0.14164635332326825,-2.021520168347915,0.4786960333003765,-0.13707028173104333,-0.0007536281853524294,168265,8157139,0.0014935176113413107,ok
100,50,0.505,LOcT,sha4,sha4,0.04273250239672894,0.5738197937494116,0.07447024808522085,0.31829339107685783,0.01360147309705481,7.478246457803703e-05,168265,8157139,0.0014935176113413107,ok
100,50,0.505,LOShaT,base,const,0.02551323525405567,0.9572919563576068,0.026651467281863305,0.0,0.0,0.0,168265,8157139,0.001493472069482471,ok
100,50,0.505,LOShaT,base,logN,0.21498373767752202,0.09006620192013383,2.38695240938614,0.5291391140714636,0.11375630449445594,0.0006254452551339532,168265,8157139,0.001493472069482471,ok
100,50,0.505,LOShaT,base,logL,-0.8049922552953839,0.0865649857550534,-9.29928247863647,0.7899538630107464,-0.6359067417643215,-0.003496288457257071,168265,8157139,0.001493472069482471,ok
100,50,0.505,LOShaT,base,logOm,-0.27926506791646494,0.06807489686525485,-4.102320837433405,1.0580564092134457,-0.2954781949784439,-0.001624573124681802,168265,8157139,0.001493472069482471,ok
100,50,0.505,LOShaT,base,logSha,-0.06481251950527037,0.11508913348191552,-0.5631506428489589,0.6148924596414171,-0.03985272953415302,-0.0002191148939133088,168265,8157139,0.001493472069482471,ok
100,50,0.505,LOShaT,base,logT,1.0914930173057558,0.1738455896759101,6.278520032291649,0.378925366062614,0.41359439113737057,0.002273989565998005,168265,8157139,0.001493472069482471,ok
100,50,0.505,LOShaT,base,dpos,-0.28624204154882443,0.14164207037275903,-2.020882925500327,0.4786960333003765,-0.1370229298532238,-0.0007533678392781127,168265,8157139,0.001493472069482471,ok
100,50,0.505,LOShaT,sha4,const,0.02721417398324766,0.9576326627690094,0.028418176448323583,0.0,0.0,0.0,168265,8157139,0.0014935176113413107,ok
100,50,0.505,LOShaT,sha4,logN,0.2147690872031978,0.0901194030349761,2.3831614499248746,0.5291391140714636,0.11364272453263699,0.0006248207794311457,168265,8157139,0.0014935176113413107,ok
100,50,0.505,LOShaT,sha4,logL,-0.805106568994597,0.08657771613453975,-9.299235472364275,0.7899538630107464,-0.63599704431261,-0.003496784951061124,168265,8157139,0.0014935176113413107,ok
100,50,0.505,LOShaT,sha4,logOm,-0.27961435602301465,0.06822045493916296,-4.0986879415032735,1.0580564092134457,-0.2958477614982409,-0.0016266050439436893,168265,8157139,0.0014935176113413107,ok
100,50,0.505,LOShaT,sha4,logSha,-0.08558996886860636,0.3042157409257635,-0.28134628605392425,0.6148924596414171,-0.05262862647824968,-0.0002893582457809414,168265,8157139,0.0014935176113413107,ok
100,50,0.505,LOShaT,sha4,logT,1.0910337696507628,0.17397171560818714,6.271328450355401,0.378925366062614,0.413420370551589,0.002273032780788109,168265,8157139,0.0014935176113413107,ok
100,50,0.505,LOShaT,sha4,dpos,-0.2863409600159152,0.14164635332326822,-2.021520168347871,0.4786960333003765,-0.13707028173104033,-0.0007536281853524129,168265,8157139,0.0014935176113413107,ok
100,50,0.505,LOShaT,sha4,sha4,0.04273250239672906,0.5738197937494163,0.07447024808522044,0.31829339107685783,0.013601473097054846,7.478246457803723e-05,168265,8157139,0.0014935176113413107,ok
100,50,0.505,LOcSha,base,const,0.02551323525403015,0.9572919563576751,0.026651467281834745,0.0,0.0,0.0,168265,8157139,0.001493472069482471,ok
100,50,0.505,LOcSha,base,logN,0.21498373767752263,0.09006620192013146,2.3869524093862093,0.5291391140714636,0.11375630449445626,0.000625445255133955,168265,8157139,0.001493472069482471,ok
100,50,0.505,LOcSha,base,logL,-1.3507387639482695,0.11923519386086358,-11.32835633684176,0.7899538630107464,-1.0670213044992962,-0.005866605943220059,168265,8157139,0.001493472069482471,ok
100,50,0.505,LOcSha,base,logOm,0.2664814407364161,0.10951756860372262,2.433230066498738,1.0580564092134457,0.28195239630759805,0.0015502067268089708,168265,8157139,0.001493472069482471,ok
100,50,0.505,LOcSha,base,logc,0.5457465086528827,0.0869227948379569,6.27852003229157,1.2757303236214816,0.6962253700990357,0.0038279272183419483,168265,8157139,0.001493472069482471,ok
100,50,0.505,LOcSha,base,logSha,0.48093398914760593,0.14122338768326206,3.4054840139244633,0.6148924596414171,0.29572268351213005,0.0016259173507799354,168265,8157139,0.001493472069482471,ok
100,50,0.505,LOcSha,base,dpos,-0.28624204154882993,0.14164207037275894,-2.020882925500367,0.4786960333003765,-0.13702292985322645,-0.0007533678392781273,168265,8157139,0.001493472069482471,ok
100,50,0.505,LOcSha,sha4,const,0.027214173983224656,0.9576326627691657,0.02841817644829492,0.0,0.0,0.0,168265,8157139,0.0014935176113413107,ok
100,50,0.505,LOcSha,sha4,logN,0.21476908720319793,0.09011940303498321,2.383161449924688,0.5291391140714636,0.11364272453263707,0.0006248207794311461,168265,8157139,0.0014935176113413107,ok
100,50,0.505,LOcSha,sha4,logL,-1.3506234538199866,0.1192493893970675,-11.326040834664434,0.7899538630107464,-1.0669302148180149,-0.005866105121668214,168265,8157139,0.0014935176113413107,ok
100,50,0.505,LOcSha,sha4,logOm,0.26590252880236975,0.10979318681001318,2.421849083062769,1.0580564092134457,0.2813398748254102,0.0015468390132004411,168265,8157139,0.0014935176113413107,ok
100,50,0.505,LOcSha,sha4,logc,0.5455168848253859,0.08698585780409439,6.271328450355393,1.2757303236214816,0.695932432019272,0.003826316611063077,168265,8157139,0.0014935176113413107,ok
100,50,0.505,LOcSha,sha4,logSha,0.45992691595677354,0.31799641796666706,1.4463273482690107,0.6148924596414171,0.28280559260795185,0.001554897698268756,168265,8157139,0.0014935176113413107,ok
100,50,0.505,LOcSha,sha4,dpos,-0.28634096001592063,0.14164635332326805,-2.021520168347912,0.4786960333003765,-0.13707028173104294,-0.0007536281853524272,168265,8157139,0.0014935176113413107,ok
100,50,0.505,LOcSha,sha4,sha4,0.04273250239673051,0.5738197937494163,0.07447024808522297,0.31829339107685783,0.013601473097055308,7.478246457803977e-05,168265,8157139,0.0014935176113413107,ok
100,51,0.515,LOcT,base,const,-0.02999622051731169,0.9732134549528068,-0.030821830878577684,0.0,-0.0,-0.0,168327,8140459,0.0010912247918952733,ok
100,51,0.515,LOcT,base,logN,0.20725935498935374,0.09171093811011165,2.259919691809392,0.5293551117855393,0.10971379902898812,0.000597708313691764,168327,8140459,0.0010912247918952733,ok
100,51,0.515,LOcT,base,logL,-0.7526146786337391,0.12660337432104954,-5.944665240321376,0.7903732933592166,-0.5948465421822368,-0.0032406563876179423,168327,8140459,0.0010912247918952733,ok
100,51,0.515,LOcT,base,logOm,-0.10599865458478275,0.11112804454857066,-0.9538425247683899,1.057851334095703,-0.11213081816486203,-0.0006108759593721604,168327,8140459,0.0010912247918952733,ok
100,51,0.515,LOcT,base,logc,0.21367983008539695,0.11416966479387904,1.8715989967315114,1.275830396611058,0.27261922236563546,0.0014851985540767839,168327,8140459,0.0010912247918952733,ok
100,51,0.515,LOcT,base,logT,0.7901870174990387,0.2818741063238698,2.803333118477807,0.3790655074701747,0.29953264278461694,0.0016318198111718613,168327,8140459,0.0010912247918952733,ok
100,51,0.515,LOcT,base,dpos,-0.15565227481168376,0.14463072435542226,-1.0762047656566847,0.47870453576121963,-0.07451144995390485,-0.00040592991489529583,168327,8140459,0.0010912247918952733,ok
100,51,0.515,LOcT,sha4,const,-0.05521606793761102,0.9734848105027774,-0.056720009744264506,0.0,-0.0,-0.0,168327,8140459,0.001100456021878693,ok
100,51,0.515,LOcT,sha4,logN,0.21042322111778403,0.09175948914885078,2.2932039298566584,0.5293551117855393,0.11138860773707782,0.000606832481276227,168327,8140459,0.001100456021878693,ok
100,51,0.515,LOcT,sha4,logL,-0.44899843408802315,0.301597634224925,-1.488733276180707,0.7903732933592166,-0.35487637106328196,-0.0019333261558215071,168327,8140459,0.001100456021878693,ok
100,51,0.515,LOcT,sha4,logOm,-0.40293015243774655,0.2902082755369646,-1.388417169331976,1.057851334095703,-0.42624019930365514,-0.0023221081851893177,168327,8140459,0.001100456021878693,ok
100,51,0.515,LOcT,sha4,logc,-0.08829838412557425,0.2959080305749917,-0.2983980662978218,1.275830396611058,-0.11265376243904694,-0.000613724900371781,168327,8140459,0.001100456021878693,ok
100,51,0.515,LOcT,sha4,logT,1.4006585131792382,0.6209064678426178,2.2558285115726404,0.3790655074701747,0.5309413300907083,0.0028925080517349616,168327,8140459,0.001100456021878693,ok
100,51,0.515,LOcT,sha4,dpos,-0.15416038830285797,0.1446260962857893,-1.0659237320367714,0.47870453576121963,-0.07379727711528898,-0.00040203918240009923,168327,8140459,0.001100456021878693,ok
100,51,0.515,LOcT,sha4,sha4,-0.620684744139893,0.5684389976924363,-1.0919109115657917,0.31836215602705537,-0.19760253335747757,-0.0010765161542087545,168327,8140459,0.001100456021878693,ok
100,51,0.515,LOShaT,base,const,-0.02999622051729847,0.9732134549528411,-0.030821830878563012,0.0,-0.0,-0.0,168327,8140459,0.0010912247918952733,ok
100,51,0.515,LOShaT,base,logN,0.2072593549893536,0.09171093811011725,2.2599196918092526,0.5293551117855393,0.10971379902898805,0.0005977083136917637,168327,8140459,0.0010912247918952733,ok
100,51,0.515,LOShaT,base,logL,-0.5389348485483455,0.0878314451007911,-6.1360125400406424,0.7903732933592166,-0.4259597111532064,-0.0023205801176089495,168327,8140459,0.0010912247918952733,ok
100,51,0.515,LOShaT,base,logOm,-0.3196784846701766,0.06893869576449686,-4.637141464965308,1.057851334095703,-0.33817231149003907,-0.0018423243368370801,168327,8140459,0.0010912247918952733,ok
100,51,0.515,LOShaT,base,logSha,-0.2136798300853947,0.11416966479388146,-1.871598996731452,0.614765013202475,-0.1313628835635503,-0.0007156500669137512,168327,8140459,0.0010912247918952733,ok
100,51,0.515,LOShaT,base,logT,1.2175466776698178,0.177523554639963,6.858507763317011,0.3790655074701747,0.4615299492395347,0.002514362733946722,168327,8140459,0.0010912247918952733,ok
100,51,0.515,LOShaT,base,dpos,-0.15565227481168573,0.1446307243554223,-1.076204765656698,0.47870453576121963,-0.0745114499539058,-0.000405929914895301,168327,8140459,0.0010912247918952733,ok
100,51,0.515,LOShaT,sha4,const,-0.055216067937600546,0.9734848105028493,-0.05672000974424956,0.0,-0.0,-0.0,168327,8140459,0.001100456021878693,ok
100,51,0.515,LOShaT,sha4,logN,0.21042322111778347,0.09175948914886363,2.2932039298563316,0.5293551117855393,0.11138860773707752,0.0006068324812762254,168327,8140459,0.001100456021878693,ok
100,51,0.515,LOShaT,sha4,logL,-0.5372968182135962,0.08783100419074243,-6.117393546437767,0.7903732933592166,-0.42466505572290836,-0.0023135269818967234,168327,8140459,0.001100456021878693,ok
100,51,0.515,LOShaT,sha4,logOm,-0.3146317683121737,0.06911322771236547,-4.55241027986139,1.057851334095703,-0.3328336358579231,-0.0018132398384634867,168327,8140459,0.001100456021878693,ok
100,51,0.515,LOShaT,sha4,logSha,0.08829838412557167,0.29590803057506737,0.29839806629773674,0.614765013202475,0.054282757282714277,0.0002957262951893401,168327,8140459,0.001100456021878693,ok
100,51,0.515,LOShaT,sha4,logT,1.2240617449280742,0.17766354257074568,6.889774498561811,0.3790655074701747,0.463999586515988,0.002527817037279607,168327,8140459,0.001100456021878693,ok
100,51,0.515,LOShaT,sha4,dpos,-0.1541603883028592,0.14462609628578926,-1.06592373203678,0.47870453576121963,-0.07379727711528956,-0.00040203918240010243,168327,8140459,0.001100456021878693,ok
100,51,0.515,LOShaT,sha4,sha4,-0.6206847441399028,0.5684389976925647,-1.0919109115655623,0.31836215602705537,-0.19760253335748068,-0.0010765161542087714,168327,8140459,0.001100456021878693,ok
100,51,0.515,LOcSha,base,const,-0.02999622051730607,0.9732134549526882,-0.030821830878575665,0.0,-0.0,-0.0,168327,8140459,0.0010912247918952733,ok
100,51,0.515,LOcSha,base,logN,0.20725935498935225,0.09171093811010078,2.2599196918096434,0.5293551117855393,0.10971379902898733,0.0005977083136917597,168327,8140459,0.0010912247918952733,ok
100,51,0.515,LOcSha,base,logL,-1.1477081873832555,0.12057944957251589,-9.51827356528966,0.7903732933592166,-0.9071178998774405,-0.004941875270512725,168327,8140459,0.0010912247918952733,ok
100,51,0.515,LOcSha,base,logOm,0.2890948541647341,0.11134644667568003,2.5963545563944557,1.057851334095703,0.3058193771583667,0.0016660692258710023,168327,8140459,0.0010912247918952733,ok
100,51,0.515,LOcSha,base,logc,0.6087733388349176,0.08876177731997964,6.858507763317252,1.275830396611058,0.7766915303319909,0.004231327225582187,168327,8140459,0.0010912247918952733,ok
100,51,0.515,LOcSha,base,logSha,0.39509350874951893,0.14093705316193486,2.8033331184778043,0.614765013202475,0.24288966612261018,0.0013232353089235641,168327,8140459,0.0010912247918952733,ok
100,51,0.515,LOcSha,base,dpos,-0.15565227481168384,0.144630724355422,-1.0762047656566869,0.47870453576121963,-0.07451144995390489,-0.00040592991489529605,168327,8140459,0.0010912247918952733,ok
100,51,0.515,LOcSha,sha4,const,-0.05521606793761401,0.9734848105028749,-0.05672000974426189,0.0,-0.0,-0.0,168327,8140459,0.001100456021878693,ok
100,51,0.515,LOcSha,sha4,logN,0.21042322111778283,0.09175948914885217,2.293203929856611,0.5293551117855393,0.11138860773707718,0.0006068324812762235,168327,8140459,0.001100456021878693,ok
100,51,0.515,LOcSha,sha4,logL,-1.149327690677637,0.12060467616621415,-9.529710847145465,0.7903732933592166,-0.908397912029827,-0.004948848631310356,168327,8140459,0.001100456021878693,ok
100,51,0.515,LOcSha,sha4,logOm,0.2973991041518676,0.11166667588092667,2.6632753398067717,1.057851334095703,0.31460403908592005,0.0017139270661202751,168327,8140459,0.001100456021878693,ok
100,51,0.515,LOcSha,sha4,logc,0.6120308724640467,0.08883177128537062,6.889774498562091,1.275830396611058,0.7808475907540167,0.004253968970635548,168327,8140459,0.001100456021878693,ok
100,51,0.515,LOcSha,sha4,logSha,0.700329256589619,0.31045323392138036,2.2558285115721213,0.614765013202475,0.43053792467339663,0.0023455217047847862,168327,8140459,0.001100456021878693,ok
100,51,0.515,LOcSha,sha4,dpos,-0.15416038830285791,0.14462609628578887,-1.065923732036774,0.47870453576121963,-0.07379727711528895,-0.0004020391824000991,168327,8140459,0.001100456021878693,ok
100,51,0.515,LOcSha,sha4,sha4,-0.6206847441398947,0.568438997692566,-1.0919109115655454,0.31836215602705537,-0.1976025333574781,-0.0010765161542087573,168327,8140459,0.001100456021878693,ok
100,52,0.525,LOcT,base,const,3.048782789176694,0.9803722882663802,3.109821468503503,0.0,0.0,0.0,168252,8130790,0.000503876564497796,ok
100,52,0.525,LOcT,base,logN,-0.07788208369341654,0.09222978437103432,-0.8444352789561131,0.5292180028611897,-0.04121660079089793,-0.00022234219212007182,168252,8130790,0.000503876564497796,ok
100,52,0.525,LOcT,base,logL,-0.5953107295412939,0.12775205916593418,-4.659891460286042,0.7903105549643294,-0.47048035303999985,-0.002537997579544209,168252,8130790,0.000503876564497796,ok
100,52,0.525,LOcT,base,logOm,0.031193555903867368,0.11329922370157125,0.27532012033931325,1.057918899715898,0.033000252340045715,0.00017801925207334513,168252,8130790,0.000503876564497796,ok
100,52,0.525,LOcT,base,logc,0.33303224741918463,0.11615048916556829,2.867247910979172,1.2755703249839754,0.42480605207063304,0.0022916084060992316,168252,8130790,0.000503876564497796,ok
100,52,0.525,LOcT,base,logT,0.1253942595439855,0.28610240037395723,0.4382845421083005,0.37883855909660014,0.04750418060462857,0.0002562604253583526,168252,8130790,0.000503876564497796,ok
100,52,0.525,LOcT,base,dpos,-0.06781785008126442,0.14503339240366583,-0.4676016257863542,0.47865582818783536,-0.03246140919656608,-0.00017511247268273147,168252,8130790,0.000503876564497796,ok
100,52,0.525,LOcT,sha4,const,3.0311906715009846,0.9806249366090642,3.091080553165046,0.0,0.0,0.0,168252,8130790,0.0005085473645147776,ok
100,52,0.525,LOcT,sha4,logN,-0.07566090502703961,0.09227272752100256,-0.8199703971015502,0.5292180028611897,-0.04004111305308005,-0.000216001045217574,168252,8130790,0.0005085473645147776,ok
100,52,0.525,LOcT,sha4,logL,-0.37882132952545916,0.3083508418604815,-1.2285399554604206,0.7903105549643294,-0.29938649516959076,-0.0016150349216049924,168252,8130790,0.0005085473645147776,ok
100,52,0.525,LOcT,sha4,logOm,-0.18049081997827435,0.29667536183362436,-0.6083781911067279,1.057918899715898,-0.1909446496802362,-0.0010300473879175027,168252,8130790,0.0005085473645147776,ok
100,52,0.525,LOcT,sha4,logc,0.11773652538875892,0.30194380602500503,0.3899285994262414,1.2755703249839754,0.1501812179526233,0.0008101498079439532,168252,8130790,0.0005085473645147776,ok
100,52,0.525,LOcT,sha4,logT,0.5606996385893412,0.6324956714771885,0.8864877087298191,0.37883855909660014,0.2124146431691705,0.001145866871463742,168252,8130790,0.0005085473645147776,ok
100,52,0.525,LOcT,sha4,dpos,-0.06677931508085364,0.14503324158945197,-0.4604414432788241,0.47865582818783536,-0.0319643083658424,-0.00017243087142772891,168252,8130790,0.0005085473645147776,ok
100,52,0.525,LOcT,sha4,sha4,-0.4429550784485063,0.5759986139096792,-0.7690210839951168,0.3183772967252875,-0.1410268404471731,-0.0007607666874779404,168252,8130790,0.0005085473645147776,ok
100,52,0.525,LOShaT,base,const,3.0487827891767,0.980372288266321,3.1098214685036973,0.0,0.0,0.0,168252,8130790,0.000503876564497796,ok
100,52,0.525,LOShaT,base,logN,-0.07788208369341675,0.09222978437103271,-0.8444352789561301,0.5292180028611897,-0.04121660079089804,-0.00022234219212007242,168252,8130790,0.000503876564497796,ok
100,52,0.525,LOShaT,base,logL,-0.2622784821221113,0.08821226354510248,-2.973265525467552,0.7903105549643294,-0.20728145276112775,-0.001118175970564753,168252,8130790,0.000503876564497796,ok
100,52,0.525,LOShaT,base,logOm,-0.3018386915153148,0.06977107106241724,-4.326129539351484,1.057918899715898,-0.31932085641956814,-0.001722570465385502,168252,8130790,0.000503876564497796,ok
100,52,0.525,LOShaT,base,logSha,-0.3330322474191829,0.11615048916556557,-2.8672479109792244,0.6152838421512339,-0.2049093607523352,-0.0011053797640114482,168252,8130790,0.000503876564497796,ok
100,52,0.525,LOShaT,base,logT,0.79145875438235,0.17820629300419094,4.44125031187163,0.37883855909660014,0.29983509409459946,0.0016174548802249465,168252,8130790,0.000503876564497796,ok
100,52,0.525,LOShaT,base,dpos,-0.06781785008126555,0.14503339240366575,-0.4676016257863623,0.47865582818783536,-0.03246140919656662,-0.00017511247268273437,168252,8130790,0.000503876564497796,ok
100,52,0.525,LOShaT,sha4,const,3.0311906715009864,0.9806249366089413,3.0910805531654355,0.0,0.0,0.0,168252,8130790,0.0005085473645147776,ok
100,52,0.525,LOShaT,sha4,logN,-0.0756609050270397,0.09227272752099638,-0.8199703971016061,0.5292180028611897,-0.0400411130530801,-0.00021600104521757427,168252,8130790,0.0005085473645147776,ok
100,52,0.525,LOShaT,sha4,logL,-0.2610848041367018,0.08823262529190745,-2.959050615041011,0.7903105549643294,-0.20633807645003008,-0.0011130869444689882,168252,8130790,0.0005085473645147776,ok
100,52,0.525,LOShaT,sha4,logOm,-0.2982273453670316,0.06991878405592017,-4.265339413347251,1.057918899715898,-0.31550034507588315,-0.001701960787467518,168252,8130790,0.0005085473645147776,ok
100,52,0.525,LOShaT,sha4,logSha,-0.11773652538875438,0.3019438060250194,-0.3899285994262078,0.6152838421512339,-0.0724413817027291,-0.0003907836963485982,168252,8130790,0.0005085473645147776,ok
100,52,0.525,LOShaT,sha4,logT,0.7961726893668579,0.1783300438867632,4.464602105253869,0.37883855909660014,0.30162091443180544,0.0016270884550682817,168252,8130790,0.0005085473645147776,ok
100,52,0.525,LOShaT,sha4,dpos,-0.06677931508085462,0.14503324158945194,-0.46044144327883096,0.47865582818783536,-0.031964308365842874,-0.00017243087142773146,168252,8130790,0.0005085473645147776,ok
100,52,0.525,LOShaT,sha4,sha4,-0.442955078448508,0.5759986139097039,-0.769021083995087,0.3183772967252875,-0.14102684044717362,-0.0007607666874779432,168252,8130790,0.0005085473645147776,ok
100,52,0.525,LOcSha,base,const,3.048782789176706,0.980372288266317,3.1098214685037155,0.0,0.0,0.0,168252,8130790,0.000503876564497796,ok
100,52,0.525,LOcSha,base,logN,-0.07788208369341737,0.09222978437103081,-0.8444352789561543,0.5292180028611897,-0.04121660079089837,-0.00022234219212007418,168252,8130790,0.000503876564497796,ok
100,52,0.525,LOcSha,base,logL,-0.6580078593132843,0.12238599182611483,-5.376496521335361,0.7903105549643294,-0.5200305564647721,-0.0028052952372368423,168252,8130790,0.000503876564497796,ok
100,52,0.525,LOcSha,base,logOm,0.09389068567585866,0.11238687666112444,0.8354239255083439,1.057918899715898,0.09932873088377561,0.0005358270051731312,168252,8130790,0.000503876564497796,ok
100,52,0.525,LOcSha,base,logc,0.3957293771911762,0.08910314650209676,4.4412503118715785,1.2755703249839754,0.5047806502694547,0.0027230298997750224,168252,8130790,0.000503876564497796,ok
100,52,0.525,LOcSha,base,logSha,0.06269712977199243,0.14305120018697734,0.43828454210830214,0.6152838421512339,0.03857653089796602,0.0002081003838175707,168252,8130790,0.000503876564497796,ok
100,52,0.525,LOcSha,base,dpos,-0.06781785008126405,0.14503339240366592,-0.4676016257863514,0.47865582818783536,-0.0324614091965659,-0.0001751124726827305,168252,8130790,0.000503876564497796,ok
100,52,0.525,LOcSha,sha4,const,3.0311906715009878,0.9806249366089509,3.0910805531654066,0.0,0.0,0.0,168252,8130790,0.0005085473645147776,ok
100,52,0.525,LOcSha,sha4,logN,-0.07566090502704007,0.0922727275209923,-0.8199703971016463,0.5292180028611897,-0.04004111305308029,-0.00021600104521757532,168252,8130790,0.0005085473645147776,ok
100,52,0.525,LOcSha,sha4,logL,-0.6591711488201292,0.12239345421961424,-5.385673221031564,0.7903105549643294,-0.5209499164405109,-0.0028102547076548482,168252,8130790,0.0005085473645147776,ok
100,52,0.525,LOcSha,sha4,logOm,0.09985899931639516,0.11266228830089571,0.8863569240640148,1.057918899715898,0.10564272268353138,0.000569887717382467,168252,8130790,0.0005085473645147776,ok
100,52,0.525,LOcSha,sha4,logc,0.3980863446834298,0.0891650219433808,4.464602105253919,1.2755703249839754,0.5077871280595254,0.0027392482887148555,168252,8130790,0.0005085473645147776,ok
100,52,0.525,LOcSha,sha4,logSha,0.28034981929467184,0.3162478357386066,0.8864877087297883,0.6152838421512339,0.1724947139620298,0.0009305195502660696,168252,8130790,0.0005085473645147776,ok
100,52,0.525,LOcSha,sha4,dpos,-0.06677931508085173,0.1450332415894517,-0.4604414432788118,0.47865582818783536,-0.03196430836584149,-0.000172430871427724,168252,8130790,0.0005085473645147776,ok
100,52,0.525,LOcSha,sha4,sha4,-0.4429550784485071,0.5759986139097044,-0.7690210839950846,0.3183772967252875,-0.14102684044717334,-0.0007607666874779417,168252,8130790,0.0005085473645147776,ok
100,53,0.535,LOcT,base,const,0.7383829010569222,0.9887747951024288,0.7467654967685861,0.0,0.0,0.0,168295,8111753,0.0003159896460469547,ok
100,53,0.535,LOcT,base,logN,0.1488637322415101,0.0929154006696616,1.6021427144328781,0.5293454965450942,0.07880034626093811,0.0004210682401862277,168295,8111753,0.0003159896460469547,ok
100,53,0.535,LOcT,base,logL,-0.48080327725148037,0.12957697143029506,-3.710561158701913,0.7901818820193193,-0.3799220384996313,-0.0020301066143703457,168295,8111753,0.0003159896460469547,ok
100,53,0.535,LOcT,base,logOm,0.3147556810225804,0.11496159584771058,2.737920248076033,1.057755867718614,0.33293466849940284,0.001779030443569522,168295,8111753,0.0003159896460469547,ok
100,53,0.535,LOcT,base,logc,0.579967454855729,0.11810578199796601,4.910576307481009,1.275703045158661,0.7398662482523718,0.003953462058316393,168295,8111753,0.0003159896460469547,ok
100,53,0.535,LOcT,base,logT,-0.6311849412701519,0.29102857577936114,-2.1688074429800155,0.37896667241878934,-0.23919805687399845,-0.0012781505366788815,168295,8111753,0.0003159896460469547,ok
100,53,0.535,LOcT,base,dpos,-0.14904827833280568,0.14629948342867857,-1.0187888216670782,0.4787085057118598,-0.07135067859962278,-0.00038126107434288117,168295,8111753,0.0003159896460469547,ok
100,53,0.535,LOcT,sha4,const,0.6950098427327545,0.98905595262873,0.7027002273082178,0.0,0.0,0.0,168295,8111753,0.00034435409359689917,ok
100,53,0.535,LOcT,sha4,logN,0.15434782939196645,0.0929624206235391,1.660324982468065,0.5293454965450942,0.08170332839014798,0.00043658027324748844,168295,8111753,0.00034435409359689917,ok
100,53,0.535,LOcT,sha4,logL,0.05717840846649201,0.32159554877525465,0.1777960195165849,0.7901818820193193,0.045181342412922036,0.0002414256947052401,168295,8111753,0.00034435409359689917,ok
100,53,0.535,LOcT,sha4,logOm,-0.21137593561888518,0.31034212781118375,-0.6811061621240448,1.057755867718614,-0.2235841361953878,-0.0011947178309293515,168295,8111753,0.00034435409359689917,ok
100,53,0.535,LOcT,sha4,logc,0.044896820493985426,0.31577537411979195,0.14217961302122772,1.275703045158661,0.05727501062211899,0.00030604799437611047,168295,8111753,0.00034435409359689917,ok
100,53,0.535,LOcT,sha4,logT,0.4506954693262071,0.6581543073148994,0.6847869326646647,0.37896667241878934,0.17079856228477724,0.000912659061286881,168295,8111753,0.00034435409359689917,ok
100,53,0.535,LOcT,sha4,dpos,-0.14648256365478518,0.146310052215341,-1.0011790812513024,0.4787085057118598,-0.0701224491600246,-0.0003746980523104147,168295,8111753,0.00034435409359689917,ok
100,53,0.535,LOcT,sha4,sha4,-1.0996366132363313,0.5946146099548419,-1.8493265971380073,0.31828115065211604,-0.3499936065600554,-0.0018701845738427476,168295,8111753,0.00034435409359689917,ok
100,53,0.535,LOShaT,base,const,0.7383829010569549,0.9887747951023461,0.7467654967686816,0.0,0.0,0.0,168295,8111753,0.0003159896460469547,ok
100,53,0.535,LOShaT,base,logN,0.14886373224150817,0.09291540066965187,1.6021427144330251,0.5293454965450942,0.0788003462609371,0.00042106824018622234,168295,8111753,0.0003159896460469547,ok
100,53,0.535,LOShaT,base,logL,0.09916417760424769,0.08831913165142488,1.1227938471544952,0.7901818820193193,0.07835773648822247,0.000418703162785813,168295,8111753,0.0003159896460469547,ok
100,53,0.535,LOShaT,base,logOm,-0.2652117738331506,0.06968177342888479,-3.8060422515482917,1.057755867718614,-0.280529309960077,-0.0014990033479599105,168295,8111753,0.0003159896460469547,ok
100,53,0.535,LOShaT,base,logSha,-0.5799674548557254,0.11810578199796508,-4.910576307481018,0.6144729802132192,-0.3563743304118733,-0.0019042798575678024,168295,8111753,0.0003159896460469547,ok
100,53,0.535,LOShaT,base,logT,0.5287499684412802,0.18189853855667082,2.906840113377531,0.37896667241878934,0.20037861608173183,0.001070719549443286,168295,8111753,0.0003159896460469547,ok
100,53,0.535,LOShaT,base,dpos,-0.14904827833280335,0.14629948342867855,-1.0187888216670624,0.4787085057118598,-0.07135067859962166,-0.00038126107434287515,168295,8111753,0.0003159896460469547,ok
100,53,0.535,LOShaT,sha4,const,0.6950098427327639,0.9890559526289732,0.7027002273080546,0.0,0.0,0.0,168295,8111753,0.00034435409359689917,ok
100,53,0.535,LOShaT,sha4,logN,0.15434782939196579,0.09296242062354979,1.6603249824678672,0.5293454965450942,0.08170332839014761,0.00043658027324748654,168295,8111753,0.00034435409359689917,ok
100,53,0.535,LOShaT,sha4,logL,0.10207522896047769,0.08832923461800501,1.1556222512503318,0.7901818820193193,0.08065799652754319,0.00043099456114490374,168295,8111753,0.00034435409359689917,ok
100,53,0.535,LOShaT,sha4,logOm,-0.25627275611287126,0.06983445955392788,-3.669717754670546,1.057755867718614,-0.2710740115148109,-0.0014484791299114253,168295,8111753,0.00034435409359689917,ok
100,53,0.535,LOShaT,sha4,logSha,-0.044896820493980874,0.3157753741197989,-0.14217961302121018,0.6144729802132192,-0.02758788309103436,-0.00014741535963736684,168295,8111753,0.00034435409359689917,ok
100,53,0.535,LOShaT,sha4,logT,0.5404891103141606,0.18195184445100518,2.9705063553763535,0.37896667241878934,0.2048273596143494,0.0010944913309036894,168295,8111753,0.00034435409359689917,ok
100,53,0.535,LOShaT,sha4,dpos,-0.14648256365478032,0.14631005221534102,-1.001179081251269,0.4787085057118598,-0.07012244916002228,-0.0003746980523104023,168295,8111753,0.00034435409359689917,ok
100,53,0.535,LOShaT,sha4,sha4,-1.099636613236348,0.5946146099548566,-1.8493265971379897,0.31828115065211604,-0.34999360656006073,-0.0018701845738427762,168295,8111753,0.00034435409359689917,ok
100,53,0.535,LOcSha,base,const,0.738382901056939,0.988774795102384,0.746765496768637,0.0,0.0,0.0,168295,8111753,0.0003159896460469547,ok
100,53,0.535,LOcSha,base,logN,0.1488637322415092,0.09291540066965315,1.6021427144330143,0.5293454965450942,0.07880034626093764,0.0004210682401862252,168295,8111753,0.0003159896460469547,ok
100,53,0.535,LOcSha,base,logL,-0.16521080661640103,0.12266542815192287,-1.346840826347462,0.7901818820193193,-0.13054658610207756,-0.0006975733468263982,168295,8111753,0.0003159896460469547,ok
100,53,0.535,LOcSha,base,logOm,-0.000836789612500449,0.11310373254691014,-0.007398426149670947,1.057755867718614,-0.0008851191226683353,-4.729618193592654e-06,168295,8111753,0.0003159896460469547,ok
100,53,0.535,LOcSha,base,logc,0.26437498422064903,0.09094926927833502,2.906840113377642,1.275703045158661,0.3372639724340549,0.001802164001675458,168295,8111753,0.0003159896460469547,ok
100,53,0.535,LOcSha,base,logSha,-0.3155924706350763,0.14551428788967874,-2.1688074429800452,0.6144729802132192,-0.19392304596398818,-0.0010362243260355613,168295,8111753,0.0003159896460469547,ok
100,53,0.535,LOcSha,base,dpos,-0.14904827833280604,0.14629948342867816,-1.0187888216670835,0.4787085057118598,-0.07135067859962295,-0.0003812610743428821,168295,8111753,0.0003159896460469547,ok
100,53,0.535,LOcSha,sha4,const,0.6950098427327437,0.9890559526290963,0.7027002273079467,0.0,0.0,0.0,168295,8111753,0.00034435409359689917,ok
100,53,0.535,LOcSha,sha4,logN,0.15434782939196692,0.09296242062355758,1.66032498246774,0.5293454965450942,0.08170332839014822,0.0004365802732474898,168295,8111753,0.00034435409359689917,ok
100,53,0.535,LOcSha,sha4,logL,-0.16816932619661104,0.12266754060397236,-1.3709358267770242,0.7901818820193193,-0.13288435467195892,-0.0007100651713473593,168295,8111753,0.00034435409359689917,ok
100,53,0.535,LOcSha,sha4,logOm,0.013971799044218415,0.11331171387512896,0.12330410128308117,1.057755867718614,0.014778752421607352,7.896999911279422e-05,168295,8111753,0.00034435409359689917,ok
100,53,0.535,LOcSha,sha4,logc,0.27024455515708945,0.0909759222255024,2.9705063553764606,1.275703045158661,0.3447518019514468,0.0018421750847138782,168295,8111753,0.00034435409359689917,ok
100,53,0.535,LOcSha,sha4,logSha,0.22534773466310057,0.3290771536574554,0.6847869326646439,0.6144729802132192,0.13847009410273317,0.0007399124700440763,168295,8111753,0.00034435409359689917,ok
100,53,0.535,LOcSha,sha4,dpos,-0.14648256365478282,0.14631005221534085,-1.0011790812512873,0.4787085057118598,-0.07012244916002347,-0.0003746980523104087,168295,8111753,0.00034435409359689917,ok
100,53,0.535,LOcSha,sha4,sha4,-1.0996366132363384,0.5946146099548564,-1.8493265971379744,0.31828115065211604,-0.3499936065600577,-0.0018701845738427598,168295,8111753,0.00034435409359689917,ok
100,54,0.545,LOcT,base,const,1.6071005401521188,1.0054290159231758,1.5984226779813926,0.0,0.0,0.0,168277,8099003,0.00042285968604593993,ok
100,54,0.545,LOcT,base,logN,0.04448575967110152,0.09460203390856417,0.47024104908884307,0.5291078673542488,0.023537765427210172,0.00012460736767282258,168277,8099003,0.00042285968604593993,ok
100,54,0.545,LOcT,base,logL,0.004727895445075161,0.13212470591646572,0.03578358348864986,0.7902489647920516,0.0037362144811157023,1.9779271443274347e-05,168277,8099003,0.00042285968604593993,ok
100,54,0.545,LOcT,base,logOm,0.14892592059355017,0.11797075380650018,1.262396956773064,1.057724826507311,0.15752264352225442,0.0008339144180390873,168277,8099003,0.00042285968604593993,ok
100,54,0.545,LOcT,base,logc,0.45918539648776846,0.12013050014876536,3.8223881189134277,1.2754627758058426,0.5856738804137955,0.0031005186443367684,168277,8099003,0.00042285968604593993,ok
100,54,0.545,LOcT,base,logT,-0.24484658382488914,0.297207351594849,-0.8238241164325648,0.3788503963659373,-0.09276022533090494,-0.0004910664752338784,168277,8099003,0.00042285968604593993,ok
100,54,0.545,LOcT,base,dpos,-0.31582973629447475,0.14890582525297263,-2.1210032297790833,0.47872624260308183,-0.1511959829585761,-0.0008004214969953563,168277,8099003,0.00042285968604593993,ok
100,54,0.545,LOcT,sha4,const,1.625367731043723,1.0058215519495124,1.615960334010927,0.0,0.0,0.0,168277,8099003,0.0004276546938623005,ok
100,54,0.545,LOcT,sha4,logN,0.042178137381784275,0.0946654058404358,0.44554963882876125,0.5291078673542488,0.022316784319050396,0.0001181435747381647,168277,8099003,0.0004276546938623005,ok
100,54,0.545,LOcT,sha4,logL,-0.2202465612927973,0.3325525006141474,-0.6622910995588756,0.7902489647920516,-0.1740496170606422,-0.0009214071188473045,168277,8099003,0.0004276546938623005,ok
100,54,0.545,LOcT,sha4,logOm,0.36890775699668643,0.3214786716383762,1.1475341586942418,1.057724826507311,0.39020289326652136,0.002065708214257769,168277,8099003,0.0004276546938623005,ok
100,54,0.545,LOcT,sha4,logc,0.6829349277302876,0.32716488108395914,2.0874334845096914,1.2754627758058426,0.8710580786176352,0.004611323645073596,168277,8099003,0.0004276546938623005,ok
100,54,0.545,LOcT,sha4,logT,-0.6972548465958066,0.6832524851535094,-1.0204936853455442,0.3788503963659373,-0.26415527500089214,-0.0013984204905322262,168277,8099003,0.0004276546938623005,ok
100,54,0.545,LOcT,sha4,dpos,-0.31688169374231523,0.14890386554401028,-2.128095819303342,0.47872624260308183,-0.15169958259495908,-0.0008030875200400983,168277,8099003,0.0004276546938623005,ok
100,54,0.545,LOcT,sha4,sha4,0.4600561948048598,0.6158929752715391,0.7469742524698014,0.3183534554914932,0.14646047933639467,0.0007753520551747236,168277,8099003,0.0004276546938623005,ok
100,54,0.545,LOShaT,base,const,1.6071005401521048,1.0054290159234018,1.5984226779810193,0.0,0.0,0.0,168277,8099003,0.00042285968604593993,ok
100,54,0.545,LOShaT,base,logN,0.04448575967110274,0.09460203390858317,0.4702410490887616,0.5291078673542488,0.023537765427210817,0.000124607367672826,168277,8099003,0.00042285968604593993,ok
100,54,0.545,LOShaT,base,logL,0.46391329193284603,0.0894036971802597,5.188972118205396,0.7902489647920516,0.3666069987032044,0.001940793114797162,168277,8099003,0.00042285968604593993,ok
100,54,0.545,LOShaT,base,logOm,-0.3102594758942133,0.07054854927559646,-4.397815108602603,1.057724826507311,-0.328169150312456,-0.0017373056970220971,168277,8099003,0.00042285968604593993,ok
100,54,0.545,LOShaT,base,logSha,-0.4591853964877696,0.12013050014876327,-3.822388118913504,0.6149681462226781,-0.28238439205060917,-0.0014949242260966535,168277,8099003,0.00042285968604593993,ok
100,54,0.545,LOShaT,base,logT,0.6735242091506676,0.18316032172658053,3.6772386224353557,0.3788503963659373,0.25516491359878485,0.0013508261140733257,168277,8099003,0.00042285968604593993,ok
100,54,0.545,LOShaT,base,dpos,-0.3158297362944796,0.1489058252529725,-2.121003229779118,0.47872624260308183,-0.1511959829585784,-0.0008004214969953684,168277,8099003,0.00042285968604593993,ok
100,54,0.545,LOShaT,sha4,const,1.6253677310437007,1.0058215519494913,1.6159603340109387,0.0,0.0,0.0,168277,8099003,0.0004276546938623005,ok
100,54,0.545,LOShaT,sha4,logN,0.04217813738178623,0.0946654058404408,0.4455496388287584,0.5291078673542488,0.02231678431905143,0.00011814357473817018,168277,8099003,0.0004276546938623005,ok
100,54,0.545,LOShaT,sha4,logL,0.46268836643749395,0.08940482865765058,5.1752055608676635,0.7902489647920516,0.36563900259855503,0.0019356686076772776,168277,8099003,0.0004276546938623005,ok
100,54,0.545,LOShaT,sha4,logOm,-0.3140271707335931,0.07074381246221882,-4.438934795906021,1.057724826507311,-0.33215433468277145,-0.0017584029985315182,168277,8099003,0.0004276546938623005,ok
100,54,0.545,LOShaT,sha4,logSha,-0.6829349277302881,0.327164881083896,-2.0874334845100955,0.6149681462226781,-0.4199832264970139,-0.0022233633214830853,168277,8099003,0.0004276546938623005,ok
100,54,0.545,LOShaT,sha4,logT,0.6686150088647967,0.18327559688766845,3.6481398517806927,0.3788503963659373,0.25330506112464296,0.0013409801785371216,168277,8099003,0.0004276546938623005,ok
100,54,0.545,LOShaT,sha4,dpos,-0.3168816937423192,0.14890386554401022,-2.1280958193033697,0.47872624260308183,-0.151699582594961,-0.0008030875200401085,168277,8099003,0.0004276546938623005,ok
100,54,0.545,LOShaT,sha4,sha4,0.46005619480486,0.6158929752714374,0.7469742524699251,0.3183534554914932,0.14646047933639472,0.0007753520551747239,168277,8099003,0.0004276546938623005,ok
100,54,0.545,LOcSha,base,const,1.607100540152116,1.005429015923159,1.5984226779814166,0.0,0.0,0.0,168277,8099003,0.00042285968604593993,ok
100,54,0.545,LOcSha,base,logN,0.04448575967110169,0.09460203390856446,0.4702410490888434,0.5291078673542488,0.02353776542721026,0.00012460736767282304,168277,8099003,0.00042285968604593993,ok
100,54,0.545,LOcSha,base,logL,0.12715118735751868,0.12409803402087835,1.0246027534660755,0.7902489647920516,0.10048109418135934,0.0005319402423965858,168277,8099003,0.00042285968604593993,ok
100,54,0.545,LOcSha,base,logOm,0.026502628681107837,0.11487247580153973,0.2307134802848273,1.057724826507311,0.028032488323712468,0.0001484021323153683,168277,8099003,0.00042285968604593993,ok
100,54,0.545,LOcSha,base,logc,0.3367621045753257,0.09158016086329128,3.6772386224352265,1.2754627758058426,0.4295275286878623,0.0022738902237055335,168277,8099003,0.00042285968604593993,ok
100,54,0.545,LOcSha,base,logSha,-0.12242329191244472,0.14860367579742376,-0.82382411643257,0.6149681462226781,-0.07528642488187391,-0.0003985613356135786,168277,8099003,0.00042285968604593993,ok
100,54,0.545,LOcSha,base,dpos,-0.3158297362944737,0.14890582525297216,-2.121003229779083,0.47872624260308183,-0.1511959829585756,-0.0008004214969953537,168277,8099003,0.00042285968604593993,ok
100,54,0.545,LOcSha,sha4,const,1.6253677310437107,1.005821551949612,1.6159603340107547,0.0,0.0,0.0,168277,8099003,0.0004276546938623005,ok
100,54,0.545,LOcSha,sha4,logN,0.04217813738178547,0.0946654058404445,0.4455496388287329,0.5291078673542488,0.022316784319051028,0.00011814357473816805,168277,8099003,0.0004276546938623005,ok
100,54,0.545,LOcSha,sha4,logL,0.12838086200510254,0.124119999186787,1.0343285759445053,0.7902489647920516,0.10145284329864351,0.0005370846177162239,168277,8099003,0.0004276546938623005,ok
100,54,0.545,LOcSha,sha4,logOm,0.02028033369879214,0.11518881765357025,0.17606165348259006,1.057724826507311,0.021451012443065288,0.00011356023589891565,168277,8099003,0.0004276546938623005,ok
100,54,0.545,LOcSha,sha4,logc,0.33430750443238993,0.09163779844383611,3.6481398517805252,1.2754627758058426,0.4263967775760601,0.0022573162351471523,168277,8099003,0.0004276546938623005,ok
100,54,0.545,LOcSha,sha4,logSha,-0.34862742329790564,0.34162624257669466,-1.0204936853457305,0.6149681462226781,-0.21439476022790194,-0.0011349916285579725,168277,8099003,0.0004276546938623005,ok
100,54,0.545,LOcSha,sha4,dpos,-0.31688169374231334,0.14890386554401014,-2.1280958193033315,0.47872624260308183,-0.15169958259495817,-0.0008030875200400935,168277,8099003,0.0004276546938623005,ok
100,54,0.545,LOcSha,sha4,sha4,0.4600561948048661,0.6158929752714386,0.7469742524699335,0.3183534554914932,0.14646047933639667,0.0007753520551747342,168277,8099003,0.0004276546938623005,ok
100,55,0.555,LOcT,base,const,2.1010808518883697,1.0098831344739407,2.080518804765312,0.0,0.0,0.0,168293,8079065,0.0007894624234786596,ok
100,55,0.555,LOcT,base,logN,-0.027688511551821397,0.0949556131641528,-0.29159425787662896,0.5288860375508614,-0.01464406716032407,-7.69086172366863e-05,168293,8079065,0.0007894624234786596,ok
100,55,0.555,LOcT,base,logL,0.4651499582892724,0.1310342185671524,3.549835786221692,0.7902538419850177,0.3675865416372682,0.001930513724270047,168293,8079065,0.0007894624234786596,ok
100,55,0.555,LOcT,base,logOm,0.21744452568587289,0.11482367497436731,1.8937255381733267,1.0581706168576634,0.23009340787734214,0.0012084187843025185,168293,8079065,0.0007894624234786596,ok
100,55,0.555,LOcT,base,logc,0.397012086295158,0.11778860185477079,3.3705475745833198,1.2761294454665677,0.5066388135273651,0.002660797042258492,168293,8079065,0.0007894624234786596,ok
100,55,0.555,LOcT,base,logT,-0.19195416595485243,0.29188919955990184,-0.6576268195064181,0.3790955620602602,-0.07276897243246325,-0.00038217258813714983,168293,8079065,0.0007894624234786596,ok
100,55,0.555,LOcT,base,dpos,-0.05625583341098416,0.14958045773955905,-0.3760907959576752,0.478736577009132,-0.02693172512397052,-0.00014144169897656078,168293,8079065,0.0007894624234786596,ok
100,55,0.555,LOcT,sha4,const,2.117932187451272,1.0101857948355488,2.096576885439234,0.0,0.0,0.0,168293,8079065,0.0007935315800415843,ok
100,55,0.555,LOcT,sha4,logN,-0.02981363488364503,0.09500720645602027,-0.3138039312570046,0.5288860375508614,-0.015768015218599156,-8.281143713374298e-05,168293,8079065,0.0007935315800415843,ok
100,55,0.555,LOcT,sha4,logL,0.25768643528545465,0.31966176040619304,0.8061221803884626,0.7902538419850177,0.20363769551175417,0.0010694770385584456,168293,8079065,0.0007935315800415843,ok
100,55,0.555,LOcT,sha4,logOm,0.4203390980408062,0.30741460976791296,1.3673361144356386,1.0581706168576634,0.4447904826632338,0.0023359781546447495,168293,8079065,0.0007935315800415843,ok
100,55,0.555,LOcT,sha4,logc,0.6033523607494448,0.3132404047171693,1.9261639037091114,1.2761294454665677,0.7699557135441335,0.00404370101651835,168293,8079065,0.0007935315800415843,ok
100,55,0.555,LOcT,sha4,logT,-0.6091617567590139,0.6553462290096573,-0.9295266071486574,0.3790955620602602,-0.23093051856417385,-0.0012128151739593967,168293,8079065,0.0007935315800415843,ok
100,55,0.555,LOcT,sha4,dpos,-0.0572918153281369,0.1495829825619431,-0.3830102485382123,0.478736577009132,-0.027427687560831582,-0.00014404642516380927,168293,8079065,0.0007935315800415843,ok
100,55,0.555,LOcT,sha4,sha4,0.42446154065647357,0.596219862051741,0.7119211681338419,0.31822462089057957,0.13507411285803764,0.0007093905764465158,168293,8079065,0.0007935315800415843,ok
100,55,0.555,LOShaT,base,const,2.1010808518883697,1.0098831344739674,2.0805188047652567,0.0,0.0,0.0,168293,8079065,0.0007894624234784375,ok
100,55,0.555,LOShaT,base,logN,-0.027688511551821688,0.0949556131641527,-0.29159425787663235,0.5288860375508614,-0.014644067160324225,-7.69086172366871e-05,168293,8079065,0.0007894624234784375,ok
100,55,0.555,LOShaT,base,logL,0.8621620445844302,0.09092876992348352,9.481729988318756,0.7902538419850177,0.6813268681465041,0.0035782345670552166,168293,8079065,0.0007894624234784375,ok
100,55,0.555,LOShaT,base,logOm,-0.17956756060928397,0.07107470436692413,-2.526462293564585,1.0581706168576634,-0.1900131163775519,-0.0009979226315640353,168293,8079065,0.0007894624234784375,ok
100,55,0.555,LOShaT,base,logSha,-0.3970120862951555,0.11778860185476922,-3.3705475745833433,0.6149395177846785,-0.24413842090103208,-0.001282181251989763,168293,8079065,0.0007894624234784375,ok
100,55,0.555,LOShaT,base,logT,0.6020700066354657,0.18521081826135133,3.2507280745657288,0.3790955620602602,0.22824206756509646,0.0011986958007972857,168293,8079065,0.0007894624234784375,ok
100,55,0.555,LOShaT,base,dpos,-0.05625583341098457,0.14958045773955905,-0.3760907959576779,0.478736577009132,-0.026931725123970716,-0.00014144169897656181,168293,8079065,0.0007894624234784375,ok
100,55,0.555,LOShaT,sha4,const,2.117932187451275,1.010185794835488,2.0965768854393634,0.0,0.0,0.0,168293,8079065,0.0007935315800413623,ok
100,55,0.555,LOShaT,sha4,logN,-0.029813634883645513,0.09500720645601558,-0.31380393125702516,0.5288860375508614,-0.015768015218599413,-8.281143713374433e-05,168293,8079065,0.0007935315800413623,ok
100,55,0.555,LOShaT,sha4,logL,0.8610387960348985,0.09093736384392365,9.468482036852363,0.7902538419850177,0.6804392166647326,0.0035735727441269455,168293,8079065,0.0007935315800413623,ok
100,55,0.555,LOShaT,sha4,logOm,-0.18301326270863738,0.07125482594638748,-2.56843322929927,1.0581706168576634,-0.19365925709353243,-0.0010170716587875788,168293,8079065,0.0007935315800413623,ok
100,55,0.555,LOShaT,sha4,logSha,-0.6033523607494424,0.31324040471718606,-1.9261639037090008,0.6149395177846785,-0.3710252097735095,-0.001948573134172966,168293,8079065,0.0007935315800413623,ok
100,55,0.555,LOShaT,sha4,logT,0.5975429647398748,0.18531504950839872,3.2244707935217822,0.3790955620602602,0.22652588607321705,0.001189682652740628,168293,8079065,0.0007935315800413623,ok
100,55,0.555,LOShaT,sha4,dpos,-0.05729181532813801,0.1495829825619431,-0.3830102485382197,0.478736577009132,-0.027427687560832113,-0.00014404642516381206,168293,8079065,0.0007935315800413623,ok
100,55,0.555,LOShaT,sha4,sha4,0.4244615406564757,0.596219862051772,0.7119211681338085,0.31822462089057957,0.1350741128580383,0.0007093905764465193,168293,8079065,0.0007935315800413623,ok
100,55,0.555,LOcSha,base,const,2.101080851888374,1.0098831344739014,2.080518804765397,0.0,0.0,0.0,168293,8079065,0.0007894624234784375,ok
100,55,0.555,LOcSha,base,logN,-0.027688511551821653,0.09495561316415274,-0.29159425787663185,0.5288860375508614,-0.014644067160324205,-7.6908617236687e-05,168293,8079065,0.0007894624234784375,ok
100,55,0.555,LOcSha,base,logL,0.5611270412667003,0.12606418349504983,4.45112184690217,0.7902538419850177,0.4434328002026955,0.002328847793963981,168293,8079065,0.0007894624234784375,ok
100,55,0.555,LOcSha,base,logOm,0.12146744270844621,0.11547348179191559,1.0519076832491445,1.0581706168576634,0.12853327877891943,0.0006750390196629942,168293,8079065,0.0007894624234784375,ok
100,55,0.555,LOcSha,base,logc,0.30103500331773053,0.09260540913067687,3.2507280745656613,1.2761294454665677,0.38415963184988183,0.002017553304028623,168293,8079065,0.0007894624234784375,ok
100,55,0.555,LOcSha,base,logSha,-0.09597708297742694,0.14594459977995117,-0.657626819506422,0.6149395177846785,-0.05902010112451899,-0.00030996541582070284,168293,8079065,0.0007894624234784375,ok
100,55,0.555,LOcSha,base,dpos,-0.056255833410984356,0.14958045773955916,-0.3760907959576762,0.478736577009132,-0.026931725123970615,-0.00014144169897656127,168293,8079065,0.0007894624234784375,ok
100,55,0.555,LOcSha,sha4,const,2.117932187451278,1.0101857948354567,2.0965768854394313,0.0,0.0,0.0,168293,8079065,0.0007935315800413623,ok
100,55,0.555,LOcSha,sha4,logN,-0.029813634883645457,0.09500720645600969,-0.3138039312570441,0.5288860375508614,-0.01576801521859938,-8.281143713374416e-05,168293,8079065,0.0007935315800413623,ok
100,55,0.555,LOcSha,sha4,logL,0.5622673136649624,0.12607564248250674,4.459761636693449,0.7902538419850177,0.44433390484633156,0.002333580271039433,168293,8079065,0.0007935315800413623,ok
100,55,0.555,LOcSha,sha4,logOm,0.11575821966129755,0.11576160529961618,0.9999707533572132,1.0581706168576634,0.12249194670534014,0.0006433107783923263,168293,8079065,0.0007935315800413623,ok
100,55,0.555,LOcSha,sha4,logc,0.2987714823699355,0.0926575247541991,3.224470793521771,1.2761294454665677,0.3812710861179702,0.0020023830609783764,168293,8079065,0.0007935315800413623,ok
100,55,0.555,LOcSha,sha4,logSha,-0.3045808783795058,0.32767311450484543,-0.9295266071486065,0.6149395177846785,-0.18729881847712712,-0.0009836675140475236,168293,8079065,0.0007935315800413623,ok
100,55,0.555,LOcSha,sha4,dpos,-0.05729181532813706,0.14958298256194272,-0.38301024853821436,0.478736577009132,-0.027427687560831658,-0.00014404642516380967,168293,8079065,0.0007935315800413623,ok
100,55,0.555,LOcSha,sha4,sha4,0.4244615406564715,0.596219862051773,0.7119211681338002,0.31822462089057957,0.13507411285803697,0.0007093905764465122,168293,8079065,0.0007935315800413623,ok
100,56,0.565,LOcT,base,const,4.527558312255568,1.017099411014803,4.451441288062719,0.0,0.0,0.0,168239,8074380,0.0008067184670457195,ok
100,56,0.565,LOcT,base,logN,-0.2425471709178481,0.09575025133571281,-2.5331230731441763,0.5290660025445896,-0.12832346214600523,-0.0006670799602639496,168239,8074380,0.0008067184670457195,ok
100,56,0.565,LOcT,base,logL,0.6060999550709488,0.13277547577654408,4.5648486780118285,0.7903340954889776,0.4790214597669083,0.0024901573804431204,168239,8074380,0.0008067184670457195,ok
100,56,0.565,LOcT,base,logOm,0.17014929021539477,0.11718554001595784,1.4519648942371606,1.0579858667041728,0.18001554427763428,0.0009357973991302247,168239,8074380,0.0008067184670457195,ok
100,56,0.565,LOcT,base,logc,0.2927131727897342,0.11992920124907457,2.440716437207097,1.27576668352403,0.37343371367375555,0.001941267346693567,168239,8074380,0.0008067184670457195,ok
100,56,0.565,LOcT,base,logT,-0.47668346024831887,0.2965366494301155,-1.6075026852984606,0.3788737487527813,-0.18060284955272798,-0.0009388504618595216,168239,8074380,0.0008067184670457195,ok
100,56,0.565,LOcT,base,dpos,-0.007142718893503386,0.150615118295013,-0.04742365158531291,0.47868730770172097,-0.003419128876801351,-1.7774086804787563e-05,168239,8074380,0.0008067184670457195,ok
100,56,0.565,LOcT,sha4,const,4.498529577577571,1.0173590370009535,4.421771875972784,0.0,0.0,0.0,168239,8074380,0.0008184435511389143,ok
100,56,0.565,LOcT,sha4,logN,-0.23888708156893643,0.09579625423484768,-2.4936996073280366,0.5290660025445896,-0.1263870333052205,-0.0006570135791629246,168239,8074380,0.0008184435511389143,ok
100,56,0.565,LOcT,sha4,logL,0.9611574228956944,0.3194584543816932,3.008708674672578,0.7903340954889776,0.7596354824467854,0.003948908476838994,168239,8074380,0.0008184435511389143,ok
100,56,0.565,LOcT,sha4,logOm,-0.1770306150977166,0.30793111990320016,-0.5749032938059886,1.0579858667041728,-0.1872958887473305,-0.0009736437276062056,168239,8074380,0.0008184435511389143,ok
100,56,0.565,LOcT,sha4,logc,-0.06039863462296469,0.3136172007514754,-0.1925871236597999,1.27576668352403,-0.07705456578231931,-0.0004005624210928883,168239,8074380,0.0008184435511389143,ok
100,56,0.565,LOcT,sha4,logT,0.23729184568946612,0.6569628893813645,0.36119520527698956,0.3788737487527813,0.08990365112483453,0.00046735743422899527,168239,8074380,0.0008184435511389143,ok
100,56,0.565,LOcT,sha4,dpos,-0.005466707424016734,0.15062498934741134,-0.03629349583825007,0.47868730770172097,-0.0026168434587955807,-1.3603465814569087e-05,168239,8074380,0.0008184435511389143,ok
100,56,0.565,LOcT,sha4,sha4,-0.726423944943517,0.5992226173140134,-1.2122772471434364,0.31834971013479196,-0.23125685230774073,-0.001202171522403989,168239,8074380,0.0008184435511389143,ok
100,56,0.565,LOShaT,base,const,4.527558312255566,1.0170994110147202,4.45144128806308,0.0,0.0,0.0,168239,8074380,0.0008067184670457195,ok
100,56,0.565,LOShaT,base,logN,-0.2425471709178481,0.09575025133570357,-2.533123073144421,0.5290660025445896,-0.12832346214600523,-0.0006670799602639496,168239,8074380,0.0008067184670457195,ok
100,56,0.565,LOShaT,base,logL,0.8988131278606905,0.09153223163379463,9.819635245611552,0.7903340954889776,0.7103626604213975,0.003692767381445304,168239,8074380,0.0008067184670457195,ok
100,56,0.565,LOShaT,base,logOm,-0.12256388257434203,0.07222198928891128,-1.6970438474637817,1.0579858667041728,-0.12967085553204372,-0.00067408428442562,168239,8074380,0.0008067184670457195,ok
100,56,0.565,LOShaT,base,logSha,-0.2927131727897369,0.11992920124907802,-2.4407164372070493,0.6151810090359771,-0.18007158499491266,-0.0009360887226250092,168239,8074380,0.0008067184670457195,ok
100,56,0.565,LOShaT,base,logT,0.1087428853311489,0.18555797448327419,0.586031862192755,0.3788737487527813,0.041199824615606215,0.00021417421964651896,168239,8074380,0.0008067184670457195,ok
100,56,0.565,LOShaT,base,dpos,-0.007142718893504383,0.15061511829501284,-0.04742365158531959,0.47868730770172097,-0.003419128876801828,-1.7774086804790044e-05,168239,8074380,0.0008067184670457195,ok
100,56,0.565,LOShaT,sha4,const,4.49852957757757,1.0173590370010397,4.421771875972408,0.0,0.0,0.0,168239,8074380,0.0008184435511391364,ok
100,56,0.565,LOShaT,sha4,logN,-0.2388870815689366,0.09579625423485072,-2.4936996073279594,0.5290660025445896,-0.12638703330522058,-0.000657013579162925,168239,8074380,0.0008184435511391364,ok
100,56,0.565,LOShaT,sha4,logL,0.9007587882727287,0.09153454860603545,9.840642708029216,0.7903340954889776,0.7119003821832746,0.003700761113492861,168239,8074380,0.0008184435511391364,ok
100,56,0.565,LOShaT,sha4,logOm,-0.1166319804747518,0.07239586235364416,-1.6110310269531716,1.0579858667041728,-0.12339498694800445,-0.0006414596490265273,168239,8074380,0.0008184435511391364,ok
100,56,0.565,LOShaT,sha4,logSha,0.06039863462297796,0.31361720075151184,0.19258712365981986,0.6151810090359771,0.03715609299175888,0.00019315318198245582,168239,8074380,0.0008184435511391364,ok
100,56,0.565,LOShaT,sha4,logT,0.11649457644353986,0.18567411208520387,0.6274142104963009,0.3788737487527813,0.04413673688653139,0.0002294415393417931,168239,8074380,0.0008184435511391364,ok
100,56,0.565,LOShaT,sha4,dpos,-0.00546670742401817,0.15062498934741125,-0.036293495838259617,0.47868730770172097,-0.002616843458796268,-1.360346581457266e-05,168239,8074380,0.0008184435511391364,ok
100,56,0.565,LOShaT,sha4,sha4,-0.7264239449435418,0.5992226173140722,-1.2122772471433587,0.31834971013479196,-0.23125685230774862,-0.00120217152240403,168239,8074380,0.0008184435511391364,ok
100,56,0.565,LOcSha,base,const,4.527558312255574,1.01709941101478,4.451441288062826,0.0,0.0,0.0,168239,8074380,0.0008067184670454974,ok
100,56,0.565,LOcSha,base,logN,-0.2425471709178484,0.09575025133569928,-2.5331230731445373,0.5290660025445896,-0.12832346214600537,-0.0006670799602639503,168239,8074380,0.0008067184670454974,ok
100,56,0.565,LOcSha,base,logL,0.8444416851951163,0.12722208196623053,6.637540214278702,0.7903340954889776,0.6673910554618702,0.0034693826936454666,168239,8074380,0.0008067184670454974,ok
100,56,0.565,LOcSha,base,logOm,-0.0681924399087652,0.11674237078397626,-0.5841275918145489,1.0579858667041728,-0.07214663763954716,-0.0003750489221917001,168239,8074380,0.0008067184670454974,ok
100,56,0.565,LOcSha,base,logc,0.05437144266557373,0.09277898724163434,0.5860318621927646,1.27576668352403,0.06936527508787593,0.0003605902161264177,168239,8074380,0.0008067184670454974,ok
100,56,0.565,LOcSha,base,logSha,-0.23834173012415763,0.14826832471505724,-1.6075026852984537,0.6151810090359771,-0.14662330603315982,-0.0007622103357146215,168239,8074380,0.0008067184670454974,ok
100,56,0.565,LOcSha,base,dpos,-0.007142718893503839,0.15061511829501184,-0.04742365158531629,0.47868730770172097,-0.003419128876801568,-1.777408680478869e-05,168239,8074380,0.0008067184670454974,ok
100,56,0.565,LOcSha,sha4,const,4.498529577577566,1.0173590370009666,4.421771875972722,0.0,0.0,0.0,168239,8074380,0.0008184435511391364,ok
100,56,0.565,LOcSha,sha4,logN,-0.23888708156893573,0.09579625423485577,-2.4936996073278186,0.5290660025445896,-0.12638703330522014,-0.0006570135791629227,168239,8074380,0.0008184435511391364,ok
100,56,0.565,LOcSha,sha4,logL,0.842511500050955,0.12724571205159152,6.621138633806068,0.7903340954889776,0.6658655643318332,0.003461452541626577,168239,8074380,0.0008184435511391364,ok
100,56,0.565,LOcSha,sha4,logOm,-0.05838469225298027,0.11703719170437153,-0.49885588848078544,1.0579858667041728,-0.06177017923552574,-0.0003211076760308115,168239,8074380,0.0008184435511391364,ok
100,56,0.565,LOcSha,sha4,logc,0.05824728822177104,0.0928370560425997,0.627414210496328,1.27576668352403,0.07430994971895713,0.0003862947389101532,168239,8074380,0.0008184435511391364,ok
100,56,0.565,LOcSha,sha4,logSha,0.11864592284473911,0.3284814446907119,0.36119520527697535,0.6151810090359771,0.07298871853363129,0.00037942641700029197,168239,8074380,0.0008184435511391364,ok
100,56,0.565,LOcSha,sha4,dpos,-0.005466707424016524,0.1506249893474106,-0.03629349583824885,0.47868730770172097,-0.00261684345879548,-1.3603465814568563e-05,168239,8074380,0.0008184435511391364,ok
100,56,0.565,LOcSha,sha4,sha4,-0.726423944943521,0.5992226173140738,-1.212277247143321,0.31834971013479196,-0.23125685230774198,-0.0012021715224039954,168239,8074380,0.0008184435511391364,ok
100,57,0.575,LOcT,base,const,1.4948936660370196,1.018081283924306,1.4683441191206146,0.0,0.0,0.0,168259,8080144,0.0008124537238682894,ok
100,57,0.575,LOcT,base,logN,0.02826858847013801,0.09590899235516219,0.29474387933778023,0.529228325450435,0.014960537738898612,7.708156766345563e-05,168259,8080144,0.0008124537238682894,ok
100,57,0.575,LOcT,base,logL,0.45228114113448603,0.13303826808716412,3.3996319077016253,0.7901820165462415,0.35738442414748345,0.0018413610628555807,168259,8080144,0.0008124537238682894,ok
100,57,0.575,LOcT,base,logOm,0.3429722113513782,0.11757822857598081,2.916970390736448,1.0579049860264698,0.3628320124571472,0.0018694288137762042,168259,8080144,0.0008124537238682894,ok
100,57,0.575,LOcT,base,logc,0.3667768596952557,0.12034117365965365,3.047808564112614,1.2754943216526338,0.4678218018548834,0.002410370436107846,168259,8080144,0.0008124537238682894,ok
100,57,0.575,LOcT,base,logT,0.030609000475159676,0.2975094047921613,0.1028841441047653,0.37890233373872023,0.011597821713447597,5.975575843302677e-05,168259,8080144,0.0008124537238682894,ok
100,57,0.575,LOcT,base,dpos,-0.385478895169571,0.1502555506571816,-2.5654885525598163,0.47869244020278384,-0.18452583297539504,-0.0009507372481114811,168259,8080144,0.0008124537238682894,ok
100,57,0.575,LOcT,sha4,const,1.448160488311781,1.0185156639772497,1.4218342825055739,0.0,0.0,0.0,168259,8080144,0.0008432213001240418,ok
100,57,0.575,LOcT,sha4,logN,0.03418305957918953,0.09597436430607853,0.35616864801702625,0.529228325450435,0.018090643379866926,9.32088923605307e-05,168259,8080144,0.0008432213001240418,ok
100,57,0.575,LOcT,sha4,logL,1.0285722899891057,0.3274336408943354,3.141315251480319,0.7901820165462415,0.8127593262671771,0.004187601013757424,168259,8080144,0.0008432213001240418,ok
100,57,0.575,LOcT,sha4,logOm,-0.22051679457804577,0.3154136025154331,-0.699135334745926,1.0579049860264698,-0.23328581648668942,-0.001201964579233572,168259,8080144,0.0008432213001240418,ok
100,57,0.575,LOcT,sha4,logc,-0.20641888149384655,0.3210845160659369,-0.6428802111761036,1.2754943216526338,-0.2632861112272892,-0.0013565358780284371,168259,8080144,0.0008432213001240418,ok
100,57,0.575,LOcT,sha4,logT,1.189586957485958,0.6715394618894738,1.771432693082373,0.37890233373872023,0.4507372743765733,0.0023223453808724663,168259,8080144,0.0008432213001240418,ok
100,57,0.575,LOcT,sha4,dpos,-0.382707317179093,0.1502650472902951,-2.546881820359366,0.47869244020278384,-0.1831990995439208,-0.0009439014849487941,168259,8080144,0.0008432213001240418,ok
100,57,0.575,LOcT,sha4,sha4,-1.1790275592162647,0.6063971213418731,-1.9443158908921592,0.31844956024909415,-0.37546080775398233,-0.0019344964842149402,168259,8080144,0.0008432213001240418,ok
100,57,0.575,LOShaT,base,const,1.4948936660370344,1.0180812839243365,1.4683441191205853,0.0,0.0,0.0,168259,8080144,0.0008124537238682894,ok
100,57,0.575,LOShaT,base,logN,0.028268588470137218,0.09590899235517146,0.2947438793377435,0.529228325450435,0.014960537738898194,7.708156766345348e-05,168259,8080144,0.0008124537238682894,ok
100,57,0.575,LOShaT,base,logL,0.8190580008297427,0.09122255316171775,8.97867876354799,0.7901820165462415,0.6472049027639792,0.003334610652049636,168259,8080144,0.0008124537238682894,ok
100,57,0.575,LOShaT,base,logOm,-0.023804648343878153,0.07142598461624218,-0.3332771465703394,1.0579049860264698,-0.025183056173595442,-0.0001297513152465406,168259,8080144,0.0008124537238682894,ok
100,57,0.575,LOShaT,base,logSha,-0.3667768596952572,0.1203411736596588,-3.047808564112496,0.6153264951407145,-0.2256875195750002,-0.0011628156764503144,168259,8080144,0.0008124537238682894,ok
100,57,0.575,LOShaT,base,logT,0.764162719865662,0.18527862607586945,4.124397595396386,0.37890233373872023,0.2895430379132272,0.0014918201242433413,168259,8080144,0.0008124537238682894,ok
100,57,0.575,LOShaT,base,dpos,-0.385478895169566,0.1502555506571817,-2.5654885525597813,0.47869244020278384,-0.18452583297539266,-0.0009507372481114688,168259,8080144,0.0008124537238682894,ok
100,57,0.575,LOShaT,sha4,const,1.4481604883117785,1.0185156639769828,1.421834282505944,0.0,0.0,0.0,168259,8080144,0.0008432213001240418,ok
100,57,0.575,LOShaT,sha4,logN,0.034183059579189476,0.09597436430606218,0.35616864801708636,0.529228325450435,0.018090643379866895,9.320889236053055e-05,168259,8080144,0.0008432213001240418,ok
100,57,0.575,LOShaT,sha4,logL,0.8221534084952585,0.09123249764438213,9.01162885729551,0.7901820165462415,0.6496508382351492,0.003347212908987983,168259,8080144,0.0008432213001240418,ok
100,57,0.575,LOShaT,sha4,logOm,-0.014097913084200095,0.0716054356047729,-0.19688328078909687,1.0579049860264698,-0.014914252544343087,-7.684309125183097e-05,168259,8080144,0.0008432213001240418,ok
100,57,0.575,LOShaT,sha4,logSha,0.2064188814938355,0.3210845160660541,0.6428802111758346,0.6153264951407145,0.1270150068804683,0.0006544227231668929,168259,8080144,0.0008432213001240418,ok
100,57,0.575,LOShaT,sha4,logT,0.7767491944982493,0.18539814527686677,4.189627643460406,0.37890233373872023,0.29431208252505775,0.0015163917968230676,168259,8080144,0.0008432213001240418,ok
100,57,0.575,LOShaT,sha4,dpos,-0.3827073171790887,0.1502650472902952,-2.5468818203593355,0.47869244020278384,-0.18319909954391875,-0.0009439014849487836,168259,8080144,0.0008432213001240418,ok
100,57,0.575,LOShaT,sha4,sha4,-1.179027559216246,0.6063971213420722,-1.9443158908914897,0.31844956024909415,-0.3754608077539764,-0.0019344964842149097,168259,8080144,0.0008432213001240418,ok
100,57,0.575,LOcSha,base,const,1.4948936660370202,1.018081283924299,1.4683441191206255,0.0,0.0,0.0,168259,8080144,0.0008124537238682894,ok
100,57,0.575,LOcSha,base,logN,0.02826858847013773,0.0959089923551646,0.2947438793377699,0.529228325450435,0.014960537738898464,7.708156766345487e-05,168259,8080144,0.0008124537238682894,ok
100,57,0.575,LOcSha,base,logL,0.4369766408969061,0.1261259874024112,3.4646043206203845,0.7901820165462415,0.34529108328752006,0.0017790522282372385,168259,8080144,0.0008124537238682894,ok
100,57,0.575,LOcSha,base,logOm,0.35827671158895835,0.1159562786244331,3.089756896643508,1.0579049860264698,0.3790227195671265,0.0019528486150826873,168259,8080144,0.0008124537238682894,ok
100,57,0.575,LOcSha,base,logc,0.38208135993283604,0.09263931303793507,4.124397595396425,1.2754943216526338,0.4873426050036485,0.0025109479778391303,168259,8080144,0.0008124537238682894,ok
100,57,0.575,LOcSha,base,logSha,0.01530450023758009,0.1487547023960873,0.1028841441047624,0.6153264951407145,0.009417264491070389,4.852081674749617e-05,168259,8080144,0.0008124537238682894,ok
100,57,0.575,LOcSha,base,dpos,-0.3854788951695709,0.15025555065718177,-2.565488552559813,0.47869244020278384,-0.184525832975395,-0.0009507372481114808,168259,8080144,0.0008124537238682894,ok
100,57,0.575,LOcSha,sha4,const,1.4481604883117716,1.0185156639769624,1.4218342825059658,0.0,0.0,0.0,168259,8080144,0.0008432213001240418,ok
100,57,0.575,LOcSha,sha4,logN,0.0341830595791896,0.09597436430606249,0.35616864801708653,0.529228325450435,0.018090643379866964,9.32088923605309e-05,168259,8080144,0.0008432213001240418,ok
100,57,0.575,LOcSha,sha4,logL,0.4337788112461278,0.12613737680706824,3.438939529475141,0.7901820165462415,0.34276421580549676,0.0017660329831946132,168259,8080144,0.0008432213001240418,ok
100,57,0.575,LOcSha,sha4,logOm,0.37427668416493276,0.11625950807932213,3.2193210718694023,1.0579049860264698,0.39594917033153665,0.002040059207554017,168259,8080144,0.0008432213001240418,ok
100,57,0.575,LOcSha,sha4,logc,0.3883745972491313,0.09269907263843269,4.1896276434605095,1.2754943216526338,0.4953695934653956,0.002552305639244521,168259,8080144,0.0008432213001240418,ok
100,57,0.575,LOcSha,sha4,logSha,0.5947934787429778,0.33576973094485846,1.771432693081728,0.6153264951407145,0.3659921866074696,0.0018857110612360015,168259,8080144,0.0008432213001240418,ok
100,57,0.575,LOcSha,sha4,dpos,-0.382707317179093,0.15026504729029502,-2.5468818203593675,0.47869244020278384,-0.1831990995439208,-0.0009439014849487941,168259,8080144,0.0008432213001240418,ok
100,57,0.575,LOcSha,sha4,sha4,-1.1790275592162625,0.6063971213420736,-1.9443158908915126,0.31844956024909415,-0.3754608077539816,-0.0019344964842149366,168259,8080144,0.0008432213001240418,ok
100,58,0.585,LOcT,base,const,1.1785435492867593,1.0276863223272845,1.1467930667967299,0.0,0.0,0.0,168269,8077765,0.0020040319544698537,ok
100,58,0.585,LOcT,base,logN,-0.04818317776368856,0.09673028942199337,-0.49811882143229946,0.5288947349192806,-0.025483829030894637,-0.0001301586817853124,168269,8077765,0.0020040319544698537,ok
100,58,0.585,LOcT,base,logL,1.2758527292700668,0.13438882667540591,9.493741115484838,0.7904314703398794,1.008474148734087,0.005150782704383327,168269,8077765,0.0020040319544698537,ok
100,58,0.585,LOcT,base,logOm,-0.07804737564431434,0.11832355113461353,-0.6596098147487303,1.0581609963113157,-0.08258668877127118,-0.0004218115939504539,168269,8077765,0.0020040319544698537,ok
100,58,0.585,LOcT,base,logc,0.16172907837856113,0.1215861443249028,1.330160432971608,1.276220214608716,0.20640191911675715,0.001054198004453205,168269,8077765,0.0020040319544698537,ok
100,58,0.585,LOcT,base,logT,0.07390123779894207,0.3020243483878231,0.24468635788279908,0.37909512607936463,0.028015599060811053,0.0001430896996978083,168269,8077765,0.0020040319544698537,ok
100,58,0.585,LOcT,base,dpos,0.10791424003472906,0.15235502564328346,0.7083077146886781,0.47868082225417125,0.05165647715275811,0.0002638355077537603,168269,8077765,0.0020040319544698537,ok
100,58,0.585,LOcT,sha4,const,1.2491872547685303,1.0280008933519857,1.215161643192085,0.0,0.0,0.0,168269,8077765,0.0020741482664757838,ok
100,58,0.585,LOcT,sha4,logN,-0.05711929292707622,0.0967835652739282,-0.5901755402935457,0.5288947349192806,-0.03021009329144272,-0.0001542980811344524,168269,8077765,0.0020741482664757838,ok
100,58,0.585,LOcT,sha4,logL,0.39826611674479306,0.32811269454437947,1.2138089240888084,0.7904314703398794,0.31480207224514084,0.0016078518929411357,168269,8077765,0.0020741482664757838,ok
100,58,0.585,LOcT,sha4,logOm,0.7801656424452833,0.3161166485552517,2.46796758731587,1.0581609963113157,0.8255408534977586,0.004216450719431694,168269,8077765,0.0020741482664757838,ok
100,58,0.585,LOcT,sha4,logc,1.0345093836600874,0.32168249854490877,3.215933065490238,1.276220214608716,1.3202617876294074,0.006743238376031868,168269,8077765,0.0020741482664757838,ok
100,58,0.585,LOcT,sha4,logT,-1.6906093797169541,0.673512229962254,-2.5101390954871032,0.37909512607936463,-0.6409017759547552,-0.003273406449674649,168269,8077765,0.0020741482664757838,ok
100,58,0.585,LOcT,sha4,dpos,0.10361307599824357,0.1523454334737898,0.6801193421794927,0.47868082225417125,0.04959759241512317,0.0002533197519356851,168269,8077765,0.0020741482664757838,ok
100,58,0.585,LOcT,sha4,sha4,1.7947547713841354,0.6114080547531614,2.935445088483037,0.3184364414990311,0.5715153227629712,0.0029190150719012346,168269,8077765,0.0020741482664757838,ok
100,58,0.585,LOShaT,base,const,1.1785435492867526,1.0276863223269825,1.1467930667970605,0.0,0.0,0.0,168269,8077765,0.0020040319544698537,ok
100,58,0.585,LOShaT,base,logN,-0.04818317776368912,0.09673028942196993,-0.498118821432426,0.5288947349192806,-0.025483829030894935,-0.00013015868178531392,168269,8077765,0.0020040319544698537,ok
100,58,0.585,LOShaT,base,logL,1.4375818076486284,0.09267297270884489,15.512417111784554,0.7904314703398794,1.136309901953567,0.005803703939410774,168269,8077765,0.0020040319544698537,ok
100,58,0.585,LOShaT,base,logOm,-0.23977645402287662,0.07247867974433847,-3.3082342955013098,1.0581609963113157,-0.2537220914808415,-0.0012958858312431328,168269,8077765,0.0020040319544698537,ok
100,58,0.585,LOShaT,base,logSha,-0.16172907837856304,0.1215861443249041,-1.3301604329716095,0.6151219029078568,-0.09948309844775563,-0.0005081100229553595,168269,8077765,0.0020040319544698537,ok
100,58,0.585,LOShaT,base,logT,0.3973593945560665,0.1875773115939296,2.118376637235726,0.37909512607936463,0.15063700977805203,0.0007693786752776747,168269,8077765,0.0020040319544698537,ok
100,58,0.585,LOShaT,base,dpos,0.10791424003472985,0.15235502564328332,0.7083077146886839,0.47868082225417125,0.05165647715275849,0.00026383550775376224,168269,8077765,0.0020040319544698537,ok
100,58,0.585,LOShaT,sha4,const,1.2491872547684728,1.0280008933515703,1.21516164319252,0.0,0.0,0.0,168269,8077765,0.0020741482664757838,ok
100,58,0.585,LOShaT,sha4,logN,-0.05711929292707823,0.09678356527389008,-0.5901755402937989,0.5288947349192806,-0.03021009329144378,-0.0001542980811344578,168269,8077765,0.0020741482664757838,ok
100,58,0.585,LOShaT,sha4,logL,1.4327755004048812,0.0926796854687537,15.45943421320664,0.7904314703398794,1.1325108454519868,0.005784300254600532,168269,8077765,0.0020741482664757838,ok
100,58,0.585,LOShaT,sha4,logOm,-0.2543437412148086,0.07262785428524349,-3.50201370697091,1.0581609963113157,-0.26913662660940935,-0.0013746155845402316,168269,8077765,0.0020741482664757838,ok
100,58,0.585,LOShaT,sha4,logSha,-1.0345093836601056,0.3216824985449375,-3.215933065490007,0.6151219029078568,-0.6363493806530383,-0.0032501550862033754,168269,8077765,0.0020741482664757838,ok
100,58,0.585,LOShaT,sha4,logT,0.3784093876032447,0.18767729651599413,2.016276846629641,0.37909512607936463,0.14345315450306723,0.0007326871274104012,168269,8077765,0.0020741482664757838,ok
100,58,0.585,LOShaT,sha4,dpos,0.10361307599823609,0.1523454334737897,0.6801193421794439,0.47868082225417125,0.04959759241511959,0.00025331975193566684,168269,8077765,0.0020741482664757838,ok
100,58,0.585,LOShaT,sha4,sha4,1.7947547713841754,0.611408054753212,2.9354450884828593,0.3184364414990311,0.5715153227629839,0.002919015071901299,168269,8077765,0.0020741482664757838,ok
100,58,0.585,LOcSha,base,const,1.1785435492867655,1.0276863223274881,1.1467930667965087,0.0,0.0,0.0,168269,8077765,0.0020040319544698537,ok
100,58,0.585,LOcSha,base,logN,-0.048183177763688856,0.09673028942201106,-0.4981188214322114,0.5288947349192806,-0.025483829030894793,-0.0001301586817853132,168269,8077765,0.0020040319544698537,ok
100,58,0.585,LOcSha,base,logL,1.2389021103705964,0.12810437074034522,9.671037008422822,0.7904314703398794,0.97926721670741,0.005001608270393176,168269,8077765,0.0020040319544698537,ok
100,58,0.585,LOcSha,base,logOm,-0.04109675674484249,0.11776477329490917,-0.3489732591080278,1.0581609963113157,-0.043486985062286314,-0.00022210981888407569,168269,8077765,0.0020040319544698537,ok
100,58,0.585,LOcSha,base,logc,0.1986796972780328,0.09378865579696352,2.11837663723575,1.276220214608716,0.25355904589856576,0.001295053075771645,168269,8077765,0.0020040319544698537,ok
100,58,0.585,LOcSha,base,logSha,0.03695061889947105,0.151012174193911,0.24468635788280008,0.6151219029078568,0.022729135011065653,0.00011608907937555881,168269,8077765,0.0020040319544698537,ok
100,58,0.585,LOcSha,base,dpos,0.10791424003472883,0.15235502564328288,0.7083077146886793,0.47868082225417125,0.051656477152758,0.0002638355077537597,168269,8077765,0.0020040319544698537,ok
100,58,0.585,LOcSha,sha4,const,1.2491872547684915,1.0280008933517335,1.2151616431923453,0.0,0.0,0.0,168269,8077765,0.0020741482664757838,ok
100,58,0.585,LOcSha,sha4,logN,-0.05711929292707819,0.09678356527391573,-0.590175540293642,0.5288947349192806,-0.03021009329144376,-0.0001542980811344577,168269,8077765,0.0020741482664757838,ok
100,58,0.585,LOcSha,sha4,logL,1.243570806603259,0.12811068824496,9.707002777359463,0.7904314703398794,0.9829575011351637,0.0050204564017296005,168269,8077765,0.0020741482664757838,ok
100,58,0.585,LOcSha,sha4,logOm,-0.0651390474131857,0.11802576887546817,-0.5519053002901042,1.0581609963113157,-0.06892759930950661,-0.0003520477811193601,168269,8077765,0.0020741482664757838,ok
100,58,0.585,LOcSha,sha4,logc,0.18920469380162092,0.09383864825799605,2.0162768466296472,1.276220214608716,0.24146685492848105,0.001233292198524572,168269,8077765,0.0020741482664757838,ok
100,58,0.585,LOcSha,sha4,logSha,-0.8453046898584708,0.3367561149811513,-2.5101390954869034,0.6151219029078568,-0.5199654293626783,-0.0026557239407677927,168269,8077765,0.0020741482664757838,ok
100,58,0.585,LOcSha,sha4,dpos,0.10361307599823565,0.1523454334737895,0.6801193421794419,0.47868082225417125,0.04959759241511937,0.00025331975193566576,168269,8077765,0.0020741482664757838,ok
100,58,0.585,LOcSha,sha4,sha4,1.7947547713841598,0.6114080547532131,2.9354450884828287,0.3184364414990311,0.571515322762979,0.0029190150719012745,168269,8077765,0.0020741482664757838,ok
100,59,0.595,LOcT,base,const,1.9354307139758489,1.04056145571714,1.8599869362275943,0.0,0.0,0.0,168242,8069216,0.001152835521711082,ok
100,59,0.595,LOcT,base,logN,-0.08521932818277309,0.09789371819343733,-0.8705290774059707,0.5290902516716933,-0.045088715795516036,-0.00022825025498647976,168242,8069216,0.001152835521711082,ok
100,59,0.595,LOcT,base,logL,1.0055849911473482,0.13753139090853558,7.311676152654534,0.7906223211677084,0.795037939832326,0.0040246791084855085,168242,8069216,0.001152835521711082,ok
100,59,0.595,LOcT,base,logOm,-0.09889322068787063,0.12234388950899693,-0.8083216994715393,1.0580171434806687,-0.10463072286178425,-0.0005296666527592023,168242,8069216,0.001152835521711082,ok
100,59,0.595,LOcT,base,logc,0.05121899308881926,0.12489313692324393,0.4101025432670261,1.275952075553927,0.06535298053946119,0.0003308329857942397,168242,8069216,0.001152835521711082,ok
100,59,0.595,LOcT,base,logT,0.5759130900109664,0.30545380761595287,1.8854343133121523,0.3787923424721443,0.21815146842562486,0.0011043368039055056,168242,8069216,0.001152835521711082,ok
100,59,0.595,LOcT,base,dpos,0.0681168617334204,0.15456549466901234,0.4406990181041786,0.4786616569442893,0.03260492990316406,0.00016505423658470206,168242,8069216,0.001152835521711082,ok
100,59,0.595,LOcT,sha4,const,1.95992539534426,1.040993642497837,1.8827448269919018,0.0,0.0,0.0,168242,8069216,0.0011605567865811128,ok
100,59,0.595,LOcT,sha4,logN,-0.08829177782540774,0.09795908086596548,-0.9013128445561344,0.5290902516716933,-0.04671431895018621,-0.00023647946107527222,168242,8069216,0.0011605567865811128,ok
100,59,0.595,LOcT,sha4,logL,0.710950078254878,0.34342293745458974,2.070188099619542,0.7906223211677084,0.5620930011042355,0.0028454540912189017,168242,8069216,0.0011605567865811128,ok
100,59,0.595,LOcT,sha4,logOm,0.1892336555389786,0.3314978271395328,0.5708443315356245,1.0580171434806687,0.20021245168375496,0.001013525054817151,168242,8069216,0.0011605567865811128,ok
100,59,0.595,LOcT,sha4,logc,0.3442544138299904,0.33704409860059337,1.021392794768798,1.275952075553927,0.4392521338449768,0.0022236031739773315,168242,8069216,0.0011605567865811128,ok
100,59,0.595,LOcT,sha4,logT,-0.016589096593709142,0.7029595564490725,-0.02359893459235016,0.3787923424721443,-0.006283822758227756,-3.181026830216278e-05,168242,8069216,0.0011605567865811128,ok
100,59,0.595,LOcT,sha4,dpos,0.06667204273209366,0.15456654998780553,0.4313484562950634,0.4786616569442893,0.031913350446004414,0.00016155328995858857,168242,8069216,0.0011605567865811128,ok
100,59,0.595,LOcT,sha4,sha4,0.6026718036351868,0.6345356917708687,0.9497839309137114,0.31841273572319057,0.19189837773870932,0.0009714371517919369,168242,8069216,0.0011605567865811128,ok
100,59,0.595,LOShaT,base,const,1.9354307139758509,1.0405614557171536,1.859986936227572,0.0,0.0,0.0,168242,8069216,0.001152835521711082,ok
100,59,0.595,LOShaT,base,logN,-0.08521932818277315,0.09789371819343985,-0.870529077405949,0.5290902516716933,-0.04508871579551608,-0.00022825025498647997,168242,8069216,0.001152835521711082,ok
100,59,0.595,LOShaT,base,logL,1.056803984236166,0.0933052571343029,11.326306970195796,0.7906223211677084,0.8355328190360799,0.004229674224022215,168242,8069216,0.001152835521711082,ok
100,59,0.595,LOShaT,base,logOm,-0.15011221377668976,0.07322277393754939,-2.050075484776338,1.0580171434806687,-0.15882129562157277,-0.0008039927636730816,168242,8069216,0.001152835521711082,ok
100,59,0.595,LOShaT,base,logSha,-0.051218993088820684,0.12489313692324618,-0.41010254326703016,0.6151319001888629,-0.0315064365444865,-0.00015949339093196242,168242,8069216,0.001152835521711082,ok
100,59,0.595,LOShaT,base,logT,0.678351076188597,0.19034239417744073,3.5638465047162615,0.3787923424721443,0.25695419316797874,0.0013007658141434338,168242,8069216,0.001152835521711082,ok
100,59,0.595,LOShaT,base,dpos,0.06811686173342063,0.1545654946690122,0.44069901810418055,0.4786616569442893,0.03260492990316417,0.0001650542365847026,168242,8069216,0.001152835521711082,ok
100,59,0.595,LOShaT,sha4,const,1.959925395344262,1.040993642497985,1.882744826991636,0.0,0.0,0.0,168242,8069216,0.0011605567865811128,ok
100,59,0.595,LOShaT,sha4,logN,-0.0882917778254082,0.09795908086597248,-0.9013128445560746,0.5290902516716933,-0.046714318950186455,-0.00023647946107527344,168242,8069216,0.0011605567865811128,ok
100,59,0.595,LOShaT,sha4,logL,1.0552044920848616,0.09332117694992167,11.307235148256959,0.7906223211677084,0.834268224838726,0.004223272534754561,168242,8069216,0.0011605567865811128,ok
100,59,0.595,LOShaT,sha4,logOm,-0.1550207582910144,0.07339078213581576,-2.1122646983668267,1.0580171434806687,-0.16401461986726623,-0.000830282658215274,168242,8069216,0.0011605567865811128,ok
100,59,0.595,LOShaT,sha4,logSha,-0.3442544138299844,0.33704409860067847,-1.0213927947685224,0.6151319001888629,-0.21176187172764147,-0.0010719910817033106,168242,8069216,0.0011605567865811128,ok
100,59,0.595,LOShaT,sha4,logT,0.6719197310662701,0.190469053543752,3.5277107675233226,0.3787923424721443,0.2545180488838457,0.001288433447957646,168242,8069216,0.0011605567865811128,ok
100,59,0.595,LOShaT,sha4,dpos,0.06667204273209407,0.15456654998780553,0.431348456295066,0.4786616569442893,0.03191335044600461,0.00016155328995858957,168242,8069216,0.0011605567865811128,ok
100,59,0.595,LOShaT,sha4,sha4,0.6026718036351743,0.6345356917710145,0.9497839309134732,0.31841273572319057,0.19189837773870533,0.0009714371517919167,168242,8069216,0.0011605567865811128,ok
100,59,0.595,LOcSha,base,const,1.9354307139758495,1.0405614557172318,1.859986936227431,0.0,0.0,0.0,168242,8069216,0.001152835521711082,ok
100,59,0.595,LOcSha,base,logN,-0.08521932818277286,0.0978937181934474,-0.8705290774058788,0.5290902516716933,-0.04508871579551592,-0.00022825025498647916,168242,8069216,0.001152835521711082,ok
100,59,0.595,LOcSha,base,logL,0.7176284461418709,0.12931653732941809,5.549394230328022,0.7906223211677084,0.5673730678246618,0.0028721830976680667,168242,8069216,0.001152835521711082,ok
100,59,0.595,LOcSha,base,logOm,0.18906332431761375,0.1189475960118835,1.589467384433102,1.0580171434806687,0.20003223833148093,0.0010126127701604961,168242,8069216,0.001152835521711082,ok
100,59,0.595,LOcSha,base,logc,0.3391755380943007,0.0951711970887185,3.563846504716354,1.275952075553927,0.432771731808543,0.002190797772645009,168242,8069216,0.001152835521711082,ok
100,59,0.595,LOcSha,base,logSha,0.28795654500548146,0.15272690380797654,1.8854343133121396,0.6151319001888629,0.17713125670104163,0.000896682324940136,168242,8069216,0.001152835521711082,ok
100,59,0.595,LOcSha,base,dpos,0.06811686173341981,0.15456549466901143,0.44069901810417744,0.4786616569442893,0.032604929903163785,0.00016505423658470065,168242,8069216,0.001152835521711082,ok
100,59,0.595,LOcSha,sha4,const,1.9599253953442626,1.0409936424978934,1.8827448269918026,0.0,0.0,0.0,168242,8069216,0.0011605567865811128,ok
100,59,0.595,LOcSha,sha4,logN,-0.08829177782540781,0.09795908086596686,-0.9013128445561225,0.5290902516716933,-0.046714318950186254,-0.00023647946107527244,168242,8069216,0.0011605567865811128,ok
100,59,0.595,LOcSha,sha4,logL,0.7192446265517308,0.12933154212319597,5.561246813763402,0.7906223211677084,0.5686508561317309,0.0028786515787893735,168242,8069216,0.0011605567865811128,ok
100,59,0.595,LOcSha,sha4,logOm,0.18093910724212475,0.11924984678835972,1.5173110248371966,1.0580171434806687,0.1914366773882552,0.0009690999101814988,168242,8069216,0.0011605567865811128,ok
100,59,0.595,LOcSha,sha4,logc,0.33595986553313617,0.09523452677187413,3.527710767523403,1.275952075553927,0.42866868772982336,0.002170027146543441,168242,8069216,0.0011605567865811128,ok
100,59,0.595,LOcSha,sha4,logSha,-0.008294548296856295,0.3514797782246206,-0.0235989345923494,0.6151319001888629,-0.005102241255053509,-2.582880986786311e-05,168242,8069216,0.0011605567865811128,ok
100,59,0.595,LOcSha,sha4,dpos,0.06667204273209323,0.15456654998780464,0.4313484562950631,0.4786616569442893,0.031913350446004206,0.00016155328995858754,168242,8069216,0.0011605567865811128,ok
100,59,0.595,LOcSha,sha4,sha4,0.6026718036351912,0.6345356917710132,0.949783930913502,0.31841273572319057,0.19189837773871074,0.000971437151791944,168242,8069216,0.0011605567865811128,ok
100,60,0.605,LOcT,base,const,1.7774132700573446,1.047151875146555,1.6973786823507195,0.0,0.0,0.0,168280,8048368,0.0012650736011079466,ok
100,60,0.605,LOcT,base,logN,-0.08836610516177384,0.0986158403116561,-0.8960640084038226,0.5287031979024509,-0.046719442385214104,-0.0002346441735598149,168280,8048368,0.0012650736011079466,ok
100,60,0.605,LOcT,base,logL,0.8124704634996578,0.13643011652503986,5.955213439625994,0.7900589172664934,0.6418995347035457,0.0032238823525986946,168280,8048368,0.0012650736011079466,ok
100,60,0.605,LOcT,base,logOm,0.09192677454444566,0.12004193827539593,0.7657888223493238,1.0577829223534834,0.09723857222015353,0.000488371933650375,168280,8048368,0.0012650736011079466,ok
100,60,0.605,LOcT,base,logc,0.32207879327574096,0.12329974877933685,2.6121609854384102,1.2755947986269733,0.41084203345058734,0.0020634169519359756,168280,8048368,0.0012650736011079466,ok
100,60,0.605,LOcT,base,logT,0.19486489441158725,0.30449284988425523,0.6399654195021653,0.37893541644727247,0.0738412099148086,0.0003708607977864176,168280,8048368,0.0012650736011079466,ok
100,60,0.605,LOcT,base,dpos,-0.10938876743504437,0.15531194468967766,-0.7043165137981469,0.4787245609849237,-0.05236708966702354,-0.0002630089711974021,168280,8048368,0.0012650736011079466,ok
100,60,0.605,LOcT,sha4,const,1.7826143111980257,1.0475279387265235,1.701734383681589,0.0,0.0,0.0,168280,8048368,0.0012654301477098562,ok
100,60,0.605,LOcT,sha4,logN,-0.0890220385743684,0.09867297660069244,-0.9021926938985612,0.5287031979024509,-0.04706623647806391,-0.00023638591552328325,168280,8048368,0.0012654301477098562,ok
100,60,0.605,LOcT,sha4,logL,0.74871403889303,0.3265471775446823,2.2928204265081464,0.7900589172664934,0.5915282029100505,0.0029708968948028085,168280,8048368,0.0012654301477098562,ok
100,60,0.605,LOcT,sha4,logOm,0.15427777804489073,0.3136680232370904,0.4918505126940456,1.0577829223534834,0.1631923989145266,0.000819619062633794,168280,8048368,0.0012654301477098562,ok
100,60,0.605,LOcT,sha4,logc,0.3854898334862131,0.3194176849312179,1.2068518797549448,1.2755947986269733,0.49172882651859146,0.00246966355382933,168280,8048368,0.0012654301477098562,ok
100,60,0.605,LOcT,sha4,logT,0.06665002035880198,0.6695267335577026,0.09954795980235163,0.37893541644727247,0.025256053220881817,0.0001268462428668038,168280,8048368,0.0012654301477098562,ok
100,60,0.605,LOcT,sha4,dpos,-0.10968913052769938,0.15532938313385494,-0.7061711590856887,0.4787245609849237,-0.05251088085669088,-0.0002637311494414505,168280,8048368,0.0012654301477098562,ok
100,60,0.605,LOcT,sha4,sha4,0.1303957323203612,0.6127977277922129,0.2127875584495896,0.31837046245976164,0.041514149601612683,0.00020850106137807421,168280,8048368,0.0012654301477098562,ok
100,60,0.605,LOShaT,base,const,1.77741327005736,1.047151875146268,1.6973786823511992,0.0,0.0,0.0,168280,8048368,0.0012650736011079466,ok
100,60,0.605,LOShaT,base,logN,-0.08836610516177354,0.09861584031163327,-0.896064008404027,0.5287031979024509,-0.046719442385213944,-0.00023464417355981412,168280,8048368,0.0012650736011079466,ok
100,60,0.605,LOShaT,base,logL,1.1345492567753972,0.09434202019619248,12.025916494219679,0.7900589172664934,0.8963607573934751,0.004501890827288774,168280,8048368,0.0012650736011079466,ok
100,60,0.605,LOShaT,base,logOm,-0.23015201873129404,0.0741318801897403,-3.1046294541865214,1.0577829223534834,-0.24345087495914186,-0.0012227099991090763,168280,8048368,0.0012650736011079466,ok
100,60,0.605,LOShaT,base,logSha,-0.32207879327573885,0.12329974877933586,-2.6121609854384142,0.614964270975701,-0.19806695030354826,-0.0009947733425473765,168280,8048368,0.0012650736011079466,ok
100,60,0.605,LOShaT,base,logT,0.8390224809630666,0.1911310836057043,4.389775148734761,0.37893541644727247,0.3179353332323634,0.0015968014535931705,168280,8048368,0.0012650736011079466,ok
100,60,0.605,LOShaT,base,dpos,-0.10938876743504442,0.15531194468967763,-0.7043165137981472,0.4787245609849237,-0.05236708966702356,-0.0002630089711974022,168280,8048368,0.0012650736011079466,ok
100,60,0.605,LOShaT,sha4,const,1.782614311198051,1.0475279387263385,1.7017343836819137,0.0,0.0,0.0,168280,8048368,0.0012654301477098562,ok
100,60,0.605,LOShaT,sha4,logN,-0.08902203857436854,0.09867297660067184,-0.9021926938987509,0.5287031979024509,-0.04706623647806399,-0.00023638591552328366,168280,8048368,0.0012654301477098562,ok
100,60,0.605,LOShaT,sha4,logL,1.1342038723792414,0.09436292848289378,12.019591704223668,0.7900589172664934,0.8960878833714074,0.004500520342194665,168280,8048368,0.0012654301477098562,ok
100,60,0.605,LOShaT,sha4,logOm,-0.23121205544132054,0.07429181032670121,-3.1122145822609015,1.0577829223534834,-0.24457216368807566,-0.0012283415703284682,168280,8048368,0.0012654301477098562,ok
100,60,0.605,LOShaT,sha4,logSha,-0.38548983348620947,0.3194176849312047,-1.2068518797549834,0.614964270975701,-0.2370624744183912,-0.0011906248352303243,168280,8048368,0.0012654301477098562,ok
100,60,0.605,LOShaT,sha4,logT,0.8376296873312264,0.19125748344444327,4.379591701438142,0.37893541644727247,0.31740755439745694,0.0015941507321329722,168280,8048368,0.0012654301477098562,ok
100,60,0.605,LOShaT,sha4,dpos,-0.10968913052769999,0.15532938313385497,-0.7061711590856926,0.4787245609849237,-0.05251088085669117,-0.00026373114944145196,168280,8048368,0.0012654301477098562,ok
100,60,0.605,LOShaT,sha4,sha4,0.13039573232036003,0.6127977277921846,0.21278755844959754,0.31837046245976164,0.04151414960161231,0.00020850106137807232,168280,8048368,0.0012654301477098562,ok
100,60,0.605,LOcSha,base,const,1.7774132700573377,1.0471518751465214,1.6973786823507673,0.0,0.0,0.0,168280,8048368,0.0012650736011079466,ok
100,60,0.605,LOcSha,base,logN,-0.08836610516177382,0.0986158403116523,-0.8960640084038569,0.5287031979024509,-0.04671944238521409,-0.00023464417355981485,168280,8048368,0.0012650736011079466,ok
100,60,0.605,LOcSha,base,logL,0.7150380162938638,0.13040755647487656,5.483102633179222,0.7900589172664934,0.5649221609575112,0.0028372704556390758,168280,8048368,0.0012650736011079466,ok
100,60,0.605,LOcSha,base,logOm,0.189359221750238,0.11988219291418027,1.5795441937385484,1.0577829223534834,0.20030095095754805,0.0010059934087645146,168280,8048368,0.0012650736011079466,ok
100,60,0.605,LOcSha,base,logc,0.419511240481535,0.09556554180285215,4.3897751487347785,1.2755947986269733,0.5351263563237955,0.0026876237219263335,168280,8048368,0.0012650736011079466,ok
100,60,0.605,LOcSha,base,logSha,0.09743244720579443,0.1522464249421264,0.6399654195021757,0.614964270975701,0.05991747386528985,0.00030093009289345175,168280,8048368,0.0012650736011079466,ok
100,60,0.605,LOcSha,base,dpos,-0.10938876743504496,0.15531194468967752,-0.7043165137981512,0.4787245609849237,-0.05236708966702382,-0.00026300897119740344,168280,8048368,0.0012650736011079466,ok
100,60,0.605,LOcSha,sha4,const,1.7826143111980226,1.047527938726342,1.7017343836818806,0.0,0.0,0.0,168280,8048368,0.0012654301477098562,ok
100,60,0.605,LOcSha,sha4,logN,-0.08902203857436836,0.09867297660067997,-0.9021926938986746,0.5287031979024509,-0.04706623647806389,-0.00023638591552328317,168280,8048368,0.0012654301477098562,ok
100,60,0.605,LOcSha,sha4,logL,0.7153890287136274,0.1304156763138605,5.485452737997236,0.7900589172664934,0.5651994814498168,0.0028386632727277665,168280,8048368,0.0012654301477098562,ok
100,60,0.605,LOcSha,sha4,logOm,0.18760278822429224,0.1201726103795118,1.561111035466669,1.0577829223534834,0.1984430255695535,0.000996662146554507,168280,8048368,0.0012654301477098562,ok
100,60,0.605,LOcSha,sha4,logc,0.4188148436656144,0.09562874172222068,4.379591701438198,1.2755947986269733,0.5342380361676267,0.002683162214291415,168280,8048368,0.0012654301477098562,ok
100,60,0.605,LOcSha,sha4,logSha,0.033325010179404736,0.3347633667788329,0.09954795980236832,0.614964270975701,0.02049369059023545,0.000102927707314808,168280,8048368,0.0012654301477098562,ok
100,60,0.605,LOcSha,sha4,dpos,-0.10968913052769991,0.15532938313385491,-0.7061711590856923,0.4787245609849237,-0.05251088085669113,-0.00026373114944145174,168280,8048368,0.0012654301477098562,ok
100,60,0.605,LOcSha,sha4,sha4,0.13039573232035764,0.6127977277921829,0.2127875584495942,0.31837046245976164,0.04151414960161155,0.00020850106137806852,168280,8048368,0.0012654301477098562,ok
100,61,0.615,LOcT,base,const,1.2954274380001367,1.0591358263615618,1.2230984976216932,0.0,0.0,0.0,168269,8023469,0.0013138183783856228,ok
100,61,0.615,LOcT,base,logN,-0.10521352904012812,0.0996564862526775,-1.05576197793449,0.5288300573393246,-0.05564007659516365,-0.00027719367438281534,168269,8023469,0.0013138183783856228,ok
100,61,0.615,LOcT,base,logL,0.7882774555249076,0.13925111233365653,5.660834174423924,0.7900852312906596,0.6228063757696092,0.003102763301077634,168269,8023469,0.0013138183783856228,ok
100,61,0.615,LOcT,base,logOm,0.059952086015636154,0.12365721972951359,0.4848247934635331,1.0581999298720006,0.06344129321742632,0.00031605860830293236,168269,8023469,0.0013138183783856228,ok
100,61,0.615,LOcT,base,logc,0.40149400050804473,0.1264443615114568,3.1752621920722532,1.275903019286649,0.5122674074736896,0.0025520684663567408,168269,8023469,0.0013138183783856228,ok
100,61,0.615,LOcT,base,logT,-0.19584779952221362,0.31218101637544815,-0.6273533278739633,0.3789294859669212,-0.07421250600070504,-0.00036971978621036365,168269,8023469,0.0013138183783856228,ok
100,61,0.615,LOcT,base,dpos,-0.30549002948608395,0.15680545725528075,-1.9482104439052994,0.4786736816620208,-0.1462300371251431,-0.0007285044122203314,168269,8023469,0.0013138183783856228,ok
100,61,0.615,LOcT,sha4,const,1.239741714351617,1.0594987550479185,1.1701209731912772,0.0,0.0,0.0,168269,8023469,0.0013535434055200746,ok
100,61,0.615,LOcT,sha4,logN,-0.09819670099112274,0.09971525951793807,-0.9847710517511901,0.5288300573393246,-0.05192936701566796,-0.0002587072651998824,168269,8023469,0.0013535434055200746,ok
100,61,0.615,LOcT,sha4,logL,1.4709941243214182,0.3432677265561124,4.285267767754921,0.7900852312906596,1.1622107329416889,0.005790025520907608,168269,8023469,0.0013535434055200746,ok
100,61,0.615,LOcT,sha4,logOm,-0.6076617881681309,0.3315943334180245,-1.8325457552438986,1.0581999298720006,-0.6430276616254106,-0.003203503862020752,168269,8023469,0.0013535434055200746,ok
100,61,0.615,LOcT,sha4,logc,-0.2774799046678506,0.33704049510042994,-0.823283577794319,1.275903019286649,-0.3540374481570821,-0.001763781560507545,168269,8023469,0.0013535434055200746,ok
100,61,0.615,LOcT,sha4,logT,1.176778423367172,0.7032895719843861,1.6732487871913135,0.3789294859669212,0.44591604306348653,0.002221512154671576,168269,8023469,0.0013535434055200746,ok
100,61,0.615,LOcT,sha4,dpos,-0.3020712604404391,0.15682177405507475,-1.9262073921849252,0.4786736816620208,-0.14459356235931212,-0.000720351647502267,168269,8023469,0.0013535434055200746,ok
100,61,0.615,LOcT,sha4,sha4,-1.3957122911753708,0.6363345067797717,-2.193362573151186,0.3184561658222732,-0.4444731848387287,-0.0022143239695106513,168269,8023469,0.0013535434055200746,ok
100,61,0.615,LOShaT,base,const,1.2954274380001252,1.059135826361498,1.2230984976217558,0.0,0.0,0.0,168269,8023469,0.0013138183783856228,ok
100,61,0.615,LOShaT,base,logN,-0.10521352904012887,0.09965648625267191,-1.0557619779345568,0.5288300573393246,-0.055640076595164054,-0.00027719367438281734,168269,8023469,0.0013138183783856228,ok
100,61,0.615,LOShaT,base,logL,1.189771456032957,0.09519553690216494,12.49818525899715,0.7900852312906596,0.9400208560228237,0.004683096268420576,168269,8023469,0.0013138183783856228,ok
100,61,0.615,LOShaT,base,logOm,-0.34154191449241095,0.07465029214233108,-4.5752254236489005,1.0581999298720006,-0.3614196299642181,-0.001800558902044488,168269,8023469,0.0013138183783856228,ok
100,61,0.615,LOShaT,base,logSha,-0.40149400050804224,0.12644436151145358,-3.175262192072314,0.614998253145209,-0.2469181089607276,-0.0012301229991554278,168269,8023469,0.0013138183783856228,ok
100,61,0.615,LOShaT,base,logT,0.6071402014938683,0.1932593078590468,3.141583234566298,0.3789294859669212,0.23006332446192448,0.0011461540341206123,168269,8023469,0.0013138183783856228,ok
100,61,0.615,LOShaT,base,dpos,-0.30549002948608095,0.15680545725528064,-1.9482104439052816,0.4786736816620208,-0.14623003712514165,-0.0007285044122203241,168269,8023469,0.0013138183783856228,ok
100,61,0.615,LOShaT,sha4,const,1.2397417143516298,1.0594987550479282,1.1701209731912785,0.0,0.0,0.0,168269,8023469,0.0013535434055202966,ok
100,61,0.615,LOShaT,sha4,logN,-0.09819670099112293,0.09971525951794397,-0.9847710517511338,0.5288300573393246,-0.051929367015668054,-0.0002587072651998829,168269,8023469,0.0013535434055202966,ok
100,61,0.615,LOShaT,sha4,logL,1.1935142196535629,0.09520225312736079,12.536617364054287,0.7900852312906596,0.9429779582836763,0.004697828276199348,168269,8023469,0.0013535434055202966,ok
100,61,0.615,LOShaT,sha4,logOm,-0.3301818835002791,0.07479844579604769,-4.414288024119958,1.0581999298720006,-0.3493984459650004,-0.0017406704840715929,168269,8023469,0.0013535434055202966,ok
100,61,0.615,LOShaT,sha4,logSha,0.2774799046678376,0.3370404951003601,0.823283577794451,0.614998253145209,0.17064965665361925,0.0008501606801183707,168269,8023469,0.0013535434055202966,ok
100,61,0.615,LOShaT,sha4,logT,0.621818614031468,0.19332691793824835,3.2164099064057217,0.3789294859669212,0.23562540777960755,0.001173863814667283,168269,8023469,0.0013535434055202966,ok
100,61,0.615,LOShaT,sha4,dpos,-0.3020712604404356,0.1568217740550747,-1.9262073921849034,0.4786736816620208,-0.14459356235931042,-0.0007203516475022586,168269,8023469,0.0013535434055202966,ok
100,61,0.615,LOShaT,sha4,sha4,-1.3957122911753568,0.6363345067796592,-2.1933625731515516,0.3184561658222732,-0.4444731848387243,-0.002214323969510629,168269,8023469,0.0013535434055202966,ok
100,61,0.615,LOcSha,base,const,1.2954274380001376,1.059135826361462,1.223098497621809,0.0,0.0,0.0,168269,8023469,0.0013138183783856228,ok
100,61,0.615,LOcSha,base,logN,-0.10521352904012846,0.09965648625266584,-1.055761977934617,0.5288300573393246,-0.05564007659516383,-0.0002771936743828162,168269,8023469,0.0013138183783856228,ok
100,61,0.615,LOcSha,base,logL,0.8862013552860154,0.1316252062681007,6.732763278493611,0.7900852312906596,0.7001746027612474,0.0034882045950632005,168269,8023469,0.0013138183783856228,ok
100,61,0.615,LOcSha,base,logOm,-0.037971813745472364,0.1212587935774896,-0.31314688712622507,1.0581999298720006,-0.04018177064257152,-0.00020018183527429018,168269,8023469,0.0013138183783856228,ok
100,61,0.615,LOcSha,base,logc,0.3035701007469363,0.09662965392952384,3.141583234566306,1.275903019286649,0.38732600810816825,0.0019296220627572536,168269,8023469,0.0013138183783856228,ok
100,61,0.615,LOcSha,base,logSha,-0.09792389976110613,0.1560905081877206,-0.6273533278739729,0.614998253145209,-0.06022302729424681,-0.0003000255075062186,168269,8023469,0.0013138183783856228,ok
100,61,0.615,LOcSha,base,dpos,-0.30549002948608445,0.15680545725528075,-1.9482104439053025,0.4786736816620208,-0.14623003712514332,-0.0007285044122203325,168269,8023469,0.0013138183783856228,ok
100,61,0.615,LOcSha,sha4,const,1.2397417143516345,1.0594987550478028,1.1701209731914215,0.0,0.0,0.0,168269,8023469,0.0013535434055202966,ok
100,61,0.615,LOcSha,sha4,logN,-0.09819670099112218,0.09971525951793558,-0.984771051751209,0.5288300573393246,-0.05192936701566766,-0.00025870726519988094,168269,8023469,0.0013535434055202966,ok
100,61,0.615,LOcSha,sha4,logL,0.8826049126378204,0.13163254053296894,6.705066308560393,0.7900852312906596,0.6973331065397247,0.0034740485257946465,168269,8023469,0.0013535434055202966,ok
100,61,0.615,LOcSha,sha4,logOm,-0.01927257648453646,0.1214813660636549,-0.15864635959425943,1.0581999298720006,-0.02039423908438925,-0.00010160219780385535,168269,8023469,0.0013535434055202966,ok
100,61,0.615,LOcSha,sha4,logc,0.3109093070157397,0.09666345896912477,3.2164099064057607,1.275903019286649,0.396690123545702,0.001976273212869086,168269,8023469,0.0013535434055202966,ok
100,61,0.615,LOcSha,sha4,logSha,0.5883892116835905,0.35164478599212307,1.6732487871916593,0.614998253145209,0.3618583373548947,0.0018027445013650163,168269,8023469,0.0013535434055202966,ok
100,61,0.615,LOcSha,sha4,dpos,-0.30207126044043925,0.1568217740550748,-1.9262073921849254,0.4786736816620208,-0.1445935623593122,-0.0007203516475022674,168269,8023469,0.0013535434055202966,ok
100,61,0.615,LOcSha,sha4,sha4,-1.3957122911753792,0.6363345067796574,-2.193362573151593,0.3184561658222732,-0.44447318483873144,-0.0022143239695106647,168269,8023469,0.0013535434055202966,ok
100,62,0.625,LOcT,base,const,2.135256595637852,1.0734828557690121,1.9890924053074102,0.0,0.0,0.0,168241,8001147,0.0011418063519103017,ok
100,62,0.625,LOcT,base,logN,-0.13564924273066992,0.10102201636674403,-1.3427691072628898,0.5285336654044162,-0.07169519146977432,-0.0003545504125663843,168241,8001147,0.0011418063519103017,ok
100,62,0.625,LOcT,base,logL,0.563391329945566,0.1413912675436556,3.9846260644888463,0.7904217454180443,0.44531675836896756,0.0022022012517953224,168241,8001147,0.0011418063519103017,ok
100,62,0.625,LOcT,base,logOm,0.17560950302809053,0.1257908680150007,1.3960433360484397,1.0579318015495895,0.18578287790773593,0.000918742173074851,168241,8001147,0.0011418063519103017,ok
100,62,0.625,LOcT,base,logc,0.5430562697792309,0.12878777517521903,4.216675604811009,1.2758976716546753,0.692884230188794,0.003426483487079413,168241,8001147,0.0011418063519103017,ok
100,62,0.625,LOcT,base,logT,-1.3699337657208346,0.31772942613918836,-4.311636420860512,0.3788981215456337,-0.5190653304735604,-0.002566906138271406,168241,8001147,0.0011418063519103017,ok
100,62,0.625,LOcT,base,dpos,-0.11268863622157209,0.1581411740702493,-0.7125825192844064,0.47871998192557036,-0.05394630189520817,-0.0002667777740915904,168241,8001147,0.0011418063519103017,ok
100,62,0.625,LOcT,sha4,const,2.1584582027913397,1.0737591841078384,2.010188350179051,0.0,0.0,0.0,168241,8001147,0.0011484446750887889,ok
100,62,0.625,LOcT,sha4,logN,-0.13856992395362644,0.10106571441035343,-1.3710873639204293,0.5285336654044162,-0.0732388698220214,-0.00036218428292001515,168241,8001147,0.0011484446750887889,ok
100,62,0.625,LOcT,sha4,logL,0.28123736217040873,0.3480432564707653,0.8080528984305487,0.7904217454180443,0.22229612668350116,0.0010993091978947003,168241,8001147,0.0011484446750887889,ok
100,62,0.625,LOcT,sha4,logOm,0.451481542908985,0.33563413572757367,1.3451597881433668,1.0579318015495895,0.47763668205609083,0.0023620312493512195,168241,8001147,0.0011484446750887889,ok
100,62,0.625,LOcT,sha4,logc,0.8236446621010076,0.34092125543831614,2.4159381351628046,1.2758976716546753,1.0508863066454774,0.005196892091969619,168241,8001147,0.0011484446750887889,ok
100,62,0.625,LOcT,sha4,logT,-1.9372526085727684,0.7134983251698298,-2.715146679722977,0.3788981215456337,-0.7340213743476007,-0.0036299168155119995,168241,8001147,0.0011484446750887889,ok
100,62,0.625,LOcT,sha4,dpos,-0.11400545620552623,0.15814675655783975,-0.7208839351936407,0.47871998192557036,-0.05457668993412592,-0.00026989519849193435,168241,8001147,0.0011484446750887889,ok
100,62,0.625,LOcT,sha4,sha4,0.5771778184289988,0.6457988276851426,0.8937424375604476,0.31841570583071244,0.18378248244490045,0.0009088497239146692,168241,8001147,0.0011484446750887889,ok
100,62,0.625,LOShaT,base,const,2.135256595637865,1.0734828557688436,1.9890924053077343,0.0,0.0,0.0,168241,8001147,0.0011418063519103017,ok
100,62,0.625,LOShaT,base,logN,-0.13564924273067175,0.10102201636673241,-1.3427691072630623,0.5285336654044162,-0.0716951914697753,-0.0003545504125663891,168241,8001147,0.0011418063519103017,ok
100,62,0.625,LOShaT,base,logL,1.1064475997247998,0.0957039816873808,11.561144899269037,0.7904217454180443,0.8745602429880819,0.004324916198826322,168241,8001147,0.0011418063519103017,ok
100,62,0.625,LOShaT,base,logOm,-0.36744676675114346,0.0754537848180814,-4.869825518190443,1.0579318015495895,-0.388733619922609,-0.0019223836703203508,168241,8001147,0.0011418063519103017,ok
100,62,0.625,LOShaT,base,logSha,-0.543056269779218,0.12878777517521942,-4.216675604810895,0.6152546633182772,-0.33411790242589223,-0.0016522954709013754,168241,8001147,0.0011418063519103017,ok
100,62,0.625,LOShaT,base,logT,-0.28382122616238975,0.19613477507011098,-1.4470724330294518,0.3788981215456337,-0.10753932944770794,-0.0005318085193882417,168241,8001147,0.0011418063519103017,ok
100,62,0.625,LOShaT,base,dpos,-0.11268863622157149,0.15814117407024922,-0.712582519284403,0.47871998192557036,-0.053946301895207875,-0.000266777774091589,168241,8001147,0.0011418063519103017,ok
100,62,0.625,LOShaT,sha4,const,2.158458202791354,1.0737591841079959,2.0101883501787694,0.0,0.0,0.0,168241,8001147,0.0011484446750884558,ok
100,62,0.625,LOShaT,sha4,logN,-0.1385699239536293,0.10106571441036617,-1.3710873639202847,0.5285336654044162,-0.07323886982202289,-0.0003621842829200226,168241,8001147,0.0011484446750884558,ok
100,62,0.625,LOShaT,sha4,logL,1.1048820242714217,0.09573028215480146,11.541614621847273,0.7904217454180443,0.8733227781056392,0.004318796629638876,168241,8001147,0.0011484446750884558,ok
100,62,0.625,LOShaT,sha4,logOm,-0.3721631191920276,0.07558276265449834,-4.923915270115866,1.0579318015495895,-0.3937231991571364,-0.001947058370810971,168241,8001147,0.0011484446750884558,ok
100,62,0.625,LOShaT,sha4,logSha,-0.8236446621009896,0.3409212554383342,-2.415938135162624,0.6152546633182772,-0.5067512192748406,-0.0025060098198936933,168241,8001147,0.0011484446750884558,ok
100,62,0.625,LOShaT,sha4,logT,-0.28996328437077273,0.19627744387052473,-1.4773133308280104,0.3788981215456337,-0.10986654376528819,-0.0005433171684275058,168241,8001147,0.0011484446750884558,ok
100,62,0.625,LOShaT,sha4,dpos,-0.11400545620552656,0.1581467565578397,-0.7208839351936431,0.47871998192557036,-0.05457668993412608,-0.00026989519849193516,168241,8001147,0.0011484446750884558,ok
100,62,0.625,LOShaT,sha4,sha4,0.5771778184290056,0.6457988276851737,0.893742437560415,0.31841570583071244,0.1837824824449026,0.0009088497239146799,168241,8001147,0.0011484446750884558,ok
100,62,0.625,LOcSha,base,const,2.1352565956378724,1.073482855768765,1.9890924053078871,0.0,0.0,0.0,168241,8001147,0.0011418063519103017,ok
100,62,0.625,LOcSha,base,logN,-0.13564924273067275,0.10102201636673398,-1.3427691072630512,0.5285336654044162,-0.07169519146977582,-0.0003545504125663917,168241,8001147,0.0011418063519103017,ok
100,62,0.625,LOcSha,base,logL,1.2483582128059958,0.13303461156444582,9.383709984384438,0.7904217454180443,0.9867294774730656,0.004879620741050368,168241,8001147,0.0011418063519103017,ok
100,62,0.625,LOcSha,base,logOm,-0.5093573798323389,0.12232129395853594,-4.164094111079295,1.0579318015495895,-0.5388653704786048,-0.002664822221745135,168241,8001147,0.0011418063519103017,ok
100,62,0.625,LOcSha,base,logc,-0.14191061308119257,0.09806738753505695,-1.4470724330294067,1.2758976716546753,-0.18106342081338112,-0.000895403293219871,168241,8001147,0.0011418063519103017,ok
100,62,0.625,LOcSha,base,logSha,-0.684966882860415,0.158864713069597,-4.31163642086042,0.6152546633182772,-0.4214290688984544,-0.002084070733089633,168241,8001147,0.0011418063519103017,ok
100,62,0.625,LOcSha,base,dpos,-0.11268863622157266,0.158141174070249,-0.7125825192844113,0.47871998192557036,-0.05394630189520844,-0.00026677777409159177,168241,8001147,0.0011418063519103017,ok
100,62,0.625,LOcSha,sha4,const,2.1584582027913477,1.073759184108136,2.0101883501785016,0.0,0.0,0.0,168241,8001147,0.0011484446750887889,ok
100,62,0.625,LOcSha,sha4,logN,-0.13856992395362888,0.10106571441038392,-1.3710873639200398,0.5285336654044162,-0.07323886982202268,-0.00036218428292002154,168241,8001147,0.0011484446750887889,ok
100,62,0.625,LOcSha,sha4,logL,1.249863666456808,0.13304088286619248,9.394583375652083,0.7904217454180443,0.9879194207753865,0.004885505304298189,168241,8001147,0.0011484446750887889,ok
100,62,0.625,LOcSha,sha4,logOm,-0.5171447613774148,0.122599009913528,-4.218180568849368,1.0579318015495895,-0.5471038890659411,-0.0027055637290093614,168241,8001147,0.0011484446750887889,ok
100,62,0.625,LOcSha,sha4,logc,-0.14498164218538342,0.09813872193526312,-1.4773133308279691,1.2758976716546753,-0.18498173969700196,-0.0009147803469423666,168241,8001147,0.0011484446750887889,ok
100,62,0.625,LOcSha,sha4,logSha,-0.9686263042863829,0.35674916258493816,-2.715146679722796,0.6152546633182772,-0.5959518507249456,-0.002947128952620326,168241,8001147,0.0011484446750887889,ok
100,62,0.625,LOcSha,sha4,dpos,-0.11400545620552795,0.15814675655783922,-0.720883935193654,0.47871998192557036,-0.05457668993412674,-0.0002698951984919384,168241,8001147,0.0011484446750887889,ok
100,62,0.625,LOcSha,sha4,sha4,0.5771778184290038,0.6457988276851752,0.8937424375604103,0.31841570583071244,0.18378248244490203,0.000908849723914677,168241,8001147,0.0011484446750887889,ok
100,63,0.635,LOcT,base,const,-1.3277655505641068,1.0857540040546114,-1.222897217607058,0.0,-0.0,-0.0,168246,7987164,0.0008498555493818838,ok
100,63,0.635,LOcT,base,logN,0.10201697402213378,0.10233024747488087,0.9969386035851815,0.5285394267104003,0.05391999296438839,0.00026440974929535044,168246,7987164,0.0008498555493818838,ok
100,63,0.635,LOcT,base,logL,0.5255818583095215,0.14239307902880294,3.6910632307010376,0.7899986525047376,0.4152089598454579,0.002036077731880061,168246,7987164,0.0008498555493818838,ok
100,63,0.635,LOcT,base,logOm,-0.09989887659204595,0.12637523595710892,-0.7904940856130318,1.058118129803615,-0.1057048124690578,-0.0005183491582188235,168246,7987164,0.0008498555493818838,ok
100,63,0.635,LOcT,base,logc,0.39738568825812454,0.12895503983533738,3.0815832306015034,1.2759275018630993,0.5070353284953372,0.002486370578347097,168246,7987164,0.0008498555493818838,ok
100,63,0.635,LOcT,base,logT,-0.6603356176009092,0.3163617878555303,-2.0872799527307575,0.37894119127516657,-0.25022836557511136,-0.0012270554161978085,168246,7987164,0.0008498555493818838,ok
100,63,0.635,LOcT,base,dpos,0.012135775182082703,0.16014682573055927,0.07577905541818647,0.4787347567090906,0.005809817379270582,2.8489847128119508e-05,168246,7987164,0.0008498555493818838,ok
100,63,0.635,LOcT,sha4,const,-1.3852334169364908,1.0860868307748797,-1.2754352393244488,0.0,-0.0,-0.0,168246,7987164,0.0008898048808354542,ok
100,63,0.635,LOcT,sha4,logN,0.1092482845512093,0.10238727514678722,1.0670103720856505,0.5285394267104003,0.05774202568579085,0.0002831520127509873,168246,7987164,0.0008898048808354542,ok
100,63,0.635,LOcT,sha4,logL,1.2264470152669302,0.3511739615023785,3.4924201384977214,0.7899986525047376,0.9688914894293321,0.004751194162499355,168246,7987164,0.0008898048808354542,ok
100,63,0.635,LOcT,sha4,logOm,-0.7852131655982584,0.3382081869854904,-2.321685860407469,1.058118129803615,-0.8308482862800055,-0.004074265870599408,168246,7987164,0.0008898048808354542,ok
100,63,0.635,LOcT,sha4,logc,-0.29961073293979706,0.34432453591941004,-0.8701405264071035,1.2759275018630993,-0.38228157401124746,-0.0018746103177591992,168246,7987164,0.0008898048808354542,ok
100,63,0.635,LOcT,sha4,logT,0.7490406640531379,0.7177223898171219,1.0436356377902547,0.37894119127516657,0.2838423615498379,0.0013918897894953416,168246,7987164,0.0008898048808354542,ok
100,63,0.635,LOcT,sha4,dpos,0.015466547530563157,0.16015061738482606,0.09657501034415981,0.4787347567090906,0.007404373869173739,3.630914120723827e-05,168246,7987164,0.0008898048808354542,ok
100,63,0.635,LOcT,sha4,sha4,-1.4337568022462772,0.652678014866975,-2.1967291215385845,0.31835249167645574,-0.45644005045316977,-0.0022382643741884005,168246,7987164,0.0008898048808354542,ok
100,63,0.635,LOShaT,base,const,-1.327765550564101,1.0857540040544493,-1.2228972176072355,0.0,-0.0,-0.0,168246,7987164,0.0008498555493818838,ok
100,63,0.635,LOShaT,base,logN,0.10201697402213344,0.10233024747486308,0.9969386035853516,0.5285394267104003,0.053919992964388215,0.0002644097492953496,168246,7987164,0.0008498555493818838,ok
100,63,0.635,LOShaT,base,logL,0.9229675465676441,0.09709264002346374,9.50605057545656,0.7899986525047376,0.7291431180940424,0.0035755299371609014,168246,7987164,0.0008498555493818838,ok
100,63,0.635,LOShaT,base,logOm,-0.49728456485016936,0.07672594582542169,-6.481309021353289,1.058118129803615,-0.5261858137394657,-0.002580279622542051,168246,7987164,0.0008498555493818838,ok
100,63,0.635,LOShaT,base,logSha,-0.3973856882581277,0.12895503983533796,-3.081583230601514,0.6151651163803007,-0.244457813165177,-0.0011987581143599886,168246,7987164,0.0008498555493818838,ok
100,63,0.635,LOShaT,base,logT,0.13443575891533838,0.19623769236462554,0.685065938634999,0.37894119127516657,0.05094324663335942,0.000249812552451815,168246,7987164,0.0008498555493818838,ok
100,63,0.635,LOShaT,base,dpos,0.012135775182082089,0.16014682573055927,0.07577905541818264,0.4787347567090906,0.005809817379270288,2.8489847128118068e-05,168246,7987164,0.0008498555493818838,ok
100,63,0.635,LOShaT,sha4,const,-1.3852334169364875,1.0860868307750489,-1.2754352393242472,0.0,-0.0,-0.0,168246,7987164,0.0008898048808354542,ok
100,63,0.635,LOShaT,sha4,logN,0.10924828455120866,0.1023872751468049,1.06701037208546,0.5285394267104003,0.05774202568579051,0.0002831520127509856,168246,7987164,0.0008898048808354542,ok
100,63,0.635,LOShaT,sha4,logL,0.9268362823271358,0.09710697488614695,9.544487235997257,0.7899986525047376,0.7321994141309378,0.003590517225260542,168246,7987164,0.0008898048808354542,ok
100,63,0.635,LOShaT,sha4,logOm,-0.4856024326584617,0.07692804867659023,-6.312423634973002,1.058118129803615,-0.5138247378726575,-0.002519664092174267,168246,7987164,0.0008898048808354542,ok
100,63,0.635,LOShaT,sha4,logSha,0.29961073293980595,0.3443245359194234,0.8701405264070955,0.6151651163803007,0.18431007139770292,0.0009038090899429618,168246,7987164,0.0008898048808354542,ok
100,63,0.635,LOShaT,sha4,logT,0.14981919817354195,0.1963072756203235,0.7631871905924984,0.37894119127516657,0.05677266543177224,0.0002783985198877516,168246,7987164,0.0008898048808354542,ok
100,63,0.635,LOShaT,sha4,dpos,0.015466547530563455,0.16015061738482603,0.09657501034416169,0.4787347567090906,0.007404373869173882,3.630914120723898e-05,168246,7987164,0.0008898048808354542,ok
100,63,0.635,LOShaT,sha4,sha4,-1.4337568022462885,0.6526780148669997,-2.1967291215385187,0.31835249167645574,-0.4564400504531734,-0.0022382643741884183,168246,7987164,0.0008898048808354542,ok
100,63,0.635,LOcSha,base,const,-1.327765550564107,1.0857540040546927,-1.2228972176069668,0.0,-0.0,-0.0,168246,7987164,0.0008498555493818838,ok
100,63,0.635,LOcSha,base,logN,0.10201697402213386,0.10233024747488086,0.9969386035851824,0.5285394267104003,0.05391999296438844,0.0002644097492953507,168246,7987164,0.0008498555493818838,ok
100,63,0.635,LOcSha,base,logL,0.8557496671099738,0.13413733927154436,6.379652912136679,0.7899986525047376,0.676041083898257,0.0033151312468633347,168246,7987164,0.0008498555493818838,ok
100,63,0.635,LOcSha,base,logOm,-0.4300666853924987,0.12346601404250875,-3.483279902795184,1.058118129803615,-0.4550613568383504,-0.002231503616016747,168246,7987164,0.0008498555493818838,ok
100,63,0.635,LOcSha,base,logc,0.06721787945767006,0.09811884618231215,0.6850659386350123,1.2759275018630993,0.08576514101695991,0.00042057014824820044,168246,7987164,0.0008498555493818838,ok
100,63,0.635,LOcSha,base,logSha,-0.3301678088004541,0.15818089392776505,-2.0872799527307557,0.6151651163803007,-0.2031077185257602,-0.000995987906949758,168246,7987164,0.0008498555493818838,ok
100,63,0.635,LOcSha,base,dpos,0.012135775182083025,0.1601468257305592,0.07577905541818852,0.4787347567090906,0.005809817379270737,2.848984712812027e-05,168246,7987164,0.0008498555493818838,ok
100,63,0.635,LOcSha,sha4,const,-1.3852334169364846,1.0860868307748508,-1.275435239324477,0.0,-0.0,-0.0,168246,7987164,0.0008898048808354542,ok
100,63,0.635,LOcSha,sha4,logN,0.10924828455120844,0.10238727514678787,1.0670103720856352,0.5285394267104003,0.05774202568579039,0.00028315201275098506,168246,7987164,0.0008898048808354542,ok
100,63,0.635,LOcSha,sha4,logL,0.8519266832403666,0.13413294547509444,6.351360437384496,0.7899986525047376,0.6730209317927199,0.003300321199288101,168246,7987164,0.0008898048808354542,ok
100,63,0.635,LOcSha,sha4,logOm,-0.4106928335716921,0.12374585381705734,-3.318841164398524,1.058118129803615,-0.43456153298262623,-0.0021309777630206094,168246,7987164,0.0008898048808354542,ok
100,63,0.635,LOcSha,sha4,logc,0.07490959908677079,0.09815363781016166,0.7631871905924973,1.2759275018630993,0.09557921762834977,0.0004686958506772936,168246,7987164,0.0008898048808354542,ok
100,63,0.635,LOcSha,sha4,logSha,0.3745203320265685,0.3588611949085735,1.043635637790217,0.6151651163803007,0.23039184363791285,0.001129782224864671,168246,7987164,0.0008898048808354542,ok
100,63,0.635,LOcSha,sha4,dpos,0.01546654753056407,0.1601506173848259,0.09657501034416562,0.4787347567090906,0.007404373869174177,3.630914120724042e-05,168246,7987164,0.0008898048808354542,ok
100,63,0.635,LOcSha,sha4,sha4,-1.4337568022462783,0.6526780148669995,-2.1967291215385036,0.31835249167645574,-0.4564400504531701,-0.0022382643741884023,168246,7987164,0.0008898048808354542,ok
100,64,0.645,LOcT,base,const,0.8222253393669436,1.0981900941876783,0.7487094845588974,0.0,0.0,0.0,168248,7968068,0.0005002914693567062,ok
100,64,0.645,LOcT,base,logN,-0.045876095685261506,0.10339292674122826,-0.44370632625653555,0.5286238558262334,-0.024251198591396166,-0.00011808736263797784,168248,7968068,0.0005002914693567062,ok
100,64,0.645,LOcT,base,logL,-0.13226328150432964,0.14407182595642684,-0.9180371014686204,0.7901758712048268,-0.10451125369109293,-0.0005089009628888318,168248,7968068,0.0005002914693567062,ok
100,64,0.645,LOcT,base,logOm,0.09492740945528,0.12851763338381383,0.7386333451362452,1.0581626416330967,0.10044863835258569,0.0004891187022748298,168248,7968068,0.0005002914693567062,ok
100,64,0.645,LOcT,base,logc,0.6064021159035676,0.1310482408457555,4.627319771635136,1.275938361982088,0.7737317224684704,0.0037675638237549625,168248,7968068,0.0005002914693567062,ok
100,64,0.645,LOcT,base,logT,-1.6209339852605422,0.32406364159927975,-5.001900173870492,0.37894480743748826,-0.6142445169134366,-0.0029909661884868766,168248,7968068,0.0005002914693567062,ok
100,64,0.645,LOcT,base,dpos,0.2538818186017765,0.16277471234710936,1.559712899755495,0.4787101311518728,0.1215357986799324,0.0005917992827498921,168248,7968068,0.0005002914693567062,ok
100,64,0.645,LOcT,sha4,const,0.7977468066120178,1.0985124603400958,0.7262064249731296,0.0,0.0,0.0,168248,7968068,0.0005074981996565642,ok
100,64,0.645,LOcT,sha4,logN,-0.04278943129122102,0.10344660069844726,-0.41363786728917906,0.5286238558262334,-0.02261951415777694,-0.00011014213425277562,168248,7968068,0.0005074981996565642,ok
100,64,0.645,LOcT,sha4,logL,0.16873386687784803,0.36170310966921626,0.4664982477816076,0.7901758712048268,0.13332943026196284,0.0006492264999737052,168248,7968068,0.0005074981996565642,ok
100,64,0.645,LOcT,sha4,logOm,-0.19939877434688016,0.3496172006466611,-0.5703345658567913,1.0581626416330967,-0.21099633380129648,-0.0010274131602599308,168248,7968068,0.0005074981996565642,ok
100,64,0.645,LOcT,sha4,logc,0.30704165889699614,0.3556152359145811,0.863409741450863,1.275938361982088,0.3917662313132963,0.0019076434862407244,168248,7968068,0.0005074981996565642,ok
100,64,0.645,LOcT,sha4,logT,-1.0156230842447003,0.7433580483265271,-1.3662636552212026,0.37894480743748826,-0.3848650940881759,-0.0018740394938010945,168248,7968068,0.0005074981996565642,ok
100,64,0.645,LOcT,sha4,dpos,0.25533864578467363,0.1627819094616555,1.5685935042113546,0.4787101311518728,0.1222331966117227,0.0005951951512948603,168248,7968068,0.0005074981996565642,ok
100,64,0.645,LOcT,sha4,sha4,-0.6151319225954959,0.6691121227834325,-0.919325628172174,0.31824187922656283,-0.1957607390190392,-0.0009532258495058969,168248,7968068,0.0005074981996565642,ok
100,64,0.645,LOShaT,base,const,0.8222253393669405,1.0981900941876512,0.7487094845589131,0.0,0.0,0.0,168248,7968068,0.0005002914693567062,ok
100,64,0.645,LOShaT,base,logN,-0.045876095685262644,0.10339292674123013,-0.44370632625653855,0.5286238558262334,-0.024251198591396766,-0.00011808736263798076,168248,7968068,0.0005002914693567062,ok
100,64,0.645,LOShaT,base,logL,0.4741388343992408,0.09813583674322657,4.831454544376383,0.7901758712048268,0.3746530665434612,0.0018243136464209334,168248,7968068,0.0005002914693567062,ok
100,64,0.645,LOShaT,base,logOm,-0.5114747064482891,0.07751762706226606,-6.598172903789313,1.0581626416330967,-0.5412234265038343,-0.0026354015778998147,168248,7968068,0.0005002914693567062,ok
100,64,0.645,LOShaT,base,logSha,-0.6064021159035605,0.13104824084575412,-4.627319771635131,0.6143898552839898,-0.3725673082338938,-0.0018141573773627745,168248,7968068,0.0005002914693567062,ok
100,64,0.645,LOShaT,base,logT,-0.40812975345341135,0.2005905369895549,-2.0346411130783473,0.37894480743748826,-0.15465865083191252,-0.0007530857543827904,168248,7968068,0.0005002914693567062,ok
100,64,0.645,LOShaT,base,dpos,0.25388181860177933,0.16277471234710947,1.5597128997555112,0.4787101311518728,0.12153579867993376,0.0005917992827498987,168248,7968068,0.0005002914693567062,ok
100,64,0.645,LOShaT,sha4,const,0.7977468066120165,1.098512460340248,0.7262064249730278,0.0,0.0,0.0,168248,7968068,0.0005074981996565642,ok
100,64,0.645,LOShaT,sha4,logN,-0.04278943129122163,0.10344660069846433,-0.41363786728911667,0.5286238558262334,-0.022619514157777264,-0.00011014213425277719,168248,7968068,0.0005074981996565642,ok
100,64,0.645,LOShaT,sha4,logL,0.47577552577484455,0.09814137577991432,4.847858734340436,0.7901758712048268,0.3759463405770723,0.0018306110390723424,168248,7968068,0.0005074981996565642,ok
100,64,0.645,LOShaT,sha4,logOm,-0.5064404332438766,0.0777117436263583,-6.516909923921742,1.0581626416330967,-0.5358963466711504,-0.002609462208114324,168248,7968068,0.0005074981996565642,ok
100,64,0.645,LOShaT,sha4,logSha,-0.3070416588969927,0.35561523591459404,-0.8634097414508219,0.6143898552839898,-0.18864328037587952,-0.0009185685142534532,168248,7968068,0.0005074981996565642,ok
100,64,0.645,LOShaT,sha4,logT,-0.40153976645071016,0.20073896828328025,-2.0003080113675904,0.37894480743748826,-0.15216140947615836,-0.0007409258339376163,168248,7968068,0.0005074981996565642,ok
100,64,0.645,LOShaT,sha4,dpos,0.2553386457846767,0.16278190946165563,1.568593504211372,0.4787101311518728,0.12223319661172416,0.0005951951512948673,168248,7968068,0.0005074981996565642,ok
100,64,0.645,LOShaT,sha4,sha4,-0.6151319225954935,0.6691121227834576,-0.919325628172136,0.31824187922656283,-0.19576073901903845,-0.0009532258495058933,168248,7968068,0.0005074981996565642,ok
100,64,0.645,LOcSha,base,const,0.8222253393669421,1.0981900941876366,0.7487094845589245,0.0,0.0,0.0,168248,7968068,0.0005002914693571503,ok
100,64,0.645,LOcSha,base,logN,-0.04587609568526289,0.10339292674123077,-0.44370632625653816,0.5286238558262334,-0.024251198591396895,-0.0001180873626379814,168248,7968068,0.0005002914693571503,ok
100,64,0.645,LOcSha,base,logL,0.6782037111259493,0.1364597322316628,4.969991513500753,0.7901758712048268,0.5359002082932937,0.0026094810116704735,168248,7968068,0.0005002914693571503,ok
100,64,0.645,LOcSha,base,logOm,-0.7155395831749964,0.12632231540525912,-5.664395723585721,1.0581626416330967,-0.7571572555254992,-0.0036868570875064617,168248,7968068,0.0005002914693571503,ok
100,64,0.645,LOcSha,base,logc,-0.2040648767267073,0.10029526849478103,-2.034641113078291,1.275938361982088,-0.26037420454875165,-0.0012678508651127799,168248,7968068,0.0005002914693571503,ok
100,64,0.645,LOcSha,base,logSha,-0.810466992630267,0.16203182079964373,-5.0019001738703475,0.6143898552839898,-0.4979426983145602,-0.002424652941057766,168248,7968068,0.0005002914693571503,ok
100,64,0.645,LOcSha,base,dpos,0.2538818186017759,0.16277471234711022,1.559712899755483,0.4787101311518728,0.12153579867993211,0.0005917992827498907,168248,7968068,0.0005002914693571503,ok
100,64,0.645,LOcSha,sha4,const,0.7977468066120167,1.0985124603403749,0.7262064249729441,0.0,0.0,0.0,168248,7968068,0.0005074981996565642,ok
100,64,0.645,LOcSha,sha4,logN,-0.042789431291221966,0.1034466006984809,-0.41363786728905366,0.5286238558262334,-0.02261951415777744,-0.00011014213425277805,168248,7968068,0.0005074981996565642,ok
100,64,0.645,LOcSha,sha4,logL,0.6765454090002022,0.13648100088074103,4.957066585343823,0.7901758712048268,0.5345898579663606,0.0026031004687189084,168248,7968068,0.0005074981996565642,ok
100,64,0.645,LOcSha,sha4,logOm,-0.7072103164692329,0.12666757297120307,-5.583199392554967,1.0581626416330967,-0.7483435366652619,-0.0036439400823400745,168248,7968068,0.0005074981996565642,ok
100,64,0.645,LOcSha,sha4,logc,-0.20076988322535605,0.1003694841416426,-2.000308011367551,1.275938361982088,-0.2561699959378959,-0.0012473791385313165,168248,7968068,0.0005074981996565642,ok
100,64,0.645,LOcSha,sha4,logSha,-0.5078115421223461,0.37167902416328485,-1.3662636552211136,0.6143898552839898,-0.3119942598760879,-0.0015192065319206984,168248,7968068,0.0005074981996565642,ok
100,64,0.645,LOcSha,sha4,dpos,0.2553386457846733,0.16278190946165647,1.568593504211343,0.4787101311518728,0.12223319661172254,0.0005951951512948594,168248,7968068,0.0005074981996565642,ok
100,64,0.645,LOcSha,sha4,sha4,-0.6151319225954974,0.6691121227834566,-0.9193256281721432,0.31824187922656283,-0.19576073901903968,-0.0009532258495058991,168248,7968068,0.0005074981996565642,ok
100,65,0.655,LOcT,base,const,-0.40299868874472833,1.1048417351941258,-0.3647569383988917,0.0,-0.0,-0.0,168255,7958649,0.0004098343532165094,ok
100,65,0.655,LOcT,base,logN,0.025637682142712018,0.10385871546374897,0.24685152351668202,0.5281851202787502,0.013541442226216713,6.538149416541142e-05,168255,7958649,0.0004098343532165094,ok
100,65,0.655,LOcT,base,logL,-0.025292852547375684,0.1451809878688915,-0.17421601077833196,0.7904208580230293,-0.01999199821234665,-9.652640336528211e-05,168255,7958649,0.0004098343532165094,ok
100,65,0.655,LOcT,base,logOm,0.18648191684491328,0.12849407626002549,1.4512880458982513,1.0579841762539903,0.1972949171794307,0.0009525895588476176,168255,7958649,0.0004098343532165094,ok
100,65,0.655,LOcT,base,logc,0.5052053308433821,0.13153654649460744,3.84079819872794,1.2756825582260831,0.6444816288797405,0.0031117196495316093,168255,7958649,0.0004098343532165094,ok
100,65,0.655,LOcT,base,logT,-1.728708201186131,0.32244536372066956,-5.36124378170216,0.3789597545426296,-0.655110835597327,-0.0031630401370675216,168255,7958649,0.0004098343532165094,ok
100,65,0.655,LOcT,base,dpos,0.4200785403223403,0.16283747399896858,2.5797411984234113,0.478706678555572,0.20109440277018045,0.0009709344323724056,168255,7958649,0.0004098343532165094,ok
100,65,0.655,LOcT,sha4,const,-0.43204705635147644,1.1051757269258145,-0.39093064191092014,0.0,-0.0,-0.0,168255,7958649,0.0004196541319508862,ok
100,65,0.655,LOcT,sha4,logN,0.02929713640054367,0.10391487043000547,0.2819340127097354,0.5281851202787502,0.01547431151354411,7.471387397553496e-05,168255,7958649,0.0004196541319508862,ok
100,65,0.655,LOcT,sha4,logL,0.3279364050575962,0.35244055350433795,0.9304729600407913,0.7904208580230293,0.25920777466261286,0.001251520430661525,168255,7958649,0.0004196541319508862,ok
100,65,0.655,LOcT,sha4,logOm,-0.15894651040925253,0.33924252444649905,-0.4685335680383416,1.0579841762539903,-0.16816289288377934,-0.0008119328071742104,168255,7958649,0.0004196541319508862,ok
100,65,0.655,LOcT,sha4,logc,0.15388820689703234,0.3454772128697711,0.445436634210202,1.2756825582260831,0.196312501455231,0.0009478462082600843,168255,7958649,0.0004196541319508862,ok
100,65,0.655,LOcT,sha4,logT,-1.0184437511842028,0.7226150432334202,-1.4093863125614776,0.3789597545426296,-0.38594919396424043,-0.001863459929287623,168255,7958649,0.0004196541319508862,ok
100,65,0.655,LOcT,sha4,dpos,0.4217036326689489,0.1628311477362869,2.589821655939678,0.478706678555572,0.20187234532977152,0.0009746905350142982,168255,7958649,0.0004196541319508862,ok
100,65,0.655,LOcT,sha4,sha4,-0.7226573617077918,0.6551826231453634,-1.1029861540565584,0.31829548444031003,-0.23001857502913794,-0.0011105876220546048,168255,7958649,0.0004196541319508862,ok
100,65,0.655,LOShaT,base,const,-0.4029986887447656,1.1048417351941648,-0.3647569383989125,0.0,-0.0,-0.0,168255,7958649,0.0004098343532165094,ok
100,65,0.655,LOShaT,base,logN,0.025637682142712226,0.10385871546375684,0.24685152351666534,0.5281851202787502,0.013541442226216824,6.538149416541196e-05,168255,7958649,0.0004098343532165094,ok
100,65,0.655,LOShaT,base,logL,0.4799124782960106,0.09913525661494094,4.840986896922822,0.7904208580230293,0.37933283287069114,0.0018315144712627279,168255,7958649,0.0004098343532165094,ok
100,65,0.655,LOShaT,base,logOm,-0.31872341399847276,0.0784840427695719,-4.060996385395697,1.0579841762539903,-0.33720432861203375,-0.001628107440507004,168255,7958649,0.0004098343532165094,ok
100,65,0.655,LOShaT,base,logSha,-0.505205330843397,0.13153654649460836,-3.840798198728026,0.615043038282415,-0.3107230216383956,-0.0015002490197815247,168255,7958649,0.0004098343532165094,ok
100,65,0.655,LOShaT,base,logT,-0.7182975394993661,0.19977924909978093,-3.5954561984593716,0.3789597545426296,-0.2722058592572546,-0.0013142784573095866,168255,7958649,0.0004098343532165094,ok
100,65,0.655,LOShaT,base,dpos,0.42007854032233816,0.16283747399896867,2.5797411984233967,0.478706678555572,0.20109440277017943,0.0009709344323724006,168255,7958649,0.0004098343532165094,ok
100,65,0.655,LOShaT,sha4,const,-0.4320470563514809,1.1051757269258644,-0.3909306419109065,0.0,-0.0,-0.0,168255,7958649,0.0004196541319508862,ok
100,65,0.655,LOShaT,sha4,logN,0.029297136400543294,0.10391487043001013,0.28193401270971913,0.5281851202787502,0.01547431151354391,7.4713873975534e-05,168255,7958649,0.0004196541319508862,ok
100,65,0.655,LOShaT,sha4,logL,0.48182461195463044,0.09914959275300414,4.859572274340296,0.7904208580230293,0.38084422319779215,0.0018388118444820811,168255,7958649,0.0004196541319508862,ok
100,65,0.655,LOShaT,sha4,logOm,-0.3128347173062858,0.07867423468416364,-3.9763299708240623,1.0579841762539903,-0.3309741806929407,-0.001598026716975709,168255,7958649,0.0004196541319508862,ok
100,65,0.655,LOShaT,sha4,logSha,-0.15388820689704086,0.3454772128698049,-0.44543663421018315,0.615043038282415,-0.0946478703257889,-0.00045698375978694294,168255,7958649,0.0004196541319508862,ok
100,65,0.655,LOShaT,sha4,logT,-0.7106673373901445,0.19992389258525722,-3.5546893780446056,0.3789597545426296,-0.2693143197388333,-0.0013003173761341482,168255,7958649,0.0004196541319508862,ok
100,65,0.655,LOShaT,sha4,dpos,0.42170363266894595,0.16283114773628699,2.5898216559396587,0.478706678555572,0.2018723453297701,0.0009746905350142914,168255,7958649,0.0004196541319508862,ok
100,65,0.655,LOShaT,sha4,sha4,-0.722657361707787,0.6551826231454223,-1.1029861540564518,0.31829548444031003,-0.23001857502913642,-0.0011105876220545974,168255,7958649,0.0004196541319508862,ok
100,65,0.655,LOcSha,base,const,-0.402998688744796,1.1048417351942836,-0.36475693839890083,0.0,-0.0,-0.0,168255,7958649,0.0004098343532165094,ok
100,65,0.655,LOcSha,base,logN,0.025637682142712337,0.10385871546376686,0.24685152351664258,0.5281851202787502,0.013541442226216881,6.538149416541223e-05,168255,7958649,0.0004098343532165094,ok
100,65,0.655,LOcSha,base,logL,0.8390612480456869,0.13592034023387103,6.173183841373249,0.7904208580230293,0.6632115116141457,0.003202152241441761,168255,7958649,0.0004098343532165094,ok
100,65,0.655,LOcSha,base,logOm,-0.6778721837481482,0.12596281097487944,-5.381526329095141,1.0579841762539903,-0.7171780439282781,-0.003462716253655527,168255,7958649,0.0004098343532165094,ok
100,65,0.655,LOcSha,base,logc,-0.35914876974967425,0.09988962454989063,-3.595456198459277,1.2756825582260831,-0.4581598213780149,-0.002212111028340714,168255,7958649,0.0004098343532165094,ok
100,65,0.655,LOcSha,base,logSha,-0.8643541005930698,0.16122268186033606,-5.361243781702145,0.615043038282415,-0.5316149721806258,-0.002566770999811279,168255,7958649,0.0004098343532165094,ok
100,65,0.655,LOcSha,base,dpos,0.4200785403223414,0.1628374739989692,2.579741198423408,0.478706678555572,0.20109440277018095,0.000970934432372408,168255,7958649,0.0004098343532165094,ok
100,65,0.655,LOcSha,sha4,const,-0.43204705635151525,1.105175726925806,-0.3909306419109582,0.0,-0.0,-0.0,168255,7958649,0.0004196541319508862,ok
100,65,0.655,LOcSha,sha4,logN,0.029297136400543794,0.10391487043000147,0.28193401270974744,0.5281851202787502,0.015474311513544175,7.471387397553527e-05,168255,7958649,0.0004196541319508862,ok
100,65,0.655,LOcSha,sha4,logL,0.8371582806496968,0.13593426279090942,6.158552402181281,0.7904208580230293,0.6617073664922173,0.0031948898498980523,168255,7958649,0.0004196541319508862,ok
100,65,0.655,LOcSha,sha4,logOm,-0.6681683860013515,0.12630653501392286,-5.2900539621936336,1.0579841762539903,-0.7069115794625982,-0.0034131471770868053,168255,7958649,0.0004196541319508862,ok
100,65,0.655,LOcSha,sha4,logc,-0.35533366869506405,0.09996194629262893,-3.554689378044512,1.2756825582260831,-0.45329296350477877,-0.002188612612564378,168255,7958649,0.0004196541319508862,ok
100,65,0.655,LOcSha,sha4,logSha,-0.509221875592103,0.3613075216167464,-1.4093863125613404,0.615043038282415,-0.313193369524037,-0.001512176481655482,168255,7958649,0.0004196541319508862,ok
100,65,0.655,LOcSha,sha4,dpos,0.42170363266894845,0.1628311477362875,2.5898216559396654,0.478706678555572,0.2018723453297713,0.0009746905350142971,168255,7958649,0.0004196541319508862,ok
100,65,0.655,LOcSha,sha4,sha4,-0.7226573617077943,0.6551826231454219,-1.1029861540564636,0.31829548444031003,-0.23001857502913872,-0.0011105876220546085,168255,7958649,0.0004196541319508862,ok
100,66,0.665,LOcT,base,const,1.0543856484827192,1.1151859214194337,0.9454796982557612,0.0,0.0,0.0,168255,7944715,0.0004115241409327064,ok
100,66,0.665,LOcT,base,logN,-0.19058394062392786,0.10496250842499943,-1.8157334793509523,0.5289240777516224,-0.10080443502878102,-0.0004832810685228415,168255,7944715,0.0004115241409327064,ok
100,66,0.665,LOcT,base,logL,-0.2588584101016291,0.14593597273501932,-1.7737806878612903,0.7903585364884055,-0.20459095416563902,-0.0009808589762052393,168255,7944715,0.0004115241409327064,ok
100,66,0.665,LOcT,base,logOm,-0.0831540913336778,0.12943859256967594,-0.642421164220528,1.0581153605920905,-0.0879866213362421,-0.00042182934077209053,168255,7944715,0.0004115241409327064,ok
100,66,0.665,LOcT,base,logc,0.4674639321891874,0.1323658043549216,3.531606478480983,1.2758433524700221,0.596410750403072,0.0028593387250373625,168255,7944715,0.0004115241409327064,ok
100,66,0.665,LOcT,base,logT,-0.704530140221209,0.3276782986175596,-2.1500665231525793,0.378921532447994,-0.2669616403884206,-0.0012798792710329682,168255,7944715,0.0004115241409327064,ok
100,66,0.665,LOcT,base,dpos,0.08041017874671008,0.16523924860772712,0.4866288089798893,0.47869686461782057,0.03849210044940863,0.00018454052571761833,168255,7944715,0.0004115241409327064,ok
100,66,0.665,LOcT,sha4,const,1.0905252330336144,1.1154332825309985,0.9776696196110753,0.0,0.0,0.0,168255,7944715,0.00042675241529466224,ok
100,66,0.665,LOcT,sha4,logN,-0.19514228567736244,0.10500812505261578,-1.8583541566862916,0.5289240777516224,-0.10321545348224256,-0.0004948400795334632,168255,7944715,0.00042675241529466224,ok
100,66,0.665,LOcT,sha4,logL,-0.7042641930481159,0.35614959626611936,-1.9774392570752237,0.7903585364884055,-0.5566212169186968,-0.0026685779886385726,168255,7944715,0.00042675241529466224,ok
100,66,0.665,LOcT,sha4,logOm,0.3523917214201986,0.34316491179676445,1.026887392347673,1.0581153605920905,0.37287109338020097,0.0017876350418373336,168255,7944715,0.00042675241529466224,ok
100,66,0.665,LOcT,sha4,logc,0.9104244716736178,0.34918060597299183,2.607316832894312,1.2758433524700221,1.1615590101108173,0.005568797438311263,168255,7944715,0.00042675241529466224,ok
100,66,0.665,LOcT,sha4,logT,-1.6001816083442957,0.7312330887909282,-2.1883331496802856,0.378921532447994,-0.6063432672289162,-0.0029069576352901165,168255,7944715,0.00042675241529466224,ok
100,66,0.665,LOcT,sha4,dpos,0.0782215722040718,0.16524029525653652,0.4733807336923016,0.47869686461782057,0.03744442135956564,0.00017951769641587386,168255,7944715,0.00042675241529466224,ok
100,66,0.665,LOcT,sha4,sha4,0.9108587008359866,0.6666108255580259,1.3664025033999392,0.31825675495184275,0.28988693434771245,0.001389788726481863,168255,7944715,0.00042675241529466224,ok
100,66,0.665,LOShaT,base,const,1.0543856484827225,1.1151859214197226,0.9454796982555193,0.0,0.0,0.0,168255,7944715,0.00041152414093248435,ok
100,66,0.665,LOShaT,base,logN,-0.19058394062392764,0.10496250842501449,-1.8157334793506896,0.5289240777516224,-0.10080443502878089,-0.0004832810685228409,168255,7944715,0.00041152414093248435,ok
100,66,0.665,LOShaT,base,logL,0.2086055220875581,0.10067327022617546,2.0721043591700052,0.7903585364884055,0.16487315514052214,0.0007904421523149654,168255,7944715,0.00041152414093248435,ok
100,66,0.665,LOShaT,base,logOm,-0.5506180235228667,0.07873656444897575,-6.993168007472409,1.0581153605920905,-0.5826173885084023,-0.0027932099810681612,168255,7944715,0.00041152414093248435,ok
100,66,0.665,LOShaT,base,logSha,-0.46746393218919013,0.132365804354925,-3.5316064784809122,0.6147753499210953,-0.28738530248710054,-0.0013777952926780613,168255,7944715,0.00041152414093248435,ok
100,66,0.665,LOShaT,base,logT,0.2303977241571636,0.20464403623658928,1.1258462664936908,0.378921532447994,0.08730265871016264,0.00041855025698309855,168255,7944715,0.00041152414093248435,ok
100,66,0.665,LOShaT,base,dpos,0.08041017874671046,0.16523924860772715,0.48662880897989147,0.47869686461782057,0.03849210044940881,0.0001845405257176192,168255,7944715,0.00041152414093248435,ok
100,66,0.665,LOShaT,sha4,const,1.0905252330336288,1.1154332825311652,0.9776696196109421,0.0,0.0,0.0,168255,7944715,0.00042675241529466224,ok
100,66,0.665,LOShaT,sha4,logN,-0.1951422856773623,0.1050081250526396,-1.8583541566858688,0.5289240777516224,-0.1032154534822425,-0.0004948400795334629,168255,7944715,0.00042675241529466224,ok
100,66,0.665,LOShaT,sha4,logL,0.20616027862550393,0.10068711764416215,2.0475338201068976,0.7903585364884055,0.1629405360964952,0.0007811767048534696,168255,7944715,0.00042675241529466224,ok
100,66,0.665,LOShaT,sha4,logOm,-0.5580327502534221,0.07891443114620383,-7.071365048802816,1.0581153605920905,-0.5904630247565957,-0.002830823876411019,168255,7944715,0.00042675241529466224,ok
100,66,0.665,LOShaT,sha4,logSha,-0.9104244716736328,0.34918060597305994,-2.6073168328938467,0.6147753499210953,-0.5597065231498859,-0.002683369699853496,168255,7944715,0.00042675241529466224,ok
100,66,0.665,LOShaT,sha4,logT,0.22066733500293834,0.20477870984074392,1.0775892434059722,0.378921532447994,0.08361560474052826,0.0004008736202196711,168255,7944715,0.00042675241529466224,ok
100,66,0.665,LOShaT,sha4,dpos,0.07822157220407226,0.16524029525653644,0.4733807336923046,0.47869686461782057,0.037444421359565855,0.0001795176964158749,168255,7944715,0.00042675241529466224,ok
100,66,0.665,LOShaT,sha4,sha4,0.9108587008360048,0.6666108255581378,1.366402503399737,0.31825675495184275,0.28988693434771823,0.0013897887264818908,168255,7944715,0.00042675241529466224,ok
100,66,0.665,LOcSha,base,const,1.0543856484827208,1.1151859214194346,0.9454796982557618,0.0,0.0,0.0,168255,7944715,0.00041152414093248435,ok
100,66,0.665,LOcSha,base,logN,-0.19058394062392758,0.10496250842500428,-1.8157334793508657,0.5289240777516224,-0.10080443502878086,-0.0004832810685228408,168255,7944715,0.00041152414093248435,ok
100,66,0.665,LOcSha,base,logL,0.09340666000897506,0.13951995635506553,0.6694860179805651,0.7903585364884055,0.0738247511029636,0.00035393387787240207,168255,7944715,0.00041152414093248435,ok
100,66,0.665,LOcSha,base,logOm,-0.4354191614442829,0.12820359668278905,-3.3963100311579373,1.0581153605920905,-0.46072370302032306,-0.002208821897825129,168255,7944715,0.00041152414093248435,ok
100,66,0.665,LOcSha,base,logc,0.11519886207858318,0.10232201811829385,1.125846266493713,1.2758433524700221,0.14697570239507127,0.0007046373949728007,168255,7944715,0.00041152414093248435,ok
100,66,0.665,LOcSha,base,logSha,-0.35226507011060465,0.16383914930878252,-2.1500665231525447,0.6147753499210953,-0.21656388174222613,-0.001038260113674117,168255,7944715,0.00041152414093248435,ok
100,66,0.665,LOcSha,base,dpos,0.08041017874671054,0.16523924860772699,0.48662880897989247,0.47869686461782057,0.038492100449408845,0.00018454052571761936,168255,7944715,0.00041152414093248435,ok
100,66,0.665,LOcSha,sha4,const,1.090525233033628,1.1154332825312696,0.9776696196108497,0.0,0.0,0.0,168255,7944715,0.00042675241529466224,ok
100,66,0.665,LOcSha,sha4,logN,-0.19514228567736272,0.10500812505264452,-1.8583541566857855,0.5289240777516224,-0.10321545348224272,-0.000494840079533464,168255,7944715,0.00042675241529466224,ok
100,66,0.665,LOcSha,sha4,logL,0.09582661112403097,0.13953602589508962,0.6867517582597512,0.7903585364884055,0.07573738012463267,0.00036310348828702435,168255,7944715,0.00042675241529466224,ok
100,66,0.665,LOcSha,sha4,logOm,-0.4476990827519495,0.12851951602192357,-3.4835104940449546,1.0581153605920905,-0.4737172763828272,-0.002271116260337731,168255,7944715,0.00042675241529466224,ok
100,66,0.665,LOcSha,sha4,logc,0.11033366750147224,0.10238935492037037,1.0775892434060188,1.2758433524700221,0.14076847623539107,0.0006748784375404548,168255,7944715,0.00042675241529466224,ok
100,66,0.665,LOcSha,sha4,logSha,-0.8000908041721468,0.3656165443955311,-2.1883331496798815,0.6147753499210953,-0.49187610410358207,-0.0023581741131147743,168255,7944715,0.00042675241529466224,ok
100,66,0.665,LOcSha,sha4,dpos,0.07822157220407308,0.16524029525653633,0.4733807336923099,0.47869686461782057,0.03744442135956625,0.00017951769641587679,168255,7944715,0.00042675241529466224,ok
100,66,0.665,LOcSha,sha4,sha4,0.9108587008359865,0.666610825558139,1.366402503399707,0.31825675495184275,0.2898869343477124,0.0013897887264818628,168255,7944715,0.00042675241529466224,ok
100,67,0.675,LOcT,base,const,1.9345019096156435,1.1244457129781258,1.7204048957526472,0.0,0.0,0.0,168250,7942471,0.000348491415340213,ok
100,67,0.675,LOcT,base,logN,-0.2642611642753649,0.10577959499831281,-2.4982243908154484,0.5281062522259049,-0.13955797307431714,-0.0006636786207474656,168250,7942471,0.000348491415340213,ok
100,67,0.675,LOcT,base,logL,-0.4393465059814307,0.14730180678234145,-2.9826280856868594,0.790189761096833,-0.34716711060019506,-0.0016509797617175496,168250,7942471,0.000348491415340213,ok
100,67,0.675,LOcT,base,logOm,-0.1206561547252921,0.13034169137927326,-0.925691184827441,1.0578344738198222,-0.12763423994695242,-0.0006069743953864668,168250,7942471,0.000348491415340213,ok
100,67,0.675,LOcT,base,logc,0.3144613214146504,0.13337029111182874,2.3578063659693136,1.2757492763427836,0.4011738032325357,0.0019078127214387191,168250,7942471,0.000348491415340213,ok
100,67,0.675,LOcT,base,logT,-0.5874996894541904,0.3291984885186663,-1.7846366552223032,0.37888430103849347,-0.2225944091991829,-0.001058564747173142,168250,7942471,0.000348491415340213,ok
100,67,0.675,LOcT,base,dpos,-0.05758252728656238,0.16626784737047343,-0.34632388761405314,0.47867733859126865,-0.027563450910890786,-0.00013108010012325826,168250,7942471,0.000348491415340213,ok
100,67,0.675,LOcT,sha4,const,1.8866157957623522,1.124926934169354,1.6771007417965587,0.0,0.0,0.0,168250,7942471,0.0003748749548113661,ok
100,67,0.675,LOcT,sha4,logN,-0.2582194705524733,0.10585461765662565,-2.439378425512747,0.5281062522259049,-0.13636731684522407,-0.0006485052108823327,168250,7942471,0.0003748749548113661,ok
100,67,0.675,LOcT,sha4,logL,0.1489096116621827,0.3632239993525625,0.4099663346243923,0.790189761096833,0.11766685046436233,0.0005595737119390546,168250,7942471,0.0003748749548113661,ok
100,67,0.675,LOcT,sha4,logOm,-0.6959522367223571,0.3510033771198869,-1.9827508283051398,1.0578344738198222,-0.7362022681369229,-0.0035010662246296714,168250,7942471,0.0003748749548113661,ok
100,67,0.675,LOcT,sha4,logc,-0.27060876817945084,0.35695036819715714,-0.7581131504253931,1.2757492763427836,-0.3452289401769465,-0.0016417626439496514,168250,7942471,0.0003748749548113661,ok
100,67,0.675,LOcT,sha4,logT,0.5954047396325918,0.7463124771760484,0.7977955050216066,0.37888430103849347,0.22558950861070073,0.001072808171627144,168250,7942471,0.0003748749548113661,ok
100,67,0.675,LOcT,sha4,dpos,-0.054726608885894604,0.16626603010952565,-0.3291508725495168,0.47867733859126865,-0.026196387491625304,-0.00012457892541725075,168250,7942471,0.0003748749548113661,ok
100,67,0.675,LOcT,sha4,sha4,-1.2033535013148091,0.6714350810451065,-1.792211243180439,0.31843389185175186,-0.38318853869710684,-0.0018222824196028264,168250,7942471,0.0003748749548113661,ok
100,67,0.675,LOShaT,base,const,1.9345019096156366,1.1244457129776462,1.7204048957533749,0.0,0.0,0.0,168250,7942471,0.000348491415340213,ok
100,67,0.675,LOShaT,base,logN,-0.26426116427536406,0.10577959499827524,-2.4982243908163277,0.5281062522259049,-0.1395579730743167,-0.0006636786207474635,168250,7942471,0.000348491415340213,ok
100,67,0.675,LOShaT,base,logL,-0.12488518456677815,0.10081245168646831,-1.2387872973784748,0.790189761096833,-0.09868299415735632,-0.00046929453051534236,168250,7942471,0.000348491415340213,ok
100,67,0.675,LOShaT,base,logOm,-0.4351174761399383,0.079122687423943,-5.4992757489208985,1.0578344738198222,-0.46028226642230063,-0.0021889075414630497,168250,7942471,0.000348491415340213,ok
100,67,0.675,LOShaT,base,logSha,-0.3144613214146499,0.13337029111182602,-2.357806365969358,0.6152456333827164,-0.19347095486812224,-0.0009200659314046777,168250,7942471,0.000348491415340213,ok
100,67,0.675,LOShaT,base,logT,0.041422953375104744,0.20456189500672722,0.20249594077011512,0.37888430103849347,0.015694506736476665,7.463642782078724e-05,168250,7942471,0.000348491415340213,ok
100,67,0.675,LOShaT,base,dpos,-0.057582527286562636,0.16626784737047343,-0.3463238876140547,0.47867733859126865,-0.027563450910890908,-0.00013108010012325886,168250,7942471,0.000348491415340213,ok
100,67,0.675,LOShaT,sha4,const,1.886615795762356,1.1249269341692758,1.6771007417966786,0.0,0.0,0.0,168250,7942471,0.0003748749548113661,ok
100,67,0.675,LOShaT,sha4,logN,-0.2582194705524738,0.10585461765662547,-2.4393784255127557,0.5281062522259049,-0.13636731684522435,-0.000648505210882334,168250,7942471,0.0003748749548113661,ok
100,67,0.675,LOShaT,sha4,logL,-0.12169915651726922,0.10081269570618491,-1.2071808581724386,0.790189761096833,-0.09616542741406706,-0.00045732204920869465,168250,7942471,0.0003748749548113661,ok
100,67,0.675,LOShaT,sha4,logOm,-0.4253434685429091,0.07929104319275564,-5.364331851567445,1.0578344738198222,-0.44994298423878637,-0.002139738293816987,168250,7942471,0.0003748749548113661,ok
100,67,0.675,LOShaT,sha4,logSha,0.27060876817944884,0.35695036819715037,0.7581131504254018,0.6152456333827164,0.1664908629774817,0.0007917600397442646,168250,7942471,0.0003748749548113661,ok
100,67,0.675,LOShaT,sha4,logT,0.0541872032736959,0.204697106422037,0.2647189509458659,0.37888430103849347,0.020530680637585036,9.76352228998279e-05,168250,7942471,0.0003748749548113661,ok
100,67,0.675,LOShaT,sha4,dpos,-0.054726608885894416,0.16626603010952562,-0.32915087254951575,0.47867733859126865,-0.026196387491625214,-0.00012457892541725032,168250,7942471,0.0003748749548113661,ok
100,67,0.675,LOShaT,sha4,sha4,-1.203353501314806,0.6714350810450976,-1.792211243180458,0.31843389185175186,-0.3831885386971059,-0.0018222824196028218,168250,7942471,0.0003748749548113661,ok
100,67,0.675,LOcSha,base,const,1.9345019096156388,1.1244457129777046,1.7204048957532874,0.0,0.0,0.0,168250,7942471,0.000348491415340213,ok
100,67,0.675,LOcSha,base,logN,-0.26426116427536417,0.10577959499827587,-2.498224390816314,0.5281062522259049,-0.13955797307431675,-0.0006636786207474638,168250,7942471,0.000348491415340213,ok
100,67,0.675,LOcSha,base,logL,-0.1455966612543329,0.13987947852894062,-1.0408722050261963,0.790189761096833,-0.11504899097305785,-0.0005471242807942327,168250,7942471,0.000348491415340213,ok
100,67,0.675,LOcSha,base,logOm,-0.41440599945238454,0.1285412875124968,-3.2239135570514335,1.0578344738198222,-0.4383729523784907,-0.0020847161218988256,168250,7942471,0.000348491415340213,ok
100,67,0.675,LOcSha,base,logc,0.02071147668755382,0.10228094750336514,0.20249594077012625,1.2757492763427836,0.026422651396137215,0.0001256549407301948,168250,7942471,0.000348491415340213,ok
100,67,0.675,LOcSha,base,logSha,-0.2937498447270934,0.16459924425933192,-1.7846366552223056,0.6152456333827164,-0.1807283092751952,-0.0008594673051457246,168250,7942471,0.000348491415340213,ok
100,67,0.675,LOcSha,base,dpos,-0.057582527286562386,0.16626784737047356,-0.3463238876140529,0.47867733859126865,-0.02756345091089079,-0.0001310801001232583,168250,7942471,0.000348491415340213,ok
100,67,0.675,LOcSha,sha4,const,1.8866157957623582,1.1249269341692527,1.677100741796715,0.0,0.0,0.0,168250,7942471,0.0003748749548113661,ok
100,67,0.675,LOcSha,sha4,logN,-0.2582194705524744,0.10585461765662803,-2.4393784255127025,0.5281062522259049,-0.13636731684522468,-0.0006485052108823356,168250,7942471,0.0003748749548113661,ok
100,67,0.675,LOcSha,sha4,logL,-0.14879275815411733,0.13990278810389895,-1.0635439091007697,0.790189761096833,-0.11757451401874082,-0.0005591345989057765,168250,7942471,0.0003748749548113661,ok
100,67,0.675,LOcSha,sha4,logOm,-0.3982498669060621,0.12884941526853888,-3.090816253035047,1.0578344738198222,-0.42128243840738844,-0.0020034408748431354,168250,7942471,0.0003748749548113661,ok
100,67,0.675,LOcSha,sha4,logc,0.027093601636847636,0.10234855321101871,0.2647189509458623,1.2757492763427836,0.03456464268172803,0.00016437480336162788,168250,7942471,0.0003748749548113661,ok
100,67,0.675,LOcSha,sha4,logSha,0.29770236981629944,0.3731562385880193,0.7977955050216267,0.6152456333827164,0.18316008307716483,0.0008710317915545491,168250,7942471,0.0003748749548113661,ok
100,67,0.675,LOcSha,sha4,dpos,-0.054726608885894,0.16626603010952554,-0.3291508725495134,0.47867733859126865,-0.026196387491625013,-0.00012457892541724937,168250,7942471,0.0003748749548113661,ok
100,67,0.675,LOcSha,sha4,sha4,-1.2033535013148104,0.6714350810450979,-1.792211243180464,0.31843389185175186,-0.3831885386971073,-0.0018222824196028285,168250,7942471,0.0003748749548113661,ok
100,68,0.685,LOcT,base,const,-0.4368811166551589,1.1376759278622175,-0.3840119193486785,0.0,-0.0,-0.0,168234,7929771,0.0006697030772959689,ok
100,68,0.685,LOcT,base,logN,-0.06221827826659642,0.10710138287110463,-0.5809288040797331,0.5282764176213398,-0.03286844915324522,-0.00015519556009477848,168234,7929771,0.0006697030772959689,ok
100,68,0.685,LOcT,base,logL,-0.72935150788086,0.14910229741190156,-4.891618174507364,0.7905386791780046,-0.5765805776966211,-0.0027224511043461596,168234,7929771,0.0006697030772959689,ok
100,68,0.685,LOcT,base,logOm,-0.11332499412081691,0.13296322259386986,-0.8523033054558475,1.058049543867323,-0.1199034583382974,-0.0005661503616234877,168234,7929771,0.0006697030772959689,ok
100,68,0.685,LOcT,base,logc,0.48973063294925145,0.1357775662468477,3.6068597080235363,1.2757868198318911,0.6247918867845846,0.0029500913280124546,168234,7929771,0.0006697030772959689,ok
100,68,0.685,LOcT,base,logT,-0.8234621560013832,0.3325018760693455,-2.476563939235172,0.37887365665781286,-0.31198811816357036,-0.0014731200281328342,168234,7929771,0.0006697030772959689,ok
100,68,0.685,LOcT,base,dpos,0.10817914908602279,0.1678093480067069,0.644655082514826,0.4786665436576627,0.05178173938883353,0.00024449878999960117,168234,7929771,0.0006697030772959689,ok
100,68,0.685,LOcT,sha4,const,-0.5061325797269985,1.1380314473681523,-0.44474393119583544,0.0,-0.0,-0.0,168234,7929771,0.0007253483160847285,ok
100,68,0.685,LOcT,sha4,logN,-0.05344460127772025,0.10715746341565034,-0.4987482866257794,0.5282764176213398,-0.028233522504194933,-0.00013331074180159312,168234,7929771,0.0007253483160847285,ok
100,68,0.685,LOcT,sha4,logL,0.13389130804164254,0.3745409682808578,0.35748107518438726,0.7905386791780046,0.10584625781265543,0.0004997762196988079,168234,7929771,0.0007253483160847285,ok
100,68,0.685,LOcT,sha4,logOm,-0.9574181463230504,0.3615902744472205,-2.6477983894525345,1.058049543867323,-1.0129958330074014,-0.004783081031425488,168234,7929771,0.0007253483160847285,ok
100,68,0.685,LOcT,sha4,logc,-0.368783700918901,0.3675204094598702,-1.0034373368839227,1.2757868198318911,-0.47048938500116,-0.0022215183711122425,168234,7929771,0.0007253483160847285,ok
100,68,0.685,LOcT,sha4,logT,0.9125494865942017,0.7658332780277225,1.1915772176214678,0.37887365665781286,0.34574096086715495,0.001632491445498797,168234,7929771,0.0007253483160847285,ok
100,68,0.685,LOcT,sha4,dpos,0.11222099173164893,0.1678120847360289,0.6687300971689515,0.4786665436576627,0.05371643423802354,0.00025363387420550997,168234,7929771,0.0007253483160847285,ok
100,68,0.685,LOcT,sha4,sha4,-1.7649883983297354,0.6930743308956445,-2.5466076575781997,0.3184707287019748,-0.5620971413666022,-0.002654064396994851,168234,7929771,0.0007253483160847285,ok
100,68,0.685,LOShaT,base,const,-0.4368811166551432,1.1376759278621407,-0.38401191934869067,0.0,-0.0,-0.0,168234,7929771,0.0006697030772960799,ok
100,68,0.685,LOShaT,base,logN,-0.06221827826659772,0.10710138287110604,-0.5809288040797375,0.5282764176213398,-0.0328684491532459,-0.0001551955600947817,168234,7929771,0.0006697030772960799,ok
100,68,0.685,LOShaT,base,logL,-0.23962087493161083,0.10193044897657652,-2.3508272291302807,0.7905386791780046,-0.18942956997191346,-0.0008944330799800302,168234,7929771,0.0006697030772960799,ok
100,68,0.685,LOShaT,base,logOm,-0.6030556270700747,0.08019557678795039,-7.519811580938532,1.058049543867323,-0.638062731148115,-0.0030127525176026964,168234,7929771,0.0006697030772960799,ok
100,68,0.685,LOShaT,base,logSha,-0.48973063294926056,0.13577756624684845,-3.6068597080235834,0.6150651485661127,-0.3012162445123134,-0.0014222582744558448,168234,7929771,0.0006697030772960799,ok
100,68,0.685,LOShaT,base,logT,0.15599910989712776,0.20497383468670854,0.7610684072704401,0.37887365665781286,0.0591039532020888,0.0002790722214561223,168234,7929771,0.0006697030772960799,ok
100,68,0.685,LOShaT,base,dpos,0.10817914908602239,0.16780934800670674,0.6446550825148242,0.4786665436576627,0.051781739388833334,0.00024449878999960024,168234,7929771,0.0006697030772960799,ok
100,68,0.685,LOShaT,sha4,const,-0.5061325797270088,1.1380314473677633,-0.4447439311959964,0.0,-0.0,-0.0,168234,7929771,0.0007253483160847285,ok
100,68,0.685,LOShaT,sha4,logN,-0.053444601277719515,0.10715746341561669,-0.4987482866259292,0.5282764176213398,-0.028233522504194544,-0.00013331074180159127,168234,7929771,0.0007253483160847285,ok
100,68,0.685,LOShaT,sha4,logL,-0.23489239287725447,0.10195363663201495,-2.30391382433037,0.7905386791780046,-0.18569152201414568,-0.0008767830702773475,168234,7929771,0.0007253483160847285,ok
100,68,0.685,LOShaT,sha4,logOm,-0.5886344454041479,0.08036387627079246,-7.32461489812534,1.058049543867323,-0.6228044064644533,-0.0029407070056788388,168234,7929771,0.0007253483160847285,ok
100,68,0.685,LOShaT,sha4,logSha,0.3687837009189029,0.36752040945990916,1.0034373368838214,0.6150651485661127,0.2268260017944459,0.001071008499014399,168234,7929771,0.0007253483160847285,ok
100,68,0.685,LOShaT,sha4,logT,0.1749820847563806,0.2050767534214762,0.8532516818069347,0.37887365665781286,0.06629610230125725,0.0003130315239631102,168234,7929771,0.0007253483160847285,ok
100,68,0.685,LOShaT,sha4,dpos,0.11222099173165492,0.16781208473602893,0.6687300971689871,0.4786665436576627,0.053716434238026405,0.00025363387420552347,168234,7929771,0.0007253483160847285,ok
100,68,0.685,LOShaT,sha4,sha4,-1.7649883983297525,0.6930743308957096,-2.5466076575779852,0.3184707287019748,-0.5620971413666076,-0.002654064396994877,168234,7929771,0.0007253483160847285,ok
100,68,0.685,LOcSha,base,const,-0.43688111665514956,1.1376759278621038,-0.3840119193487087,0.0,-0.0,-0.0,168234,7929771,0.0006697030772959689,ok
100,68,0.685,LOcSha,base,logN,-0.062218278266597156,0.10710138287109329,-0.5809288040798014,0.5282764176213398,-0.03286844915324561,-0.00015519556009478032,168234,7929771,0.0006697030772959689,ok
100,68,0.685,LOcSha,base,logL,-0.31762042988017536,0.1404410509309844,-2.2615925171071276,0.7905386791780046,-0.25109123511742387,-0.001185582096899477,168234,7929771,0.0006697030772959689,ok
100,68,0.685,LOcSha,base,logOm,-0.5250560721215102,0.12881774909885857,-4.0759606171861185,1.058049543867323,-0.5555353376129321,-0.0026230814076838903,168234,7929771,0.0006697030772959689,ok
100,68,0.685,LOcSha,base,logc,0.07799955494856373,0.10248691734335122,0.7610684072704613,1.2757868198318911,0.09951080415613096,0.00046986199179913996,168234,7929771,0.0006697030772959689,ok
100,68,0.685,LOcSha,base,logSha,-0.41173107800069264,0.16625093803466887,-2.476563939235236,0.6150651485661127,-0.25324143665978177,-0.001195734743016945,168234,7929771,0.0006697030772959689,ok
100,68,0.685,LOcSha,base,dpos,0.10817914908602387,0.16780934800670588,0.6446550825148364,0.4786665436576627,0.05178173938883405,0.0002444987899996036,168234,7929771,0.0006697030772959689,ok
100,68,0.685,LOcSha,sha4,const,-0.5061325797270118,1.1380314473678916,-0.4447439311959489,0.0,-0.0,-0.0,168234,7929771,0.0007253483160847285,ok
100,68,0.685,LOcSha,sha4,logN,-0.0534446012777193,0.10715746341562879,-0.4987482866258709,0.5282764176213398,-0.028233522504194433,-0.00013331074180159076,168234,7929771,0.0007253483160847285,ok
100,68,0.685,LOcSha,sha4,logL,-0.3223834352554439,0.1404411156309141,-2.295506083152193,0.7905386791780046,-0.25485657509570636,-0.001203360971836724,168234,7929771,0.0007253483160847285,ok
100,68,0.685,LOcSha,sha4,logOm,-0.5011434030259575,0.1291014780381954,-3.8817789745032303,1.058049543867323,-0.5302345489837323,-0.0025036182092883384,168234,7929771,0.0007253483160847285,ok
100,68,0.685,LOcSha,sha4,logc,0.08749104237818915,0.10253837671073612,0.8532516818069399,1.2757868198318911,0.11161991871944715,0.0005270378204530497,168234,7929771,0.0007253483160847285,ok
100,68,0.685,LOcSha,sha4,logSha,0.4562747432970929,0.3829166390138939,1.1915772176213457,0.6150651485661127,0.28063869277299136,0.0013250968704396758,168234,7929771,0.0007253483160847285,ok
100,68,0.685,LOcSha,sha4,dpos,0.11222099173165552,0.1678120847360285,0.6687300971689925,0.4786665436576627,0.05371643423802669,0.0002536338742055248,168234,7929771,0.0007253483160847285,ok
100,68,0.685,LOcSha,sha4,sha4,-1.7649883983297519,0.6930743308957085,-2.5466076575779883,0.3184707287019748,-0.5620971413666074,-0.0026540643969948756,168234,7929771,0.0007253483160847285,ok
100,69,0.695,LOcT,base,const,-0.35952967962881466,1.1421669028684398,-0.3147785833452985,0.0,-0.0,-0.0,168200,7903173,0.00020746952587658019,ok
100,69,0.695,LOcT,base,logN,-0.017731422356660642,0.10752859278250919,-0.16489960388977462,0.5283400111259746,-0.009368219885197438,-4.39411725243515e-05,168200,7903173,0.00020746952587658019,ok
100,69,0.695,LOcT,base,logL,-0.618566651726162,0.1489020700214421,-4.154184368538917,0.7900114190889486,-0.4886747183312846,-0.002292104622823048,168200,7903173,0.00020746952587658019,ok
100,69,0.695,LOcT,base,logOm,0.21600278161229905,0.1326256148328285,1.6286656381164795,1.057557511187156,0.22843536413140578,0.0010714647893589242,168200,7903173,0.00020746952587658019,ok
100,69,0.695,LOcT,base,logc,0.4657359547684666,0.13484550922717595,3.453848462864531,1.275367520954081,0.5939845100522412,0.002786054997944559,168200,7903173,0.00020746952587658019,ok
100,69,0.695,LOcT,base,logT,-0.7159030233555158,0.3337658223519679,-2.144926099115597,0.379059335326169,-0.27136972419113664,-0.0012728462839999947,168200,7903173,0.00020746952587658019,ok
100,69,0.695,LOcT,base,dpos,0.12733629983336409,0.16860714286271283,0.7552248242356302,0.4786700867082376,0.06095207768234252,0.00028589270896485166,168200,7903173,0.00020746952587658019,ok
100,69,0.695,LOcT,sha4,const,-0.3531473428395578,1.1425069180933982,-0.30909864723522706,0.0,-0.0,-0.0,168200,7903173,0.00020791223786387203,ok
100,69,0.695,LOcT,sha4,logN,-0.018534258806252993,0.10758473084135595,-0.17227592299862277,0.5283400111259746,-0.0097923905039074,-4.5930723854796445e-05,168200,7903173,0.00020791223786387203,ok
100,69,0.695,LOcT,sha4,logL,-0.6960980230252994,0.36614539293712245,-1.9011519370526102,0.7900114190889486,-0.5499253869952284,-0.0025793978580348855,168200,7903173,0.00020791223786387203,ok
100,69,0.695,LOcT,sha4,logOm,0.29182614036914034,0.3533036414836702,0.8259924498475021,1.057557511187156,0.3086229267081417,0.0014475805898707225,168200,7903173,0.00020791223786387203,ok
100,69,0.695,LOcT,sha4,logc,0.5428506726807167,0.3593487595467816,1.510651305337388,1.275367520954081,0.692334116665061,0.0032473589686919254,168200,7903173,0.00020791223786387203,ok
100,69,0.695,LOcT,sha4,logT,-0.8718268201378201,0.7516471968656391,-1.1598883409308633,0.379059335326169,-0.3304740949609696,-0.0015500724149797047,168200,7903173,0.00020791223786387203,ok
100,69,0.695,LOcT,sha4,dpos,0.12696481551614577,0.16862339755107178,0.7529489819328977,0.4786700867082376,0.06077425925200888,0.00028505866040268613,168200,7903173,0.00020791223786387203,ok
100,69,0.695,LOcT,sha4,sha4,0.15854085140691684,0.6829938779335473,0.2321263140551053,0.31835087579180216,0.05047161889416995,0.00023673463481747685,168200,7903173,0.00020791223786387203,ok
100,69,0.695,LOShaT,base,const,-0.3595296796288075,1.1421669028684058,-0.3147785833453016,0.0,-0.0,-0.0,168200,7903173,0.00020746952587658019,ok
100,69,0.695,LOShaT,base,logN,-0.017731422356661065,0.10752859278250594,-0.16489960388978353,0.5283400111259746,-0.009368219885197662,-4.394117252435255e-05,168200,7903173,0.00020746952587658019,ok
100,69,0.695,LOShaT,base,logL,-0.15283069695769494,0.10247820216000096,-1.4913483427341725,0.7900114190889486,-0.12073799578390164,-0.0005663156040314305,168200,7903173,0.00020746952587658019,ok
100,69,0.695,LOShaT,base,logOm,-0.2497331731561719,0.07959649564514701,-3.137489548151962,1.057557511187156,-0.2641071930639122,-0.0012387817405610558,168200,7903173,0.00020746952587658019,ok
100,69,0.695,LOShaT,base,logSha,-0.46573595476846824,0.13484550922717936,-3.453848462864456,0.6148539382096302,-0.2863595859552149,-0.0013431554900138608,168200,7903173,0.00020746952587658019,ok
100,69,0.695,LOShaT,base,logT,0.21556888618141842,0.20933873922491053,1.0297610799586134,0.379059335326169,0.08171339871293104,0.0003832726595230159,168200,7903173,0.00020746952587658019,ok
100,69,0.695,LOShaT,base,dpos,0.12733629983336245,0.16860714286271292,0.7552248242356201,0.4786700867082376,0.06095207768234174,0.000285892708964848,168200,7903173,0.00020746952587658019,ok
100,69,0.695,LOShaT,sha4,const,-0.3531473428395484,1.1425069180933358,-0.3090986472352358,0.0,-0.0,-0.0,168200,7903173,0.00020791223786387203,ok
100,69,0.695,LOShaT,sha4,logN,-0.018534258806253562,0.10758473084136239,-0.17227592299861774,0.5283400111259746,-0.0097923905039077,-4.593072385479785e-05,168200,7903173,0.00020791223786387203,ok
100,69,0.695,LOShaT,sha4,logL,-0.15324735034458212,0.1024875640387605,-1.4952775176374025,0.7900114190889486,-0.1210671567173446,-0.0005678595171271882,168200,7903173,0.00020791223786387203,ok
100,69,0.695,LOShaT,sha4,logOm,-0.2510245323115817,0.0797951500495946,-3.145862024892039,1.057557511187156,-0.2654728796383562,-0.0012451874259652438,168200,7903173,0.00020791223786387203,ok
100,69,0.695,LOShaT,sha4,logSha,-0.5428506726807169,0.35934875954684004,-1.5106513053371424,0.6148539382096302,-0.33377387395748565,-0.0015655498653336668,168200,7903173,0.00020791223786387203,ok
100,69,0.695,LOShaT,sha4,logT,0.21387452522361394,0.20946839335130157,1.0210348291778932,0.379059335326169,0.08107113537446306,0.0003802601550656557,168200,7903173,0.00020791223786387203,ok
100,69,0.695,LOShaT,sha4,dpos,0.12696481551614353,0.16862339755107178,0.7529489819328844,0.4786700867082376,0.06077425925200781,0.00028505866040268103,168200,7903173,0.00020791223786387203,ok
100,69,0.695,LOShaT,sha4,sha4,0.15854085140691415,0.6829938779336386,0.2321263140550703,0.31835087579180216,0.05047161889416909,0.0002367346348174728,168200,7903173,0.00020791223786387203,ok
100,69,0.695,LOcSha,base,const,-0.3595296796288112,1.1421669028685835,-0.31477858334525594,0.0,-0.0,-0.0,168200,7903173,0.00020746952587658019,ok
100,69,0.695,LOcSha,base,logN,-0.017731422356660698,0.10752859278252351,-0.16489960388975317,0.5283400111259746,-0.009368219885197468,-4.3941172524351635e-05,168200,7903173,0.00020746952587658019,ok
100,69,0.695,LOcSha,base,logL,-0.2606151400484051,0.14244343581110108,-1.8296044220248617,0.7900114190889486,-0.20588893662570557,-0.0009657118850743896,168200,7903173,0.00020746952587658019,ok
100,69,0.695,LOcSha,base,logOm,-0.1419487300654609,0.13016272262823766,-1.0905482552856987,1.057557511187156,-0.15011894568420628,-0.0007041254979407904,168200,7903173,0.00020746952587658019,ok
100,69,0.695,LOcSha,base,logc,0.10778444309070942,0.10466936961245442,1.0297610799586239,1.275367520954081,0.13746477798201429,0.0006447717495266778,168200,7903173,0.00020746952587658019,ok
100,69,0.695,LOcSha,base,logSha,-0.35795151167775696,0.16688291117598725,-2.144926099115549,0.6148539382096302,-0.2200878966431593,-0.0010323114055210806,168200,7903173,0.00020746952587658019,ok
100,69,0.695,LOcSha,base,dpos,0.12733629983336206,0.1686071428627131,0.7552248242356169,0.4786700867082376,0.06095207768234155,0.0002858927089648471,168200,7903173,0.00020746952587658019,ok
100,69,0.695,LOcSha,sha4,const,-0.3531473428395487,1.1425069180933891,-0.30909864723522157,0.0,-0.0,-0.0,168200,7903173,0.00020791223786387203,ok
100,69,0.695,LOcSha,sha4,logN,-0.018534258806253565,0.10758473084135667,-0.17227592299862693,0.5283400111259746,-0.009792390503907702,-4.593072385479786e-05,168200,7903173,0.00020791223786387203,ok
100,69,0.695,LOcSha,sha4,logL,-0.2601846129563894,0.14246167355277045,-1.826348143102588,0.7900114190889486,-0.205548815306786,-0.0009641165628320638,168200,7903173,0.00020791223786387203,ok
100,69,0.695,LOcSha,sha4,logOm,-0.14408726969977345,0.13049348509857522,-1.1041721323553388,1.057557511187156,-0.15238057433744492,-0.0007147335554005648,168200,7903173,0.00020791223786387203,ok
100,69,0.695,LOcSha,sha4,logc,0.10693726261180707,0.1047341966756497,1.0210348291779048,1.275367520954081,0.1363843115148359,0.0006397038749440071,168200,7903173,0.00020791223786387203,ok
100,69,0.695,LOcSha,sha4,logSha,-0.435913410068909,0.37582359843287716,-1.1598883409306826,0.6148539382096302,-0.26802307689925814,-0.0012571490002222148,168200,7903173,0.00020791223786387203,ok
100,69,0.695,LOcSha,sha4,dpos,0.12696481551614316,0.16862339755107186,0.7529489819328818,0.4786700867082376,0.060774259252007634,0.0002850586604026802,168200,7903173,0.00020791223786387203,ok
100,69,0.695,LOcSha,sha4,sha4,0.1585408514069169,0.6829938779336386,0.23212631405507433,0.31835087579180216,0.05047161889416996,0.00023673463481747693,168200,7903173,0.00020791223786387203,ok
100,70,0.705,LOcT,base,const,-2.9142146616639577,1.1472547744955588,-2.5401634636433053,0.0,-0.0,-0.0,168244,7888156,0.00044899410220344826,ok
100,70,0.705,LOcT,base,logN,0.20566718546272622,0.10806177481441352,1.9032371605587757,0.528448770778789,0.10868457134731091,0.000506358291094262,168244,7888156,0.00044899410220344826,ok
100,70,0.705,LOcT,base,logL,-0.8280867448429172,0.14880609155606203,-5.564871277671716,0.7904527332659768,-0.6545634308424094,-0.003049592192759384,168244,7888156,0.00044899410220344826,ok
100,70,0.705,LOcT,base,logOm,0.27287889494952194,0.13122158930571093,2.0795274344207773,1.0580790746443702,0.2887274486581685,0.0013451728767219706,168244,7888156,0.00044899410220344826,ok
100,70,0.705,LOcT,base,logc,0.3725314436168742,0.13439533769886827,2.7719074931868803,1.276402583196731,0.4755000969545855,0.002215341271758506,168244,7888156,0.00044899410220344826,ok
100,70,0.705,LOcT,base,logT,0.10419488632466281,0.331525813397227,0.31428890938220483,0.37902134683294275,0.039492086147879066,0.0001839924931910052,168244,7888156,0.00044899410220344826,ok
100,70,0.705,LOcT,base,dpos,-0.02475474695118778,0.16881071873931286,-0.14664203278119722,0.4786893606583001,-0.01184983399132208,-5.5208035650453026e-05,168244,7888156,0.00044899410220344826,ok
100,70,0.705,LOcT,sha4,const,-2.951090394269991,1.147400601818613,-2.571979123588184,0.0,-0.0,-0.0,168244,7888156,0.00046362956481560413,ok
100,70,0.705,LOcT,sha4,logN,0.21029980988362626,0.108094169472003,1.9455240824815727,0.528448770778789,0.11113267602801533,0.0005177639403706441,168244,7888156,0.00046362956481560413,ok
100,70,0.705,LOcT,sha4,logL,-0.3798066425437711,0.3586337981586326,-1.0590375042560078,0.7904527332659768,-0.3002191987112977,-0.0013987126096063186,168244,7888156,0.00046362956481560413,ok
100,70,0.705,LOcT,sha4,logOm,-0.16547986930576833,0.3452465849608739,-0.4793092140926516,1.0580790746443702,-0.17509078698731867,-0.0008157429392800539,168244,7888156,0.00046362956481560413,ok
100,70,0.705,LOcT,sha4,logc,-0.07327469223537755,0.351128866990225,-0.2086831904863505,1.276402583196731,-0.09352800645218136,-0.00043574429129633233,168244,7888156,0.00046362956481560413,ok
100,70,0.705,LOcT,sha4,logT,1.0055443476224104,0.7338876610819057,1.370161130846682,0.37902134683294275,0.38112277293609875,0.0017756400343552927,168244,7888156,0.00046362956481560413,ok
100,70,0.705,LOcT,sha4,dpos,-0.022514754987162957,0.1688202462633723,-0.1333652537861972,0.4786893606583001,-0.010777573670183309,-5.021240566278002e-05,168244,7888156,0.00046362956481560413,ok
100,70,0.705,LOcT,sha4,sha4,-0.9167023404086377,0.6730076154165001,-1.362098020007283,0.318286936361418,-0.29177437948400703,-0.001359368439780537,168244,7888156,0.00046362956481560413,ok
100,70,0.705,LOShaT,base,const,-2.914214661663959,1.147254774495573,-2.540163463643275,0.0,-0.0,-0.0,168244,7888156,0.00044899410220344826,ok
100,70,0.705,LOShaT,base,logN,0.20566718546272605,0.10806177481441044,1.9032371605588285,0.528448770778789,0.10868457134731081,0.0005063582910942615,168244,7888156,0.00044899410220344826,ok
100,70,0.705,LOShaT,base,logL,-0.4555553012260383,0.10260570765716405,-4.439863157985158,0.7904527332659768,-0.3600949330079274,-0.001677671933092721,168244,7888156,0.00044899410220344826,ok
100,70,0.705,LOShaT,base,logOm,-0.09965254866735294,0.07984850712532263,-1.2480201854112034,1.0580790746443702,-0.10544027647990588,-0.0004912432146441238,168244,7888156,0.00044899410220344826,ok
100,70,0.705,LOShaT,base,logSha,-0.37253144361687107,0.13439533769886566,-2.771907493186911,0.6148023514431995,-0.22903320752218204,-0.001067059124649517,168244,7888156,0.00044899410220344826,ok
100,70,0.705,LOShaT,base,logT,0.8492577735584311,0.2076595080373754,4.089664767026118,0.37902134683294275,0.32188682514246286,0.0014996614577799294,168244,7888156,0.00044899410220344826,ok
100,70,0.705,LOShaT,base,dpos,-0.02475474695118747,0.16881071873931286,-0.1466420327811954,0.4786893606583001,-0.011849833991321933,-5.520803565045234e-05,168244,7888156,0.00044899410220344826,ok
100,70,0.705,LOShaT,sha4,const,-2.9510903942699964,1.1474006018187373,-2.57197912358791,0.0,-0.0,-0.0,168244,7888156,0.00046362956481560413,ok
100,70,0.705,LOShaT,sha4,logN,0.2102998098836264,0.10809416947201905,1.945524082481285,0.528448770778789,0.1111326760280154,0.0005177639403706444,168244,7888156,0.00046362956481560413,ok
100,70,0.705,LOShaT,sha4,logL,-0.4530813347791499,0.10262349537439146,-4.414986384221437,0.7904527332659768,-0.3581393794679761,-0.001668561065410603,168244,7888156,0.00046362956481560413,ok
100,70,0.705,LOShaT,sha4,logOm,-0.09220517707038982,0.08000406019508041,-1.1525062208787709,1.0580790746443702,-0.09756036843205837,-0.000454530949751093,168244,7888156,0.00046362956481560413,ok
100,70,0.705,LOShaT,sha4,logSha,0.07327469223537694,0.3511288669901906,0.2086831904863692,0.6148023514431995,0.0450494530875865,0.00020988410587981603,168244,7888156,0.00046362956481560413,ok
100,70,0.705,LOShaT,sha4,logT,0.858994963151667,0.20773982015991885,4.134955746521825,0.37902134683294275,0.3255774278564589,0.0015168558696472317,168244,7888156,0.00046362956481560413,ok
100,70,0.705,LOShaT,sha4,dpos,-0.022514754987162326,0.16882024626337228,-0.1333652537861935,0.4786893606583001,-0.010777573670183007,-5.021240566277861e-05,168244,7888156,0.00046362956481560413,ok
100,70,0.705,LOShaT,sha4,sha4,-0.9167023404086301,0.6730076154164479,-1.3620980200073771,0.318286936361418,-0.2917743794840046,-0.0013593684397805257,168244,7888156,0.00046362956481560413,ok
100,70,0.705,LOcSha,base,const,-2.9142146616639586,1.1472547744955093,-2.540163463643416,0.0,-0.0,-0.0,168244,7888156,0.00044899410220344826,ok
100,70,0.705,LOcSha,base,logN,0.20566718546272633,0.10806177481441852,1.9032371605586889,0.528448770778789,0.10868457134731097,0.0005063582910942622,168244,7888156,0.00044899410220344826,ok
100,70,0.705,LOcSha,base,logL,-0.8801841880052481,0.14184964153884513,-6.205050491891529,0.7904527332659768,-0.6957439971862427,-0.0032414512666064208,168244,7888156,0.00044899410220344826,ok
100,70,0.705,LOcSha,base,logOm,0.32497633811185334,0.12917401604125384,2.515802698338858,1.0580790746443702,0.3438506631107058,0.0016019903469828946,168244,7888156,0.00044899410220344826,ok
100,70,0.705,LOcSha,base,logc,0.4246288867792043,0.10382975401868913,4.089664767025953,1.276402583196731,0.5419974079849286,0.0025251503307470906,168244,7888156,0.00044899410220344826,ok
100,70,0.705,LOcSha,base,logSha,0.052097443162331135,0.16576290669861227,0.3142889093822055,0.6148023514431995,0.032029630560379614,0.00014922512730079098,168244,7888156,0.00044899410220344826,ok
100,70,0.705,LOcSha,base,dpos,-0.024754746951186766,0.16881071873931291,-0.14664203278119117,0.4786893606583001,-0.011849833991321597,-5.5208035650450776e-05,168244,7888156,0.00044899410220344826,ok
100,70,0.705,LOcSha,sha4,const,-2.951090394269991,1.147400601818784,-2.5719791235878007,0.0,-0.0,-0.0,168244,7888156,0.00046362956481560413,ok
100,70,0.705,LOcSha,sha4,logN,0.21029980988362654,0.10809416947202179,1.9455240824812372,0.528448770778789,0.11113267602801548,0.0005177639403706447,168244,7888156,0.00046362956481560413,ok
100,70,0.705,LOcSha,sha4,logL,-0.8825788163549773,0.14185028339735026,-6.221903793330481,0.7904527332659768,-0.6976368377104423,-0.003250269956152381,168244,7888156,0.00046362956481560413,ok
100,70,0.705,LOcSha,sha4,logOm,0.33729230450543407,0.12941758938948872,2.606232322024914,1.0580790746443702,0.35688192943577685,0.0016627026418869352,168244,7888156,0.00046362956481560413,ok
100,70,0.705,LOcSha,sha4,logc,0.4294974815758206,0.10386991007996031,4.134955746521666,1.276402583196731,0.5482116949598678,0.0025541025149807125,168244,7888156,0.00046362956481560413,ok
100,70,0.705,LOcSha,sha4,logSha,0.5027721738112039,0.36694383054092206,1.3701611308467934,0.6148023514431995,0.30910551469933717,0.0014401137001387387,168244,7888156,0.00046362956481560413,ok
100,70,0.705,LOcSha,sha4,dpos,-0.022514754987162298,0.16882024626337241,-0.1333652537861932,0.4786893606583001,-0.010777573670182995,-5.0212405662778556e-05,168244,7888156,0.00046362956481560413,ok
100,70,0.705,LOcSha,sha4,sha4,-0.9167023404086388,0.6730076154164498,-1.3620980200073864,0.318286936361418,-0.2917743794840074,-0.001359368439780539,168244,7888156,0.00046362956481560413,ok
100,71,0.715,LOcT,base,const,0.1150965208590214,1.1567449678885253,0.09950034281896541,0.0,0.0,0.0,168238,7889297,3.582314902106365e-05,ok
100,71,0.715,LOcT,base,logN,-0.08333568120007669,0.10888979046798172,-0.7653213477766858,0.5284384169078324,-0.044037775445304336,-0.0002036142037461947,168238,7889297,3.582314902106365e-05,ok
100,71,0.715,LOcT,base,logL,-0.12512917755391864,0.1505460382396524,-0.8311688505195137,0.7903380342053847,-0.09889434820970061,-0.00045725048011852293,168238,7889297,3.582314902106365e-05,ok
100,71,0.715,LOcT,base,logOm,0.11838403409003861,0.1334197530103146,0.8873051509912959,1.0577302532031454,0.12521837435326635,0.0005789629319491858,168238,7889297,3.582314902106365e-05,ok
100,71,0.715,LOcT,base,logc,0.07330419985294173,0.13676322534369395,0.535993500217065,1.2758108031285325,0.09352229008707603,0.0004324120924830023,168238,7889297,3.582314902106365e-05,ok
100,71,0.715,LOcT,base,logT,-0.09092711835404191,0.3372537916452728,-0.26961036645565734,0.3789411781074381,-0.0344560293509951,-0.00015931179333234137,168238,7889297,3.582314902106365e-05,ok
100,71,0.715,LOcT,base,dpos,-0.301773059123378,0.17066710359172127,-1.7681969915262359,0.4787446295019761,-0.14447223138369952,-0.0006679855660094343,168238,7889297,3.582314902106365e-05,ok
100,71,0.715,LOcT,sha4,const,0.07087398181127384,1.1570103985289115,0.06125613209819638,0.0,0.0,0.0,168238,7889297,5.659686690595578e-05,ok
100,71,0.715,LOcT,sha4,logN,-0.07776618118236957,0.1089363202874266,-0.7138682578701468,0.5284384169078324,-0.041094637672979044,-0.00019000623540611222,168238,7889297,5.659686690595578e-05,ok
100,71,0.715,LOcT,sha4,logL,0.4134455134882282,0.3715280083103192,1.1128246168264584,0.7903380342053847,0.3267617143813222,0.0015108239600142822,168238,7889297,5.659686690595578e-05,ok
100,71,0.715,LOcT,sha4,logOm,-0.40828973504600435,0.35794048846947507,-1.1406637365664294,1.0577302532031454,-0.43186040483045535,-0.001996760998254252,168238,7889297,5.659686690595578e-05,ok
100,71,0.715,LOcT,sha4,logc,-0.46236748887318463,0.3643669620529849,-1.2689610667993243,1.2758108031285325,-0.5898934373198205,-0.0027274466369029146,168238,7889297,5.659686690595578e-05,ok
100,71,0.715,LOcT,sha4,logT,0.9921033040847241,0.7610409610425102,1.3036135436464467,0.3789411781074381,0.3759487948541473,0.001738246624392807,168238,7889297,5.659686690595578e-05,ok
100,71,0.715,LOcT,sha4,dpos,-0.29920107030406573,0.17068239219904127,-1.7529697495401424,0.4787446295019761,-0.14324090554931465,-0.0006622923758610856,168238,7889297,5.659686690595578e-05,ok
100,71,0.715,LOcT,sha4,sha4,-1.1015258297080388,0.6925901465605421,-1.5904439807269912,0.31828240288573517,-0.3505962879201777,-0.0016210261140438783,168238,7889297,5.659686690595578e-05,ok
100,71,0.715,LOShaT,base,const,0.1150965208590222,1.1567449678886228,0.09950034281895771,0.0,0.0,0.0,168238,7889297,3.582314902106365e-05,ok
100,71,0.715,LOShaT,base,logN,-0.0833356812000765,0.10888979046797724,-0.7653213477767157,0.5284384169078324,-0.044037775445304246,-0.0002036142037461943,168238,7889297,3.582314902106365e-05,ok
100,71,0.715,LOShaT,base,logL,-0.051824977700976965,0.10443779040404341,-0.4962282091614465,0.7903380342053847,-0.04095925099892803,-0.0001893802580592551,168238,7889297,3.582314902106365e-05,ok
100,71,0.715,LOShaT,base,logOm,0.04507983423709755,0.08199244357650312,0.5498047413971237,1.0577302532031454,0.047682304481961015,0.00022046514297563896,168238,7889297,3.582314902106365e-05,ok
100,71,0.715,LOShaT,base,logSha,-0.07330419985294434,0.13676322534369406,-0.5359935002170836,0.6148626244242209,-0.04507201270289894,-0.00020839613002563006,168238,7889297,3.582314902106365e-05,ok
100,71,0.715,LOShaT,base,logT,0.055681281351843345,0.21050373040874693,0.2645144636806382,0.3789411781074381,0.021099930353999242,9.7558186686013e-05,168238,7889297,3.582314902106365e-05,ok
100,71,0.715,LOShaT,base,dpos,-0.3017730591233797,0.17066710359172116,-1.768196991526247,0.4787446295019761,-0.14447223138370036,-0.0006679855660094381,168238,7889297,3.582314902106365e-05,ok
100,71,0.715,LOShaT,sha4,const,0.07087398181127157,1.157010398528767,0.06125613209820206,0.0,0.0,0.0,168238,7889297,5.6596866905844756e-05,ok
100,71,0.715,LOShaT,sha4,logN,-0.07776618118237145,0.10893632028740627,-0.7138682578702975,0.5284384169078324,-0.04109463767298004,-0.00019000623540611685,168238,7889297,5.6596866905844756e-05,ok
100,71,0.715,LOShaT,sha4,logL,-0.048921975384953714,0.10445433871881869,-0.46835752334469416,0.7903380342053847,-0.03866489785518854,-0.00017877202719947155,168238,7889297,5.6596866905844756e-05,ok
100,71,0.715,LOShaT,sha4,logOm,0.05407775382717585,0.08218740011932509,0.6579810743333188,1.0577302532031454,0.05719967624827608,0.00026446991057253147,168238,7889297,5.6596866905844756e-05,ok
100,71,0.715,LOShaT,sha4,logSha,0.46236748887320933,0.3643669620529749,1.2689610667994269,0.6148626244242209,0.28429248765701826,0.0013144621389244342,168238,7889297,5.6596866905844756e-05,ok
100,71,0.715,LOShaT,sha4,logT,0.06736832633834941,0.21061028232010978,0.3198719720433937,0.3789411781074381,0.02552863294978048,0.00011803485117576879,168238,7889297,5.6596866905844756e-05,ok
100,71,0.715,LOShaT,sha4,dpos,-0.2992010703040667,0.17068239219904122,-1.7529697495401484,0.4787446295019761,-0.1432409055493151,-0.0006622923758610877,168238,7889297,5.6596866905844756e-05,ok
100,71,0.715,LOShaT,sha4,sha4,-1.101525829708068,0.6925901465605219,-1.5904439807270796,0.31828240288573517,-0.350596287920187,-0.0016210261140439212,168238,7889297,5.6596866905844756e-05,ok
100,71,0.715,LOcSha,base,const,0.11509652085902142,1.1567449678884716,0.09950034281897005,0.0,0.0,0.0,168238,7889297,3.582314902106365e-05,ok
100,71,0.715,LOcSha,base,logN,-0.0833356812000765,0.10888979046797316,-0.7653213477767443,0.5284384169078324,-0.044037775445304246,-0.0002036142037461943,168238,7889297,3.582314902106365e-05,ok
100,71,0.715,LOcSha,base,logL,-0.07966561837689824,0.14359694328347447,-0.5547863105945819,0.7903380342053847,-0.06296276822175413,-0.00029111629248964856,168238,7889297,3.582314902106365e-05,ok
100,71,0.715,LOcSha,base,logOm,0.07292047491301867,0.13226587314669033,0.5513173820139209,1.0577302532031454,0.07713019239344085,0.0003566211633120954,168238,7889297,3.582314902106365e-05,ok
100,71,0.715,LOcSha,base,logc,0.027840640675921166,0.10525186520437431,0.26451446368063125,1.2758108031285325,0.035519390140359874,0.00016422837593062337,168238,7889297,3.582314902106365e-05,ok
100,71,0.715,LOcSha,base,logSha,-0.04546355917702125,0.1686268958226379,-0.2696103664556567,0.6148626244242209,-0.02795384331124916,-0.0001292481168703719,168238,7889297,3.582314902106365e-05,ok
100,71,0.715,LOcSha,base,dpos,-0.30177305912337876,0.17066710359172085,-1.7681969915262448,0.4787446295019761,-0.14447223138369988,-0.0006679855660094359,168238,7889297,3.582314902106365e-05,ok
100,71,0.715,LOcSha,sha4,const,0.07087398181127093,1.1570103985285571,0.06125613209821262,0.0,0.0,0.0,168238,7889297,5.6596866905844756e-05,ok
100,71,0.715,LOcSha,sha4,logN,-0.07776618118237172,0.10893632028739514,-0.7138682578703728,0.5284384169078324,-0.04109463767298018,-0.00019000623540611747,168238,7889297,5.6596866905844756e-05,ok
100,71,0.715,LOcSha,sha4,logL,-0.08260613855412681,0.1436025061011914,-0.5752416221477172,0.7903380342053847,-0.06528677315816622,-0.0003018616221491246,168238,7889297,5.6596866905844756e-05,ok
100,71,0.715,LOcSha,sha4,logOm,0.08776191699634815,0.13257038466717982,0.6620024315134629,1.0577302532031454,0.09282843468614076,0.00042920396460760805,168238,7889297,5.6596866905844756e-05,ok
100,71,0.715,LOcSha,sha4,logc,0.03368416316917412,0.10530514116005536,0.31987197204338674,1.2758108031285325,0.04297461926557657,0.00019869856718635124,168238,7889297,5.6596866905844756e-05,ok
100,71,0.715,LOcSha,sha4,logSha,0.4960516520423658,0.38052048052124904,1.3036135436464773,0.6148626244242209,0.30500362062473946,0.0014102226719046207,168238,7889297,5.6596866905844756e-05,ok
100,71,0.715,LOcSha,sha4,dpos,-0.299201070304066,0.170682392199041,-1.7529697495401468,0.4787446295019761,-0.1432409055493148,-0.0006622923758610863,168238,7889297,5.6596866905844756e-05,ok
100,71,0.715,LOcSha,sha4,sha4,-1.101525829708043,0.6925901465605233,-1.5904439807270403,0.31828240288573517,-0.35059628792017905,-0.0016210261140438846,168238,7889297,5.6596866905844756e-05,ok
100,72,0.725,LOcT,base,const,-1.1950911882039839,1.1606805885029257,-1.0296469158198311,0.0,-0.0,-0.0,168186,7892789,0.00015702136053596938,ok
100,72,0.725,LOcT,base,logN,0.010534588968835839,0.10929230380748946,0.09638911983584646,0.5285098280731176,0.00556763380474039,2.5549689310523373e-05,168186,7892789,0.00015702136053596938,ok
100,72,0.725,LOcT,base,logL,0.01098034404939484,0.1544506598372684,0.07109289180741539,0.7903810552335174,0.008678655916587768,3.982606796319144e-05,168186,7892789,0.00015702136053596938,ok
100,72,0.725,LOcT,base,logOm,-0.019108996936789042,0.1362908097860847,-0.1402075236531471,1.0579940985729193,-0.020217205988770796,-9.277609660681194e-05,168186,7892789,0.00015702136053596938,ok
100,72,0.725,LOcT,base,logc,0.15146181394811734,0.13933850007878798,1.0870062033284003,1.2757998584701795,0.19323496079864474,0.000886748910844855,168186,7892789,0.00015702136053596938,ok
100,72,0.725,LOcT,base,logT,-1.0631035720917528,0.3419048492923374,-3.1093550568005313,0.37894308537065513,-0.4028557476770135,-0.001848691841288623,168186,7892789,0.00015702136053596938,ok
100,72,0.725,LOcT,base,dpos,0.08119938203444646,0.1717690714203081,0.47272411361971384,0.4786750083071051,0.038868114869870456,0.00017836450704883041,168186,7892789,0.00015702136053596938,ok
100,72,0.725,LOcT,sha4,const,-1.2025645533850453,1.1609908597259488,-1.035808803584302,0.0,-0.0,-0.0,168186,7892789,0.00015763291019477155,ok
100,72,0.725,LOcT,sha4,logN,0.011480427731207245,0.10934513224373796,0.10499258170557212,0.5285098280731176,0.006067518886426193,2.784364558996898e-05,168186,7892789,0.00015763291019477155,ok
100,72,0.725,LOcT,sha4,logL,0.10356148511489478,0.3818848335546933,0.27118512183611704,0.7903810552335174,0.08185303588666075,0.00037562090276963125,168186,7892789,0.00015763291019477155,ok
100,72,0.725,LOcT,sha4,logOm,-0.10964439732047888,0.36786998576387175,-0.2980520334998392,1.0579940985729193,-0.11600312530665106,-0.0005323345454421181,168186,7892789,0.00015763291019477155,ok
100,72,0.725,LOcT,sha4,logc,0.05938200293342348,0.3743558918084881,0.15862446466797417,1.2757998584701795,0.07575955093813747,0.00034765809977052494,168186,7892789,0.00015763291019477155,ok
100,72,0.725,LOcT,sha4,logT,-0.8769296597579552,0.7797477328252811,-1.1246325225987541,0.37894308537065513,-0.3323064309217184,-0.001524943335660829,168186,7892789,0.00015763291019477155,ok
100,72,0.725,LOcT,sha4,dpos,0.08162986032367738,0.17178009928052457,0.47519975052740054,0.4786750083071051,0.0390741740685441,0.00017931010596756755,168186,7892789,0.00015763291019477155,ok
100,72,0.725,LOcT,sha4,sha4,-0.18933244822290843,0.7082433653895465,-0.26732682221283105,0.3182545492319696,-0.06025591296416695,-0.00027651241251635953,168186,7892789,0.00015763291019477155,ok
100,72,0.725,LOShaT,base,const,-1.1950911882039834,1.160680588502891,-1.0296469158198613,0.0,-0.0,-0.0,168186,7892789,0.00015702136053585836,ok
100,72,0.725,LOShaT,base,logN,0.010534588968835659,0.10929230380748134,0.09638911983585197,0.5285098280731176,0.005567633804740296,2.554968931052294e-05,168186,7892789,0.00015702136053585836,ok
100,72,0.725,LOShaT,base,logL,0.1624421579975132,0.10408109844896789,1.5607267834241811,0.7903810552335174,0.12839120425248424,0.0005891830342832466,168186,7892789,0.00015702136053585836,ok
100,72,0.725,LOShaT,base,logOm,-0.1705708108849066,0.08188220850280638,-2.083124209810005,1.0579940985729193,-0.18046291130502864,-0.0008281383937266706,168186,7892789,0.00015702136053585836,ok
100,72,0.725,LOShaT,base,logSha,-0.15146181394811858,0.13933850007878934,-1.0870062033283987,0.6147096889693963,-0.09310504454278853,-0.00042725600223300007,168186,7892789,0.00015702136053585836,ok
100,72,0.725,LOShaT,base,logT,-0.7601799441955156,0.21040169160036018,-3.612993500258599,0.37894308537065513,-0.2880649334903411,-0.0013219205518991525,168186,7892789,0.00015702136053585836,ok
100,72,0.725,LOShaT,base,dpos,0.08119938203444797,0.17176907142030814,0.4727241136197225,0.4786750083071051,0.038868114869871184,0.00017836450704883375,168186,7892789,0.00015702136053585836,ok
100,72,0.725,LOShaT,sha4,const,-1.2025645533850473,1.1609908597259224,-1.0358088035843274,0.0,-0.0,-0.0,168186,7892789,0.00015763291019477155,ok
100,72,0.725,LOShaT,sha4,logN,0.011480427731207277,0.10934513224373943,0.10499258170557099,0.5285098280731176,0.006067518886426209,2.7843645589969058e-05,168186,7892789,0.00015763291019477155,ok
100,72,0.725,LOShaT,sha4,logL,0.1629434880483186,0.10409706435350707,1.565303393138665,0.7903810552335174,0.12878744602706008,0.0005910013748184383,168186,7892789,0.00015763291019477155,ok
100,72,0.725,LOShaT,sha4,logOm,-0.16902640025390248,0.0820855728100389,-2.0591486965079797,1.0579940985729193,-0.178828933971653,-0.0008206401252211807,168186,7892789,0.00015763291019477155,ok
100,72,0.725,LOShaT,sha4,logSha,-0.059382002933425854,0.37435589180852447,-0.1586244646679651,0.6147096889693963,-0.036502692553585986,-0.0001675096614557545,168186,7892789,0.00015763291019477155,ok
100,72,0.725,LOShaT,sha4,logT,-0.7581656538911016,0.2104752241398154,-3.602161047646463,0.37894308537065513,-0.2873016321075543,-0.0013184177868351334,168186,7892789,0.00015763291019477155,ok
100,72,0.725,LOShaT,sha4,dpos,0.08162986032367761,0.1717800992805246,0.4751997505274019,0.4786750083071051,0.03907417406854421,0.00017931010596756807,168186,7892789,0.00015763291019477155,ok
100,72,0.725,LOShaT,sha4,sha4,-0.18933244822290277,0.7082433653896086,-0.2673268222127996,0.3182545492319696,-0.060255912964165145,-0.00027651241251635124,168186,7892789,0.00015763291019477155,ok
100,72,0.725,LOcSha,base,const,-1.1950911882039743,1.1606805885031202,-1.0296469158196502,0.0,-0.0,-0.0,168186,7892789,0.00015702136053596938,ok
100,72,0.725,LOcSha,base,logN,0.010534588968835482,0.10929230380750317,0.0963891198358311,0.5285098280731176,0.005567633804740202,2.5549689310522513e-05,168186,7892789,0.00015702136053596938,ok
100,72,0.725,LOcSha,base,logL,0.5425321300952797,0.14358803543258733,3.7783937112921313,0.7903810552335174,0.4288071174827951,0.001967781827982016,168186,7892789,0.00015702136053596938,ok
100,72,0.725,LOcSha,base,logOm,-0.5506607829826705,0.13204444737698645,-4.170268374939961,1.0579940985729193,-0.5825958587112084,-0.002673513328228493,168186,7892789,0.00015702136053596938,ok
100,72,0.725,LOcSha,base,logc,-0.38008997209776524,0.10520084580017956,-3.6129935002586877,1.2757998584701795,-0.48491873260826335,-0.002225276193352589,168186,7892789,0.00015702136053596938,ok
100,72,0.725,LOcSha,base,logSha,-0.5315517860458785,0.17095242464616928,-3.109355056800533,0.6147096889693963,-0.32675003307138906,-0.0014994452077773635,168186,7892789,0.00015702136053596938,ok
100,72,0.725,LOcSha,base,dpos,0.0811993820344462,0.17176907142030823,0.4727241136197119,0.4786750083071051,0.03886811486987033,0.00017836450704882982,168186,7892789,0.00015702136053596938,ok
100,72,0.725,LOcSha,sha4,const,-1.2025645533850304,1.160990859726034,-1.0358088035842132,0.0,-0.0,-0.0,168186,7892789,0.00015763291019477155,ok
100,72,0.725,LOcSha,sha4,logN,0.011480427731206281,0.10934513224374842,0.10499258170555324,0.5285098280731176,0.006067518886425684,2.7843645589966646e-05,168186,7892789,0.00015763291019477155,ok
100,72,0.725,LOcSha,sha4,logL,0.5420263149938784,0.14359035282931176,3.7748101060674606,0.7903810552335174,0.4284073308091965,0.0019659472200212274,168186,7892789,0.00015763291019477155,ok
100,72,0.725,LOcSha,sha4,logOm,-0.5481092271994602,0.13232802948058675,-4.14204934019569,1.0579940985729193,-0.5798963277503923,-0.0026611252690004836,168186,7892789,0.00015763291019477155,ok
100,72,0.725,LOcSha,sha4,logc,-0.37908282694555867,0.10523761206990753,-3.6021610476465438,1.2757998584701795,-0.4836338169656193,-0.0022193797575216557,168186,7892789,0.00015763291019477155,ok
100,72,0.725,LOcSha,sha4,logSha,-0.4384648298789817,0.38987386641268057,-1.124632522598649,0.6147096889693963,-0.2695285791989281,-0.001236857828720024,168186,7892789,0.00015763291019477155,ok
100,72,0.725,LOcSha,sha4,dpos,0.08162986032367604,0.17178009928052485,0.47519975052739205,0.4786750083071051,0.03907417406854346,0.00017931010596756463,168186,7892789,0.00015763291019477155,ok
100,72,0.725,LOcSha,sha4,sha4,-0.1893324482229001,0.7082433653896093,-0.2673268222127956,0.3182545492319696,-0.0602559129641643,-0.0002765124125163474,168186,7892789,0.00015763291019477155,ok
100,73,0.735,LOcT,base,const,-0.10565605804204387,1.1718683938385417,-0.09016034445298045,0.0,-0.0,-0.0,168208,7871883,0.00013282211666187926,ok
100,73,0.735,LOcT,base,logN,-0.06633545224671365,0.11026651029621974,-0.6015920161843358,0.5281092992545073,-0.03503236920174278,-0.00015967661230059064,168208,7871883,0.00013282211666187926,ok
100,73,0.735,LOcT,base,logL,0.4013548368650318,0.15366616935217556,2.6118620549797,0.7900010716477308,0.31707075123437534,0.0014452000983761527,168208,7871883,0.00013282211666187926,ok
100,73,0.735,LOcT,base,logOm,-0.26662808845770797,0.13655763263157586,-1.9524949526406499,1.05798153275877,-0.2820875937030268,-0.00128574779156769,168208,7871883,0.00013282211666187926,ok
100,73,0.735,LOcT,base,logc,-0.2445793921935931,0.1395997463244895,-1.7520045604172234,1.275396766645444,-0.31193576599181655,-0.0014217949714484391,168208,7871883,0.00013282211666187926,ok
100,73,0.735,LOcT,base,logT,0.08480369098861451,0.3429922148816205,0.24724669339181196,0.3788834037286822,0.03213071109052164,0.00014645093137144374,168208,7871883,0.00013282211666187926,ok
100,73,0.735,LOcT,base,dpos,-0.2927368703889152,0.17243088613253282,-1.697705538460862,0.4787129005222861,-0.14013691631369413,-0.0006387403582772491,168208,7871883,0.00013282211666187926,ok
100,73,0.735,LOcT,sha4,const,-0.16251654365899282,1.1720992080420103,-0.13865425600830875,0.0,-0.0,-0.0,168208,7871883,0.00016735906017839586,ok
100,73,0.735,LOcT,sha4,logN,-0.059156238741068755,0.11030561600079491,-0.5362939883372978,0.5281092992545073,-0.03124095978807816,-0.00014239546846666408,168208,7871883,0.00016735906017839586,ok
100,73,0.735,LOcT,sha4,logL,1.1007992465242045,0.38547337750830196,2.8557075812596073,0.7900010716477308,0.8696325844231362,0.003963762320134083,168208,7871883,0.00016735906017839586,ok
100,73,0.735,LOcT,sha4,logOm,-0.9505812739186692,0.372039777535074,-2.5550527962807776,1.05798153275877,-1.005697433192258,-0.004583942302239453,168208,7871883,0.00016735906017839586,ok
100,73,0.735,LOcT,sha4,logc,-0.940213812170443,0.37812847374160524,-2.4864930240956666,1.275396766645444,-1.1991456559975697,-0.005465674185551113,168208,7871883,0.00016735906017839586,ok
100,73,0.735,LOcT,sha4,logT,1.491303427449364,0.7885398396197837,1.8912214101553033,0.3788834037286822,0.5650301185842649,0.0025753923368348167,168208,7871883,0.00016735906017839586,ok
100,73,0.735,LOcT,sha4,dpos,-0.2892989881923637,0.17245902677791175,-1.6774940320457417,0.4787129005222861,-0.13849115775572904,-0.000631239034296355,168208,7871883,0.00016735906017839586,ok
100,73,0.735,LOcT,sha4,sha4,-1.4312334399351425,0.7174760624457461,-1.9948169909060471,0.3183696419049222,-0.45566127775450127,-0.0020768920528725665,168208,7871883,0.00016735906017839586,ok
100,73,0.735,LOShaT,base,const,-0.10565605804204381,1.1718683938384893,-0.09016034445298443,0.0,-0.0,-0.0,168208,7871883,0.00013282211666187926,ok
100,73,0.735,LOShaT,base,logN,-0.06633545224671386,0.11026651029621716,-0.6015920161843518,0.5281092992545073,-0.035032369201742894,-0.00015967661230059115,168208,7871883,0.00013282211666187926,ok
100,73,0.735,LOShaT,base,logL,0.15677544467144167,0.10451166627300951,1.500076022727517,0.7900010716477308,0.12385276929848844,0.0005645176468580208,168208,7871883,0.00013282211666187926,ok
100,73,0.735,LOShaT,base,logOm,-0.022048696264113973,0.08191846907256964,-0.26915415429189177,1.05798153275877,-0.02332711346883987,-0.00010632436624556153,168208,7871883,0.00013282211666187926,ok
100,73,0.735,LOShaT,base,logSha,0.24457939219359442,0.1395997463244916,1.7520045604172063,0.6152761617608061,0.15048386967466565,0.0006859014980448087,168208,7871883,0.00013282211666187926,ok
100,73,0.735,LOShaT,base,logT,-0.40435509339857045,0.21294280268690705,-1.8988906330546411,0.3788834037286822,-0.15320343410187956,-0.0006982972007781857,168208,7871883,0.00013282211666187926,ok
100,73,0.735,LOShaT,base,dpos,-0.292736870388912,0.172430886132533,-1.6977055384608417,0.4787129005222861,-0.1401369163136926,-0.0006387403582772421,168208,7871883,0.00013282211666187926,ok
100,73,0.735,LOShaT,sha4,const,-0.1625165436589994,1.1720992080417172,-0.13865425600834902,0.0,-0.0,-0.0,168208,7871883,0.00016735906017839586,ok
100,73,0.735,LOShaT,sha4,logN,-0.05915623874106811,0.11030561600078169,-0.5362939883373562,0.5281092992545073,-0.031240959788077817,-0.0001423954684666625,168208,7871883,0.00016735906017839586,ok
100,73,0.735,LOShaT,sha4,logL,0.1605854343537716,0.10453143235616626,1.5362406381901907,0.7900010716477308,0.12686266523049589,0.0005782366729116845,168208,7871883,0.00016735906017839586,ok
100,73,0.735,LOShaT,sha4,logOm,-0.010367461748221587,0.08208683170902172,-0.12629871968955717,1.05798153275877,-0.010968583071201393,-4.99945115461936e-05,168208,7871883,0.00016735906017839586,ok
100,73,0.735,LOShaT,sha4,logSha,0.9402138121704589,0.37812847374163105,2.486493024095539,0.6152761617608061,0.5784911455867354,0.002636747341900656,168208,7871883,0.00016735906017839586,ok
100,73,0.735,LOShaT,sha4,logT,-0.38912419689151945,0.21305642073828843,-1.826390378394214,0.3788834037286822,-0.14743270019144877,-0.0006719943482363174,168208,7871883,0.00016735906017839586,ok
100,73,0.735,LOShaT,sha4,dpos,-0.28929898819236033,0.1724590267779118,-1.6774940320457215,0.4787129005222861,-0.1384911577557274,-0.0006312390342963475,168208,7871883,0.00016735906017839586,ok
100,73,0.735,LOShaT,sha4,sha4,-1.4312334399351634,0.7174760624457919,-1.9948169909059492,0.3183696419049222,-0.45566127775450793,-0.002076892052872597,168208,7871883,0.00016735906017839586,ok
100,73,0.735,LOcSha,base,const,-0.10565605804204438,1.1718683938385912,-0.09016034445297708,0.0,-0.0,-0.0,168208,7871883,0.00013282211666187926,ok
100,73,0.735,LOcSha,base,logN,-0.06633545224671374,0.11026651029622656,-0.6015920161842994,0.5281092992545073,-0.035032369201742825,-0.00015967661230059083,168208,7871883,0.00013282211666187926,ok
100,73,0.735,LOcSha,base,logL,0.3589529913707248,0.1440740570763817,2.491447791884029,0.7900010716477308,0.28357324785403126,0.0012925193638960296,168208,7871883,0.00013282211666187926,ok
100,73,0.735,LOcSha,base,logOm,-0.2242262429633998,0.13316838268937745,-1.6837798765373595,1.05798153275877,-0.2372272242151581,-0.0010812754138896394,168208,7871883,0.00013282211666187926,ok
100,73,0.735,LOcSha,base,logc,-0.2021775466992853,0.1064714013434535,-1.8988906330546425,1.275396766645444,-0.25785658934857675,-0.0011753035145712326,168208,7871883,0.00013282211666187926,ok
100,73,0.735,LOcSha,base,logSha,0.04240184549430803,0.17149610744081284,0.24724669339181277,0.6152761617608061,0.026088844747312576,0.00011891226437176542,168208,7871883,0.00013282211666187926,ok
100,73,0.735,LOcSha,base,dpos,-0.29273687038891477,0.17243088613253352,-1.6977055384608526,0.4787129005222861,-0.1401369163136939,-0.0006387403582772481,168208,7871883,0.00013282211666187926,ok
100,73,0.735,LOcSha,sha4,const,-0.1625165436589973,1.1720992080420054,-0.13865425600831313,0.0,-0.0,-0.0,168208,7871883,0.00016735906017839586,ok
100,73,0.735,LOcSha,sha4,logN,-0.05915623874106817,0.11030561600080617,-0.5362939883372377,0.5281092992545073,-0.03124095978807785,-0.00014239546846666267,168208,7871883,0.00016735906017839586,ok
100,73,0.735,LOcSha,sha4,logL,0.35514753279953165,0.1440750523946552,2.4650175508990944,0.7900010716477308,0.28056693150467765,0.0012788166534854308,168208,7871883,0.00016735906017839586,ok
100,73,0.735,LOcSha,sha4,logOm,-0.20492956019398492,0.1334582367976695,-1.5355332507851887,1.05798153275877,-0.2168116902016128,-0.000988221949797116,168208,7871883,0.00016735906017839586,ok
100,73,0.735,LOcSha,sha4,logc,-0.19456209844576128,0.10652821036914477,-1.826390378394219,1.275396766645444,-0.24814387126947648,-0.0011310332024444616,168208,7871883,0.00016735906017839586,ok
100,73,0.735,LOcSha,sha4,logSha,0.7456517137246813,0.394269919809921,1.8912214101551617,0.6152761617608061,0.4587817244308893,0.0020911149662953188,168208,7871883,0.00016735906017839586,ok
100,73,0.735,LOcSha,sha4,dpos,-0.2892989881923633,0.1724590267779128,-1.6774940320457292,0.4787129005222861,-0.13849115775572884,-0.0006312390342963541,168208,7871883,0.00016735906017839586,ok
100,73,0.735,LOcSha,sha4,sha4,-1.4312334399351458,0.717476062445793,-1.9948169909059217,0.3183696419049222,-0.4556612777545023,-0.0020768920528725712,168208,7871883,0.00016735906017839586,ok
100,74,0.745,LOcT,base,const,-0.1504582753052223,1.177232229453312,-0.12780679252647775,0.0,-0.0,-0.0,168222,7861512,0.00016562183423696197,ok
100,74,0.745,LOcT,base,logN,-0.0078084394919585645,0.11081446790711286,-0.07046407964078998,0.5283045276265858,-0.004125233937299947,-1.86770120444971e-05,168222,7861512,0.00016562183423696197,ok
100,74,0.745,LOcT,base,logL,-0.31159529420804954,0.15619622732719,-1.9948964167702938,0.7904609157985504,-0.24630390161821358,-0.0011151418336631223,168222,7861512,0.00016562183423696197,ok
100,74,0.745,LOcT,base,logOm,0.28690021531562365,0.13902387125310245,2.063675919319656,1.0582125491481646,0.3036014082003034,0.0013745565085200291,168222,7861512,0.00016562183423696197,ok
100,74,0.745,LOcT,base,logc,0.13927437158980852,0.14187536495142866,0.9816670543014243,1.2759986346554053,0.17771390799108525,0.0008046003815717207,168222,7861512,0.00016562183423696197,ok
100,74,0.745,LOcT,base,logT,-1.0584751718314,0.3472486246900035,-3.048176714238463,0.378937210190118,-0.4010956286692965,-0.0018159619554945245,168222,7861512,0.00016562183423696197,ok
100,74,0.745,LOcT,base,dpos,0.09631952897023138,0.17405417611545274,0.5533882100383573,0.4787187893635946,0.04610996830070084,0.00020876305354145336,168222,7861512,0.00016562183423696197,ok
100,74,0.745,LOcT,sha4,const,-0.12688272268415346,1.177462107132664,-0.10775949554175984,0.0,-0.0,-0.0,168222,7861512,0.0001716223958921903,ok
100,74,0.745,LOcT,sha4,logN,-0.01079696049004842,0.11085385571935459,-0.09739815020401964,0.5283045276265858,-0.005704083111497941,-2.582525757217762e-05,168222,7861512,0.0001716223958921903,ok
100,74,0.745,LOcT,sha4,logL,-0.6057387269603517,0.3877054660491746,-1.562368292438577,0.7904609157985504,-0.47881278884772766,-0.002167826688205107,168222,7861512,0.0001716223958921903,ok
100,74,0.745,LOcT,sha4,logOm,0.5745312010174012,0.37395887289751756,1.5363486272321982,1.0582125491481646,0.6079761267937807,0.0027526141827307724,168222,7861512,0.0001716223958921903,ok
100,74,0.745,LOcT,sha4,logc,0.43181825432274473,0.37996048957742734,1.1364819926487382,1.2759986346554053,0.5509995029351028,0.0024946523056014916,168222,7861512,0.0001716223958921903,ok
100,74,0.745,LOcT,sha4,logT,-1.6499022274276096,0.7914678077206757,-2.0846106579863473,0.378937210190118,-0.62520934714788,-0.0028306376521899743,168222,7861512,0.0001716223958921903,ok
100,74,0.745,LOcT,sha4,dpos,0.09490055622477298,0.17407949844865966,0.5451564203165572,0.4787187893635946,0.04543067938585506,0.0002056875704447124,168222,7861512,0.0001716223958921903,ok
100,74,0.745,LOcT,sha4,sha4,0.6014463717936881,0.7169252989368236,0.8389247424879734,0.31841893865209936,0.19151191536270212,0.0008670709114341852,168222,7861512,0.0001716223958921903,ok
100,74,0.745,LOShaT,base,const,-0.1504582753052267,1.1772322294535587,-0.12780679252645472,0.0,-0.0,-0.0,168222,7861512,0.00016562183423696197,ok
100,74,0.745,LOShaT,base,logN,-0.007808439491958308,0.11081446790713328,-0.07046407964077467,0.5283045276265858,-0.004125233937299811,-1.8677012044496488e-05,168222,7861512,0.00016562183423696197,ok
100,74,0.745,LOShaT,base,logL,-0.17232092261824042,0.10573948115961194,-1.6296743726037857,0.7904609157985504,-0.13621295430406546,-0.0006167046588923148,168222,7861512,0.00016562183423696197,ok
100,74,0.745,LOShaT,base,logOm,0.14762584372581583,0.08256535354854916,1.7879877864146798,1.0582125491481646,0.15621952040924417,0.0007072844615883093,168222,7861512,0.00016562183423696197,ok
100,74,0.745,LOShaT,base,logSha,-0.1392743715898108,0.14187536495142855,-0.9816670543014412,0.615039109836172,-0.08565918552558947,-0.000387822282105627,168222,7861512,0.00016562183423696197,ok
100,74,0.745,LOShaT,base,logT,-0.7799264286517857,0.21291785175631409,-3.663039159085715,0.378937210190118,-0.2955431450268498,-0.0013380726919326896,168222,7861512,0.00016562183423696197,ok
100,74,0.745,LOShaT,base,dpos,0.0963195289702334,0.17405417611545268,0.553388210038369,0.4787187893635946,0.046109968300701805,0.00020876305354145772,168222,7861512,0.00016562183423696197,ok
100,74,0.745,LOShaT,sha4,const,-0.1268827226841708,1.1774621071325475,-0.10775949554178524,0.0,-0.0,-0.0,168222,7861512,0.0001716223958921903,ok
100,74,0.745,LOShaT,sha4,logN,-0.01079696049004708,0.1108538557193449,-0.09739815020401607,0.5283045276265858,-0.005704083111497233,-2.5825257572174416e-05,168222,7861512,0.0001716223958921903,ok
100,74,0.745,LOShaT,sha4,logL,-0.1739204726376078,0.1057643831044765,-1.6444143815957886,0.7904609157985504,-0.1374773360772402,-0.0006224291520884227,168222,7861512,0.0001716223958921903,ok
100,74,0.745,LOShaT,sha4,logOm,0.14271294669466184,0.0827353153201758,1.7249338585630543,1.0582125491481646,0.15102063111820424,0.0006837464709233935,168222,7861512,0.0001716223958921903,ok
100,74,0.745,LOShaT,sha4,logSha,-0.43181825432274173,0.3799604895774184,-1.136481992648757,0.615039109836172,-0.26558511474966884,-0.0012024375980639187,168222,7861512,0.0001716223958921903,ok
100,74,0.745,LOShaT,sha4,logT,-0.7862657187821187,0.21300850603833574,-3.6912409434044493,0.378937210190118,-0.2979453379434239,-0.0013489486293262974,168222,7861512,0.0001716223958921903,ok
100,74,0.745,LOShaT,sha4,dpos,0.09490055622476967,0.1740794984486597,0.5451564203165381,0.4787187893635946,0.045430679385853476,0.00020568757044470525,168222,7861512,0.0001716223958921903,ok
100,74,0.745,LOShaT,sha4,sha4,0.6014463717936928,0.7169252989368085,0.8389247424879976,0.31841893865209936,0.1915119153627036,0.0008670709114341918,168222,7861512,0.0001716223958921903,ok
100,74,0.745,LOcSha,base,const,-0.15045827530524003,1.1772322294537028,-0.12780679252645039,0.0,-0.0,-0.0,168222,7861512,0.00016562183423696197,ok
100,74,0.745,LOcSha,base,logN,-0.007808439491957309,0.11081446790715015,-0.07046407964075492,0.5283045276265858,-0.004125233937299283,-1.86770120444941e-05,168222,7861512,0.00016562183423696197,ok
100,74,0.745,LOcSha,base,logL,0.21764229170765362,0.14508785985808434,1.5000723831789744,0.7904609157985504,0.17203772521972713,0.0007789014428936366,168222,7861512,0.00016562183423696197,ok
100,74,0.745,LOcSha,base,logOm,-0.24233737060007426,0.13395460953211416,-1.8091006457077277,1.0582125491481646,-0.2564444466965681,-0.0011610531893449666,168222,7861512,0.00016562183423696197,ok
100,74,0.745,LOcSha,base,logc,-0.38996321432589465,0.10645892587815581,-3.6630391590857747,1.2759986346554053,-0.49759252904567475,-0.0022528520320281914,168222,7861512,0.00016562183423696197,ok
100,74,0.745,LOcSha,base,logSha,-0.529237585915702,0.1736243123449995,-3.048176714238514,0.615039109836172,-0.325501813733438,-0.001473710676292984,168222,7861512,0.00016562183423696197,ok
100,74,0.745,LOcSha,base,dpos,0.09631952897023176,0.1740541761154525,0.5533882100383601,0.4787187893635946,0.04610996830070102,0.00020876305354145417,168222,7861512,0.00016562183423696197,ok
100,74,0.745,LOcSha,sha4,const,-0.12688272268418507,1.1774621071326765,-0.10775949554178554,0.0,-0.0,-0.0,168222,7861512,0.00017162239589207928,ok
100,74,0.745,LOcSha,sha4,logN,-0.010796960490046005,0.11085385571936358,-0.09739815020398995,0.5283045276265858,-0.005704083111496665,-2.5825257572171844e-05,168222,7861512,0.00017162239589207928,ok
100,74,0.745,LOcSha,sha4,logL,0.21921238675345114,0.1450850572085117,1.5109232540633455,0.7904609157985504,0.173278823987519,0.0007845205221959929,168222,7861512,0.00017162239589207928,ok
100,74,0.745,LOcSha,sha4,logOm,-0.2504199126963926,0.1342185520381445,-1.86576228765472,1.0582125491481646,-0.26499749417191043,-0.0011997771437054026,168222,7861512,0.00017162239589207928,ok
100,74,0.745,LOcSha,sha4,logc,-0.39313285939105996,0.10650425301916652,-3.6912409434045017,1.2759986346554053,-0.5016369918211679,-0.0022711633523362098,168222,7861512,0.00017162239589207928,ok
100,74,0.745,LOcSha,sha4,logSha,-0.8249511137137973,0.3957339038603228,-2.0846106579864077,0.615039109836172,-0.5073771986368926,-0.00229715216011407,168222,7861512,0.00017162239589207928,ok
100,74,0.745,LOcSha,sha4,dpos,0.09490055622476774,0.17407949844865964,0.5451564203165272,0.4787187893635946,0.04543067938585255,0.00020568757044470108,168222,7861512,0.00017162239589207928,ok
100,74,0.745,LOcSha,sha4,sha4,0.6014463717936938,0.7169252989368088,0.8389247424879986,0.31841893865209936,0.19151191536270393,0.0008670709114341934,168222,7861512,0.00017162239589207928,ok
100,75,0.755,LOcT,base,const,0.4825281656752077,1.1856473931636875,0.40697442465391653,0.0,0.0,0.0,168168,7858732,0.000190397835403866,ok
100,75,0.755,LOcT,base,logN,-0.0701274952589962,0.1116064313948801,-0.6283463630413441,0.5283189293023568,-0.037049683209888974,-0.00016666265931160524,168168,7858732,0.000190397835403866,ok
100,75,0.755,LOcT,base,logL,-0.1550602444581416,0.15519950314962963,-0.9991027117441621,0.7902966985627932,-0.12254359927360894,-0.0005512447170156671,168168,7858732,0.000190397835403866,ok
100,75,0.755,LOcT,base,logOm,0.03697014869908763,0.1374386435111635,0.2689938415761846,1.0578979064039673,0.039110642908208156,0.0001759335894329251,168168,7858732,0.000190397835403866,ok
100,75,0.755,LOcT,base,logc,-0.25615067166737965,0.14056082623823807,-1.8223475097764943,1.2758757151629179,-0.32681642140307976,-0.0014701365620098299,168168,7858732,0.000190397835403866,ok
100,75,0.755,LOcT,base,logT,0.14325288113201462,0.34631745831792937,0.413646143708136,0.3788979200970667,0.05427821870883267,0.00024416274280845827,168168,7858732,0.000190397835403866,ok
100,75,0.755,LOcT,base,dpos,-0.07101075955218135,0.17472891580481395,-0.40640531205210473,0.47871394747428847,-0.03399384101837227,-0.00015291639370416165,168168,7858732,0.000190397835403866,ok
100,75,0.755,LOcT,sha4,const,0.4439707478893212,1.1858736216759354,0.3743828514052617,0.0,0.0,0.0,168168,7858732,0.00020547417939065227,ok
100,75,0.755,LOcT,sha4,logN,-0.06528432064351965,0.11164719513412617,-0.5847376690931736,0.5283189293023568,-0.03449094238261605,-0.0001551525325354427,168168,7858732,0.00020547417939065227,ok
100,75,0.755,LOcT,sha4,logL,0.3136602603382161,0.3778203439398648,0.8301836186675521,0.7902966985627932,0.2478846682156384,0.0011150734480873054,168168,7858732,0.00020547417939065227,ok
100,75,0.755,LOcT,sha4,logOm,-0.42139374417367964,0.3644861958511418,-1.1561308740092293,1.0578979064039673,-0.44579155973306467,-0.002005329071854256,168168,7858732,0.00020547417939065227,ok
100,75,0.755,LOcT,sha4,logc,-0.7223031484188734,0.37012019101793964,-1.9515367330604874,1.2758757151629179,-0.9215690460533573,-0.004145545512073813,168168,7858732,0.00020547417939065227,ok
100,75,0.755,LOcT,sha4,logT,1.0859830385653166,0.7737680314390593,1.403499491372883,0.3788979200970667,0.41147671457309104,0.0018509686872909487,168168,7858732,0.00020547417939065227,ok
100,75,0.755,LOcT,sha4,dpos,-0.06878573855483491,0.17474051368233096,-0.39364505177021375,0.47871394747428847,-0.03292869243351938,-0.00014812497633338655,168168,7858732,0.00020547417939065227,ok
100,75,0.755,LOcT,sha4,sha4,-0.958995743348485,0.7051925930269612,-1.3599061488041186,0.3182021093957386,-0.3051544684350223,-0.0013726933890928813,168168,7858732,0.00020547417939065227,ok
100,75,0.755,LOShaT,base,const,0.4825281656752109,1.1856473931640008,0.4069744246538117,0.0,0.0,0.0,168168,7858732,0.000190397835403866,ok
100,75,0.755,LOShaT,base,logN,-0.07012749525899695,0.11160643139490835,-0.6283463630411918,0.5283189293023568,-0.03704968320988937,-0.000166662659311607,168168,7858732,0.000190397835403866,ok
100,75,0.755,LOShaT,base,logL,-0.4112109161255198,0.10581415293138514,-3.8861617726332716,0.7902966985627932,-0.32497862942697997,-0.0014618695197179117,168168,7858732,0.000190397835403866,ok
100,75,0.755,LOShaT,base,logOm,0.29312082036646214,0.08321160195821162,3.522595569229225,1.0578979064039673,0.31009190218909366,0.0013949037231183225,168168,7858732,0.000190397835403866,ok
100,75,0.755,LOShaT,base,logSha,0.256150671667377,0.14056082623824184,1.8223475097764263,0.6149104016715738,0.1575097124034302,0.0007085347366628799,168168,7858732,0.000190397835403866,ok
100,75,0.755,LOShaT,base,logT,-0.3690484622027476,0.21546531061817698,-1.712797578152769,0.3788979200970667,-0.13983169474364202,-0.0006290127224570627,168168,7858732,0.000190397835403866,ok
100,75,0.755,LOShaT,base,dpos,-0.07101075955218046,0.17472891580481403,-0.40640531205209945,0.47871394747428847,-0.03399384101837184,-0.0001529163937041597,168168,7858732,0.000190397835403866,ok
100,75,0.755,LOShaT,sha4,const,0.44397074788932905,1.1858736216759689,0.37438285140525773,0.0,0.0,0.0,168168,7858732,0.00020547417939065227,ok
100,75,0.755,LOShaT,sha4,logN,-0.06528432064352178,0.11164719513413002,-0.5847376690931726,0.5283189293023568,-0.03449094238261718,-0.00015515253253544777,168168,7858732,0.00020547417939065227,ok
100,75,0.755,LOShaT,sha4,logL,-0.4086428880806538,0.1058337855439852,-3.861176145029974,0.7902966985627932,-0.32294912534130565,-0.0014527400881358362,168168,7858732,0.00020547417939065227,ok
100,75,0.755,LOShaT,sha4,logOm,0.3009094042451805,0.0833465519090627,3.610340168283087,1.0578979064039673,0.3183314287682415,0.0014319680457299366,168168,7858732,0.00020547417939065227,ok
100,75,0.755,LOShaT,sha4,logSha,0.7223031484188681,0.3701201910179978,1.9515367330601663,0.6149104016715738,0.4441517191228886,0.0019979524852478106,168168,7858732,0.00020547417939065227,ok
100,75,0.755,LOShaT,sha4,logT,-0.3586232582724333,0.21558753759381366,-1.663469337212394,0.3788979200970667,-0.13588160665785814,-0.0006112438205972997,168168,7858732,0.00020547417939065227,ok
100,75,0.755,LOShaT,sha4,dpos,-0.06878573855483391,0.17474051368233087,-0.3936450517702082,0.47871394747428847,-0.032928692433518904,-0.0001481249763333844,168168,7858732,0.00020547417939065227,ok
100,75,0.755,LOShaT,sha4,sha4,-0.9589957433484796,0.705192593027059,-1.3599061488039226,0.3182021093957386,-0.3051544684350206,-0.0013726933890928735,168168,7858732,0.00020547417939065227,ok
100,75,0.755,LOcSha,base,const,0.4825281656752118,1.1856473931637401,0.40697442465390193,0.0,0.0,0.0,168168,7858732,0.000190397835403866,ok
100,75,0.755,LOcSha,base,logN,-0.07012749525899668,0.11160643139488917,-0.6283463630412974,0.5283189293023568,-0.03704968320988923,-0.00016666265931160638,168168,7858732,0.000190397835403866,ok
100,75,0.755,LOcSha,base,logL,-0.22668668502414843,0.14599491721423688,-1.5527025827310295,0.7902966985627932,-0.17914973878272827,-0.0008058792759809508,168168,7858732,0.000190397835403866,ok
100,75,0.755,LOcSha,base,logOm,0.10859658926509351,0.13524055715571162,0.8029883309343283,1.0578979064039673,0.11488410442615397,0.0005167895835391235,168168,7858732,0.000190397835403866,ok
100,75,0.755,LOcSha,base,logc,-0.1845242311013727,0.10773265530908789,-1.7127975781527682,1.2758757151629179,-0.23542998532135143,-0.0010590478523950164,168168,7858732,0.000190397835403866,ok
100,75,0.755,LOcSha,base,logSha,0.07162644056600748,0.17315872915896852,0.41364614370812786,0.6149104016715738,0.04404384333874877,0.00019812488046268498,168168,7858732,0.000190397835403866,ok
100,75,0.755,LOcSha,base,dpos,-0.07101075955218024,0.1747289158048139,-0.4064053120520985,0.47871394747428847,-0.03399384101837174,-0.00015291639370415924,168168,7858732,0.000190397835403866,ok
100,75,0.755,LOcSha,sha4,const,0.44397074788932683,1.1858736216757702,0.3743828514053186,0.0,0.0,0.0,168168,7858732,0.00020547417939065227,ok
100,75,0.755,LOcSha,sha4,logN,-0.06528432064352123,0.11164719513411063,-0.5847376690932692,0.5283189293023568,-0.034490942382616886,-0.00015515253253544647,168168,7858732,0.00020547417939065227,ok
100,75,0.755,LOcSha,sha4,logL,-0.22933125894443845,0.14600355620733868,-1.5707237885272236,0.7902966985627932,-0.18123973682103875,-0.0008152808308889261,168168,7858732,0.00020547417939065227,ok
100,75,0.755,LOcSha,sha4,logOm,0.12159777510896708,0.13549389622660835,0.8974409807036581,1.0578979064039673,0.12863803171115673,0.000578659642840607,168168,7858732,0.00020547417939065227,ok
100,75,0.755,LOcSha,sha4,logc,-0.1793116291362177,0.10779376879690723,-1.6634693372123976,1.2758757151629179,-0.22877935306119968,-0.0010291309418427395,168168,7858732,0.00020547417939065227,ok
100,75,0.755,LOcSha,sha4,logSha,0.542991519282659,0.38688401571959213,1.403499491372658,0.6149104016715738,0.333891133226358,0.0015019611333469496,168168,7858732,0.00020547417939065227,ok
100,75,0.755,LOcSha,sha4,dpos,-0.06878573855483337,0.17474051368233073,-0.3936450517702054,0.47871394747428847,-0.03292869243351864,-0.00014812497633338322,168168,7858732,0.00020547417939065227,ok
100,75,0.755,LOcSha,sha4,sha4,-0.9589957433484847,0.705192593027058,-1.3599061488039317,0.3182021093957386,-0.3051544684350222,-0.0013726933890928809,168168,7858732,0.00020547417939065227,ok
100,76,0.765,LOcT,base,const,-1.4303839226345414,1.1990844991186784,-1.1928966838332635,0.0,-0.0,-0.0,168209,7849352,0.00022024782032248336,ok
100,76,0.765,LOcT,base,logN,0.012954953620241155,0.11280733899409143,0.11484140779989238,0.5283747038804195,0.006845069782879489,3.058617352525577e-05,168209,7849352,0.00022024782032248336,ok
100,76,0.765,LOcT,base,logL,-0.43932884926633303,0.15683102560490242,-2.801287867447319,0.7902448087265133,-0.34717734245651255,-0.0015513101804997319,168209,7849352,0.00022024782032248336,ok
100,76,0.765,LOcT,base,logOm,-0.09433367147934683,0.13963337296262804,-0.675581127046144,1.0578422575536754,-0.09979014400103903,-0.00044589737684779077,168209,7849352,0.00022024782032248336,ok
100,76,0.765,LOcT,base,logc,-0.0786048238524794,0.14283626256125365,-0.5503142020309488,1.2758531851717234,-0.1002882148820481,-0.0004481229323026852,168209,7849352,0.00022024782032248336,ok
100,76,0.765,LOcT,base,logT,0.07561838151797112,0.35080829775109623,0.21555471179767677,0.3789655274107833,0.028656759833907756,0.0001280484577591506,168209,7849352,0.00022024782032248336,ok
100,76,0.765,LOcT,base,dpos,-0.1799933821448079,0.1769949650357504,-1.0169406915527335,0.4787363785374865,-0.08616937992871922,-0.00038503502384380273,168209,7849352,0.00022024782032248336,ok
100,76,0.765,LOcT,sha4,const,-1.4552557881604733,1.1995267292130394,-1.2131916302650525,0.0,-0.0,-0.0,168209,7849352,0.0002266459945350352,ok
100,76,0.765,LOcT,sha4,logN,0.01610633627984611,0.1128788584170151,0.1426869168037075,0.5283747038804195,0.008510180662462147,3.802647317407574e-05,168209,7849352,0.0002266459945350352,ok
100,76,0.765,LOcT,sha4,logL,-0.12972392699770638,0.3857872389272521,-0.3362576931223182,0.7902448087265133,-0.10251365987755465,-0.00045806700138635223,168209,7849352,0.0002266459945350352,ok
100,76,0.765,LOcT,sha4,logOm,-0.3970658083295438,0.37193236471887176,-1.0675753066815505,1.0578422575536754,-0.4200329910806996,-0.0018768547814748651,168209,7849352,0.0002266459945350352,ok
100,76,0.765,LOcT,sha4,logc,-0.38650207615704607,0.37887421156506534,-1.0201329738449902,1.2758531851717234,-0.49311990494045127,-0.002203432756666728,168209,7849352,0.0002266459945350352,ok
100,76,0.765,LOcT,sha4,logT,0.6981257593514725,0.7921301921702606,0.8813270422615291,0.3789655274107833,0.2645655965916844,0.0011821719139234288,168209,7849352,0.0002266459945350352,ok
100,76,0.765,LOcT,sha4,dpos,-0.17856648593757898,0.17699258723395506,-1.008892455487661,0.4787363785374865,-0.08548627280592158,-0.0003819826615367763,168209,7849352,0.0002266459945350352,ok
100,76,0.765,LOcT,sha4,sha4,-0.6332404917744792,0.7165770204319517,-0.8837019241738489,0.3183126905679932,-0.20156848471333363,-0.0009006787142017116,168209,7849352,0.0002266459945350352,ok
100,76,0.765,LOShaT,base,const,-1.4303839226345447,1.1990844991186562,-1.1928966838332884,0.0,-0.0,-0.0,168209,7849352,0.00022024782032248336,ok
100,76,0.765,LOShaT,base,logN,0.012954953620241579,0.11280733899409154,0.11484140779989602,0.5283747038804195,0.006845069782879713,3.058617352525677e-05,168209,7849352,0.00022024782032248336,ok
100,76,0.765,LOShaT,base,logL,-0.5179336731188123,0.10808316964788646,-4.791991896667516,0.7902448087265133,-0.40929439644679627,-0.0018288709727909195,168209,7849352,0.00022024782032248336,ok
100,76,0.765,LOShaT,base,logOm,-0.01572884762686854,0.08493558340380783,-0.1851856076868177,1.0578422575536754,-0.016638639682324388,-7.434728011402362e-05,168209,7849352,0.00022024782032248336,ok
100,76,0.765,LOShaT,base,logSha,0.07860482385247695,0.14283626256125181,0.5503142020309388,0.6149620887094105,0.048338986658954516,0.00021599555313281987,168209,7849352,0.00022024782032248336,ok
100,76,0.765,LOShaT,base,logT,-0.0815912661869838,0.21967237840030668,-0.3714225101086714,0.3789655274107833,-0.03092027722266393,-0.00013816264765434936,168209,7849352,0.00022024782032248336,ok
100,76,0.765,LOShaT,base,dpos,-0.17999338214480762,0.1769949650357505,-1.0169406915527315,0.4787363785374865,-0.08616937992871909,-0.0003850350238438022,168209,7849352,0.00022024782032248336,ok
100,76,0.765,LOShaT,sha4,const,-1.4552557881604746,1.1995267292128748,-1.21319163026522,0.0,-0.0,-0.0,168209,7849352,0.0002266459945350352,ok
100,76,0.765,LOShaT,sha4,logN,0.016106336279846426,0.1128788584169987,0.14268691680373102,0.5283747038804195,0.008510180662462313,3.8026473174076484e-05,168209,7849352,0.0002266459945350352,ok
100,76,0.765,LOShaT,sha4,logL,-0.5162260031547542,0.10809410435516914,-4.775709149303552,0.7902448087265133,-0.40794491912268116,-0.0018228410346145378,168209,7849352,0.0002266459945350352,ok
100,76,0.765,LOShaT,sha4,logOm,-0.010563732172503285,0.08516013372726089,-0.12404550944383609,1.0578422575536754,-0.011174762289553268,-4.9932758807899235e-05,168209,7849352,0.0002266459945350352,ok
100,76,0.765,LOShaT,sha4,logSha,0.38650207615703636,0.37887421156504636,1.0201329738450156,0.6149620887094105,0.23768412404405473,0.0010620560626559013,168209,7849352,0.0002266459945350352,ok
100,76,0.765,LOShaT,sha4,logT,-0.07487839296261455,0.2198325284908589,-0.3406156198841526,0.3789655274107833,-0.02837632968074911,-0.00012679539744007577,168209,7849352,0.0002266459945350352,ok
100,76,0.765,LOShaT,sha4,dpos,-0.17856648593757604,0.1769925872339551,-1.0088924554876442,0.4787363785374865,-0.08548627280592017,-0.00038198266153677003,168209,7849352,0.0002266459945350352,ok
100,76,0.765,LOShaT,sha4,sha4,-0.6332404917744847,0.7165770204319221,-0.8837019241738933,0.3183126905679932,-0.2015684847133354,-0.0009006787142017196,168209,7849352,0.0002266459945350352,ok
100,76,0.765,LOcSha,base,const,-1.4303839226345372,1.199084499118736,-1.192896683833203,0.0,-0.0,-0.0,168209,7849352,0.00022024782032248336,ok
100,76,0.765,LOcSha,base,logN,0.01295495362024098,0.11280733899408789,0.11484140779989443,0.5283747038804195,0.006845069782879396,3.058617352525536e-05,168209,7849352,0.00022024782032248336,ok
100,76,0.765,LOcSha,base,logL,-0.47713804002531923,0.1493207081221188,-3.195390954314936,0.7902448087265133,-0.3770558591759518,-0.0016848178767022957,168209,7849352,0.00022024782032248336,ok
100,76,0.765,LOcSha,base,logOm,-0.05652448072036098,0.1373669242243447,-0.4114853778632068,1.0578422575536754,-0.059793984292275865,-0.00026718050178308394,168209,7849352,0.00022024782032248336,ok
100,76,0.765,LOcSha,base,logc,-0.040795633093492906,0.10983618920015462,-0.3714225101086763,1.2758531851717234,-0.05204923842342989,-0.00023257425983563046,168209,7849352,0.00022024782032248336,ok
100,76,0.765,LOcSha,base,logSha,0.03780919075898542,0.1754041488755478,0.21555471179767635,0.6149620887094105,0.023251218921558216,0.00010389460431611941,168209,7849352,0.00022024782032248336,ok
100,76,0.765,LOcSha,base,dpos,-0.1799933821448084,0.17699496503575096,-1.016940691552733,0.4787363785374865,-0.08616937992871945,-0.00038503502384380376,168209,7849352,0.00022024782032248336,ok
100,76,0.765,LOcSha,sha4,const,-1.455255788160469,1.1995267292133591,-1.2131916302647254,0.0,-0.0,-0.0,168209,7849352,0.00022664599453525724,ok
100,76,0.765,LOcSha,sha4,logN,0.016106336279845902,0.11287885841702931,0.14268691680368767,0.5283747038804195,0.008510180662462036,3.8026473174075244e-05,168209,7849352,0.00022664599453525724,ok
100,76,0.765,LOcSha,sha4,logL,-0.4787868066734469,0.1493425459463159,-3.205963870775018,0.7902448087265133,-0.37835878846043614,-0.0016906398219052577,168209,7849352,0.00022664599453525724,ok
100,76,0.765,LOcSha,sha4,logOm,-0.048002928653809986,0.13775783521768636,-0.348458790586795,1.0578422575536754,-0.05077952641633437,-0.00022690074108301552,168209,7849352,0.00022664599453525724,ok
100,76,0.765,LOcSha,sha4,logc,-0.03743919648130747,0.10991626424543038,-0.3406156198841515,1.2758531851717234,-0.04776691808094611,-0.00021343935000409868,168209,7849352,0.00022664599453525724,ok
100,76,0.765,LOcSha,sha4,logSha,0.3490628796757324,0.39606509608511253,0.881327042261559,0.6149620887094105,0.21466043757631004,0.0009591781531779227,168209,7849352,0.00022664599453525724,ok
100,76,0.765,LOcSha,sha4,dpos,-0.17856648593757718,0.17699258723395553,-1.0088924554876482,0.4787363785374865,-0.08548627280592071,-0.0003819826615367724,168209,7849352,0.00022664599453525724,ok
100,76,0.765,LOcSha,sha4,sha4,-0.6332404917744848,0.7165770204319205,-0.8837019241738953,0.3183126905679932,-0.20156848471333544,-0.0009006787142017197,168209,7849352,0.00022664599453525724,ok
100,77,0.775,LOcT,base,const,-2.700905125622308,1.2064651830660873,-2.238692971444298,0.0,-0.0,-0.0,168192,7838748,0.00026670361199476744,ok
100,77,0.775,LOcT,base,logN,0.10865317703253635,0.11363796158649393,0.9561345127599505,0.528000745337728,0.0573689584564913,0.00025468654490703123,168192,7838748,0.00026670361199476744,ok
100,77,0.775,LOcT,base,logL,-0.38162490779514,0.15798916137948554,-2.415513219153608,0.7902040350214415,-0.3015615420044052,-0.001338766979152786,168192,7838748,0.00026670361199476744,ok
100,77,0.775,LOcT,base,logOm,-0.14664974696623578,0.13986869017769055,-1.048481592127091,1.0579267285722698,-0.15514468705394097,-0.0006887568707808728,168192,7838748,0.00026670361199476744,ok
100,77,0.775,LOcT,base,logc,-0.19364958837912205,0.14314284027793275,-1.352841595172508,1.2759314655874008,-0.2470836031109701,-0.0010969149671287567,168192,7838748,0.00026670361199476744,ok
100,77,0.775,LOcT,base,logT,0.08119556583972133,0.35407809214535907,0.2293154183806104,0.37883540716132935,0.030759755244585355,0.00013655635375306257,168192,7838748,0.00026670361199476744,ok
100,77,0.775,LOcT,base,dpos,-0.17653886592142504,0.17768633894727195,-0.9935421426731774,0.4787594466941044,-0.08451964976854613,-0.0003752206446736999,168192,7838748,0.00026670361199476744,ok
100,77,0.775,LOcT,sha4,const,-2.712981717606405,1.2067691848739686,-2.2481363889729593,0.0,-0.0,-0.0,168192,7838748,0.00026813309317441636,ok
100,77,0.775,LOcT,sha4,logN,0.11017287438192994,0.11369054872334816,0.9690592192498072,0.528000745337728,0.058171359789658886,0.00025824876441862013,168192,7838748,0.00026813309317441636,ok
100,77,0.775,LOcT,sha4,logL,-0.23500525909698944,0.3842408469526352,-0.6116092574768819,0.7902040350214415,-0.18570210398970038,-0.0008244149540029078,168192,7838748,0.00026813309317441636,ok
100,77,0.775,LOcT,sha4,logOm,-0.2900396794161781,0.3701412007160586,-0.7835919882873895,1.0579267285722698,-0.30684072920090716,-0.0013622036596010498,168192,7838748,0.00026813309317441636,ok
100,77,0.775,LOcT,sha4,logc,-0.33948485736061124,0.3766499266796496,-0.9013272891178652,1.2759314655874008,-0.4331594115968544,-0.0019229889630510237,168192,7838748,0.00026813309317441636,ok
100,77,0.775,LOcT,sha4,logT,0.376056031121459,0.7874137831285383,0.4775837547919468,0.37883540716132935,0.14246333966537147,0.0006324586802949844,168192,7838748,0.00026813309317441636,ok
100,77,0.775,LOcT,sha4,dpos,-0.1758271496098917,0.17769586169821525,-0.9894836488004588,0.4787594466941044,-0.08417890886103327,-0.0003737079429134134,168192,7838748,0.00026813309317441636,ok
100,77,0.775,LOcT,sha4,sha4,-0.29987202454597633,0.7133742444117683,-0.42035723450212836,0.3183615537244603,-0.09546772365295651,-0.00042382405644946104,168192,7838748,0.00026813309317441636,ok
100,77,0.775,LOShaT,base,const,-2.7009051256223024,1.2064651830658593,-2.2386929714447166,0.0,-0.0,-0.0,168192,7838748,0.00026670361199476744,ok
100,77,0.775,LOShaT,base,logN,0.10865317703253571,0.11363796158648294,0.9561345127600374,0.528000745337728,0.05736895845649097,0.0002546865449070297,168192,7838748,0.00026670361199476744,ok
100,77,0.775,LOShaT,base,logL,-0.5752744961742635,0.10775164098845529,-5.338893133292508,0.7902040350214415,-0.45458422812182986,-0.002018103335750528,168192,7838748,0.00026670361199476744,ok
100,77,0.775,LOShaT,base,logOm,0.046999841412883075,0.08482151993734409,0.5541027966440697,1.0579267285722698,0.04972238846934688,0.00022073999013573297,168192,7838748,0.00026670361199476744,ok
100,77,0.775,LOShaT,base,logSha,0.1936495883791196,0.1431428402779318,1.3528415951724997,0.6149478923215635,0.11908440622267795,0.0005286691058921859,168192,7838748,0.00026670361199476744,ok
100,77,0.775,LOShaT,base,logT,-0.3061036109185226,0.2188568676852012,-1.3986475003325696,0.37883540716132935,-0.11596288607587166,-0.0005148112775048932,168192,7838748,0.00026670361199476744,ok
100,77,0.775,LOShaT,base,dpos,-0.17653886592142548,0.177686338947272,-0.9935421426731796,0.4787594466941044,-0.08451964976854635,-0.00037522064467370087,168192,7838748,0.00026670361199476744,ok
100,77,0.775,LOShaT,sha4,const,-2.712981717606395,1.206769184874227,-2.248136388972469,0.0,-0.0,-0.0,168192,7838748,0.0002681330931745274,ok
100,77,0.775,LOShaT,sha4,logN,0.11017287438192898,0.11369054872337288,0.9690592192495882,0.528000745337728,0.05817135978965838,0.0002582487644186179,168192,7838748,0.0002681330931745274,ok
100,77,0.775,LOShaT,sha4,logL,-0.574490116457605,0.10776836125022911,-5.330786418137017,0.7902040350214415,-0.4539644081047373,-0.0020153516766152615,168192,7838748,0.0002681330931745274,ok
100,77,0.775,LOShaT,sha4,logOm,0.04944517794442548,0.08501245777303444,0.5816227320051587,1.0579267285722698,0.052309375346419794,0.00023222478552279268,168192,7838748,0.0002681330931745274,ok
100,77,0.775,LOShaT,sha4,logSha,0.33948485736060563,0.376649926679616,0.9013272891179307,0.6149478923215635,0.20876549750899107,0.0009268037051201895,168192,7838748,0.0002681330931745274,ok
100,77,0.775,LOShaT,sha4,logT,-0.30291368359976245,0.2189529103293016,-1.3834649794980356,0.37883540716132935,-0.1147544286612541,-0.0005094463928725593,168192,7838748,0.0002681330931745274,ok
100,77,0.775,LOShaT,sha4,dpos,-0.1758271496098923,0.17769586169821525,-0.989483648800462,0.4787594466941044,-0.08417890886103355,-0.00037370794291341464,168192,7838748,0.0002681330931745274,ok
100,77,0.775,LOShaT,sha4,sha4,-0.2998720245459715,0.7133742444117153,-0.42035723450215284,0.3183615537244603,-0.09546772365295499,-0.00042382405644945427,168192,7838748,0.0002681330931745274,ok
100,77,0.775,LOcSha,base,const,-2.7009051256223064,1.206465183065826,-2.238692971444782,0.0,-0.0,-0.0,168192,7838748,0.00026670361199476744,ok
100,77,0.775,LOcSha,base,logN,0.10865317703253609,0.11363796158646941,0.9561345127601546,0.528000745337728,0.05736895845649116,0.0002546865449070306,168192,7838748,0.00026670361199476744,ok
100,77,0.775,LOcSha,base,logL,-0.42222269071500135,0.14974895391882828,-2.819536829244684,0.7902040350214415,-0.3336420738806042,-0.0014811868529339266,168192,7838748,0.00026670361199476744,ok
100,77,0.775,LOcSha,base,logOm,-0.1060519640463759,0.1376845984042952,-0.770252920627813,1.0579267285722698,-0.11219520738224643,-0.0004980848614322188,168192,7838748,0.00026670361199476744,ok
100,77,0.775,LOcSha,base,logc,-0.15305180545926148,0.10942843384260191,-1.3986475003325545,1.2759314655874008,-0.19528361445043324,-0.000866951577638586,168192,7838748,0.00026670361199476744,ok
100,77,0.775,LOcSha,base,logSha,0.04059778291986026,0.17703904607268056,0.2293154183806068,0.6149478923215635,0.024965521039496442,0.0001108331485602157,168192,7838748,0.00026670361199476744,ok
100,77,0.775,LOcSha,base,dpos,-0.17653886592142487,0.17768633894727193,-0.9935421426731766,0.4787594466941044,-0.08451964976854606,-0.0003752206446736996,168192,7838748,0.00026670361199476744,ok
100,77,0.775,LOcSha,sha4,const,-2.7129817176063953,1.206769184874173,-2.2481363889725703,0.0,-0.0,-0.0,168192,7838748,0.0002681330931745274,ok
100,77,0.775,LOcSha,sha4,logN,0.11017287438192894,0.11369054872336873,0.9690592192496231,0.528000745337728,0.05817135978965836,0.0002582487644186178,168192,7838748,0.0002681330931745274,ok
100,77,0.775,LOcSha,sha4,logL,-0.42303327465771945,0.1497550474729557,-2.8248348339251477,0.7902040350214415,-0.33428260058286363,-0.0014840304383346074,168192,7838748,0.0002681330931745274,ok
100,77,0.775,LOcSha,sha4,logOm,-0.10201166385545367,0.13797489284481554,-0.739349469690759,1.0579267285722698,-0.10792086581881416,-0.00047910914156851074,168192,7838748,0.0002681330931745274,ok
100,77,0.775,LOcSha,sha4,logc,-0.15145684179988247,0.10947645516465256,-1.3834649794980247,1.2759314655874008,-0.19324855013096315,-0.0008579170141022356,168192,7838748,0.0002681330931745274,ok
100,77,0.775,LOcSha,sha4,logSha,0.18802801556072454,0.3937068915642405,0.47758375479196896,0.6149478923215635,0.11562743186647371,0.0005133220457693915,168192,7838748,0.0002681330931745274,ok
100,77,0.775,LOcSha,sha4,dpos,-0.17582714960989188,0.17769586169821525,-0.9894836488004597,0.4787594466941044,-0.08417890886103335,-0.0003737079429134138,168192,7838748,0.0002681330931745274,ok
100,77,0.775,LOcSha,sha4,sha4,-0.2998720245459715,0.7133742444117173,-0.4203572345021517,0.3183615537244603,-0.09546772365295499,-0.00042382405644945427,168192,7838748,0.0002681330931745274,ok
100,78,0.785,LOcT,base,const,-3.2968983791488595,1.221133092485935,-2.699868179345761,0.0,-0.0,-0.0,168194,7832263,0.0004479681501418087,ok
100,78,0.785,LOcT,base,logN,0.10058946249117545,0.11487174230904607,0.8756675964795052,0.5277899046177368,0.0530901028137669,0.00023414759865897887,168194,7832263,0.0004479681501418087,ok
100,78,0.785,LOcT,base,logL,-0.6336376353979393,0.15889150772584945,-3.9878634451075525,0.7903536288234974,-0.5007978044959014,-0.002208709290839742,168194,7832263,0.0004479681501418087,ok
100,78,0.785,LOcT,base,logOm,-0.16459406951468883,0.14122049516192642,-1.1655112051969636,1.0580040026516049,-0.17414118435925727,-0.0007680290295986626,168194,7832263,0.0004479681501418087,ok
100,78,0.785,LOcT,base,logc,-0.0036362243109938595,0.14448440625895875,-0.025166897972897305,1.2754884117760776,-0.00463796197129112,-2.0455180922495318e-05,168194,7832263,0.0004479681501418087,ok
100,78,0.785,LOcT,base,logT,-0.6169841342479495,0.35586259255939473,-1.733770694499093,0.37882638569396637,-0.23372986960767164,-0.0010308378549480058,168194,7832263,0.0004479681501418087,ok
100,78,0.785,LOcT,base,dpos,0.018308892214682907,0.18057110789638625,0.1013943616339152,0.47863198554425407,0.008763221433829415,3.8649148268666986e-05,168194,7832263,0.0004479681501418087,ok
100,78,0.785,LOcT,sha4,const,-3.2882092529205,1.221385806029148,-2.6921954035234856,0.0,-0.0,-0.0,168194,7832263,0.0004487002012723007,ok
100,78,0.785,LOcT,sha4,logN,0.09949362900430092,0.11492004108906272,0.8657639525832891,0.5277899046177368,0.05251173296225247,0.0002315967670596523,168194,7832263,0.0004487002012723007,ok
100,78,0.785,LOcT,sha4,logL,-0.7400837916437316,0.3852353457371563,-1.921121205084557,0.7903536288234974,-0.5849279103590764,-0.002579755139665636,168194,7832263,0.0004487002012723007,ok
100,78,0.785,LOcT,sha4,logOm,-0.06052245983775066,0.3719399840382307,-0.16272103682063319,1.0580040026516049,-0.0640330047586612,-0.0002824099691754896,168194,7832263,0.0004487002012723007,ok
100,78,0.785,LOcT,sha4,logc,0.10221938723947539,0.3783394962985869,0.2701790012396789,1.2754884117760776,0.13037964388280232,0.0005750239481784295,168194,7832263,0.0004487002012723007,ok
100,78,0.785,LOcT,sha4,logT,-0.8310072246102209,0.7911894367182263,-1.0503264907796985,0.37882638569396637,-0.3148074633846641,-0.0013884209614363236,168194,7832263,0.0004487002012723007,ok
100,78,0.785,LOcT,sha4,dpos,0.01779574766607203,0.18057177105342223,0.09855221312974304,0.47863198554425407,0.008517614039656582,3.756592600104038e-05,168194,7832263,0.0004487002012723007,ok
100,78,0.785,LOcT,sha4,sha4,0.2177575434543621,0.7232658731008397,0.3010753742890918,0.3184170904806509,0.0693377234169519,0.0003058058013470212,168194,7832263,0.0004487002012723007,ok
100,78,0.785,LOShaT,base,const,-3.2968983791488613,1.22113309248558,-2.6998681793465464,0.0,-0.0,-0.0,168194,7832263,0.0004479681501418087,ok
100,78,0.785,LOShaT,base,logN,0.10058946249117574,0.11487174230902036,0.8756675964797036,0.5277899046177368,0.05309010281376706,0.00023414759865897957,168194,7832263,0.0004479681501418087,ok
100,78,0.785,LOShaT,base,logL,-0.6372738597089326,0.1091281910416768,-5.839681329140271,0.7903536288234974,-0.5036717075753112,-0.0022213842993471272,168194,7832263,0.0004479681501418087,ok
100,78,0.785,LOShaT,base,logOm,-0.16095784520369502,0.08592580283506272,-1.8732189853687915,1.0580040026516049,-0.17029404448368676,-0.0007510616756884635,168194,7832263,0.0004479681501418087,ok
100,78,0.785,LOShaT,base,logSha,0.003636224310994889,0.14448440625895748,0.025166897972904653,0.6153269731268983,0.0022374668988949264,9.868082254294417e-06,168194,7832263,0.0004479681501418087,ok
100,78,0.785,LOShaT,base,logT,-0.6242565828699297,0.2231039077850766,-2.7980531092772107,0.37882638569396637,-0.23648486503428146,-0.001042988435362589,168194,7832263,0.0004479681501418087,ok
100,78,0.785,LOShaT,base,dpos,0.01830889221468312,0.1805711078963862,0.1013943616339164,0.47863198554425407,0.008763221433829516,3.8649148268667426e-05,168194,7832263,0.0004479681501418087,ok
100,78,0.785,LOShaT,sha4,const,-3.288209252920507,1.2213858060293792,-2.692195403522982,0.0,-0.0,-0.0,168194,7832263,0.0004487002012723007,ok
100,78,0.785,LOShaT,sha4,logN,0.09949362900430135,0.11492004108908384,0.8657639525831337,0.5277899046177368,0.0525117329622527,0.0002315967670596533,168194,7832263,0.0004487002012723007,ok
100,78,0.785,LOShaT,sha4,logL,-0.6378644044042543,0.10913366383393559,-5.844799688708953,0.7903536288234974,-0.5041384467182413,-0.0022234427969526145,168194,7832263,0.0004487002012723007,ok
100,78,0.785,LOShaT,sha4,logOm,-0.1627418470772273,0.08610620446737181,-1.8900130145545435,1.0580040026516049,-0.17218152560662187,-0.0007593861872080533,168194,7832263,0.0004487002012723007,ok
100,78,0.785,LOShaT,sha4,logSha,-0.10221938723947567,0.37833949629851626,-0.27017900123973004,0.6153269731268983,-0.06289834614495286,-0.0002774056920010887,168194,7832263,0.0004487002012723007,ok
100,78,0.785,LOShaT,sha4,logT,-0.6265684501312576,0.2232242964933077,-2.8069007718881633,0.37882638569396637,-0.23736066135309453,-0.001046851031102586,168194,7832263,0.0004487002012723007,ok
100,78,0.785,LOShaT,sha4,dpos,0.017795747666071966,0.1805717710534222,0.09855221312974269,0.47863198554425407,0.00851761403965655,3.756592600104024e-05,168194,7832263,0.0004487002012723007,ok
100,78,0.785,LOShaT,sha4,sha4,0.21775754345436313,0.7232658731007275,0.30107537428913994,0.3184170904806509,0.06933772341695221,0.0003058058013470226,168194,7832263,0.0004487002012723007,ok
100,78,0.785,LOcSha,base,const,-3.296898379148859,1.2211330924859396,-2.69986817934575,0.0,-0.0,-0.0,168194,7832263,0.0004479681501418087,ok
100,78,0.785,LOcSha,base,logN,0.10058946249117473,0.11487174230903814,0.8756675964795593,0.5277899046177368,0.05309010281376652,0.0002341475986589772,168194,7832263,0.0004479681501418087,ok
100,78,0.785,LOcSha,base,logL,-0.3251455682739646,0.15093282469900526,-2.154240264981323,0.7903536288234974,-0.2569799797812062,-0.0011333797069535763,168194,7832263,0.0004479681501418087,ok
100,78,0.785,LOcSha,base,logOm,-0.4730861366386634,0.13928905958446314,-3.3964342788299886,1.0580040026516049,-0.50052702616269,-0.0022075150551323307,168194,7832263,0.0004479681501418087,ok
100,78,0.785,LOcSha,base,logc,-0.31212829143496434,0.11155195389254023,-2.798053109277158,1.2754884117760776,-0.39811601871276336,-0.001755843459114457,168194,7832263,0.0004479681501418087,ok
100,78,0.785,LOcSha,base,logSha,-0.3084920671239748,0.1779312962796983,-1.733770694499084,0.6153269731268983,-0.18982348989705536,-0.000837193977272481,168194,7832263,0.0004479681501418087,ok
100,78,0.785,LOcSha,base,dpos,0.01830889221468242,0.18057110789638625,0.10139436163391251,0.47863198554425407,0.008763221433829183,3.864914826866596e-05,168194,7832263,0.0004479681501418087,ok
100,78,0.785,LOcSha,sha4,const,-3.28820925292051,1.2213858060295126,-2.6921954035226903,0.0,-0.0,-0.0,168194,7832263,0.00044870020127196764,ok
100,78,0.785,LOcSha,sha4,logN,0.09949362900430087,0.11492004108908958,0.8657639525830861,0.5277899046177368,0.05251173296225244,0.00023159676705965216,168194,7832263,0.00044870020127196764,ok
100,78,0.785,LOcSha,sha4,logL,-0.32458017933861993,0.15095110025102504,-2.1502339419776164,0.7903536288234974,-0.2565331225844598,-0.0011314088963124919,168194,7832263,0.00044870020127196764,ok
100,78,0.785,LOcSha,sha4,logOm,-0.47602607214286086,0.13959379529189045,-3.4100804491166024,1.0580040026516049,-0.5036374896936684,-0.002221233385440519,168194,7832263,0.00044870020127196764,ok
100,78,0.785,LOcSha,sha4,logc,-0.3132842250656295,0.11161214824665679,-2.8069007718880954,1.2754884117760776,-0.39959039866345897,-0.0017623460369334775,168194,7832263,0.00044870020127196764,ok
100,78,0.785,LOcSha,sha4,logSha,-0.41550361230511323,0.3955947183590501,-1.0503264907798728,0.6153269731268983,-0.2556705800829976,-0.0011276047549611905,168194,7832263,0.00044870020127196764,ok
100,78,0.785,LOcSha,sha4,dpos,0.0177957476660704,0.1805717710534227,0.09855221312973375,0.47863198554425407,0.008517614039655801,3.7565926001036934e-05,168194,7832263,0.00044870020127196764,ok
100,78,0.785,LOcSha,sha4,sha4,0.21775754345436435,0.7232658731007269,0.3010753742891419,0.3184170904806509,0.0693377234169526,0.00030580580134702436,168194,7832263,0.00044870020127196764,ok
100,79,0.795,LOcT,base,const,-3.1500504242512886,1.231338159141975,-2.5582334153002426,0.0,-0.0,-0.0,168217,7811351,0.00140752545011813,ok
100,79,0.795,LOcT,base,logN,0.06555176457517504,0.11587529015127099,0.5657096046068113,0.5283942410923713,0.03463717489496541,0.0001519142160693331,168217,7811351,0.00140752545011813,ok
100,79,0.795,LOcT,base,logL,-1.1890171051959952,0.16049243539643027,-7.408555439133437,0.7900119372513305,-0.9393377067008571,-0.004119814960964598,168217,7811351,0.00140752545011813,ok
100,79,0.795,LOcT,base,logOm,-0.30496226743850396,0.14153823339737392,-2.154628188570864,1.0574963661561445,-0.32249648963095623,-0.0014144283289835972,168217,7811351,0.00140752545011813,ok
100,79,0.795,LOcT,base,logc,-0.008111356848961908,0.1454000223212458,-0.05578648970933947,1.2757282806050858,-0.01034788732630046,-4.5384509444423954e-05,168217,7811351,0.00140752545011813,ok
100,79,0.795,LOcT,base,logT,-0.6159642923926579,0.3572035780158819,-1.724406837731259,0.37895357492561466,-0.2334218706287243,-0.0010237584502064616,168217,7811351,0.00140752545011813,ok
100,79,0.795,LOcT,base,dpos,-0.11652688895779403,0.18139299569498413,-0.6424001572460729,0.47874202603322263,-0.055786318907002676,-0.000244671654944438,168217,7811351,0.00140752545011813,ok
100,79,0.795,LOcT,sha4,const,-3.0991384652543807,1.231601953837693,-2.5163474737900597,0.0,-0.0,-0.0,168217,7811351,0.0014319395212637476,ok
100,79,0.795,LOcT,sha4,logN,0.059145369144798746,0.1159229174584426,0.5102129107991253,0.5283942410923713,0.03125207244339409,0.00013706758995723697,168217,7811351,0.0014319395212637476,ok
100,79,0.795,LOcT,sha4,logL,-1.8090705103940963,0.39373462364503065,-4.594644214030448,0.7900119372513305,-1.429187298540693,-0.006268232577640601,168217,7811351,0.0014319395212637476,ok
100,79,0.795,LOcT,sha4,logOm,0.3014315220058236,0.37972824389106513,0.793808537698073,1.0574963661561445,0.3187627391660744,0.0013980525773066475,168217,7811351,0.0014319395212637476,ok
100,79,0.795,LOcT,sha4,logc,0.6085943236951344,0.3862790162377762,1.5755303760029014,1.2757282806050858,0.7764009901536089,0.0034051953755553912,168217,7811351,0.0014319395212637476,ok
100,79,0.795,LOcT,sha4,logT,-1.8628842907983039,0.8053574536463866,-2.3131148564699973,0.37895357492561466,-0.7059466616707856,-0.0030961917078886295,168217,7811351,0.0014319395212637476,ok
100,79,0.795,LOcT,sha4,dpos,-0.11954457988406926,0.1814063795659622,-0.6589877388551321,0.47874202603322263,-0.05723101437498975,-0.00025100790436846583,168217,7811351,0.0014319395212637476,ok
100,79,0.795,LOcT,sha4,sha4,1.267639779339374,0.7352903918183096,1.7239988356227673,0.3185064077883846,0.4037513924870446,0.0017708019335458641,168217,7811351,0.0014319395212637476,ok
100,79,0.795,LOShaT,base,const,-3.150050424251286,1.2313381591420787,-2.558233415300025,0.0,-0.0,-0.0,168217,7811351,0.00140752545011813,ok
100,79,0.795,LOShaT,base,logN,0.06555176457517492,0.1158752901512818,0.5657096046067575,0.5283942410923713,0.034637174894965345,0.00015191421606933282,168217,7811351,0.00140752545011813,ok
100,79,0.795,LOShaT,base,logL,-1.197128462044956,0.11060570045544538,-10.823388461132598,0.7900119372513305,-0.9457457754388415,-0.004147919930316206,168217,7811351,0.00140752545011813,ok
100,79,0.795,LOShaT,base,logOm,-0.2968509105895409,0.08642149143180965,-3.4349200143551015,1.0574963661561445,-0.31391875923858203,-0.0013768075012988018,168217,7811351,0.00140752545011813,ok
100,79,0.795,LOShaT,base,logSha,0.008111356848964277,0.14540002232124355,0.05578648970935663,0.6150416083375426,0.004988821962186731,2.1880334634486256e-05,168217,7811351,0.00140752545011813,ok
100,79,0.795,LOShaT,base,logT,-0.6321870060905852,0.22344949581212284,-2.8292165251611503,0.37895357492561466,-0.2395695259795486,-0.0010507212797708514,168217,7811351,0.00140752545011813,ok
100,79,0.795,LOShaT,base,dpos,-0.1165268889577943,0.18139299569498413,-0.6424001572460744,0.47874202603322263,-0.0557863189070028,-0.00024467165494443854,168217,7811351,0.00140752545011813,ok
100,79,0.795,LOShaT,sha4,const,-3.0991384652543688,1.231601953837724,-2.5163474737899865,0.0,-0.0,-0.0,168217,7811351,0.0014319395212637476,ok
100,79,0.795,LOShaT,sha4,logN,0.05914536914479801,0.11592291745844341,0.5102129107991155,0.5283942410923713,0.0312520724433937,0.00013706758995723527,168217,7811351,0.0014319395212637476,ok
100,79,0.795,LOShaT,sha4,logL,-1.2004761866989608,0.11061854288026152,-10.852395587947766,0.7900119372513305,-0.9483905178781359,-0.004159519432169029,168217,7811351,0.0014319395212637476,ok
100,79,0.795,LOShaT,sha4,logOm,-0.3071628016893093,0.086591486304374,-3.5472633026486533,1.0574963661561445,-0.3248235466047851,-0.0014246345030436897,168217,7811351,0.0014319395212637476,ok
100,79,0.795,LOShaT,sha4,logSha,-0.6085943236951235,0.3862790162377058,-1.5755303760031603,0.6150416083375426,-0.37431083167054774,-0.0016416794017388684,168217,7811351,0.0014319395212637476,ok
100,79,0.795,LOShaT,sha4,logT,-0.6456956434080411,0.22352922559364352,-2.888640810584022,0.37895357492561466,-0.24468867238337205,-0.0010731732007268535,168217,7811351,0.0014319395212637476,ok
100,79,0.795,LOShaT,sha4,dpos,-0.11954457988406991,0.18140637956596226,-0.6589877388551354,0.47874202603322263,-0.057231014374990063,-0.0002510079043684672,168217,7811351,0.0014319395212637476,ok
100,79,0.795,LOShaT,sha4,sha4,1.2676397793393834,0.735290391818195,1.7239988356230487,0.3185064077883846,0.40375139248704756,0.0017708019335458771,168217,7811351,0.0014319395212637476,ok
100,79,0.795,LOcSha,base,const,-3.150050424251285,1.2313381591420047,-2.5582334153001782,0.0,-0.0,-0.0,168217,7811351,0.00140752545011813,ok
100,79,0.795,LOcSha,base,logN,0.06555176457517478,0.11587529015127408,0.5657096046067939,0.5283942410923713,0.03463717489496527,0.0001519142160693325,168217,7811351,0.00140752545011813,ok
100,79,0.795,LOcSha,base,logL,-0.8810349589996634,0.15226861403242875,-5.7860575181437515,0.7900119372513305,-0.6960281347454707,-0.003052690318211471,168217,7811351,0.00140752545011813,ok
100,79,0.795,LOcSha,base,logOm,-0.6129444136348322,0.13951765027667554,-4.393310899512073,1.0574963661561445,-0.6481864900745438,-0.0028428629876716513,168217,7811351,0.00140752545011813,ok
100,79,0.795,LOcSha,base,logc,-0.3160935030452908,0.1117247479060631,-2.829216525161092,1.2757282806050858,-0.4032494211504073,-0.0017686003515079013,168217,7811351,0.00140752545011813,ok
100,79,0.795,LOcSha,base,logSha,-0.30798214619632863,0.17860178900794066,-1.7244068377312598,0.6150416083375426,-0.18942183453583814,-0.0008307799232237447,168217,7811351,0.00140752545011813,ok
100,79,0.795,LOcSha,base,dpos,-0.11652688895779555,0.18139299569498435,-0.6424001572460805,0.47874202603322263,-0.0557863189070034,-0.00024467165494444114,168217,7811351,0.00140752545011813,ok
100,79,0.795,LOcSha,sha4,const,-3.0991384652543688,1.2316019538377256,-2.5163474737899834,0.0,-0.0,-0.0,168217,7811351,0.0014319395212637476,ok
100,79,0.795,LOcSha,sha4,logN,0.059145369144797844,0.11592291745844627,0.5102129107991015,0.5283942410923713,0.03125207244339361,0.00013706758995723486,168217,7811351,0.0014319395212637476,ok
100,79,0.795,LOcSha,sha4,logL,-0.8776283649949352,0.1522779153495156,-5.7633331989117424,0.7900119372513305,-0.6933368848163666,-0.0030408868404605783,168217,7811351,0.0014319395212637476,ok
100,79,0.795,LOcSha,sha4,logOm,-0.6300106233933344,0.13976930273252136,-4.507503515267549,1.0574963661561445,-0.6662339448782184,-0.0029220168146468837,168217,7811351,0.0014319395212637476,ok
100,79,0.795,LOcSha,sha4,logc,-0.32284782170402176,0.11176461279682422,-2.8886408105839694,1.2757282806050858,-0.411866096479569,-0.0018063919867011005,168217,7811351,0.0014319395212637476,ok
100,79,0.795,LOcSha,sha4,logSha,-0.9314421453991495,0.40267872682312755,-2.3131148564703685,0.6150416083375426,-0.5728756751796641,-0.0025125593921563817,168217,7811351,0.0014319395212637476,ok
100,79,0.795,LOcSha,sha4,dpos,-0.11954457988407077,0.18140637956596262,-0.6589877388551388,0.47874202603322263,-0.05723101437499047,-0.000251007904368469,168217,7811351,0.0014319395212637476,ok
100,79,0.795,LOcSha,sha4,sha4,1.2676397793393661,0.7352903918181923,1.7239988356230314,0.3185064077883846,0.40375139248704206,0.001770801933545853,168217,7811351,0.0014319395212637476,ok
100,80,0.805,LOcT,base,const,-2.183905655507537,1.2433044010953334,-1.7565333586718967,0.0,-0.0,-0.0,168241,7811660,0.000986640533292782,ok
100,80,0.805,LOcT,base,logN,-0.030107815418847272,0.11697290133687585,-0.2573913707768805,0.5278045394189993,-0.01589104165005693,-6.921455619043582e-05,168241,7811660,0.000986640533292782,ok
100,80,0.805,LOcT,base,logL,-1.0039792848981433,0.16237686024024445,-6.183019448785419,0.790190543361005,-0.7933349366568571,-0.003455426444677096,168241,7811660,0.000986640533292782,ok
100,80,0.805,LOcT,base,logOm,-0.1977317550605111,0.14465654909897463,-1.366904964152174,1.058211452137577,-0.20924200765629514,-0.000911368368119176,168241,7811660,0.000986640533292782,ok
100,80,0.805,LOcT,base,logc,-0.10779399858537014,0.1483955083149045,-0.7263966396922511,1.2762191969408627,-0.13756877030966558,-0.0005991905120085941,168241,7811660,0.000986640533292782,ok
100,80,0.805,LOcT,base,logT,-0.5222143980972883,0.36298501757695806,-1.4386665366610383,0.3790081311706196,-0.19792350309324322,-0.0008620698207160071,168241,7811660,0.000986640533292782,ok
100,80,0.805,LOcT,base,dpos,0.3197824999792824,0.18363151000317557,1.7414358786994255,0.47867590350126304,0.1530721771014756,0.0006667166971489544,168241,7811660,0.000986640533292782,ok
100,80,0.805,LOcT,sha4,const,-2.183018831767891,1.2435859490075862,-1.755422561271295,0.0,-0.0,-0.0,168241,7811660,0.0009866479125552052,ok
100,80,0.805,LOcT,sha4,logN,-0.030219580757339617,0.11701994828848072,-0.25824298505791077,0.5278045394189993,-0.015950031903062892,-6.947149241093553e-05,168241,7811660,0.0009866479125552052,ok
100,80,0.805,LOcT,sha4,logL,-1.0148436212161138,0.3982375492617744,-2.548337350652548,0.790190543361005,-0.8019198324752109,-0.0034928185657912185,168241,7811660,0.0009866479125552052,ok
100,80,0.805,LOcT,sha4,logOm,-0.18710750571575413,0.3842074922327523,-0.4869959839367336,1.058211452137577,-0.19799930532930815,-0.00086239998271816,168241,7811660,0.0009866479125552052,ok
100,80,0.805,LOcT,sha4,logc,-0.09698876044314063,0.39044343979611107,-0.2484066847013437,1.2762191969408627,-0.12377891796503465,-0.0005391278344960819,168241,7811660,0.0009866479125552052,ok
100,80,0.805,LOcT,sha4,logT,-0.5440610165537008,0.8151095633498219,-0.6674697991737403,0.3790081311706196,-0.20620354912680566,-0.0008981341470244937,168241,7811660,0.0009866479125552052,ok
100,80,0.805,LOcT,sha4,dpos,0.319728502199467,0.18364430865637424,1.741020478874336,0.47867590350126304,0.15304632966543544,0.0006666041168125876,168241,7811660,0.0009866479125552052,ok
100,80,0.805,LOcT,sha4,sha4,0.022228098899802436,0.7421434277404305,0.02995121706794506,0.31822171610419686,0.007073463777628942,3.0808971927649366e-05,168241,7811660,0.0009866479125552052,ok
100,80,0.805,LOShaT,base,const,-2.1839056555075413,1.2433044010953582,-1.7565333586718652,0.0,-0.0,-0.0,168241,7811660,0.000986640533292782,ok
100,80,0.805,LOShaT,base,logN,-0.030107815418846967,0.11697290133687786,-0.25739137077687346,0.5278045394189993,-0.01589104165005677,-6.921455619043512e-05,168241,7811660,0.000986640533292782,ok
100,80,0.805,LOShaT,base,logL,-1.1117732834835132,0.11132452865261513,-9.986777370086772,0.790190543361005,-0.878512734970086,-0.0038264243715189447,168241,7811660,0.000986640533292782,ok
100,80,0.805,LOShaT,base,logOm,-0.08993775647514052,0.08750840012396442,-1.0277614074504238,1.058211452137577,-0.09517316388155421,-0.0004145334487420333,168241,7811660,0.000986640533292782,ok
100,80,0.805,LOShaT,base,logSha,0.10779399858537148,0.1483955083149111,0.7263966396922278,0.614911409952157,0.0662837596545116,0.00028870360471958736,168241,7811660,0.000986640533292782,ok
100,80,0.805,LOShaT,base,logT,-0.7378023952680237,0.22572658081441013,-3.268566743916777,0.3790081311706196,-0.27963310700374044,-0.0012179617814636592,168241,7811660,0.000986640533292782,ok
100,80,0.805,LOShaT,base,dpos,0.3197824999792824,0.18363151000317568,1.7414358786994244,0.47867590350126304,0.1530721771014756,0.0006667166971489544,168241,7811660,0.000986640533292782,ok
100,80,0.805,LOShaT,sha4,const,-2.1830188317678916,1.2435859490076115,-1.7554225612712597,0.0,-0.0,-0.0,168241,7811660,0.0009866479125552052,ok
100,80,0.805,LOShaT,sha4,logN,-0.03021958075733963,0.1170199482884826,-0.25824298505790677,0.5278045394189993,-0.0159500319030629,-6.947149241093557e-05,168241,7811660,0.0009866479125552052,ok
100,80,0.805,LOShaT,sha4,logL,-1.111832381659255,0.11135146372639475,-9.98489237996165,0.790190543361005,-0.878559433789687,-0.0038266277715316363,168241,7811660,0.0009866479125552052,ok
100,80,0.805,LOShaT,sha4,logOm,-0.09011874527261206,0.08765938354306817,-1.0280558866619862,1.058211452137577,-0.0953646882997472,-0.00041536764689573407,168241,7811660,0.0009866479125552052,ok
100,80,0.805,LOShaT,sha4,logSha,0.09698876044314449,0.3904434397962923,0.24840668470123825,0.614911409952157,0.059639495433605964,0.0002597640418269102,168241,7811660,0.0009866479125552052,ok
100,80,0.805,LOShaT,sha4,logT,-0.7380385374399776,0.22585277099581494,-3.2677860633981486,0.3790081311706196,-0.27972260680702327,-0.0012183516041889258,168241,7811660,0.0009866479125552052,ok
100,80,0.805,LOShaT,sha4,dpos,0.3197285021994658,0.18364430865637424,1.7410204788743293,0.47867590350126304,0.15304632966543485,0.0006666041168125851,168241,7811660,0.0009866479125552052,ok
100,80,0.805,LOShaT,sha4,sha4,0.02222809889979844,0.7421434277407369,0.029951217067927312,0.31822171610419686,0.007073463777627669,3.080897192764382e-05,168241,7811660,0.0009866479125552052,ok
100,80,0.805,LOcSha,base,const,-2.1839056555075294,1.2433044010952354,-1.7565333586720289,0.0,-0.0,-0.0,168241,7811660,0.000986640533292782,ok
100,80,0.805,LOcSha,base,logN,-0.030107815418847175,0.1169729013368601,-0.2573913707769143,0.5278045394189993,-0.015891041650056878,-6.921455619043559e-05,168241,7811660,0.000986640533292782,ok
100,80,0.805,LOcSha,base,logL,-0.7428720858494978,0.15355701112894374,-4.837760779452127,0.790190543361005,-0.5870104971651379,-0.0025567657511152858,168241,7811660,0.000986640533292782,ok
100,80,0.805,LOcSha,base,logOm,-0.45883895410915654,0.14142009961590202,-3.2445101888300627,1.058211452137577,-0.4855486359251376,-0.002114841436106204,168241,7811660,0.000986640533292782,ok
100,80,0.805,LOcSha,base,logc,-0.3689011976340135,0.11286329040720258,-3.2685667439168635,1.2762191969408627,-0.4707987901950032,-0.0020505974394840576,168241,7811660,0.000986640533292782,ok
100,80,0.805,LOcSha,base,logSha,-0.2611071990486438,0.18149250878848325,-1.438666536661003,0.614911409952157,-0.16055779591566008,-0.0006993208394980935,168241,7811660,0.000986640533292782,ok
100,80,0.805,LOcSha,base,dpos,0.31978249997928165,0.18363151000317568,1.7414358786994204,0.47867590350126304,0.15307217710147528,0.000666716697148953,168241,7811660,0.000986640533292782,ok
100,80,0.805,LOcSha,sha4,const,-2.183018831767873,1.2435859490074948,-1.7554225612714096,0.0,-0.0,-0.0,168241,7811660,0.0009866479125552052,ok
100,80,0.805,LOcSha,sha4,logN,-0.030219580757340783,0.11701994828846485,-0.25824298505795573,0.5278045394189993,-0.015950031903063506,-6.947149241093821e-05,168241,7811660,0.0009866479125552052,ok
100,80,0.805,LOcSha,sha4,logL,-0.7428131129392614,0.1535613105341853,-4.837241297012107,0.790190543361005,-0.5869638973291545,-0.0025565627822327444,168241,7811660,0.0009866479125552052,ok
100,80,0.805,LOcSha,sha4,logOm,-0.45913801399260673,0.1417014651697496,-3.240178310383649,1.058211452137577,-0.4858651045186795,-0.0021162198374553775,168241,7811660,0.0009866479125552052,ok
100,80,0.805,LOcSha,sha4,logc,-0.3690192687199916,0.11292638549790394,-3.267786063398275,1.2762191969408627,-0.4709494747815321,-0.002051253756861547,168241,7811660,0.0009866479125552052,ok
100,80,0.805,LOcSha,sha4,logSha,-0.27203050827685155,0.4075547816750921,-0.6674697991734464,0.614911409952157,-0.16727466339452068,-0.0007285766310174393,168241,7811660,0.0009866479125552052,ok
100,80,0.805,LOcSha,sha4,dpos,0.31972850219946536,0.18364430865637404,1.7410204788743286,0.47867590350126304,0.15304632966543466,0.0006666041168125842,168241,7811660,0.0009866479125552052,ok
100,80,0.805,LOcSha,sha4,sha4,0.022228098899802772,0.7421434277407368,0.029951217067933154,0.31822171610419686,0.007073463777629048,3.0808971927649826e-05,168241,7811660,0.0009866479125552052,ok
100,81,0.815,LOcT,base,const,-1.018665913045015,1.2465451875332005,-0.8171913246569602,0.0,-0.0,-0.0,168234,7809429,0.001316670198758918,ok
100,81,0.815,LOcT,base,logN,-0.1357080213072439,0.11735769996890603,-1.1563623123425204,0.5284297868294208,-0.07171216077042938,-0.0003103802553956456,168234,7809429,0.001316670198758918,ok
100,81,0.815,LOcT,base,logL,-1.243287047601323,0.1633353664083594,-7.611866767990378,0.7904824052223172,-0.9827965357696473,-0.004253680777388078,168234,7809429,0.001316670198758918,ok
100,81,0.815,LOcT,base,logOm,-0.128903537777088,0.1448237902451643,-0.8900715659966791,1.057820528707773,-0.1363568084836616,-0.0005901713264167289,168234,7809429,0.001316670198758918,ok
100,81,0.815,LOcT,base,logc,-0.12226054551457263,0.14826926556505543,-0.8245845492566288,1.2755835308142576,-0.1559535383267558,-0.000674988712314368,168234,7809429,0.001316670198758918,ok
100,81,0.815,LOcT,base,logT,0.0821554957947629,0.36481271304155893,0.22519910315023442,0.37885682667197473,0.03112517043046664,0.00013471408814981365,168234,7809429,0.001316670198758918,ok
100,81,0.815,LOcT,base,dpos,0.16361777925025184,0.18331245054935388,0.8925622823759067,0.47874869092410627,0.07833179762796746,0.0003390309689761004,168234,7809429,0.001316670198758918,ok
100,81,0.815,LOcT,sha4,const,-0.9873910884908339,1.2470095197077895,-0.7918071778010229,0.0,-0.0,-0.0,168234,7809429,0.0013254660180046507,ok
100,81,0.815,LOcT,sha4,logN,-0.13963576500674518,0.11743086200227523,-1.189089159577486,0.5284297868294208,-0.07378769753627745,-0.0003193634686267914,168234,7809429,0.0013254660180046507,ok
100,81,0.815,LOcT,sha4,logL,-1.6202996291441312,0.40419905922894084,-4.008667492287218,0.7904824052223172,-1.2808183480266813,-0.005543560836893326,168234,7809429,0.0013254660180046507,ok
100,81,0.815,LOcT,sha4,logOm,0.23974176139451267,0.38994947498480687,0.6148021135401027,1.057820528707773,0.2536037567916762,0.0010976325069088327,168234,7809429,0.0013254660180046507,ok
100,81,0.815,LOcT,sha4,logc,0.25267516827190317,0.3968703801883554,0.6366692524445464,1.2755835308142576,0.3223082832933609,0.0013949953007966862,168234,7809429,0.0013254660180046507,ok
100,81,0.815,LOcT,sha4,logT,-0.6758473853819427,0.8300007610632717,-0.814273211648805,0.37885682667197473,-0.25604939574035396,-0.0011082175741183701,168234,7809429,0.0013254660180046507,ok
100,81,0.815,LOcT,sha4,dpos,0.16183608371912506,0.1833103485602926,0.8828529594219584,0.47874869092410627,0.07747881322481519,0.0003353391332531964,168234,7809429,0.0013254660180046507,ok
100,81,0.815,LOcT,sha4,sha4,0.7710126826734336,0.7522987102285917,1.0248757204955934,0.31834925123351837,0.24545131022063388,0.0010623475786395555,168234,7809429,0.0013254660180046507,ok
100,81,0.815,LOShaT,base,const,-1.0186659130450078,1.246545187533174,-0.8171913246569719,0.0,-0.0,-0.0,168234,7809429,0.001316670198758918,ok
100,81,0.815,LOShaT,base,logN,-0.13570802130724446,0.117357699968904,-1.1563623123425453,0.5284297868294208,-0.07171216077042969,-0.0003103802553956469,168234,7809429,0.001316670198758918,ok
100,81,0.815,LOShaT,base,logL,-1.3655475931158956,0.11102665700983681,-12.299276857402901,0.7904824052223172,-1.0794413458517993,-0.004671973023970768,168234,7809429,0.001316670198758918,ok
100,81,0.815,LOShaT,base,logOm,-0.006642992262514823,0.08721877365667102,-0.07616470610632951,1.057820528707773,-0.007027093587335075,-3.0414243259359884e-05,168234,7809429,0.001316670198758918,ok
100,81,0.815,LOShaT,base,logSha,0.12226054551457119,0.14826926556505543,0.8245845492566191,0.6149148524914985,0.07517982531062267,0.0003253887922190881,168234,7809429,0.001316670198758918,ok
100,81,0.815,LOShaT,base,logT,-0.162365595234382,0.22644323233241262,-0.7170256031146633,0.37885682667197473,-0.061513314171204266,-0.00026623822176843117,168234,7809429,0.001316670198758918,ok
100,81,0.815,LOShaT,base,dpos,0.16361777925025153,0.1833124505493539,0.892562282375905,0.47874869092410627,0.07833179762796733,0.0003390309689760998,168234,7809429,0.001316670198758918,ok
100,81,0.815,LOShaT,sha4,const,-0.9873910884908439,1.2470095197078885,-0.7918071778009681,0.0,-0.0,-0.0,168234,7809429,0.0013254660180046507,ok
100,81,0.815,LOShaT,sha4,logN,-0.13963576500674432,0.11743086200228894,-1.1890891595773398,0.5284297868294208,-0.073787697536277,-0.0003193634686267894,168234,7809429,0.0013254660180046507,ok
100,81,0.815,LOShaT,sha4,logL,-1.367624460872227,0.11103535430489712,-12.317018029381918,0.7904824052223172,-1.0810830732711527,-0.0046790786497145,168234,7809429,0.0013254660180046507,ok
100,81,0.815,LOShaT,sha4,logOm,-0.01293340687739059,0.08742729123184365,-0.14793329056819565,1.057820528707773,-0.013681223301034063,-5.921424674252476e-05,168234,7809429,0.0013254660180046507,ok
100,81,0.815,LOShaT,sha4,logSha,-0.2526751682719019,0.3968703801883238,-0.6366692524445939,0.6149148524914985,-0.15537371382618112,-0.0006724791508307985,168234,7809429,0.0013254660180046507,ok
100,81,0.815,LOShaT,sha4,logT,-0.17049704883813327,0.22663078158091537,-0.7523119659597506,0.37885682667197473,-0.06459397087975187,-0.0002795717346024161,168234,7809429,0.0013254660180046507,ok
100,81,0.815,LOShaT,sha4,dpos,0.16183608371912447,0.18331034856029266,0.882852959421955,0.47874869092410627,0.07747881322481491,0.0003353391332531952,168234,7809429,0.0013254660180046507,ok
100,81,0.815,LOShaT,sha4,sha4,0.7710126826734294,0.7522987102285407,1.0248757204956573,0.31834925123351837,0.24545131022063255,0.0010623475786395498,168234,7809429,0.0013254660180046507,ok
100,81,0.815,LOcSha,base,const,-1.0186659130450146,1.246545187533103,-0.8171913246570238,0.0,-0.0,-0.0,168234,7809429,0.001316670198759029,ok
100,81,0.815,LOcSha,base,logN,-0.13570802130724408,0.11735769996889954,-1.1563623123425857,0.5284297868294208,-0.07171216077042948,-0.00031038025539564606,168234,7809429,0.001316670198759029,ok
100,81,0.815,LOcSha,base,logL,-1.2843647954987034,0.15466899563986142,-8.303957688386875,0.7904824052223172,-1.0152677727286845,-0.004394220829620256,168234,7809429,0.001316670198759029,ok
100,81,0.815,LOcSha,base,logOm,-0.08782578987970685,0.14164261211713156,-0.620052034955972,1.057820528707773,-0.09290392348472928,-0.000402101166505893,168234,7809429,0.001316670198759029,ok
100,81,0.815,LOcSha,base,logc,-0.08118279761719166,0.11322161616620792,-0.717025603114659,1.2755835308142576,-0.10355543962591664,-0.0004482024171826933,168234,7809429,0.001316670198759029,ok
100,81,0.815,LOcSha,base,logSha,0.04107774789738058,0.18240635652078208,0.22519910315022643,0.6149148524914985,0.02525931728900074,0.00010932585585278487,168234,7809429,0.001316670198759029,ok
100,81,0.815,LOcSha,base,dpos,0.1636177792502492,0.1833124505493543,0.8925622823758903,0.47874869092410627,0.0783317976279662,0.00033903096897609493,168234,7809429,0.001316670198759029,ok
100,81,0.815,LOcSha,sha4,const,-0.9873910884908397,1.2470095197078828,-0.7918071778009683,0.0,-0.0,-0.0,168234,7809429,0.0013254660180046507,ok
100,81,0.815,LOcSha,sha4,logN,-0.13963576500674488,0.11743086200228779,-1.189089159577356,0.5284297868294208,-0.07378769753627729,-0.00031936346862679066,168234,7809429,0.0013254660180046507,ok
100,81,0.815,LOcSha,sha4,logL,-1.2823759364531582,0.15469546873539294,-8.289680020600125,0.7904824052223172,-1.0136956146467138,-0.004387416309692784,168234,7809429,0.0013254660180046507,ok
100,81,0.815,LOcSha,sha4,logOm,-0.09818193129645812,0.14204690933692501,-0.6911937173062855,1.057820528707773,-0.10385886247356958,-0.00044951567367832287,168234,7809429,0.0013254660180046507,ok
100,81,0.815,LOcSha,sha4,logc,-0.085248524419067,0.11331539079046145,-0.7523119659597287,1.2755835308142576,-0.10874161377517894,-0.00047064890379920155,168234,7809429,0.0013254660180046507,ok
100,81,0.815,LOcSha,sha4,logSha,-0.33792369269097217,0.41500038053161653,-0.8142732116488449,0.6149148524914985,-0.20779429764445162,-0.0008993627646935777,168234,7809429,0.0013254660180046507,ok
100,81,0.815,LOcSha,sha4,dpos,0.1618360837191226,0.18331034856029332,0.8828529594219414,0.47874869092410627,0.07747881322481401,0.0003353391332531913,168234,7809429,0.0013254660180046507,ok
100,81,0.815,LOcSha,sha4,sha4,0.7710126826734323,0.7522987102285404,1.0248757204956616,0.31834925123351837,0.24545131022063346,0.0010623475786395538,168234,7809429,0.0013254660180046507,ok
100,82,0.825,LOcT,base,const,-1.0145940086345828,1.2527871037837441,-0.809869454730372,0.0,-0.0,-0.0,168166,7811478,0.001199862607952129,ok
100,82,0.825,LOcT,base,logN,-0.13204701049062573,0.11783925258397016,-1.1205689750665329,0.5279443208549995,-0.0697134692744064,-0.0002998438172941931,168166,7811478,0.001199862607952129,ok
100,82,0.825,LOcT,base,logL,-1.0977384696757382,0.16322447896954348,-6.725329905207222,0.7903202026238764,-0.8675648897821534,-0.0037314735733313823,168166,7811478,0.001199862607952129,ok
100,82,0.825,LOcT,base,logOm,-0.2749235703706335,0.14507474792350417,-1.8950477206108725,1.0582122233903308,-0.2909274826643161,-0.0012513049180566907,168166,7811478,0.001199862607952129,ok
100,82,0.825,LOcT,base,logc,-0.15321194078565323,0.1481487159812277,-1.0341766364351554,1.276163155060579,-0.19552343374597383,-0.0008409636380897247,168166,7811478,0.001199862607952129,ok
100,82,0.825,LOcT,base,logT,0.4809224586856291,0.365954953419528,1.3141575327559598,0.3790406210100763,0.18228914739789362,0.0007840417981773675,168166,7811478,0.001199862607952129,ok
100,82,0.825,LOcT,base,dpos,-0.12135014840312026,0.18496824750380697,-0.6560593509468303,0.4787079077344259,-0.05809127564531979,-0.0002498557312134311,168166,7811478,0.001199862607952129,ok
100,82,0.825,LOcT,sha4,const,-1.0658132355243206,1.2530590691230026,-0.8505690288569296,0.0,-0.0,-0.0,168166,7811478,0.0012237774386074651,ok
100,82,0.825,LOcT,sha4,logN,-0.12559696882005464,0.11788881857159524,-1.0653849138693179,0.5279443208549995,-0.0663082064051503,-0.00028519747953141615,168166,7811478,0.0012237774386074651,ok
100,82,0.825,LOcT,sha4,logL,-0.4730466191061008,0.40275017579685524,-1.1745410617640615,0.7903202026238764,-0.37385829986247326,-0.0016079977215971884,168166,7811478,0.0012237774386074651,ok
100,82,0.825,LOcT,sha4,logOm,-0.8857898781901273,0.3892715544711913,-2.2755063091970205,1.0582122233903308,-0.9373536764562249,-0.004031641337444739,168166,7811478,0.0012237774386074651,ok
100,82,0.825,LOcT,sha4,logc,-0.7745073140452727,0.3954025226650599,-1.9587819238607826,1.276163155060579,-0.9883976975095099,-0.004251186201327751,168166,7811478,0.0012237774386074651,ok
100,82,0.825,LOcT,sha4,logT,1.7371427376999384,0.8262752101705158,2.102377895787833,0.3790406210100763,0.6584476620809288,0.002832041821210363,168166,7811478,0.0012237774386074651,ok
100,82,0.825,LOcT,sha4,dpos,-0.11836404081144047,0.18497426448799728,-0.6398946423118279,0.4787079077344259,-0.056661802327836866,-0.00024370743963225702,168166,7811478,0.0012237774386074651,ok
100,82,0.825,LOcT,sha4,sha4,-1.2774706346889722,0.7521391070819027,-1.698449957807957,0.3184761118293298,-0.40684388071189,-0.0017498716317683237,168166,7811478,0.0012237774386074651,ok
100,82,0.825,LOShaT,base,const,-1.0145940086345944,1.2527871037835443,-0.8098694547305104,0.0,-0.0,-0.0,168166,7811478,0.001199862607952129,ok
100,82,0.825,LOShaT,base,logN,-0.13204701049062448,0.11783925258394731,-1.1205689750667396,0.5279443208549995,-0.06971346927440573,-0.0002998438172941902,168166,7811478,0.001199862607952129,ok
100,82,0.825,LOShaT,base,logL,-1.2509504104613909,0.11226477246095433,-11.142857933431177,0.7903202026238764,-0.9886513818682677,-0.0042522773202651595,168166,7811478,0.001199862607952129,ok
100,82,0.825,LOShaT,base,logOm,-0.12171162958497977,0.0881998155356166,-1.379953334889125,1.0582122233903308,-0.12879673415558182,-0.0005539661822340697,168166,7811478,0.001199862607952129,ok
100,82,0.825,LOShaT,base,logSha,0.15321194078565148,0.14814871598122983,1.0341766364351288,0.6151919437828318,0.09425475166266506,0.0004053980504887207,168166,7811478,0.001199862607952129,ok
100,82,0.825,LOShaT,base,logT,0.17449857711432618,0.2280951878987187,0.7650252454769407,0.3790406210100763,0.06614204903478887,0.0002844828219377075,168166,7811478,0.001199862607952129,ok
100,82,0.825,LOShaT,base,dpos,-0.12135014840312112,0.1849682475038071,-0.6560593509468344,0.4787079077344259,-0.0580912756453202,-0.0002498557312134329,168166,7811478,0.001199862607952129,ok
100,82,0.825,LOShaT,sha4,const,-1.0658132355243586,1.2530590691227725,-0.8505690288571162,0.0,-0.0,-0.0,168166,7811478,0.0012237774386074651,ok
100,82,0.825,LOShaT,sha4,logN,-0.12559696882005153,0.11788881857157954,-1.0653849138694333,0.5279443208549995,-0.06630820640514866,-0.00028519747953140916,168166,7811478,0.0012237774386074651,ok
100,82,0.825,LOShaT,sha4,logL,-1.2475539331513765,0.11227366368493968,-11.111723731152479,0.7903202026238764,-0.9859670772324098,-0.004240731887837633,168166,7811478,0.0012237774386074651,ok
100,82,0.825,LOShaT,sha4,logOm,-0.11128256414485505,0.08835936472177906,-1.259431464851012,1.0582122233903308,-0.11776056962830417,-0.0005064986593208103,168166,7811478,0.0012237774386074651,ok
100,82,0.825,LOShaT,sha4,logSha,0.7745073140452595,0.39540252266511244,1.9587819238604889,0.6151919437828318,0.4764706600015234,0.0020493425877456716,168166,7811478,0.0012237774386074651,ok
100,82,0.825,LOShaT,sha4,logT,0.1881281096094116,0.228209404308723,0.8243661569481633,0.3790406210100763,0.07130819549580307,0.0003067028762786277,168166,7811478,0.0012237774386074651,ok
100,82,0.825,LOShaT,sha4,dpos,-0.118364040811441,0.18497426448799734,-0.6398946423118306,0.4787079077344259,-0.05666180232783712,-0.00024370743963225813,168166,7811478,0.0012237774386074651,ok
100,82,0.825,LOShaT,sha4,sha4,-1.2774706346889757,0.752139107081992,-1.69844995780776,0.3184761118293298,-0.4068438807118911,-0.0017498716317683285,168166,7811478,0.0012237774386074651,ok
100,82,0.825,LOcSha,base,const,-1.0145940086345857,1.252787103783741,-0.8098694547303763,0.0,-0.0,-0.0,168166,7811478,0.001199862607952129,ok
100,82,0.825,LOcSha,base,logN,-0.13204701049062575,0.11783925258396694,-1.1205689750665637,0.5279443208549995,-0.06971346927440641,-0.00029984381729419315,168166,7811478,0.001199862607952129,ok
100,82,0.825,LOcSha,base,logL,-1.3381996990185565,0.15511312244499018,-8.627250086420895,0.7903202026238764,-1.057606257279556,-0.004548858358041122,168166,7811478,0.001199862607952129,ok
100,82,0.825,LOcSha,base,logOm,-0.03446234102781618,0.14248366247287494,-0.24186871975147944,1.0582122233903308,-0.03646847052228118,-0.0001568541277043575,168166,7811478,0.001199862607952129,ok
100,82,0.825,LOcSha,base,logc,0.08724928855716411,0.11404759394936015,0.7650252454769443,1.276163155060579,0.11134432736190143,0.00047890183199509223,168166,7811478,0.001199862607952129,ok
100,82,0.825,LOcSha,base,logSha,0.24046122934281386,0.18297747670976788,1.314157532755928,0.6151919437828318,0.14792981108381498,0.000636259243854101,168166,7811478,0.001199862607952129,ok
100,82,0.825,LOcSha,base,dpos,-0.12135014840311967,0.18496824750380753,-0.6560593509468251,0.4787079077344259,-0.0580912756453195,-0.00024985573121342987,168166,7811478,0.001199862607952129,ok
100,82,0.825,LOcSha,sha4,const,-1.0658132355243617,1.253059069122819,-0.8505690288570871,0.0,-0.0,-0.0,168166,7811478,0.0012237774386074651,ok
100,82,0.825,LOcSha,sha4,logN,-0.12559696882005142,0.11788881857158097,-1.0653849138694196,0.5279443208549995,-0.0663082064051486,-0.0002851974795314089,168166,7811478,0.0012237774386074651,ok
100,82,0.825,LOcSha,sha4,logL,-1.341617987956085,0.1551250881089251,-8.648620312234943,0.7903202026238764,-1.0603078000852904,-0.004560477933366898,168166,7811478,0.0012237774386074651,ok
100,82,0.825,LOcSha,sha4,logOm,-0.01721850934014727,0.14276531097268702,-0.12060709441834516,1.0582122233903308,-0.01822083705230442,-7.836943696709965e-05,168166,7811478,0.0012237774386074651,ok
100,82,0.825,LOcSha,sha4,logc,0.09406405480470695,0.11410470215436157,0.8243661569481728,1.276163155060579,0.12004108095736603,0.00051630734090567,168166,7811478,0.0012237774386074651,ok
100,82,0.825,LOcSha,sha4,logSha,0.8685713688499688,0.4131376050853138,2.1023778957875474,0.6151919437828318,0.5343381087169272,0.0022982356194725076,168166,7811478,0.0012237774386074651,ok
100,82,0.825,LOcSha,sha4,dpos,-0.11836404081143945,0.18497426448799745,-0.6398946423118218,0.4787079077344259,-0.05666180232783637,-0.0002437074396322549,168166,7811478,0.0012237774386074651,ok
100,82,0.825,LOcSha,sha4,sha4,-1.2774706346889766,0.752139107081992,-1.6984499578077612,0.3184761118293298,-0.40684388071189137,-0.0017498716317683298,168166,7811478,0.0012237774386074651,ok
100,83,0.835,LOcT,base,const,0.01769838362322426,1.2575830786297444,0.014073331554769582,0.0,0.0,0.0,168175,7797420,0.002015199092009423,ok
100,83,0.835,LOcT,base,logN,-0.12419719190316655,0.11842984754949744,-1.0486984022440684,0.5285055534112852,-0.06563890563891063,-0.00028057256612152876,168175,7797420,0.002015199092009423,ok
100,83,0.835,LOcT,base,logL,-2.1642697461687903,0.1640391708725112,-13.193615492307192,0.7902289732218056,-1.7102686592899812,-0.007310518995151554,168175,7797420,0.002015199092009423,ok
100,83,0.835,LOcT,base,logOm,0.6070448699421267,0.14463842200628158,4.196982112510623,1.058131615573233,0.6423333689573056,0.0027456448257266986,168175,7797420,0.002015199092009423,ok
100,83,0.835,LOcT,base,logc,0.6509048711525347,0.14825715705458115,4.390377396167814,1.275403212959329,0.8301661639988207,0.00354853342957533,168175,7797420,0.002015199092009423,ok
100,83,0.835,LOcT,base,logT,-1.939779670908689,0.36693747616130107,-5.286403806996226,0.378837728243407,-0.7348617238197914,-0.0031411559591021684,168175,7797420,0.002015199092009423,ok
100,83,0.835,LOcT,base,dpos,0.07229253276820125,0.18589567477005214,0.3888876535595846,0.478657509012264,0.03460336365501468,0.00014791158448821822,168175,7797420,0.002015199092009423,ok
100,83,0.835,LOcT,sha4,const,0.0011349705266554511,1.257849741645289,0.0009023101003867841,0.0,0.0,0.0,168175,7797420,0.0020178089941371713,ok
100,83,0.835,LOcT,sha4,logN,-0.12209562390748424,0.11847530787439545,-1.0305575575032644,0.5285055534112852,-0.06452821528232111,-0.0002758249360310901,168175,7797420,0.0020178089941371713,ok
100,83,0.835,LOcT,sha4,logL,-1.9570606380483269,0.3968503042189733,-4.931483275286753,0.7902289732218056,-1.5465260185377412,-0.006610603412279047,168175,7797420,0.0020178089941371713,ok
100,83,0.835,LOcT,sha4,logOm,0.40443609295035926,0.3817787078054087,1.0593469061572154,1.058131615573233,0.42794661642968984,0.001829251709271739,168175,7797420,0.0020178089941371713,ok
100,83,0.835,LOcT,sha4,logc,0.444829978819406,0.38829535917374314,1.1455969491007139,1.275403212959329,0.5673375842069006,0.0024250764132752053,168175,7797420,0.0020178089941371713,ok
100,83,0.835,LOcT,sha4,logT,-1.5231341480136338,0.8143814898725736,-1.8702956377998703,0.378837728243407,-0.5770206804434422,-0.0024664666700542222,168175,7797420,0.0020178089941371713,ok
100,83,0.835,LOcT,sha4,dpos,0.07330544671264087,0.18590627781253458,0.3943139929172328,0.478657509012264,0.03508820252050394,0.00014998402130479322,168175,7797420,0.0020178089941371713,ok
100,83,0.835,LOcT,sha4,sha4,-0.42393820004109034,0.7417156946729306,-0.5715642841129733,0.318365924779383,-0.1349674771053888,-0.0005769165562071687,168175,7797420,0.0020178089941371713,ok
100,83,0.835,LOShaT,base,const,0.01769838362319056,1.257583078629704,0.014073331554743239,0.0,0.0,0.0,168175,7797420,0.002015199092009423,ok
100,83,0.835,LOShaT,base,logN,-0.12419719190316472,0.11842984754948173,-1.0486984022441919,0.5285055534112852,-0.06563890563890967,-0.0002805725661215247,168175,7797420,0.002015199092009423,ok
100,83,0.835,LOShaT,base,logL,-1.513364875016254,0.11315924519619748,-13.37376254491938,0.7902289732218056,-1.1959047712940407,-0.005111877890908081,168175,7797420,0.002015199092009423,ok
100,83,0.835,LOShaT,base,logOm,-0.043860001210411774,0.08847166147485246,-0.4957519784216861,1.058131615573233,-0.04640965393981696,-0.00019837740394909286,168175,7797420,0.002015199092009423,ok
100,83,0.835,LOShaT,base,logSha,-0.6509048711525469,0.1482571570545773,-4.390377396168011,0.6152149892786377,-0.4004464333275272,-0.0017117025687630382,168175,7797420,0.002015199092009423,ok
100,83,0.835,LOShaT,base,logT,-0.6379699286036062,0.22939580406881985,-2.781088046458828,0.378837728243407,-0.24168707843979875,-0.0010330879702551202,168175,7797420,0.002015199092009423,ok
100,83,0.835,LOShaT,base,dpos,0.07229253276820095,0.1858956747700522,0.3888876535595829,0.478657509012264,0.03460336365501454,0.00014791158448821762,168175,7797420,0.002015199092009423,ok
100,83,0.835,LOShaT,sha4,const,0.0011349705266421172,1.2578497416451688,0.0009023101003762697,0.0,0.0,0.0,168175,7797420,0.0020178089941371713,ok
100,83,0.835,LOShaT,sha4,logN,-0.12209562390748394,0.11847530787439021,-1.0305575575033072,0.5285055534112852,-0.06452821528232094,-0.00027582493603108937,168175,7797420,0.0020178089941371713,ok
100,83,0.835,LOShaT,sha4,logL,-1.512230659228918,0.11318627742736037,-13.360547705965711,0.7902289732218056,-1.195008481117002,-0.005108046711327716,168175,7797420,0.0020178089941371713,ok
100,83,0.835,LOShaT,sha4,logOm,-0.040393885869047436,0.08864638675148863,-0.45567436360703223,1.058131615573233,-0.04274204771389595,-0.00018270027343764283,168175,7797420,0.0020178089941371713,ok
100,83,0.835,LOShaT,sha4,logSha,-0.44482997881941533,0.3882953591736553,-1.145596949100997,0.6152149892786377,-0.27366607065020326,-0.0011697817164277367,168175,7797420,0.0020178089941371713,ok
100,83,0.835,LOShaT,sha4,logT,-0.6334741903748039,0.22957554820317252,-2.759327791364716,0.378837728243407,-0.23998392318242223,-0.0010258078573950084,168175,7797420,0.0020178089941371713,ok
100,83,0.835,LOShaT,sha4,dpos,0.07330544671263671,0.18590627781253463,0.3943139929172103,0.478657509012264,0.035088202520501946,0.0001499840213047847,168175,7797420,0.0020178089941371713,ok
100,83,0.835,LOShaT,sha4,sha4,-0.42393820004107563,0.7417156946727832,-0.5715642841130671,0.318365924779383,-0.13496747710538412,-0.0005769165562071486,168175,7797420,0.0020178089941371713,ok
100,83,0.835,LOcSha,base,const,0.017698383623162738,1.2575830786297983,0.01407333155472006,0.0,0.0,0.0,168175,7797420,0.002015199092009423,ok
100,83,0.835,LOcSha,base,logN,-0.1241971919031627,0.1184298475494888,-1.0486984022441121,0.5285055534112852,-0.06563890563890859,-0.00028057256612152003,168175,7797420,0.002015199092009423,ok
100,83,0.835,LOcSha,base,logL,-1.1943799107144564,0.15679605334683036,-7.617410548417996,0.7902289732218056,-0.9438336104806367,-0.0040344033086273535,168175,7797420,0.002015199092009423,ok
100,83,0.835,LOcSha,base,logOm,-0.3628449655122116,0.14405052798620796,-2.5188728606878277,1.058131615573233,-0.3839377295600505,-0.0016411363499284069,168175,7797420,0.002015199092009423,ok
100,83,0.835,LOcSha,base,logc,-0.3189849643018008,0.1146979020344136,-2.781088046458718,1.275403212959329,-0.40683444835623356,-0.001739008047908086,168175,7797420,0.002015199092009423,ok
100,83,0.835,LOcSha,base,logSha,-0.9698898354543422,0.18346873808065106,-5.286403806996199,0.6152149892786377,-0.5966907647205028,-0.002550546164794763,168175,7797420,0.002015199092009423,ok
100,83,0.835,LOcSha,base,dpos,0.07229253276820015,0.1858956747700525,0.38888765355957794,0.478657509012264,0.03460336365501415,0.00014791158448821594,168175,7797420,0.002015199092009423,ok
100,83,0.835,LOcSha,sha4,const,0.0011349705266315514,1.2578497416451124,0.0009023101003679103,0.0,0.0,0.0,168175,7797420,0.0020178089941371713,ok
100,83,0.835,LOcSha,sha4,logN,-0.12209562390748369,0.11847530787439124,-1.0305575575032964,0.5285055534112852,-0.06452821528232082,-0.00027582493603108883,168175,7797420,0.0020178089941371713,ok
100,83,0.835,LOcSha,sha4,logL,-1.1954935640415212,0.15681055625674503,-7.623807941119387,0.7902289732218056,-0.9447136516058082,-0.004038165031867228,168175,7797420,0.0020178089941371713,ok
100,83,0.835,LOcSha,sha4,logOm,-0.3571309810564464,0.1444086174170736,-2.4730586542837605,1.058131615573233,-0.3778915819565113,-0.001615292178217096,168175,7797420,0.0020178089941371713,ok
100,83,0.835,LOcSha,sha4,logc,-0.31673709518739956,0.1147877741015895,-2.7593277913646173,1.275403212959329,-0.4039675088654142,-0.0017267533559380617,168175,7797420,0.0020178089941371713,ok
100,83,0.835,LOcSha,sha4,logSha,-0.7615670740068116,0.407190744936206,-1.8702956378002284,0.6152149892786377,-0.46852747927006405,-0.0020027140287867074,168175,7797420,0.0020178089941371713,ok
100,83,0.835,LOcSha,sha4,dpos,0.0733054467126354,0.18590627781253508,0.3943139929172023,0.478657509012264,0.03508820252050132,0.00014998402130478203,168175,7797420,0.0020178089941371713,ok
100,83,0.835,LOcSha,sha4,sha4,-0.42393820004107524,0.7417156946727818,-0.5715642841130677,0.318365924779383,-0.13496747710538398,-0.000576916556207148,168175,7797420,0.0020178089941371713,ok
100,84,0.845,LOcT,base,const,0.11870274466545198,1.258592608576391,0.09431387397048047,0.0,0.0,0.0,168169,7778314,0.0009630491492914617,ok
100,84,0.845,LOcT,base,logN,-0.23717013441801466,0.11844714080974773,-2.002328910572542,0.5277473565097653,-0.12516591148217296,-0.0005319199256418319,168169,7778314,0.0009630491492914617,ok
100,84,0.845,LOcT,base,logL,-1.024737965958297,0.16427786110989784,-6.237833625510698,0.790264187743518,-0.8098137163179784,-0.0034414805650094756,168169,7778314,0.0009630491492914617,ok
100,84,0.845,LOcT,base,logOm,-0.18617720309003874,0.1450977868564233,-1.2831153880676638,1.0580100618836223,-0.1969773541626116,-0.0008370983627936441,168169,7778314,0.0009630491492914617,ok
100,84,0.845,LOcT,base,logc,-0.0771237214000906,0.14899509104646333,-0.5176259221590058,1.2758485917287576,-0.09839819133718665,-0.0004181646424299935,168169,7778314,0.0009630491492914617,ok
100,84,0.845,LOcT,base,logT,-0.3399728855252783,0.36685539185517,-0.926721790311032,0.37901728978106847,-0.12885560167084043,-0.0005476000713584788,168169,7778314,0.0009630491492914617,ok
100,84,0.845,LOcT,base,dpos,-0.11125447496860366,0.18549229878655615,-0.5997794824712529,0.47876878864735345,-0.05326517021231568,-0.00022636199459682632,168169,7778314,0.0009630491492914617,ok
100,84,0.845,LOcT,sha4,const,0.1164033794560599,1.2589482705022932,0.09246081207897244,0.0,0.0,0.0,168169,7778314,0.0009630972295415763,ok
100,84,0.845,LOcT,sha4,logN,-0.23688060870045674,0.1185085373329081,-1.9988484714398582,0.5277473565097653,-0.12501311505009016,-0.0005312705837736717,168169,7778314,0.0009630972295415763,ok
100,84,0.845,LOcT,sha4,logL,-0.9966259143836699,0.3953338506588951,-2.520972875767186,0.790264187743518,-0.7875977687145518,-0.003347069035086166,168169,7778314,0.0009630972295415763,ok
100,84,0.845,LOcT,sha4,logOm,-0.21367014016259078,0.38065305971928515,-0.5613251613428856,1.0580100618836223,-0.22606515821610493,-0.0009607133501811807,168169,7778314,0.0009630972295415763,ok
100,84,0.845,LOcT,sha4,logc,-0.10508298293752515,0.3878883078104614,-0.27091041627599954,1.2758485917287576,-0.13406997579549854,-0.0005697596950436535,168169,7778314,0.0009630972295415763,ok
100,84,0.845,LOcT,sha4,logT,-0.28343996145855554,0.8110077143168892,-0.34949107937560947,0.37901728978106847,-0.10742864600767223,-0.0004565415353072588,168169,7778314,0.0009630972295415763,ok
100,84,0.845,LOcT,sha4,dpos,-0.11111369446354324,0.18550477034327792,-0.5989802540275733,0.47876878864735345,-0.05319776890044274,-0.00022607555797542463,168169,7778314,0.0009630972295415763,ok
100,84,0.845,LOcT,sha4,sha4,-0.057518795238803606,0.7393863750315794,-0.0777926090893235,0.31843454387295134,-0.01831597132599011,-7.783772746436798e-05,168169,7778314,0.0009630972295415763,ok
100,84,0.845,LOShaT,base,const,0.11870274466543627,1.2585926085762944,0.09431387397047522,0.0,0.0,0.0,168169,7778314,0.0009630491492914617,ok
100,84,0.845,LOShaT,base,logN,-0.23717013441801327,0.11844714080974304,-2.0023289105726096,0.5277473565097653,-0.1251659114821722,-0.0005319199256418288,168169,7778314,0.0009630491492914617,ok
100,84,0.845,LOShaT,base,logL,-1.101861687358389,0.11263344295439932,-9.782722240005464,0.790264187743518,-0.8707618313659795,-0.0037004929146216142,168169,7778314,0.0009630491492914617,ok
100,84,0.845,LOShaT,base,logOm,-0.10905348168994726,0.08866947079248232,-1.2298875894406844,1.0580100618836223,-0.11537968091140557,-0.000490331197721628,168169,7778314,0.0009630491492914617,ok
100,84,0.845,LOShaT,base,logSha,0.07712372140009272,0.14899509104646552,0.5176259221590123,0.6153045241005723,0.04745457469294918,0.0002016685976487571,168169,7778314,0.0009630491492914617,ok
100,84,0.845,LOShaT,base,logT,-0.4942203283254449,0.22730596722107443,-2.1742514478063546,0.37901728978106847,-0.18731804939661995,-0.0007960490338506764,168169,7778314,0.0009630491492914617,ok
100,84,0.845,LOShaT,base,dpos,-0.11125447496860462,0.18549229878655632,-0.5997794824712576,0.47876878864735345,-0.05326517021231614,-0.00022636199459682827,168169,7778314,0.0009630491492914617,ok
100,84,0.845,LOShaT,sha4,const,0.11640337945604884,1.258948270502169,0.09246081207897278,0.0,0.0,0.0,168169,7778314,0.0009630972295415763,ok
100,84,0.845,LOShaT,sha4,logN,-0.23688060870045585,0.11850853733290063,-1.9988484714399768,0.5277473565097653,-0.1250131150500897,-0.0005312705837736696,168169,7778314,0.0009630972295415763,ok
100,84,0.845,LOShaT,sha4,logL,-1.101708897321198,0.11264202722488889,-9.780620293007024,0.790264187743518,-0.8706410868713433,-0.0036999797844742125,168169,7778314,0.0009630972295415763,ok
100,84,0.845,LOShaT,sha4,logOm,-0.10858715722506576,0.08888710220235373,-1.2216300738195331,1.0580100618836223,-0.11488630493545846,-0.00048823448856710213,168169,7778314,0.0009630972295415763,ok
100,84,0.845,LOShaT,sha4,logSha,0.10508298293752787,0.3878883078104829,0.27091041627599155,0.6153045241005723,0.06465803480744414,0.00027477846531578335,168169,7778314,0.0009630972295415763,ok
100,84,0.845,LOShaT,sha4,logT,-0.4936059273335915,0.22741341323679737,-2.17052248725372,0.37901728978106847,-0.18708518079784886,-0.0007950594077913458,168169,7778314,0.0009630972295415763,ok
100,84,0.845,LOShaT,sha4,dpos,-0.11111369446354459,0.185504770343278,-0.5989802540275803,0.47876878864735345,-0.053197768900443386,-0.00022607555797542737,168169,7778314,0.0009630972295415763,ok
100,84,0.845,LOShaT,sha4,sha4,-0.057518795238804626,0.7393863750316165,-0.07779260908932098,0.31843454387295134,-0.018315971325990436,-7.783772746436936e-05,168169,7778314,0.0009630972295415763,ok
100,84,0.845,LOcSha,base,const,0.11870274466545105,1.2585926085764907,0.09431387397047225,0.0,0.0,0.0,168169,7778314,0.0009630491492914617,ok
100,84,0.845,LOcSha,base,logN,-0.23717013441801477,0.11844714080975091,-2.0023289105724893,0.5277473565097653,-0.12516591148217301,-0.0005319199256418321,168169,7778314,0.0009630491492914617,ok
100,84,0.845,LOcSha,base,logL,-0.8547515231956558,0.15531859159560954,-5.5032144858814025,0.790264187743518,-0.6754795182007498,-0.0028705979994009595,168169,7778314,0.0009630491492914617,ok
100,84,0.845,LOcSha,base,logOm,-0.3561636458526779,0.14275339256299965,-2.494957488982242,1.0580100618836223,-0.3768247209892883,-0.0016013990965677144,168169,7778314,0.0009630491492914617,ok
100,84,0.845,LOcSha,base,logc,-0.24711016416272955,0.11365298361053706,-2.17425144780642,1.2758485917287576,-0.3152751549488806,-0.0013398307493730896,168169,7778314,0.0009630491492914617,ok
100,84,0.845,LOcSha,base,logSha,-0.16998644276263797,0.18342769592758776,-0.9267217903110115,0.6153045241005723,-0.10459342726761414,-0.0004444926529595692,168169,7778314,0.0009630491492914617,ok
100,84,0.845,LOcSha,base,dpos,-0.1112544749686037,0.18549229878655646,-0.5997794824712521,0.47876878864735345,-0.0532651702123157,-0.0002263619945968264,168169,7778314,0.0009630491492914617,ok
100,84,0.845,LOcSha,sha4,const,0.11640337945605468,1.2589482705021386,0.09246081207897965,0.0,0.0,0.0,168169,7778314,0.0009630972295415763,ok
100,84,0.845,LOcSha,sha4,logN,-0.2368806087004558,0.11850853733290423,-1.9988484714399157,0.5277473565097653,-0.12501311505008966,-0.0005312705837736695,168169,7778314,0.0009630972295415763,ok
100,84,0.845,LOcSha,sha4,logL,-0.8549059336543919,0.15533245810011662,-5.503717279123841,0.790264187743518,-0.675601543256502,-0.0028711165715729955,168169,7778314,0.0009630972295415763,ok
100,84,0.845,LOcSha,sha4,logOm,-0.3553901208918693,0.143084942122067,-2.4837702390002923,1.0580100618836223,-0.37600632379763466,-0.0015979211386463047,168169,7778314,0.0009630972295415763,ok
100,84,0.845,LOcSha,sha4,logc,-0.24680296366680216,0.11370670661839913,-2.170522487253768,1.2758485917287576,-0.31488321362877325,-0.0013381651089812395,168169,7778314,0.0009630972295415763,ok
100,84,0.845,LOcSha,sha4,logSha,-0.1417199807292763,0.405503857158467,-0.34949107937558654,0.6153045241005723,-0.08720094529816964,-0.00037057949556422307,168169,7778314,0.0009630972295415763,ok
100,84,0.845,LOcSha,sha4,dpos,-0.11111369446354356,0.1855047703432782,-0.598980254027574,0.47876878864735345,-0.05319776890044289,-0.00022607555797542528,168169,7778314,0.0009630972295415763,ok
100,84,0.845,LOcSha,sha4,sha4,-0.05751879523880303,0.739386375031617,-0.07779260908931877,0.31843454387295134,-0.018315971325989926,-7.78377274643672e-05,168169,7778314,0.0009630972295415763,ok
100,85,0.855,LOcT,base,const,-3.894948404459599,1.2878897896665709,-3.024287043589331,0.0,-0.0,-0.0,168193,7768521,0.0003573731319648221,ok
100,85,0.855,LOcT,base,logN,0.06951997322006494,0.1211507098547797,0.5738305066755017,0.5279315731338335,0.03670178882629086,0.00015511671014176826,168193,7768521,0.0003573731319648221,ok
100,85,0.855,LOcT,base,logL,-0.4067900710428468,0.1681526922519825,-2.419170728668787,0.7903865444210612,-0.32152139855635364,-0.0013588804028133834,168193,7768521,0.0003573731319648221,ok
100,85,0.855,LOcT,base,logOm,-0.22495148676210966,0.15059473231287226,-1.4937540198601067,1.058046515898363,-0.23800913681480684,-0.0010059235657731281,168193,7768521,0.0003573731319648221,ok
100,85,0.855,LOcT,base,logc,-0.2890306943224011,0.1532233103223187,-1.886336313413407,1.2758598834102743,-0.36876266796016927,-0.001558541251158508,168193,7768521,0.0003573731319648221,ok
100,85,0.855,LOcT,base,logT,0.02972317620421196,0.3767399445346153,0.07889573865316785,0.3788485250820147,0.011260581465718537,4.75918042990428e-05,168193,7768521,0.0003573731319648221,ok
100,85,0.855,LOcT,base,dpos,-0.1528648103159707,0.18995012488679994,-0.804762883978465,0.4786472827498082,-0.07316832608580423,-0.00030923915133204385,168193,7768521,0.0003573731319648221,ok
100,85,0.855,LOcT,sha4,const,-3.9223753390294487,1.2882416434933928,-3.0447512381240345,0.0,-0.0,-0.0,168193,7768521,0.0003639449894952129,ok
100,85,0.855,LOcT,sha4,logN,0.07297702459942981,0.12120971465950653,0.6020724065264202,0.5279315731338335,0.03852687539940345,0.0001628302694531428,168193,7768521,0.0003639449894952129,ok
100,85,0.855,LOcT,sha4,logL,-0.0712005275646484,0.4220342023343779,-0.16870795582637682,0.7903865444210612,-0.05627593894277896,-0.0002378450421111284,168193,7768521,0.0003639449894952129,ok
100,85,0.855,LOcT,sha4,logOm,-0.5531136725682991,0.4083055601063867,-1.3546562344734707,1.058046515898363,-0.5852199941566368,-0.0024733780860766957,168193,7768521,0.0003639449894952129,ok
100,85,0.855,LOcT,sha4,logc,-0.6227958081392686,0.41496987794478046,-1.500821725238918,1.2758598834102743,-0.7946001871609748,-0.0033583040732377335,168193,7768521,0.0003639449894952129,ok
100,85,0.855,LOcT,sha4,logT,0.7045158398806473,0.8648255012926118,0.8146335171981427,0.3788485250820147,0.26690478683570007,0.0011280483534738875,168193,7768521,0.0003639449894952129,ok
100,85,0.855,LOcT,sha4,dpos,-0.1512603115360088,0.18997051518152014,-0.7962304644564286,0.4786472827498082,-0.07240033710460009,-0.00030599331705531837,168193,7768521,0.0003639449894952129,ok
100,85,0.855,LOcT,sha4,sha4,-0.6861346333700533,0.7840770758826866,-0.8750856956219858,0.3182492396675476,-0.218361825379591,-0.0009228860242683856,168193,7768521,0.0003639449894952129,ok
100,85,0.855,LOShaT,base,const,-3.8949484044596003,1.2878897896665578,-3.024287043589363,0.0,-0.0,-0.0,168193,7768521,0.0003573731319648221,ok
100,85,0.855,LOShaT,base,logN,0.06951997322006519,0.12115070985476958,0.5738305066755517,0.5279315731338335,0.03670178882629099,0.0001551167101417688,168193,7768521,0.0003573731319648221,ok
100,85,0.855,LOShaT,base,logL,-0.6958207653652492,0.11405473243776541,-6.100761892935285,0.7903865444210612,-0.5499673702734573,-0.0023243861373053376,168193,7768521,0.0003573731319648221,ok
100,85,0.855,LOShaT,base,logOm,0.06407920756028963,0.09027025862294479,0.7098595765405513,1.058046515898363,0.06779878230069249,0.0002865452719995992,168193,7768521,0.0003573731319648221,ok
100,85,0.855,LOShaT,base,logSha,0.289030694322394,0.15322331032231987,1.8863363134133462,0.614622991899658,0.17764491009526528,0.0007507997541435521,168193,7768521,0.0003573731319648221,ok
100,85,0.855,LOShaT,base,logT,-0.5483382124405896,0.2336122978021499,-2.3472146697730194,0.3788485250820147,-0.2077371230292258,-0.0008779817041377116,168193,7768521,0.0003573731319648221,ok
100,85,0.855,LOShaT,base,dpos,-0.15286481031597068,0.18995012488679996,-0.8047628839784647,0.4786472827498082,-0.07316832608580422,-0.0003092391513320438,168193,7768521,0.0003573731319648221,ok
100,85,0.855,LOShaT,sha4,const,-3.922375339029448,1.2882416434933752,-3.0447512381240753,0.0,-0.0,-0.0,168193,7768521,0.0003639449894952129,ok
100,85,0.855,LOShaT,sha4,logN,0.07297702459943028,0.12120971465951841,0.6020724065263651,0.5279315731338335,0.0385268753994037,0.00016283026945314386,168193,7768521,0.0003639449894952129,ok
100,85,0.855,LOShaT,sha4,logL,-0.6939963357039158,0.11406113251470852,-6.0844243819376675,0.7903865444210612,-0.5485253656178968,-0.0023182916382268777,168193,7768521,0.0003639449894952129,ok
100,85,0.855,LOShaT,sha4,logOm,0.06968213557096613,0.09047635929138846,0.7701695350776396,1.058046515898363,0.0737269407612181,0.0003116000845033731,168193,7768521,0.0003639449894952129,ok
100,85,0.855,LOShaT,sha4,logSha,0.6227958081392496,0.4149698779448184,1.500821725238735,0.614622991899658,0.38278462294111093,0.00161780374478502,168193,7768521,0.0003639449894952129,ok
100,85,0.855,LOShaT,sha4,logT,-0.5410757763978861,0.23371576893199827,-2.3151017103827383,0.3788485250820147,-0.20498575984594514,-0.0008663533225507639,168193,7768521,0.0003639449894952129,ok
100,85,0.855,LOShaT,sha4,dpos,-0.15126031153600833,0.1899705151815202,-0.7962304644564259,0.4786472827498082,-0.07240033710459985,-0.0003059933170553174,168193,7768521,0.0003639449894952129,ok
100,85,0.855,LOShaT,sha4,sha4,-0.6861346333700442,0.7840770758827443,-0.8750856956219097,0.3182492396675476,-0.2183618253795881,-0.0009228860242683734,168193,7768521,0.0003639449894952129,ok
100,85,0.855,LOcSha,base,const,-3.8949484044596,1.2878897896666248,-3.024287043589205,0.0,-0.0,-0.0,168193,7768521,0.0003573731319647111,ok
100,85,0.855,LOcSha,base,logN,0.06951997322006474,0.12115070985477629,0.5738305066755163,0.5279315731338335,0.03670178882629076,0.00015511671014176783,168193,7768521,0.0003573731319647111,ok
100,85,0.855,LOcSha,base,logL,-0.4216516591449532,0.15910078294458918,-2.650217373800127,0.7903865444210612,-0.33326779782098664,-0.0014085254710296863,168193,7768521,0.0003573731319647111,ok
100,85,0.855,LOcSha,base,logOm,-0.2100898986600042,0.1464719258771775,-1.4343356066484227,1.058046515898363,-0.22228488530265758,-0.0009394664735711507,168193,7768521,0.0003573731319647111,ok
100,85,0.855,LOcSha,base,logc,-0.27416910622029494,0.11680614890107352,-2.3472146697730496,1.2758598834102743,-0.3498013638969246,-0.001478403056254467,168193,7768521,0.0003573731319647111,ok
100,85,0.855,LOcSha,base,logSha,0.014861588102105921,0.18836997226730717,0.07889573865316774,0.614622991899658,0.009134273743696701,3.8605161709219e-05,168193,7768521,0.0003573731319647111,ok
100,85,0.855,LOcSha,base,dpos,-0.15286481031597074,0.18995012488680002,-0.8047628839784647,0.4786472827498082,-0.07316832608580424,-0.0003092391513320439,168193,7768521,0.0003573731319647111,ok
100,85,0.855,LOcSha,sha4,const,-3.9223753390294562,1.2882416434934565,-3.0447512381238897,0.0,-0.0,-0.0,168193,7768521,0.0003639449894952129,ok
100,85,0.855,LOcSha,sha4,logN,0.07297702459943116,0.12120971465951881,0.6020724065263703,0.5279315731338335,0.03852687539940416,0.00016283026945314582,168193,7768521,0.0003639449894952129,ok
100,85,0.855,LOcSha,sha4,logL,-0.4234584475049729,0.1591112733205316,-2.661398144001467,0.7903865444210612,-0.3346958590293629,-0.0014145610394204488,168193,7768521,0.0003639449894952129,ok
100,85,0.855,LOcSha,sha4,logOm,-0.20085575262797625,0.14678893378937272,-1.3683303464563885,1.058046515898363,-0.21251472926617374,-0.0008981738142644335,168193,7768521,0.0003639449894952129,ok
100,85,0.855,LOcSha,sha4,logc,-0.2705378881989441,0.11685788446599665,-2.3151017103827964,1.2758598834102743,-0.34516843849556667,-0.0014588224262750344,168193,7768521,0.0003639449894952129,ok
100,85,0.855,LOcSha,sha4,logSha,0.3522579199403169,0.4324127506463405,0.814633517198062,0.614622991899658,0.21650581667406776,0.0009150417754292387,168193,7768521,0.0003639449894952129,ok
100,85,0.855,LOcSha,sha4,dpos,-0.15126031153600908,0.18997051518151983,-0.7962304644564313,0.4786472827498082,-0.07240033710460021,-0.0003059933170553189,168193,7768521,0.0003639449894952129,ok
100,85,0.855,LOcSha,sha4,sha4,-0.6861346333700488,0.7840770758827453,-0.8750856956219144,0.3182492396675476,-0.21836182537958954,-0.0009228860242683794,168193,7768521,0.0003639449894952129,ok
100,86,0.865,LOcT,base,const,-3.5816311371127894,1.2912448856801337,-2.773781469985259,0.0,-0.0,-0.0,168210,7756321,0.0003020403466458266,ok
100,86,0.865,LOcT,base,logN,0.05638171908628045,0.12146009776053909,0.4641995200550397,0.5284457739611761,0.029794681179811086,0.00012523740130215765,168210,7756321,0.0003020403466458266,ok
100,86,0.865,LOcT,base,logL,-0.24014545025690034,0.16944101463554126,-1.4172805254586123,0.7903491398533603,-0.1897987500502391,-0.0007977901184187271,168210,7756321,0.0003020403466458266,ok
100,86,0.865,LOcT,base,logOm,-0.10670471250427561,0.15137231277533228,-0.7049156516664141,1.0578072933663019,-0.11287302312357718,-0.0004744445496095348,168210,7756321,0.0003020403466458266,ok
100,86,0.865,LOcT,base,logc,-0.2656349500623971,0.1547230570232867,-1.7168414014881928,1.2760040195847102,-0.3389512640218025,-0.001424729978414262,168210,7756321,0.0003020403466458266,ok
100,86,0.865,LOcT,base,logT,-0.2533069581800103,0.37908356152557837,-0.6682087642117888,0.3789883890541684,-0.0960003960168537,-0.00040352303314040674,168210,7756321,0.0003020403466458266,ok
100,86,0.865,LOcT,base,dpos,-0.4044922068448913,0.19044174122687527,-2.1239682237677897,0.4787881591677157,-0.1936660791129524,-0.0008140458467103494,168210,7756321,0.0003020403466458266,ok
100,86,0.865,LOcT,sha4,const,-3.580360802403653,1.2916716033307019,-2.7718816401718067,0.0,-0.0,-0.0,168210,7756321,0.0003020538927517302,ok
100,86,0.865,LOcT,sha4,logN,0.05622229366894986,0.12152445280546079,0.4626418171078033,0.5284457739611761,0.02971043349176074,0.00012488327898571247,168210,7756321,0.0003020538927517302,ok
100,86,0.865,LOcT,sha4,logL,-0.2554980489519105,0.42144741176523065,-0.6062394543645624,0.7903491398533603,-0.20193266322335418,-0.0008487931731000656,168210,7756321,0.0003020538927517302,ok
100,86,0.865,LOcT,sha4,logOm,-0.09169174479784296,0.40756174895585695,-0.22497632575370585,1.0578072933663019,-0.09699219638863996,-0.000407691914841923,168210,7756321,0.0003020538927517302,ok
100,86,0.865,LOcT,sha4,logc,-0.2503660262527414,0.4139238815357821,-0.6048600658744505,1.2760040195847102,-0.3194680558659491,-0.0013428352823863867,168210,7756321,0.0003020538927517302,ok
100,86,0.865,LOcT,sha4,logT,-0.28418127469787796,0.8638200631208846,-0.3289820262696412,0.3789883890541684,-0.10770140349710887,-0.00045270643472139846,168210,7756321,0.0003020538927517302,ok
100,86,0.865,LOcT,sha4,dpos,-0.4045656219846633,0.19046854402388558,-2.1240547832083445,0.4787881591677157,-0.19370122941257886,-0.000814193595637537,168210,7756321,0.0003020538927517302,ok
100,86,0.865,LOcT,sha4,sha4,0.03138598208620039,0.7820767084804267,0.04013159034896114,0.31828598153239474,0.009989718114664448,4.199025755205606e-05,168210,7756321,0.0003020538927517302,ok
100,86,0.865,LOShaT,base,const,-3.5816311371127942,1.2912448856798762,-2.773781469985816,0.0,-0.0,-0.0,168210,7756321,0.00030204034664571555,ok
100,86,0.865,LOShaT,base,logN,0.05638171908628085,0.12146009776050874,0.46419952005515897,0.5284457739611761,0.029794681179811298,0.00012523740130215852,168210,7756321,0.00030204034664571555,ok
100,86,0.865,LOShaT,base,logL,-0.5057804003192932,0.11506559123140875,-4.395583379066959,0.7903491398533603,-0.3997431043470416,-0.0016802592138761778,168210,7756321,0.00030204034664571555,ok
100,86,0.865,LOShaT,base,logOm,0.15893023755812444,0.0910092656882867,1.7463083165891258,1.0578072933663019,0.16811756442542297,0.0007066565590960129,168210,7756321,0.00030204034664571555,ok
100,86,0.865,LOShaT,base,logSha,0.2656349500623992,0.15472305702328823,1.7168414014881892,0.6146264011906944,0.16326625338732223,0.0006862648125405272,168210,7756321,0.00030204034664571555,ok
100,86,0.865,LOShaT,base,logT,-0.78457685830481,0.23463713244580908,-3.343788129894628,0.3789883890541684,-0.2973455196181205,-0.00124984657298653,168210,7756321,0.00030204034664571555,ok
100,86,0.865,LOShaT,base,dpos,-0.4044922068448945,0.19044174122687516,-2.123968223767808,0.4787881591677157,-0.19366607911295394,-0.0008140458467103559,168210,7756321,0.00030204034664571555,ok
100,86,0.865,LOShaT,sha4,const,-3.58036080240366,1.2916716033305078,-2.7718816401722286,0.0,-0.0,-0.0,168210,7756321,0.0003020538927517302,ok
100,86,0.865,LOShaT,sha4,logN,0.05622229366895066,0.12152445280545074,0.4626418171078481,0.5284457739611761,0.02971043349176116,0.00012488327898571423,168210,7756321,0.0003020538927517302,ok
100,86,0.865,LOShaT,sha4,logL,-0.5058640752046498,0.11508262709727023,-4.395659779100133,0.7903491398533603,-0.39980923672071056,-0.001680537191229594,168210,7756321,0.0003020538927517302,ok
100,86,0.865,LOShaT,sha4,logOm,0.15867428145490195,0.09117136591053515,1.7403960099775868,1.0578072933663019,0.16784681219265263,0.0007055184933511816,168210,7756321,0.0003020538927517302,ok
100,86,0.865,LOShaT,sha4,logSha,0.25036602625274623,0.41392388153579124,0.6048600658744488,0.6146264011906944,0.15388156969614034,0.000646817724973678,168210,7756321,0.0003020538927517302,ok
100,86,0.865,LOShaT,sha4,logT,-0.7849133272033673,0.23478663467331498,-3.3430920303257694,0.3789883890541684,-0.29747303742395154,-0.0012503825746482242,168210,7756321,0.0003020538927517302,ok
100,86,0.865,LOShaT,sha4,dpos,-0.40456562198466667,0.19046854402388566,-2.1240547832083614,0.4787881591677157,-0.1937012294125805,-0.0008141935956375438,168210,7756321,0.0003020538927517302,ok
100,86,0.865,LOShaT,sha4,sha4,0.031385982086195745,0.7820767084804241,0.04013159034895534,0.31828598153239474,0.00998971811466297,4.1990257552049846e-05,168210,7756321,0.0003020538927517302,ok
100,86,0.865,LOcSha,base,const,-3.581631137112792,1.2912448856800998,-2.7737814699853343,0.0,-0.0,-0.0,168210,7756321,0.0003020403466458266,ok
100,86,0.865,LOcSha,base,logN,0.056381719086280806,0.12146009776053444,0.4641995200550604,0.5284457739611761,0.029794681179811273,0.00012523740130215844,168210,7756321,0.0003020403466458266,ok
100,86,0.865,LOcSha,base,logL,-0.11349197116689803,0.15887510291802523,-0.7143471134395203,0.7903491398533603,-0.08969828179202023,-0.00037703305650785567,168210,7756321,0.0003020403466458266,ok
100,86,0.865,LOcSha,base,logOm,-0.23335819159428037,0.14665064246916104,-1.591252432755983,1.0578072933663019,-0.2468479970352006,-0.0010375879331871827,168210,7756321,0.0003020403466458266,ok
100,86,0.865,LOcSha,base,logc,-0.392288429152401,0.11731856622290088,-3.3437881298946976,1.2760040195847102,-0.5005616124350355,-0.0021040344467743396,168210,7756321,0.0003020403466458266,ok
100,86,0.865,LOcSha,base,logSha,-0.126653479090004,0.18954178076278533,-0.6682087642117962,0.6146264011906944,-0.07784457205137002,-0.00032720779424879774,168210,7756321,0.0003020403466458266,ok
100,86,0.865,LOcSha,base,dpos,-0.40449220684489096,0.19044174122687424,-2.1239682237677995,0.4787881591677157,-0.19366607911295225,-0.0008140458467103489,168210,7756321,0.0003020403466458266,ok
100,86,0.865,LOcSha,sha4,const,-3.5803608024036504,1.2916716033307167,-2.7718816401717725,0.0,-0.0,-0.0,168210,7756321,0.0003020538927517302,ok
100,86,0.865,LOcSha,sha4,logN,0.05622229366894986,0.12152445280545317,0.4626418171078323,0.5284457739611761,0.02971043349176074,0.00012488327898571247,168210,7756321,0.0003020538927517302,ok
100,86,0.865,LOcSha,sha4,logL,-0.11340741160297364,0.15889094928344188,-0.7137436846743787,0.7903491398533603,-0.08963145021340621,-0.0003767521401530194,168210,7756321,0.0003020538927517302,ok
100,86,0.865,LOcSha,sha4,logOm,-0.23378238214678335,0.1469673522828864,-1.590709627106796,1.0578072933663019,-0.24729670889541533,-0.0010394740251029717,168210,7756321,0.0003020538927517302,ok
100,86,0.865,LOcSha,sha4,logc,-0.39245666360168047,0.11739331733665416,-3.3430920303258373,1.2760040195847102,-0.5007762802685487,-0.002104936770294773,168210,7756321,0.0003020538927517302,ok
100,86,0.865,LOcSha,sha4,logSha,-0.14209063734893781,0.43191003156043845,-0.3289820262696414,0.6146264011906944,-0.08733265707666972,-0.00036708951356411026,168210,7756321,0.0003020538927517302,ok
100,86,0.865,LOcSha,sha4,dpos,-0.404565621984663,0.19046854402388516,-2.1240547832083476,0.4787881591677157,-0.19370122941257875,-0.0008141935956375364,168210,7756321,0.0003020538927517302,ok
100,86,0.865,LOcSha,sha4,sha4,0.031385982086195995,0.7820767084804251,0.0401315903489556,0.31828598153239474,0.00998971811466305,4.1990257552050185e-05,168210,7756321,0.0003020538927517302,ok
100,87,0.875,LOcT,base,const,-4.1418380887853745,1.30398321786926,-3.176297081148972,0.0,-0.0,-0.0,168217,7750801,0.0004750455519406671,ok
100,87,0.875,LOcT,base,logN,0.14058826830729054,0.12266567373516944,1.146109290613895,0.5275565461926419,0.07416826126339866,0.0003096999099981258,168217,7750801,0.0004750455519406671,ok
100,87,0.875,LOcT,base,logL,-0.5467060168756027,0.17312402200662685,-3.157886528622099,0.7902398631803331,-0.4320288879756412,-0.0018039968234859396,168217,7750801,0.0004750455519406671,ok
100,87,0.875,LOcT,base,logOm,0.10703973300029818,0.1543258689738669,0.6935955307559225,1.0578297021927368,0.11322980888249548,0.0004728068451743414,168217,7750801,0.0004750455519406671,ok
100,87,0.875,LOcT,base,logc,-0.19467765030524342,0.1574516860922424,-1.2364278537556743,1.2755370848822272,-0.24831856256207183,-0.0010368887603178737,168217,7750801,0.0004750455519406671,ok
100,87,0.875,LOcT,base,logT,-0.5950151102244855,0.3845097172363816,-1.547464429510616,0.37893573312468526,-0.22547248701318082,-0.0009414917883412153,168217,7750801,0.0004750455519406671,ok
100,87,0.875,LOcT,base,dpos,-0.14317063278724806,0.19211914536551322,-0.7452179350207969,0.4786313212210953,-0.06852594913102081,-0.00028613964945253996,168217,7750801,0.0004750455519406671,ok
100,87,0.875,LOcT,sha4,const,-4.126379307288312,1.3043760378007392,-3.163489045877943,0.0,-0.0,-0.0,168217,7750801,0.0004770526331573377,ok
100,87,0.875,LOcT,sha4,logN,0.13864293861886906,0.1227287918613174,1.1296692203695327,0.5275565461926419,0.07314198985176901,0.0003054145707114651,168217,7750801,0.0004770526331573377,ok
100,87,0.875,LOcT,sha4,logL,-0.7350643086434412,0.42944219934288747,-1.7116722803865165,0.7902398631803331,-0.5808771186911391,-0.0024255333523288914,168217,7750801,0.0004770526331573377,ok
100,87,0.875,LOcT,sha4,logOm,0.29122366340767375,0.4150012065274747,0.7017417270771081,1.0578297021927368,0.30806504113401734,0.0012863685070618866,168217,7750801,0.0004770526331573377,ok
100,87,0.875,LOcT,sha4,logc,-0.007352788024291059,0.4215227717948378,-0.01744339455964145,1.2755370848822272,-0.009378753802261167,-3.9162293398514064e-05,168217,7750801,0.0004770526331573377,ok
100,87,0.875,LOcT,sha4,logT,-0.9737677821572585,0.8786559001279413,-1.108247019129409,0.37893573312468526,-0.36899540842495954,-0.0015407917461229023,168217,7750801,0.0004770526331573377,ok
100,87,0.875,LOcT,sha4,dpos,-0.1440461293266782,0.1921227485801091,-0.749760923114295,0.4786313212210953,-0.06894498919641276,-0.00028788940963737984,168217,7750801,0.0004770526331573377,ok
100,87,0.875,LOcT,sha4,sha4,0.3850643470570825,0.795130218564328,0.4842783459448282,0.3183527822982155,0.12258630624946788,0.0005118762037259493,168217,7750801,0.0004770526331573377,ok
100,87,0.875,LOShaT,base,const,-4.141838088785363,1.303983217869844,-3.1762970811475406,0.0,-0.0,-0.0,168217,7750801,0.0004750455519406671,ok
100,87,0.875,LOShaT,base,logN,0.14058826830729107,0.12266567373521452,1.1461092906134782,0.5275565461926419,0.07416826126339894,0.00030969990999812696,168217,7750801,0.0004750455519406671,ok
100,87,0.875,LOShaT,base,logL,-0.7413836671808494,0.11699858952317056,-6.336688931057795,0.7902398631803331,-0.585870927717128,-0.0024463856977870665,168217,7750801,0.0004750455519406671,ok
100,87,0.875,LOShaT,base,logOm,0.30171738330554393,0.09227513970140518,3.2697580765727015,1.0578297021927368,0.31916560972847535,0.001332720478054204,168217,7750801,0.0004750455519406671,ok
100,87,0.875,LOShaT,base,logSha,0.1946776503052461,0.1574516860922451,1.23642785375567,0.6148100949984705,0.11968978467824738,0.0004997813742849724,168217,7750801,0.0004750455519406671,ok
100,87,0.875,LOShaT,base,logT,-0.9843704108349859,0.23672997638964846,-4.1581992523614755,0.37893573312468526,-0.373013123296003,-0.0015575682744217304,168217,7750801,0.0004750455519406671,ok
100,87,0.875,LOShaT,base,dpos,-0.1431706327872491,0.19211914536551333,-0.7452179350208018,0.4786313212210953,-0.0685259491310213,-0.00028613964945254196,168217,7750801,0.0004750455519406671,ok
100,87,0.875,LOShaT,sha4,const,-4.126379307288302,1.3043760378009344,-3.163489045877462,0.0,-0.0,-0.0,168217,7750801,0.0004770526331573377,ok
100,87,0.875,LOShaT,sha4,logN,0.13864293861886903,0.1227287918613311,1.1296692203694063,0.5275565461926419,0.073141989851769,0.00030541457071146507,168217,7750801,0.0004770526331573377,ok
100,87,0.875,LOShaT,sha4,logL,-0.7424170966677337,0.11701621145117302,-6.344566171307979,0.7902398631803331,-0.5866875848934501,-0.002449795763625176,168217,7750801,0.0004770526331573377,ok
100,87,0.875,LOShaT,sha4,logOm,0.298576451431966,0.09245222924379477,3.2295213849806212,1.0578297021927368,0.3158430387000407,0.0013188466197360988,168217,7750801,0.0004770526331573377,ok
100,87,0.875,LOShaT,sha4,logSha,0.0073527880242950094,0.4215227717949188,0.01744339455964747,0.6148100949984705,0.004520568303720431,1.8876262877871913e-05,168217,7750801,0.0004770526331573377,ok
100,87,0.875,LOShaT,sha4,logT,-0.9884733582058546,0.23686626947953254,-4.173128408607237,0.37893573312468526,-0.37456787666595515,-0.001564060363767515,168217,7750801,0.0004770526331573377,ok
100,87,0.875,LOShaT,sha4,dpos,-0.14404612932668062,0.19212274858010914,-0.7497609231143074,0.4786313212210953,-0.06894498919641391,-0.0002878894096373846,168217,7750801,0.0004770526331573377,ok
100,87,0.875,LOShaT,sha4,sha4,0.38506434705707554,0.7951302185644756,0.4842783459447295,0.3183527822982155,0.12258630624946568,0.0005118762037259401,168217,7750801,0.0004770526331573377,ok
100,87,0.875,LOcSha,base,const,-4.141838088785385,1.3039832178695883,-3.1762970811481805,0.0,-0.0,-0.0,168217,7750801,0.0004750455519406671,ok
100,87,0.875,LOcSha,base,logN,0.14058826830729085,0.122665673735199,1.1461092906136212,0.5275565461926419,0.07416826126339882,0.0003096999099981264,168217,7750801,0.0004750455519406671,ok
100,87,0.875,LOcSha,base,logL,-0.24919846176335364,0.16161093341153204,-1.541965363994189,0.7902398631803331,-0.19692655832862205,-0.0008222942853415925,168217,7750801,0.0004750455519406671,ok
100,87,0.875,LOcSha,base,logOm,-0.19046782211194727,0.1485580305336563,-1.2821105761010758,1.0578297021927368,-0.20148251954198035,-0.0008413183362455379,168217,7750801,0.0004750455519406671,ok
100,87,0.875,LOcSha,base,logc,-0.4921852054174888,0.11836498819482433,-4.158199252361436,1.2755370848822272,-0.6278004821403838,-0.0026214683950209587,168217,7750801,0.0004750455519406671,ok
100,87,0.875,LOcSha,base,logSha,-0.2975075551122435,0.1922548586181946,-1.5474644295105893,0.6148100949984705,-0.18291064822132114,-0.0007637688996195596,168217,7750801,0.0004750455519406671,ok
100,87,0.875,LOcSha,base,dpos,-0.14317063278724781,0.19211914536551297,-0.7452179350207966,0.4786313212210953,-0.06852594913102068,-0.0002861396494525394,168217,7750801,0.0004750455519406671,ok
100,87,0.875,LOcSha,sha4,const,-4.1263793072883335,1.3043760378010523,-3.1634890458772,0.0,-0.0,-0.0,168217,7750801,0.0004770526331573377,ok
100,87,0.875,LOcSha,sha4,logN,0.13864293861886912,0.12272879186134159,1.1296692203693104,0.5275565461926419,0.07314198985176905,0.00030541457071146534,168217,7750801,0.0004770526331573377,ok
100,87,0.875,LOcSha,sha4,logL,-0.24818041756480094,0.16162444718760366,-1.535537611316489,0.7902398631803331,-0.19612205922044623,-0.0008189349872112131,168217,7750801,0.0004770526331573377,ok
100,87,0.875,LOcSha,sha4,logOm,-0.19566022767096178,0.14887722618958124,-1.3142388038705581,1.0578297021927368,-0.20697520036813657,-0.000864253790421386,168217,7750801,0.0004770526331573377,ok
100,87,0.875,LOcSha,sha4,logc,-0.4942366791029245,0.11843313473976834,-4.17312840860714,1.2755370848822272,-0.6304172129048171,-0.0026323949189603064,168217,7750801,0.0004770526331573377,ok
100,87,0.875,LOcSha,sha4,logSha,-0.4868838910786312,0.43932795006406283,-1.1082470191291809,0.6148100949984705,-0.29934113132727824,-0.0012499406060169395,168217,7750801,0.0004770526331573377,ok
100,87,0.875,LOcSha,sha4,dpos,-0.1440461293266781,0.19212274858010894,-0.749760923114295,0.4786313212210953,-0.0689449891964127,-0.00028788940963737957,168217,7750801,0.0004770526331573377,ok
100,87,0.875,LOcSha,sha4,sha4,0.38506434705707737,0.7951302185644756,0.48427834594473185,0.3183527822982155,0.12258630624946626,0.0005118762037259426,168217,7750801,0.0004770526331573377,ok
100,88,0.885,LOcT,base,const,-2.1896825761799734,1.3048875728092684,-1.6780622498119484,0.0,-0.0,-0.0,168184,7732049,0.00032435922320106503,ok
100,88,0.885,LOcT,base,logN,-0.04713110534351937,0.12279663735881673,-0.3838142994567545,0.5277065238278632,-0.024871391764993436,-0.00010332941444443061,168184,7732049,0.00032435922320106503,ok
100,88,0.885,LOcT,base,logL,-0.13523860988126946,0.1714481367290477,-0.7888018642920402,0.7901500464797628,-0.10685879388354358,-0.00044395008950668486,168184,7732049,0.00032435922320106503,ok
100,88,0.885,LOcT,base,logOm,-0.2853647349721148,0.15250659110527678,-1.8711632913958764,1.058125904515973,-0.3019518183093299,-0.0012544736085195267,168184,7732049,0.00032435922320106503,ok
100,88,0.885,LOcT,base,logc,-0.5242801934554058,0.15562552531474963,-3.368857341333044,1.2759026044956614,-0.6689304643152414,-0.0027791043555118566,168184,7732049,0.00032435922320106503,ok
100,88,0.885,LOcT,base,logT,0.6478719712329823,0.3841729716891988,1.6864069546181393,0.37890992461901624,0.2454851197826628,0.0010198799456677752,168184,7732049,0.00032435922320106503,ok
100,88,0.885,LOcT,base,dpos,-0.27609416022612937,0.19274327242184278,-1.432445121206943,0.4786901360755043,-0.13216355112829795,-0.0005490799420483173,168184,7732049,0.00032435922320106503,ok
100,88,0.885,LOcT,sha4,const,-2.203068609117147,1.3051859496407436,-1.687934665342933,0.0,-0.0,-0.0,168184,7732049,0.000325882940881983,ok
100,88,0.885,LOcT,sha4,logN,-0.04544087296569978,0.12284688364103341,-0.36989845911338676,0.5277065238278632,-0.023979445112432954,-9.962377841908898e-05,168184,7732049,0.000325882940881983,ok
100,88,0.885,LOcT,sha4,logL,0.029118885968399264,0.42434958270885637,0.06862004148211347,0.7901500464797628,0.02300828910136959,9.558906323686072e-05,168184,7732049,0.000325882940881983,ok
100,88,0.885,LOcT,sha4,logOm,-0.44608848905627907,0.40949171165475634,-1.0893712286718458,1.058125904515973,-0.472017785976839,-0.001961020995254152,168184,7732049,0.000325882940881983,ok
100,88,0.885,LOcT,sha4,logc,-0.6877485789546443,0.41592162454926035,-1.653553309953447,1.2759026044956614,-0.8775002031264206,-0.0036456175440709557,168184,7732049,0.000325882940881983,ok
100,88,0.885,LOcT,sha4,logT,0.9783604345877941,0.8687689645927071,1.126145700941867,0.37890992461901624,0.37071047851988903,0.0015401348278301673,168184,7732049,0.000325882940881983,ok
100,88,0.885,LOcT,sha4,dpos,-0.27530080621688674,0.19275223051400414,-1.4282626223455563,0.4786901360755043,-0.13178378038965755,-0.0005475021659263525,168184,7732049,0.000325882940881983,ok
100,88,0.885,LOcT,sha4,sha4,-0.33614807658943363,0.7914684131822567,-0.4247144560550221,0.3184434664573769,-0.10704415875211908,-0.00044472019692606276,168184,7732049,0.000325882940881983,ok
100,88,0.885,LOShaT,base,const,-2.1896825761799468,1.3048875728092473,-1.678062249811955,0.0,-0.0,-0.0,168184,7732049,0.00032435922320106503,ok
100,88,0.885,LOShaT,base,logN,-0.04713110534352098,0.12279663735882017,-0.3838142994567569,0.5277065238278632,-0.024871391764994286,-0.00010332941444443415,168184,7732049,0.00032435922320106503,ok
100,88,0.885,LOShaT,base,logL,-0.6595188033366758,0.11658270920927524,-5.657089355787632,0.7901500464797628,-0.5211188131107519,-0.0021650136157840734,168184,7732049,0.00032435922320106503,ok
100,88,0.885,LOShaT,base,logOm,0.23891545848328657,0.09186656430666602,2.600679151184392,1.058125904515973,0.252802635610476,0.0010502809233380326,168184,7732049,0.00032435922320106503,ok
100,88,0.885,LOShaT,base,logSha,0.5242801934554044,0.1556255253147547,3.3688573413329257,0.6151573270526652,0.3225148024326808,0.0013399035325371519,168184,7732049,0.00032435922320106503,ok
100,88,0.885,LOShaT,base,logT,-0.40068841567784463,0.23883520851130705,-1.677677333151134,0.37890992461901624,-0.15182481738020515,-0.0006307636350334876,168184,7732049,0.00032435922320106503,ok
100,88,0.885,LOShaT,base,dpos,-0.2760941602261246,0.19274327242184258,-1.4324451212069196,0.4786901360755043,-0.13216355112829567,-0.0005490799420483079,168184,7732049,0.00032435922320106503,ok
100,88,0.885,LOShaT,sha4,const,-2.203068609117111,1.3051859496405749,-1.6879346653431238,0.0,-0.0,-0.0,168184,7732049,0.000325882940882094,ok
100,88,0.885,LOShaT,sha4,logN,-0.0454408729657018,0.1228468836410291,-0.36989845911341623,0.5277065238278632,-0.023979445112434022,-9.962377841909343e-05,168184,7732049,0.000325882940882094,ok
100,88,0.885,LOShaT,sha4,logL,-0.6586296929862444,0.11660818686697794,-5.64822857367282,0.7901500464797628,-0.5204162825260329,-0.0021620949180837503,168184,7732049,0.000325882940882094,ok
100,88,0.885,LOShaT,sha4,logOm,0.24166008989835805,0.09203789785345812,2.625658511704896,1.058125904515973,0.25570680120911143,0.0010623464214650426,168184,7732049,0.000325882940882094,ok
100,88,0.885,LOShaT,sha4,logSha,0.6877485789546396,0.4159216245493576,1.653553309953049,0.6151573270526652,0.423073577514005,0.0017576798855688846,168184,7732049,0.000325882940882094,ok
100,88,0.885,LOShaT,sha4,logT,-0.3971367233215124,0.23896144152791976,-1.6619280532550342,0.37890992461901624,-0.15047904589719738,-0.0006251725615371129,168184,7732049,0.000325882940882094,ok
100,88,0.885,LOShaT,sha4,dpos,-0.27530080621688163,0.19275223051400406,-1.4282626223455306,0.4786901360755043,-0.1317837803896551,-0.0005475021659263423,168184,7732049,0.000325882940882094,ok
100,88,0.885,LOShaT,sha4,sha4,-0.3361480765894283,0.7914684131824183,-0.42471445605492864,0.3184434664573769,-0.10704415875211738,-0.0004447201969260557,168184,7732049,0.000325882940882094,ok
100,88,0.885,LOcSha,base,const,-2.1896825761799548,1.304887572809044,-1.6780622498122224,0.0,-0.0,-0.0,168184,7732049,0.00032435922320106503,ok
100,88,0.885,LOcSha,base,logN,-0.04713110534352069,0.12279663735879776,-0.38381429945682455,0.5277065238278632,-0.024871391764994134,-0.00010332941444443351,168184,7732049,0.00032435922320106503,ok
100,88,0.885,LOcSha,base,logL,-0.45917459549775774,0.16169850782005663,-2.8396959359003002,0.7901500464797628,-0.3628168279748796,-0.0015073402702777904,168184,7732049,0.00032435922320106503,ok
100,88,0.885,LOcSha,base,logOm,0.038571250644370295,0.14946997796379657,0.25805349789850585,1.058125904515973,0.040813239476386626,0.00016956060105213268,168184,7732049,0.00032435922320106503,ok
100,88,0.885,LOcSha,base,logc,-0.20034420783891888,0.11941760425565114,-1.6776773331511388,1.2759026044956614,-0.2556196965772967,-0.0010619845410087393,168184,7732049,0.00032435922320106503,ok
100,88,0.885,LOcSha,base,logSha,0.32393598561648956,0.1920864858446023,1.6864069546181053,0.6151573270526652,0.19927159504801034,0.0008278835951874622,168184,7732049,0.00032435922320106503,ok
100,88,0.885,LOcSha,base,dpos,-0.2760941602261299,0.19274327242184155,-1.4324451212069547,0.4786901360755043,-0.13216355112829822,-0.0005490799420483185,168184,7732049,0.00032435922320106503,ok
100,88,0.885,LOcSha,sha4,const,-2.2030686091171257,1.30518594964042,-1.6879346653433354,0.0,-0.0,-0.0,168184,7732049,0.000325882940881983,ok
100,88,0.885,LOcSha,sha4,logN,-0.04544087296570083,0.12284688364100743,-0.3698984591134736,0.5277065238278632,-0.023979445112433512,-9.962377841909132e-05,168184,7732049,0.000325882940881983,ok
100,88,0.885,LOcSha,sha4,logL,-0.4600613313254924,0.16170346915573627,-2.845092524776993,0.7901500464797628,-0.3635174823303794,-0.0015102511730919882,168184,7732049,0.000325882940881983,ok
100,88,0.885,LOcSha,sha4,logOm,0.043091728237608554,0.1497717098971332,0.2877160731302659,1.058125904515973,0.04559647391857605,0.00018943278266271397,168184,7732049,0.000325882940881983,ok
100,88,0.885,LOcSha,sha4,logc,-0.19856836166075306,0.11948072076395859,-1.661928053255026,1.2759026044956614,-0.25335388981339124,-0.0010525711359057682,168184,7732049,0.000325882940881983,ok
100,88,0.885,LOcSha,sha4,logSha,0.489180217293894,0.43438448229645144,1.126145700941606,0.6151573270526652,0.3009227949175538,0.001250198480471747,168184,7732049,0.000325882940881983,ok
100,88,0.885,LOcSha,sha4,dpos,-0.27530080621688724,0.1927522305140032,-1.4282626223455661,0.4786901360755043,-0.1317837803896578,-0.0005475021659263534,168184,7732049,0.000325882940881983,ok
100,88,0.885,LOcSha,sha4,sha4,-0.33614807658943263,0.7914684131824198,-0.4247144560549333,0.3184434664573769,-0.10704415875211876,-0.0004447201969260614,168184,7732049,0.000325882940881983,ok
100,89,0.895,LOcT,base,const,-2.790247977830149,1.3096935673670838,-2.130458641130435,0.0,-0.0,-0.0,168219,7727365,0.00032268708375160493,ok
100,89,0.895,LOcT,base,logN,0.05805149784255348,0.12326750313819816,0.470939188063788,0.5277941393451444,0.030639240341507022,0.00012657471132908804,168219,7727365,0.00032268708375160493,ok
100,89,0.895,LOcT,base,logL,-0.4609260687305084,0.17307450870604887,-2.6631655474657387,0.7901718639000027,-0.36421081084888657,-0.001504602520568349,168219,7727365,0.00032268708375160493,ok
100,89,0.895,LOcT,base,logOm,0.19653059848593252,0.1539646326546041,1.276465868150503,1.057986764503831,0.20792677201813325,0.0008589727046897739,168219,7727365,0.00032268708375160493,ok
100,89,0.895,LOcT,base,logc,-0.18861166708035101,0.15687504785857204,-1.202305080731453,1.2760757578799002,-0.24068277601455035,-0.0009942920436788755,168219,7727365,0.00032268708375160493,ok
100,89,0.895,LOcT,base,logT,0.18877700452015178,0.38433325177790134,0.4911805149486319,0.37903479613936997,0.07155305342409665,0.00029559502719134255,168219,7727365,0.00032268708375160493,ok
100,89,0.895,LOcT,base,dpos,-0.32842684493016905,0.19323912084420006,-1.6995877620192896,0.47872001350571053,-0.15722450364060842,-0.0006495149990781504,168219,7727365,0.00032268708375160493,ok
100,89,0.895,LOcT,sha4,const,-2.793444310070947,1.310203333751832,-2.132069304137535,0.0,-0.0,-0.0,168219,7727365,0.0003227731770857334,ok
100,89,0.895,LOcT,sha4,logN,0.05845424111950119,0.12334647728876687,0.47390280131514223,0.5277941393451444,0.030851805882740682,0.00012745284739644063,168219,7727365,0.0003227731770857334,ok
100,89,0.895,LOcT,sha4,logL,-0.4218401127188546,0.42765645908810285,-0.9863994890159018,0.7901718639000027,-0.33332618813484455,-0.0013770141025473627,168219,7727365,0.0003227731770857334,ok
100,89,0.895,LOcT,sha4,logOm,0.15831193068252306,0.4135737326635618,0.3827901004808453,1.057986764503831,0.16749192732515733,0.0006919310699232443,168219,7727365,0.0003227731770857334,ok
100,89,0.895,LOcT,sha4,logc,-0.22748312147186672,0.42001926679101526,-0.5416016346341874,1.2760757578799002,-0.29028569663709775,-0.0011992081998530595,168219,7727365,0.0003227731770857334,ok
100,89,0.895,LOcT,sha4,logT,0.2673738910202683,0.8764712211428511,0.3050572392686588,0.37903479613936997,0.10134400827585753,0.0004186653601548934,168219,7727365,0.0003227731770857334,ok
100,89,0.895,LOcT,sha4,dpos,-0.3282379926275336,0.19324065418332426,-1.698596985270706,0.47872001350571053,-0.1571340962637402,-0.0006491415143735178,168219,7727365,0.0003227731770857334,ok
100,89,0.895,LOcT,sha4,sha4,-0.07994805031128456,0.7918123699068195,-0.10096842806420522,0.31845794341716216,-0.02546009168234349,-0.00010517897047006995,168219,7727365,0.0003227731770857334,ok
100,89,0.895,LOShaT,base,const,-2.790247977830134,1.3096935673667083,-2.1304586411310344,0.0,-0.0,-0.0,168219,7727365,0.0003226870837513829,ok
100,89,0.895,LOShaT,base,logN,0.05805149784255219,0.12326750313816442,0.4709391880639064,0.5277941393451444,0.03063924034150634,0.00012657471132908522,168219,7727365,0.0003226870837513829,ok
100,89,0.895,LOShaT,base,logL,-0.6495377358108602,0.11754183910982192,-5.526013041228517,0.7901718639000027,-0.5132464433790549,-0.002120288221486293,168219,7727365,0.0003226870837513829,ok
100,89,0.895,LOShaT,base,logOm,0.38514226556628095,0.09119024573168008,4.223502880993773,1.057986764503831,0.4074754194201448,0.0016833342802214882,168219,7727365,0.0003226870837513829,ok
100,89,0.895,LOShaT,base,logSha,0.188611667080357,0.15687504785857442,1.202305080731473,0.6152882400079169,0.11605054068283203,0.0004794199700380547,168219,7727365,0.0003226870837513829,ok
100,89,0.895,LOShaT,base,logT,-0.18844632964056127,0.2375765291686437,-0.7932026379036485,0.37903479613936997,-0.07142771613852265,-0.0002950772424628874,168219,7727365,0.0003226870837513829,ok
100,89,0.895,LOShaT,base,dpos,-0.3284268449301593,0.19323912084420006,-1.6995877620192392,0.47872001350571053,-0.15722450364060375,-0.0006495149990781311,168219,7727365,0.0003226870837513829,ok
100,89,0.895,LOShaT,sha4,const,-2.7934443100709285,1.3102033337518062,-2.132069304137563,0.0,-0.0,-0.0,168219,7727365,0.0003227731770857334,ok
100,89,0.895,LOShaT,sha4,logN,0.05845424111949981,0.12334647728875528,0.4739028013151756,0.5277941393451444,0.030851805882739954,0.00012745284739643762,168219,7727365,0.0003227731770857334,ok
100,89,0.895,LOShaT,sha4,logL,-0.6493232341907225,0.11754925335302649,-5.52383971543112,0.7901718639000027,-0.5130769502340612,-0.0021195880231242997,168219,7727365,0.0003227731770857334,ok
100,89,0.895,LOShaT,sha4,logOm,0.3857950521543871,0.09137040446819876,4.222319627452914,1.057986764503831,0.40816605899040675,0.0016861874026639506,168219,7727365,0.0003227731770857334,ok
100,89,0.895,LOShaT,sha4,logSha,0.22748312147187386,0.42001926679103724,0.541601634634176,0.6152882400079169,0.13996768944193644,0.0005782248413813367,168219,7727365,0.0003227731770857334,ok
100,89,0.895,LOShaT,sha4,logT,-0.1875923519234789,0.237727771219439,-0.7891057530267186,0.37903479613936997,-0.07110402886862077,-0.0002937400479929178,168219,7727365,0.0003227731770857334,ok
100,89,0.895,LOShaT,sha4,dpos,-0.32823799262752384,0.19324065418332415,-1.6985969852706564,0.47872001350571053,-0.15713409626373553,-0.0006491415143734985,168219,7727365,0.0003227731770857334,ok
100,89,0.895,LOShaT,sha4,sha4,-0.07994805031128588,0.7918123699068568,-0.10096842806420213,0.31845794341716216,-0.02546009168234391,-0.00010517897047007168,168219,7727365,0.0003227731770857334,ok
100,89,0.895,LOcSha,base,const,-2.7902479778301457,1.3096935673668333,-2.13045864113084,0.0,-0.0,-0.0,168219,7727365,0.00032268708375160493,ok
100,89,0.895,LOcSha,base,logN,0.05805149784255341,0.12326750313818235,0.4709391880638478,0.5277941393451444,0.030639240341506984,0.00012657471132908787,168219,7727365,0.00032268708375160493,ok
100,89,0.895,LOcSha,base,logL,-0.5553145709905828,0.16171138275409266,-3.433985669611304,0.7901718639000027,-0.4387939496104592,-0.0018127152268084751,168219,7727365,0.00032268708375160493,ok
100,89,0.895,LOcSha,base,logOm,0.2909191007460061,0.1485212070149052,1.9587714548859692,1.057986764503831,0.307788558130631,0.0012715148111229135,168219,7727365,0.00032268708375160493,ok
100,89,0.895,LOcSha,base,logc,-0.09422316482027641,0.11878826458432161,-0.7932026379036146,1.2760757578799002,-0.12023589645787698,-0.0004967102224441556,168219,7727365,0.00032268708375160493,ok
100,89,0.895,LOcSha,base,logSha,0.09438850226007635,0.1921666258889532,0.49118051494862786,0.6152882400079169,0.05807613543258566,0.00023992011536690035,168219,7727365,0.00032268708375160493,ok
100,89,0.895,LOcSha,base,dpos,-0.3284268449301692,0.19323912084419959,-1.6995877620192947,0.47872001350571053,-0.1572245036406085,-0.0006495149990781507,168219,7727365,0.00032268708375160493,ok
100,89,0.895,LOcSha,sha4,const,-2.7934443100709325,1.3102033337517818,-2.1320693041376058,0.0,-0.0,-0.0,168219,7727365,0.0003227731770857334,ok
100,89,0.895,LOcSha,sha4,logN,0.0584542411195004,0.12334647728875452,0.4739028013151833,0.5277941393451444,0.030851805882740262,0.0001274528473964389,168219,7727365,0.0003227731770857334,ok
100,89,0.895,LOcSha,sha4,logL,-0.5555270582289855,0.1617346446248265,-3.4348055700597326,0.7901718639000027,-0.4389618510476828,-0.0018134088496173776,168219,7727365,0.0003227731770857334,ok
100,89,0.895,LOcSha,sha4,logOm,0.2919988761926522,0.14885664705839444,1.9616112680416953,1.057986764503831,0.30893094626181883,0.0012762341659867803,168219,7727365,0.0003227731770857334,ok
100,89,0.895,LOcSha,sha4,logc,-0.09379617596173663,0.1188638856097194,-0.7891057530266955,1.2760757578799002,-0.11969102632660955,-0.0004944592926296984,168219,7727365,0.0003227731770857334,ok
100,89,0.895,LOcSha,sha4,logSha,0.13368694551013383,0.43823561057144583,0.305057239268644,0.6152882400079169,0.08225600541496453,0.0003398103224634628,168219,7727365,0.0003227731770857334,ok
100,89,0.895,LOcSha,sha4,dpos,-0.3282379926275333,0.19324065418332403,-1.6985969852707061,0.47872001350571053,-0.15713409626374006,-0.0006491415143735173,168219,7727365,0.0003227731770857334,ok
100,89,0.895,LOcSha,sha4,sha4,-0.07994805031128842,0.7918123699068553,-0.10096842806420553,0.31845794341716216,-0.02546009168234472,-0.00010517897047007503,168219,7727365,0.0003227731770857334,ok
100,90,0.905,LOcT,base,const,-4.138602446508331,1.3288262224776815,-3.1144798142165215,0.0,-0.0,-0.0,168192,7729814,0.00017830688797271232,ok
100,90,0.905,LOcT,base,logN,0.15217157000960083,0.12500701266119305,1.2173042677376187,0.5277934779614308,0.08031516218221858,0.0003298299150964193,168192,7729814,0.00017830688797271232,ok
100,90,0.905,LOcT,base,logL,0.17986458673699413,0.17499905018066272,1.0278032169392257,0.7903846459467663,0.14216220770648053,0.0005838168986245176,168192,7729814,0.00017830688797271232,ok
100,90,0.905,LOcT,base,logOm,-0.2441120398686454,0.15498850648654697,-1.575033177636526,1.0578519038447054,-0.25823438612646116,-0.0010604899913894922,168192,7729814,0.00017830688797271232,ok
100,90,0.905,LOcT,base,logc,-0.46344848241040637,0.15866280098132887,-2.9209649618182656,1.2756711115195012,-0.5912078406885091,-0.002427910578779856,168192,7729814,0.00017830688797271232,ok
100,90,0.905,LOcT,base,logT,0.16027093185062385,0.3912768206376329,0.4096100852318391,0.3788614383855911,0.0607204757723264,0.000249360504597656,168192,7729814,0.00017830688797271232,ok
100,90,0.905,LOcT,base,dpos,0.028484924229122178,0.19593762758883884,0.14537750905556415,0.4786735738102779,0.013634980480468888,5.599471297849229e-05,168192,7729814,0.00017830688797271232,ok
100,90,0.905,LOcT,sha4,const,-4.171460691779594,1.3289252441547221,-3.138973174095206,0.0,-0.0,-0.0,168192,7729814,0.0001875462062665978,ok
100,90,0.905,LOcT,sha4,logN,0.15633439472764,0.1250374150403553,1.2503009173468895,0.5277934779614308,0.08251227391829628,0.00033885278397544516,168192,7729814,0.0001875462062665978,ok
100,90,0.905,LOcT,sha4,logL,0.5898462386185716,0.42595353633666305,1.384766619597617,0.7903846459467663,0.4662054104735715,0.0019145636611567853,168192,7729814,0.0001875462062665978,ok
100,90,0.905,LOcT,sha4,logOm,-0.6450306959838191,0.4105121856711394,-1.571282701216943,1.0578519038447054,-0.6823469497847584,-0.0028021911479577948,168192,7729814,0.0001875462062665978,ok
100,90,0.905,LOcT,sha4,logc,-0.871196585211345,0.41799289165534265,-2.0842378006985176,1.2756711115195012,-1.1113603162085504,-0.004564018409188379,168192,7729814,0.0001875462062665978,ok
100,90,0.905,LOcT,sha4,logT,0.9847325880931838,0.8738068120618879,1.1269454237482408,0.3788614383855911,0.3730772047501494,0.0015321144778114434,168192,7729814,0.0001875462062665978,ok
100,90,0.905,LOcT,sha4,dpos,0.030489403265172747,0.1959429402630408,0.1556034793815112,0.4786735738102779,0.014594471624282995,5.9935050940855736e-05,168192,7729814,0.0001875462062665978,ok
100,90,0.905,LOcT,sha4,sha4,-0.8385505523974804,0.7942607910754694,-1.055762240588561,0.3183955330017088,-0.26699075007947315,-0.0010964497118296098,168192,7729814,0.0001875462062665978,ok
100,90,0.905,LOShaT,base,const,-4.138602446508344,1.3288262224775886,-3.1144798142167485,0.0,-0.0,-0.0,168192,7729814,0.00017830688797271232,ok
100,90,0.905,LOShaT,base,logN,0.15217157000960194,0.12500701266118855,1.2173042677376713,0.5277934779614308,0.08031516218221917,0.0003298299150964217,168192,7729814,0.00017830688797271232,ok
100,90,0.905,LOShaT,base,logL,-0.28358389567341463,0.11921888481537818,-2.378682673576182,0.7903846459467663,-0.22414035697803653,-0.0009204761953168822,168192,7729814,0.00017830688797271232,ok
100,90,0.905,LOShaT,base,logOm,0.21933644254176604,0.09324701854091433,2.3522086386657715,1.0578519038447054,0.23202547332533205,0.0009528579671354251,168192,7729814,0.00017830688797271232,ok
100,90,0.905,LOShaT,base,logSha,0.46344848241040865,0.15866280098132693,2.9209649618183158,0.6150542213354131,0.28504594547801276,0.0011705969015201264,168192,7729814,0.00017830688797271232,ok
100,90,0.905,LOShaT,base,logT,-0.7666260329701884,0.24159269031868646,-3.173217004036534,0.3788614383855911,-0.2904450415549252,-0.0011927693450819686,168192,7729814,0.00017830688797271232,ok
100,90,0.905,LOShaT,base,dpos,0.028484924229121914,0.19593762758883876,0.14537750905556288,0.4786735738102779,0.013634980480468762,5.599471297849177e-05,168192,7729814,0.00017830688797271232,ok
100,90,0.905,LOShaT,sha4,const,-4.171460691779608,1.328925244154399,-3.1389731740959794,0.0,-0.0,-0.0,168192,7729814,0.0001875462062665978,ok
100,90,0.905,LOShaT,sha4,logN,0.15633439472764146,0.12503741504031726,1.2503009173472817,0.5277934779614308,0.08251227391829706,0.00033885278397544836,168192,7729814,0.0001875462062665978,ok
100,90,0.905,LOShaT,sha4,logL,-0.28135034659277847,0.11923140267779882,-2.359700047755679,0.7903846459467663,-0.22237499407873318,-0.0009132263874428653,168192,7729814,0.0001875462062665978,ok
100,90,0.905,LOShaT,sha4,logOm,0.2261658892275311,0.09347857638657538,2.4194408812157646,1.0578519038447054,0.23925001650407451,0.0009825269660954073,168192,7729814,0.0001875462062665978,ok
100,90,0.905,LOShaT,sha4,logSha,0.8711965852113469,0.4179928916553076,2.0842378006986966,0.6150542213354131,0.5358331373472358,0.002200503533767561,168192,7729814,0.0001875462062665978,ok
100,90,0.905,LOShaT,sha4,logT,-0.7576605823295164,0.24172065944197296,-3.1344469441653127,0.3788614383855911,-0.2870483780294252,-0.00117882028226759,168192,7729814,0.0001875462062665978,ok
100,90,0.905,LOShaT,sha4,dpos,0.030489403265176743,0.19594294026304082,0.15560347938153157,0.4786735738102779,0.014594471624284908,5.9935050940863596e-05,168192,7729814,0.0001875462062665978,ok
100,90,0.905,LOShaT,sha4,sha4,-0.8385505523974879,0.794260791075415,-1.0557622405886427,0.3183955330017088,-0.2669907500794755,-0.0010964497118296193,168192,7729814,0.0001875462062665978,ok
100,90,0.905,LOcSha,base,const,-4.13860244650833,1.3288262224777754,-3.114479814216301,0.0,-0.0,-0.0,168192,7729814,0.00017830688797271232,ok
100,90,0.905,LOcSha,base,logN,0.1521715700096008,0.12500701266120784,1.2173042677374744,0.5277934779614308,0.08031516218221857,0.00032982991509641923,168192,7729814,0.00017830688797271232,ok
100,90,0.905,LOcSha,base,logL,0.09972912081168235,0.1648315376211965,0.6050366468149581,0.7903846459467663,0.07882436584332383,0.00032370766848041773,168192,7729814,0.00017830688797271232,ok
100,90,0.905,LOcSha,base,logOm,-0.163976573943332,0.1514268252080279,-1.0828766548995759,1.0578519038447054,-0.1734629309318859,-0.0007123594378336041,168192,7729814,0.00017830688797271232,ok
100,90,0.905,LOcSha,base,logc,-0.3833130164850947,0.12079634515934327,-3.173217004036537,1.2756711115195012,-0.48898134179943364,-0.002008097475835605,168192,7729814,0.00017830688797271232,ok
100,90,0.905,LOcSha,base,logSha,0.08013546592531258,0.19563841031881407,0.4096100852318475,0.6150542213354131,0.04928765659604366,0.00020240939753681623,168192,7729814,0.00017830688797271232,ok
100,90,0.905,LOcSha,base,dpos,0.028484924229121845,0.19593762758883837,0.14537750905556282,0.4786735738102779,0.013634980480468729,5.5994712978491635e-05,168192,7729814,0.00017830688797271232,ok
100,90,0.905,LOcSha,sha4,const,-4.171460691779609,1.32892524415432,-3.138973174096167,0.0,-0.0,-0.0,168192,7729814,0.0001875462062665978,ok
100,90,0.905,LOcSha,sha4,logN,0.15633439472764127,0.12503741504032997,1.2503009173471529,0.5277934779614308,0.08251227391829696,0.00033885278397544793,168192,7729814,0.0001875462062665978,ok
100,90,0.905,LOcSha,sha4,logL,0.09747994457198501,0.16484681288949182,0.5913365436875783,0.7903846459467663,0.07704665147743878,0.0003164071368941742,168192,7729814,0.0001875462062665978,ok
100,90,0.905,LOcSha,sha4,logOm,-0.1526644019372319,0.15179157759131737,-1.0057501500397112,1.0578519038447054,-0.1614963282386141,-0.0006632162444056979,168192,7729814,0.0001875462062665978,ok
100,90,0.905,LOcSha,sha4,logc,-0.37883029116475986,0.1208603297209858,-3.134446944165344,1.2756711115195012,-0.4832628586074055,-0.001984613406645435,168192,7729814,0.0001875462062665978,ok
100,90,0.905,LOcSha,sha4,logSha,0.49236629404658466,0.4369034060309055,1.1269454237483236,0.6150542213354131,0.3028319675966252,0.00124363867851331,168192,7729814,0.0001875462062665978,ok
100,90,0.905,LOcSha,sha4,dpos,0.030489403265176164,0.19594294026304046,0.15560347938152888,0.4786735738102779,0.01459447162428463,5.993505094086245e-05,168192,7729814,0.0001875462062665978,ok
100,90,0.905,LOcSha,sha4,sha4,-0.8385505523974915,0.7942607910754164,-1.0557622405886453,0.3183955330017088,-0.26699075007947665,-0.001096449711829624,168192,7729814,0.0001875462062665978,ok
100,91,0.915,LOcT,base,const,-0.23816905935518815,1.3449238219265256,-0.17708739742153184,0.0,-0.0,-0.0,168195,7717781,0.0008127016806044329,ok
100,91,0.915,LOcT,base,logN,-0.2285574621763498,0.12651806899271642,-1.8065203175801532,0.5278183714357723,-0.12063682746541407,-0.0004929399346252948,168195,7717781,0.0008127016806044329,ok
100,91,0.915,LOcT,base,logL,1.28252989880359,0.1752243743313195,7.3193578444659995,0.7903241283186422,1.0136143243145437,0.004141778172226228,168195,7717781,0.0008127016806044329,ok
100,91,0.915,LOcT,base,logOm,-0.6639594575210065,0.15556810352620934,-4.267966520586567,1.0580227627369079,-0.702484219591674,-0.0028704545084302577,168195,7717781,0.0008127016806044329,ok
100,91,0.915,LOcT,base,logc,-1.2419861165517738,0.15868112543291962,-7.82693034955066,1.2759202236328073,-1.5846752035795812,-0.006475217457776697,168195,7717781,0.0008127016806044329,ok
100,91,0.915,LOcT,base,logT,1.5275141209603158,0.3903732980024813,3.9129574916535574,0.37894108700158663,0.5788378614069751,0.002365217185791818,168195,7717781,0.0008127016806044329,ok
100,91,0.915,LOcT,base,dpos,-0.09026589708787258,0.19756904013105042,-0.4568828042490762,0.47871395370742326,-0.04321154447988287,-0.00017656876725374987,168195,7717781,0.0008127016806044329,ok
100,91,0.915,LOcT,sha4,const,-0.1859484603126654,1.345251539084513,-0.1382257926567468,0.0,-0.0,-0.0,168195,7717781,0.0008342295113182852,ok
100,91,0.915,LOcT,sha4,logN,-0.2351212651944547,0.1265746653037793,-1.8575697168952685,0.5278183714357723,-0.1241013232848554,-0.0005070963773851529,168195,7717781,0.0008342295113182852,ok
100,91,0.915,LOcT,sha4,logL,0.6505726518296309,0.4257097837089682,1.5282069539524317,0.7903241283186422,0.5141632639652005,0.002100947207007722,168195,7717781,0.0008342295113182852,ok
100,91,0.915,LOcT,sha4,logOm,-0.045987600674721366,0.4103492518352714,-0.1120694151848543,1.0580227627369079,-0.04865592831751039,-0.00019881532553434243,168195,7717781,0.0008342295113182852,ok
100,91,0.915,LOcT,sha4,logc,-0.6134553034330635,0.41718540951261457,-1.4704620282615954,1.2759202236328073,-0.7827200279450461,-0.0031983098984906286,168195,7717781,0.0008342295113182852,ok
100,91,0.915,LOcT,sha4,logT,0.2566014664032519,0.8720666539762373,0.29424524516934913,0.37894108700158663,0.09723683860504938,0.0003973241162934694,168195,7717781,0.0008342295113182852,ok
100,91,0.915,LOcT,sha4,dpos,-0.0933032584435503,0.19757904244146984,-0.4722325672328842,0.47871395370742326,-0.04466557174329748,-0.00018251013788848813,168195,7717781,0.0008342295113182852,ok
100,91,0.915,LOcT,sha4,sha4,1.2928769328731418,0.7973912072271209,1.6213834829820135,0.31837553825124787,0.41162038939610895,0.001681941842324458,168195,7717781,0.0008342295113182852,ok
100,91,0.915,LOShaT,base,const,-0.2381690593551972,1.3449238219265873,-0.17708739742153043,0.0,-0.0,-0.0,168195,7717781,0.0008127016806044329,ok
100,91,0.915,LOShaT,base,logN,-0.22855746217635164,0.12651806899273177,-1.8065203175799487,0.5278183714357723,-0.12063682746541504,-0.0004929399346252988,168195,7717781,0.0008127016806044329,ok
100,91,0.915,LOShaT,base,logL,0.04054378225182304,0.11940311042365814,0.33955381989605044,0.7903241283186422,0.03204272936691288,0.00013093133540726136,168195,7717781,0.0008127016806044329,ok
100,91,0.915,LOShaT,base,logOm,0.5780266590307738,0.09372127345200675,6.167507522470579,1.0580227627369079,0.611565362723324,0.0024989466007497452,168195,7717781,0.0008127016806044329,ok
100,91,0.915,LOShaT,base,logSha,1.241986116551796,0.1586811254329156,7.826930349550999,0.6151817953919229,0.7640472490321758,0.0031220101597626533,168195,7717781,0.0008127016806044329,ok
100,91,0.915,LOShaT,base,logT,-0.956458112143269,0.2450004401643704,-3.903903648097868,0.37894108700158663,-0.36244127668705584,-0.0014809887079204487,168195,7717781,0.0008127016806044329,ok
100,91,0.915,LOShaT,base,dpos,-0.0902658970878736,0.1975690401310505,-0.4568828042490811,0.47871395370742326,-0.04321154447988335,-0.00017656876725375187,168195,7717781,0.0008127016806044329,ok
100,91,0.915,LOShaT,sha4,const,-0.18594846031266668,1.3452515390842033,-0.13822579265677956,0.0,-0.0,-0.0,168195,7717781,0.0008342295113182852,ok
100,91,0.915,LOShaT,sha4,logN,-0.2351212651944557,0.1265746653037549,-1.8575697168956344,0.5278183714357723,-0.12410132328485593,-0.0005070963773851551,168195,7717781,0.0008342295113182852,ok
100,91,0.915,LOShaT,sha4,logL,0.0371173483965713,0.11942215560369938,0.31080789162560973,0.7903241283186422,0.029334736017019563,0.00011986607372135664,168195,7717781,0.0008342295113182852,ok
100,91,0.915,LOShaT,sha4,logOm,0.5674677027583461,0.09392172496023846,6.041921642714529,1.0580227627369079,0.6003937466363518,0.002453297723708862,168195,7717781,0.0008342295113182852,ok
100,91,0.915,LOShaT,sha4,logSha,0.6134553034330714,0.41718540951257493,1.4704620282617542,0.6151817953919229,0.3773865349586537,0.0015420572455315832,168195,7717781,0.0008342295113182852,ok
100,91,0.915,LOShaT,sha4,logT,-0.9703091404628972,0.24512762821360654,-3.9583834247250196,0.37894108700158663,-0.36769000041458544,-0.0015024357700280497,168195,7717781,0.0008342295113182852,ok
100,91,0.915,LOShaT,sha4,dpos,-0.09330325844354975,0.19757904244146984,-0.4722325672328815,0.47871395370742326,-0.044665571743297224,-0.00018251013788848707,168195,7717781,0.0008342295113182852,ok
100,91,0.915,LOShaT,sha4,sha4,1.2928769328731478,0.7973912072270534,1.6213834829821583,0.31837553825124787,0.4116203893961109,0.001681941842324466,168195,7717781,0.0008342295113182852,ok
100,91,0.915,LOcSha,base,const,-0.23816905935518967,1.344923821926645,-0.17708739742151725,0.0,-0.0,-0.0,168195,7717781,0.0008127016806044329,ok
100,91,0.915,LOcSha,base,logN,-0.2285574621763512,0.12651806899273185,-1.8065203175799438,0.5278183714357723,-0.1206368274654148,-0.0004929399346252978,168195,7717781,0.0008127016806044329,ok
100,91,0.915,LOcSha,base,logL,0.5187728383234486,0.16508755753285895,3.142410282617406,0.7903241283186422,0.40999869124336735,0.0016753153436159804,168195,7717781,0.0008127016806044329,ok
100,91,0.915,LOcSha,base,logOm,0.09979760295914337,0.15187212158375626,0.6571160125929089,1.0580227627369079,0.10558813559735389,0.0004314487520279696,168195,7717781,0.0008127016806044329,ok
100,91,0.915,LOcSha,base,logc,-0.47822905607162763,0.12250022008218671,-3.9039036480977636,1.2759202236328073,-0.6101821241706175,-0.002493294483265656,168195,7717781,0.0008127016806044329,ok
100,91,0.915,LOcSha,base,logSha,0.7637570604801568,0.19518664900123783,3.912957491653608,0.6151817953919229,0.46984943970944026,0.00191987436142171,168195,7717781,0.0008127016806044329,ok
100,91,0.915,LOcSha,base,dpos,-0.09026589708787301,0.19756904013105095,-0.4568828042490771,0.47871395370742326,-0.043211544479883075,-0.00017656876725375073,168195,7717781,0.0008127016806044329,ok
100,91,0.915,LOcSha,sha4,const,-0.185948460312667,1.3452515390842832,-0.1382257926567716,0.0,-0.0,-0.0,168195,7717781,0.0008342295113182852,ok
100,91,0.915,LOcSha,sha4,logN,-0.23512126519445498,0.1265746653037492,-1.8575697168957126,0.5278183714357723,-0.12410132328485556,-0.0005070963773851536,168195,7717781,0.0008342295113182852,ok
100,91,0.915,LOcSha,sha4,logL,0.5222719186280089,0.16509725964894398,3.1634196699481656,0.7903241283186422,0.412764098834986,0.0016866152083924776,168195,7717781,0.0008342295113182852,ok
100,91,0.915,LOcSha,sha4,logOm,0.08231313252690318,0.1522116803887804,0.5407806570209215,1.0580227627369079,0.08708916788564335,0.00035585923159681956,168195,7717781,0.0008342295113182852,ok
100,91,0.915,LOcSha,sha4,logc,-0.4851545702314399,0.12256381410680263,-3.958383424724969,1.2759202236328073,-0.6190185277461773,-0.0025294013363085874,168195,7717781,0.0008342295113182852,ok
100,91,0.915,LOcSha,sha4,logSha,0.1283007332016234,0.4360333269880781,0.2942452451693707,0.6151817953919229,0.07892827540107478,0.0003225126168660848,168195,7717781,0.0008342295113182852,ok
100,91,0.915,LOcSha,sha4,dpos,-0.0933032584435494,0.19757904244146984,-0.4722325672328797,0.47871395370742326,-0.04466557174329706,-0.0001825101378884864,168195,7717781,0.0008342295113182852,ok
100,91,0.915,LOcSha,sha4,sha4,1.2928769328731449,0.7973912072270557,1.6213834829821498,0.31837553825124787,0.41162038939610995,0.001681941842324462,168195,7717781,0.0008342295113182852,ok
100,92,0.925,LOcT,base,const,-1.181027002018599,1.349576035343726,-0.8751096426499607,0.0,-0.0,-0.0,168207,7716286,0.0007281374626921799,ok
100,92,0.925,LOcT,base,logN,-0.10674480911217443,0.12697610858420488,-0.8406684556834252,0.5275130316632487,-0.05630927786907791,-0.00022870389539657548,168207,7716286,0.0007281374626921799,ok
100,92,0.925,LOcT,base,logL,1.0138967200628062,0.1756994422268737,5.770631410164648,0.7901924990278627,0.8011735829825821,0.0032540200523077413,168207,7716286,0.0007281374626921799,ok
100,92,0.925,LOcT,base,logOm,-0.570290894383503,0.15596121010871888,-3.6566200915340383,1.0580969291306093,-0.6034230440583331,-0.0024508430221582608,168207,7716286,0.0007281374626921799,ok
100,92,0.925,LOcT,base,logc,-1.1456320867326557,0.16001521708036234,-7.15951962341994,1.2758289110995809,-1.4616305377368648,-0.0059365101145184744,168207,7716286,0.0007281374626921799,ok
100,92,0.925,LOcT,base,logT,1.0925505560143192,0.39290642256218405,2.7806889714087193,0.3788980315097885,0.4139652549987505,0.00168134754981544,168207,7716286,0.0007281374626921799,ok
100,92,0.925,LOcT,base,dpos,0.1522035757515397,0.19842679336584929,0.7670515315485367,0.4786730500138508,0.07285574982800369,0.0002959084971120352,168207,7716286,0.0007281374626921799,ok
100,92,0.925,LOcT,sha4,const,-1.0664457529072842,1.3497775013563367,-0.790090034717319,0.0,-0.0,-0.0,168207,7716286,0.0008357827413948415,ok
100,92,0.925,LOcT,sha4,logN,-0.12123561198710861,0.12701868428974247,-0.9544706959061071,0.5275130316632487,-0.06395336522486895,-0.00025975086707122303,168207,7716286,0.0008357827413948415,ok
100,92,0.925,LOcT,sha4,logL,-0.40600135731694553,0.432059791625365,-0.9396878978013893,0.7901924990278627,-0.3208192271469814,-0.001303028732444921,168207,7716286,0.0008357827413948415,ok
100,92,0.925,LOcT,sha4,logOm,0.818208129697615,0.41732243295672156,1.9606138205910137,1.0580969291306093,0.8657435094227457,0.0035162751239616657,168207,7716286,0.0008357827413948415,ok
100,92,0.925,LOcT,sha4,logc,0.2664852462666396,0.42416010310809554,0.628265705128629,1.2758289110995809,0.3399895815684705,0.0013808904081446401,168207,7716286,0.0008357827413948415,ok
100,92,0.925,LOcT,sha4,logT,-1.7624857167490713,0.8855966239104243,-1.9901676103581691,0.3788980315097885,-0.6678023686403418,-0.0027123239516267496,168207,7716286,0.0008357827413948415,ok
100,92,0.925,LOcT,sha4,dpos,0.14552446587457735,0.1984282151304784,0.7333859541037867,0.4786730500138508,0.06965863993182049,0.0002829232215954836,168207,7716286,0.0008357827413948415,ok
100,92,0.925,LOcT,sha4,sha4,2.902837803908578,0.8079426793519948,3.592875928075467,0.3184303198031191,0.9243515702351923,0.0037543156799178384,168207,7716286,0.0008357827413948415,ok
100,92,0.925,LOShaT,base,const,-1.1810270020185802,1.349576035343579,-0.8751096426500422,0.0,-0.0,-0.0,168207,7716286,0.0007281374626921799,ok
100,92,0.925,LOShaT,base,logN,-0.10674480911217607,0.12697610858418926,-0.8406684556835415,0.5275130316632487,-0.05630927786907877,-0.00022870389539657898,168207,7716286,0.0007281374626921799,ok
100,92,0.925,LOShaT,base,logL,-0.13173536666983965,0.11947882365599116,-1.1025833920924606,0.7901924990278627,-0.10409629859919241,-0.00042279407385321954,168207,7716286,0.0007281374626921799,ok
100,92,0.925,LOShaT,base,logOm,0.5753411923491443,0.0942897009478642,6.101845552222813,1.0580969291306093,0.6087667488269728,0.0024725468362131785,168207,7716286,0.0007281374626921799,ok
100,92,0.925,LOShaT,base,logSha,1.1456320867326526,0.16001521708036323,7.159519623419881,0.6149229647801795,0.7044754793209465,0.0028612742416387247,168207,7716286,0.0007281374626921799,ok
100,92,0.925,LOShaT,base,logT,-1.1987136174509927,0.2453958715024547,-4.884815747354584,0.3788980315097885,-0.4541902299961588,-0.001844723974132703,168207,7716286,0.0007281374626921799,ok
100,92,0.925,LOShaT,base,dpos,0.15220357575154078,0.19842679336584929,0.7670515315485421,0.4786730500138508,0.0728557498280042,0.0002959084971120373,168207,7716286,0.0007281374626921799,ok
100,92,0.925,LOShaT,sha4,const,-1.066445752907281,1.3497775013564242,-0.7900900347172655,0.0,-0.0,-0.0,168207,7716286,0.0008357827413948415,ok
100,92,0.925,LOShaT,sha4,logN,-0.12123561198710892,0.12701868428975066,-0.9544706959060479,0.5275130316632487,-0.06395336522486912,-0.00025975086707122374,168207,7716286,0.0008357827413948415,ok
100,92,0.925,LOShaT,sha4,logL,-0.13951611105031006,0.11949475485552485,-1.1675500838425255,0.7901924990278627,-0.11024458444549332,-0.00044776574772781606,168207,7716286,0.0008357827413948415,ok
100,92,0.925,LOShaT,sha4,logOm,0.5517228834309795,0.09446004337934133,5.840807008899202,1.0580969291306093,0.5837762886894046,0.002371046412171099,168207,7716286,0.0008357827413948415,ok
100,92,0.925,LOShaT,sha4,logSha,-0.2664852462666615,0.4241601031081062,-0.6282657051286648,0.6149229647801795,-0.16386789770447174,-0.000665560418348763,168207,7716286,0.0008357827413948415,ok
100,92,0.925,LOShaT,sha4,logT,-1.2295152242157756,0.24551801175293533,-5.0078412391716345,0.3788980315097885,-0.46586089816667364,-0.0018921251728957814,168207,7716286,0.0008357827413948415,ok
100,92,0.925,LOShaT,sha4,dpos,0.1455244658745685,0.19842821513047845,0.7333859541037419,0.4786730500138508,0.06965863993181624,0.00028292322159546634,168207,7716286,0.0008357827413948415,ok
100,92,0.925,LOShaT,sha4,sha4,2.902837803908656,0.8079426793520142,3.592875928075477,0.3184303198031191,0.9243515702352172,0.0037543156799179395,168207,7716286,0.0008357827413948415,ok
100,92,0.925,LOcSha,base,const,-1.1810270020185885,1.3495760353433632,-0.8751096426501883,0.0,-0.0,-0.0,168207,7716286,0.0007281374626921799,ok
100,92,0.925,LOcSha,base,logN,-0.10674480911217568,0.12697610858417344,-0.8406684556836432,0.5275130316632487,-0.05630927786907857,-0.00022870389539657817,168207,7716286,0.0007281374626921799,ok
100,92,0.925,LOcSha,base,logL,0.46762144205565137,0.16588821062077508,2.818894967314143,0.7901924990278627,0.36951095589696803,0.0015007934429888412,168207,7716286,0.0007281374626921799,ok
100,92,0.925,LOcSha,base,logOm,-0.024015616376346336,0.1528301217195763,-0.1571392871126015,1.0580969291306093,-0.02541084993899083,-0.00010320786531656869,168207,7716286,0.0007281374626921799,ok
100,92,0.925,LOcSha,base,logc,-0.5993568087254952,0.12269793575122653,-4.884815747354607,1.2758289110995809,-0.7646767446363684,-0.0031057857041627457,168207,7716286,0.0007281374626921799,ok
100,92,0.925,LOcSha,base,logSha,0.5462752780071626,0.196453211281092,2.780688971408735,0.6149229647801795,0.3359172135382812,0.0013643502132204884,168207,7716286,0.0007281374626921799,ok
100,92,0.925,LOcSha,base,dpos,0.15220357575153973,0.1984267933658492,0.7670515315485371,0.4786730500138508,0.0728557498280037,0.00029590849711203524,168207,7716286,0.0007281374626921799,ok
100,92,0.925,LOcSha,sha4,const,-1.0664457529072917,1.3497775013565747,-0.7900900347171853,0.0,-0.0,-0.0,168207,7716286,0.0008357827413948415,ok
100,92,0.925,LOcSha,sha4,logN,-0.12123561198710794,0.12701868428975632,-0.9544706959059978,0.5275130316632487,-0.06395336522486861,-0.0002597508670712216,168207,7716286,0.0008357827413948415,ok
100,92,0.925,LOcSha,sha4,logL,0.47524150105757323,0.1659043607832135,2.8645509907878144,0.7901924990278627,0.37553226936243644,0.0015252494100527112,168207,7716286,0.0008357827413948415,ok
100,92,0.925,LOcSha,sha4,logOm,-0.0630347286769034,0.1531298306358772,-0.4116423848648522,1.0580969291306093,-0.06669685284161264,-0.00027089372538278576,168207,7716286,0.0008357827413948415,ok
100,92,0.925,LOcSha,sha4,logc,-0.614757612107886,0.12275900587646574,-5.007841239171698,1.2758289110995809,-0.7843255348457827,-0.0031855905787905358,168207,7716286,0.0008357827413948415,ok
100,92,0.925,LOcSha,sha4,logSha,-0.8812428583745308,0.4427983119552183,-1.9901676103581305,0.6149229647801795,-0.5418964711630263,-0.0022009487343239414,168207,7716286,0.0008357827413948415,ok
100,92,0.925,LOcSha,sha4,dpos,0.14552446587456774,0.19842821513047826,0.7333859541037389,0.4786730500138508,0.06965863993181588,0.0002829232215954649,168207,7716286,0.0008357827413948415,ok
100,92,0.925,LOcSha,sha4,sha4,2.9028378039086142,0.8079426793520126,3.592875928075433,0.3184303198031191,0.924351570235204,0.0037543156799178857,168207,7716286,0.0008357827413948415,ok
100,93,0.935,LOcT,base,const,-1.9313669221918301,1.3484573766768522,-1.4322788065808238,0.0,-0.0,-0.0,168155,7713639,0.0005930908271062352,ok
100,93,0.935,LOcT,base,logN,-0.042823507660760554,0.1268196753020275,-0.3376724278687372,0.5277845685489269,-0.022601586514486172,-9.130950624740252e-05,168155,7713639,0.0005930908271062352,ok
100,93,0.935,LOcT,base,logL,0.851870831073134,0.17513860710757878,4.863980850035383,0.7907485749849757,0.6736156457423477,0.002721380287788054,168155,7713639,0.0005930908271062352,ok
100,93,0.935,LOcT,base,logOm,-0.32847481173423954,0.15502518872640986,-2.1188480042035973,1.0581673372785831,-0.34758131689590416,-0.0014042146291918605,168155,7713639,0.0005930908271062352,ok
100,93,0.935,LOcT,base,logc,-0.9969292816323151,0.15881215409704094,-6.277411746604414,1.2757453692914342,-1.2718279145534621,-0.005138133946265603,168155,7713639,0.0005930908271062352,ok
100,93,0.935,LOcT,base,logT,1.5514950495669806,0.39184319160887265,3.959479411130464,0.37886339653831536,0.5878046841913283,0.002374707432552141,168155,7713639,0.0005930908271062352,ok
100,93,0.935,LOcT,base,dpos,0.15003545906200721,0.1990224187586517,0.7538621025601671,0.4787407650728911,0.07182809045940776,0.00029018261485045093,168155,7713639,0.0005930908271062352,ok
100,93,0.935,LOcT,sha4,const,-1.9437243089470846,1.3490187062096286,-1.4408431106255117,0.0,-0.0,-0.0,168155,7713639,0.0005943502235968845,ok
100,93,0.935,LOcT,sha4,logN,-0.04125679632596192,0.1269042260807075,-0.3251018315160266,0.5277845685489269,-0.021774700448608766,-8.796891958771246e-05,168155,7713639,0.0005943502235968845,ok
100,93,0.935,LOcT,sha4,logL,1.00597711595768,0.4262328111017978,2.360158790585038,0.7907485749849757,0.7954749709110311,0.0032136870913685245,168155,7713639,0.0005943502235968845,ok
100,93,0.935,LOcT,sha4,logOm,-0.47917992383344554,0.4108891617248108,-1.1662023934191086,1.0581673372785831,-0.5070525440801914,-0.002048472013757842,168155,7713639,0.0005943502235968845,ok
100,93,0.935,LOcT,sha4,logc,-1.1502034046161111,0.4180209464848376,-2.7515449029246937,1.2757453692914342,-1.4673666671822456,-0.005928102692190743,168155,7713639,0.0005943502235968845,ok
100,93,0.935,LOcT,sha4,logT,1.8613716064975026,0.875042449970082,2.1271786375176926,0.37886339653831536,0.7052055690576244,0.0028490023154922805,168155,7713639,0.0005943502235968845,ok
100,93,0.935,LOcT,sha4,dpos,0.15077636080789725,0.1990405435168447,0.7575158213690123,0.4787407650728911,0.072182790328079,0.00029161558814432264,168155,7713639,0.0005943502235968845,ok
100,93,0.935,LOcT,sha4,sha4,-0.315209446098556,0.7925183981141001,-0.39773139254386725,0.3183978472179241,-0.10036200906053451,-0.0004054585056425664,168155,7713639,0.0005943502235968845,ok
100,93,0.935,LOShaT,base,const,-1.9313669221918552,1.348457376676927,-1.4322788065807628,0.0,-0.0,-0.0,168155,7713639,0.0005930908271062352,ok
100,93,0.935,LOShaT,base,logN,-0.04282350766075621,0.12681967530202812,-0.33767242786870133,0.5277845685489269,-0.02260158651448388,-9.130950624739325e-05,168155,7713639,0.0005930908271062352,ok
100,93,0.935,LOShaT,base,logL,-0.14505845055917965,0.12189663974781483,-1.190011889247177,0.7907485749849757,-0.11470476306919987,-0.000463402658630225,168155,7713639,0.0005930908271062352,ok
100,93,0.935,LOShaT,base,logOm,0.6684544698980879,0.09463305712114539,7.063646575872104,1.0581673372785831,0.7073366865040265,0.002857611944805757,168155,7713639,0.0005930908271062352,ok
100,93,0.935,LOShaT,base,logSha,0.9969292816322983,0.15881215409703411,6.277411746604578,0.6151220431096592,0.6132331765535042,0.0024774375254470785,168155,7713639,0.0005930908271062352,ok
100,93,0.935,LOShaT,base,logT,-0.44236351369762356,0.24640589517701128,-1.795263515833668,0.37886339653831536,-0.16759534330410525,-0.000677078489010207,168155,7713639,0.0005930908271062352,ok
100,93,0.935,LOShaT,base,dpos,0.15003545906200927,0.1990224187586516,0.7538621025601778,0.4787407650728911,0.07182809045940874,0.0002901826148504549,168155,7713639,0.0005930908271062352,ok
100,93,0.935,LOShaT,sha4,const,-1.9437243089471212,1.3490187062091168,-1.4408431106260855,0.0,-0.0,-0.0,168155,7713639,0.0005943502235969955,ok
100,93,0.935,LOShaT,sha4,logN,-0.04125679632595623,0.12690422608066093,-0.3251018315161011,0.5277845685489269,-0.02177470044860576,-8.796891958770034e-05,168155,7713639,0.0005943502235969955,ok
100,93,0.935,LOShaT,sha4,logL,-0.1442262886584286,0.12191138385079628,-1.1830420105389245,0.7907485749849757,-0.11404673223202419,-0.00046074424034620026,168155,7713639,0.0005943502235969955,ok
100,93,0.935,LOShaT,sha4,logOm,0.6710234807826786,0.09483227725102998,7.07589757658583,1.0581673372785831,0.7100551299112136,0.0028685943475283567,168155,7713639,0.0005943502235969955,ok
100,93,0.935,LOShaT,sha4,logSha,1.1502034046160872,0.41802094648469057,2.7515449029256045,0.6151220431096592,0.7075154682391336,0.002858334215870588,168155,7713639,0.0005943502235969955,ok
100,93,0.935,LOShaT,sha4,logT,-0.4390352027347015,0.24657372704857214,-1.7805433206118375,0.37886339653831536,-0.16633436810795688,-0.0006719841996125697,168155,7713639,0.0005943502235969955,ok
100,93,0.935,LOShaT,sha4,dpos,0.15077636080790618,0.19904054351684458,0.7575158213690576,0.4787407650728911,0.07218279032808328,0.00029161558814433993,168155,7713639,0.0005943502235969955,ok
100,93,0.935,LOShaT,sha4,sha4,-0.31520944609856183,0.7925183981138522,-0.39773139254399903,0.3183978472179241,-0.10036200906053637,-0.0004054585056425739,168155,7713639,0.0005943502235969955,ok
100,93,0.935,LOcSha,base,const,-1.9313669221918583,1.3484573766767125,-1.432278806580993,0.0,-0.0,-0.0,168155,7713639,0.0005930908271062352,ok
100,93,0.935,LOcSha,base,logN,-0.042823507660756835,0.12681967530202035,-0.3376724278687269,0.5277845685489269,-0.02260158651448421,-9.13095062473946e-05,168155,7713639,0.0005930908271062352,ok
100,93,0.935,LOcSha,base,logL,0.0761233062896302,0.16836757148821802,0.452125701028818,0.7907485749849757,0.06019439597166992,0.00024318295405992963,168155,7713639,0.0005930908271062352,ok
100,93,0.935,LOcSha,base,logOm,0.4472727130492757,0.15407471131118194,2.902959929263972,1.0581673372785831,0.47328937580471986,0.00191207016326804,168155,7713639,0.0005930908271062352,ok
100,93,0.935,LOcSha,base,logc,-0.22118175684880897,0.12320294758850804,-1.7952635158336103,1.2757453692914342,-0.282171602071612,-0.0011399619953972589,168155,7713639,0.0005930908271062352,ok
100,93,0.935,LOcSha,base,logSha,0.775747524783493,0.19592159580443128,3.9594794111305793,0.6151220431096592,0.4771794023820832,0.0019277857151758966,168155,7713639,0.0005930908271062352,ok
100,93,0.935,LOcSha,base,dpos,0.15003545906200805,0.19902241875865134,0.7538621025601726,0.4787407650728911,0.07182809045940816,0.00029018261485045256,168155,7713639,0.0005930908271062352,ok
100,93,0.935,LOcSha,sha4,const,-1.943724308947121,1.3490187062091992,-1.4408431106259973,0.0,-0.0,-0.0,168155,7713639,0.0005943502235969955,ok
100,93,0.935,LOcSha,sha4,logN,-0.04125679632595708,0.1269042260806667,-0.32510183151609295,0.5277845685489269,-0.02177470044860621,-8.796891958770214e-05,168155,7713639,0.0005943502235969955,ok
100,93,0.935,LOcSha,sha4,logL,0.07529131270891942,0.1683875554600266,0.44713109887026525,0.7907485749849757,0.05953649823332623,0.00024052507348986687,168155,7713639,0.0005943502235969955,ok
100,93,0.935,LOcSha,sha4,logOm,0.4515058794153271,0.15444551046814822,2.923399184908276,1.0581673372785831,0.47776877418654173,0.0019301667537116984,168155,7713639,0.0005943502235969955,ok
100,93,0.935,LOcSha,sha4,logc,-0.21951760136734821,0.12328686352428812,-1.7805433206117873,1.2757453692914342,-0.2800485634223575,-0.0011313850041013897,168155,7713639,0.0005943502235969955,ok
100,93,0.935,LOcSha,sha4,logSha,0.9306858032487455,0.43752122498489393,2.1271786375183943,0.6151220431096592,0.5724853527875227,0.0023128179459169763,168155,7713639,0.0005943502235969955,ok
100,93,0.935,LOcSha,sha4,dpos,0.1507763608079044,0.19904054351684475,0.757515821369048,0.4787407650728911,0.07218279032808243,0.0002916155881443365,168155,7713639,0.0005943502235969955,ok
100,93,0.935,LOcSha,sha4,sha4,-0.31520944609856744,0.7925183981138516,-0.39773139254400636,0.3183978472179241,-0.10036200906053815,-0.0004054585056425811,168155,7713639,0.0005943502235969955,ok
100,94,0.945,LOcT,base,const,-0.984511415493715,1.3582923855686546,-0.7248155301124988,0.0,-0.0,-0.0,168171,7710373,0.0006480542734489392,ok
100,94,0.945,LOcT,base,logN,-0.16228118739156264,0.1277127419347695,-1.2706734264185582,0.5275190583544586,-0.08560641916144056,-0.00034385929184669776,168171,7710373,0.0006480542734489392,ok
100,94,0.945,LOcT,base,logL,1.0516785745908377,0.17866729817727234,5.886239873327967,0.7904369660976315,0.8312856218094634,0.0033390636828142944,168171,7710373,0.0006480542734489392,ok
100,94,0.945,LOcT,base,logOm,-0.3850057468626219,0.15859450862622537,-2.427610830902104,1.0580012472610711,-0.4073365603833342,-0.001636167737988656,168171,7710373,0.0006480542734489392,ok
100,94,0.945,LOcT,base,logc,-1.0411594937798498,0.1622747115602688,-6.416030469375775,1.275886402642437,-1.3284012410957935,-0.005335851149083239,168171,7710373,0.0006480542734489392,ok
100,94,0.945,LOcT,base,logT,1.5286312056956064,0.3977374629989175,3.843317132285743,0.37885062108774187,0.5791228816918842,0.002326189857506466,168171,7710373,0.0006480542734489392,ok
100,94,0.945,LOcT,base,dpos,-0.03561506722041026,0.200180900408247,-0.1779144121530937,0.47868941830681766,-0.017048555810696395,-6.84797283369552e-05,168171,7710373,0.0006480542734489392,ok
100,94,0.945,LOcT,sha4,const,-0.9602937488755988,1.3585123567480721,-0.7068715599866122,0.0,-0.0,-0.0,168171,7710373,0.0006526597820964986,ok
100,94,0.945,LOcT,sha4,logN,-0.16533752883061825,0.1277559575088424,-1.2941668792171568,0.5275190583544586,-0.08721869751938088,-0.0003503354054355118,168171,7710373,0.0006526597820964986,ok
100,94,0.945,LOcT,sha4,logL,0.7549519031780689,0.44567516169795907,1.6939510389176937,0.7904369660976315,0.5967418918977057,0.002396960956587111,168171,7710373,0.0006526597820964986,ok
100,94,0.945,LOcT,sha4,logOm,-0.09486981969464851,0.4295683068067181,-0.22084920649729095,1.0580012472610711,-0.10037238756437106,-0.0004031704450078546,168171,7710373,0.0006526597820964986,ok
100,94,0.945,LOcT,sha4,logc,-0.7460447424498313,0.43690000347123475,-1.7075869455765533,1.275886402642437,-0.9518683426546187,-0.0038234139150155663,168171,7710373,0.0006526597820964986,ok
100,94,0.945,LOcT,sha4,logT,0.9319046318545868,0.9106479875773705,1.0233423282840235,0.37885062108774187,0.35305264857265367,0.0014181230205862385,168171,7710373,0.0006526597820964986,ok
100,94,0.945,LOcT,sha4,dpos,-0.037034625471132454,0.20017957892165966,-0.1850070105583845,0.47868941830681766,-0.01772808332398725,-7.12092181555854e-05,168171,7710373,0.0006526597820964986,ok
100,94,0.945,LOcT,sha4,sha4,0.6071351410818677,0.8271768717769288,0.7339846673633769,0.31846550222171893,0.1933515976210912,0.0007766443695073166,168171,7710373,0.0006526597820964986,ok
100,94,0.945,LOShaT,base,const,-0.9845114154937425,1.358292385568262,-0.7248155301127286,0.0,-0.0,-0.0,168171,7710373,0.0006480542734487171,ok
100,94,0.945,LOShaT,base,logN,-0.1622811873915619,0.12771274193473517,-1.270673426418894,0.5275190583544586,-0.08560641916144016,-0.00034385929184669613,168171,7710373,0.0006480542734487171,ok
100,94,0.945,LOShaT,base,logL,0.010519080810977396,0.1205864364895241,0.08723270309004644,0.7904369660976315,0.008314670322364786,3.3397923625275456e-05,168171,7710373,0.0006480542734487171,ok
100,94,0.945,LOShaT,base,logOm,0.6561537469172294,0.09519556543027835,6.892692363887468,1.0580012472610711,0.6942114826334539,0.0027884716023457677,168171,7710373,0.0006480542734487171,ok
100,94,0.945,LOShaT,base,logSha,1.0411594937798516,0.1622747115602654,6.41603046937592,0.6154797921681457,0.6408126288455149,0.002573981938733992,168171,7710373,0.0006480542734487171,ok
100,94,0.945,LOShaT,base,logT,-0.5536877818640696,0.24781458821994592,-2.234282436079382,0.37885062108774187,-0.2097649600478969,-0.0008425726869885221,168171,7710373,0.0006480542734487171,ok
100,94,0.945,LOShaT,base,dpos,-0.03561506722040995,0.20018090040824704,-0.17791441215309212,0.47868941830681766,-0.017048555810696246,-6.847972833695461e-05,168171,7710373,0.0006480542734487171,ok
100,94,0.945,LOShaT,sha4,const,-0.9602937488756175,1.3585123567485067,-0.7068715599863998,0.0,-0.0,-0.0,168171,7710373,0.0006526597820963875,ok
100,94,0.945,LOShaT,sha4,logN,-0.1653375288306178,0.12775595750887322,-1.294166879216841,0.5275190583544586,-0.08721869751938065,-0.00035033540543551086,168171,7710373,0.0006526597820963875,ok
100,94,0.945,LOShaT,sha4,logL,0.00890716072823053,0.12061409223516288,0.07384842486617668,0.7904369660976315,0.00704054910256651,2.8280101566389177e-05,168171,7710373,0.0006526597820963875,ok
100,94,0.945,LOShaT,sha4,logOm,0.6511749227551845,0.09541098854937569,6.824946818554323,1.0580012472610711,0.6889438804601169,0.0027673129793032835,168171,7710373,0.0006526597820963875,ok
100,94,0.945,LOShaT,sha4,logSha,0.7460447424498369,0.4369000034711447,1.707586945576918,0.6154797921681457,0.4591754630311634,0.0018443914731851568,168171,7710373,0.0006526597820963875,ok
100,94,0.945,LOShaT,sha4,logT,-0.5601848530450642,0.24793721295713797,-2.2593819070713916,0.37885062108774187,-0.21222637950006795,-0.0008524595851680275,168171,7710373,0.0006526597820963875,ok
100,94,0.945,LOShaT,sha4,dpos,-0.037034625471131837,0.20017957892165986,-0.18500701055838126,0.47868941830681766,-0.01772808332398695,-7.12092181555842e-05,168171,7710373,0.0006526597820963875,ok
100,94,0.945,LOShaT,sha4,sha4,0.6071351410818582,0.8271768717767806,0.7339846673634969,0.31846550222171893,0.19335159762108814,0.0007766443695073043,168171,7710373,0.0006526597820963875,ok
100,94,0.945,LOcSha,base,const,-0.9845114154937294,1.358292385568311,-0.7248155301126928,0.0,-0.0,-0.0,168171,7710373,0.0006480542734489392,ok
100,94,0.945,LOcSha,base,logN,-0.16228118739156294,0.12771274193474658,-1.2706734264187887,0.5275190583544586,-0.08560641916144071,-0.00034385929184669835,168171,7710373,0.0006480542734489392,ok
100,94,0.945,LOcSha,base,logL,0.2873629717430213,0.1675786401542766,1.714794746385748,0.7904369660976315,0.22714231555335315,0.0009123731203766525,168171,7710373,0.0006480542734489392,ok
100,94,0.945,LOcSha,base,logOm,0.37930985598518857,0.1547686796178022,2.450817936302654,1.0580012472610711,0.4013103007307468,0.0016119617801069789,168171,7710373,0.0006480542734489392,ok
100,94,0.945,LOcSha,base,logc,-0.2768438909320376,0.123907294109976,-2.2342824360793494,1.275886402642437,-0.35322135609481264,-0.0014188006759497855,168171,7710373,0.0006480542734489392,ok
100,94,0.945,LOcSha,base,logSha,0.7643156028478021,0.19886873149945916,3.8433171322857294,0.6154797921681457,0.47042080839163625,0.0018895611757623844,168171,7710373,0.0006480542734489392,ok
100,94,0.945,LOcSha,base,dpos,-0.03561506722040885,0.2001809004082478,-0.17791441215308595,0.47868941830681766,-0.017048555810695722,-6.847972833695251e-05,168171,7710373,0.0006480542734489392,ok
100,94,0.945,LOcSha,sha4,const,-0.9602937488756217,1.35851235674848,-0.7068715599864168,0.0,-0.0,-0.0,168171,7710373,0.0006526597820966096,ok
100,94,0.945,LOcSha,sha4,logN,-0.1653375288306167,0.12775595750887797,-1.2941668792167842,0.5275190583544586,-0.08721869751938006,-0.00035033540543550853,168171,7710373,0.0006526597820966096,ok
100,94,0.945,LOcSha,sha4,logL,0.2889995872507689,0.1675806120363856,1.72454070753734,0.7904369660976315,0.22843595694996552,0.0009175693500391012,168171,7710373,0.0006526597820966096,ok
100,94,0.945,LOcSha,sha4,logOm,0.3710824962326487,0.15511082570848347,2.3923700653239,1.0580012472610711,0.3926057438508941,0.0015769977809832584,168171,7710373,0.0006526597820966096,ok
100,94,0.945,LOcSha,sha4,logc,-0.2800924265225344,0.12396860647857381,-2.2593819070713224,1.275886402642437,-0.3573661184832275,-0.0014354491361203414,168171,7710373,0.0006526597820966096,ok
100,94,0.945,LOcSha,sha4,logSha,0.4659523159272907,0.4553239937886062,1.0233423282841951,0.6154797921681457,0.28678423456719504,0.0011519395949163948,168171,7710373,0.0006526597820966096,ok
100,94,0.945,LOcSha,sha4,dpos,-0.03703462547113096,0.20017957892166102,-0.1850070105583758,0.47868941830681766,-0.017728083323986534,-7.120921815558254e-05,168171,7710373,0.0006526597820966096,ok
100,94,0.945,LOcSha,sha4,sha4,0.6071351410818677,0.8271768717767787,0.7339846673635101,0.31846550222171893,0.1933515976210912,0.0007766443695073166,168171,7710373,0.0006526597820966096,ok
100,95,0.955,LOcT,base,const,-2.6937003211631594,1.3696379234786697,-1.9667243984611456,0.0,-0.0,-0.0,168222,7710508,0.0007051106424125209,ok
100,95,0.955,LOcT,base,logN,0.05209475720516282,0.12876756276764517,0.40456428688617246,0.5275658424332715,0.027483414471298467,0.0001098393690606925,168222,7710508,0.0007051106424125209,ok
100,95,0.955,LOcT,base,logL,0.9613893307159381,0.17843505265093923,5.387895015205566,0.7903728005949978,0.7598559777801066,0.0030368170324514736,168222,7710508,0.0007051106424125209,ok
100,95,0.955,LOcT,base,logOm,-0.14525347436998484,0.15795708146570908,-0.9195755772527231,1.0580293938330343,-0.15368244543981724,-0.0006142025351486941,168222,7710508,0.0007051106424125209,ok
100,95,0.955,LOcT,base,logc,-0.8679516093481018,0.16131708045276777,-5.380407374792717,1.2755191511344186,-1.1070888999814432,-0.0044245574506417105,168222,7710508,0.0007051106424125209,ok
100,95,0.955,LOcT,base,logT,1.1136877554189144,0.39760534937734426,2.8009878568358437,0.3788838936419167,0.4219583530744449,0.0016863857771379828,168222,7710508,0.0007051106424125209,ok
100,95,0.955,LOcT,base,dpos,0.25207930876112516,0.2019083853234964,1.2484836048648758,0.4786434559333826,0.12065611151472316,0.00048221050466396487,168222,7710508,0.0007051106424125209,ok
100,95,0.955,LOcT,sha4,const,-2.62861763741547,1.3700727609617414,-1.9185971083537752,0.0,-0.0,-0.0,168222,7710508,0.0007384323980921259,ok
100,95,0.955,LOcT,sha4,logN,0.04388012044034591,0.12883811878168897,0.34058336814665086,0.5275658424332715,0.023149652706184506,9.25191900692289e-05,168222,7710508,0.0007384323980921259,ok
100,95,0.955,LOcT,sha4,logL,0.16038166218150893,0.4470057745602212,0.3587910298011197,0.7903728005949978,0.12676130350248005,0.0005066103272052988,168222,7710508,0.0007384323980921259,ok
100,95,0.955,LOcT,sha4,logOm,0.6380388149395613,0.43183602796553244,1.477502509333212,1.0580293938330343,0.6750638206124515,0.002697939304783515,168222,7710508,0.0007384323980921259,ok
100,95,0.955,LOcT,sha4,logc,-0.07131246907997764,0.43908690891277063,-0.16241082945641777,1.2755191511344186,-0.09096042002619255,-0.0003635296173117946,168222,7710508,0.0007384323980921259,ok
100,95,0.955,LOcT,sha4,logT,-0.4971674184935417,0.9177339508909108,-0.5417337105278771,0.3788838936419167,-0.18836872731073334,-0.0007528286625442382,168222,7710508,0.0007384323980921259,ok
100,95,0.955,LOcT,sha4,dpos,0.24818548311334818,0.20191423142432544,1.2291629042817844,0.4786434559333826,0.11879235734986913,0.0004747618820859518,168222,7710508,0.0007384323980921259,ok
100,95,0.955,LOcT,sha4,sha4,1.6394082074896477,0.8277756080036011,1.9804983278542265,0.3183369792397538,0.521884256513114,0.002085746569734746,168222,7710508,0.0007384323980921259,ok
100,95,0.955,LOShaT,base,const,-2.693700321163175,1.3696379234785874,-1.9667243984612752,0.0,-0.0,-0.0,168222,7710508,0.0007051106424125209,ok
100,95,0.955,LOShaT,base,logN,0.05209475720516456,0.12876756276764836,0.4045642868861759,0.5275658424332715,0.027483414471299383,0.00010983936906069616,168222,7710508,0.0007051106424125209,ok
100,95,0.955,LOShaT,base,logL,0.09343772136784101,0.12298028444744794,0.7597780553822748,0.7903728005949978,0.07385063351871557,0.00029514917074439137,168222,7710508,0.0007051106424125209,ok
100,95,0.955,LOShaT,base,logOm,0.722698134978117,0.09605780024540704,7.523575733899574,1.0580293938330343,0.7646358696751615,0.0030559202014001294,168222,7710508,0.0007051106424125209,ok
100,95,0.955,LOShaT,base,logSha,0.8679516093480987,0.16131708045276905,5.3804073747926555,0.6153222160138455,0.5340699076568556,0.0021344473683425776,168222,7710508,0.0007051106424125209,ok
100,95,0.955,LOShaT,base,logT,-0.6222154632772682,0.2499848617925642,-2.489012569863444,0.3788838936419167,-0.2357474174107004,-0.000942180878330132,168222,7710508,0.0007051106424125209,ok
100,95,0.955,LOShaT,base,dpos,0.2520793087611251,0.20190838532349617,1.2484836048648769,0.4786434559333826,0.12065611151472314,0.00048221050466396476,168222,7710508,0.0007051106424125209,ok
100,95,0.955,LOShaT,sha4,const,-2.62861763741547,1.370072760961534,-1.9185971083540656,0.0,-0.0,-0.0,168222,7710508,0.0007384323980921259,ok
100,95,0.955,LOShaT,sha4,logN,0.043880120440346324,0.12883811878166013,0.34058336814673035,0.5275658424332715,0.023149652706184725,9.251919006922978e-05,168222,7710508,0.0007384323980921259,ok
100,95,0.955,LOShaT,sha4,logL,0.08906919310153057,0.12298278302616492,0.7242411572567915,0.7903728005949978,0.07039786759839338,0.000281349952652385,168222,7710508,0.0007384323980921259,ok
100,95,0.955,LOShaT,sha4,logOm,0.7093512840195394,0.09627050742742192,7.368313546641659,1.0580293938330343,0.7505145090458778,0.002999483205792511,168222,7710508,0.0007384323980921259,ok
100,95,0.955,LOShaT,sha4,logSha,0.07131246907998824,0.4390869089127487,0.16241082945645002,0.6153222160138455,0.0438801465037172,0.00017537004404210544,168222,7710508,0.0007384323980921259,ok
100,95,0.955,LOShaT,sha4,logT,-0.6397923566534947,0.25018457198635174,-2.557281416571111,0.3788838936419167,-0.2424070192112139,-0.0009687964380790038,168222,7710508,0.0007384323980921259,ok
100,95,0.955,LOShaT,sha4,dpos,0.24818548311334832,0.20191423142432527,1.229162904281786,0.4786434559333826,0.1187923573498692,0.00047476188208595205,168222,7710508,0.0007384323980921259,ok
100,95,0.955,LOShaT,sha4,sha4,1.6394082074896275,0.8277756080035614,1.9804983278542971,0.3183369792397538,0.5218842565131075,0.0020857465697347198,168222,7710508,0.0007384323980921259,ok
100,95,0.955,LOcSha,base,const,-2.69370032116317,1.3696379234785476,-1.9667243984613287,0.0,-0.0,-0.0,168222,7710508,0.0007051106424125209,ok
100,95,0.955,LOcSha,base,logN,0.05209475720516386,0.12876756276764242,0.4045642868861891,0.5275658424332715,0.02748341447129901,0.00010983936906069469,168222,7710508,0.0007051106424125209,ok
100,95,0.955,LOcSha,base,logL,0.40454545300647876,0.16946689589902497,2.387165061709296,0.7903728005949978,0.3197417226607027,0.0012778699355608576,168222,7710508,0.0007051106424125209,ok
100,95,0.955,LOcSha,base,logOm,0.41159040333947716,0.15599923722881018,2.638412922082314,1.0580293938330343,0.4354747449527611,0.0017404049732404816,168222,7710508,0.0007051106424125209,ok
100,95,0.955,LOcSha,base,logc,-0.31110773163863836,0.12499243089627837,-2.4890125698635526,1.2755191511344186,-0.39682386977107054,-0.0015859340741448096,168222,7710508,0.0007051106424125209,ok
100,95,0.955,LOcSha,base,logSha,0.5568438777094552,0.1988026746886678,2.800987856835895,0.6153222160138455,0.3426384088059248,0.001369378127252189,168222,7710508,0.0007051106424125209,ok
100,95,0.955,LOcSha,base,dpos,0.25207930876112483,0.20190838532349514,1.248483604864882,0.4786434559333826,0.120656111514723,0.00048221050466396416,168222,7710508,0.0007051106424125209,ok
100,95,0.955,LOcSha,sha4,const,-2.628617637415464,1.370072760961589,-1.9185971083539843,0.0,-0.0,-0.0,168222,7710508,0.0007384323980921259,ok
100,95,0.955,LOcSha,sha4,logN,0.04388012044034576,0.12883811878166487,0.3405833681467134,0.5275658424332715,0.02314965270618443,9.25191900692286e-05,168222,7710508,0.0007384323980921259,ok
100,95,0.955,LOcSha,sha4,logL,0.4089653714282835,0.16949882936570634,2.412791716371741,0.7903728005949978,0.32323510596214594,0.0012918314838291196,168222,7710508,0.0007384323980921259,ok
100,95,0.955,LOcSha,sha4,logOm,0.3894551056927862,0.15642471478651,2.4897287249289115,1.0580293938330343,0.41205494940131887,0.0016468061385837738,168222,7710508,0.0007384323980921259,ok
100,95,0.955,LOcSha,sha4,logc,-0.319896178326753,0.1250922859931719,-2.557281416571237,1.2755191511344186,-0.4080337018304846,-0.0016307349442102165,168222,7710508,0.0007384323980921259,ok
100,95,0.955,LOcSha,sha4,logSha,-0.24858370924677484,0.45886697544542077,-0.5417337105279267,0.6153222160138455,-0.15295907883866694,-0.0006113115504366998,168222,7710508,0.0007384323980921259,ok
100,95,0.955,LOcSha,sha4,dpos,0.24818548311334776,0.20191423142432438,1.2291629042817886,0.4786434559333826,0.11879235734986894,0.000474761882085951,168222,7710508,0.0007384323980921259,ok
100,95,0.955,LOcSha,sha4,sha4,1.6394082074896512,0.8277756080035614,1.9804983278543258,0.3183369792397538,0.5218842565131151,0.00208574656973475,168222,7710508,0.0007384323980921259,ok
100,96,0.965,LOcT,base,const,-2.255637561267812,1.376568430659827,-1.6385945740355408,0.0,-0.0,-0.0,168140,7700281,0.0010568454802551974,ok
100,96,0.965,LOcT,base,logN,-0.0808418438827185,0.1294289300897042,-0.6246041269651915,0.5277420259475902,-0.04266363847200467,-0.00016953031737856374,168140,7700281,0.0010568454802551974,ok
100,96,0.965,LOcT,base,logL,1.5994658571442897,0.17996292422169255,8.8877520970594,0.7906151308608379,1.2645619079535748,0.005024924954323483,168140,7700281,0.0010568454802551974,ok
100,96,0.965,LOcT,base,logOm,-0.3591765410152188,0.15867498537640437,-2.2635990175968206,1.0581084777733605,-0.38004774306551414,-0.001510176272077248,168140,7700281,0.0010568454802551974,ok
100,96,0.965,LOcT,base,logc,-0.8446625640958294,0.163143472818917,-5.177421747257841,1.275534524214597,-1.0773962618158552,-0.0042811944023005335,168140,7700281,0.0010568454802551974,ok
100,96,0.965,LOcT,base,logT,0.6479836597952278,0.4034114612664539,1.6062599157717872,0.3787516369361306,0.24542487185530729,0.0009752322565157102,168140,7700281,0.0010568454802551974,ok
100,96,0.965,LOcT,base,dpos,0.16275891809138188,0.20256443428538864,0.8034920773015581,0.4786833660798588,0.0779099867714987,0.00030958692829255213,168140,7700281,0.0010568454802551974,ok
100,96,0.965,LOcT,sha4,const,-2.228027329937386,1.3768440548275653,-1.6182132770413291,0.0,-0.0,-0.0,168140,7700281,0.0010625799154102555,ok
100,96,0.965,LOcT,sha4,logN,-0.08431296455269659,0.12948063223539855,-0.6511627499579538,0.5277420259475902,-0.04449549472668746,-0.00017680947085376634,168140,7700281,0.0010625799154102555,ok
100,96,0.965,LOcT,sha4,logL,1.2648546483662302,0.4441440798671397,2.84784759203499,0.7906151308608379,1.0000132233380061,0.00397370138148198,168140,7700281,0.0010625799154102555,ok
100,96,0.965,LOcT,sha4,logOm,-0.03200197391678457,0.42794102235865256,-0.07478127182199437,1.0581084777733605,-0.033861559906831706,-0.00013455394812857582,168140,7700281,0.0010625799154102555,ok
100,96,0.965,LOcT,sha4,logc,-0.511895848193484,0.43580429019720845,-1.1746002958388566,1.275534524214597,-0.6529408271729031,-0.002594557558251383,168140,7700281,0.0010625799154102555,ok
100,96,0.965,LOcT,sha4,logT,-0.02490985842691863,0.9093100439744157,-0.027394240932435462,0.3787516369361306,-0.009434649655042699,-3.748998462530312e-05,168140,7700281,0.0010625799154102555,ok
100,96,0.965,LOcT,sha4,dpos,0.16117172875631103,0.2025823100780431,0.79558639001708,0.4786833660798588,0.07715022563798093,0.0003065679043482703,168140,7700281,0.0010625799154102555,ok
100,96,0.965,LOcT,sha4,sha4,0.6845814576083854,0.8278933942941958,0.8268956635316698,0.318468163907928,0.21801739984995552,0.0008663245872680371,168140,7700281,0.0010625799154102555,ok
100,96,0.965,LOShaT,base,const,-2.2556375612678123,1.3765684306599397,-1.6385945740354069,0.0,-0.0,-0.0,168140,7700281,0.0010568454802551974,ok
100,96,0.965,LOShaT,base,logN,-0.08084184388271827,0.12942893008973383,-0.6246041269650467,0.5277420259475902,-0.04266363847200454,-0.00016953031737856325,168140,7700281,0.0010568454802551974,ok
100,96,0.965,LOShaT,base,logL,0.7548032930484655,0.12265290353236366,6.153978188125813,0.7906151308608379,0.596758904307704,0.0023713103258212404,168140,7700281,0.0010568454802551974,ok
100,96,0.965,LOShaT,base,logOm,0.4854860230806149,0.09690231614016703,5.010055924549525,1.0581084777733605,0.513696876862072,0.0020412509970979043,168140,7700281,0.0010568454802551974,ok
100,96,0.965,LOShaT,base,logSha,0.844662564095835,0.16314347281891736,5.177421747257864,0.6153923026666467,0.5197988402952499,0.0020654980569950075,168140,7700281,0.0010568454802551974,ok
100,96,0.965,LOShaT,base,logT,-1.0413414683964504,0.2516601527267968,-4.137887770921504,0.3787516369361306,-0.3944097857646295,-0.001567245986339504,168140,7700281,0.0010568454802551974,ok
100,96,0.965,LOShaT,base,dpos,0.16275891809138054,0.20256443428538864,0.8034920773015515,0.4786833660798588,0.07790998677149806,0.0003095869282925496,168140,7700281,0.0010568454802551974,ok
100,96,0.965,LOShaT,sha4,const,-2.2280273299373827,1.3768440548274015,-1.6182132770415194,0.0,-0.0,-0.0,168140,7700281,0.0010625799154102555,ok
100,96,0.965,LOShaT,sha4,logN,-0.08431296455269645,0.12948063223538558,-0.6511627499580178,0.5277420259475902,-0.04449549472668739,-0.00017680947085376607,168140,7700281,0.0010625799154102555,ok
100,96,0.965,LOShaT,sha4,logL,0.7529588001727489,0.12266793675315663,6.138187533780076,0.7906151308608379,0.5953006203313973,0.002365515617395386,168140,7700281,0.0010625799154102555,ok
100,96,0.965,LOShaT,sha4,logOm,0.479893874276702,0.09713443555068725,4.940512307051818,1.0581084777733605,0.5077797768036816,0.002017738519334952,168140,7700281,0.0010625799154102555,ok
100,96,0.965,LOShaT,sha4,logSha,0.5118958481934835,0.4358042901972334,1.1746002958387884,0.6153923026666467,0.31501676474528406,0.001251766000733387,168140,7700281,0.0010625799154102555,ok
100,96,0.965,LOShaT,sha4,logT,-1.048701554813899,0.25174144147290733,-4.16578831311237,0.3787516369361306,-0.39719743054322953,-0.0015783231077707873,168140,7700281,0.0010625799154102555,ok
100,96,0.965,LOShaT,sha4,dpos,0.16117172875630986,0.20258231007804298,0.7955863900170747,0.4786833660798588,0.07715022563798038,0.00030656790434826814,168140,7700281,0.0010625799154102555,ok
100,96,0.965,LOShaT,sha4,sha4,0.6845814576083934,0.8278933942942377,0.8268956635316377,0.318468163907928,0.21801739984995808,0.0008663245872680473,168140,7700281,0.0010625799154102555,ok
100,96,0.965,LOcSha,base,const,-2.2556375612678097,1.3765684306601054,-1.6385945740352077,0.0,-0.0,-0.0,168140,7700281,0.0010568454802551974,ok
100,96,0.965,LOcSha,base,logN,-0.0808418438827186,0.1294289300897434,-0.6246041269650031,0.5277420259475902,-0.04266363847200472,-0.00016953031737856393,168140,7700281,0.0010568454802551974,ok
100,96,0.965,LOcSha,base,logL,1.2754740272466807,0.17036438207936158,7.486741134966351,0.7906151308608379,1.0084090649612343,0.004007063507780234,168140,7700281,0.0010568454802551974,ok
100,96,0.965,LOcSha,base,logOm,-0.035184711117606245,0.15697657598539505,-0.2241398813596227,1.0581084777733605,-0.03722924112154578,-0.00014793593066939772,168140,7700281,0.0010568454802551974,ok
100,96,0.965,LOcSha,base,logc,-0.520670734198219,0.1258300763633973,-4.13788777092149,1.275534524214597,-0.6641334972179901,-0.00263903329855427,168140,7700281,0.0010568454802551974,ok
100,96,0.965,LOcSha,base,logSha,0.32399182989761405,0.20170573063322544,1.6062599157717998,0.6153923026666467,0.1993820782458732,0.0007922743632566758,168140,7700281,0.0010568454802551974,ok
100,96,0.965,LOcSha,base,dpos,0.16275891809138104,0.20256443428538853,0.8034920773015544,0.4786833660798588,0.0779099867714983,0.0003095869282925505,168140,7700281,0.0010568454802551974,ok
100,96,0.965,LOcSha,sha4,const,-2.228027329937388,1.3768440548275462,-1.618213277041353,0.0,-0.0,-0.0,168140,7700281,0.0010625799154102555,ok
100,96,0.965,LOcSha,sha4,logN,-0.08431296455269624,0.1294806322353976,-0.6511627499579558,0.5277420259475902,-0.044495494726687276,-0.0001768094708537656,168140,7700281,0.0010625799154102555,ok
100,96,0.965,LOcSha,sha4,logL,1.2773095775796905,0.17037224242510512,7.497169488399439,0.7906151308608379,1.0098602788279687,0.0040128301220734115,168140,7700281,0.0010625799154102555,ok
100,96,0.965,LOcSha,sha4,logOm,-0.044456903130243405,0.15729440770074965,-0.2826349886184258,1.0581084777733605,-0.04704022609765959,-0.00018692133970543915,168140,7700281,0.0010625799154102555,ok
100,96,0.965,LOcSha,sha4,logc,-0.524350777406943,0.12587072073645264,-4.165788313112352,1.275534524214597,-0.6688275193813191,-0.0026576856942624647,168140,7700281,0.0010625799154102555,ok
100,96,0.965,LOcSha,sha4,logSha,-0.012454929213459236,0.45465502198723134,-0.027394240932433873,0.6153923026666467,-0.0076646675682207665,-3.045669736523518e-05,168140,7700281,0.0010625799154102555,ok
100,96,0.965,LOcSha,sha4,dpos,0.16117172875631045,0.20258231007804292,0.7955863900170778,0.4786833660798588,0.07715022563798066,0.0003065679043482692,168140,7700281,0.0010625799154102555,ok
100,96,0.965,LOcSha,sha4,sha4,0.6845814576083831,0.8278933942942381,0.8268956635316247,0.318468163907928,0.2180173998499548,0.0008663245872680342,168140,7700281,0.0010625799154102555,ok
100,97,0.975,LOcT,base,const,-1.8008904059135058,1.3769914230000337,-1.307844316117764,0.0,-0.0,-0.0,168232,7687685,0.0005018190960285329,ok
100,97,0.975,LOcT,base,logN,-0.057770368647291556,0.1296014286486582,-0.4457541035593335,0.5274949953340359,-0.030473580340048594,-0.00012050067680889082,168232,7687685,0.0005018190960285329,ok
100,97,0.975,LOcT,base,logL,1.036625141012253,0.18186250231201315,5.700048816186213,0.7903160762773451,0.8192615140152533,0.0032395788686692003,168232,7687685,0.0005018190960285329,ok
100,97,0.975,LOcT,base,logOm,-0.5049665299133479,0.16067829445783532,-3.142717761706511,1.0580469264291608,-0.5342782849244166,-0.0021126790557352325,168232,7687685,0.0005018190960285329,ok
100,97,0.975,LOcT,base,logc,-1.0218753711627213,0.16479933170910208,-6.200725212687752,1.2760722642458076,-1.3039868186566388,-0.005156312203705657,168232,7687685,0.0005018190960285329,ok
100,97,0.975,LOcT,base,logT,1.4238614448116715,0.4038978483655369,3.5253008912368458,0.3790125400598878,0.5396613428914134,0.0021339651048665233,168232,7687685,0.0005018190960285329,ok
100,97,0.975,LOcT,base,dpos,-0.016150135369160098,0.2024631793928318,-0.07976825918467174,0.4787232498966328,-0.007731445290194878,-3.05721999116402e-05,168232,7687685,0.0005018190960285329,ok
100,97,0.975,LOcT,sha4,const,-1.774243054375908,1.3774685193896412,-1.2880461726719377,0.0,-0.0,-0.0,168232,7687685,0.0005071913650430693,ok
100,97,0.975,LOcT,sha4,logN,-0.06112946932907114,0.12967409085112733,-0.47140850518282007,0.5274949953340359,-0.03224548913851047,-0.00012750727751270375,168232,7687685,0.0005071913650430693,ok
100,97,0.975,LOcT,sha4,logL,0.7112714128036888,0.4508706864355324,1.577550801598608,0.7903160762773451,0.5621292321352551,0.0022228091405898888,168232,7687685,0.0005071913650430693,ok
100,97,0.975,LOcT,sha4,logOm,-0.1868041533145479,0.4345045664338137,-0.4299244881307893,1.0580469264291608,-0.19764756025865912,-0.0007815512491485757,168232,7687685,0.0005071913650430693,ok
100,97,0.975,LOcT,sha4,logc,-0.6982760459711393,0.44173517013864244,-1.5807571893177066,1.2760722642458076,-0.8910506950510014,-0.003523452466908489,168232,7687685,0.0005071913650430693,ok
100,97,0.975,LOcT,sha4,logT,0.7696363710275022,0.9210239615032686,0.8356312139494438,0.3790125400598878,0.29170183590560783,0.0011534669789629878,168232,7687685,0.0005071913650430693,ok
100,97,0.975,LOcT,sha4,dpos,-0.017734399257716388,0.20247964464562831,-0.08758608446174634,0.4787232498966328,-0.008489869247618421,-3.357121083053469e-05,168232,7687685,0.0005071913650430693,ok
100,97,0.975,LOcT,sha4,sha4,0.6652188590051884,0.8332687858391836,0.7983244666188325,0.31842907824022537,0.2118250281010366,0.0008376127441018808,168232,7687685,0.0005071913650430693,ok
100,97,0.975,LOShaT,base,const,-1.8008904059135047,1.3769914229999383,-1.307844316117854,0.0,-0.0,-0.0,168232,7687685,0.0005018190960285329,ok
100,97,0.975,LOShaT,base,logN,-0.05777036864729271,0.129601428648649,-0.44575410355937406,0.5274949953340359,-0.0304735803400492,-0.00012050067680889322,168232,7687685,0.0005018190960285329,ok
100,97,0.975,LOShaT,base,logL,0.01474976984955358,0.12452268602278536,0.11845046329031678,0.7903160762773451,0.011656980233493073,4.609481367168875e-05,168232,7687685,0.0005018190960285329,ok
100,97,0.975,LOShaT,base,logOm,0.51690884124937,0.09733080914735566,5.310845001471085,1.0580469264291608,0.5469138107279549,0.002162643299981307,168232,7687685,0.0005018190960285329,ok
100,97,0.975,LOShaT,base,logSha,1.0218753711627102,0.1647993317090993,6.2007252126877885,0.6149196226485697,0.6283712176292409,0.0024847476458826107,168232,7687685,0.0005018190960285329,ok
100,97,0.975,LOShaT,base,logT,-0.619889297513767,0.25063032859814716,-2.4733211697921766,0.3790125400598878,-0.23494581720663232,-0.000929038520282123,168232,7687685,0.0005018190960285329,ok
100,97,0.975,LOShaT,base,dpos,-0.01615013536915988,0.20246317939283165,-0.07976825918467072,0.4787232498966328,-0.007731445290194773,-3.057219991163978e-05,168232,7687685,0.0005018190960285329,ok
100,97,0.975,LOShaT,sha4,const,-1.7742430543759005,1.3774685193896388,-1.2880461726719343,0.0,-0.0,-0.0,168232,7687685,0.0005071913650434023,ok
100,97,0.975,LOShaT,sha4,logN,-0.06112946932907257,0.12967409085111797,-0.4714085051828651,0.5274949953340359,-0.032245489138511226,-0.00012750727751270675,168232,7687685,0.0005071913650434023,ok
100,97,0.975,LOShaT,sha4,logL,0.012995366832564435,0.12455035355350304,0.10433825727344902,0.7903160762773451,0.010270447324897075,4.061209217853875e-05,168232,7687685,0.0005071913650434023,ok
100,97,0.975,LOShaT,sha4,logOm,0.5114718926565898,0.09751830039311568,5.244881120720365,1.0580469264291608,0.5411612639802105,0.0021398961935125936,168232,7687685,0.0005071913650434023,ok
100,97,0.975,LOShaT,sha4,logSha,0.6982760459711341,0.4417351701385983,1.5807571893178527,0.6149196226485697,0.4293836426931051,0.0016978976207527442,168232,7687685,0.0005071913650434023,ok
100,97,0.975,LOShaT,sha4,logT,-0.6269157209147778,0.2507583142105922,-2.5000795004080323,0.3790125400598878,-0.23760891978738566,-0.0009395691392580149,168232,7687685,0.0005071913650434023,ok
100,97,0.975,LOShaT,sha4,dpos,-0.01773439925771488,0.20247964464562823,-0.08758608446173893,0.4787232498966328,-0.0084898692476177,-3.357121083053184e-05,168232,7687685,0.0005071913650434023,ok
100,97,0.975,LOShaT,sha4,sha4,0.6652188590051813,0.8332687858391082,0.7983244666188961,0.31842907824022537,0.21182502810103432,0.0008376127441018718,168232,7687685,0.0005071913650434023,ok
100,97,0.975,LOcSha,base,const,-1.8008904059135065,1.3769914230003082,-1.3078443161175037,0.0,-0.0,-0.0,168232,7687685,0.0005018190960285329,ok
100,97,0.975,LOcSha,base,logN,-0.05777036864729225,0.12960142864868723,-0.445754103559239,0.5274949953340359,-0.030473580340048958,-0.00012050067680889226,168232,7687685,0.0005018190960285329,ok
100,97,0.975,LOcSha,base,logL,0.3246944186064291,0.17186241079671397,1.8892695447551426,0.7903160762773451,0.25661121890218686,0.0010147093058779926,168232,7687685,0.0005018190960285329,ok
100,97,0.975,LOcSha,base,logOm,0.20696419249248887,0.1575786268441294,1.3134026906911032,1.0580469264291608,0.21897782774757105,0.0008658968245698741,168232,7687685,0.0005018190960285329,ok
100,97,0.975,LOcSha,base,logc,-0.3099446487568834,0.12531516429907363,-2.473321169792175,1.2760722642458076,-0.3955117697300677,-0.0015639591871559957,168232,7687685,0.0005018190960285329,ok
100,97,0.975,LOcSha,base,logSha,0.7119307224058355,0.20194892418276447,3.5253008912369137,0.6149196226485697,0.43778017117372003,0.0017310997372572343,168232,7687685,0.0005018190960285329,ok
100,97,0.975,LOcSha,base,dpos,-0.01615013536916025,0.20246317939283096,-0.07976825918467283,0.4787232498966328,-0.0077314452901949505,-3.057219991164048e-05,168232,7687685,0.0005018190960285329,ok
100,97,0.975,LOcSha,sha4,const,-1.7742430543759025,1.3774685193895517,-1.2880461726720172,0.0,-0.0,-0.0,168232,7687685,0.0005071913650430693,ok
100,97,0.975,LOcSha,sha4,logN,-0.06112946932907201,0.1296740908511165,-0.47140850518286614,0.5274949953340359,-0.03224548913851093,-0.00012750727751270556,168232,7687685,0.0005071913650430693,ok
100,97,0.975,LOcSha,sha4,logL,0.32645322728994464,0.17186588191896834,1.8994649993642219,0.7903160762773451,0.2580012336798654,0.0010202057956115766,168232,7687685,0.0005071913650430693,ok
100,97,0.975,LOcSha,sha4,logOm,0.19801403219920316,0.15790065515199148,1.2540418658085966,1.0580469264291608,0.2095081381582118,0.0008284511423771502,168232,7687685,0.0005071913650430693,ok
100,97,0.975,LOcSha,sha4,logc,-0.3134578604573877,0.125379157105296,-2.5000795004080247,1.2760722642458076,-0.39999488173950515,-0.0015816866095763053,168232,7687685,0.0005071913650430693,ok
100,97,0.975,LOcSha,sha4,logSha,0.38481818551374924,0.4605119807515843,0.8356312139495305,0.6149196226485697,0.23663225342442198,0.0009357071395704057,168232,7687685,0.0005071913650430693,ok
100,97,0.975,LOcSha,sha4,dpos,-0.017734399257715784,0.20247964464562754,-0.0875860844617437,0.4787232498966328,-0.008489869247618131,-3.357121083053355e-05,168232,7687685,0.0005071913650430693,ok
100,97,0.975,LOcSha,sha4,sha4,0.6652188590051882,0.8332687858391059,0.7983244666189067,0.31842907824022537,0.2118250281010365,0.0008376127441018804,168232,7687685,0.0005071913650430693,ok
100,98,0.985,LOcT,base,const,-2.8152565762745514,1.388606207617932,-2.0273973721491205,0.0,-0.0,-0.0,168185,7674688,0.0008455783609310208,ok
100,98,0.985,LOcT,base,logN,0.025199825281234205,0.13078775325209785,0.19267725497708246,0.5274730349991352,0.013292228322540543,5.2317608686148414e-05,168185,7674688,0.0008455783609310208,ok
100,98,0.985,LOcT,base,logL,1.3109286731666174,0.18161488798311054,7.218178463918269,0.7899100343788479,1.0355157132892603,0.004075742950063227,168185,7674688,0.0008455783609310208,ok
100,98,0.985,LOcT,base,logOm,-0.10754476611556722,0.15892471844192466,-0.6767025744636883,1.057688369852552,-0.11374884835894827,-0.000447710315572285,168185,7674688,0.0008455783609310208,ok
100,98,0.985,LOcT,base,logc,-0.5826738987768213,0.16348231230101404,-3.564140307142005,1.2756406337086272,-0.7432825014811408,-0.0029255262633285425,168185,7674688,0.0008455783609310208,ok
100,98,0.985,LOcT,base,logT,0.38021989808952356,0.40442410660885897,0.9401514199480085,0.37883354206918896,0.14404005075844026,0.0005669351163592343,168185,7674688,0.0008455783609310208,ok
100,98,0.985,LOcT,base,dpos,-0.38574301106159004,0.20488717542580578,-1.882709399746087,0.4786519757921657,-0.18463665439264929,-0.0007267215096849904,168185,7674688,0.0008455783609310208,ok
100,98,0.985,LOcT,sha4,const,-2.7454827498411793,1.388846473207965,-1.9768079501974387,0.0,-0.0,-0.0,168185,7674688,0.0008819702206521729,ok
100,98,0.985,LOcT,sha4,logN,0.016415133901160187,0.13083267383796998,0.12546662404446113,0.5274730349991352,0.008658540498762158,3.4079623266719976e-05,168185,7674688,0.0008819702206521729,ok
100,98,0.985,LOcT,sha4,logL,0.45718060549734324,0.44547085680031556,1.0262862284216197,0.7899100343788479,0.3611315478057489,0.0014213974168864674,168185,7674688,0.0008819702206521729,ok
100,98,0.985,LOcT,sha4,logOm,0.7273959427756365,0.4297996971447271,1.6924068295252876,1.057688369852552,0.7693582289517232,0.0030281591457098343,168185,7674688,0.0008819702206521729,ok
100,98,0.985,LOcT,sha4,logc,0.26642918009115196,0.4368540892006165,0.6098813921570039,1.2756406337086272,0.33986788812994706,0.001337704615411823,168185,7674688,0.0008819702206521729,ok
100,98,0.985,LOcT,sha4,logT,-1.3366693339088753,0.9125634469500831,-1.4647412608692738,0.37883354206918896,-0.5063751783399627,-0.0019930697687342543,168185,7674688,0.0008819702206521729,ok
100,98,0.985,LOcT,sha4,dpos,-0.3897191673197469,0.20491001434949713,-1.9019039579736543,0.4786519757921657,-0.18653984944167445,-0.0007342123992042041,168185,7674688,0.0008819702206521729,ok
100,98,0.985,LOcT,sha4,sha4,1.7461303508317525,0.8309801811384877,2.101290007229125,0.3182621605376756,0.555727218036123,0.0021873171618751425,168185,7674688,0.0008819702206521729,ok
100,98,0.985,LOShaT,base,const,-2.8152565762745536,1.3886062076179513,-2.027397372149094,0.0,-0.0,-0.0,168185,7674688,0.0008455783609310208,ok
100,98,0.985,LOShaT,base,logN,0.025199825281232865,0.13078775325210865,0.19267725497705632,0.5274730349991352,0.013292228322539837,5.2317608686145636e-05,168185,7674688,0.0008455783609310208,ok
100,98,0.985,LOShaT,base,logL,0.7282547743898,0.12516761579912095,5.8182363684114735,0.7899100343788479,0.575255753874807,0.0022641805945088677,168185,7674688,0.0008455783609310208,ok
100,98,0.985,LOShaT,base,logOm,0.4751291326612519,0.09774812016769141,4.860749565783423,1.057688369852552,0.5025385577939365,0.0019779690040217,168185,7674688,0.0008455783609310208,ok
100,98,0.985,LOShaT,base,logSha,0.5826738987768194,0.16348231230101368,3.564140307142001,0.6148701575211285,0.358268791924353,0.0014101297393885675,168185,7674688,0.0008455783609310208,ok
100,98,0.985,LOShaT,base,logT,-0.7851278994641211,0.25219091797995774,-3.1132282865416956,0.37883354206918896,-0.2974327831313351,-0.0011706819639796156,168185,7674688,0.0008455783609310208,ok
100,98,0.985,LOShaT,base,dpos,-0.3857430110615864,0.20488717542580578,-1.8827093997460693,0.4786519757921657,-0.18463665439264756,-0.0007267215096849836,168185,7674688,0.0008455783609310208,ok
100,98,0.985,LOShaT,sha4,const,-2.745482749841187,1.388846473207389,-1.9768079501982638,0.0,-0.0,-0.0,168185,7674688,0.0008819702206521729,ok
100,98,0.985,LOShaT,sha4,logN,0.016415133901160783,0.13083267383791772,0.12546662404451583,0.5274730349991352,0.008658540498762473,3.4079623266721216e-05,168185,7674688,0.0008819702206521729,ok
100,98,0.985,LOShaT,sha4,logL,0.7236097855884944,0.1251770179524167,5.780691994624435,0.7899100343788479,0.5715866306110784,0.002249739091513657,168185,7674688,0.0008819702206521729,ok
100,98,0.985,LOShaT,sha4,logOm,0.4609667626844856,0.09790936498585188,4.708096745914921,1.057688369852552,0.4875591837799618,0.0019190108663031627,168185,7674688,0.0008819702206521729,ok
100,98,0.985,LOShaT,sha4,logSha,-0.26642918009115346,0.4368540892005957,-0.6098813921570364,0.6148701575211285,-0.16381935193087263,-0.000644785549989689,168185,7674688,0.0008819702206521729,ok
100,98,0.985,LOShaT,sha4,logT,-0.8038109737265625,0.25230601987610424,-3.1858572939372465,0.37883354206918896,-0.30451055833091745,-0.001198539766620001,168185,7674688,0.0008819702206521729,ok
100,98,0.985,LOShaT,sha4,dpos,-0.38971916731974215,0.20491001434949702,-1.9019039579736323,0.4786519757921657,-0.18653984944167218,-0.0007342123992041951,168185,7674688,0.0008819702206521729,ok
100,98,0.985,LOShaT,sha4,sha4,1.7461303508317532,0.8309801811384517,2.101290007229217,0.3182621605376756,0.5557272180361232,0.0021873171618751433,168185,7674688,0.0008819702206521729,ok
100,98,0.985,LOcSha,base,const,-2.8152565762745514,1.3886062076178893,-2.0273973721491827,0.0,-0.0,-0.0,168185,7674688,0.0008455783609310208,ok
100,98,0.985,LOcSha,base,logN,0.02519982528123415,0.1307877532521005,0.19267725497707813,0.5274730349991352,0.013292228322540513,5.23176086861483e-05,168185,7674688,0.0008455783609310208,ok
100,98,0.985,LOcSha,base,logL,1.1208187241218572,0.17290544683418033,6.482263830570613,0.7899100343788479,0.8853459569035527,0.003484681589963142,168185,7674688,0.0008455783609310208,ok
100,98,0.985,LOcSha,base,logOm,0.08256518292919307,0.15852672214036598,0.5208281721493397,1.057688369852552,0.08732823373895598,0.0003437199729905006,168185,7674688,0.0008455783609310208,ok
100,98,0.985,LOcSha,base,logc,-0.3925639497320614,0.12609545898997954,-3.113228286541686,1.2756406337086272,-0.5007705256073685,-0.0019710101094077303,168185,7674688,0.0008455783609310208,ok
100,98,0.985,LOcSha,base,logSha,0.1901099490447615,0.20221205330443004,0.9401514199480047,0.6148701575211285,0.11689293431548621,0.00046008529550479397,168185,7674688,0.0008455783609310208,ok
100,98,0.985,LOcSha,base,dpos,-0.3857430110615899,0.20488717542580587,-1.8827093997460858,0.4786519757921657,-0.18463665439264923,-0.0007267215096849902,168185,7674688,0.0008455783609310208,ok
100,98,0.985,LOcSha,sha4,const,-2.745482749841179,1.3888464732076151,-1.9768079501979365,0.0,-0.0,-0.0,168185,7674688,0.0008819702206521729,ok
100,98,0.985,LOcSha,sha4,logN,0.016415133901161436,0.1308326738379298,0.12546662404450923,0.5274730349991352,0.008658540498762817,3.4079623266722565e-05,168185,7674688,0.0008819702206521729,ok
100,98,0.985,LOcSha,sha4,logL,1.1255152724517736,0.17292085467239388,6.508846342357673,0.7899100343788479,0.8890558075562989,0.0034992833941170248,168185,7674688,0.0008819702206521729,ok
100,98,0.985,LOcSha,sha4,logOm,0.059061275821204566,0.15881671403825415,0.3718832503169565,1.057688369852552,0.06246842454474181,0.0002458728898773039,168185,7674688,0.0008819702206521729,ok
100,98,0.985,LOcSha,sha4,logc,-0.4019054868632816,0.12615300993805276,-3.1858572939372327,1.2756406337086272,-0.5126869699532509,-0.002017912694669596,168185,7674688,0.0008819702206521729,ok
100,98,0.985,LOcSha,sha4,logSha,-0.6683346669544388,0.4562817234750193,-1.4647412608693477,0.6148701575211285,-0.41093904194710673,-0.0016174374580965887,168185,7674688,0.0008819702206521729,ok
100,98,0.985,LOcSha,sha4,dpos,-0.38971916731974565,0.20491001434949732,-1.9019039579736465,0.4786519757921657,-0.18653984944167387,-0.0007342123992042017,168185,7674688,0.0008819702206521729,ok
100,98,0.985,LOcSha,sha4,sha4,1.7461303508317487,0.8309801811384531,2.101290007229208,0.3182621605376756,0.5557272180361218,0.0021873171618751377,168185,7674688,0.0008819702206521729,ok
100,99,0.995,LOcT,base,const,-1.217101461674915,1.3802505870007593,-0.8817974599233012,0.0,-0.0,-0.0,168193,7672364,0.00046901322160064485,ok
100,99,0.995,LOcT,base,logN,-0.14841711927989718,0.12980804722905898,-1.1433583853087372,0.5276641416196401,-0.07831439184648668,-0.00030657877688545826,168193,7672364,0.00046901322160064485,ok
100,99,0.995,LOcT,base,logL,1.152237634124586,0.18176278702907786,6.339238371935035,0.7905956396221202,0.9109540493474055,0.003566128417305866,168193,7672364,0.00046901322160064485,ok
100,99,0.995,LOcT,base,logOm,-0.28578477571753197,0.16149096955794617,-1.7696641273491562,1.057970505748656,-0.3023518637011435,-0.0011836223505921767,168193,7672364,0.00046901322160064485,ok
100,99,0.995,LOcT,base,logc,-0.635701618874563,0.16492454020186822,-3.8544998706466727,1.2762466529184244,-0.8113120633434849,-0.0031760581189193204,168193,7672364,0.00046901322160064485,ok
100,99,0.995,LOcT,base,logT,1.255087503506095,0.403665911501125,3.109223414082111,0.37888970441225306,0.475539733214937,0.0018616040593822593,168193,7672364,0.00046901322160064485,ok
100,99,0.995,LOcT,base,dpos,-0.33253680696851073,0.20336878163077265,-1.6351418556081523,0.47866614587166884,-0.15917411175208815,-0.0006231217959074742,168193,7672364,0.00046901322160064485,ok
100,99,0.995,LOcT,sha4,const,-1.2031802404937146,1.3807625008291426,-0.8713882653759857,0.0,-0.0,-0.0,168193,7672364,0.0004704956452444842,ok
100,99,0.995,LOcT,sha4,logN,-0.15017279797732386,0.1298889001607413,-1.1561634426920286,0.5276641416196401,-0.07924080053932422,-0.0003102054058772651,168193,7672364,0.0004704956452444842,ok
100,99,0.995,LOcT,sha4,logL,0.9808584855265949,0.4530902381812196,2.1648192851470953,0.7905956396221202,0.7754624417436825,0.0030357169519545286,168193,7672364,0.0004704956452444842,ok
100,99,0.995,LOcT,sha4,logOm,-0.1181984528147352,0.43688803945416504,-0.27054632340681345,1.057970505748656,-0.12505047690311405,-0.0004895373807288252,168193,7672364,0.0004704956452444842,ok
100,99,0.995,LOcT,sha4,logc,-0.46526505777692084,0.44463022807019226,-1.0464089672811698,1.2762466529184244,-0.5937929727076926,-0.002324532170954623,168193,7672364,0.0004704956452444842,ok
100,99,0.995,LOcT,sha4,logT,0.9105089448106805,0.9267990908424766,0.9824232175098617,0.37888970441225306,0.3449824649640312,0.0013505091422139149,168193,7672364,0.0004704956452444842,ok
100,99,0.995,LOcT,sha4,dpos,-0.3333898889829146,0.20337104574921572,-1.6393183589862141,0.47866614587166884,-0.1595824532320353,-0.0006247203377402345,168193,7672364,0.0004704956452444842,ok
100,99,0.995,LOcT,sha4,sha4,0.3503802328946208,0.8354407059667865,0.41939569186918496,0.3184423950296862,0.11157592053402228,0.00043678828936375395,168193,7672364,0.0004704956452444842,ok
100,99,0.995,LOShaT,base,const,-1.2171014616749005,1.3802505870007624,-0.8817974599232887,0.0,-0.0,-0.0,168193,7672364,0.00046901322160064485,ok
100,99,0.995,LOShaT,base,logN,-0.14841711927989645,0.12980804722906528,-1.1433583853086762,0.5276641416196401,-0.07831439184648631,-0.0003065787768854568,168193,7672364,0.00046901322160064485,ok
100,99,0.995,LOShaT,base,logL,0.5165360152500181,0.12369867894031895,4.1757601590816655,0.7905956396221202,0.4083711213644493,0.0015986578705568088,168193,7672364,0.00046901322160064485,ok
100,99,0.995,LOShaT,base,logOm,0.34991684315702826,0.09734420198069212,3.594634667881227,1.057970505748656,0.3702016995248143,0.001449235339319399,168193,7672364,0.00046901322160064485,ok
100,99,0.995,LOShaT,base,logSha,0.6357016188745664,0.16492454020186872,3.8544998706466815,0.615016579328668,0.3909670351139325,0.001530525776957057,168193,7672364,0.00046901322160064485,ok
100,99,0.995,LOShaT,base,logT,-0.016315734243030438,0.25065799624093055,-0.06509161681539925,0.37888970441225306,-0.006181863724610678,-2.4200254574903505e-05,168193,7672364,0.00046901322160064485,ok
100,99,0.995,LOShaT,base,dpos,-0.3325368069685095,0.20336878163077263,-1.6351418556081465,0.47866614587166884,-0.15917411175208757,-0.0006231217959074719,168193,7672364,0.00046901322160064485,ok
100,99,0.995,LOShaT,sha4,const,-1.2031802404936967,1.3807625008291493,-0.8713882653759685,0.0,-0.0,-0.0,168193,7672364,0.0004704956452444842,ok
100,99,0.995,LOShaT,sha4,logN,-0.15017279797732383,0.12988890016074572,-1.1561634426919891,0.5276641416196401,-0.07924080053932421,-0.00031020540587726504,168193,7672364,0.0004704956452444842,ok
100,99,0.995,LOShaT,sha4,logL,0.5155934277496691,0.12371776233066174,4.167497197141646,0.7905956396221202,0.40762591579671104,0.0015957406007408945,168193,7672364,0.0004704956452444842,ok
100,99,0.995,LOShaT,sha4,logOm,0.3470666049621835,0.09759460376819486,3.5562069167935815,1.057970505748656,0.3671862315803103,0.001437430632006144,168193,7672364,0.0004704956452444842,ok
100,99,0.995,LOShaT,sha4,logSha,0.4652650577769201,0.4446302280702387,1.0464089672810588,0.615016579328668,0.28614572431511653,0.0011201798814130422,168193,7672364,0.0004704956452444842,ok
100,99,0.995,LOShaT,sha4,logT,-0.02002117074316393,0.2508004710603803,-0.07982907950098637,0.37888970441225306,-0.00758581546486463,-2.969633003670353e-05,168193,7672364,0.0004704956452444842,ok
100,99,0.995,LOShaT,sha4,dpos,-0.33338988898291416,0.20337104574921572,-1.639318358986212,0.47866614587166884,-0.15958245323203507,-0.0006247203377402336,168193,7672364,0.0004704956452444842,ok
100,99,0.995,LOShaT,sha4,sha4,0.3503802328946279,0.83544070596687,0.4193956918691516,0.3184423950296862,0.11157592053402454,0.00043678828936376284,168193,7672364,0.0004704956452444842,ok
100,99,0.995,LOcSha,base,const,-1.2171014616749012,1.3802505870008432,-0.8817974599232375,0.0,-0.0,-0.0,168193,7672364,0.00046901322160064485,ok
100,99,0.995,LOcSha,base,logN,-0.14841711927989634,0.1298080472290595,-1.1433583853087261,0.5276641416196401,-0.07831439184648625,-0.0003065787768854566,168193,7672364,0.00046901322160064485,ok
100,99,0.995,LOcSha,base,logL,0.5246938823715324,0.17047664405184412,3.077805087551854,0.7905956396221202,0.41482069553933515,0.0016239061361098949,168193,7672364,0.00046901322160064485,ok
100,99,0.995,LOcSha,base,logOm,0.34175897603551336,0.1571350305199837,2.1749381719950094,1.057970505748656,0.36157091672043484,0.0014154482565962457,168193,7672364,0.00046901322160064485,ok
100,99,0.995,LOcSha,base,logc,-0.008157867121514511,0.12532899812046772,-0.06509161681539234,1.2762466529184244,-0.010411450608786156,-4.075789542619318e-05,168193,7672364,0.00046901322160064485,ok
100,99,0.995,LOcSha,base,logSha,0.6275437517530499,0.20183295575056684,3.1092234140820554,0.615016579328668,0.38594981158223957,0.0015108847605686197,168193,7672364,0.00046901322160064485,ok
100,99,0.995,LOcSha,base,dpos,-0.3325368069685097,0.2033687816307727,-1.6351418556081467,0.47866614587166884,-0.15917411175208765,-0.0006231217959074722,168193,7672364,0.00046901322160064485,ok
100,99,0.995,LOcSha,sha4,const,-1.2031802404937006,1.3807625008292452,-0.8713882653759109,0.0,-0.0,-0.0,168193,7672364,0.0004704956452444842,ok
100,99,0.995,LOcSha,sha4,logN,-0.15017279797732358,0.12988890016075172,-1.1561634426919338,0.5276641416196401,-0.07924080053932409,-0.00031020540587726455,168193,7672364,0.0004704956452444842,ok
100,99,0.995,LOcSha,sha4,logL,0.5256040131212518,0.17049127976532719,3.082879158656793,0.7905956396221202,0.41554024094154934,0.0016267229536082266,168193,7672364,0.0004704956452444842,ok
100,99,0.995,LOcSha,sha4,logOm,0.33705601959060255,0.15753455525516635,2.1395688015537706,1.057970505748656,0.35659532751189865,0.0013959702268513726,168193,7672364,0.0004704956452444842,ok
100,99,0.995,LOcSha,sha4,logc,-0.01001058537158092,0.12540023553019214,-0.07982907950097677,1.2762466529184244,-0.01277597607423429,-5.0014346354556336e-05,168193,7672364,0.0004704956452444842,ok
100,99,0.995,LOcSha,sha4,logSha,0.4552544724053445,0.46339954542129635,0.9824232175097478,0.615016579328668,0.27998904834281246,0.00109607822979109,168193,7672364,0.0004704956452444842,ok
100,99,0.995,LOcSha,sha4,dpos,-0.3333898889829146,0.20337104574921577,-1.6393183589862137,0.47866614587166884,-0.1595824532320353,-0.0006247203377402345,168193,7672364,0.0004704956452444842,ok
100,99,0.995,LOcSha,sha4,sha4,0.35038023289461395,0.8354407059668707,0.41939569186913456,0.3184423950296862,0.1115759205340201,0.00043678828936374544,168193,7672364,0.0004704956452444842,ok


==> anc/data_pN/results/pnC_regression_K40.csv <==
grid,bin,y_ctr,basis,spec,term,beta,se_hc1,t,sd_w_x,std_effect,std_effect_over_sd_ap,n_curves,pairs,R2_w,status
40,0,0.0125,LOcT,base,const,0.39578534176611774,0.06052088945562394,6.539648463962539,0.0,0.0,0.0,168618,32937083,0.005793734070073331,ok
40,0,0.0125,LOcT,base,logN,0.09063925100557833,0.005702039139280843,15.895936311831422,0.5379341154479893,0.04875794531455405,0.0017783150747393934,168618,32937083,0.005793734070073331,ok
40,0,0.0125,LOcT,base,logL,-0.13337916702082273,0.008793799643745293,-15.167410269085496,0.7898197364314734,-0.10534549854183567,-0.00384219406507607,168618,32937083,0.005793734070073331,ok
40,0,0.0125,LOcT,base,logOm,0.14657365656835547,0.007524099913368323,19.480556911256997,1.0575813865333135,0.1550135709428191,0.005653703580378628,168618,32937083,0.005793734070073331,ok
40,0,0.0125,LOcT,base,logc,0.08465089705471163,0.0076982220795914135,10.996161994225622,1.2749779656496703,0.10792802851723589,0.003936384908365147,168618,32937083,0.005793734070073331,ok
40,0,0.0125,LOcT,base,logT,-0.07668185048620621,0.018745253236784276,-4.090734305777823,0.37894037032161676,-0.02905784882018983,-0.0010598069763415028,168618,32937083,0.005793734070073331,ok
40,0,0.0125,LOcT,base,dpos,0.005786777592925858,0.009202548953601824,0.6288233425436924,0.4786785873780436,0.002770006523652665,0.00010102854676010355,168618,32937083,0.005793734070073331,ok
40,0,0.0125,LOcT,sha4,const,0.3933924324171199,0.06053427188170157,6.498672903605791,0.0,0.0,0.0,168618,32937083,0.005815125118057707,ok
40,0,0.0125,LOcT,sha4,logN,0.09094125660271955,0.005704347115334781,15.942447884744883,0.5379341154479893,0.04892040442831256,0.0017842403344926858,168618,32937083,0.005815125118057707,ok
40,0,0.0125,LOcT,sha4,logL,-0.10389865934361135,0.02122657375983711,-4.894744696866645,0.7898197364314734,-0.08206121173835455,-0.0029929622535209135,168618,32937083,0.005815125118057707,ok
40,0,0.0125,LOcT,sha4,logOm,0.11774412761861273,0.02041562685467469,5.7673530407248865,1.0575813865333135,0.12452399774304786,0.004541678303395947,168618,32937083,0.005815125118057707,ok
40,0,0.0125,LOcT,sha4,logc,0.05533108673325565,0.020717338315046636,2.670762329206627,1.2749779656496703,0.07054591640035175,0.0025729727901106477,168618,32937083,0.005815125118057707,ok
40,0,0.0125,LOcT,sha4,logT,-0.01740336589353984,0.0431330241974655,-0.4034812354882935,0.37894037032161676,-0.006594837916540581,-0.00024052899700321002,168618,32937083,0.005815125118057707,ok
40,0,0.0125,LOcT,sha4,dpos,0.005928698969793266,0.009202476958830768,0.6442503465443661,0.4786785873780436,0.002837941247850303,0.00010350628332918046,168618,32937083,0.005815125118057707,ok
40,0,0.0125,LOcT,sha4,sha4,-0.06028017458549068,0.03904390206907005,-1.5439075346222546,0.31802198211234906,-0.019170420603756195,-0.0006991895931795605,168618,32937083,0.005815125118057707,ok
40,0,0.0125,LOShaT,base,const,0.39578534176611513,0.060520889455622076,6.539648463962697,0.0,0.0,0.0,168618,32937083,0.005793734070073331,ok
40,0,0.0125,LOShaT,base,logN,0.09063925100557838,0.005702039139280237,15.895936311833117,0.5379341154479893,0.04875794531455408,0.0017783150747393945,168618,32937083,0.005793734070073331,ok
40,0,0.0125,LOShaT,base,logL,-0.0487282699661096,0.006206701282767543,-7.850912706464562,0.7898197364314734,-0.038486549341394366,-0.0014036934991203094,168618,32937083,0.005793734070073331,ok
40,0,0.0125,LOShaT,base,logOm,0.061922759513644864,0.004436071753190282,13.958917474477726,1.0575813865333135,0.06548835786440946,0.002388511928853674,168618,32937083,0.005793734070073331,ok
40,0,0.0125,LOShaT,base,logSha,-0.08465089705471089,0.007698222079591537,-10.99616199422535,0.6142358153195504,-0.05199561276993167,-0.0018964002976860736,168618,32937083,0.005793734070073331,ok
40,0,0.0125,LOShaT,base,logT,0.09261994362321646,0.01126556968458273,8.221505544452814,0.37894037032161676,0.03509743573574891,0.0012800846846790519,168618,32937083,0.005793734070073331,ok
40,0,0.0125,LOShaT,base,dpos,0.005786777592925671,0.009202548953601822,0.6288233425436722,0.4786785873780436,0.0027700065236525755,0.0001010285467601003,168618,32937083,0.005793734070073331,ok
40,0,0.0125,LOShaT,sha4,const,0.3933924324171187,0.060534271881700505,6.498672903605884,0.0,0.0,0.0,168618,32937083,0.005815125118057707,ok
40,0,0.0125,LOShaT,sha4,logN,0.09094125660271964,0.0057043471153348365,15.942447884744743,0.5379341154479893,0.0489204044283126,0.0017842403344926873,168618,32937083,0.005815125118057707,ok
40,0,0.0125,LOShaT,sha4,logL,-0.048567572610354715,0.0062069981004629505,-7.824647571058914,0.7898197364314734,-0.038359627398226806,-0.0013990643621992606,168618,32937083,0.005815125118057707,ok
40,0,0.0125,LOShaT,sha4,logOm,0.06241304088535768,0.004442795747786527,14.048145453558801,1.0575813865333135,0.06600687031729696,0.002407423277669981,168618,32937083,0.005815125118057707,ok
40,0,0.0125,LOShaT,sha4,logSha,-0.05533108673325498,0.020717338315051993,-2.670762329205904,0.6142358153195504,-0.03398633517211763,-0.0012395602764188223,168618,32937083,0.005815125118057707,ok
40,0,0.0125,LOShaT,sha4,logT,0.09325880757297117,0.011271110857753936,8.274145179648727,0.37894037032161676,0.035339527077454094,0.0012889143160271495,168618,32937083,0.005815125118057707,ok
40,0,0.0125,LOShaT,sha4,dpos,0.005928698969793042,0.009202476958830771,0.6442503465443415,0.4786785873780436,0.0028379412478501957,0.00010350628332917656,168618,32937083,0.005815125118057707,ok
40,0,0.0125,LOShaT,sha4,sha4,-0.06028017458549079,0.03904390206907916,-1.5439075346218971,0.31802198211234906,-0.01917042060375623,-0.0006991895931795618,168618,32937083,0.005815125118057707,ok
40,0,0.0125,LOcSha,base,const,0.3957853417661159,0.060520889455623,6.53964846396261,0.0,0.0,0.0,168618,32937083,0.005793734070073331,ok
40,0,0.0125,LOcSha,base,logN,0.09063925100557846,0.005702039139280798,15.89593631183157,0.5379341154479893,0.04875794531455412,0.001778315074739396,168618,32937083,0.005793734070073331,ok
40,0,0.0125,LOcSha,base,logL,-0.0950382417777187,0.008157867823892788,-11.649887425164012,0.7898197364314734,-0.07506307907178843,-0.0027377241638989135,168618,32937083,0.005793734070073331,ok
40,0,0.0125,LOcSha,base,logOm,0.10823273132525271,0.007128689266397291,15.182697306702996,1.0575813865333135,0.11446492206324835,0.00417480054011185,168618,32937083,0.005793734070073331,ok
40,0,0.0125,LOcSha,base,logc,0.04630997181160848,0.00563278484229129,8.221505544452969,1.2749779656496703,0.059044193649658155,0.0021534783503618484,168618,32937083,0.005793734070073331,ok
40,0,0.0125,LOcSha,base,logSha,-0.03834092524310314,0.009372626618392181,-4.090734305777808,0.6142358153195504,-0.02355036947680339,-0.0008589364622750202,168618,32937083,0.005793734070073331,ok
40,0,0.0125,LOcSha,base,dpos,0.005786777592925627,0.009202548953601807,0.6288233425436685,0.4786785873780436,0.0027700065236525542,0.00010102854676009953,168618,32937083,0.005793734070073331,ok
40,0,0.0125,LOcSha,sha4,const,0.39339243241712013,0.060534271881700075,6.4986729036059545,0.0,0.0,0.0,168618,32937083,0.005815125118057707,ok
40,0,0.0125,LOcSha,sha4,logN,0.09094125660271962,0.005704347115334729,15.94244788474504,0.5379341154479893,0.048920404428312594,0.0017842403344926871,168618,32937083,0.005815125118057707,ok
40,0,0.0125,LOcSha,sha4,logL,-0.09519697639684149,0.008158672050445567,-11.66819499646913,0.7898197364314734,-0.07518845080682654,-0.002742296761142833,168618,32937083,0.005815125118057707,ok
40,0,0.0125,LOcSha,sha4,logOm,0.10904244467184301,0.007141605087569874,15.268618655718429,1.0575813865333135,0.11532125982702986,0.0042060331596280535,168618,32937083,0.005815125118057707,ok
40,0,0.0125,LOcSha,sha4,logc,0.046629403786485876,0.005635555428876914,8.27414517964886,1.2749779656496703,0.05945146237915079,0.002168332383206225,168618,32937083,0.005815125118057707,ok
40,0,0.0125,LOcSha,sha4,logSha,-0.00870168294676971,0.02156651209873809,-0.4034812354881839,0.6142358153195504,-0.005344885319461321,-0.00019494033382727827,168618,32937083,0.005815125118057707,ok
40,0,0.0125,LOcSha,sha4,dpos,0.0059286989697933026,0.009202476958830752,0.6442503465443712,0.4786785873780436,0.00283794124785032,0.0001035062833291811,168618,32937083,0.005815125118057707,ok
40,0,0.0125,LOcSha,sha4,sha4,-0.06028017458549069,0.039043902069079185,-1.5439075346218936,0.31802198211234906,-0.0191704206037562,-0.0006991895931795606,168618,32937083,0.005815125118057707,ok
40,1,0.0375,LOcT,base,const,1.1641970224322018,0.12921066126809985,9.010069378227263,0.0,0.0,0.0,168691,27114456,0.07931832399631822,ok
40,1,0.0375,LOcT,base,logN,0.1418770650325852,0.012213494007245392,11.616419097468725,0.5384128583409716,0.07638843611722212,0.0015500974125482589,168691,27114456,0.07931832399631822,ok
40,1,0.0375,LOcT,base,logL,-1.2404681708322627,0.01817889490823842,-68.23672049889566,0.7897967498609679,-0.979717729629301,-0.01988073057806253,168691,27114456,0.07931832399631822,ok
40,1,0.0375,LOcT,base,logOm,0.14828700906000508,0.01527052067276694,9.710671445830684,1.057685460262752,0.15684101342861834,0.0031826656160897073,168691,27114456,0.07931832399631822,ok
40,1,0.0375,LOcT,base,logc,0.06563928139853188,0.015528527147993005,4.227012695599755,1.2755241245285984,0.0837244869405487,0.0016989627903144788,168691,27114456,0.07931832399631822,ok
40,1,0.0375,LOcT,base,logT,0.05677378934494384,0.0383911404399948,1.478825288706415,0.37917054908248926,0.021526948879415937,0.0004368314034710041,168691,27114456,0.07931832399631822,ok
40,1,0.0375,LOcT,base,dpos,0.015120350909654218,0.01961626010493085,0.7708070156478749,0.47867976404463475,0.007237806005705359,0.00014687176400304236,168691,27114456,0.07931832399631822,ok
40,1,0.0375,LOcT,sha4,const,1.156354754268435,0.12925325125272405,8.946426825329583,0.0,0.0,0.0,168691,27114456,0.07936431302836089,ok
40,1,0.0375,LOcT,sha4,logN,0.14286527496647944,0.012220233501996853,11.690879306286126,0.5384128583409716,0.07692050105237105,0.0015608942362718965,168691,27114456,0.07936431302836089,ok
40,1,0.0375,LOcT,sha4,logL,-1.1443499767772438,0.043096134973967415,-26.553424743738578,0.7897967498609679,-0.9038038923621413,-0.018340263869935963,168691,27114456,0.07936431302836089,ok
40,1,0.0375,LOcT,sha4,logOm,0.05428915980190184,0.041045629286976026,1.322653854868003,1.057685460262752,0.057420854972352636,0.0011652014786945664,168691,27114456,0.07936431302836089,ok
40,1,0.0375,LOcT,sha4,logc,-0.029956385197958336,0.04178050079376403,-0.7169944023847002,1.2755241245285984,-0.03821009200366727,-0.0007753708252021933,168691,27114456,0.07936431302836089,ok
40,1,0.0375,LOcT,sha4,logT,0.2500558616769822,0.08733544444548781,2.863165845947685,0.37917054908248926,0.09481381837335631,0.001923990881405477,168691,27114456,0.07936431302836089,ok
40,1,0.0375,LOcT,sha4,dpos,0.015583325155278353,0.019615764435330932,0.7944286447083576,0.47867976404463475,0.007459422408359463,0.00015136887154698026,168691,27114456,0.07936431302836089,ok
40,1,0.0375,LOcT,sha4,sha4,-0.19655366874998356,0.07933234778064802,-2.4775980321854285,0.31799263794761506,-0.06250261962408898,-0.001268322194842593,168691,27114456,0.07936431302836089,ok
40,1,0.0375,LOShaT,base,const,1.1641970224321987,0.12921066126812789,9.010069378225284,0.0,0.0,0.0,168691,27114456,0.07931832399631822,ok
40,1,0.0375,LOShaT,base,logN,0.14187706503258574,0.012213494007248417,11.616419097465892,0.5384128583409716,0.0763884361172224,0.0015500974125482645,168691,27114456,0.07931832399631822,ok
40,1,0.0375,LOShaT,base,logL,-1.1748288894337304,0.013090519240879128,-89.7465461694575,0.7897967498609679,-0.9278760385175308,-0.01882874319176279,168691,27114456,0.07931832399631822,ok
40,1,0.0375,LOShaT,base,logOm,0.08264772766147328,0.009386306374320886,8.805138503424674,1.057685460262752,0.08741529987129594,0.0017738578904756028,168691,27114456,0.07931832399631822,ok
40,1,0.0375,LOShaT,base,logSha,-0.0656392813985316,0.015528527147992688,-4.227012695599823,0.6142162843188055,-0.04031671552596257,-0.0008181190713649005,168691,27114456,0.07931832399631822,ok
40,1,0.0375,LOShaT,base,logT,0.18805235214200874,0.024282112198942867,7.744480817867059,0.37917054908248926,0.07130391361793909,0.0014469207333178127,168691,27114456,0.07931832399631822,ok
40,1,0.0375,LOShaT,base,dpos,0.015120350909654488,0.01961626010493083,0.7708070156478894,0.47867976404463475,0.0072378060057054884,0.000146871764003045,168691,27114456,0.07931832399631822,ok
40,1,0.0375,LOShaT,sha4,const,1.1563547542684334,0.12925325125277531,8.946426825326022,0.0,0.0,0.0,168691,27114456,0.07936431302836089,ok
40,1,0.0375,LOShaT,sha4,logN,0.1428652749664798,0.012220233502001035,11.690879306282154,0.5384128583409716,0.07692050105237125,0.0015608942362719004,168691,27114456,0.07936431302836089,ok
40,1,0.0375,LOShaT,sha4,logL,-1.1743063619752037,0.013092972019027373,-89.68982445457318,0.7897967498609679,-0.9274633480290732,-0.018820368750671213,168691,27114456,0.07936431302836089,ok
40,1,0.0375,LOShaT,sha4,logOm,0.08424554499985946,0.009410748120288803,8.952056087680528,1.057685460262752,0.08910528803826273,0.001808151645106636,168691,27114456,0.07936431302836089,ok
40,1,0.0375,LOShaT,sha4,logSha,0.029956385197958606,0.04178050079375691,0.7169944023848289,0.6142162843188055,0.018399699607913,0.0003733723087369357,168691,27114456,0.07936431302836089,ok
40,1,0.0375,LOShaT,sha4,logT,0.19014309128106965,0.024297976860666336,7.825470094544129,0.37917054908248926,0.07209666032528506,0.0014630073909629232,168691,27114456,0.07936431302836089,ok
40,1,0.0375,LOShaT,sha4,dpos,0.015583325155277902,0.019615764435330935,0.7944286447083344,0.47867976404463475,0.007459422408359247,0.0001513688715469759,168691,27114456,0.07936431302836089,ok
40,1,0.0375,LOShaT,sha4,sha4,-0.19655366874998628,0.07933234778063655,-2.4775980321858206,0.31799263794761506,-0.06250261962408984,-0.0012683221948426103,168691,27114456,0.07936431302836089,ok
40,1,0.0375,LOcSha,base,const,1.164197022432203,0.12921066126809774,9.010069378227417,0.0,0.0,0.0,168691,27114456,0.079318323996318,ok
40,1,0.0375,LOcSha,base,logN,0.14187706503258546,0.012213494007245938,11.616419097468226,0.5384128583409716,0.07638843611722225,0.0015500974125482612,168691,27114456,0.079318323996318,ok
40,1,0.0375,LOcSha,base,logL,-1.268855065504735,0.017386065495692677,-72.98115067029332,0.7897967498609679,-1.0021376067802652,-0.020335681553993352,168691,27114456,0.079318323996318,ok
40,1,0.0375,LOcSha,base,logOm,0.1766739037324784,0.01525924316153251,11.57815639099723,1.057685460262752,0.18686541918570354,0.0037919300027298205,168691,27114456,0.079318323996318,ok
40,1,0.0375,LOcSha,base,logc,0.09402617607100341,0.01214105609947142,7.744480817866989,1.2755241245285984,0.11993265591573848,0.0024337099836648337,168691,27114456,0.079318323996318,ok
40,1,0.0375,LOcSha,base,logSha,0.028386894672470856,0.019195570219996995,1.4788252887063909,0.6142162843188055,0.017435692969074344,0.0003538103923985772,168691,27114456,0.079318323996318,ok
40,1,0.0375,LOcSha,base,dpos,0.015120350909652844,0.019616260104930807,0.7708070156478065,0.47867976404463475,0.007237806005704702,0.00014687176400302902,168691,27114456,0.079318323996318,ok
40,1,0.0375,LOcSha,sha4,const,1.1563547542684325,0.12925325125277437,8.94642682532608,0.0,0.0,0.0,168691,27114456,0.07936431302836089,ok
40,1,0.0375,LOcSha,sha4,logN,0.1428652749664797,0.012220233502000678,11.690879306282486,0.5384128583409716,0.07692050105237119,0.0015608942362718994,168691,27114456,0.07936431302836089,ok
40,1,0.0375,LOcSha,sha4,logL,-1.2693779076157392,0.017386912994913607,-73.00766432701911,0.7897967498609679,-1.0025505457802268,-0.020344061037956062,168691,27114456,0.07936431302836089,ok
40,1,0.0375,LOcSha,sha4,logOm,0.1793170906403952,0.015300059179234098,11.720025951518679,1.057685460262752,0.18966107954696398,0.0038486603942998678,168691,27114456,0.07936431302836089,ok
40,1,0.0375,LOcSha,sha4,logc,0.0950715456405346,0.012148988430333171,7.825470094544109,1.2755241245285984,0.12126605002072359,0.002460767622976532,168691,27114456,0.07936431302836089,ok
40,1,0.0375,LOcSha,sha4,logSha,0.1250279308384924,0.0436677222227365,2.863165845948201,0.6142162843188055,0.07679419111568739,0.0015583311165644578,168691,27114456,0.07936431302836089,ok
40,1,0.0375,LOcSha,sha4,dpos,0.015583325155279111,0.019615764435330904,0.7944286447083974,0.47867976404463475,0.007459422408359826,0.00015136887154698763,168691,27114456,0.07936431302836089,ok
40,1,0.0375,LOcSha,sha4,sha4,-0.19655366874998445,0.07933234778063682,-2.4775980321857896,0.31799263794761506,-0.06250261962408926,-0.0012683221948425985,168691,27114456,0.07936431302836089,ok
40,2,0.0625,LOcT,base,const,1.0057335867519617,0.17424030326158838,5.7721064984720885,0.0,0.0,0.0,168701,25461402,0.08584203479432839,ok
40,2,0.0625,LOcT,base,logN,0.16535504419190028,0.016446533179005834,10.054097261237867,0.5362507546112477,0.08867176722668274,0.0013905555492108104,168701,25461402,0.08584203479432839,ok
40,2,0.0625,LOcT,base,logL,-1.5851889478372514,0.0244129182125798,-64.93238268501695,0.7898429013447492,-1.252050237739405,-0.01963472095383406,168701,25461402,0.08584203479432839,ok
40,2,0.0625,LOcT,base,logOm,0.05432796606098144,0.02073224550907348,2.6204573950855816,1.0577862773709539,0.05746737697678108,0.0009012065785196828,168701,25461402,0.08584203479432839,ok
40,2,0.0625,LOcT,base,logc,-0.10043425997424349,0.02111266490282172,-4.757062191652575,1.2756841340565928,-0.12812239196485753,-0.0020092224244210575,168701,25461402,0.08584203479432839,ok
40,2,0.0625,LOcT,base,logT,0.2625389875316414,0.05172471245432569,5.0756973808886885,0.3791182635804319,0.09953332507516054,0.0015608870990564767,168701,25461402,0.08584203479432839,ok
40,2,0.0625,LOcT,base,dpos,-0.029171053160823635,0.026223660995957337,-1.1123943817501558,0.47868811914162657,-0.013963836570935067,-0.00021898165604782916,168701,25461402,0.08584203479432839,ok
40,2,0.0625,LOcT,sha4,const,0.997506061658237,0.17429197369246435,5.723189889503012,0.0,0.0,0.0,168701,25461402,0.08587014735004939,ok
40,2,0.0625,LOcT,sha4,logN,0.1663921695125549,0.016454430508244935,10.112301937716994,0.5362507546112477,0.08922792646251021,0.0013992772690525686,168701,25461402,0.08587014735004939,ok
40,2,0.0625,LOcT,sha4,logL,-1.4843344141560066,0.05843752717861312,-25.400363188181604,0.7898429013447492,-1.1723910002428388,-0.018385500393432064,168701,25461402,0.08587014735004939,ok
40,2,0.0625,LOcT,sha4,logOm,-0.04429754598118144,0.05577750926580465,-0.794182934381023,1.0577862773709539,-0.04685733626010258,-0.000734819334221136,168701,25461402,0.08587014735004939,ok
40,2,0.0625,LOcT,sha4,logc,-0.20073974617936935,0.05669232758773596,-3.540862665564549,1.2756841340565928,-0.256080509275569,-0.004015868684646205,168701,25461402,0.08587014735004939,ok
40,2,0.0625,LOcT,sha4,logT,0.465342431806486,0.11831087748759819,3.9332176524112503,0.3791182635804319,0.1764198147167705,0.0027666252745138374,168701,25461402,0.08587014735004939,ok
40,2,0.0625,LOcT,sha4,dpos,-0.028682977018065818,0.02622539667078864,-1.0937099399535326,0.47868811914162657,-0.013730200320160427,-0.00021531775946414045,168701,25461402,0.08587014735004939,ok
40,2,0.0625,LOcT,sha4,sha4,-0.20625200301154997,0.10716900754493411,-1.9245489693004023,0.31807378530388264,-0.0656033553243915,-0.0010287954401536961,168701,25461402,0.08587014735004939,ok
40,2,0.0625,LOShaT,base,const,1.0057335867519568,0.17424030326161039,5.772106498471331,0.0,0.0,0.0,168701,25461402,0.08584203479432839,ok
40,2,0.0625,LOShaT,base,logN,0.16535504419190114,0.0164465331790065,10.054097261237514,0.5362507546112477,0.0886717672266832,0.0013905555492108176,168701,25461402,0.08584203479432839,ok
40,2,0.0625,LOShaT,base,logL,-1.6856232078114943,0.01733270175691009,-97.25103630422078,0.7898429013447492,-1.3313775250318738,-0.020878735852808455,168701,25461402,0.08584203479432839,ok
40,2,0.0625,LOShaT,base,logOm,0.15476222603522527,0.012518670756579078,12.362512685613314,1.0577862773709539,0.16370535895544305,0.0025672364773005004,168701,25461402,0.08584203479432839,ok
40,2,0.0625,LOShaT,base,logSha,0.10043425997424407,0.02111266490282194,4.757062191652554,0.6144012212450947,0.061706931983022885,0.0009676915141930976,168701,25461402,0.08584203479432839,ok
40,2,0.0625,LOShaT,base,logT,0.06167046758315394,0.0322363524199818,1.9130721360685743,0.3791182635804319,0.023380400584318634,0.0003666527327935407,168701,25461402,0.08584203479432839,ok
40,2,0.0625,LOShaT,base,dpos,-0.029171053160824446,0.02622366099595733,-1.112394381750187,0.47868811914162657,-0.013963836570935455,-0.00021898165604783526,168701,25461402,0.08584203479432839,ok
40,2,0.0625,LOShaT,sha4,const,0.9975060616582442,0.17429197369246036,5.7231898895031845,0.0,0.0,0.0,168701,25461402,0.08587014735004939,ok
40,2,0.0625,LOShaT,sha4,logN,0.16639216951255525,0.016454430508244567,10.112301937717243,0.5362507546112477,0.0892279264625104,0.0013992772690525717,168701,25461402,0.08587014735004939,ok
40,2,0.0625,LOShaT,sha4,logL,-1.6850741603353763,0.017337470695704387,-97.19261764940593,0.7898429013447492,-1.3309438637803608,-0.02087193515311982,168701,25461402,0.08587014735004939,ok
40,2,0.0625,LOShaT,sha4,logOm,0.1564422001981892,0.012545383622786413,12.470100947255238,1.0577862773709539,0.16548241257136403,0.0025951043302163772,168701,25461402,0.08587014735004939,ok
40,2,0.0625,LOShaT,sha4,logSha,0.200739746179374,0.056692327587740926,3.5408626655643207,0.6144012212450947,0.12333474520503772,0.0019341422836079258,168701,25461402,0.08587014735004939,ok
40,2,0.0625,LOShaT,sha4,logT,0.06386293944774779,0.03225833512778917,1.979734514963626,0.3791182635804319,0.024211606710572407,0.0003796877531562836,168701,25461402,0.08587014735004939,ok
40,2,0.0625,LOShaT,sha4,dpos,-0.028682977018066748,0.026225396670788617,-1.093709939953569,0.47868811914162657,-0.013730200320160871,-0.0002153177594641474,168701,25461402,0.08587014735004939,ok
40,2,0.0625,LOShaT,sha4,sha4,-0.20625200301155425,0.1071690075449429,-1.9245489693002842,0.31807378530388264,-0.06560335532439286,-0.0010287954401537176,168701,25461402,0.08587014735004939,ok
40,2,0.0625,LOcSha,base,const,1.005733586751945,0.17424030326159404,5.772106498471805,0.0,0.0,0.0,168701,25461402,0.08584203479432839,ok
40,2,0.0625,LOcSha,base,logN,0.16535504419190183,0.01644653317900505,10.054097261238441,0.5362507546112477,0.08867176722668357,0.0013905555492108234,168701,25461402,0.08584203479432839,ok
40,2,0.0625,LOcSha,base,logL,-1.7164584416030706,0.02294287126298251,-74.81445639162496,0.7898429013447492,-1.355732515553456,-0.021260672158805206,168701,25461402,0.08584203479432839,ok
40,2,0.0625,LOcSha,base,logOm,0.18559745982680118,0.020216865974202542,9.180327953087797,1.0577862773709539,0.19632244611969718,0.0030787394389973997,168701,25461402,0.08584203479432839,ok
40,2,0.0625,LOcSha,base,logc,0.030835233791576745,0.01611817620999094,1.9130721360685559,1.2756841340565928,0.03933601851784017,0.0006168696141355584,168701,25461402,0.08584203479432839,ok
40,2,0.0625,LOcSha,base,logSha,0.13126949376582087,0.025862356227163204,5.075697380888624,0.6144012212450947,0.08065213728194567,0.001264791269654244,168701,25461402,0.08584203479432839,ok
40,2,0.0625,LOcSha,base,dpos,-0.0291710531608257,0.026223660995957285,-1.1123943817502366,0.47868811914162657,-0.013963836570936054,-0.00021898165604784464,168701,25461402,0.08584203479432839,ok
40,2,0.0625,LOcSha,sha4,const,0.9975060616582441,0.17429197369242416,5.723189889504373,0.0,0.0,0.0,168701,25461402,0.08587014735004939,ok
40,2,0.0625,LOcSha,sha4,logN,0.16639216951255478,0.016454430508240633,10.112301937719632,0.5362507546112477,0.08922792646251015,0.0013992772690525678,168701,25461402,0.08587014735004939,ok
40,2,0.0625,LOcSha,sha4,logL,-1.7170056300592489,0.022942614327550688,-74.8391445519519,0.7898429013447492,-1.3561647084712662,-0.021267449832003644,168701,25461402,0.08587014735004939,ok
40,2,0.0625,LOcSha,sha4,logOm,0.1883736699220622,0.020266224230212748,9.294956365934016,1.0577862773709539,0.199259083061563,0.0031247919416512566,168701,25461402,0.08587014735004939,ok
40,2,0.0625,LOcSha,sha4,logc,0.03193146972387372,0.01612916756389458,1.9797345149636159,1.2756841340565928,0.04073446930385416,0.0006388001965701985,168701,25461402,0.08587014735004939,ok
40,2,0.0625,LOcSha,sha4,logSha,0.23267121590324405,0.05915543874380476,3.9332176524108915,0.6144012212450947,0.14295347919953424,0.002241804353258531,168701,25461402,0.08587014735004939,ok
40,2,0.0625,LOcSha,sha4,dpos,-0.028682977018065912,0.026225396670788638,-1.0937099399535364,0.47868811914162657,-0.013730200320160472,-0.00021531775946414118,168701,25461402,0.08587014735004939,ok
40,2,0.0625,LOcSha,sha4,sha4,-0.20625200301155022,0.10716900754494327,-1.9245489693002402,0.31807378530388264,-0.06560335532439159,-0.0010287954401536974,168701,25461402,0.08587014735004939,ok
40,3,0.0875,LOcT,base,const,0.9681260489211364,0.21376907794325545,4.528840458291743,0.0,0.0,0.0,168702,24483212,0.0666966143578801,ok
40,3,0.0875,LOcT,base,logN,0.10967090784678138,0.02016630904927514,5.438323273674287,0.5352404556823612,0.058700306691009514,0.0007771500732197134,168702,24483212,0.0666966143578801,ok
40,3,0.0875,LOcT,base,logL,-1.5809529310967272,0.029821840670742655,-53.013257918977295,0.7899888713703807,-1.2489352217267986,-0.01653500899272675,168702,24483212,0.0666966143578801,ok
40,3,0.0875,LOcT,base,logOm,-0.06285030058235716,0.025600938438208883,-2.454999871745106,1.0577793148010404,-0.06648174788504518,-0.0008801707886911356,168702,24483212,0.0666966143578801,ok
40,3,0.0875,LOcT,base,logc,-0.23683247358868229,0.026398585004349256,-8.971407882265785,1.2756801651284575,-0.3021224890153913,-0.003999885651289013,168702,24483212,0.0666966143578801,ok
40,3,0.0875,LOcT,base,logT,0.2942460899771932,0.06440274417595557,4.568843979276406,0.37909339970960765,0.11154675060071328,0.0014767991903872383,168702,24483212,0.0666966143578801,ok
40,3,0.0875,LOcT,base,dpos,-0.02380021695120091,0.032261210039911475,-0.7377347880552783,0.47869939228595965,-0.01139314939081387,-0.00015083714860096686,168702,24483212,0.0666966143578801,ok
40,3,0.0875,LOcT,sha4,const,0.9722558173231555,0.21385659194511059,4.546298098553348,0.0,0.0,0.0,168702,24483212,0.06670144040172421,ok
40,3,0.0875,LOcT,sha4,logN,0.10915030112750657,0.020178744264903382,5.409172131555788,0.5352404556823612,0.05842165691335356,0.0007734609494771768,168702,24483212,0.06670144040172421,ok
40,3,0.0875,LOcT,sha4,logL,-1.6315412122965565,0.07261925753072104,-22.46705994765018,0.7899888713703807,-1.2888994008964192,-0.017064106139208834,168702,24483212,0.06670144040172421,ok
40,3,0.0875,LOcT,sha4,logOm,-0.013379320247018635,0.06970653790788067,-0.191937810262501,1.0577793148010404,-0.014152368203395058,-0.00018736723205545593,168702,24483212,0.06670144040172421,ok
40,3,0.0875,LOcT,sha4,logc,-0.1865189005328831,0.07082427234854277,-2.633544890019908,1.2756801651284575,-0.23793846183136663,-0.0031501350411573537,168702,24483212,0.06670144040172421,ok
40,3,0.0875,LOcT,sha4,logT,0.19252162853068383,0.14768906719697328,1.3035604610727025,0.37909339970960765,0.07298367867732714,0.0009662517016562008,168702,24483212,0.06670144040172421,ok
40,3,0.0875,LOcT,sha4,dpos,-0.024044962643457887,0.03226267594742885,-0.7452872998705532,0.47869939228595965,-0.011510309004961892,-0.00015238825808993098,168702,24483212,0.06670144040172421,ok
40,3,0.0875,LOcT,sha4,sha4,0.10346300823537881,0.13291697848644618,0.778403251514848,0.31809747525129506,0.03291132170157795,0.0004357223583987884,168702,24483212,0.06670144040172421,ok
40,3,0.0875,LOShaT,base,const,0.9681260489211402,0.21376907794334246,4.528840458289918,0.0,0.0,0.0,168702,24483212,0.06669661435787988,ok
40,3,0.0875,LOShaT,base,logN,0.10967090784678127,0.02016630904928378,5.438323273671952,0.5352404556823612,0.05870030669100945,0.0007771500732197125,168702,24483212,0.06669661435787988,ok
40,3,0.0875,LOShaT,base,logL,-1.8177854046854116,0.020721533750350705,-87.72446222300732,0.7899888713703807,-1.436030240240979,-0.019012013211847947,168702,24483212,0.06669661435787988,ok
40,3,0.0875,LOShaT,base,logOm,0.17398217300632374,0.015450909419313718,11.260319265663748,1.0577793148010404,0.1840347437502252,0.002436488370210916,168702,24483212,0.06669661435787988,ok
40,3,0.0875,LOShaT,base,logSha,0.23683247358868675,0.026398585004348905,8.971407882266075,0.6144733662087125,0.14552724727357635,0.0019266766606424724,168702,24483212,0.06669661435787988,ok
40,3,0.0875,LOShaT,base,logT,-0.17941885720017683,0.0394627745086277,-4.546534282858158,0.37909339970960765,-0.06801650454802766,-0.0009004898691226855,168702,24483212,0.06669661435787988,ok
40,3,0.0875,LOShaT,base,dpos,-0.02380021695120152,0.03226121003991149,-0.7377347880552969,0.47869939228595965,-0.011393149390814162,-0.00015083714860097074,168702,24483212,0.06669661435787988,ok
40,3,0.0875,LOShaT,sha4,const,0.9722558173231726,0.21385659194506593,4.546298098554377,0.0,0.0,0.0,168702,24483212,0.06670144040172421,ok
40,3,0.0875,LOShaT,sha4,logN,0.10915030112750546,0.020178744264900322,5.409172131556553,0.5352404556823612,0.058421656913352965,0.0007734609494771689,168702,24483212,0.06670144040172421,ok
40,3,0.0875,LOShaT,sha4,logL,-1.818060112829442,0.020727426810539542,-87.7127744532664,0.7899888713703807,-1.4362472566176379,-0.019014886353446645,168702,24483212,0.06670144040172421,ok
40,3,0.0875,LOShaT,sha4,logOm,0.17313958028586304,0.015475253620017115,11.188157851055081,1.0577793148010404,0.18314346659971992,0.002424688498254194,168702,24483212,0.06670144040172421,ok
40,3,0.0875,LOShaT,sha4,logSha,0.18651890053288708,0.0708242723485399,2.633544890020071,0.6144733662087125,0.11461089667199115,0.0015173662926373907,168702,24483212,0.06670144040172421,ok
40,3,0.0875,LOShaT,sha4,logT,-0.1805161725350865,0.03948927578638682,-4.571270780238417,0.37909339970960765,-0.06843248954889204,-0.0009059972129868629,168702,24483212,0.06670144040172421,ok
40,3,0.0875,LOShaT,sha4,dpos,-0.024044962643458012,0.03226267594742884,-0.7452872998705572,0.47869939228595965,-0.011510309004961953,-0.00015238825808993177,168702,24483212,0.06670144040172421,ok
40,3,0.0875,LOShaT,sha4,sha4,0.10346300823537884,0.13291697848644293,0.7784032515148672,0.31809747525129506,0.032911321701577956,0.0004357223583987885,168702,24483212,0.06670144040172421,ok
40,3,0.0875,LOcSha,base,const,0.9681260489211424,0.21376907794328806,4.52884045829108,0.0,0.0,0.0,168702,24483212,0.06669661435787988,ok
40,3,0.0875,LOcSha,base,logN,0.10967090784678085,0.02016630904927794,5.438323273673506,0.5352404556823612,0.05870030669100923,0.0007771500732197096,168702,24483212,0.06669661435787988,ok
40,3,0.0875,LOcSha,base,logL,-1.728075976085323,0.02783780782533126,-62.07658257173702,0.7899888713703807,-1.3651607899899132,-0.018073752382282433,168702,24483212,0.06669661435787988,ok
40,3,0.0875,LOcSha,base,logOm,0.0842727444062353,0.024870389387520946,3.3884770798369686,1.0577793148010404,0.08914196583443079,0.0011801758658577406,168702,24483212,0.06669661435787988,ok
40,3,0.0875,LOcSha,base,logc,-0.08970942860008872,0.019731387254314173,-4.546534282858099,1.2756801651284575,-0.11444053869014074,-0.0015151108748119692,168702,24483212,0.06669661435787988,ok
40,3,0.0875,LOcSha,base,logSha,0.14712304498859463,0.03220137208797794,4.568843979276322,0.6144733662087125,0.0904031927010176,0.0011968736074364013,168702,24483212,0.06669661435787988,ok
40,3,0.0875,LOcSha,base,dpos,-0.023800216951202286,0.03226121003991155,-0.7377347880553192,0.47869939228595965,-0.01139314939081453,-0.0001508371486009756,168702,24483212,0.06669661435787988,ok
40,3,0.0875,LOcSha,sha4,const,0.9722558173231769,0.213856591945083,4.546298098554034,0.0,0.0,0.0,168702,24483212,0.06670144040172421,ok
40,3,0.0875,LOcSha,sha4,logN,0.10915030112750472,0.020178744264901988,5.409172131556071,0.5352404556823612,0.05842165691335257,0.0007734609494771637,168702,24483212,0.06670144040172421,ok
40,3,0.0875,LOcSha,sha4,logL,-1.7278020265619,0.02783869158319582,-62.06477130573362,0.7899888713703807,-1.3649443729150919,-0.018070887175011395,168702,24483212,0.06670144040172421,ok
40,3,0.0875,LOcSha,sha4,logOm,0.08288149401831914,0.02492228962104913,3.3255970971590916,1.0577793148010404,0.08767032995238415,0.0011606924594165188,168702,24483212,0.06670144040172421,ok
40,3,0.0875,LOcSha,sha4,logc,-0.09025808626754335,0.019744637893193685,-4.5712707802383585,1.2756801651284575,-0.11514045039395826,-0.0015243772051351193,168702,24483212,0.06670144040172421,ok
40,3,0.0875,LOcSha,sha4,logSha,0.09626081426534121,0.07384453359848452,1.3035604610727305,0.6144733662087125,0.059149706575615864,0.0007830998062435145,168702,24483212,0.06670144040172421,ok
40,3,0.0875,LOcSha,sha4,dpos,-0.024044962643457436,0.03226267594742889,-0.7452872998705382,0.47869939228595965,-0.011510309004961677,-0.00015238825808992814,168702,24483212,0.06670144040172421,ok
40,3,0.0875,LOcSha,sha4,sha4,0.10346300823538027,0.13291697848644277,0.778403251514879,0.31809747525129506,0.032911321701578414,0.00043572235839879457,168702,24483212,0.06670144040172421,ok
40,4,0.1125,LOcT,base,const,0.49914778805504156,0.249334089951388,2.0019235562708615,0.0,0.0,0.0,168702,23782777,0.03886554531273534,ok
40,4,0.1125,LOcT,base,logN,0.07738051183621761,0.023484785614123434,3.2949209376508852,0.5339138519378217,0.041314527139395145,0.00048247578438590606,168702,23782777,0.03886554531273534,ok
40,4,0.1125,LOcT,base,logL,-1.3206017308681228,0.033580458766849085,-39.32649461513111,0.790001059880033,-1.0432767670652232,-0.012183505690941693,168702,23782777,0.03886554531273534,ok
40,4,0.1125,LOcT,base,logOm,-0.09836318041684522,0.029239068346373957,-3.3641010462990213,1.0578509688824178,-0.10405358570631579,-0.001215149702970939,168702,23782777,0.03886554531273534,ok
40,4,0.1125,LOcT,base,logc,-0.27203182286003336,0.029887890690790744,-9.101740423048778,1.2756889025448779,-0.3470279775615986,-0.004052632506550773,168702,23782777,0.03886554531273534,ok
40,4,0.1125,LOcT,base,logT,0.14786614690104752,0.07334178543593885,2.016124178353999,0.3790757197812573,0.056052466067795716,0.0006545871248042572,168702,23782777,0.03886554531273534,ok
40,4,0.1125,LOcT,base,dpos,0.056821607134079126,0.03722734090610596,1.5263407418056913,0.4786934885733755,0.02720013334535814,0.00031764627553220105,168702,23782777,0.03886554531273534,ok
40,4,0.1125,LOcT,sha4,const,0.5054465044740047,0.24940174703168874,2.026635781383613,0.0,0.0,0.0,168702,23782777,0.03887411231901383,ok
40,4,0.1125,LOcT,sha4,logN,0.07658688562319459,0.023495576488960983,3.2596299843580216,0.5339138519378217,0.0408907991110012,0.0004775274398925542,168702,23782777,0.03887411231901383,ok
40,4,0.1125,LOcT,sha4,logL,-1.3977272692507647,0.08150066632060818,-17.14988763100869,0.790001059880033,-1.1042060241313283,-0.012895044540117783,168702,23782777,0.03887411231901383,ok
40,4,0.1125,LOcT,sha4,logOm,-0.022941781209250493,0.07833151478677634,-0.29288060203737365,1.0578509688824178,-0.024268985480094082,-0.0002834159947238835,168702,23782777,0.03887411231901383,ok
40,4,0.1125,LOcT,sha4,logc,-0.19532636840878648,0.07962150313249562,-2.4531861460056845,1.2756889025448779,-0.24917568055348133,-0.002909902163936347,168702,23782777,0.03887411231901383,ok
40,4,0.1125,LOcT,sha4,logT,-0.007227187789373794,0.166495896747523,-0.043407603013383665,0.3790757197812573,-0.002739651413251185,-3.1993963287841065e-05,168702,23782777,0.03887411231901383,ok
40,4,0.1125,LOcT,sha4,dpos,0.05645290684186415,0.03723029981854154,1.5163162025826424,0.4786934885733755,0.02702363891623973,0.0003155851533549742,168702,23782777,0.03887411231901383,ok
40,4,0.1125,LOcT,sha4,sha4,0.15771340124463573,0.15177335579644924,1.0391376036789552,0.31816389411725193,0.05017870989446995,0.0005859927268227632,168702,23782777,0.03887411231901383,ok
40,4,0.1125,LOShaT,base,const,0.4991477880550464,0.24933408995128806,2.0019235562716835,0.0,0.0,0.0,168702,23782777,0.03886554531273545,ok
40,4,0.1125,LOShaT,base,logN,0.07738051183621772,0.023484785614115985,3.294920937651935,0.5339138519378217,0.04131452713939521,0.0004824757843859068,168702,23782777,0.03886554531273545,ok
40,4,0.1125,LOShaT,base,logL,-1.5926335537281524,0.023382483868378857,-68.11224858287787,0.790001059880033,-1.258182195445744,-0.014693195921132208,168702,23782777,0.03886554531273545,ok
40,4,0.1125,LOShaT,base,logOm,0.17366864244318625,0.017734983072495162,9.792433504632184,1.0578509688824178,0.18371554167301876,0.0021454511574949377,168702,23782777,0.03886554531273545,ok
40,4,0.1125,LOShaT,base,logSha,0.2720318228600342,0.029887890690791702,9.101740423048513,0.614554980222345,0.16717851151759677,0.0019523298234728776,168702,23782777,0.03886554531273545,ok
40,4,0.1125,LOShaT,base,logT,-0.39619749881901956,0.04557346090757483,-8.693601296213318,0.3790757197812573,-0.15018885204035368,-0.0017539226323394705,168702,23782777,0.03886554531273545,ok
40,4,0.1125,LOShaT,base,dpos,0.05682160713407929,0.03722734090610596,1.5263407418056958,0.4786934885733755,0.02720013334535822,0.00031764627553220197,168702,23782777,0.03886554531273545,ok
40,4,0.1125,LOShaT,sha4,const,0.5054465044740093,0.2494017470317479,2.026635781383151,0.0,0.0,0.0,168702,23782777,0.03887411231901383,ok
40,4,0.1125,LOShaT,sha4,logN,0.07658688562319496,0.023495576488965452,3.2596299843574172,0.5339138519378217,0.0408907991110014,0.00047752743989255657,168702,23782777,0.03887411231901383,ok
40,4,0.1125,LOShaT,sha4,logL,-1.5930536376595508,0.02338746462246044,-68.1157048605278,0.790001059880033,-1.2585140621967872,-0.014697071499097339,168702,23782777,0.03887411231901383,ok
40,4,0.1125,LOShaT,sha4,logOm,0.1723845871995342,0.017770835948689726,9.700420829794696,1.0578509688824178,0.1823572025894229,0.002129588317951628,168702,23782777,0.03887411231901383,ok
40,4,0.1125,LOShaT,sha4,logSha,0.19532636840878756,0.07962150313251777,2.4531861460050157,0.614554980222345,0.12003879247436491,0.0014018267802121604,168702,23782777,0.03887411231901383,ok
40,4,0.1125,LOShaT,sha4,logT,-0.39787992460694604,0.04561193766179639,-8.723153301601611,0.3790757197812573,-0.15082661880689047,-0.0017613705457550568,168702,23782777,0.03887411231901383,ok
40,4,0.1125,LOShaT,sha4,dpos,0.05645290684186296,0.03723029981854154,1.5163162025826105,0.4786934885733755,0.02702363891623916,0.0003155851533549675,168702,23782777,0.03887411231901383,ok
40,4,0.1125,LOShaT,sha4,sha4,0.1577134012446344,0.15177335579648552,1.0391376036786981,0.31816389411725193,0.05017870989446953,0.0005859927268227583,168702,23782777,0.03887411231901383,ok
40,4,0.1125,LOcSha,base,const,0.49914778805504384,0.24933408995135684,2.001923556271121,0.0,0.0,0.0,168702,23782777,0.03886554531273534,ok
40,4,0.1125,LOcSha,base,logN,0.07738051183621733,0.02348478561411936,3.2949209376514452,0.5339138519378217,0.041314527139395,0.0004824757843859044,168702,23782777,0.03886554531273534,ok
40,4,0.1125,LOcSha,base,logL,-1.3945348043186445,0.03149219395007145,-44.28191972047348,0.790001059880033,-1.1016839734513235,-0.012865591743139356,168702,23782777,0.03886554531273534,ok
40,4,0.1125,LOcSha,base,logOm,-0.024430106966322283,0.028470484509141643,-0.8580853957184316,1.0578509688824178,-0.025843412324225132,-0.00030180233190783314,168702,23782777,0.03886554531273534,ok
40,4,0.1125,LOcSha,base,logc,-0.19809874940950925,0.022786730453787228,-8.693601296213368,1.2756889025448779,-0.25271237622972964,-0.0029512041015036065,168702,23782777,0.03886554531273534,ok
40,4,0.1125,LOcSha,base,logSha,0.07393307345052356,0.03667089271797037,2.0161241783539423,0.614554980222345,0.04543593849216369,0.0005306060986575628,168702,23782777,0.03886554531273534,ok
40,4,0.1125,LOcSha,base,dpos,0.05682160713407911,0.03722734090610592,1.5263407418056927,0.4786934885733755,0.027200133345358132,0.00031764627553220094,168702,23782777,0.03886554531273534,ok
40,4,0.1125,LOcSha,sha4,const,0.5054465044739961,0.24940174703165577,2.0266357813838463,0.0,0.0,0.0,168702,23782777,0.03887411231901383,ok
40,4,0.1125,LOcSha,sha4,logN,0.0765868856231956,0.023495576488957712,3.2596299843585186,0.5339138519378217,0.04089079911100174,0.0004775274398925605,168702,23782777,0.03887411231901383,ok
40,4,0.1125,LOcSha,sha4,logL,-1.3941136753560812,0.03149659505194059,-44.262361472948676,0.790001059880033,-1.1013512811245525,-0.012861706524006231,168702,23782777,0.03887411231901383,ok
40,4,0.1125,LOcSha,sha4,logOm,-0.026555375103937053,0.028546233526302218,-0.9302584552693858,1.0578509688824178,-0.02809162928273585,-0.00032805726729332943,168702,23782777,0.03887411231901383,ok
40,4,0.1125,LOcSha,sha4,logc,-0.19893996230347324,0.022805968830897597,-8.72315330160185,1.2756889025448779,-0.25378550218323714,-0.0029637361894158435,168702,23782777,0.03887411231901383,ok
40,4,0.1125,LOcSha,sha4,logSha,-0.003613593894685547,0.0832479483737821,-0.0434076030133567,0.614554980222345,-0.002220752124480063,-2.593419790501497e-05,168702,23782777,0.03887411231901383,ok
40,4,0.1125,LOcSha,sha4,dpos,0.056452906841864395,0.037230299818541396,1.5163162025826549,0.4786934885733755,0.027023638916239847,0.00031558515335497554,168702,23782777,0.03887411231901383,ok
40,4,0.1125,LOcSha,sha4,sha4,0.15771340124463493,0.15177335579648463,1.0391376036787077,0.31816389411725193,0.050178709894469695,0.0005859927268227602,168702,23782777,0.03887411231901383,ok
40,5,0.1375,LOcT,base,const,-0.4755169263241483,0.2805985317278277,-1.6946522257122345,0.0,-0.0,-0.0,168690,23284829,0.023226819630670636,ok
40,5,0.1375,LOcT,base,logN,0.059984987288712044,0.026420707168629026,2.2703778103235637,0.533558355509916,0.03200549117304841,0.00033782806946769926,168690,23284829,0.023226819630670636,ok
40,5,0.1375,LOcT,base,logL,-1.1991565320839732,0.037884698146752965,-31.652793627623264,0.7900000044821024,-0.9473336657210812,-0.009999406092596119,168690,23284829,0.023226819630670636,ok
40,5,0.1375,LOcT,base,logOm,-0.0737190395605631,0.03321659708510805,-2.219343521905001,1.057801314373739,-0.07798009694153331,-0.0008231045561596071,168690,23284829,0.023226819630670636,ok
40,5,0.1375,LOcT,base,logc,-0.15071539593568256,0.03403705687109986,-4.427979672462568,1.2756604928526942,-0.19226167625980176,-0.0020293827259919603,168690,23284829,0.023226819630670636,ok
40,5,0.1375,LOcT,base,logT,-0.11278150786541188,0.083059652007761,-1.3578374714942667,0.37904665170968016,-0.042749452931153335,-0.0004512339797082471,168690,23284829,0.023226819630670636,ok
40,5,0.1375,LOcT,base,dpos,0.013790300085633313,0.04190081001183907,0.32911774454328846,0.47870902247219416,0.0066015410735917384,6.968135137639265e-05,168690,23284829,0.023226819630670636,ok
40,5,0.1375,LOcT,sha4,const,-0.48658003198608396,0.28069746875431606,-1.7334678297792887,0.0,-0.0,-0.0,168690,23284829,0.02324795223727527,ok
40,5,0.1375,LOcT,sha4,logN,0.06137853497430974,0.026436514923148097,2.321733222126266,0.533558355509916,0.03274903018450057,0.000345676358608293,168690,23284829,0.02324795223727527,ok
40,5,0.1375,LOcT,sha4,logL,-1.0639364629234958,0.09229432126226883,-11.527648162665967,0.7900000044821024,-0.8405098104782338,-0.008871846556182016,168690,23284829,0.02324795223727527,ok
40,5,0.1375,LOcT,sha4,logOm,-0.20594738061900267,0.08876631643957805,-2.3201073208798526,1.057801314373739,-0.21785140991060972,-0.0022994904481544905,168690,23284829,0.02324795223727527,ok
40,5,0.1375,LOcT,sha4,logc,-0.28519705519911176,0.09033825102991974,-3.1569911078382003,1.2756604928526942,-0.36381461599543596,-0.003840178196339301,168690,23284829,0.02324795223727527,ok
40,5,0.1375,LOcT,sha4,logT,0.15911835455295947,0.18840569539956442,0.8445517223643726,0.37904665170968016,0.06031327951885303,0.0006366257175355557,168690,23284829,0.02324795223727527,ok
40,5,0.1375,LOcT,sha4,dpos,0.014443459281698904,0.041901743728922934,0.3446982869051633,0.47870902247219416,0.006914214273859022,7.298171577478482e-05,168690,23284829,0.02324795223727527,ok
40,5,0.1375,LOcT,sha4,sha4,-0.27653362338045157,0.17072363166127152,-1.6197735526685315,0.31816513212734876,-0.08798335682049588,-0.0009286921240873059,168690,23284829,0.02324795223727527,ok
40,5,0.1375,LOShaT,base,const,-0.4755169263241559,0.280598531727747,-1.694652225712749,0.0,-0.0,-0.0,168690,23284829,0.023226819630670636,ok
40,5,0.1375,LOShaT,base,logN,0.05998498728871339,0.026420707168621008,2.2703778103243035,0.533558355509916,0.032005491173049135,0.00033782806946770685,168690,23284829,0.023226819630670636,ok
40,5,0.1375,LOShaT,base,logL,-1.349871928019656,0.025843537871302426,-52.23247431299262,0.7900000044821024,-1.0663988291857924,-0.011256176504168849,168690,23284829,0.023226819630670636,ok
40,5,0.1375,LOShaT,base,logOm,0.07699635637512163,0.020128040731133244,3.8253279295101366,1.057801314373739,0.08144684697559249,0.0008596971978722743,168690,23284829,0.023226819630670636,ok
40,5,0.1375,LOShaT,base,logSha,0.15071539593567604,0.0340370568710999,4.427979672462372,0.6145861970376802,0.09262760202313539,0.0009777135992604018,168690,23284829,0.023226819630670636,ok
40,5,0.1375,LOShaT,base,logT,-0.41421229973677265,0.05138652548603273,-8.060718171135328,0.37904665170968016,-0.15700578531219012,-0.001657245660142927,168690,23284829,0.023226819630670636,ok
40,5,0.1375,LOShaT,base,dpos,0.013790300085633166,0.04190081001183905,0.3291177445432851,0.47870902247219416,0.006601541073591668,6.96813513763919e-05,168690,23284829,0.023226819630670636,ok
40,5,0.1375,LOShaT,sha4,const,-0.48658003198608796,0.28069746875430746,-1.733467829779356,0.0,-0.0,-0.0,168690,23284829,0.02324795223727527,ok
40,5,0.1375,LOShaT,sha4,logN,0.06137853497431106,0.026436514923146925,2.3217332221264186,0.533558355509916,0.032749030184501274,0.0003456763586083004,168690,23284829,0.02324795223727527,ok
40,5,0.1375,LOShaT,sha4,logL,-1.3491335181226074,0.02584742677377782,-52.19604759616929,0.7900000044821024,-1.0658154853638144,-0.011250019125856821,168690,23284829,0.02324795223727527,ok
40,5,0.1375,LOShaT,sha4,logOm,0.07924967458011259,0.02017443066468589,3.9282235963582512,1.057801314373739,0.0838304099345342,0.0008848564578417659,168690,23284829,0.02324795223727527,ok
40,5,0.1375,LOShaT,sha4,logSha,0.28519705519910143,0.09033825102991203,3.1569911078383557,0.6145861970376802,0.17527817356116113,0.0018501164901307612,168690,23284829,0.02324795223727527,ok
40,5,0.1375,LOShaT,sha4,logT,-0.41127575584525583,0.05141606245547995,-7.998974176627597,0.37904665170968016,-0.15589269818251214,-0.0016454966738788104,168690,23284829,0.02324795223727527,ok
40,5,0.1375,LOShaT,sha4,dpos,0.01444345928169855,0.04190174372892295,0.34469828690515475,0.47870902247219416,0.006914214273858852,7.298171577478302e-05,168690,23284829,0.02324795223727527,ok
40,5,0.1375,LOShaT,sha4,sha4,-0.27653362338045245,0.17072363166125737,-1.619773552668671,0.31816513212734876,-0.08798335682049616,-0.000928692124087309,168690,23284829,0.02324795223727527,ok
40,5,0.1375,LOcSha,base,const,-0.4755169263241516,0.28059853172781796,-1.6946522257123053,0.0,-0.0,-0.0,168690,23284829,0.023226819630670414,ok
40,5,0.1375,LOcSha,base,logN,0.0599849872887124,0.026420707168627575,2.2703778103237013,0.533558355509916,0.03200549117304861,0.0003378280694677013,168690,23284829,0.023226819630670414,ok
40,5,0.1375,LOcSha,base,logL,-1.1427657781512661,0.035386320702041715,-32.29399823094157,0.7900000044821024,-0.9027849698614935,-0.009529180535419807,168690,23284829,0.023226819630670414,ok
40,5,0.1375,LOcSha,base,logOm,-0.1301097934932704,0.03232508834601699,-4.025040615528656,1.057801314373739,-0.13763031057007719,-0.0014527314037686906,168690,23284829,0.023226819630670414,ok
40,5,0.1375,LOcSha,base,logc,-0.20710614986838946,0.02569326274301625,-8.060718171135486,1.2756604928526942,-0.2641971332139337,-0.002788684197658033,168690,23284829,0.023226819630670414,ok
40,5,0.1375,LOcSha,base,logSha,-0.056390753932706636,0.0415298260038804,-1.3578374714942865,0.6145861970376802,-0.03465697900758978,-0.00036581536113327765,168690,23284829,0.023226819630670414,ok
40,5,0.1375,LOcSha,base,dpos,0.013790300085632813,0.04190081001183904,0.32911774454327675,0.47870902247219416,0.0066015410735915,6.968135137639013e-05,168690,23284829,0.023226819630670414,ok
40,5,0.1375,LOcSha,sha4,const,-0.4865800319860818,0.28069746875432944,-1.7334678297791983,0.0,-0.0,-0.0,168690,23284829,0.02324795223727527,ok
40,5,0.1375,LOcSha,sha4,logN,0.06137853497431002,0.026436514923150134,2.3217332221260976,0.533558355509916,0.03274903018450072,0.00034567635860829454,168690,23284829,0.02324795223727527,ok
40,5,0.1375,LOcSha,sha4,logL,-1.143495640199978,0.03538829721603094,-32.312818930490195,0.7900000044821024,-0.9033615608832473,-0.009535266635792343,168690,23284829,0.02324795223727527,ok
40,5,0.1375,LOcSha,sha4,logOm,-0.1263882033425205,0.03240179703891934,-3.9006541270136834,1.057801314373739,-0.13369360761705357,-0.001411178260544078,168690,23284829,0.02324795223727527,ok
40,5,0.1375,LOcSha,sha4,logc,-0.20563787792263105,0.02570803122773969,-7.998974176627807,1.2756604928526942,-0.2623241166999657,-0.0027689139166905048,168690,23284829,0.02324795223727527,ok
40,5,0.1375,LOcSha,sha4,logSha,0.07955917727647957,0.09420284769977301,0.8445517223644533,0.6145861970376802,0.048895972201798206,0.0005161124322188133,168690,23284829,0.02324795223727527,ok
40,5,0.1375,LOcSha,sha4,dpos,0.01444345928169846,0.04190174372892289,0.34469828690515303,0.47870902247219416,0.00691421427385881,7.298171577478257e-05,168690,23284829,0.02324795223727527,ok
40,5,0.1375,LOcSha,sha4,sha4,-0.27653362338045206,0.1707236316612578,-1.6197735526686645,0.31816513212734876,-0.08798335682049603,-0.0009286921240873075,168690,23284829,0.02324795223727527,ok
40,6,0.1625,LOcT,base,const,-0.7837812359150756,0.3140543919733755,-2.4956862758395117,0.0,-0.0,-0.0,168670,22915323,0.010601659871948832,ok
40,6,0.1625,LOcT,base,logN,0.035546492141203714,0.029602893606761084,1.2007776203703666,0.5325521070054099,0.01893035928644928,0.00018366515152052408,168670,22915323,0.010601659871948832,ok
40,6,0.1625,LOcT,base,logL,-0.9793752617235906,0.04253430736333095,-23.025536853291165,0.7901355496757999,-0.7738392107608496,-0.0075079027157530865,168670,22915323,0.010601659871948832,ok
40,6,0.1625,LOcT,base,logOm,0.08861476804732508,0.03724200584250587,2.3794305930263646,1.0578874002460164,0.09374444659298849,0.0009095225149811918,168670,22915323,0.010601659871948832,ok
40,6,0.1625,LOcT,base,logc,-0.03217479891888871,0.03803330480862879,-0.8459637962249619,1.2756417479128777,-0.041043516731636566,-0.0003982102825088603,168670,22915323,0.010601659871948832,ok
40,6,0.1625,LOcT,base,logT,-0.23703752646368642,0.09338793573375292,-2.538202869581308,0.37899064991049247,-0.08983500620764807,-0.0008715925449331335,168670,22915323,0.010601659871948832,ok
40,6,0.1625,LOcT,base,dpos,-0.06732371366493237,0.04690715170822064,-1.4352547791370938,0.4786751345304542,-0.032226187695651276,-0.00031266324935984985,168670,22915323,0.010601659871948832,ok
40,6,0.1625,LOcT,sha4,const,-0.8173712969831666,0.3140924136151727,-2.60232740923381,0.0,-0.0,-0.0,168670,22915323,0.010762411248310233,ok
40,6,0.1625,LOcT,sha4,logN,0.03978656202492157,0.02961266497029056,1.3435657366480915,0.5325521070054099,0.02118841743687341,0.0002055731663692793,168670,22915323,0.010762411248310233,ok
40,6,0.1625,LOcT,sha4,logL,-0.566294891235208,0.10342706918093206,-5.475306375012422,0.7901355496757999,-0.4474497251647284,-0.004341223551368272,168670,22915323,0.010762411248310233,ok
40,6,0.1625,LOcT,sha4,logOm,-0.3153336190671337,0.0996207193203299,-3.1653417202618273,1.0578874002460164,-0.33358746248509774,-0.0032365150029946724,168670,22915323,0.010762411248310233,ok
40,6,0.1625,LOcT,sha4,logc,-0.44301046754603435,0.10132980904274078,-4.371965877870875,1.2756417479128777,-0.5651226471641244,-0.005482903681251094,168670,22915323,0.010762411248310233,ok
40,6,0.1625,LOcT,sha4,logT,0.593633027291654,0.21161928598237623,2.8051934138984485,0.37899064991049247,0.22498136682159706,0.002182802566043307,168670,22915323,0.010762411248310233,ok
40,6,0.1625,LOcT,sha4,dpos,-0.06534799385228654,0.04690059772403121,-1.3933296593958575,0.4786751345304542,-0.031280459748538554,-0.0003034876566478833,168670,22915323,0.010762411248310233,ok
40,6,0.1625,LOcT,sha4,sha4,-0.8449086674147653,0.19181752120221535,-4.404752298535111,0.31827637788467095,-0.26891447030813564,-0.002609048047522251,168670,22915323,0.010762411248310233,ok
40,6,0.1625,LOShaT,base,const,-0.7837812359150749,0.3140543919734046,-2.4956862758392777,0.0,-0.0,-0.0,168670,22915323,0.01060165987194861,ok
40,6,0.1625,LOShaT,base,logN,0.03554649214120385,0.02960289360676429,1.2007776203702414,0.5325521070054099,0.018930359286449355,0.0001836651515205248,168670,22915323,0.01060165987194861,ok
40,6,0.1625,LOShaT,base,logL,-1.0115500606424797,0.02889813927027342,-35.00398593770459,0.7901355496757999,-0.7992616631903344,-0.007754555117159274,168670,22915323,0.01060165987194861,ok
40,6,0.1625,LOShaT,base,logOm,0.12078956696621335,0.022145597587917377,5.454337661771477,1.0578874002460164,0.12778176097472954,0.0012397575838818179,168670,22915323,0.01060165987194861,ok
40,6,0.1625,LOShaT,base,logSha,0.03217479891888923,0.03803330480862802,0.8459637962249927,0.6148886992033172,0.0197839202543641,0.00019194652653997758,168670,22915323,0.01060165987194861,ok
40,6,0.1625,LOShaT,base,logT,-0.30138712430145964,0.057627855852384995,-5.2298861348142,0.37899064991049247,-0.11422290211366457,-0.0011082075256140121,168670,22915323,0.01060165987194861,ok
40,6,0.1625,LOShaT,base,dpos,-0.06732371366493319,0.04690715170822066,-1.4352547791371106,0.4786751345304542,-0.03222618769565167,-0.0003126632493598537,168670,22915323,0.01060165987194861,ok
40,6,0.1625,LOShaT,sha4,const,-0.8173712969831459,0.3140924136151083,-2.6023274092342774,0.0,-0.0,-0.0,168670,22915323,0.010762411248310455,ok
40,6,0.1625,LOShaT,sha4,logN,0.039786562024921354,0.029612664970282716,1.3435657366484401,0.5325521070054099,0.021188417436873296,0.00020557316636927818,168670,22915323,0.010762411248310455,ok
40,6,0.1625,LOShaT,sha4,logL,-1.0093053587812446,0.028897300937850114,-34.92732283032155,0.7901355496757999,-0.7974880444513491,-0.007737347205280467,168670,22915323,0.010762411248310455,ok
40,6,0.1625,LOShaT,sha4,logOm,0.1276768484788966,0.022197959525656518,5.7517380519289185,1.0578874002460164,0.13506772930894448,0.0013104471285348461,168670,22915323,0.010762411248310455,ok
40,6,0.1625,LOShaT,sha4,logSha,0.443010467546032,0.1013298090427255,4.371965877871512,0.6148886992033172,0.272402130122833,0.00264288583996061,168670,22915323,0.010762411248310455,ok
40,6,0.1625,LOShaT,sha4,logT,-0.29238790780041707,0.05765510610647694,-5.071327199718229,0.37899064991049247,-0.11081228320324922,-0.0010751171954474527,168670,22915323,0.010762411248310455,ok
40,6,0.1625,LOShaT,sha4,dpos,-0.06534799385228812,0.04690059772403121,-1.3933296593958913,0.4786751345304542,-0.03128045974853931,-0.00030348765664789065,168670,22915323,0.010762411248310455,ok
40,6,0.1625,LOShaT,sha4,sha4,-0.8449086674147622,0.19181752120218992,-4.404752298535678,0.31827637788467095,-0.26891447030813465,-0.0026090480475222414,168670,22915323,0.010762411248310455,ok
40,6,0.1625,LOcSha,base,const,-0.783781235915081,0.3140543919733867,-2.4956862758394394,0.0,-0.0,-0.0,168670,22915323,0.010601659871948832,ok
40,6,0.1625,LOcSha,base,logN,0.03554649214120386,0.029602893606761903,1.2007776203703384,0.5325521070054099,0.01893035928644936,0.00018366515152052487,168670,22915323,0.010601659871948832,ok
40,6,0.1625,LOcSha,base,logL,-0.8608564984917476,0.03993134575023008,-21.558414381433348,0.7901355496757999,-0.6801933226277614,-0.006599336429557482,168670,22915323,0.010601659871948832,ok
40,6,0.1625,LOcSha,base,logOm,-0.029903995184515437,0.036025435364473515,-0.830080049886233,1.0578874002460164,-0.03163505972271643,-0.0003069280381536465,168670,22915323,0.010601659871948832,ok
40,6,0.1625,LOcSha,base,logc,-0.15069356215073082,0.0288139279261932,-5.229886134814107,1.2756417479128777,-0.19223099902117613,-0.00186505364361673,168670,22915323,0.010601659871948832,ok
40,6,0.1625,LOcSha,base,logSha,-0.11851876323184163,0.04669396786687663,-2.538202869581265,0.6148886992033172,-0.07287584815481304,-0.0007070522799385805,168670,22915323,0.010601659871948832,ok
40,6,0.1625,LOcSha,base,dpos,-0.0673237136649324,0.046907151708220775,-1.4352547791370902,0.4786751345304542,-0.03222618769565129,-0.00031266324935984996,168670,22915323,0.010601659871948832,ok
40,6,0.1625,LOcSha,sha4,const,-0.8173712969831505,0.314092413615091,-2.6023274092344355,0.0,-0.0,-0.0,168670,22915323,0.010762411248310233,ok
40,6,0.1625,LOcSha,sha4,logN,0.039786562024921014,0.029612664970280096,1.3435657366485474,0.5325521070054099,0.021188417436873115,0.00020557316636927645,168670,22915323,0.010762411248310233,ok
40,6,0.1625,LOcSha,sha4,logL,-0.8631114048810343,0.03993280690510905,-21.61409306718699,0.7901355496757999,-0.681975004327128,-0.006616622569472943,168670,22915323,0.010762411248310233,ok
40,6,0.1625,LOcSha,sha4,logOm,-0.018517105421311176,0.03610870264414543,-0.5128155836502614,1.0578874002460164,-0.019589012514232295,-0.00019005550275737797,168670,22915323,0.010762411248310233,ok
40,6,0.1625,LOcSha,sha4,logc,-0.146193953900209,0.028827553053238978,-5.071327199718156,1.2756417479128777,-0.18649111088755727,-0.0018093643982189103,168670,22915323,0.010762411248310233,ok
40,6,0.1625,LOcSha,sha4,logSha,0.2968165136458262,0.10580964299117397,2.8051934138988153,0.6148886992033172,0.18250911997774572,0.0017707305322295097,168670,22915323,0.010762411248310233,ok
40,6,0.1625,LOcSha,sha4,dpos,-0.06534799385228698,0.04690059772403126,-1.3933296593958655,0.4786751345304542,-0.03128045974853876,-0.00030348765664788533,168670,22915323,0.010762411248310233,ok
40,6,0.1625,LOcSha,sha4,sha4,-0.8449086674147668,0.19181752120219042,-4.404752298535691,0.31827637788467095,-0.2689144703081361,-0.0026090480475222553,168670,22915323,0.010762411248310233,ok
40,7,0.1875,LOcT,base,const,-2.087822953762631,0.34473253002543364,-6.056356078750665,0.0,-0.0,-0.0,168682,22508642,0.006184798981394901,ok
40,7,0.1875,LOcT,base,logN,0.06966375963847435,0.032474860064903466,2.1451596557843837,0.5323192766348527,0.03708336213841691,0.0003352178562383833,168682,22508642,0.006184798981394901,ok
40,7,0.1875,LOcT,base,logL,-0.9254823759455992,0.0455212732064042,-20.33076649128955,0.7900388975461822,-0.7311670759904825,-0.006609440073172394,168682,22508642,0.006184798981394901,ok
40,7,0.1875,LOcT,base,logOm,0.17909414074856306,0.04028466948853964,4.445714536630679,1.0578519160064876,0.189455079936403,0.00171259352139379,168682,22508642,0.006184798981394901,ok
40,7,0.1875,LOcT,base,logc,0.12888596600061664,0.041132302819651155,3.133448826479045,1.275813909984967,0.16443450822543623,0.0014864181713944418,168682,22508642,0.006184798981394901,ok
40,7,0.1875,LOcT,base,logT,-0.7152538949579069,0.10099668489172003,-7.081954182206482,0.37905914514209094,-0.2711235299822951,-0.0024508416512291978,168682,22508642,0.006184798981394901,ok
40,7,0.1875,LOcT,base,dpos,0.02157921258284662,0.051397555795848315,0.4198490034926855,0.4787062209791505,0.010330103307240239,9.337974999269942e-05,168682,22508642,0.006184798981394901,ok
40,7,0.1875,LOcT,sha4,const,-2.110182744812328,0.34482722556064893,-6.119536360220445,0.0,-0.0,-0.0,168682,22508642,0.006242796804325046,ok
40,7,0.1875,LOcT,sha4,logN,0.07247821924174666,0.03249161795353562,2.230674364859071,0.5323192766348527,0.038581553238548845,0.0003487608679789874,168682,22508642,0.006242796804325046,ok
40,7,0.1875,LOcT,sha4,logL,-0.6527301898557212,0.1102272323572788,-5.921678117981146,0.7900388975461822,-0.5156822395887242,-0.004661548599878925,168682,22508642,0.006242796804325046,ok
40,7,0.1875,LOcT,sha4,logOm,-0.08762149831192104,0.1062064659043027,-0.825010959227966,1.0578519160064876,-0.09269056987262489,-0.0008378834154853101,168682,22508642,0.006242796804325046,ok
40,7,0.1875,LOcT,sha4,logc,-0.14237390795871452,0.10810988137441503,-1.3169370472772373,1.275813909984967,-0.18164261219264738,-0.0016419721284570308,168682,22508642,0.006242796804325046,ok
40,7,0.1875,LOcT,sha4,logT,-0.16680267382547756,0.2260052714158126,-0.7380477135800432,0.37905914514209094,-0.06322807894770055,-0.0005715550008601313,168682,22508642,0.006242796804325046,ok
40,7,0.1875,LOcT,sha4,dpos,0.022884150644736104,0.051399944391115074,0.44521742028755634,0.4787062209791505,0.01095478527545921,9.902660988192729e-05,168682,22508642,0.006242796804325046,ok
40,7,0.1875,LOcT,sha4,sha4,-0.5576775847259258,0.2055597038058656,-2.712971338257068,0.3181821871360296,-0.1774430736248335,-0.0016040100820104764,168682,22508642,0.006242796804325046,ok
40,7,0.1875,LOShaT,base,const,-2.0878229537626214,0.34473253002539506,-6.056356078751315,0.0,-0.0,-0.0,168682,22508642,0.006184798981395123,ok
40,7,0.1875,LOShaT,base,logN,0.06966375963847342,0.032474860064901655,2.1451596557844748,0.5323192766348527,0.03708336213841642,0.0003352178562383789,168682,22508642,0.006184798981395123,ok
40,7,0.1875,LOShaT,base,logL,-0.7965964099449792,0.03154738233635406,-25.25079264744607,0.7900388975461822,-0.6293421495021779,-0.005688985950333316,168682,22508642,0.006184798981395123,ok
40,7,0.1875,LOShaT,base,logOm,0.05020817474794424,0.024595975208178075,2.04131669197854,1.0578519160064876,0.053112813856301365,0.0004801172971652703,168682,22508642,0.006184798981395123,ok
40,7,0.1875,LOShaT,base,logSha,-0.1288859660006187,0.04113230281965076,-3.133448826479125,0.6145127198126359,-0.0792020655127191,-0.0007159530603434953,168682,22508642,0.006184798981395123,ok
40,7,0.1875,LOShaT,base,logT,-0.4574819629566811,0.0631351930899867,-7.246068960375732,0.37905914514209094,-0.17341272179628525,-0.001567577411887161,168682,22508642,0.006184798981395123,ok
40,7,0.1875,LOShaT,base,dpos,0.021579212582846456,0.0513975557958483,0.41984900349268245,0.4787062209791505,0.01033010330724016,9.337974999269871e-05,168682,22508642,0.006184798981395123,ok
40,7,0.1875,LOShaT,sha4,const,-2.110182744812328,0.344827225560616,-6.119536360221029,0.0,-0.0,-0.0,168682,22508642,0.006242796804325046,ok
40,7,0.1875,LOShaT,sha4,logN,0.07247821924174704,0.032491617953532136,2.230674364859322,0.5323192766348527,0.03858155323854904,0.0003487608679789891,168682,22508642,0.006242796804325046,ok
40,7,0.1875,LOShaT,sha4,logL,-0.7951040978144377,0.03154966695655832,-25.20166374210036,0.7900388975461822,-0.6281631648717702,-0.005678328429613697,168682,22508642,0.006242796804325046,ok
40,7,0.1875,LOShaT,sha4,logOm,0.0547524096467943,0.024654940394836112,2.2207480030356104,1.0578519160064876,0.05791994145083345,0.0005235716905638138,168682,22508642,0.006242796804325046,ok
40,7,0.1875,LOShaT,sha4,logSha,0.14237390795871496,0.10810988137440004,1.316937047277424,0.6145127198126359,0.08749057741006382,0.0007908776904043672,168682,22508642,0.006242796804325046,ok
40,7,0.1875,LOShaT,sha4,logT,-0.45155048974291256,0.06317087839106114,-7.148079957786502,0.37905914514209094,-0.17116434263044095,-0.0015472530183984548,168682,22508642,0.006242796804325046,ok
40,7,0.1875,LOShaT,sha4,dpos,0.022884150644736603,0.051399944391115074,0.44521742028756606,0.4787062209791505,0.01095478527545945,9.902660988192945e-05,168682,22508642,0.006242796804325046,ok
40,7,0.1875,LOShaT,sha4,sha4,-0.5576775847259239,0.20555970380583902,-2.71297133825741,0.3181821871360296,-0.17744307362483291,-0.0016040100820104712,168682,22508642,0.006242796804325046,ok
40,7,0.1875,LOcSha,base,const,-2.087822953762624,0.3447325300254157,-6.05635607875096,0.0,-0.0,-0.0,168682,22508642,0.006184798981394901,ok
40,7,0.1875,LOcSha,base,logN,0.06966375963847321,0.03247486006490226,2.1451596557844286,0.5323192766348527,0.03708336213841631,0.0003352178562383779,168682,22508642,0.006184798981394901,ok
40,7,0.1875,LOcSha,base,logL,-0.567855428466639,0.04343602727998258,-13.073373971480448,0.7900388975461822,-0.44862787667139836,-0.004055405615737518,168682,22508642,0.006184798981394901,ok
40,7,0.1875,LOcSha,base,logOm,-0.17853280673039368,0.03953699638510201,-4.515588513387094,1.0578519160064876,-0.1888612716697629,-0.0017072257466646075,168682,22508642,0.006184798981394901,ok
40,7,0.1875,LOcSha,base,logc,-0.2287409814783375,0.03156759654499315,-7.246068960375682,1.275813909984967,-0.29183092595367666,-0.002638027722974692,168682,22508642,0.006184798981394901,ok
40,7,0.1875,LOcSha,base,logSha,-0.35762694747895224,0.050498342445859185,-7.081954182206575,0.6145127198126359,-0.21976630817358161,-0.0019865941611333328,168682,22508642,0.006184798981394901,ok
40,7,0.1875,LOcSha,base,dpos,0.021579212582846462,0.05139755579584832,0.41984900349268245,0.4787062209791505,0.010330103307240164,9.337974999269875e-05,168682,22508642,0.006184798981394901,ok
40,7,0.1875,LOcSha,sha4,const,-2.1101827448123287,0.34482722556062045,-6.119536360220953,0.0,-0.0,-0.0,168682,22508642,0.006242796804325046,ok
40,7,0.1875,LOcSha,sha4,logN,0.07247821924174648,0.03249161795353306,2.2306743648592415,0.5323192766348527,0.03858155323854875,0.0003487608679789865,168682,22508642,0.006242796804325046,ok
40,7,0.1875,LOcSha,sha4,logL,-0.5693288529429801,0.04343937749073445,-13.10628480033852,0.7900388975461822,-0.4497919393203045,-0.004065928248076974,168682,22508642,0.006242796804325046,ok
40,7,0.1875,LOcSha,sha4,logOm,-0.17102283522466183,0.03963473541401699,-4.314973556356299,1.0578519160064876,-0.18091683392327035,-0.0016354114009087342,168682,22508642,0.006242796804325046,ok
40,7,0.1875,LOcSha,sha4,logc,-0.22577524487145403,0.03158543919553028,-7.148079957786496,1.275813909984967,-0.28804719793726313,-0.0026038244274504906,168682,22508642,0.006242796804325046,ok
40,7,0.1875,LOcSha,sha4,logSha,-0.08340133691274013,0.11300263570789044,-0.7380477135801585,0.6145127198126359,-0.05125118238225792,-0.0004632889386818778,168682,22508642,0.006242796804325046,ok
40,7,0.1875,LOcSha,sha4,dpos,0.022884150644735753,0.05139994439111511,0.44521742028754924,0.4787062209791505,0.010954785275459043,9.902660988192576e-05,168682,22508642,0.006242796804325046,ok
40,7,0.1875,LOcSha,sha4,sha4,-0.557677584725924,0.20555970380583932,-2.7129713382574066,0.3181821871360296,-0.17744307362483294,-0.0016040100820104714,168682,22508642,0.006242796804325046,ok
40,8,0.2125,LOcT,base,const,-1.7176015990259927,0.37214707744738856,-4.615383817621985,0.0,-0.0,-0.0,168683,22223012,0.0018810791196469667,ok
40,8,0.2125,LOcT,base,logN,0.020031238596047475,0.035103629683281505,0.5706315494089085,0.5320467309539533,0.010657555011985715,9.044080076109846e-05,168683,22223012,0.0018810791196469667,ok
40,8,0.2125,LOcT,base,logL,-0.3961187908519131,0.048865269797028675,-8.10634613289293,0.7901842813220042,-0.31300684206746027,-0.002656199232229844,168683,22223012,0.0018810791196469667,ok
40,8,0.2125,LOcT,base,logOm,0.1265746960386366,0.04321701090226367,2.9288165330288205,1.0577707181778206,0.133887007131928,0.0011361750535559608,168683,22223012,0.0018810791196469667,ok
40,8,0.2125,LOcT,base,logc,-0.07768602300168792,0.044191919109707274,-1.7579237237656709,1.2756368183536757,-0.09909915121242364,-0.0008409627330393543,168683,22223012,0.0018810791196469667,ok
40,8,0.2125,LOcT,base,logT,-0.16949559255708802,0.10906582817687455,-1.5540668914392979,0.37900180770861297,-0.06423913597777889,-0.0005451380632328467,168683,22223012,0.0018810791196469667,ok
40,8,0.2125,LOcT,base,dpos,-0.03406108250463138,0.05509289463170417,-0.6182481921185955,0.47869103207647834,-0.016304734737784075,-0.00013836318594875733,168683,22223012,0.0018810791196469667,ok
40,8,0.2125,LOcT,sha4,const,-1.7300023759239544,0.3722982977798121,-4.646817850741631,0.0,-0.0,-0.0,168683,22223012,0.001896876229423583,ok
40,8,0.2125,LOcT,sha4,logN,0.021595081165931132,0.03512620061523342,0.6147855671178352,0.5320467309539533,0.011489592339018945,9.750153111016832e-05,168683,22223012,0.001896876229423583,ok
40,8,0.2125,LOcT,sha4,logL,-0.24403453026118574,0.11935077748655747,-2.044683205257473,0.7901842813220042,-0.19283224991218795,-0.0016363887472322916,168683,22223012,0.001896876229423583,ok
40,8,0.2125,LOcT,sha4,logOm,-0.02215427429909023,0.1149681599816241,-0.19269921604930662,1.0577707181778206,-0.023434142636057108,-0.00019886386913051612,168683,22223012,0.001896876229423583,ok
40,8,0.2125,LOcT,sha4,logc,-0.2289482662325425,0.11690999367078125,-1.9583293014048158,1.2756368183536757,-0.2920548379044708,-0.002478398973922983,168683,22223012,0.001896876229423583,ok
40,8,0.2125,LOcT,sha4,logT,0.1363388418746516,0.24448171622884454,0.5576647774634936,0.37900180770861297,0.05167266753139169,0.0004384980817594058,168683,22223012,0.001896876229423583,ok
40,8,0.2125,LOcT,sha4,dpos,-0.03331893252469396,0.055098494132940434,-0.6047158465765465,0.47869103207647834,-0.015949474197932294,-0.0001353484187092844,168683,22223012,0.001896876229423583,ok
40,8,0.2125,LOcT,sha4,sha4,-0.3110785824526243,0.2212187552007602,-1.406203475696781,0.3181979577513091,-0.09898456963659728,-0.0008399903853049488,168683,22223012,0.001896876229423583,ok
40,8,0.2125,LOShaT,base,const,-1.717601599025992,0.3721470774474014,-4.615383817621824,0.0,-0.0,-0.0,168683,22223012,0.0018810791196469667,ok
40,8,0.2125,LOShaT,base,logN,0.020031238596047343,0.03510362968328363,0.5706315494088702,0.5320467309539533,0.010657555011985646,9.044080076109786e-05,168683,22223012,0.0018810791196469667,ok
40,8,0.2125,LOShaT,base,logL,-0.4738048138536011,0.03327958997367159,-14.237098901411985,0.7901842813220042,-0.3743931163218138,-0.003177127699693576,168683,22223012,0.0018810791196469667,ok
40,8,0.2125,LOShaT,base,logOm,0.2042607190403243,0.026420262816987977,7.731214502112621,1.0577707181778206,0.2160610074748019,0.001833509703425864,168683,22223012,0.0018810791196469667,ok
40,8,0.2125,LOShaT,base,logSha,0.07768602300168805,0.044191919109706795,1.7579237237656926,0.6147133049831511,0.04775463195036476,0.0004052493417848017,168683,22223012,0.0018810791196469667,ok
40,8,0.2125,LOShaT,base,logT,-0.32486763856046524,0.06811810837872376,-4.769181738786151,0.37900180770861297,-0.12312542228044462,-0.0010448514478760384,168683,22223012,0.0018810791196469667,ok
40,8,0.2125,LOShaT,base,dpos,-0.03406108250463085,0.05509289463170423,-0.6182481921185853,0.47869103207647834,-0.01630473473778382,-0.0001383631859487552,168683,22223012,0.0018810791196469667,ok
40,8,0.2125,LOShaT,sha4,const,-1.730002375923958,0.37229829777984114,-4.646817850741279,0.0,-0.0,-0.0,168683,22223012,0.001896876229423583,ok
40,8,0.2125,LOShaT,sha4,logN,0.021595081165931337,0.03512620061523359,0.6147855671178382,0.5320467309539533,0.011489592339019054,9.750153111016925e-05,168683,22223012,0.001896876229423583,ok
40,8,0.2125,LOShaT,sha4,logL,-0.4729827964937284,0.033285815195921976,-14.209740506871409,0.7901842813220042,-0.37374357112506856,-0.0031716156110711763,168683,22223012,0.001896876229423583,ok
40,8,0.2125,LOShaT,sha4,logOm,0.20679399193345155,0.026475164089121362,7.8108672428747346,1.0577707181778206,0.21874062936230548,0.001856249173123205,168683,22223012,0.001896876229423583,ok
40,8,0.2125,LOShaT,sha4,logSha,0.2289482662325413,0.11690999367077856,1.9583293014048508,0.6147133049831511,0.14073754540596783,0.0011943092284630512,168683,22223012,0.001896876229423583,ok
40,8,0.2125,LOShaT,sha4,logT,-0.3215576905904387,0.06815731645382962,-4.717874871265872,0.37900180770861297,-0.12187094601638311,-0.0010342058694361505,168683,22223012,0.001896876229423583,ok
40,8,0.2125,LOShaT,sha4,dpos,-0.033318932524693576,0.05509849413294042,-0.6047158465765398,0.47869103207647834,-0.01594947419793211,-0.00013534841870928283,168683,22223012,0.001896876229423583,ok
40,8,0.2125,LOShaT,sha4,sha4,-0.3110785824526248,0.22121875520075773,-1.406203475696799,0.3181979577513091,-0.09898456963659744,-0.0008399903853049501,168683,22223012,0.001896876229423583,ok
40,8,0.2125,LOcSha,base,const,-1.7176015990259919,0.37214707744742376,-4.615383817621546,0.0,-0.0,-0.0,168683,22223012,0.0018810791196469667,ok
40,8,0.2125,LOcSha,base,logN,0.020031238596047052,0.03510362968328632,0.5706315494088181,0.5320467309539533,0.01065755501198549,9.044080076109653e-05,168683,22223012,0.0018810791196469667,ok
40,8,0.2125,LOcSha,base,logL,-0.31137099457336875,0.04611295222473674,-6.752354372278457,0.7901842813220042,-0.24604046557147508,-0.002087917604074527,168683,22223012,0.0018810791196469667,ok
40,8,0.2125,LOcSha,base,logOm,0.04182689976009337,0.04262447972037776,0.9812882182840327,1.0577707181778206,0.04424326979838568,0.00037545166263324624,168683,22223012,0.0018810791196469667,ok
40,8,0.2125,LOcSha,base,logc,-0.16243381928023143,0.03405905418936244,-4.769181738786037,1.2756368183536757,-0.20720656041967037,-0.0017583702102623529,168683,22223012,0.0018810791196469667,ok
40,8,0.2125,LOcSha,base,logSha,-0.0847477962785436,0.0545329140884375,-1.5540668914392841,0.6147133049831511,-0.05209559794042234,-0.0004420871005180172,168683,22223012,0.0018810791196469667,ok
40,8,0.2125,LOcSha,base,dpos,-0.03406108250463092,0.05509289463170444,-0.6182481921185842,0.47869103207647834,-0.016304734737783856,-0.0001383631859487555,168683,22223012,0.0018810791196469667,ok
40,8,0.2125,LOcSha,sha4,const,-1.7300023759239544,0.37229829777982926,-4.646817850741417,0.0,-0.0,-0.0,168683,22223012,0.001896876229423583,ok
40,8,0.2125,LOcSha,sha4,logN,0.021595081165931063,0.03512620061523545,0.6147855671177977,0.5320467309539533,0.011489592339018908,9.750153111016801e-05,168683,22223012,0.001896876229423583,ok
40,8,0.2125,LOcSha,sha4,logL,-0.3122039511985098,0.046114851134182844,-6.770138979524694,0.7901842813220042,-0.24669865480368455,-0.002093503046621754,168683,22223012,0.001896876229423583,ok
40,8,0.2125,LOcSha,sha4,logOm,0.04601514663823418,0.04272035264681599,1.077124690862395,1.0577707181778206,0.048673474706582696,0.0004130467094317365,168683,22223012,0.001896876229423583,ok
40,8,0.2125,LOcSha,sha4,logc,-0.16077884529521777,0.034078658226915554,-4.717874871265723,1.2756368183536757,-0.20509541467096945,-0.0017404548711605447,168683,22223012,0.001896876229423583,ok
40,8,0.2125,LOcSha,sha4,logSha,0.06816942093732456,0.122240858114422,0.5576647774634848,0.6147133049831511,0.0419046500431704,0.00035560596227331105,168683,22223012,0.001896876229423583,ok
40,8,0.2125,LOcSha,sha4,dpos,-0.03331893252469402,0.055098494132940656,-0.6047158465765452,0.47869103207647834,-0.01594947419793232,-0.00013534841870928464,168683,22223012,0.001896876229423583,ok
40,8,0.2125,LOcSha,sha4,sha4,-0.31107858245262415,0.22121875520075773,-1.4062034756967958,0.3181979577513091,-0.09898456963659723,-0.0008399903853049484,168683,22223012,0.001896876229423583,ok
40,9,0.2375,LOcT,base,const,-1.7379126934428328,0.3848058066408045,-4.516336976861372,0.0,-0.0,-0.0,168667,22047337,0.0007165279947444203,ok
40,9,0.2375,LOcT,base,logN,0.043025323670185384,0.036292210391291414,1.1855250260675672,0.5315508643948351,0.0228701479877546,0.00018343231968583285,168667,22047337,0.0007165279947444203,ok
40,9,0.2375,LOcT,base,logL,0.10428844039424882,0.05142445493256973,2.0279931120513957,0.7900750684313468,0.08239569668108457,0.00066086296347685,168667,22047337,0.0007165279947444203,ok
40,9,0.2375,LOcT,base,logOm,0.10727038005696822,0.045512853590222876,2.3569249474617027,1.0580213104655911,0.11349434808201553,0.0009102928215008649,168667,22047337,0.0007165279947444203,ok
40,9,0.2375,LOcT,base,logc,-0.10484270202032786,0.046608451079270426,-2.2494354477048413,1.2757208606488826,-0.133750022054127,-0.0010727554896695964,168667,22047337,0.0007165279947444203,ok
40,9,0.2375,LOcT,base,logT,-0.12800259557487345,0.11393019241786727,-1.123517768717463,0.37896563626219265,-0.04850858507524404,-0.00038906798022443395,168667,22047337,0.0007165279947444203,ok
40,9,0.2375,LOcT,base,dpos,-0.0901350952864887,0.05739530034213799,-1.570426406851888,0.4787066947928115,-0.043148273549430134,-0.00034607506308436054,168667,22047337,0.0007165279947444203,ok
40,9,0.2375,LOcT,sha4,const,-1.7289413147152346,0.38488814972988966,-4.492061696180012,0.0,-0.0,-0.0,168667,22047337,0.000724320844987969,ok
40,9,0.2375,LOcT,sha4,logN,0.04189257361133658,0.03630714052893456,1.1538384185874064,0.5315508643948351,0.02226803371483022,0.0001786030016657831,168667,22047337,0.000724320844987969,ok
40,9,0.2375,LOcT,sha4,logL,-0.006108651811101489,0.12789614040352093,-0.0477625969933751,0.7900750684313468,-0.0048262934976792795,-3.8709771892948774e-05,168667,22047337,0.000724320844987969,ok
40,9,0.2375,LOcT,sha4,logOm,0.21522171217510008,0.12328392347893322,1.7457402887723412,1.0580213104655911,0.22770915795614766,0.001826364179189765,168667,22047337,0.000724320844987969,ok
40,9,0.2375,LOcT,sha4,logc,0.004951022576264496,0.12541675873923414,0.039476562989150726,1.2757208606488826,0.006316122782084191,5.065909735077273e-05,168667,22047337,0.000724320844987969,ok
40,9,0.2375,LOcT,sha4,logT,-0.349987594753299,0.2613820009516991,-1.338988887830778,0.37896563626219265,-0.1326332715295584,-0.0010637984798880385,168667,22047337,0.000724320844987969,ok
40,9,0.2375,LOcT,sha4,dpos,-0.09066541500264179,0.05739752588507592,-1.5796049325222907,0.4787066947928115,-0.04340214114793324,-0.00034811123366408,168667,22047337,0.000724320844987969,ok
40,9,0.2375,LOcT,sha4,sha4,0.2258060506605741,0.23755340909595515,0.950548558826887,0.3183273242534855,0.07188023590702754,0.0005765226538564904,168667,22047337,0.000724320844987969,ok
40,9,0.2375,LOShaT,base,const,-1.7379126934428282,0.3848058066408229,-4.516336976861144,0.0,-0.0,-0.0,168667,22047337,0.0007165279947444203,ok
40,9,0.2375,LOShaT,base,logN,0.043025323670184856,0.03629221039129342,1.185525026067487,0.5315508643948351,0.02287014798775432,0.0001834323196858306,168667,22047337,0.0007165279947444203,ok
40,9,0.2375,LOShaT,base,logL,-0.0005542616260799826,0.03523687604982188,-0.015729590367100216,0.7900750684313468,-0.0004379082921540118,-3.5122874536046353e-06,168667,22047337,0.0007165279947444203,ok
40,9,0.2375,LOShaT,base,logOm,0.21211308207729526,0.027613239344925666,7.6815718513762175,1.0580213104655911,0.22442016106631543,0.0017999844491913214,168667,22047337,0.0007165279947444203,ok
40,9,0.2375,LOShaT,base,logSha,0.10484270202032908,0.0466084510792698,2.2494354477048977,0.6149966605519619,0.06447791162574681,0.0005171515682513989,168667,22047337,0.0007165279947444203,ok
40,9,0.2375,LOShaT,base,logT,-0.33768799961553175,0.07022737170156201,-4.8084954830798665,0.37896563626219265,-0.12797214763240705,-0.0010264134673706148,168667,22047337,0.0007165279947444203,ok
40,9,0.2375,LOShaT,base,dpos,-0.09013509528648864,0.057395300342138016,-1.570426406851886,0.4787066947928115,-0.0431482735494301,-0.00034607506308436027,168667,22047337,0.0007165279947444203,ok
40,9,0.2375,LOShaT,sha4,const,-1.728941314715236,0.3848881497298757,-4.492061696180179,0.0,-0.0,-0.0,168667,22047337,0.000724320844987969,ok
40,9,0.2375,LOShaT,sha4,logN,0.04189257361133665,0.03630714052893556,1.1538384185873767,0.5315508643948351,0.022268033714830257,0.0001786030016657834,168667,22047337,0.000724320844987969,ok
40,9,0.2375,LOShaT,sha4,logL,-0.001157629234837176,0.03524350665755587,-0.03284659628468019,0.7900750684313468,-0.0009146139969321094,-7.335753453113521e-06,168667,22047337,0.000724320844987969,ok
40,9,0.2375,LOShaT,sha4,logOm,0.21027068959883535,0.02767535655053331,7.597759010435707,1.0580213104655911,0.22247087056186332,0.0017843499688563157,168667,22047337,0.000724320844987969,ok
40,9,0.2375,LOShaT,sha4,logSha,-0.004951022576264219,0.12541675873923197,-0.0394765629891492,0.6149966605519619,-0.0030448623507198657,-2.4421624399442255e-05,168667,22047337,0.000724320844987969,ok
40,9,0.2375,LOShaT,sha4,logT,-0.3400855496007707,0.07026553616959584,-4.840005045715811,0.37896563626219265,-0.12888073668803354,-0.0010337008971766644,168667,22047337,0.000724320844987969,ok
40,9,0.2375,LOShaT,sha4,dpos,-0.09066541500264153,0.05739752588507595,-1.5796049325222854,0.4787066947928115,-0.04340214114793311,-0.00034811123366407893,168667,22047337,0.000724320844987969,ok
40,9,0.2375,LOShaT,sha4,sha4,0.225806050660574,0.23755340909595357,0.9505485588268929,0.3183273242534855,0.07188023590702751,0.0005765226538564902,168667,22047337,0.000724320844987969,ok
40,9,0.2375,LOcSha,base,const,-1.7379126934428322,0.38480580664076613,-4.516336976861821,0.0,-0.0,-0.0,168667,22047337,0.0007165279947441983,ok
40,9,0.2375,LOcSha,base,logN,0.043025323670185314,0.03629221039128987,1.1855250260676158,0.5315508643948351,0.022870147987754563,0.00018343231968583255,168667,22047337,0.0007165279947441983,ok
40,9,0.2375,LOcSha,base,logL,0.16828973818168566,0.04827237443277266,3.4862535800068675,0.7900750684313468,0.13296152641018874,0.0010664312811377052,168667,22047337,0.0007165279947441983,ok
40,9,0.2375,LOcSha,base,logOm,0.04326908226953264,0.044252804878454746,0.9777703896595027,1.0580213104655911,0.045779611125454395,0.00036717997048177066,168667,22047337,0.0007165279947441983,ok
40,9,0.2375,LOcSha,base,logc,-0.1688439998077642,0.035113685850781895,-4.808495483079697,1.2757208606488826,-0.21539781275016073,-0.0017276197980516804,168667,22047337,0.0007165279947441983,ok
40,9,0.2375,LOcSha,base,logSha,-0.064001297787437,0.05696509620893423,-1.123517768717456,0.6149966605519619,-0.03936058441026542,-0.00031569552179683464,168667,22047337,0.0007165279947441983,ok
40,9,0.2375,LOcSha,base,dpos,-0.09013509528648866,0.05739530034213818,-1.570426406851882,0.4787066947928115,-0.04314827354943011,-0.0003460750630843604,168667,22047337,0.0007165279947441983,ok
40,9,0.2375,LOcSha,sha4,const,-1.7289413147152397,0.38488814972993585,-4.492061696179486,0.0,-0.0,-0.0,168667,22047337,0.000724320844987747,ok
40,9,0.2375,LOcSha,sha4,logN,0.04189257361133715,0.03630714052893934,1.15383841858727,0.5315508643948351,0.02226803371483052,0.0001786030016657855,168667,22047337,0.000724320844987747,ok
40,9,0.2375,LOcSha,sha4,logL,0.16888514556554884,0.04827456566173849,3.4984291054824346,0.7900750684313468,0.13343194293973898,0.0010702043041754294,168667,22047337,0.000724320844987747,ok
40,9,0.2375,LOcSha,sha4,logOm,0.040227914798453036,0.044355405398764154,0.9069450371785776,1.0580213104655911,0.042561991132357424,0.00034137272605478617,168667,22047337,0.000724320844987747,ok
40,9,0.2375,LOcSha,sha4,logc,-0.17004277480038446,0.035132768084798954,-4.840005045715643,1.2757208606488826,-0.21692711501547057,-0.001739885720518679,168667,22047337,0.000724320844987747,ok
40,9,0.2375,LOcSha,sha4,logSha,-0.1749937973766513,0.1306910004758506,-1.3389888878307812,0.6149966605519619,-0.10762060100394721,-0.0008631818429293731,168667,22047337,0.000724320844987747,ok
40,9,0.2375,LOcSha,sha4,dpos,-0.09066541500264214,0.0573975258850761,-1.5796049325222918,0.4787066947928115,-0.04340214114793341,-0.0003481112336640813,168667,22047337,0.000724320844987747,ok
40,9,0.2375,LOcSha,sha4,sha4,0.22580605066057377,0.23755340909595324,0.9505485588268934,0.3183273242534855,0.07188023590702744,0.0005765226538564897,168667,22047337,0.000724320844987747,ok
40,10,0.2625,LOcT,base,const,-0.5945318147872745,0.4122353790126209,-1.4422144363525684,0.0,-0.0,-0.0,168683,21762241,0.0004929435833792573,ok
40,10,0.2625,LOcT,base,logN,0.02549607926687915,0.03880457508348819,0.6570379707038213,0.5311966469166141,0.013543431816086407,0.00010339853695147191,168683,21762241,0.0004929435833792573,ok
40,10,0.2625,LOcT,base,logL,-0.12822776680482834,0.0551789341560392,-2.3238536366472045,0.7902068232007609,-0.10132645625297138,-0.0007735858586883677,168683,21762241,0.0004929435833792573,ok
40,10,0.2625,LOcT,base,logOm,0.13466229129720683,0.048943471240496,2.7513841557234455,1.0580145429604568,0.1424746625808222,0.0010877355063001004,168683,21762241,0.0004929435833792573,ok
40,10,0.2625,LOcT,base,logc,0.027559370630198518,0.05009291669728319,0.550165022267374,1.2758697967721317,0.03516216860511924,0.0002684487092475285,168683,21762241,0.0004929435833792573,ok
40,10,0.2625,LOcT,base,logT,-0.556990968488159,0.12193776346249588,-4.567829954167328,0.37902874879727866,-0.21111558987745135,-0.001611780781813933,168683,21762241,0.0004929435833792573,ok
40,10,0.2625,LOcT,base,dpos,0.06336721872834489,0.06155350612353663,1.0294656262336734,0.4786798506821886,0.030332610799029717,0.00023157701985200294,168683,21762241,0.0004929435833792573,ok
40,10,0.2625,LOcT,sha4,const,-0.5971035280952149,0.4123743724014613,-1.447964684657739,0.0,-0.0,-0.0,168683,21762241,0.0004934928334248134,ok
40,10,0.2625,LOcT,sha4,logN,0.025820430303358365,0.038826449912268426,0.6650216633687026,0.5311966469166141,0.013715725999088095,0.00010471393224341437,168683,21762241,0.0004934928334248134,ok
40,10,0.2625,LOcT,sha4,logL,-0.09663460704603234,0.13767717966029397,-0.7018926977184565,0.7902068232007609,-0.07636132584509908,-0.000582987346137756,168683,21762241,0.0004934928334248134,ok
40,10,0.2625,LOcT,sha4,logOm,0.10376713092027129,0.13306525611917316,0.7798213744641014,1.0580145429604568,0.10978713359492871,0.0008381796537217487,168683,21762241,0.0004934928334248134,ok
40,10,0.2625,LOcT,sha4,logc,-0.0038619201245018975,0.13517181628397812,-0.02857045374302372,1.2758697967721317,-0.004927307244398442,-3.76179661919994e-05,168683,21762241,0.0004934928334248134,ok
40,10,0.2625,LOcT,sha4,logT,-0.4934599356871635,0.281563646986109,-1.7525697687511077,0.37902874879727866,-0.18703550200509117,-0.0014279392053600556,168683,21762241,0.0004934928334248134,ok
40,10,0.2625,LOcT,sha4,dpos,0.06351901091416855,0.06155431359747224,1.0319181094203118,0.4786798506821886,0.030405270659874507,0.0002321317480337866,168683,21762241,0.0004934928334248134,ok
40,10,0.2625,LOcT,sha4,sha4,-0.06460419445378471,0.2559650576666922,-0.252394584802703,0.31825051370868146,-0.020560318072652534,-0.00015696958029825958,168683,21762241,0.0004934928334248134,ok
40,10,0.2625,LOShaT,base,const,-0.5945318147872664,0.4122353790125146,-1.4422144363529206,0.0,-0.0,-0.0,168683,21762241,0.0004929435833794793,ok
40,10,0.2625,LOShaT,base,logN,0.025496079266878743,0.03880457508347571,0.6570379707040221,0.5311966469166141,0.013543431816086192,0.00010339853695147027,168683,21762241,0.0004929435833794793,ok
40,10,0.2625,LOShaT,base,logL,-0.1006683961746303,0.03755184248293122,-2.680784470705746,0.7902068232007609,-0.07954885353787024,-0.0006073228103244157,168683,21762241,0.0004929435833794793,ok
40,10,0.2625,LOShaT,base,logOm,0.10710292066700851,0.029356806410731556,3.64831648131373,1.0580145429604568,0.11331644765923507,0.0008651245164158618,168683,21762241,0.0004929435833794793,ok
40,10,0.2625,LOShaT,base,logSha,-0.02755937063019822,0.050092916697283885,-0.5501650222673604,0.6147097868683024,-0.0169410148463137,-0.00012933768732836405,168683,21762241,0.0004929435833794793,ok
40,10,0.2625,LOShaT,base,logT,-0.5018722272277756,0.07565626924360871,-6.633584133150641,0.37902874879727866,-0.19022400234224732,-0.0014522820952869372,168683,21762241,0.0004929435833794793,ok
40,10,0.2625,LOShaT,base,dpos,0.06336721872834544,0.061553506123536605,1.0294656262336828,0.4786798506821886,0.03033261079902998,0.00023157701985200495,168683,21762241,0.0004929435833794793,ok
40,10,0.2625,LOShaT,sha4,const,-0.5971035280952068,0.4123743724014344,-1.4479646846578138,0.0,-0.0,-0.0,168683,21762241,0.0004934928334248134,ok
40,10,0.2625,LOShaT,sha4,logN,0.025820430303358,0.03882644991226953,0.6650216633686743,0.5311966469166141,0.013715725999087902,0.00010471393224341289,168683,21762241,0.0004934928334248134,ok
40,10,0.2625,LOShaT,sha4,logL,-0.10049652717053473,0.03755633557879791,-2.6758874533880013,0.7902068232007609,-0.0794130414781372,-0.0006062859410532106,168683,21762241,0.0004934928334248134,ok
40,10,0.2625,LOShaT,sha4,logOm,0.10762905104477363,0.02941118694266214,3.659459621762264,1.0580145429604568,0.11387310125040385,0.0008693743378567813,168683,21762241,0.0004934928334248134,ok
40,10,0.2625,LOShaT,sha4,logSha,0.0038619201245016555,0.13517181628399694,0.028570453743017955,0.6147097868683024,0.0023739600966348204,1.8124209883174654e-05,168683,21762241,0.0004934928334248134,ok
40,10,0.2625,LOShaT,sha4,logT,-0.5011837759361808,0.07570428443915037,-6.620282849896331,0.37902874879727866,-0.18996305951058626,-0.0014502899039880023,168683,21762241,0.0004934928334248134,ok
40,10,0.2625,LOShaT,sha4,dpos,0.06351901091416917,0.06155431359747222,1.0319181094203225,0.4786798506821886,0.030405270659874806,0.00023213174803378889,168683,21762241,0.0004934928334248134,ok
40,10,0.2625,LOShaT,sha4,sha4,-0.06460419445378286,0.25596505766672406,-0.25239458480266436,0.31825051370868146,-0.020560318072651945,-0.00015696958029825508,168683,21762241,0.0004934928334248134,ok
40,10,0.2625,LOcSha,base,const,-0.5945318147872777,0.41223537901262325,-1.442214436352568,0.0,-0.0,-0.0,168683,21762241,0.0004929435833792573,ok
40,10,0.2625,LOcSha,base,logN,0.02549607926687886,0.038804575083486274,0.6570379707038464,0.5311966469166141,0.013543431816086254,0.00010339853695147074,168683,21762241,0.0004929435833792573,ok
40,10,0.2625,LOcSha,base,logL,0.15026771743925257,0.05167458017342618,2.9079620373292987,0.7902068232007609,0.11874257562730135,0.0009065507738688005,168683,21762241,0.0004929435833792573,ok
40,10,0.2625,LOcSha,base,logOm,-0.14383319294687463,0.04738126805731419,-3.0356552039276052,1.0580145429604568,-0.15217760989823076,-0.0011618135221502341,168683,21762241,0.0004929435833792573,ok
40,10,0.2625,LOcSha,base,logc,-0.2509361136138815,0.03782813462180424,-6.633584133150495,1.2758697967721317,-0.32016180827933155,-0.0024443038524770704,168683,21762241,0.0004929435833792573,ok
40,10,0.2625,LOcSha,base,logSha,-0.27849548424407833,0.06096888173124858,-4.5678299541672605,0.6147097868683024,-0.17119389976346205,-0.0013069950815223993,168683,21762241,0.0004929435833792573,ok
40,10,0.2625,LOcSha,base,dpos,0.06336721872834507,0.06155350612353647,1.029465626233679,0.4786798506821886,0.030332610799029804,0.0002315770198520036,168683,21762241,0.0004929435833792573,ok
40,10,0.2625,LOcSha,sha4,const,-0.5971035280952185,0.4123743724014613,-1.4479646846577476,0.0,-0.0,-0.0,168683,21762241,0.0004934928334248134,ok
40,10,0.2625,LOcSha,sha4,logN,0.025820430303358195,0.03882644991227096,0.6650216633686548,0.5311966469166141,0.013715725999088005,0.00010471393224341368,168683,21762241,0.0004934928334248134,ok
40,10,0.2625,LOcSha,sha4,logL,0.15009536079755076,0.05168006080886478,2.9043185795130606,0.7902068232007609,0.1186063782330046,0.0009055109627265344,168683,21762241,0.0004934928334248134,ok
40,10,0.2625,LOcSha,sha4,logOm,-0.14296283692331244,0.047485465459506056,-3.0106651696449336,1.0580145429604568,-0.15125676056774873,-0.0011547832158868324,168683,21762241,0.0004934928334248134,ok
40,10,0.2625,LOcSha,sha4,logc,-0.2505918879680844,0.03785214221957487,-6.620282849896227,1.2758697967721317,-0.31972262117458466,-0.0024409508393932783,168683,21762241,0.0004934928334248134,ok
40,10,0.2625,LOcSha,sha4,logSha,-0.24672996784358106,0.14078182349307325,-1.7525697687508692,0.6147097868683024,-0.1516673259471508,-0.0011579177138582165,168683,21762241,0.0004934928334248134,ok
40,10,0.2625,LOcSha,sha4,dpos,0.06351901091416867,0.06155431359747195,1.0319181094203187,0.4786798506821886,0.030405270659874566,0.00023213174803378707,168683,21762241,0.0004934928334248134,ok
40,10,0.2625,LOcSha,sha4,sha4,-0.06460419445378447,0.2559650576667235,-0.2523945848026712,0.31825051370868146,-0.020560318072652458,-0.00015696958029825898,168683,21762241,0.0004934928334248134,ok
40,11,0.2875,LOcT,base,const,-0.47578122281901425,0.43940282179357604,-1.082790549402817,0.0,-0.0,-0.0,168658,21558709,0.004218404595558445,ok
40,11,0.2875,LOcT,base,logN,0.061998757261292434,0.04137591898097919,1.498426108427796,0.5308095874556872,0.032909534764631924,0.00024006431661627685,168658,21558709,0.004218404595558445,ok
40,11,0.2875,LOcT,base,logL,-0.9389080432454269,0.058176471904699344,-16.138964988861492,0.7902202218301466,-0.7419441222115101,-0.005412240250129275,168658,21558709,0.004218404595558445,ok
40,11,0.2875,LOcT,base,logOm,0.03142694166319692,0.0518498119327094,0.606114863135526,1.057830983532751,0.03324439260900599,0.0002425069953155714,168658,21558709,0.004218404595558445,ok
40,11,0.2875,LOcT,base,logc,0.28228373637674237,0.052881690990712896,5.338024013383331,1.2757271623778035,0.36011702999330547,0.0026269362154622685,168658,21558709,0.004218404595558445,ok
40,11,0.2875,LOcT,base,logT,-0.813409049111095,0.1305675151894875,-6.229796499769689,0.37893988993368233,-0.30823313554121956,-0.0022484601368998633,168658,21558709,0.004218404595558445,ok
40,11,0.2875,LOcT,base,dpos,-0.17470043853728556,0.06519159359928503,-2.679800092188597,0.4786960975937322,-0.08362841817571226,-0.0006100420198169621,168658,21558709,0.004218404595558445,ok
40,11,0.2875,LOcT,sha4,const,-0.49943866552795985,0.43959794627003274,-1.1361260209827473,0.0,-0.0,-0.0,168658,21558709,0.004259710396312233,ok
40,11,0.2875,LOcT,sha4,logN,0.06498284241267939,0.041405541273881255,1.569423811727122,0.5308095874556872,0.03449351577277228,0.00025161894116420696,168658,21558709,0.004259710396312233,ok
40,11,0.2875,LOcT,sha4,logL,-0.6482340778877624,0.14346051505201277,-4.518553956485796,0.7902202218301466,-0.5122476768263282,-0.003736679638745519,168658,21558709,0.004259710396312233,ok
40,11,0.2875,LOcT,sha4,logOm,-0.25281904839975566,0.13843799466174425,-1.8262258783615515,1.057830983532751,-0.2674398226245277,-0.0019508862314071554,168658,21558709,0.004259710396312233,ok
40,11,0.2875,LOcT,sha4,logc,-0.006801461663648341,0.1408691442101938,-0.04828212524312448,1.2757271623778035,-0.008676809388187512,-6.329449295112901e-05,168658,21558709,0.004259710396312233,ok
40,11,0.2875,LOcT,sha4,logT,-0.22890413570451612,0.29465778678970544,-0.7768474004994916,0.37893988993368233,-0.08674090798923402,-0.0006327466172961474,168658,21558709,0.004259710396312233,ok
40,11,0.2875,LOcT,sha4,dpos,-0.1733111589167941,0.06519610146339316,-2.658305558563287,0.4786960975937322,-0.0829633754429165,-0.0006051907501071023,168658,21558709,0.004259710396312233,ok
40,11,0.2875,LOcT,sha4,sha4,-0.5945051667802443,0.26621396438206607,-2.233185506102978,0.3182443500689204,-0.18919791041459397,-0.0013801370148118855,168658,21558709,0.004259710396312233,ok
40,11,0.2875,LOShaT,base,const,-0.4757812228190093,0.4394028217936572,-1.0827905494026058,0.0,-0.0,-0.0,168658,21558709,0.004218404595558445,ok
40,11,0.2875,LOShaT,base,logN,0.061998757261293,0.04137591898098554,1.4984261084275798,0.5308095874556872,0.03290953476463223,0.00024006431661627908,168658,21558709,0.004218404595558445,ok
40,11,0.2875,LOShaT,base,logL,-0.6566243068686889,0.03946302110114924,-16.638977162586436,0.7902202218301466,-0.5188778054328416,-0.0037850442632953387,168658,21558709,0.004218404595558445,ok
40,11,0.2875,LOShaT,base,logOm,-0.25085679471354827,0.031187743106981382,-8.043441740976567,1.057830983532751,-0.2653640898777062,-0.0019357444384007325,168658,21558709,0.004218404595558445,ok
40,11,0.2875,LOShaT,base,logSha,-0.2822837363767467,0.05288169099071144,-5.33802401338356,0.614799263333568,-0.17354783317547098,-0.0012659748085007921,168658,21558709,0.004218404595558445,ok
40,11,0.2875,LOShaT,base,logT,-0.24884157635761042,0.08092199766707293,-3.0750795028737135,0.37893988993368233,-0.0942959995558769,-0.0006878585447934855,168658,21558709,0.004218404595558445,ok
40,11,0.2875,LOShaT,base,dpos,-0.17470043853728834,0.06519159359928504,-2.6798000921886387,0.4786960975937322,-0.08362841817571359,-0.0006100420198169717,168658,21558709,0.004218404595558445,ok
40,11,0.2875,LOShaT,sha4,const,-0.4994386655279634,0.4395979462700146,-1.1361260209828024,0.0,-0.0,-0.0,168658,21558709,0.004259710396312233,ok
40,11,0.2875,LOShaT,sha4,logN,0.06498284241268007,0.04140554127387824,1.5694238117272528,0.5308095874556872,0.03449351577277264,0.0002516189411642096,168658,21558709,0.004259710396312233,ok
40,11,0.2875,LOShaT,sha4,logL,-0.6550355395514109,0.03946737230031509,-16.59688753958878,0.7902202218301466,-0.5176223293709458,-0.003775885975128013,168658,21558709,0.004259710396312233,ok
40,11,0.2875,LOShaT,sha4,logOm,-0.24601758673610719,0.0312677301776144,-7.868098686365129,1.057830983532751,-0.2602450257434102,-0.001898402536064411,168658,21558709,0.004259710396312233,ok
40,11,0.2875,LOShaT,sha4,logSha,0.006801461663642882,0.14086914421016872,0.048282125243094325,0.614799263333568,0.004181533620399148,3.0502923185287236e-05,168658,21558709,0.004259710396312233,ok
40,11,0.2875,LOShaT,sha4,logT,-0.24250705903181352,0.08097146785961862,-2.9949692829114998,0.37893988993368233,-0.09189559825765642,-0.0006703484006549112,168658,21558709,0.004259710396312233,ok
40,11,0.2875,LOShaT,sha4,dpos,-0.173311158916797,0.06519610146339316,-2.6583055585633315,0.4786960975937322,-0.08296337544291789,-0.0006051907501071124,168658,21558709,0.004259710396312233,ok
40,11,0.2875,LOShaT,sha4,sha4,-0.5945051667802334,0.2662139643820235,-2.2331855061032937,0.3182443500689204,-0.18919791041459047,-0.0013801370148118599,168658,21558709,0.004259710396312233,ok
40,11,0.2875,LOcSha,base,const,-0.4757812228190052,0.43940282179362145,-1.0827905494026844,0.0,-0.0,-0.0,168658,21558709,0.004218404595558445,ok
40,11,0.2875,LOcSha,base,logN,0.061998757261292795,0.04137591898098237,1.4984261084276898,0.5308095874556872,0.03290953476463212,0.00024006431661627826,168658,21558709,0.004218404595558445,ok
40,11,0.2875,LOcSha,base,logL,-0.5322035186898865,0.05470514924537153,-9.728581788576601,0.7902202218301466,-0.42055798259790667,-0.0030678332407904434,168658,21558709,0.004218404595558445,ok
40,11,0.2875,LOcSha,base,logOm,-0.375277582892353,0.05065583005296376,-7.408378907225041,1.057830983532751,-0.3969802546088113,-0.0028958414093182565,168658,21558709,0.004218404595558445,ok
40,11,0.2875,LOcSha,base,logc,-0.12442078817880449,0.04046099883353733,-3.07507950287363,1.2757271623778035,-0.158726979044156,-0.0011578615141576763,168658,21558709,0.004218404595558445,ok
40,11,0.2875,LOcSha,base,logSha,-0.40670452455554773,0.0652837575947433,-6.229796499769736,0.614799263333568,-0.2500416420911798,-0.0018239721820297852,168658,21558709,0.004218404595558445,ok
40,11,0.2875,LOcSha,base,dpos,-0.17470043853728542,0.06519159359928531,-2.679800092188583,0.4786960975937322,-0.0836284181757122,-0.0006100420198169616,168658,21558709,0.004218404595558445,ok
40,11,0.2875,LOcSha,sha4,const,-0.49943866552795885,0.439597946270025,-1.136126020982765,0.0,-0.0,-0.0,168658,21558709,0.004259710396312233,ok
40,11,0.2875,LOcSha,sha4,logN,0.06498284241267976,0.04140554127387753,1.569423811727272,0.5308095874556872,0.03449351577277248,0.0002516189411642084,168658,21558709,0.004259710396312233,ok
40,11,0.2875,LOcSha,sha4,logL,-0.5337820100355067,0.05471094970147267,-9.756401834515016,0.7902202218301466,-0.4218053383791997,-0.003076932294160693,168658,21558709,0.004259710396312233,ok
40,11,0.2875,LOcSha,sha4,logOm,-0.3672711162520149,0.05078965399692964,-7.231219103682363,1.057830983532751,-0.3885107661280403,-0.002834059254730923,168658,21558709,0.004259710396312233,ok
40,11,0.2875,LOcSha,sha4,logc,-0.12125352951590636,0.040485733929810176,-2.9949692829114256,1.2757271623778035,-0.15468642113762046,-0.0011283869627998913,168658,21558709,0.004259710396312233,ok
40,11,0.2875,LOcSha,sha4,logSha,-0.11445206785225777,0.14732889339482835,-0.7768474004996182,0.614799263333568,-0.07036504700257162,-0.0005132900553944821,168658,21558709,0.004259710396312233,ok
40,11,0.2875,LOcSha,sha4,dpos,-0.17331115891679455,0.06519610146339344,-2.6583055585632827,0.4786960975937322,-0.08296337544291672,-0.000605190750107104,168658,21558709,0.004259710396312233,ok
40,11,0.2875,LOcSha,sha4,sha4,-0.5945051667802467,0.2662139643820225,-2.2331855061033523,0.3182443500689204,-0.18919791041459472,-0.001380137014811891,168658,21558709,0.004259710396312233,ok
40,12,0.3125,LOcT,base,const,1.363176614973758,0.458959878959712,2.970143312011417,0.0,0.0,0.0,168655,21319859,0.006678223001782002,ok
40,12,0.3125,LOcT,base,logN,-0.03457348583883474,0.04319489594700718,-0.8004067397511629,0.5308260208293779,-0.018352505914029493,-0.00012848570385403017,168655,21319859,0.006678223001782002,ok
40,12,0.3125,LOcT,base,logL,-1.3364089309174958,0.06076647734341552,-21.99253584118292,0.7899666142581517,-1.0557184384212503,-0.007391073854853737,168655,21319859,0.006678223001782002,ok
40,12,0.3125,LOcT,base,logOm,0.1134284361226274,0.05419540078995793,2.092953174425919,1.0577759231865524,0.1199818687352191,0.0008399918205383508,168655,21319859,0.006678223001782002,ok
40,12,0.3125,LOcT,base,logc,0.4609427545828294,0.05547575136454468,8.308905120614991,1.2757418372245724,0.5880439565868539,0.0041168896505524525,168655,21319859,0.006678223001782002,ok
40,12,0.3125,LOcT,base,logT,-1.0124591270438605,0.13551992150812442,-7.470924686029748,0.3790521290865116,-0.3837747877190463,-0.0026868033146262705,168655,21319859,0.006678223001782002,ok
40,12,0.3125,LOcT,base,dpos,0.03651042135905376,0.06817005081680569,0.5355786143854978,0.47871184380242277,0.017477971126795982,0.00012236309486488744,168655,21319859,0.006678223001782002,ok
40,12,0.3125,LOcT,sha4,const,1.3348576214309247,0.4591636065803015,2.9071503104797487,0.0,0.0,0.0,168655,21319859,0.006731250568890013,ok
40,12,0.3125,LOcT,sha4,logN,-0.03101125673403242,0.04322645961687884,-0.717413755576765,0.5308260208293779,-0.01646158201304468,-0.00011524736520477165,168655,21319859,0.006731250568890013,ok
40,12,0.3125,LOcT,sha4,logL,-0.9915737671117539,0.15226083586444858,-6.51233629109005,0.7899666142581517,-0.7833101715924733,-0.005483946399719893,168655,21319859,0.006731250568890013,ok
40,12,0.3125,LOcT,sha4,logOm,-0.223793521721902,0.1473347773051173,-1.5189456679222817,1.0577759231865524,-0.23672339904255468,-0.00165729806529854,168655,21319859,0.006731250568890013,ok
40,12,0.3125,LOcT,sha4,logc,0.1179828901832501,0.14989271924183803,0.7871155502416073,1.2757418372245724,0.15051570908344444,0.0010537589206219026,168655,21319859,0.006731250568890013,ok
40,12,0.3125,LOcT,sha4,logT,-0.319042813403143,0.3125611351368351,-1.0207373135609785,0.3790521290865116,-0.12093385769021199,-0.0008466566853538973,168655,21319859,0.006731250568890013,ok
40,12,0.3125,LOcT,sha4,dpos,0.03817319084478813,0.06816783144030064,0.5599883411021968,0.47871184380242277,0.01827395857313029,0.00012793579473379491,168655,21319859,0.006731250568890013,ok
40,12,0.3125,LOcT,sha4,sha4,-0.7051124445637652,0.2827512545221794,-2.4937553177450362,0.31817773341280764,-0.2243510794124628,-0.0015706795836903048,168655,21319859,0.006731250568890013,ok
40,12,0.3125,LOShaT,base,const,1.3631766149737594,0.4589598789597866,2.970143312010937,0.0,0.0,0.0,168655,21319859,0.006678223001782002,ok
40,12,0.3125,LOShaT,base,logN,-0.03457348583883532,0.043194895947017836,-0.800406739750979,0.5308260208293779,-0.0183525059140298,-0.00012848570385403234,168655,21319859,0.006678223001782002,ok
40,12,0.3125,LOShaT,base,logL,-0.8754661763346715,0.04122596753665911,-21.235794540326705,0.7899666142581517,-0.6915890512166305,-0.004841807785790255,168655,21319859,0.006678223001782002,ok
40,12,0.3125,LOShaT,base,logOm,-0.34751431846020325,0.032542220808575564,-10.678875314146534,1.0577759231865524,-0.3675922790297871,-0.0025735097388713663,168655,21319859,0.006678223001782002,ok
40,12,0.3125,LOShaT,base,logSha,-0.4609427545828205,0.055475751364542907,-8.308905120615098,0.6145438833831294,-0.28326955041864327,-0.0019831671890720515,168655,21319859,0.006678223001782002,ok
40,12,0.3125,LOShaT,base,logT,-0.09057361787820842,0.08364536735366289,-1.0828288612237429,0.3790521290865116,-0.03433212269580303,-0.00024035883546568232,168655,21319859,0.006678223001782002,ok
40,12,0.3125,LOShaT,base,dpos,0.036510421359054315,0.06817005081680565,0.5355786143855062,0.47871184380242277,0.01747797112679625,0.0001223630948648893,168655,21319859,0.006678223001782002,ok
40,12,0.3125,LOShaT,sha4,const,1.334857621430928,0.4591636065802782,2.9071503104799032,0.0,0.0,0.0,168655,21319859,0.006731250568890013,ok
40,12,0.3125,LOShaT,sha4,logN,-0.031011256734032766,0.043226459616877884,-0.7174137555767889,0.5308260208293779,-0.016461582013044863,-0.00011524736520477293,168655,21319859,0.006731250568890013,ok
40,12,0.3125,LOShaT,sha4,logL,-0.8735908769285035,0.04122654628636962,-21.190008759412656,0.7899666142581517,-0.6901076272940196,-0.004831436352249,168655,21319859,0.006731250568890013,ok
40,12,0.3125,LOShaT,sha4,logOm,-0.3417764119051524,0.03261847124822332,-10.478002151120693,1.0577759231865524,-0.36152285962636,-0.002531017796480083,168655,21319859,0.006731250568890013,ok
40,12,0.3125,LOShaT,sha4,logSha,-0.11798289018324531,0.14989271924181236,-0.7871155502417102,0.6145438833831294,-0.07250566350597687,-0.0005076113993701196,168655,21319859,0.006731250568890013,ok
40,12,0.3125,LOShaT,sha4,logT,-0.08307703303664414,0.08369727542907619,-0.9925894554004014,0.3790521290865116,-0.03149052625073042,-0.0002204648481799917,168655,21319859,0.006731250568890013,ok
40,12,0.3125,LOShaT,sha4,dpos,0.038173190844788846,0.06816783144030063,0.5599883411022074,0.47871184380242277,0.018273958573130633,0.0001279357947337973,168655,21319859,0.006731250568890013,ok
40,12,0.3125,LOShaT,sha4,sha4,-0.7051124445637693,0.28275125452213373,-2.493755317745454,0.31817773341280764,-0.2243510794124641,-0.001570679583690314,168655,21319859,0.006731250568890013,ok
40,12,0.3125,LOcSha,base,const,1.3631766149737554,0.4589598789596696,2.9701433120116856,0.0,0.0,0.0,168655,21319859,0.006678223001782002,ok
40,12,0.3125,LOcSha,base,logN,-0.0345734858388351,0.043194895947003056,-0.8004067397512477,0.5308260208293779,-0.018352505914029683,-0.0001284857038540315,168655,21319859,0.006678223001782002,ok
40,12,0.3125,LOcSha,base,logL,-0.830179367395565,0.05717994091660004,-14.51871677528358,0.7899666142581517,-0.6558139840884487,-0.004591346911295956,168655,21319859,0.006678223001782002,ok
40,12,0.3125,LOcSha,base,logOm,-0.3928011273993101,0.0524171553799043,-7.493751321535893,1.0577759231865524,-0.41549557516352387,-0.0029088802190392073,168655,21319859,0.006678223001782002,ok
40,12,0.3125,LOcSha,base,logc,-0.045286808939105985,0.04182268367683215,-1.0828288612237669,1.2757418372245724,-0.057774276838013255,-0.00040447711385915516,168655,21319859,0.006678223001782002,ok
40,12,0.3125,LOcSha,base,logSha,-0.5062295635219302,0.06775996075406115,-7.470924686029862,0.6145438833831294,-0.3111002818501135,-0.0021780098516215505,168655,21319859,0.006678223001782002,ok
40,12,0.3125,LOcSha,base,dpos,0.03651042135905454,0.0681700508168057,0.535578614385509,0.47871184380242277,0.017477971126796357,0.00012236309486489007,168655,21319859,0.006678223001782002,ok
40,12,0.3125,LOcSha,sha4,const,1.3348576214309271,0.45916360658036753,2.9071503104793357,0.0,0.0,0.0,168655,21319859,0.006731250568890013,ok
40,12,0.3125,LOcSha,sha4,logN,-0.03101125673403292,0.043226459616885045,-0.7174137555766735,0.5308260208293779,-0.016461582013044943,-0.00011524736520477349,168655,21319859,0.006731250568890013,ok
40,12,0.3125,LOcSha,sha4,logL,-0.8320523604101825,0.05718824580675504,-14.54935972720291,0.7899666142581517,-0.6572935860387352,-0.004601705589227836,168655,21319859,0.006731250568890013,ok
40,12,0.3125,LOcSha,sha4,logOm,-0.38331492842347603,0.052550228675385856,-7.294258047691769,1.0577759231865524,-0.40546130228432964,-0.0028386303785222725,168655,21319859,0.006731250568890013,ok
40,12,0.3125,LOcSha,sha4,logc,-0.041538516518322965,0.04184863771453818,-0.9925894554004209,1.2757418372245724,-0.052992423378668586,-0.000370999407308953,168655,21319859,0.006731250568890013,ok
40,12,0.3125,LOcSha,sha4,logSha,-0.15952140670157253,0.1562805675683905,-1.0207373135611617,0.6145438833831294,-0.09803290475712394,-0.0006863273510210585,168655,21319859,0.006731250568890013,ok
40,12,0.3125,LOcSha,sha4,dpos,0.03817319084478861,0.06816783144030054,0.5599883411022046,0.47871184380242277,0.01827395857313052,0.00012793579473379651,168655,21319859,0.006731250568890013,ok
40,12,0.3125,LOcSha,sha4,sha4,-0.7051124445637623,0.28275125452213373,-2.4937553177454292,0.31817773341280764,-0.22435107941246188,-0.0015706795836902983,168655,21319859,0.006731250568890013,ok
40,13,0.3375,LOcT,base,const,0.990615270535636,0.47312066416925,2.093789905108144,0.0,0.0,0.0,168654,21244262,0.006805121301324046,ok
40,13,0.3375,LOcT,base,logN,0.05953656435652248,0.04457033544553949,1.3357890121619171,0.5305770257645894,0.03158873324052577,0.0002125512224558855,168654,21244262,0.006805121301324046,ok
40,13,0.3375,LOcT,base,logL,-1.479210989307272,0.0628634375206377,-23.53054569791313,0.7902796764839308,-1.1689903820812262,-0.007865789769365304,168654,21244262,0.006805121301324046,ok
40,13,0.3375,LOcT,base,logOm,0.2652769747001386,0.05530350716961527,4.796747770200847,1.0579666918900088,0.2806542033580952,0.0018884389429904517,168654,21244262,0.006805121301324046,ok
40,13,0.3375,LOcT,base,logc,0.6017445467955875,0.056372583696966,10.674418437698353,1.2758009276813884,0.7677062510290272,0.005165667799995917,168654,21244262,0.006805121301324046,ok
40,13,0.3375,LOcT,base,logT,-0.8605214574086862,0.1384862868393239,-6.213766554424915,0.37896010256455354,-0.3261032997585948,-0.0021942524406665235,168654,21244262,0.006805121301324046,ok
40,13,0.3375,LOcT,base,dpos,0.09979932647545715,0.07037038541733193,1.4182006519304498,0.4786969322443903,0.0477736314238577,0.00032145460481051096,168654,21244262,0.006805121301324046,ok
40,13,0.3375,LOcT,sha4,const,0.9671396304021528,0.4732676800559277,2.0435361871485975,0.0,0.0,0.0,168654,21244262,0.00684010059030371,ok
40,13,0.3375,LOcT,sha4,logN,0.0625006461800123,0.044593586604177386,1.4015613216936769,0.5305770257645894,0.03316140695855588,0.00022313327773319864,168654,21244262,0.00684010059030371,ok
40,13,0.3375,LOcT,sha4,logL,-1.1906468485452113,0.15603078679343332,-7.63084563639027,0.7902796764839308,-0.9409440062749214,-0.006331333303979749,168654,21244262,0.00684010059030371,ok
40,13,0.3375,LOcT,sha4,logOm,-0.016895139682492368,0.15030771765881737,-0.11240367391408702,1.0579666918900088,-0.017874495038906063,-0.0001202721787661628,168654,21244262,0.00684010059030371,ok
40,13,0.3375,LOcT,sha4,logc,0.3147474017603059,0.1527756727451781,2.060193197678064,1.2758009276813884,0.40155502715110497,0.0027019447489200128,168654,21244262,0.00684010059030371,ok
40,13,0.3375,LOcT,sha4,logT,-0.2802520378999795,0.31845324898740396,-0.880041383754463,0.37896010256455354,-0.10620434102650138,-0.0007146175297192417,168654,21244262,0.00684010059030371,ok
40,13,0.3375,LOcT,sha4,dpos,0.10120673026290607,0.07037801125363966,1.4380447594371613,0.4786969322443903,0.04844735129933863,0.0003259878661488474,168654,21244262,0.00684010059030371,ok
40,13,0.3375,LOcT,sha4,sha4,-0.5902690222613545,0.2883407090112277,-2.047123433543232,0.31832328968230406,-0.18789637696379152,-0.0012642990244208048,168654,21244262,0.00684010059030371,ok
40,13,0.3375,LOShaT,base,const,0.990615270535623,0.4731206641692902,2.0937899051079385,0.0,0.0,0.0,168654,21244262,0.006805121301324046,ok
40,13,0.3375,LOShaT,base,logN,0.05953656435652287,0.044570335445541204,1.3357890121618745,0.5305770257645894,0.03158873324052597,0.00021255122245588686,168654,21244262,0.006805121301324046,ok
40,13,0.3375,LOShaT,base,logL,-0.8774664425116855,0.0430294631864839,-20.39222378185068,0.7902796764839308,-0.6934438963136405,-0.00466597842793342,168654,21244262,0.006805121301324046,ok
40,13,0.3375,LOShaT,base,logOm,-0.3364675720954512,0.03391283898039854,-9.921539517523962,1.0579666918900088,-0.35597148417808755,-0.002395226600110068,168654,21244262,0.006805121301324046,ok
40,13,0.3375,LOShaT,base,logSha,-0.6017445467955981,0.056372583696964434,-10.674418437698838,0.614991621211361,-0.37006785438892054,-0.00249007689681837,168654,21244262,0.006805121301324046,ok
40,13,0.3375,LOShaT,base,logT,0.34296763618248577,0.08603666470212715,3.9862962769407115,0.37896010256455354,0.1299710505840373,0.0008745366734134052,168654,21244262,0.006805121301324046,ok
40,13,0.3375,LOShaT,base,dpos,0.09979932647545907,0.07037038541733193,1.418200651930477,0.4786969322443903,0.04777363142385862,0.0003214546048105171,168654,21244262,0.006805121301324046,ok
40,13,0.3375,LOShaT,sha4,const,0.9671396304021489,0.4732676800558586,2.0435361871488875,0.0,0.0,0.0,168654,21244262,0.0068401005903039325,ok
40,13,0.3375,LOShaT,sha4,logN,0.06250064618001223,0.04459358660417099,1.4015613216938765,0.5305770257645894,0.033161406958555836,0.00022313327773319837,168654,21244262,0.0068401005903039325,ok
40,13,0.3375,LOShaT,sha4,logL,-0.8758994467849052,0.043036876807733306,-20.35230043987566,0.7902796764839308,-0.6922055314376289,-0.004657645837758358,168654,21244262,0.0068401005903039325,ok
40,13,0.3375,LOShaT,sha4,logOm,-0.3316425414428,0.0339870870912066,-9.757898361598782,1.0579666918900088,-0.35086676246023424,-0.002360878440810193,168654,21244262,0.0068401005903039325,ok
40,13,0.3375,LOShaT,sha4,logSha,-0.3147474017603089,0.15277567274515455,-2.060193197678401,0.614991621211361,-0.19356701488063593,-0.0013024550660750383,168654,21244262,0.0068401005903039325,ok
40,13,0.3375,LOShaT,sha4,logT,0.3492427656206271,0.08608076512245356,4.057152200306472,0.37896010256455354,0.1323490742795212,0.0008905376899674883,168654,21244262,0.0068401005903039325,ok
40,13,0.3375,LOShaT,sha4,dpos,0.10120673026290766,0.07037801125363967,1.4380447594371837,0.4786969322443903,0.04844735129933939,0.0003259878661488525,168654,21244262,0.0068401005903039325,ok
40,13,0.3375,LOShaT,sha4,sha4,-0.5902690222613624,0.2883407090111906,-2.0471234335435233,0.31832328968230406,-0.18789637696379402,-0.0012642990244208215,168654,21244262,0.0068401005903039325,ok
40,13,0.3375,LOcSha,base,const,0.9906152705356219,0.4731206641692632,2.0937899051080557,0.0,0.0,0.0,168654,21244262,0.006805121301324046,ok
40,13,0.3375,LOcSha,base,logN,0.05953656435652323,0.04457033544554229,1.33578901216185,0.5305770257645894,0.03158873324052616,0.00021255122245588816,168654,21244262,0.006805121301324046,ok
40,13,0.3375,LOcSha,base,logL,-1.0489502606029324,0.05924297722691538,-17.70590050842974,0.7902796764839308,-0.8289640725970203,-0.005577853523308092,168654,21244262,0.006805121301324046,ok
40,13,0.3375,LOcSha,base,logOm,-0.16498375400420404,0.054475051471190424,-3.0286112550340047,1.0579666918900088,-0.17454731643942273,-0.001174477153075483,168654,21244262,0.006805121301324046,ok
40,13,0.3375,LOcSha,base,logc,0.17148381809124502,0.043018332351064,3.9862962769407218,1.2758009276813884,0.21877921420315685,0.0014721004819262906,168654,21244262,0.006805121301324046,ok
40,13,0.3375,LOcSha,base,logSha,-0.4302607287043421,0.06924314341966072,-6.213766554425012,0.614991621211361,-0.2646067430894649,-0.0017804603396245622,168654,21244262,0.006805121301324046,ok
40,13,0.3375,LOcSha,base,dpos,0.09979932647545733,0.07037038541733201,1.4182006519304506,0.4786969322443903,0.047773631423857786,0.0003214546048105115,168654,21244262,0.006805121301324046,ok
40,13,0.3375,LOcSha,sha4,const,0.9671396304021475,0.47326768005584396,2.043536187148948,0.0,0.0,0.0,168654,21244262,0.0068401005903039325,ok
40,13,0.3375,LOcSha,sha4,logN,0.0625006461800124,0.04459358660417117,1.4015613216938745,0.5305770257645894,0.033161406958555927,0.00022313327773319897,168654,21244262,0.0068401005903039325,ok
40,13,0.3375,LOcSha,sha4,logL,-1.0505208295952215,0.05924484583959089,-17.73185185492038,0.7902796764839308,-0.8302052613521423,-0.005586205114528636,168654,21244262,0.0068401005903039325,ok
40,13,0.3375,LOcSha,sha4,logOm,-0.15702115863248187,0.054592707042014105,-2.8762295760794507,1.0579666918900088,-0.16612315575514314,-0.0011177934729172904,168654,21244262,0.0068401005903039325,ok
40,13,0.3375,LOcSha,sha4,logc,0.17462138281031667,0.04304038256122726,4.0571522003065,1.2758009276813884,0.22278212218240886,0.001499034863178303,168654,21244262,0.0068401005903039325,ok
40,13,0.3375,LOcSha,sha4,logSha,-0.140126018949988,0.15922662449368014,-0.8800413837545726,0.614991621211361,-0.086176327567947,-0.00057985496385233,168654,21244262,0.0068401005903039325,ok
40,13,0.3375,LOcSha,sha4,dpos,0.10120673026290629,0.07037801125363974,1.4380447594371628,0.4786969322443903,0.04844735129933874,0.0003259878661488481,168654,21244262,0.0068401005903039325,ok
40,13,0.3375,LOcSha,sha4,sha4,-0.5902690222613577,0.2883407090111908,-2.0471234335435056,0.31832328968230406,-0.18789637696379255,-0.0012642990244208117,168654,21244262,0.0068401005903039325,ok
40,14,0.3625,LOcT,base,const,1.6114101010883746,0.49537880773348186,3.2528846126080695,0.0,0.0,0.0,168646,21087757,0.0016415584004687567,ok
40,14,0.3625,LOcT,base,logN,0.016914313268415283,0.04662225343159846,0.3627948463115583,0.5302704968589205,0.008969161300870004,5.8224884142165924e-05,168646,21087757,0.0016415584004687567,ok
40,14,0.3625,LOcT,base,logL,-0.6762582857330999,0.06522231445525034,-10.368511013160798,0.7902245127000426,-0.534395874302805,-0.003469124572920116,168646,21087757,0.0016415584004687567,ok
40,14,0.3625,LOcT,base,logOm,0.1892284717095899,0.057687392449990084,3.2802396446265862,1.0578364520740404,0.2001727751446655,0.0012994566883397945,168646,21087757,0.0016415584004687567,ok
40,14,0.3625,LOcT,base,logc,0.543877566656215,0.059148967067270394,9.195047582786366,1.2756503534038508,0.6937976101134271,0.004503908906515872,168646,21087757,0.0016415584004687567,ok
40,14,0.3625,LOcT,base,logT,-0.807223408451347,0.14504421393657066,-5.565360978855415,0.378965881881661,-0.305910130859285,-0.0019858692836161804,168646,21087757,0.0016415584004687567,ok
40,14,0.3625,LOcT,base,dpos,-0.05970666910583711,0.07342212813228373,-0.8131972012342703,0.47869625027296825,-0.0285813586172531,-0.00018554090380265947,168646,21087757,0.0016415584004687567,ok
40,14,0.3625,LOcT,sha4,const,1.5903579891635655,0.49555497090936923,3.209246365232046,0.0,0.0,0.0,168646,21087757,0.0016674311000577369,ok
40,14,0.3625,LOcT,sha4,logN,0.019569349524420278,0.04664973636645475,0.41949539372943495,0.5302704968589205,0.01037704869552022,6.73644321655439e-05,168646,21087757,0.0016674311000577369,ok
40,14,0.3625,LOcT,sha4,logL,-0.4179437990400867,0.15838338953893302,-2.6388108011626423,0.7902245127000426,-0.33026943493245703,-0.0021440019796249653,168646,21087757,0.0016674311000577369,ok
40,14,0.3625,LOcT,sha4,logOm,-0.06337187979650426,0.1526480123919585,-0.4151503763690191,1.0578364520740404,-0.06703708448519663,-0.0004351829949808742,168646,21087757,0.0016674311000577369,ok
40,14,0.3625,LOcT,sha4,logc,0.28697344658727125,0.15534669806981513,1.8473095994502637,1.2756503534038508,0.3660777785565737,0.0023764581245083022,168646,21087757,0.0016674311000577369,ok
40,14,0.3625,LOcT,sha4,logT,-0.2877844678579209,0.32476530777233453,-0.8861305717409392,0.378965881881661,-0.10906049465362153,-0.0007079853347133437,168646,21087757,0.0016674311000577369,ok
40,14,0.3625,LOcT,sha4,dpos,-0.058477667391800076,0.0734285102194177,-0.7963891302854736,0.47869625027296825,-0.027993040105164523,-0.0001817217309663179,168646,21087757,0.0016674311000577369,ok
40,14,0.3625,LOcT,sha4,sha4,-0.5283283946476545,0.294642119265581,-1.7931190420587362,0.31829701703282787,-0.1681653520300911,-0.001091674885780997,168646,21087757,0.0016674311000577369,ok
40,14,0.3625,LOShaT,base,const,1.6114101010883657,0.4953788077335567,3.2528846126075606,0.0,0.0,0.0,168646,21087757,0.0016415584004687567,ok
40,14,0.3625,LOShaT,base,logN,0.01691431326841691,0.04662225343160517,0.36279484631154096,0.5302704968589205,0.008969161300870866,5.822488414217152e-05,168646,21087757,0.0016415584004687567,ok
40,14,0.3625,LOShaT,base,logL,-0.13238071907689272,0.04471815461935574,-2.9603350183773736,0.7902245127000426,-0.10461048922341878,-0.0006790973437503056,168646,21087757,0.0016415584004687567,ok
40,14,0.3625,LOShaT,base,logOm,-0.3546490949466122,0.03517088763535623,-10.083598077578632,1.0578364520740404,-0.37516074032959373,-0.0024354217643806856,168646,21087757,0.0016415584004687567,ok
40,14,0.3625,LOShaT,base,logSha,-0.5438775666562058,0.05914896706727152,-9.195047582786035,0.6149089950479207,-0.334435207941676,-0.002171044825961201,168646,21087757,0.0016415584004687567,ok
40,14,0.3625,LOShaT,base,logT,0.28053172486107575,0.08978958241248121,3.12432375030269,0.378965881881661,0.10631195250776106,0.0006901426911668326,168646,21087757,0.0016415584004687567,ok
40,14,0.3625,LOShaT,base,dpos,-0.05970666910583714,0.07342212813228374,-0.8131972012342705,0.47869625027296825,-0.028581358617253118,-0.00018554090380265957,168646,21087757,0.0016415584004687567,ok
40,14,0.3625,LOShaT,sha4,const,1.5903579891635597,0.49555497090930967,3.20924636523242,0.0,0.0,0.0,168646,21087757,0.0016674311000577369,ok
40,14,0.3625,LOShaT,sha4,logN,0.019569349524421156,0.0466497363664493,0.41949539372950284,0.5302704968589205,0.010377048695520686,6.736443216554692e-05,168646,21087757,0.0016674311000577369,ok
40,14,0.3625,LOShaT,sha4,logL,-0.1309703524528191,0.04472302720197815,-2.928476908804289,0.7902245127000426,-0.1034959829451818,-0.0006718623307151659,168646,21087757,0.0016674311000577369,ok
40,14,0.3625,LOShaT,sha4,logOm,-0.3503453263837691,0.035247522987222044,-9.93957295980136,1.0578364520740404,-0.370608057062528,-0.0024058672222257607,168646,21087757,0.0016674311000577369,ok
40,14,0.3625,LOShaT,sha4,logSha,-0.2869734465872669,0.15534669806982557,-1.8473095994501119,0.6149089950479207,-0.17646255364641447,-0.001145537625741729,168646,21087757,0.0016674311000577369,ok
40,14,0.3625,LOShaT,sha4,logT,0.2861624253166198,0.0898494082148308,3.184911631609222,0.378965881881661,0.10844579587150778,0.0007039949097259559,168646,21087757,0.0016674311000577369,ok
40,14,0.3625,LOShaT,sha4,dpos,-0.058477667391800235,0.07342851021941771,-0.7963891302854758,0.47869625027296825,-0.0279930401051646,-0.00018172173096631838,168646,21087757,0.0016674311000577369,ok
40,14,0.3625,LOShaT,sha4,sha4,-0.5283283946476539,0.2946421192655959,-1.7931190420586434,0.31829701703282787,-0.1681653520300909,-0.0010916748857809958,168646,21087757,0.0016674311000577369,ok
40,14,0.3625,LOcSha,base,const,1.611410101088369,0.49537880773353954,3.2528846126076796,0.0,0.0,0.0,168646,21087757,0.0016415584004687567,ok
40,14,0.3625,LOcSha,base,logN,0.016914313268416525,0.046622253431602145,0.36279484631155623,0.5302704968589205,0.008969161300870662,5.822488414217019e-05,168646,21087757,0.0016415584004687567,ok
40,14,0.3625,LOcSha,base,logL,-0.2726465815074275,0.06125546121231045,-4.450975898498891,0.7902245127000426,-0.21545201201103933,-0.0013986445350606504,168646,21087757,0.0016415584004687567,ok
40,14,0.3625,LOcSha,base,logOm,-0.21438323251607844,0.05649647585936378,-3.7946301827699993,1.0578364520740404,-0.22678239806897246,-0.0014721977239686454,168646,21087757,0.0016415584004687567,ok
40,14,0.3625,LOcSha,base,logc,0.14026586243053812,0.04489479120623983,3.1243237503027497,1.2756503534038508,0.17893019698001186,0.001161556765367299,168646,21087757,0.0016415584004687567,ok
40,14,0.3625,LOcSha,base,logSha,-0.40361170422567405,0.07252210696828539,-5.565360978855417,0.6149089950479207,-0.24818446743498784,-0.0016111330120560578,168646,21087757,0.0016415584004687567,ok
40,14,0.3625,LOcSha,base,dpos,-0.059706669105836704,0.07342212813228355,-0.8131972012342668,0.47869625027296825,-0.02858135861725291,-0.00018554090380265822,168646,21087757,0.0016415584004687567,ok
40,14,0.3625,LOcSha,sha4,const,1.5903579891635633,0.4955549709093595,3.2092463652321044,0.0,0.0,0.0,168646,21087757,0.0016674311000577369,ok
40,14,0.3625,LOcSha,sha4,logN,0.019569349524420587,0.04664973636645033,0.41949539372948136,0.5302704968589205,0.010377048695520384,6.736443216554496e-05,168646,21087757,0.0016674311000577369,ok
40,14,0.3625,LOcSha,sha4,logL,-0.2740515651111276,0.06126239281711302,-4.473406155212634,0.7902245127000426,-0.2165622644946248,-0.0014058519338415202,168646,21087757,0.0016674311000577369,ok
40,14,0.3625,LOcSha,sha4,logOm,-0.20726411372546177,0.056635020496108156,-3.6596457794114254,1.0578364520740404,-0.2192515347056129,-0.001423309803224087,168646,21087757,0.0016674311000577369,ok
40,14,0.3625,LOcSha,sha4,logc,0.1430812126583104,0.04492470410741442,3.1849116316093022,1.2756503534038508,0.18252159949302518,0.001184870984859349,168646,21087757,0.0016674311000577369,ok
40,14,0.3625,LOcSha,sha4,logSha,-0.14389223392895756,0.16238265388617457,-0.8861305717408816,0.6149089950479207,-0.08848062896045561,-0.0005743875260163712,168646,21087757,0.0016674311000577369,ok
40,14,0.3625,LOcSha,sha4,dpos,-0.05847766739179941,0.07342851021941771,-0.7963891302854644,0.47869625027296825,-0.027993040105164204,-0.0001817217309663158,168646,21087757,0.0016674311000577369,ok
40,14,0.3625,LOcSha,sha4,sha4,-0.5283283946476586,0.29464211926559614,-1.7931190420586578,0.31829701703282787,-0.1681653520300924,-0.0010916748857810056,168646,21087757,0.0016674311000577369,ok
40,15,0.3875,LOcT,base,const,2.618196310181907,0.49921806378361094,5.244594497118958,0.0,0.0,0.0,168645,20942160,0.0010510886686060372,ok
40,15,0.3875,LOcT,base,logN,-0.04016914077188636,0.04702111892114186,-0.8542787090892752,0.529972886953769,-0.02128855550132896,-0.00013369983825899586,168645,20942160,0.0010510886686060372,ok
40,15,0.3875,LOcT,base,logL,-0.25164878243945155,0.06620528737184156,-3.8010375368672267,0.7901829078533944,-0.19884856666577203,-0.0012488410122324747,168645,20942160,0.0010510886686060372,ok
40,15,0.3875,LOcT,base,logOm,0.04903639505428726,0.05818613144716134,0.8427505633162272,1.058006698328914,0.05188083442933875,0.00032583042900732835,168645,20942160,0.0010510886686060372,ok
40,15,0.3875,LOcT,base,logc,0.3922583805186839,0.059715217141419336,6.5688177870931295,1.275811054172889,0.5004475779576923,0.0031429920280816033,168645,20942160,0.0010510886686060372,ok
40,15,0.3875,LOcT,base,logT,-0.28227706310299167,0.14712455924393844,-1.9186263976156757,0.37897847457069084,-0.10697693078106642,-0.0006718538673034677,168645,20942160,0.0010510886686060372,ok
40,15,0.3875,LOcT,base,dpos,0.007547812433138968,0.07439965424344287,0.10144956330632661,0.47869695646395494,0.0036131148397044225,2.2691669693112936e-05,168645,20942160,0.0010510886686060372,ok
40,15,0.3875,LOcT,sha4,const,2.606447773281305,0.4993789397417037,5.219378643860013,0.0,0.0,0.0,168645,20942160,0.0010589203235273903,ok
40,15,0.3875,LOcT,sha4,logN,-0.03869018589041788,0.04704761428245275,-0.8223623339993262,0.529972886953769,-0.02050474951312274,-0.00012877725279550296,168645,20942160,0.0010589203235273903,ok
40,15,0.3875,LOcT,sha4,logL,-0.10833280108582838,0.16206797736971296,-0.6684405077672887,0.7901829078533944,-0.08560272777790323,-0.0005376161317154676,168645,20942160,0.0010589203235273903,ok
40,15,0.3875,LOcT,sha4,logOm,-0.09111079383163487,0.15601406419942543,-0.5839909004304396,1.058006698328914,-0.0963958301639344,-0.0006054007234523314,168645,20942160,0.0010589203235273903,ok
40,15,0.3875,LOcT,sha4,logc,0.24972363724089322,0.15884387287503648,1.5721326401891023,1.275811054172889,0.3186001768801921,0.0020009244927637294,168645,20942160,0.0010589203235273903,ok
40,15,0.3875,LOcT,sha4,logT,0.005916809809209365,0.33183553677025046,0.017830549032805745,0.37897847457069084,0.002242343555819065,1.408272960161131e-05,168645,20942160,0.0010589203235273903,ok
40,15,0.3875,LOcT,sha4,dpos,0.008246863519447086,0.07440009103797746,0.11084480414462776,0.47869695646395494,0.00394774846713294,2.479329006187966e-05,168645,20942160,0.0010589203235273903,ok
40,15,0.3875,LOcT,sha4,sha4,-0.29311455848758394,0.30160199283796735,-0.9718588253661069,0.31838136048565036,-0.0933222119094277,-0.000586097287694476,168645,20942160,0.0010589203235273903,ok
40,15,0.3875,LOShaT,base,const,2.6181963101818986,0.4992180637836237,5.244594497118807,0.0,0.0,0.0,168645,20942160,0.0010510886686060372,ok
40,15,0.3875,LOShaT,base,logN,-0.04016914077188574,0.04702111892114224,-0.8542787090892552,0.529972886953769,-0.021288555501328636,-0.0001336998382589938,168645,20942160,0.0010510886686060372,ok
40,15,0.3875,LOShaT,base,logL,0.1406095980792388,0.04561175183905273,3.0827493444101624,0.7901829078533944,0.11110730108234998,0.0006977940886208275,168645,20942160,0.0010510886686060372,ok
40,15,0.3875,LOShaT,base,logOm,-0.34322198546438903,0.03540953077039736,-9.692926678128288,1.058006698328914,-0.36313115963507275,-0.002280595191485867,168645,20942160,0.0010510886686060372,ok
40,15,0.3875,LOShaT,base,logSha,-0.39225838051868017,0.05971521714141968,-6.568817787093029,0.6150536407725695,-0.2412599450615662,-0.0015151998279588292,168645,20942160,0.0010510886686060372,ok
40,15,0.3875,LOShaT,base,logT,0.5022396979343656,0.09160009643787452,5.4829603621105045,0.37897847457069084,0.19033803459201043,0.001195391788695965,168645,20942160,0.0010510886686060372,ok
40,15,0.3875,LOShaT,base,dpos,0.007547812433138705,0.0743996542434429,0.10144956330632302,0.47869695646395494,0.0036131148397042963,2.2691669693112143e-05,168645,20942160,0.0010510886686060372,ok
40,15,0.3875,LOShaT,sha4,const,2.6064477732812996,0.49937893974172215,5.21937864385981,0.0,0.0,0.0,168645,20942160,0.0010589203235273903,ok
40,15,0.3875,LOShaT,sha4,logN,-0.03869018589041711,0.04704761428245285,-0.8223623339993081,0.529972886953769,-0.020504749513122335,-0.00012877725279550038,168645,20942160,0.0010589203235273903,ok
40,15,0.3875,LOShaT,sha4,logL,0.14139083615506956,0.04561742525790067,3.0994918138344842,0.7901829078533944,0.11172462205683571,0.0007016710879051368,168645,20942160,0.0010589203235273903,ok
40,15,0.3875,LOShaT,sha4,logOm,-0.3408344310725245,0.03549319530413262,-9.602810571209398,1.058006698328914,-0.36060511109585547,-0.002264730691843952,168645,20942160,0.0010589203235273903,ok
40,15,0.3875,LOShaT,sha4,logSha,-0.2497236372408927,0.15884387287502777,-1.572132640189185,0.6150536407725695,-0.15359343227197947,-0.0009646223789644039,168645,20942160,0.0010589203235273903,ok
40,15,0.3875,LOShaT,sha4,logT,0.5053640842909867,0.09165244497473746,5.513918198584689,0.37897847457069084,0.19152210976741216,0.0012028282096136652,168645,20942160,0.0010589203235273903,ok
40,15,0.3875,LOShaT,sha4,dpos,0.008246863519447444,0.07440009103797746,0.11084480414463256,0.47869695646395494,0.003947748467133111,2.4793290061880735e-05,168645,20942160,0.0010589203235273903,ok
40,15,0.3875,LOShaT,sha4,sha4,-0.2931145584875822,0.30160199283795075,-0.9718588253661548,0.31838136048565036,-0.09332221190942716,-0.0005860972876944727,168645,20942160,0.0010589203235273903,ok
40,15,0.3875,LOcSha,base,const,2.618196310181912,0.4992180637835938,5.244594497119148,0.0,0.0,0.0,168645,20942160,0.0010510886686060372,ok
40,15,0.3875,LOcSha,base,logN,-0.04016914077188664,0.04702111892114068,-0.8542787090893026,0.529972886953769,-0.02128855550132911,-0.0001336998382589968,168645,20942160,0.0010510886686060372,ok
40,15,0.3875,LOcSha,base,logL,-0.11051025088795113,0.0629716880663758,-1.7549196199324835,0.7901829078533944,-0.08732331139424938,-0.0005484220199403497,168645,20942160,0.0010510886686060372,ok
40,15,0.3875,LOcSha,base,logOm,-0.09210213649720729,0.05736225033082061,-1.6056227914008634,1.058006698328914,-0.09744467734444925,-0.0006119878635889408,168645,20942160,0.0010510886686060372,ok
40,15,0.3875,LOcSha,base,logc,0.25111984896718587,0.045800048218937225,5.482960362110576,1.275811054172889,0.3203814792345621,0.0020121117166528642,168645,20942160,0.0010510886686060372,ok
40,15,0.3875,LOcSha,base,logSha,-0.14113853155149692,0.07356227962196958,-1.918626397615681,0.6150536407725695,-0.08680776768404236,-0.0005451842187346352,168645,20942160,0.0010510886686060372,ok
40,15,0.3875,LOcSha,base,dpos,0.007547812433139707,0.07439965424344293,0.10144956330633646,0.47869695646395494,0.0036131148397047764,2.269166969311516e-05,168645,20942160,0.0010510886686060372,ok
40,15,0.3875,LOcSha,sha4,const,2.606447773281304,0.4993789397417099,5.219378643859947,0.0,0.0,0.0,168645,20942160,0.0010589203235273903,ok
40,15,0.3875,LOcSha,sha4,logN,-0.03869018589041775,0.04704761428245454,-0.8223623339992921,0.529972886953769,-0.020504749513122672,-0.0001287772527955025,168645,20942160,0.0010589203235273903,ok
40,15,0.3875,LOcSha,sha4,logL,-0.11129120599043375,0.06297769864165265,-1.76715263324702,0.7901829078533944,-0.08794040876803205,-0.0005522976149312659,168645,20942160,0.0010589203235273903,ok
40,15,0.3875,LOcSha,sha4,logOm,-0.08815238892702963,0.05749882732855451,-1.5331162916300425,1.058006698328914,-0.09326581795849294,-0.0005857431132593767,168645,20942160,0.0010589203235273903,ok
40,15,0.3875,LOcSha,sha4,logc,0.25268204214549833,0.04582622248736904,5.5139181985847605,1.275811054172889,0.3223745425602066,0.002024628876131438,168645,20942160,0.0010589203235273903,ok
40,15,0.3875,LOcSha,sha4,logSha,0.0029584049046059765,0.16591776838511713,0.017830549032814415,0.6150536407725695,0.001819577707457332,1.1427606968050647e-05,168645,20942160,0.0010589203235273903,ok
40,15,0.3875,LOcSha,sha4,dpos,0.008246863519448514,0.07440009103797753,0.11084480414464684,0.47869695646395494,0.0039477484671336235,2.4793290061883954e-05,168645,20942160,0.0010589203235273903,ok
40,15,0.3875,LOcSha,sha4,sha4,-0.2931145584875847,0.30160199283795097,-0.9718588253661623,0.31838136048565036,-0.09332221190942795,-0.0005860972876944776,168645,20942160,0.0010589203235273903,ok
40,16,0.4125,LOcT,base,const,0.595415851673194,0.5279127021648008,1.1278680153585705,0.0,0.0,0.0,168661,20790585,0.0005465111582417803,ok
40,16,0.4125,LOcT,base,logN,0.19444593567345306,0.04974566504274174,3.9088016112837987,0.5299969292823622,0.10305574881836585,0.0006276173612577441,168661,20790585,0.0005465111582417803,ok
40,16,0.4125,LOcT,base,logL,-0.14740986421138214,0.06999756667900002,-2.1059284087314794,0.7902436935389926,-0.11648971555848397,-0.0007094312421264129,168661,20790585,0.0005465111582417803,ok
40,16,0.4125,LOcT,base,logOm,0.12638029842186266,0.0620760082932303,2.0358960232248866,1.058016422766935,0.13371243124451687,0.0008143188927087351,168661,20790585,0.0005465111582417803,ok
40,16,0.4125,LOcT,base,logc,0.22247170460391252,0.06334536591513287,3.512043878663036,1.2759872686870624,0.2838710627177013,0.0017287963977082321,168661,20790585,0.0005465111582417803,ok
40,16,0.4125,LOcT,base,logT,0.18780135555230662,0.15592400106231144,1.2044416143301513,0.37900898897511465,0.07117840189603576,0.0004334818900328238,168661,20790585,0.0005465111582417803,ok
40,16,0.4125,LOcT,base,dpos,0.08822035795478182,0.07853132395787929,1.1233779530076342,0.47870458989155484,0.04223149027483,0.0002571929930370592,168661,20790585,0.0005465111582417803,ok
40,16,0.4125,LOcT,sha4,const,0.5967677384052562,0.5281807257262893,1.1298551979242606,0.0,0.0,0.0,168661,20790585,0.0005466043234463314,ok
40,16,0.4125,LOcT,sha4,logN,0.19427548048228024,0.049784566745896076,3.902323414279689,0.5299969292823622,0.10296540809046402,0.000627067179342519,168661,20790585,0.0005466043234463314,ok
40,16,0.4125,LOcT,sha4,logL,-0.16398283123941396,0.1725162167223142,-0.9505357487833404,0.7902436935389926,-0.1295863982356158,-0.0007891910373566488,168661,20790585,0.0005466043234463314,ok
40,16,0.4125,LOcT,sha4,logOm,0.1425866367017711,0.16614698508942577,0.8581957513404549,1.058016422766935,0.15085900329757643,0.0009187428227655044,168661,20790585,0.0005466043234463314,ok
40,16,0.4125,LOcT,sha4,logc,0.23895423407345337,0.16903584862567178,1.4136305169361747,1.2759872686870624,0.30490256047659475,0.0018568798212734638,168661,20790585,0.0005466043234463314,ok
40,16,0.4125,LOcT,sha4,logT,0.1544763736063279,0.35358098889595163,0.43689106161696295,0.37900898897511465,0.05854793418107642,0.0003565613794392294,168661,20790585,0.0005466043234463314,ok
40,16,0.4125,LOcT,sha4,dpos,0.08814157888074217,0.07853396394073851,1.1223370686758347,0.47870458989155484,0.04219377837049981,0.0002569633246667344,168661,20790585,0.0005466043234463314,ok
40,16,0.4125,LOcT,sha4,sha4,0.03388730406724739,0.3192356192650761,0.106151387947437,0.31825474471658266,0.010784795305055031,6.568022501096294e-05,168661,20790585,0.0005466043234463314,ok
40,16,0.4125,LOShaT,base,const,0.5954158516731941,0.5279127021647019,1.1278680153587821,0.0,0.0,0.0,168661,20790585,0.0005465111582417803,ok
40,16,0.4125,LOShaT,base,logN,0.19444593567345297,0.04974566504273279,3.9088016112845003,0.5299969292823622,0.10305574881836581,0.0006276173612577439,168661,20790585,0.0005465111582417803,ok
40,16,0.4125,LOShaT,base,logL,0.07506184039253024,0.04781858648925054,1.5697210207040289,0.7902436935389926,0.059317145995627436,0.00036124593798964727,168661,20790585,0.0005465111582417803,ok
40,16,0.4125,LOShaT,base,logOm,-0.09609140618204937,0.037477006735230876,-2.5640096302492874,1.058016422766935,-0.10166628582737643,-0.000619155425791077,168661,20790585,0.0005465111582417803,ok
40,16,0.4125,LOShaT,base,logSha,-0.22247170460391485,0.06334536591513626,-3.512043878662885,0.614677340724332,-0.1367483157723435,-0.0008328076607618008,168661,20790585,0.0005465111582417803,ok
40,16,0.4125,LOShaT,base,logT,0.6327447647601251,0.09716752316873584,6.511895581215289,0.37900898897511465,0.23981595357103175,0.00146049742681543,168661,20790585,0.0005465111582417803,ok
40,16,0.4125,LOShaT,base,dpos,0.08822035795478107,0.07853132395787925,1.1233779530076253,0.47870458989155484,0.04223149027482964,0.000257192993037057,168661,20790585,0.0005465111582417803,ok
40,16,0.4125,LOShaT,sha4,const,0.5967677384052589,0.5281807257263783,1.1298551979240752,0.0,0.0,0.0,168661,20790585,0.0005466043234463314,ok
40,16,0.4125,LOShaT,sha4,logN,0.1942754804822799,0.04978456674590316,3.902323414279127,0.5299969292823622,0.10296540809046384,0.0006270671793425179,168661,20790585,0.0005466043234463314,ok
40,16,0.4125,LOShaT,sha4,logL,0.07497140283403954,0.04782822739742306,1.5675137238742602,0.7902436935389926,0.059245678285371105,0.0003608106941896603,168661,20790585,0.0005466043234463314,ok
40,16,0.4125,LOShaT,sha4,logOm,-0.09636759737168182,0.03756720524652211,-2.565205389629119,1.058016422766935,-0.1019585006418311,-0.0006209350362725039,168661,20790585,0.0005466043234463314,ok
40,16,0.4125,LOShaT,sha4,logSha,-0.23895423407345714,0.16903584862572713,-1.4136305169357342,0.614677340724332,-0.1468797531550922,-0.0008945088862520532,168661,20790585,0.0005466043234463314,ok
40,16,0.4125,LOShaT,sha4,logT,0.6323848417532283,0.0972451488314957,6.502996286724915,0.37900898897511465,0.23967953951607893,0.0014596666548285237,168661,20790585,0.0005466043234463314,ok
40,16,0.4125,LOShaT,sha4,dpos,0.0881415788807411,0.0785339639407385,1.1223370686758214,0.47870458989155484,0.0421937783704993,0.00025696332466673124,168661,20790585,0.0005466043234463314,ok
40,16,0.4125,LOShaT,sha4,sha4,0.03388730406725003,0.3192356192651629,0.10615138794741642,0.31825474471658266,0.010784795305055873,6.568022501096806e-05,168661,20790585,0.0005466043234463314,ok
40,16,0.4125,LOcSha,base,const,0.5954158516731934,0.5279127021647334,1.1278680153587135,0.0,0.0,0.0,168661,20790585,0.0005465111582417803,ok
40,16,0.4125,LOcSha,base,logN,0.1944459356734529,0.049745665042738876,3.9088016112840203,0.5299969292823622,0.10305574881836577,0.0006276173612577437,168661,20790585,0.0005465111582417803,ok
40,16,0.4125,LOcSha,base,logL,-0.24131054198753518,0.06617977512419136,-3.646288334082394,0.7902436935389926,-0.19069413399012597,-0.0011613418033879206,168661,20790585,0.0005465111582417803,ok
40,16,0.4125,LOcSha,base,logOm,0.2202809761980155,0.0607924355880923,3.6234931873853555,1.058016422766935,0.23306089044063275,0.0014193585777396477,168661,20790585,0.0005465111582417803,ok
40,16,0.4125,LOcSha,base,logc,0.3163723823800657,0.04858376158436563,6.5118955812156605,1.2759872686870624,0.4036871320811589,0.002458485387913956,168661,20790585,0.0005465111582417803,ok
40,16,0.4125,LOcSha,base,logSha,0.09390067777615282,0.07796200053115648,1.2044416143301333,0.614677340724332,0.057718618907658,0.0003515107862455302,168661,20790585,0.0005465111582417803,ok
40,16,0.4125,LOcSha,base,dpos,0.08822035795478173,0.0785313239578787,1.1233779530076415,0.47870458989155484,0.042231490274829954,0.0002571929930370589,168661,20790585,0.0005465111582417803,ok
40,16,0.4125,LOcSha,sha4,const,0.596767738405261,0.5281807257263379,1.1298551979241658,0.0,0.0,0.0,168661,20790585,0.0005466043234463314,ok
40,16,0.4125,LOcSha,sha4,logN,0.1942754804822797,0.04978456674590087,3.902323414279302,0.5299969292823622,0.10296540809046373,0.0006270671793425172,168661,20790585,0.0005466043234463314,ok
40,16,0.4125,LOcSha,sha4,logL,-0.24122101804257767,0.06618718763798045,-3.6445273874147337,0.7902436935389926,-0.19062338825720254,-0.0011609109564848924,168661,20790585,0.0005466043234463314,ok
40,16,0.4125,LOcSha,sha4,logOm,0.21982482350493474,0.060962557727355836,3.605898959949516,1.058016422766935,0.23257827340006393,0.0014164194031960355,168661,20790585,0.0005466043234463314,ok
40,16,0.4125,LOcSha,sha4,logc,0.3161924208766173,0.04862257441574588,6.502996286725244,1.2759872686870624,0.40345750349390497,0.002457086932324102,168661,20790585,0.0005466043234463314,ok
40,16,0.4125,LOcSha,sha4,logSha,0.07723818680316234,0.176790494448026,0.43689106161682983,0.614677340724332,0.04747656326653702,0.0002891358871347125,168661,20790585,0.0005466043234463314,ok
40,16,0.4125,LOcSha,sha4,dpos,0.08814157888074227,0.07853396394073812,1.1223370686758416,0.47870458989155484,0.04219377837049986,0.00025696332466673466,168661,20790585,0.0005466043234463314,ok
40,16,0.4125,LOcSha,sha4,sha4,0.03388730406725064,0.3192356192651624,0.1061513879474185,0.31825474471658266,0.010784795305056067,6.568022501096924e-05,168661,20790585,0.0005466043234463314,ok
40,17,0.4375,LOcT,base,const,3.262234194199311,0.5558563369035509,5.868844119636899,0.0,0.0,0.0,168652,20735663,0.0010854143033816044,ok
40,17,0.4375,LOcT,base,logN,0.004868011261124343,0.05232959837327229,0.09302596259960431,0.529633032719191,0.0025782595675404594,1.5228429245694484e-05,168652,20735663,0.0010854143033816044,ok
40,17,0.4375,LOcT,base,logL,-0.5618324124114179,0.07374231095996783,-7.6188609374666525,0.7902816602950355,-0.4440058516880605,-0.002622510077042444,168652,20735663,0.0010854143033816044,ok
40,17,0.4375,LOcT,base,logOm,0.12354799130327845,0.06564928763920355,1.8819395570942912,1.0579740256570633,0.13071056572097337,0.0007720388694786858,168652,20735663,0.0010854143033816044,ok
40,17,0.4375,LOcT,base,logc,0.2993826752533395,0.06710676499479183,4.461289041076181,1.275587126432141,0.3818886864299742,0.002255616507448026,168652,20735663,0.0010854143033816044,ok
40,17,0.4375,LOcT,base,logT,0.11892876799792629,0.16457046733314065,0.7226616653957622,0.3788785985463066,0.04505956494589315,0.0002661432561946815,168652,20735663,0.0010854143033816044,ok
40,17,0.4375,LOcT,base,dpos,-0.06953805681271026,0.08248079557374952,-0.8430817904821661,0.4786833799987357,-0.03328671207365226,-0.00019660717874072744,168652,20735663,0.0010854143033816044,ok
40,17,0.4375,LOcT,sha4,const,3.2702510102770517,0.5560602668373468,5.881108946835853,0.0,0.0,0.0,168652,20735663,0.001088466567833568,ok
40,17,0.4375,LOcT,sha4,logN,0.003853943250178472,0.05236177788519205,0.07360222295409052,0.529633032719191,0.0020411756515196803,1.2056155779867578e-05,168652,20735663,0.001088466567833568,ok
40,17,0.4375,LOcT,sha4,logL,-0.6610469365848232,0.18348830193235394,-3.602665290501894,0.7902816602950355,-0.5224132705772011,-0.0030856216449866476,168652,20735663,0.001088466567833568,ok
40,17,0.4375,LOcT,sha4,logOm,0.22056754329422823,0.1768260471610398,1.247370208379719,1.0579740256570633,0.23335473170828325,0.0013783042117662364,168652,20735663,0.001088466567833568,ok
40,17,0.4375,LOcT,sha4,logc,0.3980595655932739,0.17999524656861465,2.2115004322713188,1.275587126432141,0.5077596574239506,0.0029990704249669617,168652,20735663,0.001088466567833568,ok
40,17,0.4375,LOcT,sha4,logT,-0.08059261734602383,0.37507510710026726,-0.21487061076671063,0.3788785985463066,-0.030534817913240267,-0.00018035318087291337,168652,20735663,0.001088466567833568,ok
40,17,0.4375,LOcT,sha4,dpos,-0.0700131061285913,0.08248444541693424,-0.8488037444477677,0.4786833799987357,-0.03351411028584428,-0.0001979503009106442,168652,20735663,0.001088466567833568,ok
40,17,0.4375,LOcT,sha4,sha4,0.20296159577349815,0.3388178528833626,0.5990286345488628,0.3183783080807489,0.06461856946773521,0.00038166805448379567,168652,20735663,0.001088466567833568,ok
40,17,0.4375,LOShaT,base,const,3.26223419419929,0.5558563369035341,5.868844119637037,0.0,0.0,0.0,168652,20735663,0.0010854143033816044,ok
40,17,0.4375,LOShaT,base,logN,0.004868011261126104,0.05232959837326704,0.0930259625996473,0.529633032719191,0.002578259567541392,1.5228429245699993e-05,168652,20735663,0.0010854143033816044,ok
40,17,0.4375,LOShaT,base,logL,-0.2624497371580808,0.04944937857119954,-5.307442575444973,0.7902816602950355,-0.20740921402528376,-0.0012250576243191126,168652,20735663,0.0010854143033816044,ok
40,17,0.4375,LOShaT,base,logOm,-0.17583468395005558,0.0390030840509751,-4.508225137280128,1.0579740256570633,-0.18602852842877773,-0.0010987731097845915,168652,20735663,0.0010854143033816044,ok
40,17,0.4375,LOShaT,base,logSha,-0.2993826752533383,0.06710676499479132,-4.461289041076197,0.6151580162028711,-0.18416765259435197,-0.0010877818906163024,168652,20735663,0.0010854143033816044,ok
40,17,0.4375,LOShaT,base,logT,0.7176941185046185,0.10098657416047592,7.106827065587391,0.3788785985463066,0.27191894180395676,0.0016060828079369437,168652,20735663,0.0010854143033816044,ok
40,17,0.4375,LOShaT,base,dpos,-0.06953805681270955,0.08248079557374953,-0.8430817904821574,0.4786833799987357,-0.03328671207365192,-0.00019660717874072544,168652,20735663,0.0010854143033816044,ok
40,17,0.4375,LOShaT,sha4,const,3.27025101027704,0.5560602668372787,5.881108946836552,0.0,0.0,0.0,168652,20735663,0.001088466567833568,ok
40,17,0.4375,LOShaT,sha4,logN,0.003853943250179674,0.05236177788518478,0.0736022229541237,0.529633032719191,0.002041175651520317,1.2056155779871337e-05,168652,20735663,0.001088466567833568,ok
40,17,0.4375,LOShaT,sha4,logL,-0.2629873709915518,0.049459853005302576,-5.317188689650108,0.7902816602950355,-0.20783409618383,-0.0012275671807542513,168652,20735663,0.001088466567833568,ok
40,17,0.4375,LOShaT,sha4,logOm,-0.17749202229903943,0.03910572547475751,-4.538773290719523,1.0579740256570633,-0.187781949353728,-0.0011091296490677938,168652,20735663,0.001088466567833568,ok
40,17,0.4375,LOShaT,sha4,logSha,-0.3980595655932725,0.17999524656862292,-2.211500432271209,0.6151580162028711,-0.24486953270093417,-0.001446316111887726,168652,20735663,0.001088466567833568,ok
40,17,0.4375,LOShaT,sha4,logT,0.7155265138405362,0.10102959539253935,7.082345634073232,0.3788785985463066,0.2710976827866268,0.0016012320609465126,168652,20735663,0.001088466567833568,ok
40,17,0.4375,LOShaT,sha4,dpos,-0.0700131061285914,0.08248444541693423,-0.8488037444477692,0.4786833799987357,-0.033514110285844334,-0.00019795030091064453,168652,20735663,0.001088466567833568,ok
40,17,0.4375,LOShaT,sha4,sha4,0.20296159577350092,0.3388178528833782,0.5990286345488434,0.3183783080807489,0.0646185694677361,0.0003816680544838009,168652,20735663,0.001088466567833568,ok
40,17,0.4375,LOcSha,base,const,3.2622341941993094,0.555856336903549,5.868844119636916,0.0,0.0,0.0,168652,20735663,0.0010854143033814934,ok
40,17,0.4375,LOcSha,base,logN,0.004868011261124442,0.052329598373271516,0.09302596259960758,0.529633032719191,0.002578259567540512,1.5228429245694792e-05,168652,20735663,0.0010854143033814934,ok
40,17,0.4375,LOcSha,base,logL,-0.6212967964103814,0.06869455883837244,-9.044337818257128,0.7902816602950355,-0.4909994638031829,-0.0029000767371663654,168652,20735663,0.0010854143033814934,ok
40,17,0.4375,LOcSha,base,logOm,0.18301237530224151,0.06330440382807104,2.8909896347699027,1.0579740256570633,0.19362233944357377,0.0011436257752027261,168652,20735663,0.0010854143033814934,ok
40,17,0.4375,LOcSha,base,logc,0.35884705925230287,0.05049328708023852,7.1068270655871855,1.275587126432141,0.4577406891402693,0.0027036345700823766,168652,20735663,0.0010854143033814934,ok
40,17,0.4375,LOcSha,base,logSha,0.05946438399896271,0.08228523366657056,0.7226616653957547,0.6151580162028711,0.03657999249552765,0.00021605886177611806,168652,20735663,0.0010854143033814934,ok
40,17,0.4375,LOcSha,base,dpos,-0.06953805681271004,0.08248079557374965,-0.843081790482162,0.4786833799987357,-0.03328671207365215,-0.0001966071787407268,168652,20735663,0.0010854143033814934,ok
40,17,0.4375,LOcSha,sha4,const,3.2702510102770574,0.5560602668372765,5.881108946836607,0.0,0.0,0.0,168652,20735663,0.001088466567833568,ok
40,17,0.4375,LOcSha,sha4,logN,0.0038539432501778683,0.05236177788518522,0.0736022229540886,0.529633032719191,0.0020411756515193603,1.2056155779865688e-05,168652,20735663,0.001088466567833568,ok
40,17,0.4375,LOcSha,sha4,logL,-0.6207506279118129,0.06869577965701895,-9.036226548574998,0.7902816602950355,-0.49056783685533334,-0.002897527342792496,168652,20735663,0.001088466567833568,ok
40,17,0.4375,LOcSha,sha4,logOm,0.1802712346212183,0.06345252848842757,2.841040994199247,1.0579740256570633,0.1907222838023793,0.0011264966650477556,168652,20735663,0.001088466567833568,ok
40,17,0.4375,LOcSha,sha4,logc,0.3577632569202628,0.0505147976962699,7.082345634073095,1.275587126432141,0.4563582048379218,0.002695468959200278,168652,20735663,0.001088466567833568,ok
40,17,0.4375,LOcSha,sha4,logSha,-0.040296308673009235,0.18753755355014212,-0.21487061076668662,0.6151580162028711,-0.02478859730358691,-0.00014641326454876524,168652,20735663,0.001088466567833568,ok
40,17,0.4375,LOcSha,sha4,dpos,-0.07001310612859135,0.08248444541693417,-0.8488037444477691,0.4786833799987357,-0.033514110285844306,-0.00019795030091064437,168652,20735663,0.001088466567833568,ok
40,17,0.4375,LOcSha,sha4,sha4,0.2029615957734987,0.3388178528833782,0.5990286345488368,0.3183783080807489,0.06461856946773539,0.00038166805448379675,168652,20735663,0.001088466567833568,ok
40,18,0.4625,LOcT,base,const,2.1558563208839248,0.5795507287800893,3.719875092594293,0.0,0.0,0.0,168645,20553140,0.0014200007697269257,ok
40,18,0.4625,LOcT,base,logN,0.08931873199398985,0.05450760702054106,1.6386470967314763,0.5295356153853911,0.047297449711880234,0.0002719242419940219,168645,20553140,0.0014200007697269257,ok
40,18,0.4625,LOcT,base,logL,-0.7805150279342212,0.07608030996906114,-10.259093689965589,0.7900802770223145,-0.616669529490349,-0.003545379198856748,168645,20553140,0.0014200007697269257,ok
40,18,0.4625,LOcT,base,logOm,0.12260269178440192,0.06701644218374518,1.8294419666184423,1.057809807985017,0.1296903298549044,0.000745620426779404,168645,20553140,0.0014200007697269257,ok
40,18,0.4625,LOcT,base,logc,0.3646991449565117,0.06900441216227175,5.285156898357166,1.2758918855648185,0.46531667972244073,0.002675215813780284,168645,20553140,0.0014200007697269257,ok
40,18,0.4625,LOcT,base,logT,-0.3874956216605358,0.17055624279136225,-2.271952145044323,0.37899363857233537,-0.14685837558397552,-0.0008443235883628447,168645,20553140,0.0014200007697269257,ok
40,18,0.4625,LOcT,base,dpos,0.06280856143091568,0.08576092595325369,0.7323680421215506,0.4786919280138915,0.03006595136714397,0.00017285627629276123,168645,20553140,0.0014200007697269257,ok
40,18,0.4625,LOcT,sha4,const,2.1650067081963265,0.5796758768206056,3.7348573483356096,0.0,0.0,0.0,168645,20553140,0.0014235127716786256,ok
40,18,0.4625,LOcT,sha4,logN,0.08816818167547134,0.054530056987945,1.6168730888171041,0.5295356153853911,0.046688192340931675,0.0002684214770503796,168645,20553140,0.0014235127716786256,ok
40,18,0.4625,LOcT,sha4,logL,-0.89166165136029,0.18342427454585514,-4.861197644466513,0.7900802770223145,-0.7044842845169124,-0.0040502470266561615,168645,20553140,0.0014235127716786256,ok
40,18,0.4625,LOcT,sha4,logOm,0.23128955836851514,0.17655291371571,1.3100296874224544,1.057809807985017,0.24466036332673835,0.0014066103827770327,168645,20553140,0.0014235127716786256,ok
40,18,0.4625,LOcT,sha4,logc,0.47523652215042644,0.179892184893918,2.6417852583794694,1.2758918855648185,0.6063504223357742,0.0034860522074828763,168645,20553140,0.0014235127716786256,ok
40,18,0.4625,LOcT,sha4,logT,-0.6109838051562337,0.3767249835161693,-1.6218298012879464,0.37899363857233537,-0.2315589754249318,-0.0013312874003335727,168645,20553140,0.0014235127716786256,ok
40,18,0.4625,LOcT,sha4,dpos,0.0622771284772156,0.08577116022373382,0.7260847155939816,0.4786919280138915,0.02981155870192716,0.00017139371260107566,168645,20553140,0.0014235127716786256,ok
40,18,0.4625,LOcT,sha4,sha4,0.22730289369792572,0.34411165192076537,0.6605498315130118,0.3182547760559908,0.07234023153071203,0.0004159011266884419,168645,20553140,0.0014235127716786256,ok
40,18,0.4625,LOShaT,base,const,2.1558563208839407,0.5795507287799675,3.7198750925951027,0.0,0.0,0.0,168645,20553140,0.0014200007697269257,ok
40,18,0.4625,LOShaT,base,logN,0.08931873199398933,0.05450760702053426,1.6386470967316713,0.5295356153853911,0.04729744971187996,0.0002719242419940203,168645,20553140,0.0014200007697269257,ok
40,18,0.4625,LOShaT,base,logL,-0.41581588297771327,0.05169161259534511,-8.044165428399848,0.7900802770223145,-0.32852792801331004,-0.0018887848783197016,168645,20553140,0.0014200007697269257,ok
40,18,0.4625,LOShaT,base,logOm,-0.2420964531721135,0.041135862710013654,-5.885289312607032,1.057809807985017,-0.256092002643847,-0.001472333585084768,168645,20553140,0.0014200007697269257,ok
40,18,0.4625,LOShaT,base,logSha,-0.36469914495650585,0.06900441216227272,-5.285156898357007,0.6147703288531599,-0.2242062132773773,-0.001289014629059102,168645,20553140,0.0014200007697269257,ok
40,18,0.4625,LOShaT,base,logT,0.3419026682524834,0.10599688996849814,3.2255915089027187,0.37899363857233537,0.12957893627859876,0.0007449799987228295,168645,20553140,0.0014200007697269257,ok
40,18,0.4625,LOShaT,base,dpos,0.06280856143091568,0.08576092595325371,0.7323680421215504,0.4786919280138915,0.03006595136714397,0.00017285627629276123,168645,20553140,0.0014200007697269257,ok
40,18,0.4625,LOShaT,sha4,const,2.1650067081963495,0.579675876820702,3.7348573483350282,0.0,0.0,0.0,168645,20553140,0.0014235127716786256,ok
40,18,0.4625,LOShaT,sha4,logN,0.08816818167546998,0.05453005698795524,1.6168730888167755,0.5295356153853911,0.04668819234093096,0.00026842147705037546,168645,20553140,0.0014235127716786256,ok
40,18,0.4625,LOShaT,sha4,logL,-0.41642512920986724,0.05169727440434073,-8.055069324407214,0.7900802770223145,-0.32900928144518504,-0.0018915522932203184,168645,20553140,0.0014235127716786256,ok
40,18,0.4625,LOShaT,sha4,logOm,-0.24394696378191646,0.041230868324630264,-5.916609901620451,1.057809807985017,-0.25804949091667695,-0.0014835876488460062,168645,20553140,0.0014235127716786256,ok
40,18,0.4625,LOShaT,sha4,logSha,-0.47523652215042206,0.17989218489390366,-2.6417852583796555,0.6147703288531599,-0.29216131300544695,-0.0016797045942844788,168645,20553140,0.0014235127716786256,ok
40,18,0.4625,LOShaT,sha4,logT,0.33948923914461565,0.10606026073912697,3.2009089623081963,0.37899363857233537,0.1286642619995716,0.0007397213196289032,168645,20553140,0.0014235127716786256,ok
40,18,0.4625,LOShaT,sha4,dpos,0.06227712847721511,0.08577116022373382,0.7260847155939759,0.4786919280138915,0.029811558701926925,0.0001713937126010743,168645,20553140,0.0014235127716786256,ok
40,18,0.4625,LOShaT,sha4,sha4,0.22730289369792786,0.34411165192074117,0.6605498315130645,0.3182547760559908,0.07234023153071271,0.0004159011266884458,168645,20553140,0.0014235127716786256,ok
40,18,0.4625,LOcSha,base,const,2.155856320883929,0.579550728780033,3.719875092594662,0.0,0.0,0.0,168645,20553140,0.0014200007697269257,ok
40,18,0.4625,LOcSha,base,logN,0.08931873199399003,0.054507607020538966,1.6386470967315427,0.5295356153853911,0.047297449711880324,0.00027192424199402236,168645,20553140,0.0014200007697269257,ok
40,18,0.4625,LOcSha,base,logL,-0.5867672171039543,0.07186462245060386,-8.164896677878865,0.7900802770223145,-0.4635932054371048,-0.0026653071518652964,168645,20553140,0.0014200007697269257,ok
40,18,0.4625,LOcSha,base,logOm,-0.07114511904586908,0.0663045921488698,-1.073004398943155,1.057809807985017,-0.07525800471698194,-0.0004326760958848811,168645,20553140,0.0014200007697269257,ok
40,18,0.4625,LOcSha,base,logc,0.17095133412624244,0.05299844498425016,3.2255915089026668,1.2758918855648185,0.21811542003815276,0.0012539972159679594,168645,20553140,0.0014200007697269257,ok
40,18,0.4625,LOcSha,base,logSha,-0.19374781083026718,0.08527812139568411,-2.271952145044235,0.6147703288531599,-0.11911040537870315,-0.0006847939348423052,168645,20553140,0.0014200007697269257,ok
40,18,0.4625,LOcSha,base,dpos,0.062808561430916,0.08576092595325394,0.7323680421215522,0.4786919280138915,0.03006595136714412,0.0001728562762927621,168645,20553140,0.0014200007697269257,ok
40,18,0.4625,LOcSha,sha4,const,2.165006708196339,0.5796758768208466,3.734857348334078,0.0,0.0,0.0,168645,20553140,0.0014235127716786256,ok
40,18,0.4625,LOcSha,sha4,logN,0.08816818167547041,0.05453005698796406,1.616873088816522,0.5295356153853911,0.04668819234093118,0.00026842147705037676,168645,20553140,0.0014235127716786256,ok
40,18,0.4625,LOcSha,sha4,logL,-0.5861697487821756,0.07187330408453253,-8.155597634592704,0.7900802770223145,-0.46312115749992183,-0.002662593236457906,168645,20553140,0.0014235127716786256,ok
40,18,0.4625,LOcSha,sha4,logOm,-0.0742023442096048,0.0664659909828904,-1.116395665095942,1.057809807985017,-0.07849196748040017,-0.000451268913857866,168645,20553140,0.0014235127716786256,ok
40,18,0.4625,LOcSha,sha4,logc,0.1697446195723097,0.053030130369564596,3.200908962308165,1.2758918855648185,0.21657578273059702,0.0012451454763846802,168645,20553140,0.0014235127716786256,ok
40,18,0.4625,LOcSha,sha4,logSha,-0.3054919025781165,0.18836249175807326,-1.6218298012880423,0.6147703288531599,-0.18780735740992613,-0.0010797489846850418,168645,20553140,0.0014235127716786256,ok
40,18,0.4625,LOcSha,sha4,dpos,0.06227712847721584,0.08577116022373389,0.7260847155939838,0.4786919280138915,0.029811558701927275,0.0001713937126010763,168645,20553140,0.0014235127716786256,ok
40,18,0.4625,LOcSha,sha4,sha4,0.22730289369792772,0.34411165192074167,0.6605498315130631,0.3182547760559908,0.07234023153071266,0.0004159011266884455,168645,20553140,0.0014235127716786256,ok
40,19,0.4875,LOcT,base,const,0.7651040242018708,0.5927253535565422,1.2908238522462407,0.0,0.0,0.0,168628,20443133,0.003275483163854176,ok
40,19,0.4875,LOcT,base,logN,0.18163110344317063,0.055768133617250824,3.2568976521564363,0.5293573084873334,0.09614775205626123,0.0005384125533068814,168628,20443133,0.003275483163854176,ok
40,19,0.4875,LOcT,base,logL,-1.1131371099133414,0.07936886268578991,-14.024859022109132,0.7902901131626001,-0.8797012525589042,-0.004926191069556652,168628,20443133,0.003275483163854176,ok
40,19,0.4875,LOcT,base,logOm,0.045236237314409254,0.06948070707222839,0.6510618446554395,1.0579882716599485,0.047859408532671115,0.00026800529182163606,168628,20443133,0.003275483163854176,ok
40,19,0.4875,LOcT,base,logc,0.3140838898314691,0.07146249167559669,4.395087303382171,1.2758102858933167,0.4007114572803716,0.002243922236761192,168628,20443133,0.003275483163854176,ok
40,19,0.4875,LOcT,base,logT,-0.14301575941904227,0.1745565055320683,-0.8193092487908932,0.3789574009266769,-0.05419688048099517,-0.0003034941553700136,168628,20443133,0.003275483163854176,ok
40,19,0.4875,LOcT,base,dpos,0.07147191238381476,0.08752856199755046,0.8165553135194308,0.4787329082155138,0.034215956471228035,0.00019160406867059268,168628,20443133,0.003275483163854176,ok
40,19,0.4875,LOcT,sha4,const,0.7454425167873093,0.5928778263973044,1.2573290543130669,0.0,0.0,0.0,168628,20443133,0.003291299835287642,ok
40,19,0.4875,LOcT,sha4,logN,0.1841105104902333,0.05579394113706891,3.2998298155337196,0.5293573084873334,0.09746024429733886,0.0005457623070307185,168628,20443133,0.003291299835287642,ok
40,19,0.4875,LOcT,sha4,logL,-0.871841186875052,0.1968334630091333,-4.429334187117348,0.7902901131626001,-0.6890074702353004,-0.003858335357438502,168628,20443133,0.003291299835287642,ok
40,19,0.4875,LOcT,sha4,logOm,-0.19072496760546606,0.18941704148249378,-1.0069050076631736,1.0579882716599485,-0.2017847788393067,-0.0011299635786571728,168628,20443133,0.003291299835287642,ok
40,19,0.4875,LOcT,sha4,logc,0.07410229544045735,0.19281780666032547,0.38431251098607566,1.2758102858933167,0.0945404707312409,0.0005294120262682432,168628,20443133,0.003291299835287642,ok
40,19,0.4875,LOcT,sha4,logT,0.3421896661978166,0.40100936716139923,0.8533208803077442,0.3789574009266769,0.12967530652629172,0.0007261616771530807,168628,20443133,0.003291299835287642,ok
40,19,0.4875,LOcT,sha4,dpos,0.07264634022238631,0.0875370383917162,0.8298925981171985,0.4787329082155138,0.03477819372587665,0.0001947525104112012,168628,20443133,0.003291299835287642,ok
40,19,0.4875,LOcT,sha4,sha4,-0.49352481296440126,0.3650983560062546,-1.3517585188905823,0.3182649123074267,-0.15707163131965432,-0.0008795768623004948,168628,20443133,0.003291299835287642,ok
40,19,0.4875,LOShaT,base,const,0.7651040242018564,0.5927253535565056,1.2908238522462963,0.0,0.0,0.0,168628,20443133,0.003275483163854176,ok
40,19,0.4875,LOShaT,base,logN,0.18163110344317246,0.055768133617248764,3.256897652156589,0.5293573084873334,0.0961477520562622,0.0005384125533068868,168628,20443133,0.003275483163854176,ok
40,19,0.4875,LOShaT,base,logL,-0.7990532200818699,0.05353901917683033,-14.924689177490013,0.7902901131626001,-0.6314838597214409,-0.003536212027981204,168628,20443133,0.003275483163854176,ok
40,19,0.4875,LOShaT,base,logOm,-0.26884765251705656,0.041823621136917816,-6.428129492588198,1.0579882716599485,-0.28443766322635505,-0.0015928069584479872,168628,20443133,0.003275483163854176,ok
40,19,0.4875,LOShaT,base,logSha,-0.3140838898314675,0.07146249167559514,-4.395087303382244,0.6148492548259104,-0.19311424561570112,-0.0010814099325072146,168628,20443133,0.003275483163854176,ok
40,19,0.4875,LOShaT,base,logT,0.4851520202438942,0.10785727916541067,4.498092516313727,0.3789574009266769,0.1838519486459527,0.0010295425008271613,168628,20443133,0.003275483163854176,ok
40,19,0.4875,LOShaT,base,dpos,0.07147191238381641,0.08752856199755046,0.8165553135194497,0.4787329082155138,0.034215956471228826,0.00019160406867059713,168628,20443133,0.003275483163854176,ok
40,19,0.4875,LOShaT,sha4,const,0.745442516787315,0.5928778263972904,1.2573290543131062,0.0,0.0,0.0,168628,20443133,0.003291299835287642,ok
40,19,0.4875,LOShaT,sha4,logN,0.184110510490233,0.05579394113706578,3.299829815533899,0.5293573084873334,0.09746024429733871,0.0005457623070307177,168628,20443133,0.003291299835287642,ok
40,19,0.4875,LOShaT,sha4,logL,-0.7977388914345924,0.053549057327968774,-14.897347054098969,0.7902901131626001,-0.6304451587860512,-0.003530395463258836,168628,20443133,0.003291299835287642,ok
40,19,0.4875,LOShaT,sha4,logOm,-0.2648272630459226,0.04192331659418141,-6.316944472916017,1.0579882716599485,-0.2801841383183902,-0.001568987876282533,168628,20443133,0.003291299835287642,ok
40,19,0.4875,LOShaT,sha4,logSha,-0.07410229544045968,0.1928178066602792,-0.38431251098618,0.6148492548259104,-0.04556174113245609,-0.00025513870945082965,168628,20443133,0.003291299835287642,ok
40,19,0.4875,LOShaT,sha4,logT,0.49039425707872364,0.10788785592216488,4.545407385169615,0.3789574009266769,0.18583853309192175,0.001040667066727444,168628,20443133,0.003291299835287642,ok
40,19,0.4875,LOShaT,sha4,dpos,0.07264634022238717,0.08753703839171621,0.8298925981172082,0.4787329082155138,0.034778193725877066,0.00019475251041120353,168628,20443133,0.003291299835287642,ok
40,19,0.4875,LOShaT,sha4,sha4,-0.49352481296439604,0.365098356006176,-1.351758518890859,0.3182649123074267,-0.15707163131965268,-0.0008795768623004855,168628,20443133,0.003291299835287642,ok
40,19,0.4875,LOcSha,base,const,0.7651040242018655,0.5927253535565364,1.2908238522462443,0.0,0.0,0.0,168628,20443133,0.003275483163854176,ok
40,19,0.4875,LOcSha,base,logN,0.1816311034431711,0.05576813361725252,3.2568976521563457,0.5293573084873334,0.09614775205626148,0.0005384125533068828,168628,20443133,0.003275483163854176,ok
40,19,0.4875,LOcSha,base,logL,-1.041629230203821,0.07382488226964909,-14.109460092319795,0.7902901131626001,-0.8231892822112498,-0.004609732768696128,168628,20443133,0.003275483163854176,ok
40,19,0.4875,LOcSha,base,logOm,-0.026271642395110578,0.06772466930239654,-0.3879183562758411,1.0579882716599485,-0.02779508953127127,-0.00015564820605653028,168628,20443133,0.003275483163854176,ok
40,19,0.4875,LOcSha,base,logc,0.24257601012194924,0.053928639582705794,4.498092516313728,1.2758102858933167,0.3094809688245441,0.0017330455997266257,168628,20443133,0.003275483163854176,ok
40,19,0.4875,LOcSha,base,logSha,-0.0715078797095205,0.08727825276603293,-0.8193092487908973,0.6148492548259104,-0.043966566553579514,-0.0002462059783196785,168628,20443133,0.003275483163854176,ok
40,19,0.4875,LOcSha,base,dpos,0.07147191238381417,0.0875285619975507,0.8165553135194219,0.4787329082155138,0.03421595647122776,0.00019160406867059114,168628,20443133,0.003275483163854176,ok
40,19,0.4875,LOcSha,sha4,const,0.7454425167873177,0.5928778263973314,1.2573290543130236,0.0,0.0,0.0,168628,20443133,0.003291299835287642,ok
40,19,0.4875,LOcSha,sha4,logN,0.18411051049023228,0.055793941137069855,3.299829815533645,0.5293573084873334,0.09746024429733832,0.0005457623070307155,168628,20443133,0.003291299835287642,ok
40,19,0.4875,LOcSha,sha4,logL,-1.0429360199739581,0.07382211001832277,-14.12769182180108,0.7902901131626001,-0.8242220252465712,-0.004615515970098819,168628,20443133,0.003291299835287642,ok
40,19,0.4875,LOcSha,sha4,logOm,-0.019630134506560096,0.06785481459414747,-0.28929611883801704,1.0579882716599485,-0.02076845207904783,-0.00011630012218661714,168628,20443133,0.003291299835287642,ok
40,19,0.4875,LOcSha,sha4,logc,0.24519712853936432,0.05394392796108286,4.545407385169626,1.2758102858933167,0.3128250186620267,0.0017517717620432539,168628,20443133,0.003291299835287642,ok
40,19,0.4875,LOcSha,sha4,logSha,0.17109483309890997,0.20050468358065313,0.8533208803079504,0.6148492548259104,0.10519753063542829,0.0005890899148412424,168628,20443133,0.003291299835287642,ok
40,19,0.4875,LOcSha,sha4,dpos,0.07264634022238586,0.08753703839171653,0.8298925981171903,0.4787329082155138,0.03477819372587644,0.00019475251041120004,168628,20443133,0.003291299835287642,ok
40,19,0.4875,LOcSha,sha4,sha4,-0.49352481296440115,0.3650983560061762,-1.3517585188908723,0.3182649123074267,-0.1570716313196543,-0.0008795768623004946,168628,20443133,0.003291299835287642,ok
40,20,0.5125,LOcT,base,const,0.8578646513157493,0.6094630654651986,1.4075744699327228,0.0,0.0,0.0,168636,20363837,0.00250717951575663,ok
40,20,0.5125,LOcT,base,logN,0.12978008525980786,0.05738564290332727,2.261542760415482,0.5293260035548663,0.0686959738715839,0.0003750241417102676,168636,20363837,0.00250717951575663,ok
40,20,0.5125,LOcT,base,logL,-0.7457447981626628,0.08037017823908564,-9.278874509201874,0.7902274315139082,-0.5893079964169389,-0.0032171423316946176,168636,20363837,0.00250717951575663,ok
40,20,0.5125,LOcT,base,logOm,-0.1239258162048887,0.0697911886688418,-1.7756656473199637,1.0580149740813243,-0.13111536922002226,-0.0007157832698999477,168636,20363837,0.00250717951575663,ok
40,20,0.5125,LOcT,base,logc,0.17610881964148653,0.07219079761347576,2.43949125738171,1.275828405550876,0.22468463456664456,0.0012265953517356868,168636,20363837,0.00250717951575663,ok
40,20,0.5125,LOcT,base,logT,0.6725434116629467,0.17757091019720506,3.787463897752395,0.37895587081069476,0.25486427422472757,0.0013913516368864744,168636,20363837,0.00250717951575663,ok
40,20,0.5125,LOcT,base,dpos,-0.19231006339855128,0.0902497347341008,-2.1308656913524096,0.4786971332715763,-0.0920582760481616,-0.0005025633092679625,168636,20363837,0.00250717951575663,ok
40,20,0.5125,LOcT,sha4,const,0.8498471825378205,0.6096414163941545,1.394011561032731,0.0,0.0,0.0,168636,20363837,0.0025096384361801283,ok
40,20,0.5125,LOcT,sha4,logN,0.13079030619103177,0.05741521465399448,2.2779729550646635,0.5293260035548663,0.06923071007981613,0.00037794336646583435,168636,20363837,0.0025096384361801283,ok
40,20,0.5125,LOcT,sha4,logL,-0.6476683372462306,0.19271794763240568,-3.3607058668018146,0.7902274315139082,-0.5118052866149725,-0.0027940405749885336,168636,20363837,0.0025096384361801283,ok
40,20,0.5125,LOcT,sha4,logOm,-0.2198357448689193,0.18483919220678005,-1.189335130955282,1.0580149740813243,-0.23258950990963825,-0.0012697495414757515,168636,20363837,0.0025096384361801283,ok
40,20,0.5125,LOcT,sha4,logc,0.07856547349142982,0.18840006266311193,0.41701405180483875,1.275828405550876,0.10023606277592052,0.0005472073731893857,168636,20363837,0.0025096384361801283,ok
40,20,0.5125,LOcT,sha4,logT,0.8697618236992651,0.3944582176283702,2.204952983179302,0.37895587081069476,0.329601349297853,0.001799355277472878,168636,20363837,0.0025096384361801283,ok
40,20,0.5125,LOcT,sha4,dpos,-0.19183687159494886,0.09024789971954006,-2.1256657738419724,0.4786971332715763,-0.0918317604882895,-0.000501326718553289,168636,20363837,0.0025096384361801283,ok
40,20,0.5125,LOcT,sha4,sha4,-0.2005446273020466,0.3590661756956979,-0.5585171783821948,0.3183372742808573,-0.06384083002700391,-0.00034851900537437135,168636,20363837,0.0025096384361801283,ok
40,20,0.5125,LOShaT,base,const,0.8578646513157493,0.6094630654653226,1.4075744699324366,0.0,0.0,0.0,168636,20363837,0.00250717951575663,ok
40,20,0.5125,LOShaT,base,logN,0.12978008525980833,0.057385642903342665,2.2615427604148834,0.5293260035548663,0.06869597387158415,0.00037502414171026896,168636,20363837,0.00250717951575663,ok
40,20,0.5125,LOShaT,base,logL,-0.5696359785211774,0.054947873781743865,-10.366842960726824,0.7902274315139082,-0.4501419762047018,-0.0024574090555802134,168636,20363837,0.00250717951575663,ok
40,20,0.5125,LOShaT,base,logOm,-0.3000346358463723,0.04324490805188118,-6.938033848665349,1.0580149740813243,-0.31744113746849917,-0.001732970411704131,168636,20363837,0.00250717951575663,ok
40,20,0.5125,LOShaT,base,logSha,-0.1761088196414836,0.07219079761347803,-2.4394912573815923,0.6148295563236623,-0.10827690744485723,-0.000591103844854968,168636,20363837,0.00250717951575663,ok
40,20,0.5125,LOShaT,base,logT,1.0247610509459086,0.11080841952396385,9.248043202387612,0.37895587081069476,0.38833921643408953,0.002120016256089134,168636,20363837,0.00250717951575663,ok
40,20,0.5125,LOShaT,base,dpos,-0.19231006339855003,0.09024973473410076,-2.1308656913523967,0.4786971332715763,-0.092058276048161,-0.0005025633092679591,168636,20363837,0.00250717951575663,ok
40,20,0.5125,LOShaT,sha4,const,0.8498471825378258,0.6096414163942023,1.3940115610326302,0.0,0.0,0.0,168636,20363837,0.0025096384361801283,ok
40,20,0.5125,LOShaT,sha4,logN,0.13079030619103157,0.0574152146540015,2.2779729550643815,0.5293260035548663,0.06923071007981603,0.0003779433664658338,168636,20363837,0.0025096384361801283,ok
40,20,0.5125,LOShaT,sha4,logL,-0.5691028637548008,0.054959318016574374,-10.354984091745342,0.7902274315139082,-0.4497206942921659,-0.002455109198998193,168636,20363837,0.0025096384361801283,ok
40,20,0.5125,LOShaT,sha4,logOm,-0.2984012183603479,0.0433399250485392,-6.8851346195488095,1.0580149740813243,-0.31571295730935905,-0.00172353595369479,168636,20363837,0.0025096384361801283,ok
40,20,0.5125,LOShaT,sha4,logSha,-0.07856547349142669,0.18840006266313591,-0.417014051804769,0.6148295563236623,-0.04830437520909232,-0.00026370259904174643,168636,20363837,0.0025096384361801283,ok
40,20,0.5125,LOShaT,sha4,logT,1.0268927706821178,0.1108865421349845,9.260752034562136,0.37895587081069476,0.389147044143049,0.00212442633831271,168636,20363837,0.0025096384361801283,ok
40,20,0.5125,LOShaT,sha4,dpos,-0.1918368715949479,0.09024789971954002,-2.1256657738419626,0.4786971332715763,-0.09183176048828905,-0.0005013267185532865,168636,20363837,0.0025096384361801283,ok
40,20,0.5125,LOShaT,sha4,sha4,-0.2005446273020483,0.35906617569573496,-0.5585171783821419,0.3183372742808573,-0.06384083002700446,-0.00034851900537437433,168636,20363837,0.0025096384361801283,ok
40,20,0.5125,LOcSha,base,const,0.857864651315754,0.6094630654653964,1.4075744699322736,0.0,0.0,0.0,168636,20363837,0.00250717951575663,ok
40,20,0.5125,LOcSha,base,logN,0.12978008525980714,0.057385642903346946,2.261542760414694,0.5293260035548663,0.06869597387158352,0.00037502414171026554,168636,20363837,0.00250717951575663,ok
40,20,0.5125,LOcSha,base,logL,-1.0820165039941392,0.07559435145234432,-14.313457066646794,0.7902274315139082,-0.8550391228069469,-0.004667818142571185,168636,20363837,0.00250717951575663,ok
40,20,0.5125,LOcSha,base,logOm,0.21234588962658504,0.06958143874470407,3.0517605478910417,1.0580149740813243,0.22466513090954712,0.0012264888776317335,168636,20363837,0.00250717951575663,ok
40,20,0.5125,LOcSha,base,logc,0.5123805254729651,0.0554042097619804,9.248043202388061,1.275828405550876,0.653709628849493,0.003568722862060303,168636,20363837,0.00250717951575663,ok
40,20,0.5125,LOcSha,base,logSha,0.3362717058314747,0.08878545509860303,3.7874638977523887,0.6148295563236623,0.20674978370056668,0.0011286856537768852,168636,20363837,0.00250717951575663,ok
40,20,0.5125,LOcSha,base,dpos,-0.1923100633985518,0.09024973473410032,-2.130865691352427,0.4786971332715763,-0.09205827604816184,-0.0005025633092679638,168636,20363837,0.00250717951575663,ok
40,20,0.5125,LOcSha,sha4,const,0.8498471825378356,0.6096414163942213,1.3940115610326032,0.0,0.0,0.0,168636,20363837,0.0025096384361801283,ok
40,20,0.5125,LOcSha,sha4,logN,0.13079030619102974,0.057415214654002344,2.277972955064316,0.5293260035548663,0.06923071007981506,0.0003779433664658285,168636,20363837,0.0025096384361801283,ok
40,20,0.5125,LOcSha,sha4,logL,-1.0825492490958672,0.07560006617506941,-14.31942197760746,0.7902274315139082,-0.8554601126003372,-0.004670116404420272,168636,20363837,0.0025096384361801283,ok
40,20,0.5125,LOcSha,sha4,logOm,0.21504516698071255,0.06975771863218853,3.0827436905524537,1.0580149740813243,0.22752100676941264,0.0012420796369268742,168636,20363837,0.0025096384361801283,ok
40,20,0.5125,LOcSha,sha4,logc,0.5134463853410689,0.05544327106749129,9.260752034562477,1.275828405550876,0.6550694831455566,0.003576146560444514,168636,20363837,0.0025096384361801283,ok
40,20,0.5125,LOcSha,sha4,logSha,0.4348809118496347,0.19722910881420763,2.2049529831790604,0.6148295563236623,0.26737763808614057,0.0014596644255050206,168636,20363837,0.0025096384361801283,ok
40,20,0.5125,LOcSha,sha4,dpos,-0.19183687159494842,0.0902478997195399,-2.125665773841971,0.4786971332715763,-0.0918317604882893,-0.0005013267185532879,168636,20363837,0.0025096384361801283,ok
40,20,0.5125,LOcSha,sha4,sha4,-0.20054462730204786,0.3590661756957348,-0.5585171783821409,0.3183372742808573,-0.06384083002700432,-0.00034851900537437357,168636,20363837,0.0025096384361801283,ok
40,21,0.5375,LOcT,base,const,1.2965877427329353,0.6321372316218838,2.0511175072005505,0.0,0.0,0.0,168634,20275307,0.0007887041804823802,ok
40,21,0.5375,LOcT,base,logN,0.08544905730018264,0.059451790777518505,1.4372831529995713,0.5291399027595319,0.04521450587071231,0.00024105683624443613,168634,20275307,0.0007887041804823802,ok
40,21,0.5375,LOcT,base,logL,-0.3320995301104128,0.08267213483242918,-4.017067307909202,0.7901996708909886,-0.2624249393963002,-0.0013990935967186193,168634,20275307,0.0007887041804823802,ok
40,21,0.5375,LOcT,base,logOm,0.1934833512573082,0.07336114180455515,2.637409212806096,1.0577078610360078,0.20464886160444604,0.0010910659349115661,168634,20275307,0.0007887041804823802,ok
40,21,0.5375,LOcT,base,logc,0.48393324983136776,0.07528176428657414,6.428293151966859,1.2754901207490241,0.617252079261879,0.003290820733895248,168634,20275307,0.0007887041804823802,ok
40,21,0.5375,LOcT,base,logT,-0.2712707597719083,0.18593387137533227,-1.4589636507073644,0.37890282613726534,-0.10278525752597924,-0.0005479898212894444,168634,20275307,0.0007887041804823802,ok
40,21,0.5375,LOcT,base,dpos,-0.1974215921808437,0.09325764695986342,-2.1169480317877927,0.4786992900000886,-0.09450557600765692,-0.0005038474870212039,168634,20275307,0.0007887041804823802,ok
40,21,0.5375,LOcT,sha4,const,1.2781094114181628,0.6323453797029281,2.0212204476272295,0.0,0.0,0.0,168634,20275307,0.0008011834533021567,ok
40,21,0.5375,LOcT,sha4,logN,0.08778211116146324,0.05948605804165706,1.4756753775815998,0.5291399027595319,0.046449017764003085,0.0002476385189494011,168634,20275307,0.0008011834533021567,ok
40,21,0.5375,LOcT,sha4,logL,-0.104761499958027,0.20301598366285561,-0.5160258717954062,0.7901996708909886,-0.08278250278887926,-0.0004413470375136728,168634,20275307,0.0008011834533021567,ok
40,21,0.5375,LOcT,sha4,logOm,-0.02881716502775717,0.195816137468817,-0.14716440330330896,1.0577078610360078,-0.030480141982630684,-0.00016250197703417734,168634,20275307,0.0008011834533021567,ok
40,21,0.5375,LOcT,sha4,logc,0.2578362387201816,0.1994501459045642,1.2927352725204564,1.2754901207490241,0.3288675752586786,0.001753326188323711,168634,20275307,0.0008011834533021567,ok
40,21,0.5375,LOcT,sha4,logT,0.18588094589019502,0.4172204976587998,0.4455220846848403,0.37890282613726534,0.07043081572286299,0.00037549519308726156,168634,20275307,0.0008011834533021567,ok
40,21,0.5375,LOcT,sha4,dpos,-0.19634593934801337,0.09325957028739455,-2.1053704058783604,0.4786992900000886,-0.09399066176029446,-0.000501102270701439,168634,20275307,0.0008011834533021567,ok
40,21,0.5375,LOcT,sha4,sha4,-0.4649338568148584,0.3783980334365462,-1.2286899395126571,0.31832967643705823,-0.14800224420450742,-0.0007890598837247215,168634,20275307,0.0008011834533021567,ok
40,21,0.5375,LOShaT,base,const,1.2965877427329482,0.6321372316218659,2.051117507200629,0.0,0.0,0.0,168634,20275307,0.0007887041804823802,ok
40,21,0.5375,LOShaT,base,logN,0.08544905730018175,0.05945179077751945,1.4372831529995336,0.5291399027595319,0.045214505870711845,0.00024105683624443366,168634,20275307,0.0007887041804823802,ok
40,21,0.5375,LOShaT,base,logL,0.1518337197209554,0.05588685648477318,2.7168055115485648,0.7901996708909886,0.11997895535365358,0.000639656385412325,168634,20275307,0.0007887041804823802,ok
40,21,0.5375,LOShaT,base,logOm,-0.29044989857406,0.044359562963175274,-6.547627595320869,1.0577078610360078,-0.3072111409588944,-0.001637866969294116,168634,20275307,0.0007887041804823802,ok
40,21,0.5375,LOShaT,base,logSha,-0.48393324983136426,0.07528176428657546,-6.4282931519667,0.6149239576867632,-0.29758214924251963,-0.0015865309160812313,168634,20275307,0.0007887041804823802,ok
40,21,0.5375,LOShaT,base,logT,0.6965957398908176,0.11559535675858922,6.026156754250924,0.37890282613726534,0.26394209451981016,0.0014071821649142135,168634,20275307,0.0007887041804823802,ok
40,21,0.5375,LOShaT,base,dpos,-0.19742159218084346,0.09325764695986344,-2.1169480317877896,0.4786992900000886,-0.0945055760076568,-0.0005038474870212032,168634,20275307,0.0007887041804823802,ok
40,21,0.5375,LOShaT,sha4,const,1.2781094114181706,0.6323453797029965,2.021220447627023,0.0,0.0,0.0,168634,20275307,0.0008011834533021567,ok
40,21,0.5375,LOShaT,sha4,logN,0.08778211116146278,0.05948605804166496,1.4756753775813962,0.5291399027595319,0.04644901776400284,0.0002476385189493998,168634,20275307,0.0008011834533021567,ok
40,21,0.5375,LOShaT,sha4,logL,0.1530747387621544,0.05589030856943175,2.7388422551289335,0.7901996708909886,0.12095960819157847,0.0006448846427163029,168634,20275307,0.0008011834533021567,ok
40,21,0.5375,LOShaT,sha4,logOm,-0.28665340374793913,0.044472376718013115,-6.445650646591885,1.0577078610360078,-0.3031955585369238,-0.0016164582736625222,168634,20275307,0.0008011834533021567,ok
40,21,0.5375,LOShaT,sha4,logSha,-0.25783623872017736,0.19945014590460386,-1.2927352725201782,0.6149239576867632,-0.15854968034888053,-0.0008452925360227028,168634,20275307,0.0008011834533021567,ok
40,21,0.5375,LOShaT,sha4,logT,0.7015534233305496,0.1156721042074317,6.065018252563925,0.37890282613726534,0.26582057478621857,0.00141719710373192,168634,20275307,0.0008011834533021567,ok
40,21,0.5375,LOShaT,sha4,dpos,-0.19634593934801248,0.09325957028739452,-2.1053704058783516,0.4786992900000886,-0.09399066176029403,-0.0005011022707014368,168634,20275307,0.0008011834533021567,ok
40,21,0.5375,LOShaT,sha4,sha4,-0.4649338568148614,0.3783980334366111,-1.2286899395124544,0.31832967643705823,-0.1480022442045084,-0.0007890598837247267,168634,20275307,0.0008011834533021567,ok
40,21,0.5375,LOcSha,base,const,1.2965877427329364,0.6321372316219317,2.051117507200397,0.0,0.0,0.0,168634,20275307,0.0007887041804823802,ok
40,21,0.5375,LOcSha,base,logN,0.08544905730018272,0.05945179077752137,1.4372831529995036,0.5291399027595319,0.04521450587071236,0.0002410568362444364,168634,20275307,0.0007887041804823802,ok
40,21,0.5375,LOcSha,base,logL,-0.1964641502244582,0.0779210914549726,-2.5213218469608676,0.7901996708909886,-0.15524590684924464,-0.0008276787819375054,168634,20275307,0.0007887041804823802,ok
40,21,0.5375,LOcSha,base,logOm,0.05784797137135371,0.07193878909200595,0.8041276771752327,1.0577078610360078,0.06118625406446675,0.00032620869215298725,168634,20275307,0.0007887041804823802,ok
40,21,0.5375,LOcSha,base,logc,0.34829786994541345,0.05779767837929409,6.026156754251058,1.2754901207490241,0.4442504921933033,0.002368479232181957,168634,20275307,0.0007887041804823802,ok
40,21,0.5375,LOcSha,base,logSha,-0.13563537988595395,0.09296693568766697,-1.4589636507073493,0.6149239576867632,-0.0834054446018184,-0.00044466819252133487,168634,20275307,0.0007887041804823802,ok
40,21,0.5375,LOcSha,base,dpos,-0.1974215921808433,0.09325764695986344,-2.116948031787788,0.4786992900000886,-0.09450557600765673,-0.0005038474870212029,168634,20275307,0.0007887041804823802,ok
40,21,0.5375,LOcSha,sha4,const,1.2781094114181597,0.6323453797030213,2.0212204476269267,0.0,0.0,0.0,168634,20275307,0.0008011834533021567,ok
40,21,0.5375,LOcSha,sha4,logN,0.08778211116146341,0.059486058041665166,1.4756753775814015,0.5291399027595319,0.04644901776400317,0.0002476385189494015,168634,20275307,0.0008011834533021567,ok
40,21,0.5375,LOcSha,sha4,logL,-0.19770197290312583,0.07793244907791014,-2.536837674708265,0.7901996708909886,-0.1562240339225492,-0.0008328935733677166,168634,20275307,0.0008011834533021567,ok
40,21,0.5375,LOcSha,sha4,logOm,0.06412330791734117,0.07212933664625695,0.8890045423794807,1.0577078610360078,0.06782372685980423,0.00036159574685790157,168634,20275307,0.0008011834533021567,ok
40,21,0.5375,LOcSha,sha4,logc,0.35077671166528007,0.05783605210371498,6.065018252564107,1.2754901207490241,0.4474122303178937,0.00238533573817865,168634,20275307,0.0008011834533021567,ok
40,21,0.5375,LOcSha,sha4,logSha,0.09294047294509729,0.20861024882943877,0.44552208468475624,0.6149239576867632,0.057151323452678766,0.00030469684348821013,168634,20275307,0.0008011834533021567,ok
40,21,0.5375,LOcSha,sha4,dpos,-0.1963459393480123,0.09325957028739441,-2.1053704058783524,0.4786992900000886,-0.09399066176029396,-0.0005011022707014364,168634,20275307,0.0008011834533021567,ok
40,21,0.5375,LOcSha,sha4,sha4,-0.4649338568148575,0.378398033436612,-1.228689939512441,0.31832967643705823,-0.14800224420450714,-0.00078905988372472,168634,20275307,0.0008011834533021567,ok
40,22,0.5625,LOcT,base,const,3.2354310522240053,0.6324912371611262,5.115376881339755,0.0,0.0,0.0,168642,20197047,0.0019513959188792729,ok
40,22,0.5625,LOcT,base,logN,-0.12619808982269687,0.059577635824639895,-2.118212447941822,0.5289548091055959,-0.06675308651165547,-0.0003479459914183478,168642,20197047,0.0019513959188792729,ok
40,22,0.5625,LOcT,base,logL,0.5495030426057448,0.0821257967003625,6.690991925601852,0.7903134005961389,0.43427961823967115,0.002263653416157769,168642,20197047,0.0019513959188792729,ok
40,22,0.5625,LOcT,base,logOm,0.20128077312030354,0.07176062069815949,2.8048917520785324,1.0580093182357457,0.21295693354297615,0.001110023749360027,168642,20197047,0.0019513959188792729,ok
40,22,0.5625,LOcT,base,logc,0.31699415314810186,0.07365543889905692,4.303743998899186,1.2758393540808235,0.4044336155998719,0.0021080831268863306,168642,20197047,0.0019513959188792729,ok
40,22,0.5625,LOcT,base,logT,-0.2572771751180664,0.18191018821670593,-1.414308773137969,0.3789646955979358,-0.09749896635291486,-0.0005082068303164635,168642,20197047,0.0019513959188792729,ok
40,22,0.5625,LOcT,base,dpos,-0.07188572453274787,0.09352927271494287,-0.768590650243161,0.47871157028937744,-0.034412528072461354,-0.00017937299716161613,168642,20197047,0.0019513959188792729,ok
40,22,0.5625,LOcT,sha4,const,3.2227252932034918,0.6325866628993951,5.094519821888855,0.0,0.0,0.0,168642,20197047,0.0019572345376058786,ok
40,22,0.5625,LOcT,sha4,logN,-0.12459577429698938,0.05959826236617674,-2.090594076912217,0.5289548091055959,-0.06590553400862793,-0.00034352818077683497,168642,20197047,0.0019572345376058786,ok
40,22,0.5625,LOcT,sha4,logL,0.7054248716844452,0.1968894581108811,3.582847342122173,0.7903134005961389,0.5575067292060288,0.002905966476653056,168642,20197047,0.0019572345376058786,ok
40,22,0.5625,LOcT,sha4,logOm,0.04880525696461926,0.18884007527249919,0.2584475614839303,1.0580093182357457,0.0516364166474572,0.0002691513624700079,168642,20197047,0.0019572345376058786,ok
40,22,0.5625,LOcT,sha4,logc,0.1619184089403594,0.19273378670855623,0.8401142929091383,1.2758393540808235,0.20658187827626276,0.0010767942008696205,168642,20197047,0.0019572345376058786,ok
40,22,0.5625,LOcT,sha4,logT,0.05627976893688936,0.4041413095073258,0.13925764976982435,0.3789646955979358,0.021328045503490437,0.00011117100834628621,168642,20197047,0.0019572345376058786,ok
40,22,0.5625,LOcT,sha4,dpos,-0.07112958024955454,0.09353171927353934,-0.7604861837461968,0.47871157028937744,-0.03405055305528854,-0.00017748622663458024,168642,20197047,0.0019572345376058786,ok
40,22,0.5625,LOcT,sha4,sha4,-0.31894142032866574,0.3700632942719847,-0.861856404743168,0.3183266832389984,-0.10152756448075942,-0.000529205628167919,168642,20197047,0.0019572345376058786,ok
40,22,0.5625,LOShaT,base,const,3.2354310522240066,0.6324912371611019,5.115376881339954,0.0,0.0,0.0,168642,20197047,0.0019513959188790508,ok
40,22,0.5625,LOShaT,base,logN,-0.12619808982269684,0.059577635824636356,-2.1182124479419473,0.5289548091055959,-0.06675308651165546,-0.00034794599141834776,168642,20197047,0.0019513959188790508,ok
40,22,0.5625,LOShaT,base,logL,0.8664971957538511,0.057260144509675114,15.13264074294191,0.7903134005961389,0.6848043453832443,0.0035694967728625024,168642,20197047,0.0019513959188790508,ok
40,22,0.5625,LOShaT,base,logOm,-0.11571338002779917,0.04459406070141655,-2.594815950997786,1.0580093182357457,-0.12242583431396556,-0.0006381364596250295,168642,20197047,0.0019513959188790508,ok
40,22,0.5625,LOShaT,base,logSha,-0.31699415314810214,0.07365543889905744,-4.303743998899159,0.615026673106649,-0.19495985940493687,-0.001016215206102687,168642,20197047,0.0019513959188790508,ok
40,22,0.5625,LOShaT,base,logT,0.3767111311781277,0.11478613089937316,3.2818523302991207,0.3789646955979358,0.14276021915527323,0.0007441280783385049,168642,20197047,0.0019513959188790508,ok
40,22,0.5625,LOShaT,base,dpos,-0.07188572453274873,0.09352927271494288,-0.7685906502431701,0.47871157028937744,-0.03441252807246177,-0.0001793729971616183,168642,20197047,0.0019513959188790508,ok
40,22,0.5625,LOShaT,sha4,const,3.2227252932034935,0.6325866628993486,5.094519821889232,0.0,0.0,0.0,168642,20197047,0.0019572345376058786,ok
40,22,0.5625,LOShaT,sha4,logN,-0.12459577429698959,0.059598262366168116,-2.090594076912523,0.5289548091055959,-0.06590553400862804,-0.00034352818077683557,168642,20197047,0.0019572345376058786,ok
40,22,0.5625,LOShaT,sha4,logL,0.8673432806248066,0.05726698077374003,15.145608671978911,0.7903134005961389,0.6854730175948021,0.0035729821819685476,168642,20197047,0.0019572345376058786,ok
40,22,0.5625,LOShaT,sha4,logOm,-0.11311315197573926,0.04472450228830021,-2.529109239642211,1.0580093182357457,-0.11967476880534819,-0.0006237967149648998,168642,20197047,0.0019572345376058786,ok
40,22,0.5625,LOShaT,sha4,logSha,-0.16191840894035991,0.192733786708584,-0.84011429290902,0.615026673106649,-0.09958414036531146,-0.000519075660162952,168642,20197047,0.0019572345376058786,ok
40,22,0.5625,LOShaT,sha4,logT,0.38011658681760097,0.11487891815801979,3.3088454601804127,0.3789646955979358,0.14405076661505847,0.0007508549705143296,168642,20197047,0.0019572345376058786,ok
40,22,0.5625,LOShaT,sha4,dpos,-0.0711295802495551,0.09353171927353936,-0.7604861837462027,0.47871157028937744,-0.034050553055288806,-0.00017748622663458163,168642,20197047,0.0019572345376058786,ok
40,22,0.5625,LOShaT,sha4,sha4,-0.318941420328666,0.37006329427202994,-0.8618564047430634,0.3183266832389984,-0.1015275644807595,-0.0005292056281679194,168642,20197047,0.0019572345376058786,ok
40,22,0.5625,LOcSha,base,const,3.235431052224002,0.6324912371610858,5.115376881340077,0.0,0.0,0.0,168642,20197047,0.0019513959188792729,ok
40,22,0.5625,LOcSha,base,logN,-0.12619808982269656,0.05957763582463685,-2.118212447941925,0.5289548091055959,-0.0667530865116553,-0.00034794599141834694,168642,20197047,0.0019513959188792729,ok
40,22,0.5625,LOcSha,base,logL,0.6781416301647796,0.07896418037823029,8.5879651623882,0.7903134005961389,0.5359444178213361,0.0027935743730952965,168642,20197047,0.0019513959188792729,ok
40,22,0.5625,LOcSha,base,logOm,0.07264218556127004,0.07214463389961075,1.0068965858549042,1.0580093182357457,0.07685610922083384,0.0004006073204529739,168642,20197047,0.0019513959188792729,ok
40,22,0.5625,LOcSha,base,logc,0.18835556558906827,0.057393065449687614,3.2818523302991385,1.2758393540808235,0.24031144313868505,0.0012526072980530115,168642,20197047,0.0019513959188792729,ok
40,22,0.5625,LOcSha,base,logSha,-0.12863858755903237,0.0909550941083552,-1.4143087731379251,0.615026673106649,-0.07911616253957006,-0.0004123876969679789,168642,20197047,0.0019513959188792729,ok
40,22,0.5625,LOcSha,base,dpos,-0.07188572453274795,0.093529272714943,-0.7685906502431608,0.47871157028937744,-0.034412528072461396,-0.00017937299716161634,168642,20197047,0.0019513959188792729,ok
40,22,0.5625,LOcSha,sha4,const,3.2227252932034913,0.6325866628994192,5.09451982188866,0.0,0.0,0.0,168642,20197047,0.0019572345376058786,ok
40,22,0.5625,LOcSha,sha4,logN,-0.12459577429698926,0.0595982623661769,-2.0905940769122093,0.5289548091055959,-0.06590553400862786,-0.00034352818077683465,168642,20197047,0.0019572345376058786,ok
40,22,0.5625,LOcSha,sha4,logL,0.6772849872159968,0.07897822368900217,8.575591543853749,0.7903134005961389,0.5352674014193869,0.0027900454704558424,168642,20197047,0.0019572345376058786,ok
40,22,0.5625,LOcSha,sha4,logOm,0.07694514143306697,0.07237143529601436,1.0631976707155963,1.0580093182357457,0.08140867662915222,0.0004243372730763573,168642,20197047,0.0019572345376058786,ok
40,22,0.5625,LOcSha,sha4,logc,0.19005829340880634,0.05743945907901022,3.3088454601804957,1.2758393540808235,0.24248385030039513,0.0012639308248462416,168642,20197047,0.0019572345376058786,ok
40,22,0.5625,LOcSha,sha4,logSha,0.028139884468448496,0.20207065475369318,0.13925764976982236,0.615026673106649,0.017306779526235345,9.021042883857177e-05,168642,20197047,0.0019572345376058786,ok
40,22,0.5625,LOcSha,sha4,dpos,-0.07112958024955346,0.09353171927353941,-0.7604861837461847,0.47871157028937744,-0.03405055305528802,-0.00017748622663457753,168642,20197047,0.0019572345376058786,ok
40,22,0.5625,LOcSha,sha4,sha4,-0.31894142032866657,0.37006329427203016,-0.8618564047430644,0.3183266832389984,-0.10152756448075968,-0.0005292056281679204,168642,20197047,0.0019572345376058786,ok
40,23,0.5875,LOcT,base,const,1.2635324804260761,0.6397992949035792,1.9748888291858722,0.0,0.0,0.0,168626,20183523,0.00347213229750043,ok
40,23,0.5875,LOcT,base,logN,-0.024334856911455052,0.06021859688906965,-0.404108666900409,0.5291122755342158,-0.012875871515219522,-6.561431648415728e-05,168626,20183523,0.00347213229750043,ok
40,23,0.5875,LOcT,base,logL,0.9725575398759693,0.08408638186259848,11.566171814422683,0.7904160270291559,0.7687250667260135,0.003917355788914583,168626,20183523,0.00347213229750043,ok
40,23,0.5875,LOcT,base,logOm,0.020215115019832978,0.07433265549349655,0.27195469993133264,1.0580865713091594,0.021389341739955364,0.00010899821706471099,168626,20183523,0.00347213229750043,ok
40,23,0.5875,LOcT,base,logc,0.19085328283205436,0.07619461547182389,2.504813255506621,1.2759858199673009,0.24352608258791006,0.001240987643918543,168626,20183523,0.00347213229750043,ok
40,23,0.5875,LOcT,base,logT,0.2620965355690887,0.18780237809783581,1.395597533022448,0.37893909091806594,0.099318622921325,0.0005061190265394934,168626,20183523,0.00347213229750043,ok
40,23,0.5875,LOcT,base,dpos,-0.0372557016375931,0.09473922229448056,-0.3932447484294326,0.47867196003207213,-0.017833259725236767,-9.087673375528489e-05,168626,20183523,0.00347213229750043,ok
40,23,0.5875,LOcT,sha4,const,1.2908441053933628,0.6400982482321578,2.0166343353671943,0.0,0.0,0.0,168626,20183523,0.003498411320258188,ok
40,23,0.5875,LOcT,sha4,logN,-0.02778033027027426,0.06026396667970364,-0.4609774596804034,0.5291122755342158,-0.01469891376439687,-7.490438053614181e-05,168626,20183523,0.003498411320258188,ok
40,23,0.5875,LOcT,sha4,logL,0.6378504181562806,0.20785204956653106,3.06877136639498,0.7904160270291559,0.5041671933579731,0.0025691919763891316,168626,20183523,0.003498411320258188,ok
40,23,0.5875,LOcT,sha4,logOm,0.34751425461245566,0.2003970209159424,1.7341288459483757,1.0580865713091594,0.36770016614395146,0.0018737679266314978,168626,20183523,0.003498411320258188,ok
40,23,0.5875,LOcT,sha4,logc,0.5237389215354717,0.20395229667622955,2.567948143123377,1.2759858199673009,0.6682834372442288,0.003405514019041973,168626,20183523,0.003498411320258188,ok
40,23,0.5875,LOcT,sha4,logT,-0.410946281776167,0.4265659022696627,-0.9633828667261327,0.37893909091806594,-0.15572361043242008,-0.0007935539157012337,168626,20183523,0.003498411320258188,ok
40,23,0.5875,LOcT,sha4,dpos,-0.03888969876902094,0.09473579977723656,-0.41050689243630034,0.47867196003207213,-0.018615408334824116,-9.486249474602221e-05,168626,20183523,0.003498411320258188,ok
40,23,0.5875,LOcT,sha4,sha4,0.6847526239041685,0.38419694296529794,1.7822958678929879,0.3184225872787794,0.2180407021494983,0.0011111163714513923,168626,20183523,0.003498411320258188,ok
40,23,0.5875,LOShaT,base,const,1.26353248042608,0.6397992949035356,1.9748888291860127,0.0,0.0,0.0,168626,20183523,0.00347213229750043,ok
40,23,0.5875,LOShaT,base,logN,-0.024334856911455698,0.060218596889067784,-0.40410866690043223,0.5291122755342158,-0.012875871515219862,-6.561431648415901e-05,168626,20183523,0.00347213229750043,ok
40,23,0.5875,LOShaT,base,logL,1.1634108227080249,0.05763532044983137,20.185726627836054,0.7904160270291559,0.9195785602875988,0.004686092014465672,168626,20183523,0.00347213229750043,ok
40,23,0.5875,LOShaT,base,logOm,-0.17063816781222227,0.04484459860681864,-3.805099680082244,1.0580865713091594,-0.18054995391491122,-0.0009200667934104515,168626,20183523,0.00347213229750043,ok
40,23,0.5875,LOShaT,base,logSha,-0.19085328283205372,0.07619461547182242,-2.504813255506661,0.6152537517229679,-0.11742319829106575,-0.000598378361118695,168626,20183523,0.00347213229750043,ok
40,23,0.5875,LOShaT,base,logT,0.643803101233196,0.11655542847314986,5.523578864295495,0.37893909091806594,0.24396216191153886,0.0012432098660585323,168626,20183523,0.00347213229750043,ok
40,23,0.5875,LOShaT,base,dpos,-0.03725570163759353,0.09473922229448058,-0.3932447484294371,0.47867196003207213,-0.017833259725236975,-9.087673375528594e-05,168626,20183523,0.00347213229750043,ok
40,23,0.5875,LOShaT,sha4,const,1.290844105393376,0.6400982482320884,2.016634335367433,0.0,0.0,0.0,168626,20183523,0.003498411320258188,ok
40,23,0.5875,LOShaT,sha4,logN,-0.0277803302702756,0.06026396667969816,-0.46097745968046755,0.5291122755342158,-0.01469891376439758,-7.490438053614543e-05,168626,20183523,0.003498411320258188,ok
40,23,0.5875,LOShaT,sha4,logL,1.1615893396917534,0.057642126916479665,20.151743209872073,0.7904160270291559,0.9181388309185763,0.004678755279367087,168626,20183523,0.003498411320258188,ok
40,23,0.5875,LOShaT,sha4,logOm,-0.1762246669230183,0.044949764512480554,-3.9204803147319836,1.0580865713091594,-0.18646095360467507,-0.0009501887314807002,168626,20183523,0.003498411320258188,ok
40,23,0.5875,LOShaT,sha4,logSha,-0.5237389215354639,0.2039522966761836,-2.567948143123917,0.6152537517229679,-0.3222323363980353,-0.0016420678380378861,168626,20183523,0.003498411320258188,ok
40,23,0.5875,LOShaT,sha4,logT,0.6365315612947786,0.11664273089604783,5.457104411093191,0.37893909091806594,0.24120669117770058,0.0012291682278999664,168626,20183523,0.003498411320258188,ok
40,23,0.5875,LOShaT,sha4,dpos,-0.038889698769021,0.09473579977723655,-0.41050689243630106,0.47867196003207213,-0.018615408334824144,-9.486249474602235e-05,168626,20183523,0.003498411320258188,ok
40,23,0.5875,LOShaT,sha4,sha4,0.6847526239041636,0.3841969429652203,1.7822958678933354,0.3184225872787794,0.21804070214949675,0.0011111163714513843,168626,20183523,0.003498411320258188,ok
40,23,0.5875,LOcSha,base,const,1.263532480426072,0.6397992949034641,1.974888829186221,0.0,0.0,0.0,168626,20183523,0.00347213229750043,ok
40,23,0.5875,LOcSha,base,logN,-0.024334856911454754,0.060218596889061594,-0.4041086669004581,0.5291122755342158,-0.012875871515219364,-6.561431648415648e-05,168626,20183523,0.00347213229750043,ok
40,23,0.5875,LOcSha,base,logL,0.8415092720914258,0.07958917869877773,10.573161902779493,0.7904160270291559,0.6651424155547018,0.003389507646892591,168626,20183523,0.00347213229750043,ok
40,23,0.5875,LOcSha,base,logOm,0.15126338280437832,0.07294998790545654,2.0735216981861084,1.0580865713091594,0.16004975407610952,0.0008155995658040201,168626,20183523,0.00347213229750043,ok
40,23,0.5875,LOcSha,base,logc,0.3219015506165984,0.05827771423657605,5.523578864295397,1.2759858199673009,0.41074181401226595,0.0020931044043132644,168626,20183523,0.00347213229750043,ok
40,23,0.5875,LOcSha,base,logSha,0.13104826778454476,0.09390118904891773,1.395597533022455,0.6152537517229679,0.08062793841123732,0.00041087293097999444,168626,20183523,0.00347213229750043,ok
40,23,0.5875,LOcSha,base,dpos,-0.03725570163759314,0.09473922229448083,-0.3932447484294319,0.47867196003207213,-0.017833259725236788,-9.087673375528498e-05,168626,20183523,0.00347213229750043,ok
40,23,0.5875,LOcSha,sha4,const,1.2908441053933717,0.6400982482321533,2.0166343353672223,0.0,0.0,0.0,168626,20183523,0.003498411320258188,ok
40,23,0.5875,LOcSha,sha4,logN,-0.027780330270275114,0.060263966679706404,-0.46097745968039644,0.5291122755342158,-0.014698913764397322,-7.490438053614411e-05,168626,20183523,0.003498411320258188,ok
40,23,0.5875,LOcSha,sha4,logL,0.8433235590443624,0.0796016127026129,10.594302431974228,0.7904160270291559,0.6665764570399327,0.0033968153970322327,168626,20183523,0.003498411320258188,ok
40,23,0.5875,LOcSha,sha4,logOm,0.14204111372437164,0.07314961574660826,1.9417889249945606,1.0580865713091594,0.15029179500555478,0.000765873858776109,168626,20183523,0.003498411320258188,ok
40,23,0.5875,LOcSha,sha4,logc,0.3182657806473894,0.05832136544802571,5.457104411093025,1.2759858199673009,0.4061026230868923,0.0020694634926089117,168626,20183523,0.003498411320258188,ok
40,23,0.5875,LOcSha,sha4,logSha,-0.20547314088808466,0.21328295113478787,-0.9633828667263346,0.6152537517229679,-0.12641812080969606,-0.0006442157005322064,168626,20183523,0.003498411320258188,ok
40,23,0.5875,LOcSha,sha4,dpos,-0.03888969876902124,0.0947357997772369,-0.4105068924363021,0.47867196003207213,-0.018615408334824262,-9.486249474602295e-05,168626,20183523,0.003498411320258188,ok
40,23,0.5875,LOcSha,sha4,sha4,0.6847526239041711,0.3841969429652201,1.7822958678933558,0.3184225872787794,0.21804070214949917,0.0011111163714513967,168626,20183523,0.003498411320258188,ok
40,24,0.6125,LOcT,base,const,1.4447366603079719,0.6576087673798081,2.1969546818306798,0.0,0.0,0.0,168615,20077086,0.0034222504226268935,ok
40,24,0.6125,LOcT,base,logN,-0.09128868822618488,0.06191046824794589,-1.4745275041465016,0.5286742647289293,-0.04826198012604676,-0.00024095524292588432,168615,20077086,0.0034222504226268935,ok
40,24,0.6125,LOcT,base,logL,0.8092926100043468,0.08695421997223511,9.30711137725987,0.790149915469222,0.6394624873848007,0.00319261328663632,168615,20077086,0.0034222504226268935,ok
40,24,0.6125,LOcT,base,logOm,0.06887810514769722,0.07689701517579092,0.8957188388943054,1.0579712895882643,0.0728710577275053,0.0003638197888097188,168615,20077086,0.0034222504226268935,ok
40,24,0.6125,LOcT,base,logc,0.40027360908254883,0.07860264426811946,5.09236823785706,1.2758356943734375,0.5106833579831955,0.0025496639851839966,168615,20077086,0.0034222504226268935,ok
40,24,0.6125,LOcT,base,logT,-0.2643309623939329,0.19408062341532095,-1.3619647224044638,0.37894154088082876,-0.10016598219206933,-0.0005000938318105611,168615,20077086,0.0034222504226268935,ok
40,24,0.6125,LOcT,base,dpos,-0.14614466736215445,0.09756803851932082,-1.4978744021098087,0.4787099757792973,-0.06996091017321042,-0.0003492904365315091,168615,20077086,0.0034222504226268935,ok
40,24,0.6125,LOcT,sha4,const,1.4347363202455534,0.6578068921130652,2.181090434666574,0.0,0.0,0.0,168615,20077086,0.0034255504059037545,ok
40,24,0.6125,LOcT,sha4,logN,-0.0900292118349188,0.06194063203144857,-1.4534758345573398,0.5286742647289293,-0.04759612737095072,-0.00023763087223205846,168615,20077086,0.0034255504059037545,ok
40,24,0.6125,LOcT,sha4,logL,0.9314187623845955,0.21266742385662102,4.3796964551211754,0.790149915469222,0.7359604563646355,0.003674394007126106,168615,20077086,0.0034255504059037545,ok
40,24,0.6125,LOcT,sha4,logOm,-0.05054720626566777,0.20466212140714274,-0.24697880544838163,1.0579712895882643,-0.05347749299797252,-0.0002669944805981843,168615,20077086,0.0034255504059037545,ok
40,24,0.6125,LOcT,sha4,logc,0.2788160493833678,0.20804356935418525,1.3401810507716074,1.2758356943734375,0.35572346796748766,0.0017760032724451953,168615,20077086,0.0034255504059037545,ok
40,24,0.6125,LOcT,sha4,logT,-0.01876641327045881,0.4357086856870992,-0.043071010257380464,0.37894154088082876,-0.007111373561514095,-3.550460920948745e-05,168615,20077086,0.0034255504059037545,ok
40,24,0.6125,LOcT,sha4,dpos,-0.1455579474670087,0.0975750928546831,-1.4917531022367114,0.4787099757792973,-0.06968004150641596,-0.0003478881571873758,168615,20077086,0.0034255504059037545,ok
40,24,0.6125,LOcT,sha4,sha4,-0.24973596139332174,0.39533204333642674,-0.6317119130684709,0.3184176111280603,-0.079520328239631,-0.0003970172785800252,168615,20077086,0.0034255504059037545,ok
40,24,0.6125,LOShaT,base,const,1.4447366603079845,0.6576087673797254,2.1969546818309755,0.0,0.0,0.0,168615,20077086,0.0034222504226268935,ok
40,24,0.6125,LOShaT,base,logN,-0.09128868822618615,0.06191046824794191,-1.4745275041466166,0.5286742647289293,-0.048261980126047425,-0.00024095524292588766,168615,20077086,0.0034222504226268935,ok
40,24,0.6125,LOShaT,base,logL,1.2095662190868974,0.05933256380557622,20.386211913081354,0.790149915469222,0.9557386457659385,0.004771669893417839,168615,20077086,0.0034222504226268935,ok
40,24,0.6125,LOShaT,base,logOm,-0.3313955039348534,0.04661886243957005,-7.10861412297279,1.0579712895882643,-0.35060692866170956,-0.0017504581752870653,168615,20077086,0.0034222504226268935,ok
40,24,0.6125,LOShaT,base,logSha,-0.4002736090825456,0.07860264426811833,-5.092368237857092,0.6150260016769593,-0.24617867737084426,-0.001229084319668248,168615,20077086,0.0034222504226268935,ok
40,24,0.6125,LOShaT,base,logT,0.5362162557711619,0.12048933524429097,4.450321305898059,0.37894154088082876,0.2031946142072727,0.0010144798762850766,168615,20077086,0.0034222504226268935,ok
40,24,0.6125,LOShaT,base,dpos,-0.1461446673621568,0.09756803851932075,-1.4978744021098338,0.4787099757792973,-0.06996091017321154,-0.0003492904365315147,168615,20077086,0.0034222504226268935,ok
40,24,0.6125,LOShaT,sha4,const,1.4347363202455699,0.6578068921131276,2.181090434666392,0.0,0.0,0.0,168615,20077086,0.0034255504059037545,ok
40,24,0.6125,LOShaT,sha4,logN,-0.09002921183492034,0.06194063203145477,-1.453475834557219,0.5286742647289293,-0.04759612737095153,-0.00023763087223206252,168615,20077086,0.0034255504059037545,ok
40,24,0.6125,LOShaT,sha4,logL,1.210234811767964,0.05934934487068815,20.391713074590026,0.790149915469222,0.9562669342163665,0.004774307453492568,168615,20077086,0.0034255504059037545,ok
40,24,0.6125,LOShaT,sha4,logOm,-0.3293632556490369,0.04671210440282306,-7.050918811294911,1.0579712895882643,-0.34845686832200073,-0.0017397236735093348,168615,20077086,0.0034255504059037545,ok
40,24,0.6125,LOShaT,sha4,logSha,-0.27881604938336546,0.20804356935416515,-1.3401810507717258,0.6150260016769593,-0.17147912005561688,-0.0008561354698212744,168615,20077086,0.0034255504059037545,ok
40,24,0.6125,LOShaT,sha4,logT,0.5388656854962725,0.1205857685042704,4.468733683752981,0.37894154088082876,0.20419859318976155,0.0010194923933634532,168615,20077086,0.0034255504059037545,ok
40,24,0.6125,LOShaT,sha4,dpos,-0.14555794746701076,0.09757509285468308,-1.491753102236733,0.4787099757792973,-0.06968004150641695,-0.0003478881571873807,168615,20077086,0.0034255504059037545,ok
40,24,0.6125,LOShaT,sha4,sha4,-0.2497359613933212,0.3953320433363956,-0.6317119130685191,0.3184176111280603,-0.07952032823963082,-0.00039701727858002433,168615,20077086,0.0034255504059037545,ok
40,24,0.6125,LOcSha,base,const,1.4447366603079754,0.6576087673798086,2.1969546818306838,0.0,0.0,0.0,168615,20077086,0.0034222504226271155,ok
40,24,0.6125,LOcSha,base,logN,-0.09128868822618558,0.06191046824794245,-1.4745275041465946,0.5286742647289293,-0.04826198012604713,-0.00024095524292588617,168615,20077086,0.0034222504226271155,ok
40,24,0.6125,LOcSha,base,logL,0.9414580912013149,0.08190701566807503,11.494230177016055,0.790149915469222,0.743893031180534,0.0037139985879327893,168615,20077086,0.0034222504226271155,ok
40,24,0.6125,LOcSha,base,logOm,-0.0632873760492701,0.07555344878451044,-0.8376503927673111,1.0579712895882643,-0.0669562268535037,-0.00033428910013121195,168615,20077086,0.0034222504226271155,ok
40,24,0.6125,LOcSha,base,logc,0.2681081278855835,0.0602446676221452,4.450321305898122,1.2758356943734375,0.3420619195080658,0.001707795923323041,168615,20077086,0.0034222504226271155,ok
40,24,0.6125,LOcSha,base,logSha,-0.13216548119696653,0.09704031170765857,-1.3619647224044915,0.6150260016769593,-0.08128520746028167,-0.0004058287053021795,168615,20077086,0.0034222504226271155,ok
40,24,0.6125,LOcSha,base,dpos,-0.14614466736215395,0.0975680385193204,-1.4978744021098098,0.4787099757792973,-0.06996091017321018,-0.0003492904365315079,168615,20077086,0.0034222504226271155,ok
40,24,0.6125,LOcSha,sha4,const,1.4347363202455634,0.6578068921131659,2.181090434666255,0.0,0.0,0.0,168615,20077086,0.0034255504059037545,ok
40,24,0.6125,LOcSha,sha4,logN,-0.09002921183491983,0.061940632031458394,-1.4534758345571257,0.5286742647289293,-0.04759612737095126,-0.00023763087223206117,168615,20077086,0.0034255504059037545,ok
40,24,0.6125,LOcSha,sha4,logL,0.9408019690198242,0.0819135044267298,11.48530972522797,0.790149915469222,0.7433745962942917,0.0037114102232691454,168615,20077086,0.0034255504059037545,ok
40,24,0.6125,LOcSha,sha4,logOm,-0.059930412900897276,0.07574569598884955,-0.7912055215615099,1.0579712895882643,-0.06340465622231944,-0.0003165573460264195,168615,20077086,0.0034255504059037545,ok
40,24,0.6125,LOcSha,sha4,logc,0.26943284274813906,0.060292884252135255,4.468733683753023,1.2758356943734375,0.34375203801458115,0.0017162340958606648,168615,20077086,0.0034255504059037545,ok
40,24,0.6125,LOcSha,sha4,logSha,-0.009383206635229225,0.21785434284352775,-0.043071010257383954,0.6150260016769593,-0.005770916059773745,-2.8812172178928197e-05,168615,20077086,0.0034255504059037545,ok
40,24,0.6125,LOcSha,sha4,dpos,-0.14555794746700787,0.09757509285468267,-1.4917531022367096,0.4787099757792973,-0.06968004150641556,-0.00034788815718737377,168615,20077086,0.0034255504059037545,ok
40,24,0.6125,LOcSha,sha4,sha4,-0.24973596139332058,0.3953320433363955,-0.6317119130685178,0.3184176111280603,-0.07952032823963062,-0.00039701727858002336,168615,20077086,0.0034255504059037545,ok
40,25,0.6375,LOcT,base,const,0.43539651519516376,0.6836526443859798,0.6368680334531779,0.0,0.0,0.0,168630,19951130,0.0014879368812867888,ok
40,25,0.6375,LOcT,base,logN,-0.017788878828766043,0.06440318803661316,-0.2762111530667252,0.5286184036202586,-0.00940352872865652,-4.604056400618689e-05,168630,19951130,0.0014879368812867888,ok
40,25,0.6375,LOcT,base,logL,0.21396171330020988,0.08864425973233352,2.4137119983434876,0.7901460686208431,0.1690610065995408,0.0008277386415140556,168630,19951130,0.0014879368812867888,ok
40,25,0.6375,LOcT,base,logOm,0.06014458934464422,0.07839529823139924,0.7671963842412534,1.0581067212762505,0.06363939423396801,0.0003115844794109086,168630,19951130,0.0014879368812867888,ok
40,25,0.6375,LOcT,base,logc,0.5075318340770931,0.08020920621522543,6.327600758387168,1.2758683108396243,0.6475437838412773,0.003170435470239925,168630,19951130,0.0014879368812867888,ok
40,25,0.6375,LOcT,base,logT,-1.1953116922358065,0.19848053612576963,-6.022311887944431,0.3789179855078941,-0.45292509847602364,-0.0022175640217747404,168630,19951130,0.0014879368812867888,ok
40,25,0.6375,LOcT,base,dpos,0.04116734922039523,0.1009411683617649,0.4078350774864703,0.47871527015264514,0.019707438703509786,9.64894795569555e-05,168630,19951130,0.0014879368812867888,ok
40,25,0.6375,LOcT,sha4,const,0.4016577788454416,0.6837893147543479,0.5873999054661122,0.0,0.0,0.0,168630,19951130,0.0015232119974498692,ok
40,25,0.6375,LOcT,sha4,logN,-0.013536770616383004,0.06442943623490176,-0.2101022670294617,0.5286184036202586,-0.007155786073406007,-3.5035403861024774e-05,168630,19951130,0.0015232119974498692,ok
40,25,0.6375,LOcT,sha4,logL,0.6274711754063983,0.21722103994016786,2.888629828764429,0.7901460686208431,0.49579388242026506,0.0024274536332178935,168630,19951130,0.0015232119974498692,ok
40,25,0.6375,LOcT,sha4,logOm,-0.34418621172388547,0.20906247629528768,-1.6463318421510704,1.0581067212762505,-0.36418574399565384,-0.001783087768475211,168630,19951130,0.0015232119974498692,ok
40,25,0.6375,LOcT,sha4,logc,0.09629153026973555,0.21287175545717157,0.4523452632921458,1.2758683108396243,0.12285531207341005,0.0006015112009791263,168630,19951130,0.0015232119974498692,ok
40,25,0.6375,LOcT,sha4,logT,-0.3637798237831316,0.4450542230866337,-0.8173831522374267,0.3789179855078941,-0.13784271799632092,-0.000674890954643054,168630,19951130,0.0015232119974498692,ok
40,25,0.6375,LOcT,sha4,dpos,0.0431468044665688,0.10094672368881469,0.42742154366075424,0.47871527015264514,0.02065503415643684,0.00010112899631299063,168630,19951130,0.0015232119974498692,ok
40,25,0.6375,LOcT,sha4,sha4,-0.8455897908279095,0.40619597062303586,-2.081728653120113,0.3183170930216879,-0.2691656841051573,-0.0013178605888178208,168630,19951130,0.0015232119974498692,ok
40,25,0.6375,LOShaT,base,const,0.43539651519514994,0.6836526443859601,0.6368680334531761,0.0,0.0,0.0,168630,19951130,0.0014879368812867888,ok
40,25,0.6375,LOShaT,base,logN,-0.01778887882876498,0.06440318803661275,-0.27621115306671046,0.5286184036202586,-0.00940352872865596,-4.604056400618414e-05,168630,19951130,0.0014879368812867888,ok
40,25,0.6375,LOShaT,base,logL,0.7214935473773046,0.06072638086107764,11.881056258364037,0.7901460686208431,0.5700852899954832,0.0027911913751097316,168630,19951130,0.0014879368812867888,ok
40,25,0.6375,LOShaT,base,logOm,-0.4473872447324447,0.047992576004078684,-9.322009401921314,1.0581067212762505,-0.47338345066466253,-0.0023177300446137767,168630,19951130,0.0014879368812867888,ok
40,25,0.6375,LOShaT,base,logSha,-0.5075318340770935,0.0802092062152263,-6.327600758387103,0.6148834380762617,-0.312072919070474,-0.0015279384600885347,168630,19951130,0.0014879368812867888,ok
40,25,0.6375,LOShaT,base,logT,-0.18024802408161925,0.12447388481530229,-1.4480790436409703,0.3789179855078941,-0.06829921817678554,-0.00033439941715263696,168630,19951130,0.0014879368812867888,ok
40,25,0.6375,LOShaT,base,dpos,0.04116734922039466,0.10094116836176495,0.4078350774864644,0.47871527015264514,0.019707438703509515,9.648947955695418e-05,168630,19951130,0.0014879368812867888,ok
40,25,0.6375,LOShaT,sha4,const,0.40165777884544385,0.6837893147542793,0.5873999054661744,0.0,0.0,0.0,168630,19951130,0.0015232119974498692,ok
40,25,0.6375,LOShaT,sha4,logN,-0.01353677061638333,0.06442943623489858,-0.21010226702947712,0.5286184036202586,-0.0071557860734061795,-3.5035403861025615e-05,168630,19951130,0.0015232119974498692,ok
40,25,0.6375,LOShaT,sha4,logL,0.7237627056761335,0.060736991458804235,11.916341068145206,0.7901460686208431,0.5718782565043813,0.0027999699083280445,168630,19951130,0.0015232119974498692,ok
40,25,0.6375,LOShaT,sha4,logOm,-0.4404777419936206,0.04811357764653462,-9.15495715636823,1.0581067212762505,-0.4660724593760361,-0.0022819347413733124,168630,19951130,0.0015232119974498692,ok
40,25,0.6375,LOShaT,sha4,logSha,-0.09629153026973107,0.2128717554571449,-0.45234526329218144,0.6148834380762617,-0.05920806718987666,-0.0002898882840471302,168630,19951130,0.0015232119974498692,ok
40,25,0.6375,LOShaT,sha4,logT,-0.17119676324365976,0.12453057022450546,-1.374736845218197,0.3789179855078941,-0.06486953265375944,-0.00031760735319447906,168630,19951130,0.0015232119974498692,ok
40,25,0.6375,LOShaT,sha4,dpos,0.043146804466568434,0.10094672368881462,0.4274215436607509,0.47871527015264514,0.020655034156436665,0.00010112899631298978,168630,19951130,0.0015232119974498692,ok
40,25,0.6375,LOShaT,sha4,sha4,-0.8455897908279209,0.4061959706229919,-2.0817286531203663,0.3183170930216879,-0.2691656841051609,-0.0013178605888178384,168630,19951130,0.0015232119974498692,ok
40,25,0.6375,LOcSha,base,const,0.435396515195147,0.6836526443859868,0.6368680334531469,0.0,0.0,0.0,168630,19951130,0.0014879368812867888,ok
40,25,0.6375,LOcSha,base,logN,-0.01778887882876471,0.06440318803661435,-0.2762111530666994,0.5286184036202586,-0.009403528728655816,-4.604056400618344e-05,168630,19951130,0.0014879368812867888,ok
40,25,0.6375,LOcSha,base,logL,0.8116175594181128,0.08456397394380107,9.597675245932646,0.7901460686208431,0.6412964237978653,0.003139847805944088,168630,19951130,0.0014879368812867888,ok
40,25,0.6375,LOcSha,base,logOm,-0.5375112567732522,0.07799353794951758,-6.89174091732015,1.0581067212762505,-0.5687442735534226,-0.0027846256320662836,168630,19951130,0.0014879368812867888,ok
40,25,0.6375,LOcSha,base,logc,-0.09012401204080747,0.06223694240765114,-1.4480790436409359,1.2758683108396243,-0.11498637100859499,-0.000562984122984301,168630,19951130,0.0014879368812867888,ok
40,25,0.6375,LOcSha,base,logSha,-0.5976558461179013,0.09924026806288593,-6.022311887944344,0.6148834380762617,-0.36748868144735236,-0.0017992592619157468,168630,19951130,0.0014879368812867888,ok
40,25,0.6375,LOcSha,base,dpos,0.041167349220394917,0.10094116836176519,0.407835077486466,0.47871527015264514,0.019707438703509637,9.648947955695478e-05,168630,19951130,0.0014879368812867888,ok
40,25,0.6375,LOcSha,sha4,const,0.4016577788454402,0.6837893147543954,0.5873999054660693,0.0,0.0,0.0,168630,19951130,0.0015232119974498692,ok
40,25,0.6375,LOcSha,sha4,logN,-0.013536770616382997,0.0644294362349031,-0.2101022670294572,0.5286184036202586,-0.007155786073406003,-3.5035403861024754e-05,168630,19951130,0.0015232119974498692,ok
40,25,0.6375,LOcSha,sha4,logL,0.8093610872979633,0.084562670503136,9.571139162024787,0.7901460686208431,0.6395134812231767,0.003131118350853559,168630,19951130,0.0015232119974498692,ok
40,25,0.6375,LOcSha,sha4,logOm,-0.5260761236154486,0.07817347019984495,-6.729599214037348,1.0581067212762505,-0.5566446823004618,-0.0027253848915309775,168630,19951130,0.0015232119974498692,ok
40,25,0.6375,LOcSha,sha4,logc,-0.08559838162182884,0.062265285112253474,-1.3747368452181636,1.2758683108396243,-0.1092122625704483,-0.0005347135432055612,168630,19951130,0.0015232119974498692,ok
40,25,0.6375,LOcSha,sha4,logSha,-0.18188991189156534,0.22252711154329247,-0.8173831522375142,0.6148834380762617,-0.11184109437527401,-0.0005475845517879819,168630,19951130,0.0015232119974498692,ok
40,25,0.6375,LOcSha,sha4,dpos,0.043146804466568635,0.100946723688815,0.4274215436607513,0.47871527015264514,0.02065503415643676,0.00010112899631299024,168630,19951130,0.0015232119974498692,ok
40,25,0.6375,LOcSha,sha4,sha4,-0.8455897908279103,0.4061959706229927,-2.0817286531203365,0.3183170930216879,-0.26916568410515757,-0.001317860588817822,168630,19951130,0.0015232119974498692,ok
40,26,0.6625,LOcT,base,const,0.44671401462885557,0.6977544205015898,0.640216674381983,0.0,0.0,0.0,168622,19873982,0.0006956666326642935,ok
40,26,0.6625,LOcT,base,logN,-0.100406942881998,0.06560869214019711,-1.5303908614340553,0.5284625484079846,-0.05306130891327561,-0.0002548110410753234,168622,19873982,0.0006956666326642935,ok
40,26,0.6625,LOcT,base,logL,-0.2464628669082314,0.09179664579528032,-2.6848787858532317,0.7903089835049183,-0.19478181781795234,-0.0009353813314680343,168622,19873982,0.0006956666326642935,ok
40,26,0.6625,LOcT,base,logOm,0.0250328214684193,0.08109441805687155,0.30868735565577116,1.0579218787572093,0.02648276951846395,0.00012717556746643518,168622,19873982,0.0006956666326642935,ok
40,26,0.6625,LOcT,base,logc,0.45909208652316336,0.08332764370625294,5.509481200999242,1.2756429134461995,0.5856375667925028,0.0028123489816490608,168622,19873982,0.0006956666326642935,ok
40,26,0.6625,LOcT,base,logT,-1.0973577442197433,0.20475979257766902,-5.35924426570952,0.3789403282169219,-0.41583310376601057,-0.001996913914381217,168622,19873982,0.0006956666326642935,ok
40,26,0.6625,LOcT,base,dpos,0.23737500282026136,0.10349158374351626,2.2936648008841867,0.4787083682572734,0.11363340026515299,0.0005456903648912475,168622,19873982,0.0006956666326642935,ok
40,26,0.6625,LOcT,sha4,const,0.4361205111651267,0.6978579414975026,0.6249416754207524,0.0,0.0,0.0,168622,19873982,0.0006989792718644638,ok
40,26,0.6625,LOcT,sha4,logN,-0.09907072917893571,0.06563061927603206,-1.5095199507757167,0.5284625484079846,-0.05235517001453764,-0.0002514200205442376,168622,19873982,0.0006989792718644638,ok
40,26,0.6625,LOcT,sha4,logL,-0.11644940990065432,0.22395514385511942,-0.519967560896871,0.7903089835049183,-0.09203101476833368,-0.00044195137972690297,168622,19873982,0.0006989792718644638,ok
40,26,0.6625,LOcT,sha4,logOm,-0.10210726893454249,0.21568812155689815,-0.473402374676469,1.0579218787572093,-0.10802151378599882,-0.0005187409611649471,168622,19873982,0.0006989792718644638,ok
40,26,0.6625,LOcT,sha4,logc,0.3297870182090578,0.21954943208239347,1.5021082727524155,1.2756429134461995,0.42069047272493737,0.0020202399737389693,168622,19873982,0.0006989792718644638,ok
40,26,0.6625,LOcT,sha4,logT,-0.8359238529829707,0.45887418629233084,-1.8216841956989844,0.3789403282169219,-0.3167652592137209,-0.001521170267560973,168622,19873982,0.0006989792718644638,ok
40,26,0.6625,LOcT,sha4,dpos,0.2379954019467316,0.10348700104547967,2.299761318256186,0.4787083682572734,0.1139303905186538,0.0005471165716176487,168622,19873982,0.0006989792718644638,ok
40,26,0.6625,LOcT,sha4,sha4,-0.2659173752333814,0.4165484342984035,-0.6383828465980638,0.3183229468566016,-0.08464760250466265,-0.00040649475409655373,168622,19873982,0.0006989792718644638,ok
40,26,0.6625,LOShaT,base,const,0.44671401462888133,0.6977544205013081,0.6402166743822784,0.0,0.0,0.0,168622,19873982,0.0006956666326642935,ok
40,26,0.6625,LOShaT,base,logN,-0.10040694288199915,0.06560869214017803,-1.530390861434518,0.5284625484079846,-0.05306130891327622,-0.0002548110410753264,168622,19873982,0.0006956666326642935,ok
40,26,0.6625,LOShaT,base,logL,0.2126292196149292,0.06314245826354192,3.3674523523848934,0.7903089835049183,0.16804278241731874,0.0008069751238691731,168622,19873982,0.0006956666326642935,ok
40,26,0.6625,LOShaT,base,logOm,-0.43405926505474596,0.049730033459222285,-8.728312346917413,1.0579218787572093,-0.45920079317869034,-0.002205174251613709,168622,19873982,0.0006956666326642935,ok
40,26,0.6625,LOShaT,base,logSha,-0.4590920865231663,0.08332764370625159,-5.509481200999367,0.6149660967995206,-0.2823260685206994,-0.0013557863708195035,168622,19873982,0.0006956666326642935,ok
40,26,0.6625,LOShaT,base,logT,-0.17917357117342522,0.12778136827841377,-1.4021885474182483,0.3789403282169219,-0.06789609186825578,-0.00032605064232721056,168622,19873982,0.0006956666326642935,ok
40,26,0.6625,LOShaT,base,dpos,0.23737500282025653,0.10349158374351619,2.293664800884142,0.4787083682572734,0.11363340026515067,0.0005456903648912363,168622,19873982,0.0006956666326642935,ok
40,26,0.6625,LOShaT,sha4,const,0.43612051116514433,0.697857941497717,0.6249416754205858,0.0,0.0,0.0,168622,19873982,0.0006989792718644638,ok
40,26,0.6625,LOShaT,sha4,logN,-0.09907072917893622,0.06563061927604873,-1.509519950775341,0.5284625484079846,-0.05235517001453791,-0.0002514200205442389,168622,19873982,0.0006989792718644638,ok
40,26,0.6625,LOShaT,sha4,logL,0.21333760830840143,0.06315341466637019,3.378085087487847,0.7903089835049183,0.16860262836558315,0.0008096636163289466,168622,19873982,0.0006989792718644638,ok
40,26,0.6625,LOShaT,sha4,logOm,-0.431894287143601,0.049836430567627446,-8.666236370149456,1.0579218787572093,-0.456910415679464,-0.002194175399776352,168622,19873982,0.0006989792718644638,ok
40,26,0.6625,LOShaT,sha4,logSha,-0.329787018209058,0.2195494320824068,-1.5021082727523252,0.6149660967995206,-0.2028078353631768,-0.0009739238764649932,168622,19873982,0.0006989792718644638,ok
40,26,0.6625,LOShaT,sha4,logT,-0.17634981656486054,0.12785587069913232,-1.3792860320027316,0.3789403282169219,-0.06682605737008222,-0.00032091212218795525,168622,19873982,0.0006989792718644638,ok
40,26,0.6625,LOShaT,sha4,dpos,0.2379954019467254,0.10348700104547967,2.2997613182561256,0.4787083682572734,0.11393039051865082,0.0005471165716176344,168622,19873982,0.0006989792718644638,ok
40,26,0.6625,LOShaT,sha4,sha4,-0.2659173752333844,0.4165484342984298,-0.6383828465980307,0.3183229468566016,-0.0846476025046636,-0.00040649475409655834,168622,19873982,0.0006989792718644638,ok
40,26,0.6625,LOcSha,base,const,0.4467140146288855,0.6977544205012988,0.6402166743822929,0.0,0.0,0.0,168622,19873982,0.0006956666326642935,ok
40,26,0.6625,LOcSha,base,logN,-0.10040694288199942,0.06560869214017598,-1.53039086143457,0.5284625484079846,-0.05306130891327636,-0.00025481104107532703,168622,19873982,0.0006956666326642935,ok
40,26,0.6625,LOcSha,base,logL,0.3022160052016401,0.08704614717169724,3.4719055928520706,0.7903089835049183,0.23884402386982528,0.0011469768768116982,168622,19873982,0.0006956666326642935,ok
40,26,0.6625,LOcSha,base,logOm,-0.5236460506414575,0.08036022391783747,-6.516234339725681,1.0579218787572093,-0.5539766136984036,-0.0026603067387309643,168622,19873982,0.0006956666326642935,ok
40,26,0.6625,LOcSha,base,logc,-0.08958678558671221,0.06389068413920758,-1.4021885474182267,1.2756429134461995,-0.11428074817211356,-0.0005487990592956797,168622,19873982,0.0006956666326642935,ok
40,26,0.6625,LOcSha,base,logSha,-0.548678872109871,0.10237989628883386,-5.359244265709547,0.6149660967995206,-0.3374189043777707,-0.0016203532114806838,168622,19873982,0.0006956666326642935,ok
40,26,0.6625,LOcSha,base,dpos,0.2373750028202618,0.10349158374351597,2.2936648008841973,0.4787083682572734,0.1136334002651532,0.0005456903648912484,168622,19873982,0.0006956666326642935,ok
40,26,0.6625,LOcSha,sha4,const,0.43612051116515266,0.6978579414977303,0.6249416754205858,0.0,0.0,0.0,168622,19873982,0.0006989792718644638,ok
40,26,0.6625,LOcSha,sha4,logN,-0.09907072917893706,0.06563061927604952,-1.5095199507753356,0.5284625484079846,-0.052355170014538356,-0.00025142002054424103,168622,19873982,0.0006989792718644638,ok
40,26,0.6625,LOcSha,sha4,logL,0.30151251659083056,0.08705112861837934,3.463625588504678,0.7903089835049183,0.23828805050090912,0.0011443069812541794,168622,19873982,0.0006989792718644638,ok
40,26,0.6625,LOcSha,sha4,logOm,-0.5200691954260317,0.08054504770950584,-6.45687364047155,1.0579218787572093,-0.5501925803088578,-0.002642135051918076,168622,19873982,0.0006989792718644638,ok
40,26,0.6625,LOcSha,sha4,logc,-0.08817490828243042,0.06392793534956616,-1.379286032002734,1.2756429134461995,-0.11247969689425097,-0.0005401500500544586,168622,19873982,0.0006989792718644638,ok
40,26,0.6625,LOcSha,sha4,logSha,-0.4179619264914863,0.22943709314617888,-1.8216841956988816,0.6149660967995206,-0.2570324145452775,-0.0012343211745385325,168622,19873982,0.0006989792718644638,ok
40,26,0.6625,LOcSha,sha4,dpos,0.2379954019467317,0.10348700104547924,2.2997613182561962,0.4787083682572734,0.11393039051865383,0.0005471165716176488,168622,19873982,0.0006989792718644638,ok
40,26,0.6625,LOcSha,sha4,sha4,-0.2659173752333777,0.4165484342984298,-0.6383828465980147,0.3183229468566016,-0.08464760250466148,-0.00040649475409654815,168622,19873982,0.0006989792718644638,ok
40,27,0.6875,LOcT,base,const,0.27207887208476705,0.7150012184591178,0.3805292425530656,0.0,0.0,0.0,168625,19804797,0.0008797548555140589,ok
40,27,0.6875,LOcT,base,logN,-0.10357720276553321,0.06728052826992242,-1.5394826026037183,0.5282704165687448,-0.05471677205197358,-0.0002579159274710611,168625,19804797,0.0008797548555140589,ok
40,27,0.6875,LOcT,base,logL,-0.5818000948041301,0.09335773628015677,-6.231943039602085,0.7902992827696771,-0.4597961976390341,-0.0021673201527512512,168625,19804797,0.0008797548555140589,ok
40,27,0.6875,LOcT,base,logOm,0.008870028375414753,0.08337498742727087,0.10638716297441363,1.0578952594737931,0.009383560969749299,4.423085901696291e-05,168625,19804797,0.0008797548555140589,ok
40,27,0.6875,LOcT,base,logc,0.4381302494235818,0.0851124903602664,5.147661025650319,1.2757297685417843,0.5589358016883003,0.0026346299367274056,168625,19804797,0.0008797548555140589,ok
40,27,0.6875,LOcT,base,logT,-0.7270960763902737,0.20949782443563325,-3.4706617042396495,0.37893895826018953,-0.2755250297424015,-0.0012987296385101727,168625,19804797,0.0008797548555140589,ok
40,27,0.6875,LOcT,base,dpos,0.033779090828442986,0.10550028739632429,0.3201800835058187,0.4786585982718409,0.016168652266839716,7.621343125647022e-05,168625,19804797,0.0008797548555140589,ok
40,27,0.6875,LOcT,sha4,const,0.24076954037973725,0.7152034349367373,0.3366448322511682,0.0,0.0,0.0,168625,19804797,0.0009076903101240541,ok
40,27,0.6875,LOcT,sha4,logN,-0.0996270846670535,0.06731379542117587,-1.4800396269991394,0.5282704165687448,-0.05263004151859397,-0.0002480798018972139,168625,19804797,0.0009076903101240541,ok
40,27,0.6875,LOcT,sha4,logL,-0.1973869286524871,0.23424144905225824,-0.8426643937318324,0.7902992827696771,-0.15599474814217,-0.0007353052572159393,168625,19804797,0.0009076903101240541,ok
40,27,0.6875,LOcT,sha4,logOm,-0.36705298435379646,0.22652569782829785,-1.6203591374962483,1.0578952594737931,-0.38830361212358966,-0.0018303288462647256,168625,19804797,0.0009076903101240541,ok
40,27,0.6875,LOcT,sha4,logc,0.05580055683979924,0.2303278467609694,0.24226578602850474,1.2757297685417843,0.07118643146173977,0.00033554820222892704,168625,19804797,0.0009076903101240541,ok
40,27,0.6875,LOcT,sha4,logT,0.045973109684882635,0.48092470005021687,0.09559315560228503,0.37893895826018953,0.017421002291970855,8.21165758707632e-05,168625,19804797,0.0009076903101240541,ok
40,27,0.6875,LOcT,sha4,dpos,0.03561088749461291,0.10550917445990601,0.33751460644917863,0.4786585982718409,0.017045457491387642,8.034638764662324e-05,168625,19804797,0.0009076903101240541,ok
40,27,0.6875,LOcT,sha4,sha4,-0.7861550531120809,0.43453951346885183,-1.8091681624907816,0.3184001942511616,-0.25031192162241883,-0.0011798837724013931,168625,19804797,0.0009076903101240541,ok
40,27,0.6875,LOShaT,base,const,0.27207887208474935,0.7150012184591754,0.3805292425530101,0.0,0.0,0.0,168625,19804797,0.0008797548555140589,ok
40,27,0.6875,LOShaT,base,logN,-0.10357720276553171,0.06728052826992656,-1.5394826026036013,0.5282704165687448,-0.05471677205197279,-0.00025791592747105737,168625,19804797,0.0008797548555140589,ok
40,27,0.6875,LOShaT,base,logL,-0.14366984538054833,0.06396909255570193,-2.2459259564366323,0.7902992827696771,-0.11354217575987775,-0.0005351985226828607,168625,19804797,0.0008797548555140589,ok
40,27,0.6875,LOShaT,base,logOm,-0.42926022104816386,0.04983034750062102,-8.614433624867138,1.0578952594737931,-0.4541123529275251,-0.0021405284758047776,168625,19804797,0.0008797548555140589,ok
40,27,0.6875,LOShaT,base,logSha,-0.4381302494235894,0.08511249036026776,-5.147661025650326,0.615027566445609,-0.26946218108919784,-0.0012701514681454737,168625,19804797,0.0008797548555140589,ok
40,27,0.6875,LOShaT,base,logT,0.14916442245689893,0.12994295417826301,1.1479223587010867,0.37893895826018953,0.0565242108553001,0.0002664355684846857,168625,19804797,0.0008797548555140589,ok
40,27,0.6875,LOShaT,base,dpos,0.033779090828443305,0.10550028739632433,0.3201800835058216,0.4786585982718409,0.01616865226683987,7.621343125647093e-05,168625,19804797,0.0008797548555140589,ok
40,27,0.6875,LOShaT,sha4,const,0.2407695403797339,0.7152034349366729,0.33664483225119385,0.0,0.0,0.0,168625,19804797,0.0009076903101240541,ok
40,27,0.6875,LOShaT,sha4,logN,-0.09962708466705308,0.06731379542116288,-1.4800396269994187,0.5282704165687448,-0.05263004151859375,-0.0002480798018972128,168625,19804797,0.0009076903101240541,ok
40,27,0.6875,LOShaT,sha4,logL,-0.14158637181268854,0.06397369895207053,-2.213196581282034,0.7902992827696771,-0.11189560809352858,-0.0005274371725358358,168625,19804797,0.0009076903101240541,ok
40,27,0.6875,LOShaT,sha4,logOm,-0.4228535411935945,0.04994425666216774,-8.466509854253205,1.0578952594737931,-0.4473347566804099,-0.0021085812326370208,168625,19804797,0.0009076903101240541,ok
40,27,0.6875,LOShaT,sha4,logSha,-0.05580055683979949,0.23032784676096926,-0.24226578602850596,0.615027566445609,-0.03431888067949176,-0.00016176732669486,168625,19804797,0.0009076903101240541,ok
40,27,0.6875,LOShaT,sha4,logT,0.15757422336448096,0.13002544399443172,1.2118722191883382,0.37893895826018953,0.059711012050394835,0.00028145704645341575,168625,19804797,0.0009076903101240541,ok
40,27,0.6875,LOShaT,sha4,dpos,0.03561088749461325,0.10550917445990599,0.33751460644918196,0.4786585982718409,0.017045457491387805,8.034638764662401e-05,168625,19804797,0.0009076903101240541,ok
40,27,0.6875,LOShaT,sha4,sha4,-0.78615505311208,0.43453951346884934,-1.8091681624907898,0.3184001942511616,-0.25031192162241855,-0.0011798837724013918,168625,19804797,0.0009076903101240541,ok
40,27,0.6875,LOcSha,base,const,0.27207887208475606,0.7150012184591973,0.3805292425530079,0.0,0.0,0.0,168625,19804797,0.0008797548555140589,ok
40,27,0.6875,LOcSha,base,logN,-0.1035772027655323,0.06728052826992474,-1.5394826026036517,0.5282704165687448,-0.054716772051973096,-0.0002579159274710588,168625,19804797,0.0008797548555140589,ok
40,27,0.6875,LOcSha,base,logL,-0.2182520566089978,0.08838882512486505,-2.4692268089396783,0.7902992827696771,-0.17248444380109793,-0.0008130319759183546,168625,19804797,0.0008797548555140589,ok
40,27,0.6875,LOcSha,base,logOm,-0.354678009819715,0.0807700052267369,-4.391209444942659,1.0578952594737931,-0.3752121852278759,-0.0017686203904639997,168625,19804797,0.0008797548555140589,ok
40,27,0.6875,LOcSha,base,logc,0.07458221122844919,0.06497147708913174,1.1479223587010783,1.2757297685417843,0.09514674706780395,0.00044848883798440347,168625,19804797,0.0008797548555140589,ok
40,27,0.6875,LOcSha,base,logSha,-0.36354803819513687,0.10474891221781871,-3.47066170423958,0.615027566445609,-0.22359206521723032,-0.0010539356163206252,168625,19804797,0.0008797548555140589,ok
40,27,0.6875,LOcSha,base,dpos,0.03377909082844291,0.10550028739632446,0.3201800835058175,0.4786585982718409,0.016168652266839677,7.621343125647004e-05,168625,19804797,0.0008797548555140589,ok
40,27,0.6875,LOcSha,sha4,const,0.24076954037973644,0.7152034349366864,0.3366448322511911,0.0,0.0,0.0,168625,19804797,0.0009076903101240541,ok
40,27,0.6875,LOcSha,sha4,logN,-0.09962708466705344,0.06731379542117139,-1.480039626999237,0.5282704165687448,-0.052630041518593934,-0.00024807980189721373,168625,19804797,0.0009076903101240541,ok
40,27,0.6875,LOcSha,sha4,logL,-0.22037348349492883,0.08839878785813421,-2.4929468925364984,0.7902992827696771,-0.17416100594749753,-0.000820934709664066,168625,19804797,0.0009076903101240541,ok
40,27,0.6875,LOcSha,sha4,logOm,-0.344066429511355,0.08097501907131406,-4.2490441306143865,1.0578952594737931,-0.3639862447241365,-0.0017157051919210974,168625,19804797,0.0009076903101240541,ok
40,27,0.6875,LOcSha,sha4,logc,0.07878711168224037,0.06501272199721694,1.2118722191883164,1.2757297685417843,0.10051106375046022,0.0004737743703827986,168625,19804797,0.0009076903101240541,ok
40,27,0.6875,LOcSha,sha4,logSha,0.02298655484244215,0.2404623500251114,0.0955931556022873,0.615027566445609,0.014137364885715724,6.66386455149937e-05,168625,19804797,0.0009076903101240541,ok
40,27,0.6875,LOcSha,sha4,dpos,0.03561088749461295,0.10550917445990621,0.3375146064491784,0.4786585982718409,0.01704545749138766,8.034638764662332e-05,168625,19804797,0.0009076903101240541,ok
40,27,0.6875,LOcSha,sha4,sha4,-0.7861550531120812,0.43453951346884995,-1.8091681624907903,0.3184001942511616,-0.25031192162241894,-0.0011798837724013936,168625,19804797,0.0009076903101240541,ok
40,28,0.7125,LOcT,base,const,-0.6908160010167401,0.7174622862446547,-0.9628603680795729,0.0,-0.0,-0.0,168616,19725190,0.00016452171202085974,ok
40,28,0.7125,LOcT,base,logN,-0.016715241854041326,0.0675596207523034,-0.2474146785892286,0.5284014819078298,-0.008832358566123216,-4.091188912509377e-05,168616,19725190,0.00016452171202085974,ok
40,28,0.7125,LOcT,base,logL,-0.3424104430172783,0.0942272983567577,-3.6338773263016053,0.7903842868761499,-0.2706358338231581,-0.001253597568957198,168616,19725190,0.00016452171202085974,ok
40,28,0.7125,LOcT,base,logOm,0.10736551825555482,0.08367794492100059,1.283080247213497,1.0579369238965228,0.11358594611583764,0.0005261353011056183,168616,19725190,0.00016452171202085974,ok
40,28,0.7125,LOcT,base,logc,0.2032782920275394,0.08556749664933709,2.375648464516745,1.2761325463520825,0.2594100444232061,0.001201599198665255,168616,19725190,0.00016452171202085974,ok
40,28,0.7125,LOcT,base,logT,-0.18492918132419936,0.21039782048647054,-0.8789500808355145,0.3789718933952428,-0.070082961990464,-0.000324627487555743,168616,19725190,0.00016452171202085974,ok
40,28,0.7125,LOcT,base,dpos,-0.09219115976791369,0.10608749106745732,-0.8690106518712235,0.47870116969005927,-0.04413201601598341,-0.00020442151805724005,168616,19725190,0.00016452171202085974,ok
40,28,0.7125,LOcT,sha4,const,-0.727823621288928,0.7175119368486355,-1.0143714465372968,0.0,-0.0,-0.0,168616,19725190,0.000202393642131371,ok
40,28,0.7125,LOcT,sha4,logN,-0.01205423846848841,0.06757551151911574,-0.17838175690432637,0.5284014819078298,-0.006369477470019644,-2.9503711164729806e-05,168616,19725190,0.000202393642131371,ok
40,28,0.7125,LOcT,sha4,logL,0.10940867775657966,0.23246139422564752,0.4706531083194741,0.7903842868761499,0.0864748997466967,0.0004005556934825986,168616,19725190,0.000202393642131371,ok
40,28,0.7125,LOcT,sha4,logOm,-0.3344753741730416,0.22423869677899785,-1.4916041654607424,1.0579369238965228,-0.3538538484717661,-0.0016390672216015948,168616,19725190,0.000202393642131371,ok
40,28,0.7125,LOcT,sha4,logc,-0.24608762879225204,0.22804878376368842,-1.0791008166360407,1.2761325463520825,-0.31404043235640267,-0.001454649655941337,168616,19725190,0.000202393642131371,ok
40,28,0.7125,LOcT,sha4,logT,0.7236070295694053,0.4757268417601113,1.5210557110718788,0.3789718933952428,0.27422672607002496,0.00127023074619566,168616,19725190,0.000202393642131371,ok
40,28,0.7125,LOcT,sha4,dpos,-0.09002622090354143,0.10608855322086337,-0.8485950479135846,0.47870116969005927,-0.043095657249300943,-0.0001996210568170277,168616,19725190,0.000202393642131371,ok
40,28,0.7125,LOcT,sha4,sha4,-0.9239643854217963,0.4349005853663651,-2.124541599877219,0.31827166796268064,-0.29407168608630824,-0.0013621535092718951,168616,19725190,0.000202393642131371,ok
40,28,0.7125,LOShaT,base,const,-0.690816001016739,0.7174622862446448,-0.9628603680795846,0.0,-0.0,-0.0,168616,19725190,0.00016452171202052668,ok
40,28,0.7125,LOShaT,base,logN,-0.01671524185404135,0.06755962075230654,-0.2474146785892175,0.5284014819078298,-0.00883235856612323,-4.091188912509384e-05,168616,19725190,0.00016452171202052668,ok
40,28,0.7125,LOShaT,base,logL,-0.1391321509897391,0.06441446562842904,-2.1599519553932893,0.7903842868761499,-0.10996786594156976,-0.0005093761881430748,168616,19725190,0.00016452171202052668,ok
40,28,0.7125,LOShaT,base,logOm,-0.09591277377198293,0.05064987279226529,-1.893642935005154,1.0579369238965228,-0.10146966484671471,-0.0004700121317188952,168616,19725190,0.00016452171202052668,ok
40,28,0.7125,LOShaT,base,logSha,-0.20327829202753975,0.08556749664934168,-2.3756484645166216,0.6147701292776054,-0.12496942186910144,-0.0005788640818032231,168616,19725190,0.00016452171202052668,ok
40,28,0.7125,LOShaT,base,logT,0.2216274027308792,0.13059345110204082,1.6970789948548635,0.3789718933952428,0.08399055644119129,0.0003890481015859848,168616,19725190,0.00016452171202052668,ok
40,28,0.7125,LOShaT,base,dpos,-0.0921911597679127,0.10608749106745732,-0.8690106518712142,0.47870116969005927,-0.04413201601598294,-0.00020442151805723786,168616,19725190,0.00016452171202052668,ok
40,28,0.7125,LOShaT,sha4,const,-0.727823621288925,0.7175119368484967,-1.014371446537489,0.0,-0.0,-0.0,168616,19725190,0.000202393642131371,ok
40,28,0.7125,LOShaT,sha4,logN,-0.012054238468488809,0.06757551151910907,-0.17838175690434988,0.5284014819078298,-0.006369477470019855,-2.950371116473078e-05,168616,19725190,0.000202393642131371,ok
40,28,0.7125,LOShaT,sha4,logL,-0.1366789510356721,0.06442325502930371,-2.1215778521824453,0.7903842868761499,-0.1080288952453099,-0.0005003947871335585,168616,19725190,0.000202393642131371,ok
40,28,0.7125,LOShaT,sha4,logOm,-0.08838774538079114,0.05076064341646246,-1.7412652683619378,1.0579369238965228,-0.09350865945830328,-0.00043313639039378705,168616,19725190,0.000202393642131371,ok
40,28,0.7125,LOShaT,sha4,logSha,0.24608762879224721,0.2280487837637452,1.0791008166357507,0.6147701292776054,0.1512873233662292,0.0007007698060777564,168616,19725190,0.000202393642131371,ok
40,28,0.7125,LOShaT,sha4,logT,0.23143177198490086,0.13064214250676223,1.7714940029624944,0.3789718933952428,0.08770613682093399,0.00040625883996275907,168616,19725190,0.000202393642131371,ok
40,28,0.7125,LOShaT,sha4,dpos,-0.09002622090354065,0.10608855322086334,-0.8485950479135775,0.47870116969005927,-0.043095657249300576,-0.000199621056817026,168616,19725190,0.000202393642131371,ok
40,28,0.7125,LOShaT,sha4,sha4,-0.9239643854217842,0.4349005853664562,-2.124541599876746,0.31827166796268064,-0.29407168608630435,-0.0013621535092718771,168616,19725190,0.000202393642131371,ok
40,28,0.7125,LOcSha,base,const,-0.6908160010167397,0.7174622862447475,-0.9628603680794477,0.0,-0.0,-0.0,168616,19725190,0.00016452171202052668,ok
40,28,0.7125,LOcSha,base,logN,-0.016715241854041375,0.06755962075231368,-0.2474146785891917,0.5284014819078298,-0.008832358566123242,-4.091188912509389e-05,168616,19725190,0.00016452171202052668,ok
40,28,0.7125,LOcSha,base,logL,-0.24994585235517883,0.0887848371603906,-2.8151862451878964,0.7903842868761499,-0.1975532742713995,-0.0009150758082094358,168616,19725190,0.00016452171202052668,ok
40,28,0.7125,LOcSha,base,logOm,0.014900927593455885,0.08170470442208132,0.18237539317783513,1.0579369238965228,0.015764241501425535,7.3020688145659e-05,168616,19725190,0.00016452171202052668,ok
40,28,0.7125,LOcSha,base,logc,0.11081370136543962,0.0652967255510174,1.697078994854942,1.2761325463520825,0.1414129708941777,0.00065503135348955,168616,19725190,0.00016452171202052668,ok
40,28,0.7125,LOcSha,base,logSha,-0.09246459066210012,0.1051989102432363,-0.8789500808355102,0.6147701292776054,-0.05684446835494016,-0.00026330617912549204,168616,19725190,0.00016452171202052668,ok
40,28,0.7125,LOcSha,base,dpos,-0.09219115976791328,0.10608749106745692,-0.869010651871223,0.47870116969005927,-0.044132016015983225,-0.00020442151805723918,168616,19725190,0.00016452171202052668,ok
40,28,0.7125,LOcSha,sha4,const,-0.7278236212889247,0.7175119368485072,-1.0143714465374738,0.0,-0.0,-0.0,168616,19725190,0.000202393642131371,ok
40,28,0.7125,LOcSha,sha4,logN,-0.012054238468488875,0.06757551151910343,-0.17838175690436572,0.5284014819078298,-0.0063694774700198895,-2.950371116473094e-05,168616,19725190,0.000202393642131371,ok
40,28,0.7125,LOcSha,sha4,logL,-0.2523948370281219,0.08878409177151664,-2.8427934778862514,0.7903842868761499,-0.19948891327569418,-0.0009240417766692819,168616,19725190,0.000202393642131371,ok
40,28,0.7125,LOcSha,sha4,logOm,0.02732814061165782,0.08187150544621045,0.33379306344394016,1.0579369238965228,0.028911449014508914,0.00013391915507870577,168616,19725190,0.000202393642131371,ok
40,28,0.7125,LOcSha,sha4,logc,0.11571588599244989,0.0653210712533791,1.7714940029625406,1.2761325463520825,0.14766880824493236,0.0006840086784206678,168616,19725190,0.000202393642131371,ok
40,28,0.7125,LOcSha,sha4,logSha,0.3618035147847038,0.2378634208801093,1.5210557110715406,0.6147701292776054,0.22242599355728437,0.0010302873823371781,168616,19725190,0.000202393642131371,ok
40,28,0.7125,LOcSha,sha4,dpos,-0.09002622090354086,0.10608855322086308,-0.8485950479135816,0.47870116969005927,-0.04309565724930067,-0.00019962105681702643,168616,19725190,0.000202393642131371,ok
40,28,0.7125,LOcSha,sha4,sha4,-0.9239643854217998,0.4349005853664572,-2.124541599876777,0.31827166796268064,-0.29407168608630935,-0.0013621535092719003,168616,19725190,0.000202393642131371,ok
40,29,0.7375,LOcT,base,const,-1.0082756711195384,0.7276639397773668,-1.385633691602234,0.0,-0.0,-0.0,168637,19678447,0.00022719431324802475,ok
40,29,0.7375,LOcT,base,logN,0.040076506800746536,0.06850659165415535,0.5850021995411248,0.5283235674950726,0.02117336304571095,9.634865001626608e-05,168637,19678447,0.00022719431324802475,ok
40,29,0.7375,LOcT,base,logL,0.0016963654159409584,0.09521148051364019,0.017816815858649877,0.7902692449204399,0.0013405854163648092,6.100287177780565e-06,168637,19678447,0.00022719431324802475,ok
40,29,0.7375,LOcT,base,logOm,0.049287409875210554,0.08500970035936226,0.5797857146520626,1.0580619730731815,0.05214913414023189,0.00023730281595234437,168637,19678447,0.00022719431324802475,ok
40,29,0.7375,LOcT,base,logc,-0.006724972645562148,0.08637733517036073,-0.07785575501141109,1.2756305782280986,-0.008578580744426589,-3.903653245810029e-05,168637,19678447,0.00022719431324802475,ok
40,29,0.7375,LOcT,base,logT,-0.6241482956195051,0.2117098087119293,-2.9481312151614825,0.3789186022565255,-0.23650139977693557,-0.0010761913705570187,168637,19678447,0.00022719431324802475,ok
40,29,0.7375,LOcT,base,dpos,-0.08442010214005627,0.10731865868488202,-0.7866302390895287,0.4787151115979691,-0.040413178617088985,-0.00018389875969238178,168637,19678447,0.00022719431324802475,ok
40,29,0.7375,LOcT,sha4,const,-1.0198505125773458,0.7277568815870282,-1.401361551337509,0.0,-0.0,-0.0,168637,19678447,0.00023094444540006087,ok
40,29,0.7375,LOcT,sha4,logN,0.04154084938179203,0.06852573780029757,0.606207984259188,0.5283235674950726,0.021947009742163848,9.986910232381201e-05,168637,19678447,0.00023094444540006087,ok
40,29,0.7375,LOcT,sha4,logL,0.1451132149278587,0.23659199673498238,0.6133479446914966,0.7902692449204399,0.1146785107890164,0.0005218405633787938,168637,19678447,0.00023094444540006087,ok
40,29,0.7375,LOcT,sha4,logOm,-0.09095116041992082,0.22856586474243096,-0.39792101293171206,1.0580619730731815,-0.09623196424719688,-0.0004379001967525975,168637,19678447,0.00023094444540006087,ok
40,29,0.7375,LOcT,sha4,logc,-0.14935960719562336,0.2320724478366942,-0.6435904330216976,1.2756305782280986,-0.1905276820908747,-0.0008669895717819214,168637,19678447,0.00023094444540006087,ok
40,29,0.7375,LOcT,sha4,logT,-0.3357665126460089,0.4839401636751505,-0.6938182400405092,0.3789186022565255,-0.12722817765637368,-0.0005789473847284929,168637,19678447,0.00023094444540006087,ok
40,29,0.7375,LOcT,sha4,dpos,-0.08372124246327017,0.10732742514394114,-0.7800545140348633,0.4787151115979691,-0.04007862392892501,-0.00018237638025310127,168637,19678447,0.00023094444540006087,ok
40,29,0.7375,LOcT,sha4,sha4,-0.29335920288140754,0.4414983818193677,-0.6644626910579051,0.31837325893722807,-0.09339772546058119,-0.0004250030920118616,168637,19678447,0.00023094444540006087,ok
40,29,0.7375,LOShaT,base,const,-1.0082756711195346,0.7276639397773131,-1.3856336916023309,0.0,-0.0,-0.0,168637,19678447,0.00022719431324802475,ok
40,29,0.7375,LOShaT,base,logN,0.04007650680074655,0.06850659165415326,0.5850021995411427,0.5283235674950726,0.021173363045710956,9.634865001626612e-05,168637,19678447,0.00022719431324802475,ok
40,29,0.7375,LOShaT,base,logL,-0.005028607229621828,0.06538633497561779,-0.0769060879692518,0.7902692449204399,-0.003973953638354707,-1.8083337420517392e-05,168637,19678447,0.00022719431324802475,ok
40,29,0.7375,LOShaT,base,logOm,0.056012382520772605,0.050811864460088625,1.1023484990354733,1.0580619730731815,0.05926457196645844,0.0002696813675953474,168637,19678447,0.00022719431324802475,ok
40,29,0.7375,LOShaT,base,logSha,0.006724972645562263,0.08637733517036203,0.07785575501141125,0.6151057961659256,0.004136569653342647,1.882331592470153e-05,168637,19678447,0.00022719431324802475,ok
40,29,0.7375,LOShaT,base,logT,-0.6375982409106393,0.13172559977581214,-4.840351776691755,0.3789186022565255,-0.24159783424707887,-0.0010993825178506526,168637,19678447,0.00022719431324802475,ok
40,29,0.7375,LOShaT,base,dpos,-0.08442010214005531,0.10731865868488208,-0.7866302390895193,0.4787151115979691,-0.04041317861708853,-0.00018389875969237972,168637,19678447,0.00022719431324802475,ok
40,29,0.7375,LOShaT,sha4,const,-1.0198505125773398,0.7277568815870622,-1.4013615513374356,0.0,-0.0,-0.0,168637,19678447,0.00023094444540006087,ok
40,29,0.7375,LOShaT,sha4,logN,0.041540849381791645,0.06852573780030097,0.6062079842591522,0.5283235674950726,0.021947009742163643,9.986910232381107e-05,168637,19678447,0.00023094444540006087,ok
40,29,0.7375,LOShaT,sha4,logL,-0.004246392267764453,0.06539762136371052,-0.06493190699013401,0.7902692449204399,-0.0033557932110822087,-1.5270419957542694e-05,168637,19678447,0.00023094444540006087,ok
40,29,0.7375,LOShaT,sha4,logOm,0.05840844677570273,0.05091264765282597,1.1472286252718717,1.0580619730731815,0.06179975643963993,0.0002812176361137637,168637,19678447,0.00023094444540006087,ok
40,29,0.7375,LOShaT,sha4,logSha,0.14935960719562452,0.232072447836729,0.6435904330216061,0.6151057961659256,0.09187196009909454,0.0004180601499528486,168637,19678447,0.00023094444540006087,ok
40,29,0.7375,LOShaT,sha4,logT,-0.6344857270372664,0.13179601631046833,-4.814149507695478,0.3789186022565255,-0.24041844484067634,-0.0010940157474937165,168637,19678447,0.00023094444540006087,ok
40,29,0.7375,LOShaT,sha4,dpos,-0.08372124246326908,0.10732742514394114,-0.780054514034853,0.4787151115979691,-0.04007862392892449,-0.0001823763802530989,168637,19678447,0.00023094444540006087,ok
40,29,0.7375,LOShaT,sha4,sha4,-0.29335920288140743,0.4414983818194245,-0.6644626910578193,0.31837325893722807,-0.09339772546058114,-0.0004250030920118614,168637,19678447,0.00023094444540006087,ok
40,29,0.7375,LOcSha,base,const,-1.0082756711195409,0.7276639397773084,-1.3856336916023486,0.0,-0.0,-0.0,168637,19678447,0.00022719431324802475,ok
40,29,0.7375,LOcSha,base,logN,0.04007650680074688,0.06850659165415009,0.5850021995411747,0.5283235674950726,0.02117336304571113,9.63486500162669e-05,168637,19678447,0.00022719431324802475,ok
40,29,0.7375,LOcSha,base,logL,0.3137705132256916,0.08971065648066422,3.4975835149898846,0.7902692449204399,0.24796318656516622,0.001128347831551721,168637,19678447,0.00022719431324802475,ok
40,29,0.7375,LOcSha,base,logOm,-0.26278673793454166,0.08243754358841002,-3.1877070385135435,1.0580619730731815,-0.27804465443648624,-0.0012652325018637652,168637,19678447,0.00022719431324802475,ok
40,29,0.7375,LOcSha,base,logc,-0.3187991204553137,0.06586279988790582,-4.8403517766916835,1.2756305782280986,-0.4066699063650211,-0.0018505372243380186,168637,19678447,0.00022719431324802475,ok
40,29,0.7375,LOcSha,base,logSha,-0.3120741478097528,0.10585490435596603,-2.948131215161446,0.6151057961659256,-0.19195861715132076,-0.0008735009918637137,168637,19678447,0.00022719431324802475,ok
40,29,0.7375,LOcSha,base,dpos,-0.08442010214005605,0.10731865868488202,-0.7866302390895266,0.4787151115979691,-0.04041317861708888,-0.00018389875969238132,168637,19678447,0.00022719431324802475,ok
40,29,0.7375,LOcSha,sha4,const,-1.0198505125773454,0.7277568815870311,-1.401361551337503,0.0,-0.0,-0.0,168637,19678447,0.00023094444540006087,ok
40,29,0.7375,LOcSha,sha4,logN,0.04154084938179202,0.06852573780029898,0.6062079842591753,0.5283235674950726,0.02194700974216384,9.986910232381198e-05,168637,19678447,0.00023094444540006087,ok
40,29,0.7375,LOcSha,sha4,logL,0.3129964712508637,0.08971576156278527,3.4887567780586823,0.7902692449204399,0.24735148499818224,0.0011255643049072053,168637,19678447,0.00023094444540006087,ok
40,29,0.7375,LOcSha,sha4,logOm,-0.25883441674292634,0.08261207869217449,-3.1331304191894724,1.0580619730731815,-0.2738628536782668,-0.001246203363373975,168637,19678447,0.00023094444540006087,ok
40,29,0.7375,LOcSha,sha4,logc,-0.3172428635186281,0.06589800815523297,-4.814149507695489,1.2756305782280986,-0.40468469742900537,-0.0018415036003184234,168637,19678447,0.00023094444540006087,ok
40,29,0.7375,LOcSha,sha4,logSha,-0.16788325632300505,0.24197008183760785,-0.6938182400404183,0.6151057961659256,-0.10326596404349019,-0.0004699081674809337,168637,19678447,0.00023094444540006087,ok
40,29,0.7375,LOcSha,sha4,dpos,-0.08372124246326997,0.10732742514394102,-0.7800545140348623,0.4787151115979691,-0.04007862392892491,-0.00018237638025310083,168637,19678447,0.00023094444540006087,ok
40,29,0.7375,LOcSha,sha4,sha4,-0.2933592028814097,0.4414983818194252,-0.6644626910578235,0.31837325893722807,-0.09339772546058188,-0.00042500309201186473,168637,19678447,0.00023094444540006087,ok
40,30,0.7625,LOcT,base,const,-0.6333984162992432,0.7481460489936458,-0.8466240210066562,0.0,-0.0,-0.0,168610,19625964,0.000430857398363349,ok
40,30,0.7625,LOcT,base,logN,-0.026766381747407725,0.07046695725028218,-0.3798430185134827,0.5282747657274747,-0.01414000404698397,-6.329551679030052e-05,168610,19625964,0.000430857398363349,ok
40,30,0.7625,LOcT,base,logL,-0.3205215109791348,0.09654787639038952,-3.319819378347713,0.7902431717492461,-0.25328993545001227,-0.001133812784552208,168610,19625964,0.000430857398363349,ok
40,30,0.7625,LOcT,base,logOm,-0.045357632719409874,0.08554064631545137,-0.5302465514714826,1.0578353440667183,-0.047980907013788786,-0.00021477902661229406,168610,19625964,0.000430857398363349,ok
40,30,0.7625,LOcT,base,logc,-0.15863404974453701,0.0874093579372444,-1.8148405787218849,1.2758279216795136,-0.20238974999317724,-0.0009059660645295426,168610,19625964,0.000430857398363349,ok
40,30,0.7625,LOcT,base,logT,0.1475815359294958,0.2166172266281329,0.6813010129746017,0.3789330811745138,0.05592352613423106,0.0002503329189751571,168610,19625964,0.000430857398363349,ok
40,30,0.7625,LOcT,base,dpos,-0.148735932342321,0.11084797787915586,-1.3418010430868643,0.47873273596041477,-0.07120475982586247,-0.0003187369717951752,168610,19625964,0.000430857398363349,ok
40,30,0.7625,LOcT,sha4,const,-0.65569688740333,0.7483796368377643,-0.8761554365294331,0.0,-0.0,-0.0,168610,19625964,0.00044360723972969307,ok
40,30,0.7625,LOcT,sha4,logN,-0.023958207760333042,0.07050518159019105,-0.33980775908910216,0.5282747657274747,-0.012656516591840103,-5.665491719688759e-05,168610,19625964,0.00044360723972969307,ok
40,30,0.7625,LOcT,sha4,logL,-0.048184637900260785,0.2321148784307971,-0.20758961349660568,0.7902431717492461,-0.03807758108389102,-0.0001704483368477911,168610,19625964,0.00044360723972969307,ok
40,30,0.7625,LOcT,sha4,logOm,-0.3116625429709385,0.22321669316230994,-1.3962331336228333,1.0578353440667183,-0.32968765337637107,-0.0014757952211682651,168610,19625964,0.00044360723972969307,ok
40,30,0.7625,LOcT,sha4,logc,-0.4294782243484601,0.22733740725020482,-1.8891665456348834,1.2758279216795136,-0.5479403103771038,-0.0024527691081498715,168610,19625964,0.00044360723972969307,ok
40,30,0.7625,LOcT,sha4,logT,0.6952318550179161,0.4772656717457722,1.4566978020330972,0.3789330811745138,0.2634463489526118,0.0011792763812560679,168610,19625964,0.00044360723972969307,ok
40,30,0.7625,LOcT,sha4,dpos,-0.14745538041096898,0.11085375497277912,-1.3301793921836715,0.47873273596041477,-0.07059171769622692,-0.000315992784574254,168610,19625964,0.00044360723972969307,ok
40,30,0.7625,LOcT,sha4,sha4,-0.5570862323337419,0.4356635070459108,-1.2787075881364454,0.318255580598228,-0.17729580231465436,-0.0007936369321372746,168610,19625964,0.00044360723972969307,ok
40,30,0.7625,LOShaT,base,const,-0.6333984162992524,0.748146048993662,-0.8466240210066501,0.0,-0.0,-0.0,168610,19625964,0.000430857398363349,ok
40,30,0.7625,LOShaT,base,logN,-0.02676638174740681,0.07046695725027838,-0.37984301851349017,0.5282747657274747,-0.014140004046983486,-6.329551679029835e-05,168610,19625964,0.000430857398363349,ok
40,30,0.7625,LOShaT,base,logL,-0.47915556072367266,0.06739744483960282,-7.109402468654424,0.7902431717492461,-0.3786494100675636,-0.001694964867968402,168610,19625964,0.000430857398363349,ok
40,30,0.7625,LOShaT,base,logOm,0.11327641702512775,0.05255870002287007,2.1552362782153547,1.0578353440667183,0.11982779757842109,0.0005363903962380727,168610,19625964,0.000430857398363349,ok
40,30,0.7625,LOShaT,base,logSha,0.15863404974453393,0.08740935793724618,1.814840578721813,0.6149101920577822,0.09754569399531514,0.0004366480442004491,168610,19625964,0.000430857398363349,ok
40,30,0.7625,LOShaT,base,logT,-0.16968656355957348,0.13697413644592718,-1.238821926258758,0.3789330811745138,-0.06429985236354416,-0.00028782823338432154,168610,19625964,0.000430857398363349,ok
40,30,0.7625,LOShaT,base,dpos,-0.14873593234232033,0.11084797787915576,-1.3418010430868594,0.47873273596041477,-0.07120475982586215,-0.0003187369717951738,168610,19625964,0.000430857398363349,ok
40,30,0.7625,LOShaT,sha4,const,-0.6556968874033462,0.7483796368378968,-0.8761554365292996,0.0,-0.0,-0.0,168610,19625964,0.00044360723972969307,ok
40,30,0.7625,LOShaT,sha4,logN,-0.02395820776033153,0.0705051815901979,-0.3398077590890477,0.5282747657274747,-0.012656516591839305,-5.665491719688402e-05,168610,19625964,0.00044360723972969307,ok
40,30,0.7625,LOShaT,sha4,logL,-0.47766286224872234,0.06740849534486136,-7.08609292945945,0.7902431717492461,-0.3774698152902536,-0.0016896845964221644,168610,19625964,0.00044360723972969307,ok
40,30,0.7625,LOShaT,sha4,logOm,0.11781568137752331,0.052688066741460905,2.2360980135339195,1.0578353440667183,0.12462959184644723,0.0005578848773362054,168610,19625964,0.00044360723972969307,ok
40,30,0.7625,LOShaT,sha4,logSha,0.4294782243484526,0.22733740725024643,1.8891665456345046,0.6149101920577822,0.2640905374187423,0.0011821599901813973,168610,19625964,0.00044360723972969307,ok
40,30,0.7625,LOShaT,sha4,logT,-0.1637245936789954,0.13708562538153257,-1.1943235712958382,0.3789330811745138,-0.06204066474682705,-0.0002777153333277719,168610,19625964,0.00044360723972969307,ok
40,30,0.7625,LOShaT,sha4,dpos,-0.14745538041096862,0.11085375497277909,-1.3301793921836687,0.47873273596041477,-0.07059171769622676,-0.00031599278457425324,168610,19625964,0.00044360723972969307,ok
40,30,0.7625,LOShaT,sha4,sha4,-0.5570862323337455,0.4356635070459808,-1.2787075881362484,0.318255580598228,-0.17729580231465553,-0.0007936369321372799,168610,19625964,0.00044360723972969307,ok
40,30,0.7625,LOcSha,base,const,-0.6333984162992455,0.748146048993615,-0.8466240210066941,0.0,-0.0,-0.0,168610,19625964,0.000430857398363349,ok
40,30,0.7625,LOcSha,base,logN,-0.026766381747407433,0.07046695725028183,-0.3798430185134804,0.5282747657274747,-0.014140004046983816,-6.329551679029983e-05,168610,19625964,0.000430857398363349,ok
40,30,0.7625,LOcSha,base,logL,-0.39431227894388426,0.09276429363315507,-4.250690254843404,0.7902431717492461,-0.31160258597228857,-0.001394840245220222,168610,19625964,0.000430857398363349,ok
40,30,0.7625,LOcSha,base,logOm,0.02843313524533947,0.08562753572077643,0.3320559794930608,1.0578353440667183,0.03007757540514921,0.00013463756253126552,168610,19625964,0.000430857398363349,ok
40,30,0.7625,LOcSha,base,logc,-0.08484328177978841,0.06848706822296136,-1.238821926258823,1.2758279216795136,-0.10824542786157679,-0.000484543729543493,168610,19625964,0.000430857398363349,ok
40,30,0.7625,LOcSha,base,logSha,0.07379076796474837,0.1083086133140652,0.6813010129746139,0.6149101920577822,0.04537469530129466,0.00020311272746138006,168610,19625964,0.000430857398363349,ok
40,30,0.7625,LOcSha,base,dpos,-0.14873593234232102,0.11084797787915522,-1.3418010430868723,0.47873273596041477,-0.07120475982586248,-0.00031873697179517533,168610,19625964,0.000430857398363349,ok
40,30,0.7625,LOcSha,sha4,const,-0.6556968874033406,0.7483796368377778,-0.8761554365294316,0.0,-0.0,-0.0,168610,19625964,0.00044360723972969307,ok
40,30,0.7625,LOcSha,sha4,logN,-0.023958207760332195,0.07050518159019514,-0.33980775908907046,0.5282747657274747,-0.012656516591839657,-5.66549171968856e-05,168610,19625964,0.00044360723972969307,ok
40,30,0.7625,LOcSha,sha4,logL,-0.3958005654092246,0.09277716294127863,-4.266142150301991,0.7902431717492461,-0.31277869418913057,-0.0014001049097237806,168610,19625964,0.00044360723972969307,ok
40,30,0.7625,LOcSha,sha4,logOm,0.035953384538025726,0.08586869652427667,0.41870187848794277,1.0578353440667183,0.038032760903145474,0.00017024770631801915,168610,19625964,0.00044360723972969307,ok
40,30,0.7625,LOcSha,sha4,logc,-0.0818622968394981,0.06854281269076436,-1.1943235712958777,1.2758279216795136,-0.10444220404064827,-0.0004675191928874233,168610,19625964,0.00044360723972969307,ok
40,30,0.7625,LOcSha,sha4,logSha,0.3476159275089587,0.2386328358729231,1.4566978020328742,0.6149101920577822,0.2137525767468779,0.0009568299814834804,168610,19625964,0.00044360723972969307,ok
40,30,0.7625,LOcSha,sha4,dpos,-0.147455380410969,0.11085375497277863,-1.3301793921836775,0.47873273596041477,-0.07059171769622694,-0.00031599278457425405,168610,19625964,0.00044360723972969307,ok
40,30,0.7625,LOcSha,sha4,sha4,-0.5570862323337424,0.4356635070459808,-1.2787075881362413,0.318255580598228,-0.17729580231465453,-0.0007936369321372754,168610,19625964,0.00044360723972969307,ok
40,31,0.7875,LOcT,base,const,-3.4160029159856604,0.7665988261018086,-4.45605028298334,0.0,-0.0,-0.0,168601,19564482,0.0018250812217828205,ok
40,31,0.7875,LOcT,base,logN,0.1149149965598992,0.072156335506883,1.592583599938185,0.5280766492675744,0.060683926333946404,0.0002672788930197133,168601,19564482,0.0018250812217828205,ok
40,31,0.7875,LOcT,base,logL,-0.7983199522723765,0.10039955893205155,-7.951428878414334,0.7902016079729135,-0.6308337099624914,-0.0027784711020581165,168601,19564482,0.0018250812217828205,ok
40,31,0.7875,LOcT,base,logOm,-0.22380951833550414,0.08927746637324385,-2.506898184137751,1.0578321365319123,-0.23675290095702456,-0.001042764651363721,168601,19564482,0.0018250812217828205,ok
40,31,0.7875,LOcT,base,logc,-0.057488452434749024,0.09108076228788504,-0.6311810638237901,1.2757230848926782,-0.07333934588576402,-0.0003230189667567957,168601,19564482,0.0018250812217828205,ok
40,31,0.7875,LOcT,base,logT,-0.5208418013643227,0.22344954426984867,-2.330914583273119,0.3788583621051312,-0.19732527178077336,-0.000869107907028687,168601,19564482,0.0018250812217828205,ok
40,31,0.7875,LOcT,base,dpos,-0.061787541750362406,0.1133432464424331,-0.5451365095823705,0.47870077193181154,-0.029577743931667518,-0.00013027348646777197,168601,19564482,0.0018250812217828205,ok
40,31,0.7875,LOcT,sha4,const,-3.4003837693076466,0.766826290372474,-4.434359922187805,0.0,-0.0,-0.0,168601,19564482,0.0018310801748275818,ok
40,31,0.7875,LOcT,sha4,logN,0.11294543672232973,0.07219442270888021,1.5644620800941313,0.5280766492675744,0.05964384777439073,0.00026269792631492596,168601,19564482,0.0018310801748275818,ok
40,31,0.7875,LOcT,sha4,logL,-0.9897315749884694,0.24762647478209623,-3.9968730155343977,0.7902016079729135,-0.7820874820174527,-0.0034446597157848356,168601,19564482,0.0018310801748275818,ok
40,31,0.7875,LOcT,sha4,logOm,-0.03663095025011387,0.23914281196392187,-0.15317604551559832,1.0578321365319123,-0.03874939636627214,-0.00017066950659990016,168601,19564482,0.0018310801748275818,ok
40,31,0.7875,LOcT,sha4,logc,0.13288275991937193,0.2429620289118725,0.5469280961905835,1.2757230848926782,0.16952160441339428,0.000746648239621103,168601,19564482,0.0018310801748275818,ok
40,31,0.7875,LOcT,sha4,logT,-0.9057536045753604,0.5061834865222085,-1.7893780194183024,0.3788583621051312,-0.3431523271002397,-0.0015113948563539835,168601,19564482,0.0018310801748275818,ok
40,31,0.7875,LOcT,sha4,dpos,-0.06271719619466809,0.11334416581293415,-0.5533341371815997,0.47870077193181154,-0.030022770231786487,-0.00013223357942889467,168601,19564482,0.0018310801748275818,ok
40,31,0.7875,LOcT,sha4,sha4,0.39145289846244585,0.4611771609183724,0.8488124123122662,0.31846427462909316,0.12466376336029887,0.0005490744367338848,168601,19564482,0.0018310801748275818,ok
40,31,0.7875,LOShaT,base,const,-3.41600291598566,0.7665988261019004,-4.4560502829828055,0.0,-0.0,-0.0,168601,19564482,0.0018250812217828205,ok
40,31,0.7875,LOShaT,base,logN,0.11491499655989842,0.07215633550689193,1.592583599937977,0.5280766492675744,0.060683926333945995,0.00026727889301971153,168601,19564482,0.0018250812217828205,ok
40,31,0.7875,LOShaT,base,logL,-0.8558084047071242,0.06849179369977455,-12.495050260451,0.7902016079729135,-0.6762611775163034,-0.0029785537923846276,168601,19564482,0.0018250812217828205,ok
40,31,0.7875,LOShaT,base,logOm,-0.16632106590075663,0.053817607540181826,-3.090458188364772,1.0578321365319123,-0.17593976849206236,-0.000774916677307965,168601,19564482,0.0018250812217828205,ok
40,31,0.7875,LOShaT,base,logSha,0.05748845243475045,0.09108076228788559,0.631181063823802,0.6151655286268275,0.03536491423196149,0.00015576274804038491,168601,19564482,0.0018250812217828205,ok
40,31,0.7875,LOShaT,base,logT,-0.635818706233815,0.13955609999866617,-4.55600798703813,0.3788583621051312,-0.2408852336395467,-0.0010609652750164435,168601,19564482,0.0018250812217828205,ok
40,31,0.7875,LOShaT,base,dpos,-0.061787541750362746,0.1133432464424331,-0.5451365095823735,0.47870077193181154,-0.02957774393166768,-0.00013027348646777267,168601,19564482,0.0018250812217828205,ok
40,31,0.7875,LOShaT,sha4,const,-3.4003837693076577,0.7668262903723444,-4.434359922188569,0.0,-0.0,-0.0,168601,19564482,0.0018310801748272487,ok
40,31,0.7875,LOShaT,sha4,logN,0.11294543672233118,0.0721944227088688,1.5644620800943987,0.5280766492675744,0.059643847774391495,0.0002626979263149293,168601,19564482,0.0018310801748272487,ok
40,31,0.7875,LOShaT,sha4,logL,-0.8568488150690988,0.06850062188262859,-12.50862826526238,0.7902016079729135,-0.6770833114572875,-0.00298217483444527,168601,19564482,0.0018310801748272487,ok
40,31,0.7875,LOShaT,sha4,logOm,-0.16951371016948436,0.053922413331978225,-3.143659560002588,1.0578321365319123,-0.179317050200037,-0.0007897917220002896,168601,19564482,0.0018310801748272487,ok
40,31,0.7875,LOShaT,sha4,logSha,-0.1328827599193695,0.24296202891185162,-0.5469280961906204,0.6151655286268275,-0.08174489325119073,-0.0003600407207990892,168601,19564482,0.0018310801748272487,ok
40,31,0.7875,LOShaT,sha4,logT,-0.6399880847366088,0.13960049088565063,-4.584425747190496,0.3788583621051312,-0.24246483755011153,-0.0010679225503631643,168601,19564482,0.0018310801748272487,ok
40,31,0.7875,LOShaT,sha4,dpos,-0.06271719619466813,0.11334416581293419,-0.5533341371815998,0.47870077193181154,-0.030022770231786507,-0.00013223357942889475,168601,19564482,0.0018310801748272487,ok
40,31,0.7875,LOShaT,sha4,sha4,0.39145289846244685,0.46117716091833827,0.8488124123123312,0.31846427462909316,0.12466376336029919,0.0005490744367338862,168601,19564482,0.0018310801748272487,ok
40,31,0.7875,LOcSha,base,const,-3.416002915985666,0.7665988261018324,-4.45605028298321,0.0,-0.0,-0.0,168601,19564482,0.0018250812217831536,ok
40,31,0.7875,LOcSha,base,logN,0.1149149965599,0.07215633550688562,1.5925835999381384,0.5280766492675744,0.06068392633394683,0.00026727889301971517,168601,19564482,0.0018250812217831536,ok
40,31,0.7875,LOcSha,base,logL,-0.5378990515902204,0.09486907880025984,-5.669909083050432,0.7902016079729135,-0.42504869549369734,-0.0018721027407792741,168601,19564482,0.0018250812217831536,ok
40,31,0.7875,LOcSha,base,logOm,-0.48423041901766056,0.08716443559847843,-5.555366884359352,1.0578321365319123,-0.512234498723195,-0.0022561076393083778,168601,19564482,0.0018250812217831536,ok
40,31,0.7875,LOcSha,base,logc,-0.3179093531169073,0.06977804999933301,-4.556007987038132,1.2757230848926782,-0.40556430067453675,-0.001786284834901436,168601,19564482,0.0018250812217831536,ok
40,31,0.7875,LOcSha,base,logSha,-0.26042090068216156,0.11172477213492481,-2.330914583273111,0.6151655286268275,-0.16020196103361645,-0.0007056004018101851,168601,19564482,0.0018250812217831536,ok
40,31,0.7875,LOcSha,base,dpos,-0.06178754175036252,0.11334324644243303,-0.5451365095823718,0.47870077193181154,-0.02957774393166757,-0.00013027348646777218,168601,19564482,0.0018250812217831536,ok
40,31,0.7875,LOcSha,sha4,const,-3.4003837693076653,0.7668262903725553,-4.434359922187358,0.0,-0.0,-0.0,168601,19564482,0.0018310801748272487,ok
40,31,0.7875,LOcSha,sha4,logN,0.11294543672233263,0.07219442270889036,1.5644620800939517,0.5280766492675744,0.059643847774392265,0.0002626979263149327,168601,19564482,0.0018310801748272487,ok
40,31,0.7875,LOcSha,sha4,logL,-0.5368547727007938,0.09487144932339021,-5.658760106750411,0.7902016079729135,-0.42422350463610026,-0.0018684682347037311,168601,19564482,0.0018310801748272487,ok
40,31,0.7875,LOcSha,sha4,logOm,-0.4895077525377869,0.08731493984987615,-5.606231343449539,1.0578321365319123,-0.5178170317159817,-0.0022806955875295755,168601,19564482,0.0018310801748272487,ok
40,31,0.7875,LOcSha,sha4,logc,-0.31999404236830653,0.06980024544282676,-4.584425747190431,1.2757230848926782,-0.4082237868773744,-0.0017979983902238774,168601,19564482,0.0018310801748272487,ok
40,31,0.7875,LOcSha,sha4,logSha,-0.4528768022876824,0.25309174326108586,-1.7893780194184412,0.6151655286268275,-0.2785941974821294,-0.001227052255896714,168601,19564482,0.0018310801748272487,ok
40,31,0.7875,LOcSha,sha4,dpos,-0.06271719619466874,0.11334416581293429,-0.5533341371816048,0.47870077193181154,-0.0300227702317868,-0.00013223357942889602,168601,19564482,0.0018310801748272487,ok
40,31,0.7875,LOcSha,sha4,sha4,0.3914528984624436,0.4611771609183391,0.8488124123123225,0.31846427462909316,0.12466376336029815,0.0005490744367338816,168601,19564482,0.0018310801748272487,ok
40,32,0.8125,LOcT,base,const,-1.0488088727336546,0.7800338908208198,-1.344568338729496,0.0,-0.0,-0.0,168625,19525967,0.002876485221553926,ok
40,32,0.8125,LOcT,base,logN,-0.1406317900658881,0.07341029171415835,-1.915695834767607,0.5280676289144485,-0.07426309593008802,-0.00032192259264263347,168625,19525967,0.002876485221553926,ok
40,32,0.8125,LOcT,base,logL,-1.0603476076670313,0.10241215204982501,-10.353728404722485,0.7902935106238356,-0.8379858333447636,-0.0036325791254663673,168625,19525967,0.002876485221553926,ok
40,32,0.8125,LOcT,base,logOm,-0.2626685858452687,0.09081281072084652,-2.8924177520801244,1.0580136413896462,-0.2779069469888216,-0.0012046969462768304,168625,19525967,0.002876485221553926,ok
40,32,0.8125,LOcT,base,logc,-0.1641751749059271,0.0934138125463797,-1.7575042751243513,1.2758837605274767,-0.20946843954423047,-0.0009080233228946867,168625,19525967,0.002876485221553926,ok
40,32,0.8125,LOcT,base,logT,-0.0587735968691489,0.2287866679109099,-0.2568925777267559,0.3789280826021496,-0.022270966369258297,-9.654226159649995e-05,168625,19525967,0.002876485221553926,ok
40,32,0.8125,LOcT,base,dpos,0.15773996510260696,0.11495037501307655,1.3722440234289166,0.4786966584098519,0.0755095941923046,0.0003273260295350984,168625,19525967,0.002876485221553926,ok
40,32,0.8125,LOcT,sha4,const,-1.0501024510426213,0.7802225619743898,-1.3459011597732933,0.0,-0.0,-0.0,168625,19525967,0.002876524137703229,ok
40,32,0.8125,LOcT,sha4,logN,-0.14046908829553892,0.07344164579996247,-1.9126625876296839,0.5280676289144485,-0.07417717839199954,-0.0003215501492874446,168625,19525967,0.002876524137703229,ok
40,32,0.8125,LOcT,sha4,logL,-1.0446454154088924,0.25299884255390703,-4.1290521524275645,0.7902935106238356,-0.8255764927005886,-0.003578785958576056,168625,19525967,0.002876524137703229,ok
40,32,0.8125,LOcT,sha4,logOm,-0.27802279765565185,0.2445124039978428,-1.1370498719488469,1.0580136413896462,-0.294151912536993,-0.0012751171376405304,168625,19525967,0.002876524137703229,ok
40,32,0.8125,LOcT,sha4,logc,-0.17979145433628355,0.2484818530464803,-0.7235596971447741,1.2758837605274767,-0.22939299686928155,-0.0009943941517835816,168625,19525967,0.002876524137703229,ok
40,32,0.8125,LOcT,sha4,logT,-0.027199646593789355,0.5193003567773605,-0.05237748489637693,0.3789280826021496,-0.01030670993124069,-4.4678487223373275e-05,168625,19525967,0.002876524137703229,ok
40,32,0.8125,LOcT,sha4,dpos,0.15781513988844315,0.1149538103539468,1.3728569710088323,0.4786966584098519,0.07554558011108106,0.0003274820246511928,168625,19525967,0.002876524137703229,ok
40,32,0.8125,LOcT,sha4,sha4,-0.03211724911896241,0.4714821867134869,-0.06811975091326114,0.31832924471341684,-0.010223859654311957,-4.4319340117855795e-05,168625,19525967,0.002876524137703229,ok
40,32,0.8125,LOShaT,base,const,-1.0488088727336526,0.7800338908208704,-1.344568338729406,0.0,-0.0,-0.0,168625,19525967,0.002876485221553926,ok
40,32,0.8125,LOShaT,base,logN,-0.14063179006588788,0.07341029171416459,-1.9156958347674409,0.5280676289144485,-0.07426309593008791,-0.000321922592642633,168625,19525967,0.002876485221553926,ok
40,32,0.8125,LOShaT,base,logL,-1.2245227825729592,0.06969225056857274,-17.570429604194036,0.7902935106238356,-0.9677324086784517,-0.0041950166779923855,168625,19525967,0.002876485221553926,ok
40,32,0.8125,LOShaT,base,logOm,-0.09849341093934044,0.05484029143305624,-1.7960045135714082,1.0580136413896462,-0.1042073723608184,-0.00045172783416479363,168625,19525967,0.002876485221553926,ok
40,32,0.8125,LOShaT,base,logSha,0.16417517490592903,0.093413812546382,1.757504275124329,0.6149883348796659,0.1009658174439752,0.000437676039663713,168625,19525967,0.002876485221553926,ok
40,32,0.8125,LOShaT,base,logT,-0.38712394668100963,0.14134848067536696,-2.738790999601274,0.3789280826021496,-0.1466921348452118,-0.0006358947439265128,168625,19525967,0.002876485221553926,ok
40,32,0.8125,LOShaT,base,dpos,0.15773996510260352,0.1149503750130765,1.372244023428887,0.4786966584098519,0.07550959419230296,0.0003273260295350913,168625,19525967,0.002876485221553926,ok
40,32,0.8125,LOShaT,sha4,const,-1.0501024510426122,0.7802225619744061,-1.3459011597732533,0.0,-0.0,-0.0,168625,19525967,0.002876524137703229,ok
40,32,0.8125,LOShaT,sha4,logN,-0.14046908829553936,0.07344164579996224,-1.9126625876296959,0.5280676289144485,-0.07417717839199978,-0.0003215501492874456,168625,19525967,0.002876524137703229,ok
40,32,0.8125,LOShaT,sha4,logL,-1.2244368697451764,0.06970074946484307,-17.567054574682587,0.7902935106238356,-0.9676645123281755,-0.0041947223545624485,168625,19525967,0.002876524137703229,ok
40,32,0.8125,LOShaT,sha4,logOm,-0.09823134331936803,0.054931962446954315,-1.7882365556159816,1.0580136413896462,-0.10393010124392106,-0.00045052589347408314,168625,19525967,0.002876524137703229,ok
40,32,0.8125,LOShaT,sha4,logSha,0.1797914543362833,0.2484818530464938,0.7235596971447338,0.6149883348796659,0.11056964712786435,0.0004793076160532352,168625,19525967,0.002876524137703229,ok
40,32,0.8125,LOShaT,sha4,logT,-0.3867825552663633,0.14146125532764134,-2.734194280762801,0.3789280826021496,-0.146562772051043,-0.0006353339700243647,168625,19525967,0.002876524137703229,ok
40,32,0.8125,LOShaT,sha4,dpos,0.15781513988843981,0.11495381035394674,1.372856971008804,0.4786966584098519,0.07554558011107947,0.0003274820246511859,168625,19525967,0.002876524137703229,ok
40,32,0.8125,LOShaT,sha4,sha4,-0.032117249118959745,0.47148218671350783,-0.06811975091325247,0.31832924471341684,-0.010223859654311109,-4.431934011785212e-05,168625,19525967,0.002876524137703229,ok
40,32,0.8125,LOcSha,base,const,-1.0488088727336575,0.7800338908210452,-1.344568338729111,0.0,-0.0,-0.0,168625,19525967,0.002876485221553926,ok
40,32,0.8125,LOcSha,base,logN,-0.1406317900658881,0.0734102917141816,-1.915695834767,0.5280676289144485,-0.07426309593008802,-0.00032192259264263347,168625,19525967,0.002876485221553926,ok
40,32,0.8125,LOcSha,base,logL,-1.0309608092324567,0.09641551014973171,-10.692893784738487,0.7902935106238356,-0.8147616372439086,-0.0035319047147487404,168625,19525967,0.002876485221553926,ok
40,32,0.8125,LOcSha,base,logOm,-0.2920553842798429,0.08861203108439084,-3.2958886136093652,1.0580136413896462,-0.308998580609369,-0.0013394758587267524,168625,19525967,0.002876485221553926,ok
40,32,0.8125,LOcSha,base,logc,-0.1935619733405014,0.07067424033768165,-2.7387909996012967,1.2758837605274767,-0.2469625784407981,-0.0010705564121945062,168625,19525967,0.002876485221553926,ok
40,32,0.8125,LOcSha,base,logSha,-0.02938679843457448,0.11439333395545491,-0.2568925777267562,0.6149883348796659,-0.01807253823672333,-7.834252385971336e-05,168625,19525967,0.002876485221553926,ok
40,32,0.8125,LOcSha,base,dpos,0.15773996510260688,0.11495037501307619,1.3722440234289202,0.4786966584098519,0.07550959419230457,0.0003273260295350983,168625,19525967,0.002876485221553926,ok
40,32,0.8125,LOcSha,sha4,const,-1.0501024510426153,0.7802225619743829,-1.3459011597732975,0.0,-0.0,-0.0,168625,19525967,0.002876524137703229,ok
40,32,0.8125,LOcSha,sha4,logN,-0.14046908829553972,0.07344164579995976,-1.9126625876297652,0.5280676289144485,-0.07417717839199997,-0.00032155014928744643,168625,19525967,0.002876524137703229,ok
40,32,0.8125,LOcSha,sha4,logL,-1.0310455921119972,0.09643024417903444,-10.692139181953497,0.7902935106238356,-0.8148286406034215,-0.0035321951671590532,168625,19525967,0.002876524137703229,ok
40,32,0.8125,LOcSha,sha4,logOm,-0.29162262095254693,0.08881916381011538,-3.283329953161919,1.0580136413896462,-0.3085407111055967,-0.001337491043309346,168625,19525967,0.002876524137703229,ok
40,32,0.8125,LOcSha,sha4,logc,-0.19339127763317837,0.07073062766381902,-2.734194280762819,1.2758837605274767,-0.2467447905598329,-0.0010696123249812224,168625,19525967,0.002876524137703229,ok
40,32,0.8125,LOcSha,sha4,logSha,-0.013599823296895137,0.2596501783886894,-0.05237748489637686,0.6149883348796659,-0.008363732684015229,-3.6255888285923805e-05,168625,19525967,0.002876524137703229,ok
40,32,0.8125,LOcSha,sha4,dpos,0.15781513988844312,0.11495381035394647,1.3728569710088359,0.4786966584098519,0.07554558011108105,0.00032748202465119274,168625,19525967,0.002876524137703229,ok
40,32,0.8125,LOcSha,sha4,sha4,-0.03211724911896163,0.47148218671350905,-0.0681197509132563,0.31832924471341684,-0.010223859654311709,-4.4319340117854725e-05,168625,19525967,0.002876524137703229,ok
40,33,0.8375,LOcT,base,const,-0.5843492897990255,0.7864179360615646,-0.7430518341500285,0.0,-0.0,-0.0,168605,19482334,0.003404153483589023,ok
40,33,0.8375,LOcT,base,logN,-0.12290744123656772,0.07398619632815763,-1.661221245804086,0.5281056020010554,-0.06490810824464693,-0.00027706183046342014,168605,19482334,0.003404153483589023,ok
40,33,0.8375,LOcT,base,logL,-1.553728265975694,0.10298863641698058,-15.08640486980482,0.7903011636603443,-1.22791325661256,-0.005241377444634317,168605,19482334,0.003404153483589023,ok
40,33,0.8375,LOcT,base,logOm,0.19064750681107542,0.09155112752855198,2.0824157163069166,1.058141045961726,0.20173195226706664,0.0008610977190616597,168605,19482334,0.003404153483589023,ok
40,33,0.8375,LOcT,base,logc,0.24051152083281277,0.09361210202111601,2.5692353407314874,1.2758039004158603,0.30684553637345297,0.0013097775959934894,168605,19482334,0.003404153483589023,ok
40,33,0.8375,LOcT,base,logT,-0.8369132445755658,0.23023786339700353,-3.634993967662306,0.37897624339787067,-0.3171702374791713,-0.0013538488324645343,168605,19482334,0.003404153483589023,ok
40,33,0.8375,LOcT,base,dpos,-0.028667927599022168,0.1162167205664429,-0.24667644603370364,0.4787268718888541,-0.01372410730301603,-5.858168407124399e-05,168605,19482334,0.003404153483589023,ok
40,33,0.8375,LOcT,sha4,const,-0.5983545271447607,0.7867062041605494,-0.7605819351370587,0.0,-0.0,-0.0,168605,19482334,0.003408814169189478,ok
40,33,0.8375,LOcT,sha4,logN,-0.12113779865987401,0.07403222997595041,-1.6362846114351275,0.5281056020010554,-0.0639735500863554,-0.0002730726463535577,168605,19482334,0.003408814169189478,ok
40,33,0.8375,LOcT,sha4,logL,-1.3806915290736732,0.2505992531152278,-5.50955963319978,0.7903011636603443,-1.091162122082904,-0.004657651918265112,168605,19482334,0.003408814169189478,ok
40,33,0.8375,LOcT,sha4,logOm,0.02143457485510236,0.2416942378605413,0.08868467467342026,1.058141045961726,0.02268080345692292,9.681355830724555e-05,168605,19482334,0.003408814169189478,ok
40,33,0.8375,LOcT,sha4,logc,0.06841719040688421,0.24605456216777438,0.2780569878652905,1.2758039004158603,0.08728691837659745,0.00037258632295643454,168605,19482334,0.003408814169189478,ok
40,33,0.8375,LOcT,sha4,logT,-0.48896488926466575,0.5145868024391552,-0.9502087635107607,0.37897624339787067,-0.18530607688697884,-0.0007909834725854272,168605,19482334,0.003408814169189478,ok
40,33,0.8375,LOcT,sha4,dpos,-0.027809425981703835,0.11622366268300292,-0.23927507823904445,0.4787268718888541,-0.013313119509245703,-5.682737272987901e-05,168605,19482334,0.003408814169189478,ok
40,33,0.8375,LOcT,sha4,sha4,-0.3539977140188661,0.46666130128436045,-0.7585752515680688,0.3184097887202681,-0.11271633732820505,-0.00048113241300420056,168605,19482334,0.003408814169189478,ok
40,33,0.8375,LOShaT,base,const,-0.5843492897990203,0.786417936061527,-0.7430518341500576,0.0,-0.0,-0.0,168605,19482334,0.003404153483589023,ok
40,33,0.8375,LOShaT,base,logN,-0.12290744123656827,0.07398619632815114,-1.6612212458042395,0.5281056020010554,-0.06490810824464723,-0.0002770618304634214,168605,19482334,0.003404153483589023,ok
40,33,0.8375,LOShaT,base,logL,-1.3132167451428811,0.07033358412924454,-18.671261551661047,0.7903011636603443,-1.0378367218246687,-0.0044300311570798605,168605,19482334,0.003404153483589023,ok
40,33,0.8375,LOShaT,base,logOm,-0.049864014021737436,0.055650833731554224,-0.8960155792502414,1.058141045961726,-0.052763159952811424,-0.0002252208248384096,168605,19482334,0.003404153483589023,ok
40,33,0.8375,LOShaT,base,logSha,-0.24051152083281585,0.09361210202111889,-2.5692353407314417,0.6152266630197467,-0.1479691003797776,-0.0006316096850138563,168605,19482334,0.003404153483589023,ok
40,33,0.8375,LOShaT,base,logT,-0.3558902029099401,0.14266308396587263,-2.4946201429030856,0.37897624339787067,-0.13487393216091503,-0.0005757126426402066,168605,19482334,0.003404153483589023,ok
40,33,0.8375,LOShaT,base,dpos,-0.028667927599021734,0.11621672056644294,-0.24667644603369981,0.4787268718888541,-0.013724107303015822,-5.858168407124309e-05,168605,19482334,0.003404153483589023,ok
40,33,0.8375,LOShaT,sha4,const,-0.5983545271447618,0.7867062041605611,-0.7605819351370487,0.0,-0.0,-0.0,168605,19482334,0.003408814169189478,ok
40,33,0.8375,LOShaT,sha4,logN,-0.12113779865987354,0.07403222997595711,-1.636284611434973,0.5281056020010554,-0.06397355008635515,-0.0002730726463535567,168605,19482334,0.003408814169189478,ok
40,33,0.8375,LOShaT,sha4,logL,-1.3122743386667872,0.07033935612088504,-18.656331405870645,0.7903011636603443,-1.0370919368899707,-0.004426852024566381,168605,19482334,0.003408814169189478,ok
40,33,0.8375,LOShaT,sha4,logOm,-0.046982615551781806,0.055786445483955,-0.8421869352707675,1.058141045961726,-0.049714233961980055,-0.00021220641047921585,168605,19482334,0.003408814169189478,ok
40,33,0.8375,LOShaT,sha4,logSha,-0.06841719040688497,0.24605456216780275,-0.27805698786526156,0.6152266630197467,-0.04209207974721447,-0.00017967106079905335,168605,19482334,0.003408814169189478,ok
40,33,0.8375,LOShaT,sha4,logT,-0.3521305084508953,0.14275055046325394,-2.4667541197435785,0.37897624339787067,-0.13344909727850243,-0.0005696307004714187,168605,19482334,0.003408814169189478,ok
40,33,0.8375,LOShaT,sha4,dpos,-0.02780942598170577,0.11622366268300298,-0.239275078239061,0.4787268718888541,-0.01331311950924663,-5.6827372729882965e-05,168605,19482334,0.003408814169189478,ok
40,33,0.8375,LOShaT,sha4,sha4,-0.353997714018862,0.46666130128440697,-0.7585752515679844,0.3184097887202681,-0.11271633732820373,-0.0004811324130041949,168605,19482334,0.003408814169189478,ok
40,33,0.8375,LOcSha,base,const,-0.5843492897990131,0.7864179360615631,-0.7430518341500143,0.0,-0.0,-0.0,168605,19482334,0.003404153483589023,ok
40,33,0.8375,LOcSha,base,logN,-0.12290744123656983,0.07398619632815594,-1.6612212458041526,0.5281056020010554,-0.06490810824464804,-0.0002770618304634249,168605,19482334,0.003404153483589023,ok
40,33,0.8375,LOcSha,base,logL,-1.13527164368791,0.09765733332046649,-11.625052672311563,0.7903011636603443,-0.8972065010771471,-0.003829747657337029,168605,19482334,0.003404153483589023,ok
40,33,0.8375,LOcSha,base,logOm,-0.2278091154767063,0.0897592128357031,-2.5380025991726582,1.058141045961726,-0.24105417573013763,-0.0010289455812964767,168605,19482334,0.003404153483589023,ok
40,33,0.8375,LOcSha,base,logc,-0.17794510145496945,0.07133154198293402,-2.4946201429031576,1.2758039004158603,-0.22702305449614602,-0.000969053400832806,168605,19482334,0.003404153483589023,ok
40,33,0.8375,LOcSha,base,logSha,-0.41845662228777997,0.11511893169850183,-3.634993967662278,0.6152266630197467,-0.25744567134862545,-0.0010989130769285176,168605,19482334,0.003404153483589023,ok
40,33,0.8375,LOcSha,base,dpos,-0.028667927599021332,0.11621672056644287,-0.2466764460336965,0.4787268718888541,-0.01372410730301563,-5.858168407124227e-05,168605,19482334,0.003404153483589023,ok
40,33,0.8375,LOcSha,sha4,const,-0.5983545271447595,0.7867062041605741,-0.7605819351370333,0.0,-0.0,-0.0,168605,19482334,0.003408814169189478,ok
40,33,0.8375,LOcSha,sha4,logN,-0.12113779865987426,0.07403222997595328,-1.6362846114350673,0.5281056020010554,-0.06397355008635554,-0.0002730726463535583,168605,19482334,0.003408814169189478,ok
40,33,0.8375,LOcSha,sha4,logL,-1.1362090844413428,0.09766968171798121,-11.63318098775133,0.7903011636603443,-0.8979473615954476,-0.003832910038384167,168605,19482334,0.003408814169189478,ok
40,33,0.8375,LOcSha,sha4,logOm,-0.2230478697772286,0.08998697314542284,-2.4786684336717673,1.058141045961726,-0.2360161062256115,-0.0010074404597226853,168605,19482334,0.003408814169189478,ok
40,33,0.8375,LOcSha,sha4,logc,-0.17606525422544778,0.07137527523162639,-2.4667541197436007,1.2758039004158603,-0.2246247380685363,-0.0009588161291354161,168605,19482334,0.003408814169189478,ok
40,33,0.8375,LOcSha,sha4,logSha,-0.24448244463233235,0.2572934012196042,-0.9502087635106604,0.6152266630197467,-0.1504121185780598,-0.0006420377673008999,168605,19482334,0.003408814169189478,ok
40,33,0.8375,LOcSha,sha4,dpos,-0.027809425981705438,0.11622366268300326,-0.23927507823905755,0.4787268718888541,-0.01331311950924647,-5.682737272988228e-05,168605,19482334,0.003408814169189478,ok
40,33,0.8375,LOcSha,sha4,sha4,-0.3539977140188573,0.4666613012844078,-0.7585752515679731,0.3184097887202681,-0.11271633732820224,-0.0004811324130041886,168605,19482334,0.003408814169189478,ok
40,34,0.8625,LOcT,base,const,-3.6151142793237674,0.8131593064531968,-4.445763887388828,0.0,-0.0,-0.0,168620,19399008,0.0008988542847478964,ok
40,34,0.8625,LOcT,base,logN,0.06377387353042081,0.07649620883126447,0.833686721273905,0.5280522293634551,0.03367593609288175,0.0001417182071868201,168620,19399008,0.0008988542847478964,ok
40,34,0.8625,LOcT,base,logL,-0.3749973016022291,0.10662201808515999,-3.51707188005685,0.7903193133810668,-0.2963676099220265,-0.0012472017475787503,168620,19399008,0.0008988542847478964,ok
40,34,0.8625,LOcT,base,logOm,-0.13109839007204943,0.09614095690002969,-1.3636060457393777,1.0578869802230484,-0.13868727998542363,-0.000583636713911726,168620,19399008,0.0008988542847478964,ok
40,34,0.8625,LOcT,base,logc,-0.29300133191111194,0.09760152327687593,-3.0020159734589997,1.275844106476883,-0.37382402250866925,-0.0015731610289072926,168620,19399008,0.0008988542847478964,ok
40,34,0.8625,LOcT,base,logT,-0.15400199204700035,0.23938736000404498,-0.6433171410737732,0.37893076577873547,-0.05835609277782057,-0.000245579538578842,168620,19399008,0.0008988542847478964,ok
40,34,0.8625,LOcT,base,dpos,-0.21216043800516793,0.12009168857363603,-1.7666538003175678,0.4786923266974938,-0.10155957370185323,-0.000427392446285306,168620,19399008,0.0008988542847478964,ok
40,34,0.8625,LOcT,sha4,const,-3.617160990577219,0.8134429320720964,-4.446729878595375,0.0,-0.0,-0.0,168620,19399008,0.000898944445197003,ok
40,34,0.8625,LOcT,sha4,logN,0.06403138727758038,0.07653959511741196,0.8365785993426808,0.5280522293634551,0.0338119168011611,0.00014229045385388207,168620,19399008,0.000898944445197003,ok
40,34,0.8625,LOcT,sha4,logL,-0.3500418201880286,0.26860722519023617,-1.303173508978092,0.7903193133810668,-0.27664481098566157,-0.0011642024302543962,168620,19399008,0.000898944445197003,ok
40,34,0.8625,LOcT,sha4,logOm,-0.15550186002905317,0.26046389077109305,-0.5970188787731614,1.0578869802230484,-0.1645033931252022,-0.0006922784829366668,168620,19399008,0.000898944445197003,ok
40,34,0.8625,LOcT,sha4,logc,-0.31782064636748647,0.264244952484941,-1.2027501126463283,1.275844106476883,-0.4054895985846312,-0.001706419052044228,168620,19399008,0.000898944445197003,ok
40,34,0.8625,LOcT,sha4,logT,-0.10381837459316189,0.5506861661049084,-0.1885254814506889,0.37893076577873547,-0.03933997618649045,-0.00016555414764253805,168620,19399008,0.000898944445197003,ok
40,34,0.8625,LOcT,sha4,dpos,-0.2120420331298068,0.1201060182478444,-1.7654571871015499,0.4786923266974938,-0.10150289419657428,-0.0004271539223182153,168620,19399008,0.000898944445197003,ok
40,34,0.8625,LOcT,sha4,sha4,-0.051013546892860695,0.5001053951957166,-0.10200559198705805,0.3183083607958513,-0.01623803848984878,-6.833442422104994e-05,168620,19399008,0.000898944445197003,ok
40,34,0.8625,LOShaT,base,const,-3.6151142793237683,0.8131593064533258,-4.445763887388123,0.0,-0.0,-0.0,168620,19399008,0.0008988542847478964,ok
40,34,0.8625,LOShaT,base,logN,0.06377387353042124,0.07649620883127237,0.8336867212738246,0.5280522293634551,0.033675936092881976,0.00014171820718682105,168620,19399008,0.0008988542847478964,ok
40,34,0.8625,LOShaT,base,logL,-0.6679986335133428,0.0720137752524866,-9.27598409014499,0.7903193133810668,-0.5279322213777559,-0.002221693488295506,168620,19399008,0.0008988542847478964,ok
40,34,0.8625,LOShaT,base,logOm,0.16190294183906345,0.05692011544468316,2.844388852239874,1.0578869802230484,0.17127501423135466,0.0007207754488492256,168620,19399008,0.0008988542847478964,ok
40,34,0.8625,LOShaT,base,logSha,0.2930013319111125,0.09760152327687804,3.0020159734589407,0.6146513724511221,0.18009367078917204,0.000757886939788132,168620,19399008,0.0008988542847478964,ok
40,34,0.8625,LOShaT,base,logT,-0.7400046558692299,0.14771212502080672,-5.009775979900045,0.37893076577873547,-0.2804105309283569,-0.0011800496832475875,168620,19399008,0.0008988542847478964,ok
40,34,0.8625,LOShaT,base,dpos,-0.2121604380051696,0.12009168857363613,-1.7666538003175802,0.4786923266974938,-0.10155957370185402,-0.00042739244628530934,168620,19399008,0.0008988542847478964,ok
40,34,0.8625,LOShaT,sha4,const,-3.6171609905772164,0.8134429320719714,-4.446729878596055,0.0,-0.0,-0.0,168620,19399008,0.000898944445197003,ok
40,34,0.8625,LOShaT,sha4,logN,0.06403138727758048,0.07653959511740392,0.8365785993427699,0.5280522293634551,0.03381191680116115,0.00014229045385388226,168620,19399008,0.000898944445197003,ok
40,34,0.8625,LOShaT,sha4,logL,-0.667862466555516,0.07201969421883235,-9.27333104922955,0.7903193133810668,-0.527824606001141,-0.0022212406112560217,168620,19399008,0.000898944445197003,ok
40,34,0.8625,LOShaT,sha4,logOm,0.16231878633843358,0.05702360579877054,2.846519157543932,1.0578869802230484,0.1717149307130357,0.0007226267463134986,168620,19399008,0.000898944445197003,ok
40,34,0.8625,LOShaT,sha4,logSha,0.3178206463674866,0.26424495248497726,1.2027501126461637,0.6146513724511221,0.19534889648307838,0.0008220853997688095,168620,19399008,0.000898944445197003,ok
40,34,0.8625,LOShaT,sha4,logT,-0.7394596673281405,0.14778975872388073,-5.003456759880712,0.37893076577873547,-0.28020401800314126,-0.0011791806163435007,168620,19399008,0.000898944445197003,ok
40,34,0.8625,LOShaT,sha4,dpos,-0.21204203312980865,0.12010601824784445,-1.7654571871015647,0.4786923266974938,-0.10150289419657517,-0.000427153922318219,168620,19399008,0.000898944445197003,ok
40,34,0.8625,LOShaT,sha4,sha4,-0.051013546892859814,0.5001053951957801,-0.10200559198704334,0.3183083607958513,-0.0162380384898485,-6.833442422104877e-05,168620,19399008,0.000898944445197003,ok
40,34,0.8625,LOcSha,base,const,-3.6151142793237647,0.8131593064532101,-4.445763887388752,0.0,-0.0,-0.0,168620,19399008,0.0008988542847478964,ok
40,34,0.8625,LOcSha,base,logN,0.0637738735304205,0.07649620883126729,0.8336867212738701,0.5280522293634551,0.03367593609288158,0.0001417182071868194,168620,19399008,0.0008988542847478964,ok
40,34,0.8625,LOcSha,base,logL,-0.297996305578729,0.10016052296767278,-2.975187197004838,0.7903193133810668,-0.23551223561507567,-0.000991104499957268,168620,19399008,0.0008988542847478964,ok
40,34,0.8625,LOcSha,base,logOm,-0.20809938609555076,0.09229484011730185,-2.254723945900632,1.0578869802230484,-0.22014563114289243,-0.0009264373254401179,168620,19399008,0.0008988542847478964,ok
40,34,0.8625,LOcSha,base,logc,-0.37000232793461246,0.0738560625104024,-5.009775979900076,1.275844106476883,-0.47206528947810233,-0.0019865890680943817,168620,19399008,0.0008988542847478964,ok
40,34,0.8625,LOcSha,base,logSha,-0.07700099602350026,0.11969368000202364,-0.6433171410737678,0.6146513724511221,-0.04732876788594783,-0.00019917332408097297,168620,19399008,0.0008988542847478964,ok
40,34,0.8625,LOcSha,base,dpos,-0.21216043800516757,0.12009168857363599,-1.7666538003175654,0.4786923266974938,-0.10155957370185305,-0.0004273924462853052,168620,19399008,0.0008988542847478964,ok
40,34,0.8625,LOcSha,sha4,const,-3.617160990577216,0.8134429320720807,-4.446729878595456,0.0,-0.0,-0.0,168620,19399008,0.000898944445197003,ok
40,34,0.8625,LOcSha,sha4,logN,0.0640313872775797,0.07653959511741114,0.8365785993426809,0.5280522293634551,0.03381191680116074,0.00014229045385388055,168620,19399008,0.000898944445197003,ok
40,34,0.8625,LOcSha,sha4,logL,-0.29813263289144537,0.10017080016702501,-2.976242901068359,0.7903193133810668,-0.23561997772325674,-0.000991557910320319,168620,19399008,0.000898944445197003,ok
40,34,0.8625,LOcSha,sha4,logOm,-0.20741104732563562,0.09247873378889933,-2.2427972229711926,1.0578869802230484,-0.21941744652021644,-0.0009233729111669104,168620,19399008,0.000898944445197003,ok
40,34,0.8625,LOcSha,sha4,logc,-0.3697298336640683,0.07389487936193953,-5.003456759880742,1.275844106476883,-0.4717176292689798,-0.0019851260120590233,168620,19399008,0.000898944445197003,ok
40,34,0.8625,LOcSha,sha4,logSha,-0.05190918729658136,0.2753430830524902,-0.18852548145066572,0.6146513724511221,-0.03190605321466609,-0.000134270021403964,168620,19399008,0.000898944445197003,ok
40,34,0.8625,LOcSha,sha4,dpos,-0.21204203312980652,0.12010601824784428,-1.7654571871015494,0.4786923266974938,-0.10150289419657414,-0.0004271539223182147,168620,19399008,0.000898944445197003,ok
40,34,0.8625,LOcSha,sha4,sha4,-0.0510135468928649,0.5001053951957793,-0.10200559198705367,0.3183083607958513,-0.01623803848985012,-6.833442422105558e-05,168620,19399008,0.000898944445197003,ok
40,35,0.8875,LOcT,base,const,-3.021409367118544,0.8216290765627583,-3.677339876722048,0.0,-0.0,-0.0,168610,19336049,0.0007452728090411309,ok
40,35,0.8875,LOcT,base,logN,0.04688035592498442,0.07732872890700467,0.6062475950091281,0.5277218802436916,0.024739789575226268,0.00010262054851828147,168610,19336049,0.0007452728090411309,ok
40,35,0.8875,LOcT,base,logL,-0.340841723786813,0.10883560761713229,-3.131711498187654,0.7901998694933989,-0.26933308565424474,-0.0011171925654386693,168610,19336049,0.0007452728090411309,ok
40,35,0.8875,LOcT,base,logOm,0.00552885655585909,0.09714324633245298,0.05691447181966417,1.0580316010280049,0.005849704953649774,2.426455282444163e-05,168610,19336049,0.0007452728090411309,ok
40,35,0.8875,LOcT,base,logc,-0.29186426667999166,0.09877012265827002,-2.954985362221314,1.2759075397297284,-0.3723918184346895,-0.0015446797781075554,168610,19336049,0.0007452728090411309,ok
40,35,0.8875,LOcT,base,logT,0.16102889163453102,0.24253142021376986,0.6639506398494611,0.3789560791839258,0.06102287740915514,0.0002531226521894972,168610,19336049,0.0007452728090411309,ok
40,35,0.8875,LOcT,base,dpos,-0.30975602411861236,0.12111321754105994,-2.557574065056925,0.47869848445135077,-0.14827973929525579,-0.0006150637673921184,168610,19336049,0.0007452728090411309,ok
40,35,0.8875,LOcT,sha4,const,-3.0303807340183675,0.8219432774979682,-3.686848979704513,0.0,-0.0,-0.0,168610,19336049,0.0007469834270124043,ok
40,35,0.8875,LOcT,sha4,logN,0.04801111226144926,0.07737702079790666,0.6204828225015887,0.5277218802436916,0.025336514435202958,0.00010509576085826932,168610,19336049,0.0007469834270124043,ok
40,35,0.8875,LOcT,sha4,logL,-0.23129089830953037,0.2710512091744755,-0.8533107046965747,0.7901998694933989,-0.1827660376592019,-0.0007581127955058062,168610,19336049,0.0007469834270124043,ok
40,35,0.8875,LOcT,sha4,logOm,-0.10159368241025206,0.26177216026189837,-0.3880996447773873,1.0580316010280049,-0.10748932645484964,-0.00044586529756514347,168610,19336049,0.0007469834270124043,ok
40,35,0.8875,LOcT,sha4,logc,-0.4008178311264129,0.2660372814564933,-1.5066227896031221,1.2759075397297284,-0.5114064927923072,-0.002121312093078995,168610,19336049,0.0007469834270124043,ok
40,35,0.8875,LOcT,sha4,logT,0.38131112846007326,0.5559130522319413,0.6859186466825038,0.3789560791839258,0.14450017019042763,0.0005993861298147718,168610,19336049,0.0007469834270124043,ok
40,35,0.8875,LOcT,sha4,dpos,-0.309229828477388,0.12111224786431539,-2.553249848221996,0.47869848445135077,-0.14802785023927678,-0.0006140189325922217,168610,19336049,0.0007469834270124043,ok
40,35,0.8875,LOcT,sha4,sha4,-0.22407260384855449,0.5034587286836003,-0.4450664793009744,0.31840726482961573,-0.07134634491466826,-0.000295944354241776,168610,19336049,0.0007469834270124043,ok
40,35,0.8875,LOShaT,base,const,-3.0214093671185327,0.821629076562875,-3.677339876721512,0.0,-0.0,-0.0,168610,19336049,0.0007452728090407978,ok
40,35,0.8875,LOShaT,base,logN,0.046880355924983144,0.07732872890701631,0.6062475950090203,0.5277218802436916,0.02473978957522559,0.00010262054851827867,168610,19336049,0.0007452728090407978,ok
40,35,0.8875,LOShaT,base,logL,-0.6327059904668035,0.07384380596164528,-8.568166039483842,0.7901998694933989,-0.49996419109455986,-0.0020738494712582204,168610,19336049,0.0007452728090407978,ok
40,35,0.8875,LOShaT,base,logOm,0.2973931232358471,0.05758817689564222,5.164135058047848,1.0580316010280049,0.31465132231194204,0.001305172430406929,168610,19336049,0.0007452728090407978,ok
40,35,0.8875,LOShaT,base,logSha,0.29186426667999016,0.0987701226582743,2.954985362221171,0.6151504505663488,0.1795404351524129,0.0007447330091684116,168610,19336049,0.0007452728090407978,ok
40,35,0.8875,LOShaT,base,logT,-0.4226996417254491,0.14944733470470337,-2.8284187373476524,0.3789560791839258,-0.16018459890072637,-0.0006644450775698688,168610,19336049,0.0007452728090407978,ok
40,35,0.8875,LOShaT,base,dpos,-0.30975602411861086,0.12111321754106001,-2.557574065056911,0.47869848445135077,-0.14827973929525506,-0.0006150637673921155,168610,19336049,0.0007452728090407978,ok
40,35,0.8875,LOShaT,sha4,const,-3.0303807340183617,0.8219432774981591,-3.6868489797036497,0.0,-0.0,-0.0,168610,19336049,0.0007469834270124043,ok
40,35,0.8875,LOShaT,sha4,logN,0.04801111226144883,0.07737702079792134,0.6204828225014655,0.5277218802436916,0.025336514435202732,0.00010509576085826838,168610,19336049,0.0007469834270124043,ok
40,35,0.8875,LOShaT,sha4,logL,-0.6321087294359421,0.07385413872233777,-8.55888025195744,0.7901998694933989,-0.49949223550591965,-0.0020718918013582703,168610,19336049,0.0007469834270124043,ok
40,35,0.8875,LOShaT,sha4,logOm,0.2992241487161568,0.057723097513164796,5.183785375480125,1.0580316010280049,0.3165886051323972,0.001313208271822057,168610,19336049,0.0007469834270124043,ok
40,35,0.8875,LOShaT,sha4,logSha,0.4008178311264111,0.26603728145657546,1.5066227896026503,0.6151504505663488,0.24656326941243847,0.001022743458452954,168610,19336049,0.0007469834270124043,ok
40,35,0.8875,LOShaT,sha4,logT,-0.4203245337927509,0.14957201085747007,-2.8101817404413043,0.3789560791839258,-0.1592845373109124,-0.0006607116256839466,168610,19336049,0.0007469834270124043,ok
40,35,0.8875,LOShaT,sha4,dpos,-0.3092298284773873,0.12111224786431543,-2.5532498482219887,0.47869848445135077,-0.14802785023927645,-0.0006140189325922204,168610,19336049,0.0007469834270124043,ok
40,35,0.8875,LOShaT,sha4,sha4,-0.22407260384855462,0.50345872868374,-0.4450664793008512,0.31840726482961573,-0.0713463449146683,-0.0002959443542417762,168610,19336049,0.0007469834270124043,ok
40,35,0.8875,LOcSha,base,const,-3.0214093671185367,0.8216290765625042,-3.6773398767231766,0.0,-0.0,-0.0,168610,19336049,0.0007452728090411309,ok
40,35,0.8875,LOcSha,base,logN,0.04688035592498364,0.07732872890698916,0.6062475950092395,0.5277218802436916,0.02473978957522585,0.00010262054851827975,168610,19336049,0.0007452728090411309,ok
40,35,0.8875,LOcSha,base,logL,-0.4213561696040786,0.10196554502171702,-4.1323387180869435,0.7901998694933989,-0.3329555902313814,-0.0013810984607560074,168610,19336049,0.0007452728090411309,ok
40,35,0.8875,LOcSha,base,logOm,0.08604330237312274,0.09356494675160067,0.9196104455822902,1.0580316010280049,0.09103653296757179,0.00037761917577867633,168610,19336049,0.0007452728090411309,ok
40,35,0.8875,LOcSha,base,logc,-0.21134982086272666,0.07472366735235014,-2.828418737347739,1.2759075397297284,-0.26966282995928037,-0.0011185603435012372,168610,19336049,0.0007452728090411309,ok
40,35,0.8875,LOcSha,base,logSha,0.08051444581726519,0.12126571010688793,0.663950639849442,0.6151504505663488,0.049528497621590555,0.00020544401065980113,168610,19336049,0.0007452728090411309,ok
40,35,0.8875,LOcSha,base,dpos,-0.30975602411861153,0.12111321754105983,-2.5575740650569205,0.47869848445135077,-0.1482797392952554,-0.0006150637673921168,168610,19336049,0.0007452728090411309,ok
40,35,0.8875,LOcSha,sha4,const,-3.0303807340183666,0.8219432774980776,-3.6868489797040214,0.0,-0.0,-0.0,168610,19336049,0.0007469834270124043,ok
40,35,0.8875,LOcSha,sha4,logN,0.048011112261448996,0.07737702079791196,0.6204828225015429,0.5277218802436916,0.02533651443520282,0.00010509576085826875,168610,19336049,0.0007469834270124043,ok
40,35,0.8875,LOcSha,sha4,logL,-0.42194646253956475,0.1019812559911283,-4.137490349954812,0.7901998694933989,-0.33342203963196543,-0.0013830332910098545,168610,19336049,0.0007469834270124043,ok
40,35,0.8875,LOcSha,sha4,logOm,0.08906188181978096,0.09382860856056785,0.9491975122096168,1.0580316010280049,0.0942302854123498,0.0003908668481858385,168610,19336049,0.0007469834270124043,ok
40,35,0.8875,LOcSha,sha4,logc,-0.21016226689637785,0.07478600542873416,-2.810181740441369,1.2759075397297284,-0.26814762089978,-0.001112275262363704,168610,19336049,0.0007469834270124043,ok
40,35,0.8875,LOcSha,sha4,logSha,0.19065556423003469,0.27795652611605565,0.6859186466822871,0.6151504505663488,0.11728185623908728,0.0004864846720664678,168610,19336049,0.0007469834270124043,ok
40,35,0.8875,LOcSha,sha4,dpos,-0.30922982847738745,0.12111224786431542,-2.5532498482219905,0.47869848445135077,-0.14802785023927653,-0.0006140189325922207,168610,19336049,0.0007469834270124043,ok
40,35,0.8875,LOcSha,sha4,sha4,-0.22407260384855485,0.5034587286837405,-0.44506647930085114,0.31840726482961573,-0.07134634491466837,-0.00029594435424177645,168610,19336049,0.0007469834270124043,ok
40,36,0.9125,LOcT,base,const,-1.9107551477272444,0.8508588798635341,-2.2456780941555228,0.0,-0.0,-0.0,168616,19301309,0.001131402809839921,ok
40,36,0.9125,LOcT,base,logN,-0.057142186365214176,0.08000313932370459,-0.7142493013181445,0.5278309283639507,-0.030161413277896888,-0.0001233819614222956,168616,19301309,0.001131402809839921,ok
40,36,0.9125,LOcT,base,logL,0.7742338647431581,0.11089267446577626,6.981830571523482,0.7903116305595389,0.6118860280795788,0.0025030557293772965,168616,19301309,0.001131402809839921,ok
40,36,0.9125,LOcT,base,logOm,-0.45330080449606386,0.09854959816923486,-4.599722504374198,1.057921671661976,-0.4795567448581944,-0.001961733399185767,168616,19301309,0.001131402809839921,ok
40,36,0.9125,LOcT,base,logc,-0.9118267621962288,0.10057090486468169,-9.066506495323804,1.2758191411435285,-1.163326036616877,-0.004758843587631247,168616,19301309,0.001131402809839921,ok
40,36,0.9125,LOcT,base,logT,0.8738755186888675,0.2480275313344775,3.523300473891355,0.3788923915749174,0.3311047852147964,0.0013544576794101094,168616,19301309,0.001131402809839921,ok
40,36,0.9125,LOcT,base,dpos,0.0369987568229019,0.1249566788866789,0.29609267109648013,0.4786848861203665,0.01771074569636593,7.244973974314637e-05,168616,19301309,0.001131402809839921,ok
40,36,0.9125,LOcT,sha4,const,-1.874039071160977,0.8509387382820933,-2.202319611097218,0.0,-0.0,-0.0,168616,19301309,0.0011588061516734083,ok
40,36,0.9125,LOcT,sha4,logN,-0.06177977455553331,0.08002406569956556,-0.772014943448052,0.5278309283639507,-0.03260927575776273,-0.00013339548669298384,168616,19301309,0.0011588061516734083,ok
40,36,0.9125,LOcT,sha4,logL,0.3215279532375761,0.26763344917788434,1.2013743208303922,0.7903116305595389,0.2541072809936599,0.0010394822832675407,168616,19301309,0.0011588061516734083,ok
40,36,0.9125,LOcT,sha4,logOm,-0.010619329824555716,0.2580381016444374,-0.0411541154460537,1.057921671661976,-0.01123441915992386,-4.595688731891799e-05,168616,19301309,0.0011588061516734083,ok
40,36,0.9125,LOcT,sha4,logc,-0.46158965924403245,0.26235528180266426,-1.7594067711250665,1.2758191411435285,-0.5889049226174554,-0.0024090464121929683,168616,19301309,0.0011588061516734083,ok
40,36,0.9125,LOcT,sha4,logT,-0.0364916811607929,0.5484366023692836,-0.06653764720142008,0.3788923915749174,-0.013826420347602179,-5.65600439945713e-05,168616,19301309,0.0011588061516734083,ok
40,36,0.9125,LOcT,sha4,dpos,0.03482226187776223,0.12496652949126091,0.2786527082053391,0.4786848861203665,0.016668890461410193,6.81877994546544e-05,168616,19301309,0.0011588061516734083,ok
40,36,0.9125,LOcT,sha4,sha4,0.9258332134605838,0.5022967382857182,1.843199732135127,0.3183924248561094,0.2947782818460392,0.0012058560473859412,168616,19301309,0.0011588061516734083,ok
40,36,0.9125,LOShaT,base,const,-1.9107551477272553,0.850858879863429,-2.245678094155813,0.0,-0.0,-0.0,168616,19301309,0.001131402809839921,ok
40,36,0.9125,LOShaT,base,logN,-0.057142186365213954,0.0800031393236927,-0.7142493013182479,0.5278309283639507,-0.03016141327789677,-0.00012338196142229512,168616,19301309,0.001131402809839921,ok
40,36,0.9125,LOShaT,base,logL,-0.13759289745308406,0.07571415478207376,-1.8172678259318142,0.7903116305595389,-0.1087412671395583,-0.00044483031029108494,168616,19301309,0.001131402809839921,ok
40,36,0.9125,LOShaT,base,logOm,0.4585259577001672,0.059644256640997186,7.687679979986438,1.057921671661976,0.48508454767056935,0.0019843461046005467,168616,19301309,0.001131402809839921,ok
40,36,0.9125,LOShaT,base,logSha,0.9118267621962318,0.1005709048646791,9.066506495324067,0.6150135938912692,0.5607858540245442,0.0022940191154149385,168616,19301309,0.001131402809839921,ok
40,36,0.9125,LOShaT,base,logT,-0.9497780057035846,0.15458748404337946,-6.143951507982776,0.3788923915749174,-0.3598636600462867,-0.0014721022457410869,168616,19301309,0.001131402809839921,ok
40,36,0.9125,LOShaT,base,dpos,0.036998756822900616,0.12495667888667884,0.29609267109647003,0.4786848861203665,0.017710745696365316,7.244973974314387e-05,168616,19301309,0.001131402809839921,ok
40,36,0.9125,LOShaT,sha4,const,-1.874039071160984,0.8509387382821249,-2.2023196110971446,0.0,-0.0,-0.0,168616,19301309,0.0011588061516734083,ok
40,36,0.9125,LOShaT,sha4,logN,-0.06177977455553289,0.08002406569957296,-0.7720149434479755,0.5278309283639507,-0.032609275757762506,-0.00013339548669298292,168616,19301309,0.0011588061516734083,ok
40,36,0.9125,LOShaT,sha4,logL,-0.14006170600646337,0.07572275095844047,-1.849664786786927,0.7903116305595389,-0.11069239525291882,-0.00045281183328520214,168616,19301309,0.0011588061516734083,ok
40,36,0.9125,LOShaT,sha4,logOm,0.4509703294194783,0.05976797136576929,7.545351115560215,1.057921671661976,0.47709128476940643,0.0019516478869864445,168616,19301309,0.0011588061516734083,ok
40,36,0.9125,LOShaT,sha4,logSha,0.46158965924404044,0.2623552818026456,1.7594067711252221,0.6150135938912692,0.2838839152347236,0.0011612902205603553,168616,19301309,0.0011588061516734083,ok
40,36,0.9125,LOShaT,sha4,logT,-0.9596709996488558,0.1546476405184185,-6.205532761002966,0.3788923915749174,-0.3636120401820467,-0.0014874358273954107,168616,19301309,0.0011588061516734083,ok
40,36,0.9125,LOShaT,sha4,dpos,0.03482226187776121,0.12496652949126087,0.27865270820533106,0.4786848861203665,0.016668890461409704,6.818779945465241e-05,168616,19301309,0.0011588061516734083,ok
40,36,0.9125,LOShaT,sha4,sha4,0.9258332134605725,0.5022967382856859,1.8431997321352231,0.3183924248561094,0.2947782818460356,0.0012058560473859265,168616,19301309,0.0011588061516734083,ok
40,36,0.9125,LOcSha,base,const,-1.910755147727248,0.8508588798634362,-2.2456780941557857,0.0,-0.0,-0.0,168616,19301309,0.001131402809839921,ok
40,36,0.9125,LOcSha,base,logN,-0.05714218636521472,0.08000313932369729,-0.7142493013182164,0.5278309283639507,-0.030161413277897172,-0.00012338196142229677,168616,19301309,0.001131402809839921,ok
40,36,0.9125,LOcSha,base,logL,0.33729610539871663,0.1048543900108004,3.216804802965082,0.7903116305595389,0.26656903503904184,0.001090459856589949,168616,19301309,0.001131402809839921,ok
40,36,0.9125,LOcSha,base,logOm,-0.01636304515162741,0.09634076207026462,-0.16984550256819933,1.057921671661976,-0.01731082008029006,-7.081375516643488e-05,168616,19301309,0.001131402809839921,ok
40,36,0.9125,LOcSha,base,logc,-0.47488900285179275,0.07729374202169068,-6.143951507982707,1.2758191411435285,-0.6058724797568809,-0.002478455974043353,168616,19301309,0.001131402809839921,ok
40,36,0.9125,LOcSha,base,logSha,0.4369377593444349,0.1240137656672371,3.5233004738914113,0.6150135938912692,0.2687226616812194,0.0010992697448015834,168616,19301309,0.001131402809839921,ok
40,36,0.9125,LOcSha,base,dpos,0.036998756822900915,0.1249566788866789,0.29609267109647225,0.4786848861203665,0.01771074569636546,7.244973974314445e-05,168616,19301309,0.001131402809839921,ok
40,36,0.9125,LOcSha,sha4,const,-1.8740390711609742,0.850938738282166,-2.2023196110970265,0.0,-0.0,-0.0,168616,19301309,0.0011588061516734083,ok
40,36,0.9125,LOcSha,sha4,logN,-0.06177977455553324,0.08002406569958269,-0.7720149434478859,0.5278309283639507,-0.03260927575776269,-0.00013339548669298368,168616,19301309,0.0011588061516734083,ok
40,36,0.9125,LOcSha,sha4,logL,0.3397737938179737,0.10485862647976198,3.2403036853009994,0.7903116305595389,0.26852718101368334,0.0010984700877046658,168616,19301309,0.0011588061516734083,ok
40,36,0.9125,LOcSha,sha4,logOm,-0.028865170404952623,0.09653056738695696,-0.29902621714883687,1.057921671661976,-0.03053708932761527,-0.00012491874776073954,168616,19301309,0.0011588061516734083,ok
40,36,0.9125,LOcSha,sha4,logc,-0.4798354998244292,0.07732382025920939,-6.205532761002972,1.2758191411435285,-0.612183315276179,-0.002504271848697844,168616,19301309,0.0011588061516734083,ok
40,36,0.9125,LOcSha,sha4,logSha,-0.018245840580394777,0.2742183011846228,-0.06653764720141858,0.6150135938912692,-0.011221439988915753,-4.59037931365645e-05,168616,19301309,0.0011588061516734083,ok
40,36,0.9125,LOcSha,sha4,dpos,0.03482226187776102,0.12496652949126075,0.2786527082053298,0.4786848861203665,0.016668890461409614,6.818779945465203e-05,168616,19301309,0.0011588061516734083,ok
40,36,0.9125,LOcSha,sha4,sha4,0.9258332134605793,0.5022967382856854,1.8431997321352385,0.3183924248561094,0.2947782818460378,0.0012058560473859356,168616,19301309,0.0011588061516734083,ok
40,37,0.9375,LOcT,base,const,-1.4816855842092687,0.8545090511853992,-1.7339612519654792,0.0,-0.0,-0.0,168608,19286584,0.0014928101158396823,ok
40,37,0.9375,LOcT,base,logN,-0.09785550760543962,0.08040293107079999,-1.2170639341403053,0.5275403254326055,-0.05162272632754643,-0.00020822533691263435,168608,19286584,0.0014928101158396823,ok
40,37,0.9375,LOcT,base,logL,0.9772467121192581,0.11137709599677569,8.77421612920801,0.7905231205833297,0.7725361204443147,0.003116100318608308,168608,19286584,0.0014928101158396823,ok
40,37,0.9375,LOcT,base,logOm,-0.4232903559768587,0.09842841092135399,-4.300489584405412,1.0581343207896614,-0.4478980533183874,-0.0018066407896199736,168608,19286584,0.0014928101158396823,ok
40,37,0.9375,LOcT,base,logc,-1.0435531970559486,0.1009454221946642,-10.3377961513059,1.2758015774529952,-1.3313668149600955,-0.005370198812057646,168608,19286584,0.0014928101158396823,ok
40,37,0.9375,LOcT,base,logT,1.4694844144708303,0.2495030646159143,5.88964474938598,0.3788734404583154,0.5567486158104366,0.002245700224494148,168608,19286584,0.0014928101158396823,ok
40,37,0.9375,LOcT,base,dpos,0.04486581583261041,0.1262043011627808,0.3555014798960108,0.47871142170116543,0.021477778483011585,8.663272901132294e-05,168608,19286584,0.0014928101158396823,ok
40,37,0.9375,LOcT,sha4,const,-1.4605997195729825,0.8548101776269657,-1.7086831179616349,0.0,-0.0,-0.0,168608,19286584,0.0015017559308233563,ok
40,37,0.9375,LOcT,sha4,logN,-0.10052111155675938,0.08045025525763828,-1.249481573860084,0.5275403254326055,-0.05302893990350009,-0.00021389743748644356,168608,19286584,0.0015017559308233563,ok
40,37,0.9375,LOcT,sha4,logL,0.7169520836491334,0.276726375917084,2.5908339285444733,0.7905231205833297,0.5667671984750334,0.0022861111616749217,168608,19286584,0.0015017559308233563,ok
40,37,0.9375,LOcT,sha4,logOm,-0.1687506228545498,0.2664727982976127,-0.6332752308401814,1.0581343207896614,-0.17856082569703138,-0.0007202426282999785,168608,19286584,0.0015017559308233563,ok
40,37,0.9375,LOcT,sha4,logc,-0.784669203134924,0.27119377032887265,-2.893389483775263,1.2758015774529952,-1.0010822071383207,-0.0040379634065818215,168608,19286584,0.0015017559308233563,ok
40,37,0.9375,LOcT,sha4,logT,0.9460587338815281,0.5656748925369638,1.6724425042776814,0.3788734404583154,0.35843652738133236,0.0014457889380388323,168608,19286584,0.0015017559308233563,ok
40,37,0.9375,LOcT,sha4,dpos,0.0436193126722876,0.1262128716454215,0.34560114276482307,0.47871142170116543,0.02088106318297846,8.422581924057688e-05,168608,19286584,0.0015017559308233563,ok
40,37,0.9375,LOcT,sha4,sha4,0.5324903044343969,0.5135333818094864,1.0369146842180228,0.3184334609086374,0.16956273054133897,0.0006839479277164062,168608,19286584,0.0015017559308233563,ok
40,37,0.9375,LOShaT,base,const,-1.481685584209284,0.854509051185503,-1.7339612519652865,0.0,-0.0,-0.0,168608,19286584,0.0014928101158396823,ok
40,37,0.9375,LOShaT,base,logN,-0.09785550760543754,0.08040293107080984,-1.2170639341401304,0.5275403254326055,-0.051622726327545325,-0.0002082253369126299,168608,19286584,0.0014928101158396823,ok
40,37,0.9375,LOShaT,base,logL,-0.06630648493669153,0.0760968036287743,-0.8713438906075053,0.7905231205833297,-0.05241680938706494,-0.0002114283489262913,168608,19286584,0.0014928101158396823,ok
40,37,0.9375,LOShaT,base,logOm,0.6202628410790942,0.05986370307513215,10.361250795003965,1.0581343207896614,0.656321400056293,0.00264733682956936,168608,19286584,0.0014928101158396823,ok
40,37,0.9375,LOShaT,base,logSha,1.0435531970559389,0.10094542219466289,10.337796151305936,0.6152907025936201,0.642088579810367,0.002589927351191162,168608,19286584,0.0014928101158396823,ok
40,37,0.9375,LOShaT,base,logT,-0.6176219796410594,0.15647119832802084,-3.947192750107901,0.3788734404583154,-0.2340005643292838,-0.0009438642592421856,168608,19286584,0.0014928101158396823,ok
40,37,0.9375,LOShaT,base,dpos,0.04486581583261083,0.1262043011627809,0.3555014798960139,0.47871142170116543,0.021477778483011786,8.663272901132375e-05,168608,19286584,0.0014928101158396823,ok
40,37,0.9375,LOShaT,sha4,const,-1.460599719572991,0.8548101776271365,-1.7086831179613031,0.0,-0.0,-0.0,168608,19286584,0.0015017559308232453,ok
40,37,0.9375,LOShaT,sha4,logN,-0.10052111155675794,0.08045025525765134,-1.2494815738598632,0.5275403254326055,-0.05302893990349933,-0.00021389743748644047,168608,19286584,0.0015017559308232453,ok
40,37,0.9375,LOShaT,sha4,logL,-0.06771711948579114,0.07611403981333761,-0.889679744392242,0.7905231205833297,-0.05353194861282182,-0.00021592637251990025,168608,19286584,0.0015017559308232453,ok
40,37,0.9375,LOShaT,sha4,logOm,0.6159185802803766,0.06000276991966641,10.26483579183074,1.0581343207896614,0.6517245886067088,0.002628795139098766,168608,19286584,0.0015017559308232453,ok
40,37,0.9375,LOShaT,sha4,logSha,0.7846692031349174,0.27119377032882963,2.8933894837756973,0.6152907025936201,0.4827996653004593,0.0019474198695091155,168608,19286584,0.0015017559308232453,ok
40,37,0.9375,LOShaT,sha4,logT,-0.6232796723883205,0.15652095182874437,-3.9820846034099953,0.3788734404583154,-0.23614411384549466,-0.0009525104767505343,168608,19286584,0.0015017559308232453,ok
40,37,0.9375,LOShaT,sha4,dpos,0.04361931267229007,0.1262128716454216,0.34560114276484233,0.47871142170116543,0.02088106318297964,8.422581924058165e-05,168608,19286584,0.0015017559308232453,ok
40,37,0.9375,LOShaT,sha4,sha4,0.5324903044343866,0.5135333818094142,1.0369146842181485,0.3184334609086374,0.16956273054133567,0.0006839479277163928,168608,19286584,0.0015017559308232453,ok
40,37,0.9375,LOcSha,base,const,-1.4816855842092753,0.8545090511856129,-1.7339612519650534,0.0,-0.0,-0.0,168608,19286584,0.0014928101158396823,ok
40,37,0.9375,LOcSha,base,logN,-0.09785550760543829,0.08040293107082123,-1.2170639341399672,0.5275403254326055,-0.05162272632754572,-0.0002082253369126315,168608,19286584,0.0014928101158396823,ok
40,37,0.9375,LOcSha,base,logL,0.24250450488384018,0.1062282552719588,2.282862542202125,0.7905231205833297,0.19170541795628868,0.0007732626322105923,168608,19286584,0.0014928101158396823,ok
40,37,0.9375,LOcSha,base,logOm,0.311451851258562,0.0977735888901569,3.185439491317646,1.0581343207896614,0.32955789309016115,0.001329304130229541,168608,19286584,0.0014928101158396823,ok
40,37,0.9375,LOcSha,base,logc,-0.3088109898205319,0.07823559916401138,-3.947192750107881,1.2758015774529952,-0.39398154794785545,-0.0015891632696475317,168608,19286584,0.0014928101158396823,ok
40,37,0.9375,LOcSha,base,logSha,0.7347422072354138,0.12475153230795685,5.889644749385982,0.6152907025936201,0.452080048915065,0.0018235092796055688,168608,19286584,0.0014928101158396823,ok
40,37,0.9375,LOcSha,base,dpos,0.044865815832610734,0.12620430116278136,0.3555014798960118,0.47871142170116543,0.02147777848301174,8.663272901132356e-05,168608,19286584,0.0014928101158396823,ok
40,37,0.9375,LOcSha,sha4,const,-1.4605997195729916,0.8548101776270486,-1.7086831179614796,0.0,-0.0,-0.0,168608,19286584,0.0015017559308233563,ok
40,37,0.9375,LOcSha,sha4,logN,-0.10052111155675794,0.0804502552576408,-1.2494815738600271,0.5275403254326055,-0.05302893990349933,-0.00021389743748644047,168608,19286584,0.0015017559308233563,ok
40,37,0.9375,LOcSha,sha4,logL,0.243922716708371,0.10622611904068209,2.2962593278490613,0.7905231205833297,0.19282654719346495,0.0007777848171035871,168608,19286584,0.0015017559308233563,ok
40,37,0.9375,LOcSha,sha4,logOm,0.3042787440862136,0.09796518459396117,3.1059885748938827,1.0581343207896614,0.3219677822043968,0.0012986886724878374,168608,19286584,0.0015017559308233563,ok
40,37,0.9375,LOcSha,sha4,logc,-0.31163983619416236,0.07826047591437395,-3.9820846034099326,1.2758015774529952,-0.39759059461370533,-0.0016037207138468515,168608,19286584,0.0015017559308233563,ok
40,37,0.9375,LOcSha,sha4,logSha,0.4730293669407581,0.2828374462684456,1.6724425042778752,0.6152907025936201,0.2910505715323944,0.0011739810666219815,168608,19286584,0.0015017559308233563,ok
40,37,0.9375,LOcSha,sha4,dpos,0.043619312672289565,0.12621287164542216,0.3456011427648368,0.47871142170116543,0.020881063182979397,8.422581924058066e-05,168608,19286584,0.0015017559308233563,ok
40,37,0.9375,LOcSha,sha4,sha4,0.532490304434391,0.5135333818094145,1.0369146842181565,0.3184334609086374,0.16956273054133708,0.0006839479277163986,168608,19286584,0.0015017559308233563,ok
40,38,0.9625,LOcT,base,const,-2.448101926005384,0.8686904243988199,-2.8181523097823953,0.0,-0.0,-0.0,168624,19257784,0.001603361996679209,ok
40,38,0.9625,LOcT,base,logN,-0.013995411317013602,0.08167211739322146,-0.17136094622881884,0.527628336759617,-0.0073843755954626075,-2.938887493536182e-05,168624,19257784,0.001603361996679209,ok
40,38,0.9625,LOcT,base,logL,1.1685346342817022,0.11329021869024107,10.314523599576747,0.7904797086004761,0.9237029171965639,0.003676220035123775,168624,19257784,0.001603361996679209,ok
40,38,0.9625,LOcT,base,logOm,-0.29366819069076183,0.09997541849578784,-2.937403964987,1.0580734763205153,-0.31072252340893036,-0.0012366360922480965,168624,19257784,0.001603361996679209,ok
40,38,0.9625,LOcT,base,logc,-0.8573251275169936,0.10253840927873564,-8.36101450712465,1.2756974317724652,-1.09368746336743,-0.004352736892070955,168624,19257784,0.001603361996679209,ok
40,38,0.9625,LOcT,base,logT,1.0172723602403277,0.2538472580363798,4.007419139010509,0.37887556806597533,0.3854196433638697,0.0015339211217008685,168624,19257784,0.001603361996679209,ok
40,38,0.9625,LOcT,base,dpos,0.1064280302952563,0.1280918030977394,0.8308730747903303,0.47867291519874056,0.05094421552029021,0.00020275149323740934,168624,19257784,0.001603361996679209,ok
40,38,0.9625,LOcT,sha4,const,-2.4146942325415663,0.8690321923405433,-2.778601591315195,0.0,-0.0,-0.0,168624,19257784,0.0016249320518058052,ok
40,38,0.9625,LOcT,sha4,logN,-0.018208392665255806,0.08172624040417863,-0.22279738521196943,0.527628336759617,-0.00960726393703493,-3.8235687590162896e-05,168624,19257784,0.0016249320518058052,ok
40,38,0.9625,LOcT,sha4,logL,0.7587933097344473,0.28113504292165703,2.6990349614505287,0.7904797086004761,0.5998107143668767,0.002387170295109271,168624,19257784,0.0016249320518058052,ok
40,38,0.9625,LOcT,sha4,logOm,0.10700173479531562,0.2705349585398993,0.3955190684886467,1.0580734763205153,0.11321569750720543,0.00045058406519889,168624,19257784,0.0016249320518058052,ok
40,38,0.9625,LOcT,sha4,logc,-0.4498193696512163,0.27576291049806095,-1.6311815422849596,1.2756974317724652,-0.5738334146255658,-0.002283783948709868,168624,19257784,0.0016249320518058052,ok
40,38,0.9625,LOcT,sha4,logT,0.1932705877904047,0.5764724445309387,0.3352642257647964,0.37887556806597533,0.07322550373953454,0.000291428184232987,168624,19257784,0.0016249320518058052,ok
40,38,0.9625,LOcT,sha4,dpos,0.10444974611483178,0.12809288180807069,0.8154219394590181,0.47867291519874056,0.04999726446455485,0.0001989827485700856,168624,19257784,0.0016249320518058052,ok
40,38,0.9625,LOcT,sha4,sha4,0.8382274025887683,0.5212683816113436,1.6080534176994232,0.31843094504944147,0.26691754397268014,0.0010622978498936455,168624,19257784,0.0016249320518058052,ok
40,38,0.9625,LOShaT,base,const,-2.4481019260053873,0.8686904243987477,-2.818152309782634,0.0,-0.0,-0.0,168624,19257784,0.00160336199667932,ok
40,38,0.9625,LOShaT,base,logN,-0.013995411317012388,0.08167211739321832,-0.17136094622881054,0.527628336759617,-0.0073843755954619665,-2.9388874935359268e-05,168624,19257784,0.00160336199667932,ok
40,38,0.9625,LOShaT,base,logL,0.3112095067647027,0.07791556799124522,3.994189027790582,0.7904797086004761,0.2460048002210601,0.0009790677916813738,168624,19257784,0.00160336199667932,ok
40,38,0.9625,LOShaT,base,logOm,0.5636569368262416,0.061089581965022614,9.226727679180525,1.0580734763205153,0.5963904545999146,0.0023735580965911643,168624,19257784,0.00160336199667932,ok
40,38,0.9625,LOShaT,base,logSha,0.8573251275170068,0.10253840927873809,8.361014507124581,0.6152612471204097,0.527478927143778,0.002099298988853257,168624,19257784,0.00160336199667932,ok
40,38,0.9625,LOShaT,base,logT,-0.6973778947936639,0.15968225519652687,-4.367284855385935,0.37887556806597533,-0.26421944604660336,-0.0010515597635804908,168624,19257784,0.00160336199667932,ok
40,38,0.9625,LOShaT,base,dpos,0.10642803029525674,0.12809180309773935,0.8308730747903341,0.47867291519874056,0.05094421552029042,0.0002027514932374102,168624,19257784,0.00160336199667932,ok
40,38,0.9625,LOShaT,sha4,const,-2.4146942325415672,0.8690321923402476,-2.7786015913161415,0.0,-0.0,-0.0,168624,19257784,0.0016249320518059163,ok
40,38,0.9625,LOShaT,sha4,logN,-0.018208392665255403,0.08172624040415209,-0.22279738521203685,0.527628336759617,-0.009607263937034717,-3.823568759016205e-05,168624,19257784,0.0016249320518059163,ok
40,38,0.9625,LOShaT,sha4,logL,0.3089739400832272,0.07792487603790683,3.965023183776715,0.7904797086004761,0.2442376301221304,0.0009720346796253095,168624,19257784,0.0016249320518059163,ok
40,38,0.9625,LOShaT,sha4,logOm,0.5568211044465359,0.06126098881785299,9.089326097920644,1.0580734763205153,0.589157641670375,0.0023447724217742277,168624,19257784,0.0016249320518059163,ok
40,38,0.9625,LOShaT,sha4,logSha,0.4498193696512213,0.27576291049810187,1.6311815422847356,0.6152612471204097,0.27675642635052705,0.0011014553493962373,168624,19257784,0.0016249320518059163,ok
40,38,0.9625,LOShaT,sha4,logT,-0.7063681515120269,0.15977617994473026,-4.420985354364922,0.37887556806597533,-0.2676256346678321,-0.001065115960729652,168624,19257784,0.0016249320518059163,ok
40,38,0.9625,LOShaT,sha4,dpos,0.10444974611483107,0.1280928818080706,0.8154219394590131,0.47867291519874056,0.04999726446455451,0.00019898274857008426,168624,19257784,0.0016249320518059163,ok
40,38,0.9625,LOShaT,sha4,sha4,0.8382274025887729,0.5212683816114129,1.6080534176992185,0.31843094504944147,0.2669175439726816,0.0010622978498936511,168624,19257784,0.0016249320518059163,ok
40,38,0.9625,LOcSha,base,const,-2.44810192600538,0.8686904243988125,-2.818152309782415,0.0,-0.0,-0.0,168624,19257784,0.001603361996679209,ok
40,38,0.9625,LOcSha,base,logN,-0.013995411317013338,0.08167211739322233,-0.1713609462288138,0.527628336759617,-0.007384375595462468,-2.9388874935361263e-05,168624,19257784,0.001603361996679209,ok
40,38,0.9625,LOcSha,base,logL,0.6598984541615395,0.10826327285221599,6.095312258500897,0.7904797086004761,0.5216363377515184,0.0020760462267573943,168624,19257784,0.001603361996679209,ok
40,38,0.9625,LOcSha,base,logOm,0.2149679894294033,0.09939719471927336,2.1627168657680484,1.0580734763205153,0.2274519278732005,0.0009052297212752571,168624,19257784,0.001603361996679209,ok
40,38,0.9625,LOcSha,base,logc,-0.3486889473968327,0.0798411275982621,-4.367284855386018,1.2756974317724652,-0.4448215946815837,-0.0017703333268527088,168624,19257784,0.001603361996679209,ok
40,38,0.9625,LOcSha,base,logSha,0.5086361801201635,0.12692362901819088,4.007419139010476,0.6152612471204097,0.31294413051129316,0.0012454778057339286,168624,19257784,0.001603361996679209,ok
40,38,0.9625,LOcSha,base,dpos,0.10642803029525688,0.128091803097739,0.8308730747903376,0.47867291519874056,0.050944215520290485,0.00020275149323741045,168624,19257784,0.001603361996679209,ok
40,38,0.9625,LOcSha,sha4,const,-2.4146942325415615,0.8690321923403516,-2.7786015913158026,0.0,-0.0,-0.0,168624,19257784,0.0016249320518059163,ok
40,38,0.9625,LOcSha,sha4,logN,-0.018208392665255896,0.08172624040415853,-0.22279738521202533,0.527628336759617,-0.009607263937034977,-3.8235687590163086e-05,168624,19257784,0.0016249320518059163,ok
40,38,0.9625,LOcSha,sha4,logL,0.6621580158392452,0.10827580507518776,6.115475339845649,0.7904797086004761,0.523422475408076,0.002083154827278495,168624,19257784,0.0016249320518059163,ok
40,38,0.9625,LOcSha,sha4,logOm,0.2036370286905167,0.09966968629497039,2.0431189889356838,1.0580734763205153,0.21546293885415552,0.0008575150710211937,168624,19257784,0.0016249320518059163,ok
40,38,0.9625,LOcSha,sha4,logc,-0.35318407575601585,0.07988808997236431,-4.420985354364998,1.2756974317724652,-0.4505560183848812,-0.0017931556032745823,168624,19257784,0.0016249320518059163,ok
40,38,0.9625,LOcSha,sha4,logSha,0.09663529389520138,0.28823622226551066,0.335264225764745,0.6152612471204097,0.05945595143780892,0.00023662711875630787,168624,19257784,0.0016249320518059163,ok
40,38,0.9625,LOcSha,sha4,dpos,0.1044497461148317,0.12809288180807024,0.8154219394590203,0.47867291519874056,0.04999726446455481,0.00019898274857008545,168624,19257784,0.0016249320518059163,ok
40,38,0.9625,LOcSha,sha4,sha4,0.8382274025887688,0.5212683816114133,1.6080534176992092,0.31843094504944147,0.2669175439726803,0.0010622978498936462,168624,19257784,0.0016249320518059163,ok
40,39,0.9875,LOcT,base,const,-1.8636420629185368,0.8637897772104909,-2.157518081467638,0.0,-0.0,-0.0,168610,19187742,0.001607616308300197,ok
40,39,0.9875,LOcT,base,logN,-0.06999568234702214,0.0813681691244173,-0.8602342058353817,0.5275477052954334,-0.0369260616027596,-0.00014512161402143684,168610,19187742,0.001607616308300197,ok
40,39,0.9875,LOcT,base,logL,1.2558489208048038,0.11334269301472341,11.080104834298114,0.7902441142463058,0.9924272180485713,0.003900297877184114,168610,19187742,0.001607616308300197,ok
40,39,0.9875,LOcT,base,logOm,-0.267354423013009,0.09996258456002349,-2.674544922880355,1.0578640600017772,-0.28282463538797425,-0.0011115176054805654,168610,19187742,0.001607616308300197,ok
40,39,0.9875,LOcT,base,logc,-0.723880789534807,0.10256497122833433,-7.057777922281809,1.2759076283374082,-0.9236050213743661,-0.0036298225589845956,168610,19187742,0.001607616308300197,ok
40,39,0.9875,LOcT,base,logT,0.911282573907181,0.2526271318038879,3.607223687337753,0.3788729609915721,0.34526032707623483,0.0013568935799838427,168610,19187742,0.001607616308300197,ok
40,39,0.9875,LOcT,base,dpos,-0.23420688783731924,0.1276040010994813,-1.8354196249279777,0.4786743760320466,-0.11210883589793631,-0.0004405943798338096,168610,19187742,0.001607616308300197,ok
40,39,0.9875,LOcT,sha4,const,-1.815692384962417,0.8639283362551817,-2.1016701371699296,0.0,-0.0,-0.0,168610,19187742,0.0016517191890467187,ok
40,39,0.9875,LOcT,sha4,logN,-0.07603233111601718,0.08139671523748657,-0.9340958157117516,0.5275477052954334,-0.040110681808517436,-0.00015763736046839393,168610,19187742,0.0016517191890467187,ok
40,39,0.9875,LOcT,sha4,logL,0.6705044242418811,0.27985411210405436,2.3959069931142425,0.7902441142463058,0.5298621748332546,0.0020823897995924942,168610,19187742,0.0016517191890467187,ok
40,39,0.9875,LOcT,sha4,logOm,0.30505247578741984,0.2697298330125365,1.1309556395018479,1.0578640600017772,0.3227040505500738,0.0012682460743006017,168610,19187742,0.0016517191890467187,ok
40,39,0.9875,LOcT,sha4,logc,-0.14173436915945,0.2745700649673711,-0.5162047405870455,1.2759076283374082,-0.18083996280813255,-0.0007107117884548924,168610,19187742,0.0016517191890467187,ok
40,39,0.9875,LOcT,sha4,logT,-0.2656973737205374,0.5733671073699029,-0.46339835387369893,0.3788729609915721,-0.10066555070918433,-0.00039562158977121643,168610,19187742,0.0016517191890467187,ok
40,39,0.9875,LOcT,sha4,dpos,-0.23702561221753776,0.1276050525666907,-1.8574939428331823,0.4786743760320466,-0.11345808703184374,-0.0004458970168813052,168610,19187742,0.0016517191890467187,ok
40,39,0.9875,LOcT,sha4,sha4,1.1970403608723366,0.5192753299915781,2.305213230314159,0.3183444632265698,0.3810711711424434,0.0014976323228875754,168610,19187742,0.0016517191890467187,ok
40,39,0.9875,LOShaT,base,const,-1.863642062918509,0.8637897772105407,-2.1575180814674813,0.0,-0.0,-0.0,168610,19187742,0.001607616308300197,ok
40,39,0.9875,LOShaT,base,logN,-0.06999568234702255,0.08136816912441916,-0.8602342058353671,0.5275477052954334,-0.036926061602759824,-0.0001451216140214377,168610,19187742,0.001607616308300197,ok
40,39,0.9875,LOShaT,base,logL,0.5319681312699862,0.07811237575141707,6.810292558030865,0.7902441142463058,0.4203846847027128,0.0016521367648206292,168610,19187742,0.001607616308300197,ok
40,39,0.9875,LOShaT,base,logOm,0.45652636652180695,0.061056635820626814,7.477096639634676,1.0578640600017772,0.48294283558661816,0.0018979940112319404,168610,19187742,0.001607616308300197,ok
40,39,0.9875,LOShaT,base,logSha,0.72388078953481,0.10256497122833448,7.057777922281828,0.6149472474630947,0.4451484990158432,0.0017494600250455993,168610,19187742,0.001607616308300197,ok
40,39,0.9875,LOShaT,base,logT,-0.5364790051624544,0.15628697439145228,-3.432653343321718,0.3788729609915721,-0.20325738919571198,-0.0007988136048513951,168610,19187742,0.001607616308300197,ok
40,39,0.9875,LOShaT,base,dpos,-0.23420688783732077,0.12760400109948125,-1.8354196249279906,0.4786743760320466,-0.11210883589793705,-0.0004405943798338125,168610,19187742,0.001607616308300197,ok
40,39,0.9875,LOShaT,sha4,const,-1.8156923849624127,0.8639283362552028,-2.1016701371698736,0.0,-0.0,-0.0,168610,19187742,0.0016517191890464966,ok
40,39,0.9875,LOShaT,sha4,logN,-0.07603233111601708,0.08139671523748133,-0.9340958157118104,0.5275477052954334,-0.04011068180851739,-0.00015763736046839374,168610,19187742,0.0016517191890464966,ok
40,39,0.9875,LOShaT,sha4,logL,0.5287700550824288,0.07812108048469248,6.76859628414944,0.7902441142463058,0.41785742381858426,0.0016422044795283747,168610,19187742,0.0016517191890464966,ok
40,39,0.9875,LOShaT,sha4,logOm,0.44678684494687065,0.061198177011020094,7.300656110498467,1.0578640600017772,0.47263974575088114,0.001857502256588432,168610,19187742,0.0016517191890464966,ok
40,39,0.9875,LOShaT,sha4,logSha,0.14173436915944476,0.2745700649673877,0.5162047405869952,0.6149472474630947,0.0871591601855187,0.00034254067327695064,168610,19187742,0.0016517191890464966,ok
40,39,0.9875,LOShaT,sha4,logT,-0.5491661120394441,0.15637689362490304,-3.5118111078271816,0.3788729609915721,-0.20806419094461362,-0.0008177046210552335,168610,19187742,0.0016517191890464966,ok
40,39,0.9875,LOShaT,sha4,dpos,-0.2370256122175387,0.12760505256669066,-1.85749394283319,0.4786743760320466,-0.11345808703184418,-0.00044589701688130696,168610,19187742,0.0016517191890464966,ok
40,39,0.9875,LOShaT,sha4,sha4,1.1970403608723483,0.5192753299916035,2.3052132303140684,0.3183444632265698,0.3810711711424471,0.00149763232288759,168610,19187742,0.0016517191890464966,ok
40,39,0.9875,LOcSha,base,const,-1.863642062918515,0.8637897772103653,-2.1575180814679267,0.0,-0.0,-0.0,168610,19187742,0.001607616308300197,ok
40,39,0.9875,LOcSha,base,logN,-0.06999568234702291,0.08136816912439969,-0.8602342058355774,0.5275477052954334,-0.03692606160276001,-0.00014512161402143844,168610,19187742,0.001607616308300197,ok
40,39,0.9875,LOcSha,base,logL,0.8002076338512113,0.10744827324576287,7.447375464293623,0.7902441142463058,0.6323593728258826,0.002485209871913809,168610,19187742,0.001607616308300197,ok
40,39,0.9875,LOcSha,base,logOm,0.18828686394058303,0.09862491581856382,1.9091206555447569,1.0578640600017772,0.1991819063331874,0.0007827967152819405,168610,19187742,0.001607616308300197,ok
40,39,0.9875,LOcSha,base,logc,-0.2682395025812213,0.0781434871957257,-3.432653343321662,1.2759076283374082,-0.3422488275648122,-0.0013450582081420278,168610,19187742,0.001607616308300197,ok
40,39,0.9875,LOcSha,base,logSha,0.4556412869535913,0.1263135659019435,3.607223687337772,0.6149472474630947,0.28019535524265304,0.0011011843784359836,168610,19187742,0.001607616308300197,ok
40,39,0.9875,LOcSha,base,dpos,-0.2342068878373193,0.12760400109948106,-1.8354196249279817,0.4786743760320466,-0.11210883589793634,-0.0004405943798338097,168610,19187742,0.001607616308300197,ok
40,39,0.9875,LOcSha,sha4,const,-1.8156923849624207,0.863928336255077,-2.101670137170189,0.0,-0.0,-0.0,168610,19187742,0.0016517191890464966,ok
40,39,0.9875,LOcSha,sha4,logN,-0.07603233111601702,0.08139671523746926,-0.9340958157119483,0.5275477052954334,-0.04011068180851736,-0.00015763736046839363,168610,19187742,0.0016517191890464966,ok
40,39,0.9875,LOcSha,sha4,logL,0.8033531111021515,0.10746160211195029,7.475722447030356,0.7902441142463058,0.6348450677099338,0.002494978800358411,168610,19187742,0.0016517191890464966,ok
40,39,0.9875,LOcSha,sha4,logOm,0.17220378892714905,0.09886417614781257,1.7418219180796681,1.0578640600017772,0.182168199302163,0.0007159318367202472,168610,19187742,0.0016517191890464966,ok
40,39,0.9875,LOcSha,sha4,logc,-0.27458305601971855,0.07818844681244984,-3.5118111078272127,1.2759076283374082,-0.35034261578775683,-0.0013768672763036225,168610,19187742,0.0016517191890464966,ok
40,39,0.9875,LOcSha,sha4,logSha,-0.1328486868602686,0.2866835536849629,-0.46339835387368006,0.6149472474630947,-0.08169493431380877,-0.0003210659412459296,168610,19187742,0.0016517191890464966,ok
40,39,0.9875,LOcSha,sha4,dpos,-0.23702561221753754,0.12760505256669014,-1.8574939428331885,0.4786743760320466,-0.11345808703184362,-0.0004458970168813048,168610,19187742,0.0016517191890464966,ok
40,39,0.9875,LOcSha,sha4,sha4,1.1970403608723352,0.5192753299916032,2.305213230314045,0.3183444632265698,0.38107117114244293,0.0014976323228875737,168610,19187742,0.0016517191890464966,ok


==> anc/data_pN/results/pnC_reparam_check_K100.csv <==
grid,bin,spec,max_abs_dbeta_LOShaT,max_abs_dbeta_LOcSha,max_abs_dfitted,dt_sha_vs_minus_c,dt_c_LOcSha_vs_T_LOShaT,n_curves
100,0,base,5.120686860649037e-16,3.3306690738754696e-16,3.3584246494910985e-15,1.2922996006636822e-13,5.047351425702118e-14,168297
100,0,sha4,6.337703799264016e-16,3.085910433436867e-16,2.6645352591003757e-15,1.212363542890671e-13,1.7243151351209463e-15,168297
100,1,base,8.396061623727746e-16,7.216449660063518e-16,1.3711254354120683e-14,4.0678571622265736e-13,3.1086244689504383e-13,168524
100,1,sha4,1.4432899320127035e-15,6.522560269672795e-16,6.994405055138486e-15,5.750955267558311e-13,3.6415315207705135e-13,168524
100,2,base,2.4424906541753444e-15,1.3322676295501878e-15,9.992007221626409e-15,1.2878587085651816e-13,2.433608869978343e-13,168569
100,2,sha4,2.581268532253489e-15,1.887379141862766e-15,1.1324274851176597e-14,5.155875726359227e-13,1.7408297026122455e-13,168569
100,3,base,1.096345236817342e-15,1.1796119636642288e-15,1.2989609388114332e-14,6.616929226765933e-14,3.774758283725532e-14,168536
100,3,sha4,1.3877787807814457e-15,8.881784197001252e-16,6.217248937900877e-15,1.67617655866259e-14,5.1958437552457326e-14,168536
100,4,base,6.217248937900877e-15,4.440892098500626e-16,1.9095836023552692e-14,4.618527782440651e-14,1.199040866595169e-13,168545
100,4,sha4,3.941291737419306e-15,1.942890293094024e-15,1.2323475573339238e-14,9.85878045867139e-14,2.2293278334473143e-13,168545
100,5,base,9.853229343548264e-16,6.38378239159465e-16,8.881784197001252e-15,7.283063041541027e-14,3.774758283725532e-15,168536
100,5,sha4,1.9637069748057456e-15,9.159339953157541e-16,1.3766765505351941e-14,2.2737367544323206e-13,3.6914915568786455e-14,168536
100,6,base,1.2698175844150228e-15,4.440892098500626e-16,1.2878587085651816e-14,3.108624468950438e-14,2.1649348980190553e-14,168501
100,6,sha4,1.106753577673203e-15,9.43689570931383e-16,9.769962616701378e-15,1.2967404927621828e-13,1.2601031329495527e-14,168501
100,7,base,1.9984014443252818e-15,3.552713678800501e-15,2.4202861936828413e-14,3.419486915845482e-14,6.927791673660977e-14,168511
100,7,sha4,5.329070518200751e-15,2.8171909249863347e-15,3.8191672047105385e-14,1.3988810110276972e-14,1.7319479184152442e-14,168511
100,8,base,2.6645352591003757e-15,1.582067810090848e-15,1.9317880628477724e-14,2.0605739337042905e-13,1.3233858453531866e-13,168510
100,8,sha4,1.7763568394002505e-15,1.7763568394002505e-15,1.0658141036401503e-14,3.836930773104541e-13,1.3233858453531866e-13,168510
100,9,base,3.774758283725532e-15,1.9984014443252818e-15,2.1649348980190553e-14,7.37188088351104e-14,7.549516567451064e-15,168509
100,9,sha4,2.914335439641036e-15,1.7208456881689926e-15,2.6423307986078726e-14,2.4003021792395884e-13,3.68594044175552e-14,168509
100,10,base,3.552713678800501e-15,8.881784197001252e-16,3.197442310920451e-14,1.4299672557172016e-13,1.0036416142611415e-13,168486
100,10,sha4,4.3021142204224816e-15,9.992007221626409e-16,2.7533531010703882e-14,1.9517720772910252e-13,7.194245199571014e-14,168486
100,11,base,3.6914915568786455e-15,1.6653345369377348e-15,2.0872192862952943e-14,6.217248937900877e-14,1.021405182655144e-14,168439
100,11,sha4,1.2490009027033011e-15,3.3306690738754696e-16,1.2434497875801753e-14,3.863576125695545e-14,7.105427357601002e-15,168439
100,12,base,6.994405055138486e-15,4.801714581503802e-15,2.7533531010703882e-14,3.241851231905457e-14,1.341149413747189e-13,168444
100,12,sha4,6.217248937900877e-15,6.5780714209040525e-15,3.197442310920451e-14,1.7208456881689926e-14,1.616484723854228e-13,168444
100,13,base,2.220446049250313e-15,1.5543122344752192e-15,2.398081733190338e-14,7.505107646466058e-14,7.016609515630989e-14,168452
100,13,sha4,1.3100631690576847e-14,5.245803791353865e-15,5.240252676230739e-14,3.1885605267234496e-13,4.796163466380676e-14,168452
100,14,base,5.828670879282072e-15,1.1102230246251565e-15,4.04121180963557e-14,1.509903313490213e-13,1.3589129821411916e-13,168425
100,14,sha4,1.3378187446733136e-14,4.538036613155327e-15,7.460698725481052e-14,5.448974604860268e-13,1.412203687323199e-13,168425
100,15,base,3.969047313034935e-15,2.525757381022231e-15,3.7164715749327115e-14,2.1760371282653068e-13,3.241851231905457e-14,168413
100,15,sha4,1.0325074129013956e-14,7.840950111415168e-15,8.681944052568724e-14,1.2176926134088717e-12,5.1736392947532295e-14,168413
100,16,base,2.1371793224034263e-15,2.3314683517128287e-15,1.2212453270876722e-14,8.43769498715119e-15,3.730349362740526e-14,168346
100,16,sha4,8.215650382226158e-15,1.7763568394002505e-15,2.9753977059954195e-14,1.4055423491754482e-13,4.1744385725905886e-14,168346
100,17,base,2.220446049250313e-15,9.103828801926284e-15,4.1744385725905886e-14,6.52811138479592e-14,3.126388037344441e-13,168392
100,17,sha4,1.3100631690576847e-14,3.969047313034935e-15,4.618527782440651e-14,6.448175327022909e-13,2.993161274389422e-13,168392
100,18,base,5.773159728050814e-15,4.9960036108132044e-15,2.9753977059954195e-14,7.238654120556021e-14,4.085620730620576e-14,168405
100,18,sha4,9.159339953157541e-15,9.159339953157541e-16,2.930988785010413e-14,8.348877145181177e-14,1.7763568394002505e-15,168405
100,19,base,8.770761894538737e-15,3.552713678800501e-15,2.042810365310288e-14,2.1316282072803006e-14,1.1812772982011666e-13,168388
100,19,sha4,7.216449660063518e-15,3.885780586188048e-15,2.0872192862952943e-14,6.00908212078366e-14,1.4654943925052066e-13,168388
100,20,base,3.552713678800501e-15,1.9220736113823023e-15,1.5987211554602254e-14,8.881784197001252e-15,6.350475700855895e-14,168370
100,20,sha4,7.93809462606987e-15,1.547373340571312e-15,3.019806626980426e-14,1.3811174426336947e-13,3.9968028886505635e-14,168370
100,21,base,1.9290125052862095e-15,1.609823385706477e-15,1.2545520178264269e-14,4.9960036108132044e-14,2.4424906541753444e-14,168374
100,21,sha4,9.520162436160717e-15,1.1934897514720433e-15,4.6629367034256575e-14,1.9984014443252818e-13,4.440892098500626e-16,168374
100,22,base,5.88418203051333e-15,5.273559366969494e-16,2.4424906541753444e-14,1.425526363618701e-13,1.2256862191861728e-13,168380
100,22,sha4,4.551914400963142e-15,2.220446049250313e-15,2.4424906541753444e-14,3.3584246494910985e-14,5.861977570020827e-14,168380
100,23,base,1.3877787807814457e-15,6.661338147750939e-16,1.354472090042691e-14,5.81756864903582e-14,7.238654120556021e-14,168375
100,23,sha4,1.6930901125533637e-15,3.3306690738754696e-15,2.842170943040401e-14,5.540012892879531e-14,5.46229728115577e-14,168375
100,24,base,2.6922908347160046e-15,1.3877787807814457e-15,7.771561172376096e-15,1.459943277382081e-14,3.1086244689504383e-15,168346
100,24,sha4,3.83026943495679e-15,3.469446951953614e-15,2.9753977059954195e-14,2.4802382370125997e-13,1.354472090042691e-14,168346
100,25,base,4.6629367034256575e-15,3.4416913763379853e-15,1.532107773982716e-14,3.7414515929867775e-14,3.108624468950438e-14,168364
100,25,sha4,6.328271240363392e-15,3.552713678800501e-15,2.4202861936828413e-14,3.085032229677154e-14,6.838973831690964e-14,168364
100,26,base,2.7755575615628914e-15,3.83026943495679e-15,3.241851231905457e-14,1.6231807564714984e-14,1.4210854715202004e-14,168328
100,26,sha4,3.1329105976141136e-15,3.1086244689504383e-15,2.930988785010413e-14,2.0539125955565396e-15,1.4210854715202004e-14,168328
100,27,base,2.6922908347160046e-15,2.525757381022231e-15,1.6653345369377348e-14,7.438494264988549e-15,1.9095836023552692e-14,168356
100,27,sha4,1.6514567491299204e-14,9.686695889854491e-15,6.372680161348399e-14,1.2256862191861728e-13,7.038813976123492e-14,168356
100,28,base,4.801714581503802e-15,2.3869795029440866e-15,2.5590640717609858e-14,6.661338147750939e-14,6.8833827526759706e-15,168336
100,28,sha4,2.6506574712925612e-15,1.5543122344752192e-15,1.2656542480726785e-14,1.84297022087776e-14,1.7541523789077473e-14,168336
100,29,base,1.1435297153639112e-14,7.216449660063518e-15,3.907985046680551e-14,1.4477308241112041e-13,6.306066779870889e-14,168324
100,29,sha4,1.0158540675320182e-14,8.326672684688674e-15,4.1300296516055823e-14,4.2232883856740955e-13,1.687538997430238e-14,168324
100,30,base,8.215650382226158e-15,3.9968028886505635e-15,4.107825191113079e-14,8.171241461241152e-14,6.070144387138043e-14,168338
100,30,sha4,1.887379141862766e-15,6.487865800153259e-16,1.176836406102666e-14,4.574118861455645e-14,8.1601392309949e-15,168338
100,31,base,7.965850201685498e-15,1.021405182655144e-14,6.243616734735724e-14,3.552713678800501e-15,1.7541523789077473e-14,168323
100,31,sha4,7.382983113757291e-15,7.993605777301127e-15,5.1181281435219717e-14,1.4166445794216997e-13,1.2878587085651816e-14,168323
100,32,base,1.0423953367144634e-14,4.589210955696643e-15,3.2862601528904634e-14,1.5987211554602254e-14,8.1601392309949e-15,168316
100,32,sha4,3.3757718842508666e-15,1.887379141862766e-15,1.865174681370263e-14,1.8318679906315083e-14,2.1094237467877974e-15,168316
100,33,base,1.4210854715202004e-14,3.9968028886505635e-15,5.684341886080802e-14,7.638334409421077e-14,5.773159728050814e-15,168305
100,33,sha4,6.938893903907228e-15,1.7763568394002505e-15,3.375077994860476e-14,6.477041125663163e-13,3.752553823233029e-14,168305
100,34,base,6.994405055138486e-15,4.0245584642661925e-15,5.6066262743570405e-14,2.948752353404416e-13,1.9584334154387761e-13,168339
100,34,sha4,5.10702591327572e-15,3.7192471324942744e-15,1.7430501486614958e-14,1.8907098109366416e-13,1.9539925233402755e-13,168339
100,35,base,1.1823875212257917e-14,3.219646771412954e-15,4.363176486776865e-14,8.615330671091215e-14,7.416289804496046e-14,168312
100,35,sha4,1.1102230246251565e-14,4.107825191113079e-15,3.4861002973229915e-14,3.4772185131259903e-13,7.460698725481052e-14,168312
100,36,base,5.814793091474257e-15,3.5041414214731503e-15,2.5701663020072374e-14,5.950795411990839e-14,1.2656542480726785e-14,168307
100,36,sha4,6.106226635438361e-15,1.942890293094024e-15,2.4202861936828413e-14,3.419486915845482e-14,1.3100631690576847e-14,168307
100,37,base,2.4313884239290928e-14,4.884981308350689e-15,6.683542608243442e-14,2.353672812205332e-13,1.7319479184152442e-14,168319
100,37,sha4,1.8984813721090177e-14,8.482797797526587e-16,3.108624468950438e-14,3.4994229736184934e-13,1.1102230246251565e-14,168319
100,38,base,1.5432100042289676e-14,5.551115123125783e-15,6.217248937900877e-14,6.927791673660977e-14,6.261657858885883e-14,168333
100,38,sha4,1.9095836023552692e-14,7.299716386910404e-15,7.593925488436071e-14,1.8385293287792592e-13,1.141309269314661e-13,168333
100,39,base,6.217248937900877e-15,8.326672684688674e-16,1.865174681370263e-14,8.215650382226158e-14,1.8784973576657649e-13,168332
100,39,sha4,9.145462165349727e-15,3.941291737419306e-15,5.417888360170764e-14,1.7430501486614958e-13,2.6290081223123707e-13,168332
100,40,base,8.93729534823251e-15,2.3314683517128287e-15,5.1514348342607263e-14,1.545430450278218e-13,1.0436096431476471e-13,168324
100,40,sha4,6.994405055138486e-15,2.1094237467877974e-15,4.1744385725905886e-14,8.881784197001252e-16,4.884981308350689e-14,168324
100,41,base,2.1510571102112408e-15,2.056514680770505e-15,1.509903313490213e-14,2.4202861936828413e-14,4.529709940470639e-14,168338
100,41,sha4,3.0531133177191805e-15,7.979727989493313e-16,2.4646951146678475e-14,8.704148513061227e-14,2.7533531010703882e-14,168338
100,42,base,5.122313163907766e-15,6.661338147750939e-15,3.8413716652030416e-14,6.039613253960852e-14,1.1546319456101628e-14,168289
100,42,sha4,2.6645352591003757e-15,1.3877787807814457e-14,7.238654120556021e-14,6.418476861114186e-16,1.2434497875801753e-14,168289
100,43,base,4.773959005888173e-15,2.1094237467877974e-15,1.3766765505351941e-14,2.220446049250313e-14,9.325873406851315e-14,168332
100,43,sha4,4.9404924595819466e-15,7.216449660063518e-15,4.374278717023117e-14,7.238654120556021e-14,1.4210854715202004e-14,168332
100,44,base,4.218847493575595e-15,3.4416913763379853e-15,2.3092638912203256e-14,7.327471962526033e-14,1.199040866595169e-14,168267
100,44,sha4,4.440892098500626e-15,2.55351295663786e-15,2.531308496145357e-14,3.368416656712725e-13,1.7763568394002505e-15,168267
100,45,base,3.83026943495679e-15,4.6629367034256575e-15,3.019806626980426e-14,8.79296635503124e-14,3.9968028886505635e-14,168347
100,45,sha4,2.220446049250313e-15,3.3306690738754696e-15,2.9753977059954195e-14,2.007283228522283e-13,1.2434497875801753e-14,168347
100,46,base,5.773159728050814e-15,5.152128723651117e-16,2.531308496145357e-14,2.4424906541753444e-15,3.8413716652030416e-14,168278
100,46,sha4,2.9976021664879227e-15,1.4023070898927514e-15,1.4210854715202004e-14,3.497202527569243e-14,2.930988785010413e-14,168278
100,47,base,3.497202527569243e-15,1.2038980923279041e-15,3.064215547965432e-14,4.884981308350689e-14,9.325873406851315e-15,168292
100,47,sha4,7.271960811294775e-15,6.881648029199994e-15,6.017408793468348e-14,2.0516921495072893e-13,1.2434497875801753e-14,168292
100,48,base,3.774758283725532e-15,8.881784197001252e-16,3.352873534367973e-14,2.3092638912203256e-14,4.75175454539567e-14,168324
100,48,sha4,9.325873406851315e-15,7.549516567451064e-15,5.10702591327572e-14,2.475797344914099e-14,4.085620730620576e-14,168324
100,49,base,1.0547118733938987e-14,1.27675647831893e-15,2.4868995751603507e-14,5.10702591327572e-14,8.126832540256146e-14,168254
100,49,sha4,9.43689570931383e-15,1.4667086989383904e-15,2.6645352591003757e-14,6.417089082333405e-14,5.46229728115577e-14,168254
100,50,base,9.103828801926284e-15,5.10702591327572e-15,4.1300296516055823e-14,4.7628567756419216e-14,7.904787935331115e-14,168265
100,50,sha4,1.1102230246251565e-14,2.6645352591003757e-15,4.1744385725905886e-14,2.0594637106796654e-14,7.993605777301127e-15,168265
100,51,base,1.4876988529977098e-14,2.886579864025407e-15,3.9968028886505635e-14,5.950795411990839e-14,2.4158453015843406e-13,168327
100,51,sha4,1.554312234475219e-14,5.10702591327572e-15,3.9968028886505635e-14,8.504308368628699e-14,2.8066438062523957e-13,168327
100,52,base,4.773959005888173e-15,2.3314683517128287e-15,1.865174681370263e-14,5.240252676230739e-14,5.1514348342607263e-14,168252
100,52,sha4,4.538036613155327e-15,1.2212453270876722e-15,1.7763568394002505e-14,3.3639757646142243e-14,4.973799150320701e-14,168252
100,53,base,2.5868196473766147e-14,4.890293898995868e-15,4.884981308350689e-14,8.881784197001252e-15,1.1102230246251565e-13,168295
100,53,sha4,1.7319479184152442e-14,2.9698465908722937e-15,3.907985046680551e-14,1.7541523789077473e-14,1.0702549957386509e-13,168295
100,54,base,1.9761969838327786e-14,2.2343238370581275e-15,4.218847493575595e-14,7.638334409421077e-14,1.2922996006636822e-13,168277
100,54,sha4,2.808864252301646e-14,9.01362318117549e-15,6.128431095930864e-14,4.04121180963557e-13,1.674216321134736e-13,168277
100,55,base,2.4980018054066022e-15,1.6653345369377348e-15,1.1102230246251565e-14,2.353672812205332e-14,6.750155989720952e-14,168293
100,55,sha4,2.3314683517128287e-15,2.3314683517128287e-15,1.5987211554602254e-14,1.1057821325266559e-13,1.1102230246251565e-14,168293
100,56,base,7.438494264988549e-15,8.104628079763643e-15,3.3306690738754696e-14,4.75175454539567e-14,9.547918011776346e-15,168239
100,56,sha4,1.326716514427062e-14,6.328271240363392e-15,5.861977570020827e-14,1.995625886763719e-14,2.708944180085382e-14,168239
100,57,base,9.103828801926284e-15,4.996003610813204e-16,1.687538997430238e-14,1.176836406102666e-13,3.907985046680551e-14,168259
100,57,sha4,1.5654144647214707e-14,1.2212453270876722e-15,6.483702463810914e-14,2.6900703886667543e-13,1.0391687510491465e-13,168259
100,58,base,2.1649348980190553e-15,8.118505867571457e-16,1.865174681370263e-14,1.5543122344752192e-15,2.398081733190338e-14,168269
100,58,sha4,2.4091839634365897e-14,1.1102230246251565e-14,1.254552017826427e-13,2.3092638912203256e-13,6.217248937900877e-15,168269
100,59,base,7.882583474838611e-15,5.88418203051333e-15,2.930988785010413e-14,4.052314039881821e-15,9.237055564881302e-14,168242
100,59,sha4,6.8833827526759706e-15,1.7763568394002505e-15,3.9968028886505635e-14,2.7555735471196385e-13,8.038014698286133e-14,168242
100,60,base,2.55351295663786e-15,1.27675647831893e-15,2.375877272697835e-14,3.9968028886505635e-15,1.7763568394002505e-14,168280
100,60,sha4,3.608224830031759e-15,3.747002708109903e-15,3.4638958368304884e-14,3.863576125695545e-14,5.595524044110789e-14,168280
100,61,base,7.549516567451064e-15,1.7069679003611782e-15,3.952393967665557e-14,6.084022174945858e-14,7.993605777301127e-15,168269
100,61,sha4,1.2989609388114332e-14,1.176836406102666e-14,7.37188088351104e-14,1.3200551762793111e-13,3.907985046680551e-14,168269
100,62,base,1.7041923427996153e-14,1.2656542480726785e-14,9.181544413650045e-14,1.1368683772161603e-13,4.5075054799781356e-14,168241
100,62,sha4,1.9595436384634013e-14,1.5654144647214707e-14,1.3100631690576847e-13,1.8074430840897548e-13,4.1300296516055823e-14,168241
100,63,base,3.164135620181696e-15,2.3314683517128287e-15,2.7422508708241367e-14,1.0658141036401503e-14,1.3322676295501878e-14,168246
100,63,sha4,8.881784197001252e-15,5.218048215738236e-15,4.707345624410664e-14,7.993605777301127e-15,1.1102230246251565e-15,168246
100,64,base,7.105427357601002e-15,7.882583474838611e-15,4.2021941482062175e-14,5.329070518200751e-15,5.639932965095795e-14,168248
100,64,sha4,3.4416913763379853e-15,4.107825191113079e-15,2.8976820942716586e-14,4.107825191113079e-14,3.952393967665557e-14,168248
100,65,base,1.4876988529977098e-14,9.103828801926284e-15,1.1168843627729075e-13,8.615330671091215e-14,9.459100169806334e-14,168255
100,65,sha4,8.520961713998076e-15,5.051514762044462e-15,6.170064459354307e-14,1.887379141862766e-14,9.370282327836321e-14,168255
100,66,base,2.7200464103316335e-15,6.106226635438361e-16,1.6431300764452317e-14,7.061018436615996e-14,2.220446049250313e-14,168255
100,66,sha4,1.4988010832439613e-14,2.2343238370581275e-15,4.884981308350689e-14,4.654054919228656e-13,4.6629367034256575e-14,168255
100,67,base,5.627442956068762e-15,2.7755575615628914e-15,3.108624468950438e-14,4.440892098500626e-14,1.1129985821867194e-14,168250
100,67,sha4,5.814793091474257e-15,4.135580766728708e-15,2.3092638912203256e-14,8.770761894538737e-15,3.608224830031759e-15,168250
100,68,base,9.103828801926284e-15,6.938893903907228e-15,4.8405723873656825e-14,4.707345624410664e-14,2.120525977034049e-14,168234
100,68,sha4,1.9040324872321435e-14,1.4432899320127035e-14,6.539213615042172e-14,1.0125233984581428e-13,5.218048215738236e-15,168234
100,69,base,4.385380947269368e-15,2.0539125955565396e-15,3.241851231905457e-14,7.505107646466058e-14,1.0436096431476471e-14,168200
100,69,sha4,5.329070518200751e-15,3.747002708109903e-15,3.952393967665557e-14,2.4558133304708463e-13,1.1546319456101628e-14,168200
100,70,base,1.9984014443252818e-14,1.27675647831893e-15,5.795364188543317e-14,3.064215547965432e-14,1.652011860642233e-13,168244
100,70,sha4,1.1657341758564144e-14,7.049916206369744e-15,5.917488721252084e-14,1.8707257964933888e-14,1.5898393712632242e-13,168244
100,71,base,2.609024107869118e-15,1.0130785099704553e-15,1.865174681370263e-14,1.8540724511240114e-14,6.938893903907228e-15,168238
100,71,sha4,2.4702462297909733e-14,9.56179579958416e-15,1.2734258092450546e-13,1.0258460747536446e-13,6.938893903907228e-15,168238
100,72,base,2.55351295663786e-15,8.43769498715119e-15,2.9531932455029164e-14,1.5543122344752192e-15,8.881784197001252e-14,168186
100,72,sha4,6.661338147750939e-15,5.995204332975845e-15,1.9539925233402755e-14,9.076073226310655e-15,8.08242361927114e-14,168186
100,73,base,2.942091015256665e-15,9.159339953157541e-16,1.9317880628477724e-14,1.709743457922741e-14,1.3322676295501878e-15,168208
100,73,sha4,1.587618925213974e-14,9.159339953157541e-15,8.08242361927114e-14,1.2745360322696797e-13,5.10702591327572e-15,168208
100,74,base,2.6645352591003757e-15,3.1363800445660672e-15,3.9968028886505635e-14,1.687538997430238e-14,5.950795411990839e-14,168222
100,74,sha4,5.384581669432009e-15,1.1046719095020308e-14,7.926992395823618e-14,1.887379141862766e-14,5.240252676230739e-14,168222
100,75,base,5.10702591327572e-15,1.429412144204889e-15,2.930988785010413e-14,6.794564910705958e-14,6.661338147750939e-16,168168
100,75,sha4,1.3322676295501878e-14,1.1601830607332886e-14,7.416289804496046e-14,3.2107649872159527e-13,3.552713678800501e-15,168168
100,76,base,3.8719027983802334e-15,9.298117831235686e-16,1.3766765505351941e-14,9.992007221626409e-15,4.884981308350689e-15,168209
100,76,sha4,9.71445146547012e-15,4.274358644806853e-15,4.340972026284362e-14,2.531308496145357e-14,1.1102230246251565e-15,168209
100,77,base,3.191891195797325e-15,7.771561172376096e-16,2.1316282072803006e-14,8.215650382226158e-15,1.509903313490213e-14,168192
100,77,sha4,7.667477763817487e-15,5.093148125467906e-15,5.684341886080802e-14,6.550315845288424e-14,1.0880185641326534e-14,168192
100,78,base,7.549516567451064e-15,4.274358644806853e-15,3.375077994860476e-14,7.348288644237755e-15,5.284661597215745e-14,168194
100,78,sha4,1.2545520178264269e-14,5.6066262743570405e-15,4.440892098500626e-14,5.112577028398846e-14,6.794564910705958e-14,168194
100,79,base,3.4416913763379853e-15,2.7755575615628914e-15,1.509903313490213e-14,1.7159884624362576e-14,5.81756864903582e-14,168217
100,79,sha4,1.099120794378905e-14,9.103828801926284e-15,7.549516567451064e-14,2.589040093425865e-13,5.240252676230739e-14,168217
100,80,base,4.884981308350689e-15,1.27675647831893e-15,2.4868995751603507e-14,2.3314683517128287e-14,8.659739592076221e-14,168241
100,80,sha4,4.440892098500626e-15,2.220446049250313e-15,1.865174681370263e-14,1.0544343176377424e-13,1.2656542480726785e-13,168241
100,81,base,1.4432899320127035e-15,8.881784197001252e-16,1.1546319456101628e-14,9.769962616701378e-15,4.3298697960381105e-15,168234
100,81,sha4,3.0531133177191805e-15,1.7763568394002505e-15,1.2878587085651816e-14,4.75175454539567e-14,2.1871393585115584e-14,168234
100,82,base,3.524958103184872e-15,3.774758283725532e-15,2.531308496145357e-14,2.6645352591003757e-14,3.552713678800501e-15,168166
100,82,sha4,1.8623991238087e-14,1.4876988529977098e-14,8.659739592076221e-14,2.937650123158164e-13,9.547918011776346e-15,168166
100,83,base,1.3322676295501878e-14,1.0658141036401503e-14,6.750155989720952e-14,1.971756091734278e-13,1.0969003483296547e-13,168175
100,83,sha4,1.787459069646502e-14,1.1324274851176597e-14,4.796163466380676e-14,2.831068712794149e-13,9.85878045867139e-14,168175
100,84,base,1.4654943925052066e-14,1.887379141862766e-15,3.197442310920451e-14,6.439293542825908e-15,6.52811138479592e-14,168169
100,84,sha4,1.4377388168895777e-14,1.4710455076283324e-15,3.019806626980426e-14,7.993605777301127e-15,4.796163466380676e-14,168169
100,85,base,7.105427357601002e-15,4.996003610813204e-16,3.907985046680551e-14,6.084022174945858e-14,3.019806626980426e-14,168193
100,85,sha4,1.8984813721090177e-14,6.716849298982197e-15,8.970602038971265e-14,1.829647544582258e-13,5.81756864903582e-14,168193
100,86,base,5.551115123125783e-15,2.8449465006019636e-15,3.397282455352979e-14,3.552713678800501e-15,6.972200594645983e-14,168210
100,86,sha4,6.439293542825908e-15,2.1510571102112408e-15,3.019806626980426e-14,1.6653345369377348e-15,6.794564910705958e-14,168210
100,87,base,1.354472090042691e-14,6.328271240363392e-15,2.930988785010413e-14,4.218847493575595e-15,3.907985046680551e-14,168217
100,87,sha4,1.3988810110276972e-14,1.1018963519404679e-14,4.8405723873656825e-14,6.022959908591474e-15,9.681144774731365e-14,168217
100,88,base,1.5432100042289676e-14,6.0923488476305465e-15,3.907985046680551e-14,1.1812772982011666e-13,4.6629367034256575e-15,168184
100,88,sha4,1.7985612998927536e-14,9.423017921506016e-15,6.217248937900877e-14,3.979039320256561e-13,8.215650382226158e-15,168184
100,89,base,1.1018963519404679e-14,2.3314683517128287e-15,6.217248937900877e-14,1.9984014443252818e-14,3.397282455352979e-14,168219
100,89,sha4,1.3766765505351941e-14,4.9960036108132044e-15,7.105427357601002e-14,1.1435297153639112e-14,2.3092638912203256e-14,168219
100,90,base,5.079270337660091e-15,1.4710455076283324e-15,3.6415315207705135e-14,5.0182080713057076e-14,3.1086244689504383e-15,168192
100,90,sha4,1.0103029524088925e-14,7.216449660063518e-15,4.707345624410664e-14,1.7896795156957523e-13,3.1530333899354446e-14,168192
100,91,base,3.7192471324942744e-14,1.6431300764452317e-14,1.3500311979441904e-13,3.383959779057477e-13,1.0436096431476471e-13,168195
100,91,sha4,2.19824158875781e-14,3.9968028886505635e-15,7.549516567451064e-14,1.5876189252139739e-13,5.062616992290714e-14,168195
100,92,base,9.880984919163893e-15,4.773959005888173e-15,7.105427357601002e-14,5.950795411990839e-14,2.3092638912203256e-14,168207
100,92,sha4,2.1871393585115584e-14,1.7208456881689926e-14,8.970602038971265e-14,3.574918139293004e-14,6.394884621840902e-14,168207
100,93,base,2.603472992745992e-14,2.4924506902834764e-14,1.5409895581797173e-13,1.6431300764452317e-13,5.773159728050814e-14,168155
100,93,sha4,2.398081733190338e-14,2.1371793224034263e-14,2.0294876890147862e-13,9.108269694024784e-13,5.0182080713057076e-14,168155
100,94,base,2.3647750424515834e-14,1.3211653993039363e-14,7.793765632868599e-14,1.4477308241112041e-13,3.241851231905457e-14,168171
100,94,sha4,1.1657341758564144e-14,6.6058269965196814e-15,4.8627768478581856e-14,3.645972412869014e-13,6.927791673660977e-14,168171
100,95,base,2.098321516541546e-14,6.217248937900877e-15,6.394884621840902e-14,6.128431095930864e-14,1.0835776720341528e-13,168222
100,95,sha4,1.0602629885170245e-14,4.496403249731884e-15,5.1958437552457326e-14,3.22519788653608e-14,1.2612133559741778e-13,168222
100,96,base,1.9317880628477724e-14,4.884981308350689e-15,5.861977570020827e-14,2.3092638912203256e-14,1.3322676295501878e-14,168140
100,96,sha4,1.2212453270876722e-14,1.1102230246251565e-15,3.197442310920451e-14,6.816769371198461e-14,1.7763568394002505e-14,168140
100,97,base,2.1999763122337868e-14,1.199040866595169e-14,9.059419880941277e-14,3.6415315207705135e-14,1.7763568394002505e-15,168232
100,97,sha4,1.5008827514151335e-14,6.938893903907228e-15,6.483702463810914e-14,1.461053500406706e-13,7.549516567451064e-15,168232
100,98,base,3.885780586188048e-15,1.8318679906315083e-15,2.7533531010703882e-14,3.9968028886505635e-15,9.769962616701378e-15,168185
100,98,sha4,8.881784197001252e-15,7.327471962526033e-15,3.375077994860476e-14,3.2529534621517087e-14,1.3766765505351941e-14,168185
100,99,base,4.773959005888173e-15,5.995204332975845e-15,6.128431095930864e-14,8.881784197001252e-15,6.9111383282915995e-15,168193
100,99,sha4,4.9960036108132044e-15,4.274358644806853e-15,5.062616992290714e-14,1.1102230246251565e-13,9.603429163007604e-15,168193


==> anc/data_pN/results/pnC_reparam_check_K40.csv <==
grid,bin,spec,max_abs_dbeta_LOShaT,max_abs_dbeta_LOcSha,max_abs_dfitted,dt_sha_vs_minus_c,dt_c_LOcSha_vs_T_LOShaT,n_curves
40,0,base,1.4988010832439613e-15,9.159339953157541e-16,1.3766765505351941e-14,2.717825964282383e-13,1.545430450278218e-13,168618
40,0,sha4,9.853229343548264e-16,2.0990154059319366e-16,7.549516567451064e-15,7.229772336359019e-13,1.3322676295501878e-13,168618
40,1,base,1.1379786002407855e-15,1.4155343563970746e-15,1.3988810110276972e-14,6.838973831690964e-14,7.016609515630989e-14,168691
40,1,sha4,4.135580766728708e-15,4.218847493575595e-15,1.5987211554602254e-14,1.2867484855405564e-13,2.042810365310288e-14,168691
40,2,base,5.828670879282072e-16,1.5543122344752192e-15,1.5987211554602254e-14,2.1316282072803006e-14,1.84297022087776e-14,168701
40,2,sha4,4.6629367034256575e-15,1.0547118733938987e-15,3.175237850427948e-14,2.282618538629322e-13,1.021405182655144e-14,168701
40,3,base,5.467848396278896e-15,4.135580766728708e-15,3.730349362740526e-14,2.8954616482224083e-13,5.861977570020827e-14,168702
40,3,sha4,4.163336342344337e-15,4.1494585545365226e-15,3.68594044175552e-14,1.6298074001497298e-13,5.861977570020827e-14,168702
40,4,base,3.774758283725532e-15,1.9984014443252818e-15,2.842170943040401e-14,2.646771690706373e-13,4.973799150320701e-14,168702
40,4,sha4,1.7763568394002505e-15,3.3306690738754696e-15,2.5091040356528538e-14,6.687983500341943e-13,2.3803181647963356e-13,168702
40,5,base,6.522560269672795e-15,1.3600232051658168e-15,4.546363285840016e-14,1.9628743075372768e-13,1.580957587066223e-13,168690
40,5,sha4,1.0325074129013956e-14,2.6645352591003757e-15,7.394085344003543e-14,1.5543122344752192e-13,2.1049828546892968e-13,168690
40,6,base,4.218847493575595e-15,2.688821387764051e-15,1.554312234475219e-14,3.086420008457935e-14,9.325873406851315e-14,168670
40,6,sha4,4.052314039881821e-15,4.485994908876023e-15,4.8405723873656825e-14,6.368239269249898e-13,7.283063041541027e-14,168670
40,7,base,7.438494264988549e-15,6.772360450213455e-15,3.019806626980426e-14,7.993605777301127e-14,4.973799150320701e-14,168682
40,7,sha4,5.995204332975845e-15,2.3314683517128287e-15,1.687538997430238e-14,1.8673951274195133e-13,5.329070518200751e-15,168682
40,8,base,1.3877787807814457e-15,7.7021722333370235e-16,8.770761894538737e-15,2.1760371282653068e-14,1.1368683772161603e-13,168683
40,8,sha4,5.329070518200751e-15,1.7208456881689926e-15,1.4654943925052066e-14,3.5083047578154947e-14,1.4921397450962104e-13,168683
40,9,base,2.55351295663786e-15,1.1449174941446927e-15,1.1102230246251565e-14,5.639932965095795e-14,1.6964207816272392e-13,168667
40,9,sha4,7.216449660063518e-16,2.4494295480792516e-15,2.4424906541753444e-14,1.5265566588595902e-15,1.6786572132332367e-13,168667
40,10,base,1.3655743202889425e-14,1.970645868709653e-15,3.1530333899354446e-14,1.354472090042691e-14,1.4566126083082054e-13,168683
40,10,sha4,1.354472090042691e-14,1.970645868709653e-15,3.1530333899354446e-14,5.766220834146907e-15,1.0391687510491465e-13,168683
40,11,base,4.3298697960381105e-15,7.105427357601002e-15,5.595524044110789e-14,2.291500322826323e-13,8.348877145181177e-14,168658
40,11,sha4,5.459174778899012e-15,2.3314683517128287e-15,2.298161660974074e-14,3.0156432906380815e-14,7.416289804496046e-14,168658
40,12,base,8.881784197001252e-15,7.271960811294775e-15,5.4567461660326444e-14,1.0658141036401503e-13,2.398081733190338e-14,168655
40,12,sha4,4.7878367936959876e-15,2.55351295663786e-15,2.7422508708241367e-14,1.0291767438275201e-13,1.942890293094024e-14,168655
40,13,base,1.0547118733938987e-14,3.552713678800501e-15,7.105427357601002e-14,4.849454171562684e-13,1.021405182655144e-14,168654
40,13,sha4,5.218048215738236e-15,1.7486012637846216e-15,2.7755575615628914e-14,3.3706371027619753e-13,2.7533531010703882e-14,168654
40,14,base,1.2934098236883074e-14,5.162537064506978e-15,8.482103908136196e-14,3.304023721284466e-13,5.950795411990839e-14,168646
40,14,sha4,6.439293542825908e-15,2.942091015256665e-15,4.218847493575595e-14,1.5187850976872141e-13,8.038014698286133e-14,168646
40,15,base,1.0547118733938987e-14,4.579669976578771e-15,7.016609515630989e-14,1.0036416142611415e-13,7.105427357601002e-14,168645
40,15,sha4,9.103828801926284e-15,1.294103713078698e-15,3.8191672047105385e-14,8.282263763703668e-14,7.194245199571014e-14,168645
40,16,base,6.5503158452884236e-15,4.85722573273506e-16,2.220446049250313e-14,1.509903313490213e-13,3.7125857943465235e-13,168661
40,16,sha4,6.328271240363392e-15,1.609823385706477e-15,2.886579864025407e-14,4.405364961712621e-13,3.2862601528904634e-13,168661
40,17,base,1.3211653993039363e-14,4.371503159461554e-16,3.9968028886505635e-14,1.5987211554602254e-14,2.0516921495072893e-13,168652
40,17,sha4,1.2323475573339238e-14,2.67841304690819e-15,4.1744385725905886e-14,1.0969003483296547e-13,1.376676550535194e-13,168652
40,18,base,5.828670879282072e-15,3.094746681142624e-15,6.750155989720952e-14,1.5898393712632242e-13,5.1958437552457326e-14,168645
40,18,sha4,5.162537064506978e-15,3.066991105526995e-15,6.88338275267597e-14,1.8607337892717624e-13,3.1530333899354446e-14,168645
40,19,base,3.3306690738754696e-15,1.3010426069826053e-15,2.2037927038809357e-14,7.283063041541027e-14,1.7763568394002505e-15,168628
40,19,sha4,7.66053886991358e-15,2.3349377986647823e-15,2.1316282072803006e-14,1.0436096431476471e-13,1.0658141036401503e-14,168628
40,20,base,1.1102230246251565e-14,5.218048215738236e-15,3.907985046680551e-14,1.176836406102666e-13,4.4941828036826337e-13,168636
40,20,sha4,6.8833827526759706e-15,6.5503158452884236e-15,4.884981308350689e-14,6.972200594645983e-14,3.410605131648481e-13,168636
40,21,base,9.658940314238862e-15,4.718447854656915e-16,2.7755575615628914e-14,1.5898393712632242e-13,1.341149413747189e-13,168634
40,21,sha4,8.548717289613705e-15,1.304512053934559e-15,2.7533531010703882e-14,2.7822188997106423e-13,1.8207657603852567e-13,168634
40,22,base,9.603429163007604e-15,1.5543122344752192e-15,2.3842039453825237e-14,2.7533531010703882e-14,1.7763568394002505e-14,168642
40,22,sha4,7.16093850883226e-15,3.816391647148976e-15,2.042810365310288e-14,1.1834977442504169e-13,8.304468224196171e-14,168642
40,23,base,1.4432899320127035e-15,9.992007221626409e-16,9.992007221626409e-15,3.9968028886505635e-14,9.85878045867139e-14,168626
40,23,sha4,7.882583474838611e-15,1.7763568394002505e-15,5.728750807065808e-14,5.400124791776761e-13,1.6608936448392342e-13,168626
40,24,base,3.219646771412954e-15,1.5543122344752192e-15,2.914335439641036e-14,3.197442310920451e-14,6.306066779870889e-14,168615
40,24,sha4,4.3298697960381105e-15,7.771561172376096e-16,2.2537527399890678e-14,1.1834977442504169e-13,4.263256414560601e-14,168615
40,25,base,4.218847493575595e-15,6.8833827526759706e-15,3.4139358007223564e-14,6.483702463810914e-14,3.441691376337985e-14,168630
40,25,sha4,4.4825254619240695e-15,2.6645352591003757e-15,1.554312234475219e-14,3.5638159090467525e-14,3.3306690738754696e-14,168630
40,26,base,8.631984016460592e-15,5.218048215738236e-15,4.8405723873656825e-14,1.2434497875801753e-13,2.1538326677728037e-14,168622
40,26,sha4,5.495603971894525e-15,3.885780586188048e-15,3.4139358007223564e-14,9.037215420448774e-14,2.4424906541753444e-15,168622
40,27,base,9.048317650695026e-15,7.16093850883226e-15,6.628031457012185e-14,7.105427357601002e-15,8.43769498715119e-15,168625
40,27,sha4,1.2212453270876722e-15,8.326672684688674e-16,7.549516567451064e-15,1.2212453270876722e-15,2.1760371282653068e-14,168625
40,28,base,1.6375789613221059e-15,7.441963711940502e-16,1.176836406102666e-14,1.234568003383174e-13,7.860379014346108e-14,168616
40,28,sha4,4.829470157119431e-15,3.236994006172722e-15,2.2648549702353193e-14,2.899902540320909e-13,4.618527782440651e-14,168616
40,29,base,9.880984919163893e-15,1.942890293094024e-15,2.1760371282653068e-14,1.5265566588595902e-16,7.194245199571014e-14,168637
40,29,sha4,1.0769163338864018e-14,1.0547118733938987e-15,2.4868995751603507e-14,9.14823772291129e-14,1.0658141036401503e-14,168637
40,30,base,4.746203430272544e-15,1.609823385706477e-15,2.142730437526552e-14,7.194245199571014e-14,6.483702463810914e-14,168610
40,30,sha4,8.770761894538737e-15,6.175615574477433e-15,5.928590951498336e-14,3.788080960021034e-13,3.952393967665557e-14,168610
40,31,base,5.773159728050814e-15,5.329070518200751e-15,2.9531932455029164e-14,1.1879386363489175e-14,2.6645352591003757e-15,168601
40,31,sha4,7.66053886991358e-15,7.16093850883226e-15,4.973799150320701e-14,3.697042672001771e-14,6.483702463810914e-14,168601
40,32,base,6.5503158452884236e-15,2.220446049250313e-16,1.7763568394002505e-14,2.220446049250313e-14,2.2648549702353193e-14,168625
40,32,sha4,6.827871601444713e-15,6.661338147750939e-16,1.5987211554602254e-14,4.030109579389318e-14,1.7763568394002505e-14,168625
40,33,base,3.0808688933348094e-15,2.942091015256665e-15,2.1316282072803006e-14,4.574118861455645e-14,7.194245199571014e-14,168605
40,33,sha4,2.0539125955565396e-15,2.4424906541753444e-15,1.4210854715202004e-14,2.892130979148533e-14,2.220446049250313e-14,168605
40,34,base,5.662137425588298e-15,1.1379786002407855e-15,1.687538997430238e-14,5.906386491005833e-14,3.108624468950438e-14,168620
40,34,sha4,5.662137425588298e-15,2.275957200481571e-15,1.4210854715202004e-14,1.645350522494482e-13,3.019806626980426e-14,168620
40,35,base,3.6637359812630166e-15,1.8596235662471372e-15,2.220446049250313e-14,1.4299672557172016e-13,8.659739592076221e-14,168610
40,35,sha4,3.9968028886505635e-15,3.608224830031759e-15,2.7533531010703882e-14,4.718447854656915e-13,6.483702463810914e-14,168610
40,36,base,1.3378187446733136e-14,7.771561172376096e-15,5.3290705182007514e-14,2.6290081223123707e-13,6.927791673660977e-14,168616
40,36,sha4,7.993605777301127e-15,1.672273430841642e-15,2.7533531010703882e-14,1.5565326805244695e-13,5.329070518200751e-15,168616
40,37,base,9.769962616701378e-15,5.551115123125783e-15,7.926992395823618e-14,3.552713678800501e-14,1.9984014443252818e-14,168608
40,37,sha4,6.661338147750939e-15,5.9396931817445875e-15,5.81756864903582e-14,4.3431924723336124e-13,6.261657858885883e-14,168608
40,38,base,1.3211653993039363e-14,2.942091015256665e-15,6.128431095930864e-14,6.927791673660977e-14,8.260059303211165e-14,168624
40,38,sha4,4.9960036108132044e-15,1.887379141862766e-15,2.7533531010703882e-14,2.240430063693566e-13,7.549516567451064e-14,168624
40,39,base,2.1538326677728037e-14,4.884981308350689e-15,7.549516567451064e-14,1.9539925233402755e-14,5.595524044110789e-14,168610
40,39,sha4,6.661338147750939e-15,2.0816681711721685e-15,2.886579864025407e-14,5.029310301551959e-14,3.108624468950438e-14,168610


==> anc/data_pN/results/pnD_cov_K100.csv <==
grid,variable,bin,y_lo,y_hi,y_ctr,pairs,cov,corr,se_cov_lin,se_cov_boot,z_cov,se_corr_boot
100,logL,0,0.0,0.01,0.005,14929253,0.2901980066109111,0.021186452588477334,0.003932382283390902,,73.79699777323601,
100,logL,1,0.01,0.02,0.015,12240453,-0.20710439409726777,-0.00842990249980804,0.006906792340194507,,-29.985611829099145,
100,logL,2,0.02,0.03,0.025,11400343,-0.4962763495518344,-0.015600260319283901,0.009208036857243243,,-53.89599946718856,
100,logL,3,0.03,0.04,0.035,10893554,-0.6749297472107627,-0.017919927927907007,0.011557254712408123,,-58.398794870043254,
100,logL,4,0.04,0.05,0.045,10587936,-0.8726230987089647,-0.020419345933504713,0.013151601261806197,,-66.35109150116688,
100,logL,5,0.05,0.06,0.055,10320290,-0.9775682470428194,-0.020688021485124244,0.014473753487510815,,-67.54075560885768,
100,logL,6,0.06,0.07,0.065,10142195,-0.9782893291067638,-0.019021704679866757,0.0161950846296551,,-60.40655862430019,
100,logL,7,0.07,0.08,0.075,9958392,-1.1795226552837252,-0.02136187926453776,0.017731523159186878,,-66.52122576805269,
100,logL,8,0.08,0.09,0.085,9792221,-1.053078080166486,-0.01792314000403629,0.01890084754246043,,-55.71591844232193,
100,logL,9,0.09,0.1,0.095,9731516,-1.0502985330447125,-0.016869151526761682,0.01994329288293634,,-52.66424853758014,
100,logL,10,0.1,0.11,0.105,9626989,-0.8946162822474503,-0.01367205584754071,0.02093849392691401,,-42.725913591021204,
100,logL,11,0.11,0.12,0.115,9460122,-0.9413104665413158,-0.013769451204399426,0.022215744861095114,,-42.37132144012723,
100,logL,12,0.12,0.13,0.125,9396746,-0.9205973295148064,-0.012897565926450241,0.023424224528285676,,-39.30108031551477,
100,logL,13,0.13,0.14,0.135,9345869,-0.9048456355125211,-0.012197774826919257,0.024179370002837507,,-37.4222171796178,
100,logL,14,0.14,0.15,0.145,9237880,-0.7018126366343592,-0.009134568609645273,0.02490659582736327,,-28.17778236330968,
100,logL,15,0.15,0.16,0.155,9221782,-0.5557082973861929,-0.006981930410668262,0.026059664718724423,,-21.324460747451774,
100,logL,16,0.16,0.17,0.165,9150072,-0.673479215439092,-0.008207145687556906,0.02727673765690673,,-24.690607209347142,
100,logL,17,0.17,0.18,0.175,9077623,-0.5239229672436043,-0.006201991484668234,0.0280822143104633,,-18.65675410960713,
100,logL,18,0.18,0.19,0.185,9043731,-0.4517374494220501,-0.005199759188198695,0.029232449815385714,,-15.453287434852285,
100,logL,19,0.19,0.2,0.195,8930757,-0.5304185965642245,-0.005955815717343267,0.029833882962649848,,-17.779066748645338,
100,logL,20,0.2,0.21,0.205,8911141,-0.46577258674738187,-0.005096126634331014,0.030800552136792295,,-15.122215494020345,
100,logL,21,0.21,0.22,0.215,8876955,-0.19362514181551838,-0.002066964631096437,0.03161409740376319,,-6.1246455763899235,
100,logL,22,0.22,0.23,0.225,8856212,0.06724827998544747,0.0007012693794399187,0.03220661501036663,,2.0880269461351855,
100,logL,23,0.23,0.24,0.235,8828204,0.11455735035626402,0.0011690564538489401,0.033228458202351895,,3.4475674332718724,
100,logL,24,0.24,0.25,0.245,8797837,-0.00936918870349368,-9.364223642508847e-05,0.033692732905620956,,-0.27807743378188887,
100,logL,25,0.25,0.26,0.255,8725077,0.11174826134661775,0.0010957354423843573,0.03457555071223046,,3.232002355557243,
100,logL,26,0.26,0.27,0.265,8697076,-0.10737322463601989,-0.001032147623271263,0.03537581572345236,,-3.0352155120719075,
100,logL,27,0.27,0.28,0.275,8660605,-0.19322073455881872,-0.0018242856118252419,0.03589014188345182,,-5.383671515879649,
100,logL,28,0.28,0.29,0.285,8633276,-0.4891554095512626,-0.0045352592683350875,0.0369424646013771,,-13.241006381935556,
100,logL,29,0.29,0.3,0.295,8604916,-0.6112354948603564,-0.005568622266160965,0.037659013085559155,,-16.23078898726485,
100,logL,30,0.3,0.31,0.305,8546950,-0.6060287806029887,-0.005436690429284028,0.03808696051628587,,-15.911712890395982,
100,logL,31,0.31,0.32,0.315,8528452,-0.7578978429475345,-0.006688269761040066,0.03920663727554246,,-19.330855579912733,
100,logL,32,0.32,0.33,0.325,8494459,-0.6692546670891802,-0.005813171782920691,0.039635924604664946,,-16.88505248116282,
100,logL,33,0.33,0.34,0.335,8505811,-0.7030443373520738,-0.006007894383596248,0.040508972029987635,,-17.355274698939045,
100,logL,34,0.34,0.35,0.345,8488449,-0.5321594749897965,-0.004481106264422045,0.04094787804792688,,-12.996020803982512,
100,logL,35,0.35,0.36,0.355,8452551,-0.34764068366344814,-0.002885637965274022,0.0416476102584905,,-8.347194028799677,
100,logL,36,0.36,0.37,0.365,8424473,-0.11463389880845987,-0.0009387687242016006,0.04237038232513458,,-2.705519575650791,
100,logL,37,0.37,0.38,0.375,8419557,-0.021778805038144444,-0.00017585366921561599,0.042568069119062316,,-0.5116230425493207,
100,logL,38,0.38,0.39,0.385,8376173,-0.017751178291143477,-0.00014157249087647986,0.043288800687926156,,-0.41006398904681424,
100,logL,39,0.39,0.4,0.395,8357163,-0.02132892673525255,-0.00016789204162752375,0.0440061868745653,,-0.4846801836307305,
100,logL,40,0.4,0.41,0.405,8323371,-0.05991849613861966,-0.00046616472318130713,0.04478240056698097,,-1.3379920544679076,
100,logL,41,0.41,0.42,0.415,8308854,0.1402711776741219,0.0010779690968969213,0.0452094936959155,,3.1026929568732338,
100,logL,42,0.42,0.43,0.425,8322307,-0.2075811048815388,-0.00157348353965579,0.046405083251613785,,-4.473240652452012,
100,logL,43,0.43,0.44,0.435,8296282,-0.18989338521447907,-0.001423821998741272,0.04627396287116576,,-4.103676742430147,
100,logL,44,0.44,0.45,0.445,8275434,-0.24213614943558737,-0.0017945361893026604,0.04696249619308773,,-5.155947171973935,
100,logL,45,0.45,0.46,0.455,8246513,-0.15521974731376975,-0.0011380923130012597,0.04854331009734829,,-3.197551773920929,
100,logL,46,0.46,0.47,0.465,8215093,-0.3890694576909812,-0.002824075032856043,0.04843186880871468,,-8.033335637483665,
100,logL,47,0.47,0.48,0.475,8187298,-0.47910519619860215,-0.0034411206334816306,0.04905725688887313,,-9.766245130336056,
100,logL,48,0.48,0.49,0.485,8176064,-0.5981467723832876,-0.004250386365967047,0.04955908086540192,,-12.069367751347151,
100,logL,49,0.49,0.5,0.495,8171305,-0.6685445447309719,-0.0046995214094506165,0.050688804491905715,,-13.189195354523088,
100,logL,50,0.5,0.51,0.505,8157139,-0.5754226453961175,-0.004004967988663581,0.05098876088745389,,-11.285283960248266,
100,logL,51,0.51,0.52,0.515,8140459,-0.4293473568589292,-0.0029594062024009475,0.0519104589457311,,-8.270921998739851,
100,logL,52,0.52,0.53,0.525,8130790,-0.2573920477086149,-0.001756900045507651,0.05199676266317664,,-4.950155250547862,
100,logL,53,0.53,0.54,0.535,8111753,-0.03961200272115284,-0.00026787000883837434,0.05193965120586388,,-0.7626543844922995,
100,logL,54,0.54,0.55,0.545,8099003,0.18493652692990326,0.0012389028529142918,0.05274655821381532,,3.5061344890075667,
100,logL,55,0.55,0.56,0.555,8079065,0.46622782869979273,0.0030984526790867576,0.053765477863264736,,8.671509065454488,
100,logL,56,0.56,0.57,0.565,8074380,0.5133000986812439,0.0033762333511245064,0.05392480292828388,,9.51881269485391,
100,logL,57,0.57,0.58,0.575,8080144,0.46699964805324257,0.0030450382080462165,0.05376067129356615,,8.686640936887466,
100,logL,58,0.58,0.59,0.585,8077765,0.8357394506082834,0.00540026583499674,0.054581401214463234,,15.311799111284545,
100,logL,59,0.59,0.6,0.595,8069216,0.6197641163330043,0.003968265867019341,0.05513940356345739,,11.239949587407969,
100,logL,60,0.6,0.61,0.605,8048368,0.6282878098808815,0.003994029593120223,0.055775153529851934,,11.264654064010955,
100,logL,61,0.61,0.62,0.615,8023469,0.6364802714743127,0.004013345964597211,0.05612937378449509,,11.33952204630031,
100,logL,62,0.62,0.63,0.625,8001147,0.5816486754588659,0.0036390651425054076,0.05646250591422955,,10.301503024722821,
100,logL,63,0.63,0.64,0.635,7987164,0.44943733463111857,0.0027897830629731793,0.05717771638006515,,7.860358249421337,
100,logL,64,0.64,0.65,0.645,7968068,0.15894202765322796,0.000979456607324951,0.057812711742895984,,2.7492574359783206,
100,logL,65,0.65,0.66,0.655,7958649,0.21271056525986615,0.0012993333621780872,0.05850459571924325,,3.635792413311245,
100,logL,66,0.66,0.67,0.665,7944715,-0.01398202638480206,-8.481371996930958e-05,0.059213058216775145,,-0.23613079286691752,
100,logL,67,0.67,0.68,0.675,7942471,-0.18742067720482602,-0.0011279485218045075,0.0595160867586505,,-3.1490759458842437,
100,logL,68,0.68,0.69,0.685,7929771,-0.30407853517286776,-0.0018161960226098692,0.06013867487239733,,-5.056289248442267,
100,logL,69,0.69,0.7,0.695,7903173,-0.18000744855537498,-0.0010687390379210645,0.060366434662612524,,-2.9819128719699126,
100,logL,70,0.7,0.71,0.705,7888156,-0.3413254022287481,-0.0020117904110650334,0.06063002816993926,,-5.629642811183441,
100,logL,71,0.71,0.72,0.715,7889297,-0.03275530713892394,-0.0001916247014959774,0.061384553537143303,,-0.5336082980403851,
100,logL,72,0.72,0.73,0.725,7892789,0.06716574365530936,0.0003899655708721846,0.06166879430835859,,1.0891366437207242,
100,logL,73,0.73,0.74,0.735,7871883,0.11419043352094949,0.0006588307213858611,0.061751033425683555,,1.84920684215554,
100,logL,74,0.74,0.75,0.745,7861512,-0.07945615768505498,-0.0004550990987928817,0.06246506709959716,,-1.2720094826499817,
100,logL,75,0.75,0.76,0.755,7858732,-0.17769743306221508,-0.00101145087597695,0.06238163359293095,,-2.8485536980607646,
100,logL,76,0.76,0.77,0.765,7849352,-0.32103512845359017,-0.0018152572215006661,0.06354415382359004,,-5.052158367626411,
100,logL,77,0.77,0.78,0.775,7838748,-0.33290134607577193,-0.0018702744663206456,0.06352696166191364,,-5.24031588111283,
100,logL,78,0.78,0.79,0.785,7832263,-0.420640630866171,-0.002347285468851707,0.06431993227310003,,-6.5398176894861555,
100,logL,79,0.79,0.8,0.795,7811351,-0.796624984851646,-0.004422585360039287,0.06520250009480064,,-12.21770612619761,
100,logL,80,0.8,0.81,0.805,7811660,-0.6919836131748482,-0.0038142491200587464,0.06550806630466972,,-10.563334444288435,
100,logL,81,0.81,0.82,0.815,7809429,-0.8426845100305149,-0.004613962716573938,0.06551833526086735,,-12.86181199011373,
100,logL,82,0.82,0.83,0.825,7811478,-0.7970013888573741,-0.004337449154281281,0.06621805128977515,,-12.036013946856219,
100,logL,83,0.83,0.84,0.835,7797420,-0.9946786373461656,-0.005380389475676872,0.06671658206988058,,-14.909016716478593,
100,logL,84,0.84,0.85,0.845,7778314,-0.6993056298504272,-0.0037605807270718124,0.06643703881679869,,-10.525839837304833,
100,logL,85,0.85,0.86,0.855,7768521,-0.39496339962207117,-0.0021119744862501456,0.0670898004141303,,-5.887085625296999,
100,logL,86,0.86,0.87,0.865,7756321,-0.25901701424052126,-0.0013775412503386328,0.0676671800018349,,-3.827808610222823,
100,logL,87,0.87,0.88,0.875,7750801,-0.37885267053032035,-0.0020018632206845505,0.06905149470114597,,-5.48652382066442,
100,logL,88,0.88,0.89,0.885,7732049,-0.32418259768929447,-0.0017045274825498106,0.06868504624198679,,-4.719842461008979,
100,logL,89,0.89,0.9,0.895,7727365,-0.31747889613574554,-0.0016598248120794784,0.0693206151603081,,-4.5798626483847045,
100,logL,90,0.9,0.91,0.905,7729814,-0.08998896724914651,-0.00046756637888337795,0.07040297883722442,,-1.27819829125705,
100,logL,91,0.91,0.92,0.915,7717781,0.23987260090006135,0.001240193636971674,0.07036509932615143,,3.408971254175604,
100,logL,92,0.92,0.93,0.925,7716286,0.12982358678939532,0.0006672895211285538,0.07017670699631516,,1.8499526744139205,
100,logL,93,0.93,0.94,0.935,7713639,0.11960979679862449,0.0006110903189131759,0.07195435340386754,,1.66230104420889,
100,logL,94,0.94,0.95,0.945,7710373,0.21677509877849932,0.0011015813722578616,0.07120211466722697,,3.044503661044732,
100,logL,95,0.95,0.96,0.955,7710508,0.27274760858288727,0.0013791652542412569,0.07271196420737695,,3.7510691886276373,
100,logL,96,0.96,0.97,0.965,7700281,0.6425249713966537,0.0032293444754645287,0.07242581986539899,,8.87149047937276,
100,logL,97,0.97,0.98,0.975,7687685,0.19258005757066643,0.0009635549784954529,0.07358757377418448,,2.6170187124477002,
100,logL,98,0.98,0.99,0.985,7674688,0.5958336378696008,0.002968913055782749,0.07398982552043779,,8.052913136077299,
100,logL,99,0.99,1.0,0.995,7672364,0.43470293837037643,0.002152477738491296,0.07316472982108156,,5.941427507945527,
100,logOm,0,0.0,0.01,0.005,14929253,0.17831566910218366,0.00972531006849939,0.004339227842334577,,41.09387097918482,
100,logOm,1,0.01,0.02,0.015,12240453,0.005986712888970347,0.00018192765213116083,0.009144454468437683,,0.6546823443250376,
100,logOm,2,0.02,0.03,0.025,11400343,-0.059963143051423584,-0.0014075777657680073,0.012217240947728096,,-4.9080756701106285,
100,logOm,3,0.03,0.04,0.035,10893554,-0.12595841016591414,-0.00249695243210711,0.015213234063068267,,-8.279528839413015,
100,logOm,4,0.04,0.05,0.045,10587936,-0.15691786829283516,-0.0027420630617927665,0.017554308434896103,,-8.93899459923463,
100,logOm,5,0.05,0.06,0.055,10320290,-0.22005106127137575,-0.003477028513823419,0.019285681268130846,,-11.410074563194465,
100,logOm,6,0.06,0.07,0.065,10142195,-0.13182124102427295,-0.001914141659476137,0.021643158689242974,,-6.090665550116324,
100,logOm,7,0.07,0.08,0.075,9958392,-0.20491602468173953,-0.00277134431571389,0.023645490424288026,,-8.666177821004515,
100,logOm,8,0.08,0.09,0.085,9792221,-0.2469252776926536,-0.0031384500833288808,0.024905171132733675,,-9.91461879047728,
100,logOm,9,0.09,0.1,0.095,9731516,-0.1790066471418918,-0.00214720563534602,0.026730119552347928,,-6.696814310588003,
100,logOm,10,0.1,0.11,0.105,9626989,-0.17128339625757727,-0.0019549320481141884,0.027769556459992926,,-6.168027800672366,
100,logOm,11,0.11,0.12,0.115,9460122,-0.15925695571287668,-0.001739793620669232,0.029514854845652964,,-5.395823782488719,
100,logOm,12,0.12,0.13,0.125,9396746,-0.19517815865340202,-0.002042451223843778,0.03120682265920086,,-6.254342545054221,
100,logOm,13,0.13,0.14,0.135,9345869,-0.2506367604463317,-0.0025230897538845052,0.03244339511067521,,-7.72535548734423,
100,logOm,14,0.14,0.15,0.145,9237880,-0.18074038980705587,-0.0017566560364033785,0.033495586506004996,,-5.3959464114668725,
100,logOm,15,0.15,0.16,0.155,9221782,-0.07388693262256152,-0.000693549482282656,0.034823827606776755,,-2.1217349642571466,
100,logOm,16,0.16,0.17,0.165,9150072,-0.05799409120095944,-0.0005278364114119269,0.036159546360095704,,-1.6038390145557664,
100,logOm,17,0.17,0.18,0.175,9077623,-0.1430771358010796,-0.0012647382565450353,0.03770440349316854,,-3.7947062556500333,
100,logOm,18,0.18,0.19,0.185,9043731,-0.088875010801589,-0.0007638394606758329,0.03872071870233577,,-2.2952830882301716,
100,logOm,19,0.19,0.2,0.195,8930757,-0.04553813828550668,-0.000381935930977386,0.04016647886898558,,-1.1337348846047046,
100,logOm,20,0.2,0.21,0.205,8911141,0.006380039330141862,5.213203387876711e-05,0.041235882276508144,,0.15472057290687669,
100,logOm,21,0.21,0.22,0.215,8876955,0.117094654769619,0.0009338821727750515,0.04216310655389461,,2.777182810757642,
100,logOm,22,0.22,0.23,0.225,8856212,0.28004035837348407,0.0021809423817713692,0.04316429634591592,,6.4877776792481106,
100,logOm,23,0.23,0.24,0.235,8828204,0.14595032531532115,0.0011123845155940214,0.0442525536285351,,3.298122104781969,
100,logOm,24,0.24,0.25,0.245,8797837,0.23137082992599844,0.0017270332099636827,0.044719460837180876,,5.173828699956752,
100,logOm,25,0.25,0.26,0.255,8725077,0.2540863594569085,0.0018608932658091312,0.04584722457475052,,5.542022702871347,
100,logOm,26,0.26,0.27,0.265,8697076,0.07095709237111242,0.0005095029349072815,0.04702629046730105,,1.5088813441589923,
100,logOm,27,0.27,0.28,0.275,8660605,-0.2221839772916569,-0.0015667901753277425,0.04849951135428102,,-4.581159089802765,
100,logOm,28,0.28,0.29,0.285,8633276,-0.3224540160873265,-0.002233380305801611,0.04909595174959984,,-6.567833081878379,
100,logOm,29,0.29,0.3,0.295,8604916,-0.4774879520071892,-0.003249184075051515,0.05080105324507163,,-9.399174259315418,
100,logOm,30,0.3,0.31,0.305,8546950,-0.4774725415406832,-0.0031995455906689775,0.05119702868756111,,-9.326176807145265,
100,logOm,31,0.31,0.32,0.315,8528452,-0.4378316506735642,-0.002884956061759817,0.05244664288783052,,-8.348134915135944,
100,logOm,32,0.32,0.33,0.325,8494459,-0.48627286738724496,-0.0031554285315608392,0.05279184285220054,,-9.211136439177658,
100,logOm,33,0.33,0.34,0.335,8505811,-0.41727823895724936,-0.002663281586577766,0.054124272562178215,,-7.709632281484766,
100,logOm,34,0.34,0.35,0.345,8488449,-0.39783338640933263,-0.0025021797760339344,0.054802709061805045,,-7.259374458307648,
100,logOm,35,0.35,0.36,0.355,8452551,-0.3643092502399403,-0.002258967164206114,0.05522045913537203,,-6.597360035468779,
100,logOm,36,0.36,0.37,0.365,8424473,-0.28788457393640554,-0.0017603544982916278,0.05653467084966479,,-5.092177412723231,
100,logOm,37,0.37,0.38,0.375,8419557,-0.293557299832621,-0.001771398380325498,0.05694603565817686,,-5.155008534654145,
100,logOm,38,0.38,0.39,0.385,8376173,-0.31056181806040417,-0.001849446737053192,0.05740176150679797,,-5.410318601871216,
100,logOm,39,0.39,0.4,0.395,8357163,-0.2205116586682614,-0.0012966059695059247,0.058535438654945385,,-3.7671479660062546,
100,logOm,40,0.4,0.41,0.405,8323371,-0.15604151430567237,-0.0009067592133773523,0.05944885114094306,,-2.624802856757057,
100,logOm,41,0.41,0.42,0.415,8308854,-0.03196121874612867,-0.00018347232103392731,0.060330110351346534,,-0.5297722573354338,
100,logOm,42,0.42,0.43,0.425,8322307,-0.0063202293086011,-3.578333892862282e-05,0.06197430171644809,,-0.10198145253040744,
100,logOm,43,0.43,0.44,0.435,8296282,-0.09965669268091348,-0.0005578999007966571,0.061809864361147514,,-1.6123104897728227,
100,logOm,44,0.44,0.45,0.445,8275434,-0.2705251540162492,-0.0014982326262174758,0.06292373520236501,,-4.299254536403958,
100,logOm,45,0.45,0.46,0.455,8246513,-0.2803147289147505,-0.0015351448944846099,0.06469387878533375,,-4.33294052200652,
100,logOm,46,0.46,0.47,0.465,8215093,-0.2652756279229771,-0.0014383834118545885,0.06514824698496108,,-4.071876684329108,
100,logOm,47,0.47,0.48,0.475,8187298,-0.2786403870789136,-0.0014943976213793232,0.06554723088370026,,-4.250986400528531,
100,logOm,48,0.48,0.49,0.485,8176064,-0.3707329104691739,-0.0019678433824835886,0.06585819392762475,,-5.629260208328716,
100,logOm,49,0.49,0.5,0.495,8171305,-0.4692422925831865,-0.0024642264225541296,0.06735325293185118,,-6.966883886929283,
100,logOm,50,0.5,0.51,0.505,8157139,-0.47258620318728717,-0.002455760690838709,0.06770251541697776,,-6.980334486490538,
100,logOm,51,0.51,0.52,0.515,8140459,-0.42382484122769726,-0.002182678713307504,0.06879308849635851,,-6.1608636927259335,
100,logOm,52,0.52,0.53,0.525,8130790,-0.3111068569741109,-0.0015863788778664506,0.06973766224279675,,-4.461102465565446,
100,logOm,53,0.53,0.54,0.535,8111753,-0.1806751012910941,-0.0009127192769139662,0.06949045593768072,,-2.599998789087298,
100,logOm,54,0.54,0.55,0.545,8099003,-0.18935156874046122,-0.0009477083359823202,0.07081233992094997,,-2.6739911285496327,
100,logOm,55,0.55,0.56,0.555,8079065,0.048003107222367,0.00023824672707555117,0.07103863600193275,,0.6757323890771352,
100,logOm,56,0.56,0.57,0.565,8074380,0.10729923261810637,0.0005272159926987904,0.07198807758769991,,1.4905139324965084,
100,logOm,57,0.57,0.58,0.575,8080144,0.1787654888712933,0.0008706434788978747,0.07137489900827311,,2.504598834536669,
100,logOm,58,0.58,0.59,0.585,8077765,0.059381987622539656,0.0002866232653795669,0.07229610230418608,,0.8213719098256467,
100,logOm,59,0.59,0.6,0.595,8069216,0.06976675235316798,0.00033380989607124744,0.07338244271479137,,0.9507281274939817,
100,logOm,60,0.6,0.61,0.605,8048368,0.033469213326253744,0.00015891360415760147,0.07393384630527548,,0.45269135854312476,
100,logOm,61,0.61,0.62,0.615,8023469,-0.087078744860565,-0.00040995862546377033,0.07491167371531367,,-1.1624188933688728,
100,logOm,62,0.62,0.63,0.625,8001147,-0.10355611181102975,-0.00048406761623768233,0.07563616843236634,,-1.3691348194565058,
100,logOm,63,0.63,0.64,0.635,7987164,-0.30669947640120465,-0.0014213679433833796,0.07665723309165476,,-4.000920252815559,
100,logOm,64,0.64,0.65,0.645,7968068,-0.3496656528638228,-0.001609054538749892,0.07755115890170342,,-4.508838524347859,
100,logOm,65,0.65,0.66,0.655,7958649,-0.146927075229646,-0.0006705213047107361,0.07850155850660712,,-1.8716453281278462,
100,logOm,66,0.66,0.67,0.665,7944715,-0.46489443455165963,-0.0021064030311788566,0.07862369214302312,,-5.912905154669886,
100,logOm,67,0.67,0.68,0.675,7942471,-0.4399664773028297,-0.0019779032574606266,0.07922014739983517,,-5.553719498680775,
100,logOm,68,0.68,0.69,0.685,7929771,-0.6123212099297242,-0.002732583101427937,0.08031889781971821,,-7.623625654128435,
100,logOm,69,0.69,0.7,0.695,7903173,-0.20413352012209127,-0.0009053674911898104,0.07988418833526655,,-2.5553682696926425,
100,logOm,70,0.7,0.71,0.705,7888156,-0.12705742796566633,-0.000559463763800642,0.0798496045390724,,-1.5912092326455287,
100,logOm,71,0.71,0.72,0.715,7889297,0.03305374547779627,0.0001444868922744497,0.08176026107808283,,0.4042764179315575,
100,logOm,72,0.72,0.73,0.725,7892789,-0.13951859582632398,-0.0006051510787235044,0.0820816706097678,,-1.6997533650310612,
100,logOm,73,0.73,0.74,0.735,7871883,-0.07123700158747492,-0.00030690173612352433,0.08235306817193902,,-0.8650193996263058,
100,logOm,74,0.74,0.75,0.745,7861512,0.15214821083419494,0.000650957686005173,0.08299860802529684,,1.8331417171215962,
100,logOm,75,0.75,0.76,0.755,7858732,0.1911895422275508,0.0008129693716825631,0.08317880529971133,,2.298536767132604,
100,logOm,76,0.76,0.77,0.765,7849352,-0.1508965253748653,-0.0006373905142757494,0.08489909758885417,,-1.7773631247015222,
100,logOm,77,0.77,0.78,0.775,7838748,-0.12308803949078628,-0.0005165225676057733,0.08474934089813316,,-1.4523775428381844,
100,logOm,78,0.78,0.79,0.785,7832263,-0.32025909620391757,-0.0013350277858511178,0.08604107358205225,,-3.7221652737573705,
100,logOm,79,0.79,0.8,0.795,7811351,-0.5906780616342342,-0.0024497846646357904,0.08617923944785828,,-6.85406445239769,
100,logOm,80,0.8,0.81,0.805,7811660,-0.3187795213212006,-0.001312088199205183,0.08743912729638059,,-3.6457308207191583,
100,logOm,81,0.81,0.82,0.815,7809429,-0.27374744120287753,-0.001120055015452647,0.08740611271349175,,-3.1319027091411042,
100,logOm,82,0.82,0.83,0.825,7811478,-0.4053990045565654,-0.0016477385657372745,0.08842404978989435,,-4.5847142889275005,
100,logOm,83,0.83,0.84,0.835,7797420,-0.21636870942914355,-0.0008740547483463674,0.0884290088830058,,-2.446806903777535,
100,logOm,84,0.84,0.85,0.845,7778314,-0.3539937311242318,-0.0014218898895077146,0.08857712017749017,,-3.9964466039864677,
100,logOm,85,0.85,0.86,0.855,7768521,-0.14554472426877396,-0.0005813839784073042,0.09032534800785665,,-1.61133864943553,
100,logOm,86,0.86,0.87,0.865,7756321,-0.025114488360955534,-9.979598813790175e-05,0.09110153057909821,,-0.2756758113866163,
100,logOm,87,0.87,0.88,0.875,7750801,0.11723969250133326,0.0004627877927548771,0.09252654792710907,,1.267092473758913,
100,logOm,88,0.88,0.89,0.885,7732049,0.011540513268954555,4.5311835797574644e-05,0.09203161421046259,,0.12539727101344894,
100,logOm,89,0.89,0.9,0.895,7727365,0.2337696954397428,0.000912802726436152,0.09165403660253355,,2.5505662827869475,
100,logOm,90,0.9,0.91,0.905,7729814,0.08170824843239144,0.0003172002573434378,0.0934013304196931,,0.8748081859780849,
100,logOm,91,0.91,0.92,0.915,7717781,0.4074757324648517,0.0015736959725440333,0.09378056495100752,,4.344991232220915,
100,logOm,92,0.92,0.93,0.925,7716286,0.39952510373142003,0.0015336004345976363,0.09382429156213999,,4.258226703122121,
100,logOm,93,0.93,0.94,0.935,7713639,0.5400808734730069,0.0020619660687514483,0.09467526927473517,,5.704561260932497,
100,logOm,94,0.94,0.95,0.945,7710373,0.5358005688424976,0.0020341895729072065,0.09523366832719354,,5.626167491539357,
100,logOm,95,0.95,0.96,0.955,7710508,0.6706206999872468,0.002533182992038838,0.09636270354044857,,6.959338783036027,
100,logOm,96,0.96,0.97,0.965,7700281,0.528750144495651,0.001985682414092563,0.09667482145025745,,5.469367686059925,
100,logOm,97,0.97,0.98,0.975,7687685,0.37876135765411245,0.0014155549683126849,0.0976098268916222,,3.8803609197530635,
100,logOm,98,0.98,0.99,0.985,7674688,0.5097451669439841,0.0018969045594554976,0.09768840002702418,,5.218072635061787,
100,logOm,99,0.99,1.0,0.995,7672364,0.3497178734342219,0.001294031284054353,0.09776851806435007,,3.5769988167770097,
100,logc,0,0.0,0.01,0.005,14929253,0.09374576239130827,0.004243105816534616,0.004979442253882239,,18.826558801484058,
100,logc,1,0.01,0.02,0.015,12240453,-0.07694974576500258,-0.0019389542363172985,0.01086269749820606,,-7.083852402012536,
100,logc,2,0.02,0.03,0.025,11400343,-0.2620549365506917,-0.005100512582370524,0.014757593142890147,,-17.757295109937587,
100,logc,3,0.03,0.04,0.035,10893554,-0.3660064730693686,-0.006016462611788715,0.018290808425146743,,-20.010404382464152,
100,logc,4,0.04,0.05,0.045,10587936,-0.46374337945612876,-0.006719867914703314,0.02121200924383838,,-21.862303288918092,
100,logc,5,0.05,0.06,0.055,10320290,-0.5941759870596379,-0.007784861646262382,0.023258761506722205,,-25.546329579410763,
100,logc,6,0.06,0.07,0.065,10142195,-0.7102353788408373,-0.008552126530391146,0.026069336750166306,,-27.24409085076959,
100,logc,7,0.07,0.08,0.075,9958392,-0.7523998097520461,-0.008437603770020808,0.028534891183348017,,-26.367712598501893,
100,logc,8,0.08,0.09,0.085,9792221,-0.7725549796594675,-0.008141151752824491,0.030130207586153465,,-25.64054620103249,
100,logc,9,0.09,0.1,0.095,9731516,-0.7981437900149473,-0.007938859000104577,0.03213695246921238,,-24.835702476131782,
100,logc,10,0.1,0.11,0.105,9626989,-0.7909131722535648,-0.007485707242635508,0.03353469354926033,,-23.584923210697117,
100,logc,11,0.11,0.12,0.115,9460122,-0.7345857756419325,-0.006654475386259208,0.03548576852161696,,-20.700855758399115,
100,logc,12,0.12,0.13,0.125,9396746,-0.771098114596475,-0.0066915585876455635,0.037687277254257974,,-20.460435743188505,
100,logc,13,0.13,0.14,0.135,9345869,-0.6215285763338991,-0.005187657406757298,0.03918599979958146,,-15.860985543631262,
100,logc,14,0.14,0.15,0.145,9237880,-0.5577945365810759,-0.004495710769400227,0.04021933840832599,,-13.868814323052224,
100,logc,15,0.15,0.16,0.155,9221782,-0.5048555074199088,-0.003930026356870815,0.04185944589912948,,-12.060730775951525,
100,logc,16,0.16,0.17,0.165,9150072,-0.5131033081499292,-0.003872272396714683,0.043215305820552274,,-11.873184706375682,
100,logc,17,0.17,0.18,0.175,9077623,-0.4143955091803382,-0.003037786886033198,0.045010030014109255,,-9.206737010627142,
100,logc,18,0.18,0.19,0.185,9043731,-0.3373650622837152,-0.002404431931330454,0.04648084364028914,,-7.258152732651575,
100,logc,19,0.19,0.2,0.195,8930757,-0.47554464528074814,-0.003306825473208105,0.048522092140062444,,-9.800579989586083,
100,logc,20,0.2,0.21,0.205,8911141,-0.5032904542161836,-0.00341027866802568,0.05011319917512409,,-10.043071735600032,
100,logc,21,0.21,0.22,0.215,8876955,-0.2541711192373226,-0.001681018929201184,0.05056125030672523,,-5.026994342414727,
100,logc,22,0.22,0.23,0.225,8856212,-0.3846031989623344,-0.0024837518211278317,0.05182304264367015,,-7.421470823448673,
100,logc,23,0.23,0.24,0.235,8828204,-0.19538081259510287,-0.001234865437441772,0.053014472598483645,,-3.685424055330342,
100,logc,24,0.24,0.25,0.245,8797837,-0.24448578963559342,-0.0015136058545219956,0.05367299817577024,,-4.555098428355776,
100,logc,25,0.25,0.26,0.255,8725077,-0.29424709626147916,-0.0017866938513446046,0.055373332333480144,,-5.313877346037377,
100,logc,26,0.26,0.27,0.265,8697076,-0.2551739753914215,-0.0015196568292912976,0.05659992196636979,,-4.508380339164413,
100,logc,27,0.27,0.28,0.275,8660605,-0.03863223680470451,-0.00022587311873980813,0.0582659885129215,,-0.6630323760170505,
100,logc,28,0.28,0.29,0.285,8633276,-0.08245215819646357,-0.00047352834049402346,0.05968481098247433,,-1.3814596517809963,
100,logc,29,0.29,0.3,0.295,8604916,-0.09775826918901778,-0.0005517012095658035,0.06065402058087754,,-1.6117360111134682,
100,logc,30,0.3,0.31,0.305,8546950,0.10386750965616276,0.0005770444151469999,0.06145432714298484,,1.6901577884742895,
100,logc,31,0.31,0.32,0.315,8528452,-0.19162603973535597,-0.0010470062707204594,0.06319275023269907,,-3.0324054425502616,
100,logc,32,0.32,0.33,0.325,8494459,-0.03163697892786521,-0.0001702203530493303,0.06381728653624881,,-0.4957430916448495,
100,logc,33,0.33,0.34,0.335,8505811,0.06245829351443444,0.00033057709179187963,0.0649404142916343,,0.9617784887227057,
100,logc,34,0.34,0.35,0.345,8488449,0.22757275694953982,0.0011870141124129317,0.06583633920938362,,3.456643544923956,
100,logc,35,0.35,0.36,0.355,8452551,0.28111644005312364,0.0014458449859521278,0.06683001388608938,,4.206439946762271,
100,logc,36,0.36,0.37,0.365,8424473,0.3296764247659798,0.001671357537221704,0.06785044208685644,,4.858869222163,
100,logc,37,0.37,0.38,0.375,8419557,0.5075990769574963,0.0025398182358617187,0.06825248288053166,,7.437078557947726,
100,logc,38,0.38,0.39,0.385,8376173,0.4590567587758505,0.0022672376395422864,0.06876151996170132,,6.676070555617955,
100,logc,39,0.39,0.4,0.395,8357163,0.36189402964336104,0.0017645705349514824,0.07072107845440802,,5.1172017954542985,
100,logc,40,0.4,0.41,0.405,8323371,0.2980441370341458,0.0014362592856201214,0.07138096516761128,,4.1754007715404455,
100,logc,41,0.41,0.42,0.415,8308854,0.33595498518812317,0.001598813284460108,0.07156140816280024,,4.6946391052539775,
100,logc,42,0.42,0.43,0.425,8322307,0.2129393574352747,0.000999818073199313,0.07418082995933876,,2.87054428417685,
100,logc,43,0.43,0.44,0.435,8296282,0.22522590286459643,0.001045925468948136,0.07433596511675958,,3.0298376097066053,
100,logc,44,0.44,0.45,0.445,8275434,0.23116354951762919,0.0010616922119307266,0.07556990872194401,,3.0589364659442,
100,logc,45,0.45,0.46,0.455,8246513,0.34217894739929733,0.0015537121367772257,0.07754649018120513,,4.4125652444065215,
100,logc,46,0.46,0.47,0.465,8215093,0.03245062259495679,0.00014586217339359307,0.07809957256389329,,0.415503203534295,
100,logc,47,0.47,0.48,0.475,8187298,0.08244868442392406,0.00036667493706894777,0.07878459706793918,,1.0465076612986315,
100,logc,48,0.48,0.49,0.485,8176064,0.05307711492645595,0.00023360466131257176,0.07947996596038655,,0.6678049529224762,
100,logc,49,0.49,0.5,0.495,8171305,0.08389089079509393,0.00036537858233925155,0.08013035320540304,,1.046930251013012,
100,logc,50,0.5,0.51,0.505,8157139,0.20293726821489777,0.0008746146716760307,0.081557651647451,,2.4882676746522083,
100,logc,51,0.51,0.52,0.515,8140459,0.3692597136709672,0.001576765201513614,0.08271951071847386,,4.4639977976622625,
100,logc,52,0.52,0.53,0.525,8130790,0.3486149949006352,0.0014743186775562126,0.08302132526469394,,4.199101782453585,
100,logc,53,0.53,0.54,0.535,8111753,0.4076432590522021,0.0017074776677958496,0.08436995217258587,,4.83161657148191,
100,logc,54,0.54,0.55,0.545,8099003,0.5762418791996042,0.0023917485589516,0.08446800914656206,,6.822013268949619,
100,logc,55,0.55,0.56,0.555,8079065,0.5993248262642421,0.0024664983518383984,0.08581093672672643,,6.984247569431067,
100,logc,56,0.56,0.57,0.565,8074380,0.4334383513832565,0.0017661512999989793,0.08640241546890337,,5.016507339881637,
100,logc,57,0.57,0.58,0.575,8080144,0.5049778079545089,0.0020398446692116777,0.08598192425972627,,5.873069395715295,
100,logc,58,0.58,0.59,0.585,8077765,0.7627434760422345,0.0030525398421481316,0.08716956784747648,,8.7501119355878,
100,logc,59,0.59,0.6,0.595,8069216,0.6296582296758446,0.0024981236254449537,0.08841828826177983,,7.121357380405476,
100,logc,60,0.6,0.61,0.605,8048368,0.7726207957324052,0.0030420460058516565,0.08893243130050618,,8.6877282497955,
100,logc,61,0.61,0.62,0.615,8023469,0.8133048873719728,0.003175640362028832,0.08978879644148184,,9.057977382534903,
100,logc,62,0.62,0.63,0.625,8001147,0.6019152829748378,0.0023329610694479107,0.09098570867889975,,6.61549260553736,
100,logc,63,0.63,0.64,0.635,7987164,0.7311671636811228,0.002810077633603357,0.09189679410359622,,7.9563946796323535,
100,logc,64,0.64,0.65,0.645,7968068,0.48070071881837917,0.0018344897591572895,0.09265601721374814,,5.188014046723493,
100,logc,65,0.65,0.66,0.655,7958649,0.26773034661190687,0.001013316006037748,0.09379547842535346,,2.85440568251889,
100,logc,66,0.66,0.67,0.665,7944715,0.5547581050909891,0.0020846178103214857,0.09485807822115784,,5.848295848853195,
100,logc,67,0.67,0.68,0.675,7942471,0.2943671684211111,0.00109730463664262,0.0947104059574526,,3.1080763031820564,
100,logc,68,0.68,0.69,0.685,7929771,0.4305271886948707,0.001593391703995665,0.09604221757190767,,4.482686880616132,
100,logc,69,0.69,0.7,0.695,7903173,0.22667584381809747,0.0008336513426851237,0.09620383732432677,,2.356203766112962,
100,logc,70,0.7,0.71,0.705,7888156,0.17161410024613977,0.0006264051532811223,0.09653685156266799,,1.7777055856719601,
100,logc,71,0.71,0.72,0.715,7889297,-0.03872108475729874,-0.00014032787148547554,0.09850914716570461,,-0.39307095707736733,
100,logc,72,0.72,0.73,0.725,7892789,0.002554219190465723,9.187356615433434e-06,0.09798703786370751,,0.02606690891114034,
100,logc,73,0.73,0.74,0.735,7871883,-0.06757970590277118,-0.00024151426461284538,0.09852182603037543,,-0.6859363922257751,
100,logc,74,0.74,0.75,0.745,7861512,-0.3374794940241763,-0.0011974461625633,0.09902210201317135,,-3.408122905523524,
100,logc,75,0.75,0.76,0.755,7858732,-0.4631157214490711,-0.001632807405412706,0.09993612420962969,,-4.634117293538646,
100,logc,76,0.76,0.77,0.765,7849352,-0.19432281572534782,-0.0006805661756078724,0.10239703203036231,,-1.8977387515267834,
100,logc,77,0.77,0.78,0.775,7838748,-0.3214855062891675,-0.0011185697930495807,0.10132518362396271,,-3.172809510834564,
100,logc,78,0.78,0.79,0.785,7832263,-0.2512989253294089,-0.0008689409328921755,0.10352874532698222,,-2.4273347903107836,
100,logc,79,0.79,0.8,0.795,7811351,-0.34987830364802175,-0.0012028591700483473,0.10445125745779354,,-3.349680149034107,
100,logc,80,0.8,0.81,0.805,7811660,-0.49252601915971006,-0.0016809274829694576,0.10551429783683958,,-4.667860463056107,
100,logc,81,0.81,0.82,0.815,7809429,-0.5019910611512879,-0.0017032890642403652,0.10481735180065754,,-4.78919809103724,
100,logc,82,0.82,0.83,0.825,7811478,-0.3108541258059043,-0.0010476804420145936,0.10620914826355554,,-2.926811210598611,
100,logc,83,0.83,0.84,0.835,7797420,-0.5673235797952891,-0.001901372465567751,0.1060767304259846,,-5.3482378040595915,
100,logc,84,0.84,0.85,0.845,7778314,-0.4311648351879942,-0.001436165163091022,0.10630641277490706,,-4.055868540131644,
100,logc,85,0.85,0.86,0.855,7768521,-0.44353579341679517,-0.0014692545495982963,0.108252340300801,,-4.0972397657578705,
100,logc,86,0.86,0.87,0.865,7756321,-0.5106426204617733,-0.001682132967149043,0.10972809547485914,,-4.653708954410601,
100,logc,87,0.87,0.88,0.875,7750801,-0.720636294431463,-0.0023590982192980216,0.11055226211016857,,-6.51851242730183,
100,logc,88,0.88,0.89,0.885,7732049,-0.5478213636569622,-0.0017837965539014107,0.11042527115184216,,-4.961014430326108,
100,logc,89,0.89,0.9,0.895,7727365,-0.5586794022314763,-0.0018086525863775667,0.11012834653454381,,-5.0729845658423285,
100,logc,90,0.9,0.91,0.905,7729814,-0.47867623197745246,-0.0015409751854957433,0.1119319819946733,,-4.27649205747319,
100,logc,91,0.91,0.92,0.915,7717781,-0.7619864658017237,-0.002440269725927611,0.1138189599109712,,-6.694723501231666,
100,logc,92,0.92,0.93,0.925,7716286,-0.8566990993692087,-0.0027272784131088567,0.11426299253037156,,-7.497607759060701,
100,logc,93,0.93,0.94,0.935,7713639,-0.7218089031273722,-0.0022857846023007287,0.11421746177105385,,-6.319602028753018,
100,logc,94,0.94,0.95,0.945,7710373,-0.7027802449017662,-0.0022124933247041493,0.11479441484514438,,-6.122076983011797,
100,logc,95,0.95,0.96,0.955,7710508,-0.7060020775176987,-0.002212108056830967,0.11597455330403206,,-6.0875602225161005,
100,logc,96,0.96,0.97,0.965,7700281,-0.4282637437591834,-0.001334162027629994,0.1166797718710987,,-3.670419789921301,
100,logc,97,0.97,0.98,0.975,7687685,-0.6147575277646551,-0.001904998288703587,0.11670228577659109,,-5.267741961297276,
100,logc,98,0.98,0.99,0.985,7674688,-0.3531174590802362,-0.0010895343797351282,0.11688103763214701,,-3.021169782831519,
100,logc,99,0.99,1.0,0.995,7672364,-0.15403042148073265,-0.00047246799550058053,0.11685797204540861,,-1.3180993883830159,
100,logT,0,0.0,0.01,0.005,14929253,-0.004185978178219252,-0.0006377086903841634,0.0014327160277806937,,-2.9217082080832286,
100,logT,1,0.01,0.02,0.015,12240453,0.02070975301553929,0.001755273527798167,0.003184828030977758,,6.502628341028917,
100,logT,2,0.02,0.03,0.025,11400343,0.03418954157863702,0.002238132614992595,0.00429502863574352,,7.960259285376897,
100,logT,3,0.03,0.04,0.035,10893554,0.028501420037253478,0.0015761032732216976,0.005348387000507507,,5.3289748917849415,
100,logT,4,0.04,0.05,0.045,10587936,0.0662142262604129,0.003227901095653122,0.006203147730817039,,10.674294589416716,
100,logT,5,0.05,0.06,0.055,10320290,0.027170360061345378,0.0011977701161444418,0.006851339524159903,,3.9657004247905743,
100,logT,6,0.06,0.07,0.065,10142195,0.018254338183967156,0.0007396375426570974,0.007590101109456063,,2.4050191059016517,
100,logT,7,0.07,0.08,0.075,9958392,0.047381852755567166,0.0017879694477184861,0.00832446830210147,,5.691877371147639,
100,logT,8,0.08,0.09,0.085,9792221,-0.016785099319986285,-0.000595160608743201,0.008763769243385752,,-1.9152831223453817,
100,logT,9,0.09,0.1,0.095,9731516,-0.003714571758670099,-0.00012434904279687303,0.009384989577390255,,-0.395799241761442,
100,logT,10,0.1,0.11,0.105,9626989,-0.05088181423870824,-0.0016208809496296049,0.009824369985220576,,-5.179142715029359,
100,logT,11,0.11,0.12,0.115,9460122,-0.002993784793421543,-9.124868263000561e-05,0.010367004285214034,,-0.2887801250059707,
100,logT,12,0.12,0.13,0.125,9396746,-0.06500496900311542,-0.001898558023388123,0.011029336160023549,,-5.893824257413569,
100,logT,13,0.13,0.14,0.135,9345869,-0.02265709029841706,-0.0006365098366831545,0.011374107927332662,,-1.9919883337813875,
100,logT,14,0.14,0.15,0.145,9237880,-0.0331691463256511,-0.0008995805963013259,0.011725876978618903,,-2.8287134843843322,
100,logT,15,0.15,0.16,0.155,9221782,-0.016835867107910296,-0.0004411212461525962,0.012274945685000193,,-1.3715634708252504,
100,logT,16,0.16,0.17,0.165,9150072,-0.0204746729651456,-0.0005201010336302261,0.012754973819367594,,-1.6052304971458389,
100,logT,17,0.17,0.18,0.175,9077623,-0.07555228009626025,-0.0018642117767748805,0.013200762363037967,,-5.723327033581488,
100,logT,18,0.18,0.19,0.185,9043731,-0.04651229919586897,-0.0011159907064118414,0.01365662346778376,,-3.405841810429378,
100,logT,19,0.19,0.2,0.195,8930757,-0.06102429993692604,-0.0014278514053073647,0.014196805209363892,,-4.298452999599923,
100,logT,20,0.2,0.21,0.205,8911141,-0.04644809214492063,-0.0010595126877880059,0.01466488406713824,,-3.1673003299769475,
100,logT,21,0.21,0.22,0.215,8876955,-0.015084414546141844,-0.0003357050447710171,0.014847926790297747,,-1.0159273250187784,
100,logT,22,0.22,0.23,0.225,8856212,-0.06450828022663291,-0.0014024741126740178,0.015169625857292701,,-4.25246349735257,
100,logT,23,0.23,0.24,0.235,8828204,-0.06601890371464036,-0.0014048255439384038,0.015463817412616963,,-4.269250079270556,
100,logT,24,0.24,0.25,0.245,8797837,-0.026071811032361225,-0.0005432289757364854,0.015730801714012792,,-1.6573733180513488,
100,logT,25,0.25,0.26,0.255,8725077,-0.09338826716848894,-0.0019086655797775384,0.016104730355145244,,-5.798809735342924,
100,logT,26,0.26,0.27,0.265,8697076,-0.05703486749399164,-0.0011433210478820942,0.01649515507378353,,-3.457673919334026,
100,logT,27,0.27,0.28,0.275,8660605,-0.039384332248760257,-0.0007752643645127039,0.016918713458718173,,-2.32785621346791,
100,logT,28,0.28,0.29,0.285,8633276,-0.025839776673489426,-0.0004995300149065536,0.01754289327112747,,-1.4729484056097617,
100,logT,29,0.29,0.3,0.295,8604916,-0.06122911402607821,-0.0011634678305865694,0.01780111844750515,,-3.439621740995693,
100,logT,30,0.3,0.31,0.305,8546950,0.010780696057147543,0.00020156760901028308,0.018017631755969245,,0.5983414581428492,
100,logT,31,0.31,0.32,0.315,8528452,-0.02915066524588833,-0.0005361150362240302,0.01842323513272486,,-1.5822772187338874,
100,logT,32,0.32,0.33,0.325,8494459,-0.0022914445474784273,-4.149294901073146e-05,0.01853567073864447,,-0.12362350301686481,
100,logT,33,0.33,0.34,0.335,8505811,0.04021070541899974,0.000716468733470388,0.018945062513720277,,2.1224899833335775,
100,logT,34,0.34,0.35,0.345,8488449,0.08907245322204166,0.0015643419841661632,0.019136411169416143,,4.65460594640637,
100,logT,35,0.35,0.36,0.355,8452551,0.04802169920043453,0.0008312749371096236,0.019530491682988874,,2.4588064642664165,
100,logT,36,0.36,0.37,0.365,8424473,0.004741507997812144,8.09423381317618e-05,0.01974180455490487,,0.24017601757860135,
100,logT,37,0.37,0.38,0.375,8419557,0.05268170776642389,0.0008871065473978894,0.01997789037220061,,2.6370005433472046,
100,logT,38,0.38,0.39,0.385,8376173,0.04379847369202361,0.0007283972247447662,0.02016005116764693,,2.1725378238281396,
100,logT,39,0.39,0.4,0.395,8357163,0.07306568756733722,0.001199133030387282,0.020630506794010576,,3.541633188989306,
100,logT,40,0.4,0.41,0.405,8323371,0.060347926157160114,0.000978939798449324,0.02101775458177114,,2.871283224969252,
100,logT,41,0.41,0.42,0.415,8308854,0.08627019051334928,0.001382296452280806,0.021060219698028723,,4.096357576052463,
100,logT,42,0.42,0.43,0.425,8322307,0.15257995804314217,0.0024127453416302822,0.021656837271077096,,7.045348133400536,
100,logT,43,0.43,0.44,0.435,8296282,0.11369759487413811,0.0017776630770475878,0.021715920428163154,,5.235679291156587,
100,logT,44,0.44,0.45,0.445,8275434,0.052274700783823125,0.0008080856300695846,0.022133234182559747,,2.361819350604163,
100,logT,45,0.45,0.46,0.455,8246513,0.02772938021095639,0.0004238555120355491,0.022669380530539636,,1.223208555416856,
100,logT,46,0.46,0.47,0.465,8215093,0.04069143016035992,0.0006157651064886469,0.02291692575944896,,1.775605968596477,
100,logT,47,0.47,0.48,0.475,8187298,0.06510909241450358,0.0009747128494294123,0.02309715229079674,,2.8189229388441475,
100,logT,48,0.48,0.49,0.485,8176064,0.07912175735833327,0.0011724331393870447,0.023287058699083846,,3.3976707140539846,
100,logT,49,0.49,0.5,0.495,8171305,0.09608075485842493,0.0014089665080034637,0.02332738439100749,,4.1187967432586765,
100,logT,50,0.5,0.51,0.505,8157139,0.1424104928694646,0.0020663416887881543,0.023715752700787424,,6.004890279731084,
100,logT,51,0.51,0.52,0.515,8140459,0.1630078767226807,0.0023427306818819627,0.024161567184060272,,6.746577135535285,
100,logT,52,0.52,0.53,0.525,8130790,0.10528027641798354,0.0014991412411871714,0.02429559815243919,,4.3333066244106355,
100,logT,53,0.53,0.54,0.535,8111753,0.05559317908965322,0.0007838714570365715,0.02471993928403021,,2.248920535398241,
100,logT,54,0.54,0.55,0.545,8099003,0.06359502525882854,0.0008886564336331677,0.02490905061288392,,2.553089085857602,
100,logT,55,0.55,0.56,0.555,8079065,0.06672347363484676,0.0009243644581412245,0.025157512470487593,,2.652228582341772,
100,logT,56,0.56,0.57,0.565,8074380,0.002070703766024362,2.8411573338989237e-05,0.02524336780252619,,0.08202961594598085,
100,logT,57,0.57,0.58,0.575,8080144,0.07496862910751922,0.0010194258072034011,0.025294250844403364,,2.9638604269676114,
100,logT,58,0.58,0.59,0.585,8077765,0.04034620641191411,0.0005435793674693289,0.02555636464535304,,1.578714616566184,
100,logT,59,0.59,0.6,0.595,8069216,0.08570293102418436,0.0011453491277787257,0.025840825245052455,,3.3165709767954583,
100,logT,60,0.6,0.61,0.605,8048368,0.09461381224919074,0.001254011352550859,0.025952483667691068,,3.6456554008731725,
100,logT,61,0.61,0.62,0.615,8023469,0.04712800669008593,0.000619606930508453,0.026299233214690243,,1.7919916639912201,
100,logT,62,0.62,0.63,0.625,8001147,-0.07034270325768543,-0.000918088543730139,0.02675161112016907,,-2.6294753965173845,
100,logT,63,0.63,0.64,0.635,7987164,-0.0048027416682117074,-6.215056036610483e-05,0.026829686177509318,,-0.1790084921767639,
100,logT,64,0.64,0.65,0.645,7968068,-0.06435578014507906,-0.0008269548793733585,0.02725180347953337,,-2.3615237132254934,
100,logT,65,0.65,0.66,0.655,7958649,-0.09584862803955882,-0.001221188569374947,0.027234465232240098,,-3.5193871890714945,
100,logT,66,0.66,0.67,0.665,7944715,0.022515937270347453,0.0002848792964025672,0.027857820008509896,,0.8082447680209497,
100,logT,67,0.67,0.68,0.675,7942471,-0.004272996072880508,-5.363262548365718e-05,0.027806901634070437,,-0.15366674536817201,
100,logT,68,0.68,0.69,0.685,7929771,0.016379807439695665,0.00020413358462206076,0.027917849831945944,,0.5867145048166466,
100,logT,69,0.69,0.7,0.695,7903173,0.03165471805965406,0.0003916930076264041,0.0284891005017357,,1.1111167956224344,
100,logT,70,0.7,0.71,0.705,7888156,0.11957633818615468,0.0014698452319365505,0.02833383213657242,,4.220267050703999,
100,logT,71,0.71,0.72,0.715,7889297,-0.007015378320416321,-8.559767982562552e-05,0.028666652471878128,,-0.2447226207279828,
100,logT,72,0.72,0.73,0.725,7892789,-0.11118510716853269,-0.0013464418209215435,0.028662681494628747,,-3.8790895118926074,
100,logT,73,0.73,0.74,0.735,7871883,-0.07427763306202448,-0.0008935611422993582,0.028964768449454194,,-2.564413148741196,
100,logT,74,0.74,0.75,0.745,7861512,-0.10254603199235743,-0.001225209691770456,0.028971035739165766,,-3.539605311857252,
100,logT,75,0.75,0.76,0.755,7858732,-0.04364137395769602,-0.0005181195766832515,0.0293634560668783,,-1.4862478673592878,
100,logT,76,0.76,0.77,0.765,7849352,-0.015345265295959531,-0.0001809347409957585,0.029889731490989318,,-0.5133958898421546,
100,logT,77,0.77,0.78,0.775,7838748,-0.0455281650135958,-0.0005335297247191132,0.029779832789069496,,-1.5288254079890815,
100,logT,78,0.78,0.79,0.785,7832263,-0.08500585398973037,-0.000989657125738207,0.030324359301998897,,-2.8032201156555687,
100,logT,79,0.79,0.8,0.795,7811351,-0.08922184374463693,-0.001032621443752433,0.03046979718378597,,-2.928206026658916,
100,logT,80,0.8,0.81,0.805,7811660,-0.07547283042213326,-0.000867335620359934,0.030734262820682406,,-2.455657741409836,
100,logT,81,0.81,0.82,0.815,7809429,0.004220748107026218,4.8218710808401144e-05,0.03083253759056251,,0.13689266070393574,
100,logT,82,0.82,0.83,0.825,7811478,0.03348841398612834,0.0003800031767745873,0.031101466640262348,,1.0767470992115842,
100,logT,83,0.83,0.84,0.835,7797420,-0.07377965116338714,-0.000832467421443394,0.031217586197143824,,-2.3634002545058217,
100,logT,84,0.84,0.85,0.845,7778314,-0.06323626977481833,-0.0007090345770234251,0.031033221973062866,,-2.0376959192219237,
100,logT,85,0.85,0.86,0.855,7768521,-0.07606529651344995,-0.0008485790683164565,0.03174673599271115,,-2.396003687777984,
100,logT,86,0.86,0.87,0.865,7756321,-0.12451824772661502,-0.0013810277345810951,0.031918651558968496,,-3.9011124106095862,
100,logT,87,0.87,0.88,0.875,7750801,-0.1342126981628058,-0.0014789416100621485,0.032274679179687404,,-4.158451813435057,
100,logT,88,0.88,0.89,0.885,7732049,-0.056008205285402735,-0.0006141006479929188,0.03246394015920377,,-1.7252436090855714,
100,logT,89,0.89,0.9,0.895,7727365,-0.0289941930976515,-0.0003160100526716063,0.03231241636744403,,-0.8973081049693403,
100,logT,90,0.9,0.91,0.905,7729814,-0.09871141677652495,-0.0010699894208784312,0.03283443333296069,,-3.006338369708789,
100,logT,91,0.91,0.92,0.915,7717781,-0.12043480255057903,-0.001298656830305426,0.0333390460525487,,-3.6124249734305773,
100,logT,92,0.92,0.93,0.925,7716286,-0.1412739905278103,-0.0015143751263114536,0.033404951622728274,,-4.229133217235058,
100,logT,93,0.93,0.94,0.935,7713639,-0.032435564175499865,-0.0003458723755866163,0.0335421227348103,,-0.967009882825274,
100,logT,94,0.94,0.95,0.945,7710373,-0.05947855580623895,-0.0006306186993899697,0.03376466670377955,,-1.7615620591800791,
100,logT,95,0.95,0.96,0.955,7710508,-0.056219628947772216,-0.0005930197716618412,0.033969176952019856,,-1.655018872761629,
100,logT,96,0.96,0.97,0.965,7700281,-0.13292217290801245,-0.0013945445675280978,0.03424595913870343,,-3.881397287477023,
100,logT,97,0.97,0.98,0.975,7687685,-0.07197169438010431,-0.000750886249597744,0.03421881620620529,,-2.103278323434604,
100,logT,98,0.98,0.99,0.985,7674688,-0.12946203534337053,-0.0013450675595558033,0.034278757324149076,,-3.7767423748516604,
100,logT,99,0.99,1.0,0.995,7672364,-0.014135593078000608,-0.0001460500593473705,0.03419633117177789,,-0.4133657791238922,
100,logSha,0,0.0,0.01,0.005,14929253,0.009764618760990218,0.0009166073968895888,0.002420020402795436,,4.034932412020503,
100,logSha,1,0.01,0.02,0.015,12240453,-0.09472185519015974,-0.004958229901622371,0.005576777672147187,,-16.985051360975213,
100,logSha,2,0.02,0.03,0.025,11400343,-0.10587918679243902,-0.004279748407777122,0.007291446113088128,,-14.52101341082205,
100,logSha,3,0.03,0.04,0.035,10893554,-0.12596202390097871,-0.004299908956577216,0.00914071939371262,,-13.78031842741183,
100,logSha,4,0.04,0.05,0.045,10587936,-0.11953339843917057,-0.003596894880427429,0.010322909976444689,,-11.579428544076004,
100,logSha,5,0.05,0.06,0.055,10320290,-0.10900047858911982,-0.0029652345118292467,0.011410061096166973,,-9.553014455438523,
100,logSha,6,0.06,0.07,0.065,10142195,-0.09972403287371118,-0.002492714620803706,0.012855381573209226,,-7.7573763412466334,
100,logSha,7,0.07,0.08,0.075,9958392,-0.12744311533880726,-0.0029674497423014365,0.013996878703119761,,-9.105109649224973,
100,logSha,8,0.08,0.09,0.085,9792221,-0.0671680214543394,-0.0014700020764994483,0.014751505497137623,,-4.553299422040188,
100,logSha,9,0.09,0.1,0.095,9731516,-0.08057723940521552,-0.001663507249161563,0.016026328945878254,,-5.027803914254416,
100,logSha,10,0.1,0.11,0.105,9626989,-0.034183342213726625,-0.0006712799123289731,0.01652019032496175,,-2.069185738258483,
100,logSha,11,0.11,0.12,0.115,9460122,-0.05345530477335048,-0.0010056184036856164,0.017487721423432807,,-3.0567335491588192,
100,logSha,12,0.12,0.13,0.125,9396746,-0.0843309942711579,-0.0015188507471892328,0.018501933932049353,,-4.55795564835946,
100,logSha,13,0.13,0.14,0.135,9345869,-0.07799447932912704,-0.0013511631355004746,0.0191066626913019,,-4.082056641143991,
100,logSha,14,0.14,0.15,0.145,9237880,-0.029616002897539684,-0.0004955604195248402,0.019816486087028296,,-1.494513344468577,
100,logSha,15,0.15,0.16,0.155,9221782,-0.010637591559538861,-0.00017184043995611902,0.020937790748249762,,-0.5080570193599858,
100,logSha,16,0.16,0.17,0.165,9150072,-0.1433311620185049,-0.0022436519666578386,0.02154327684390539,,-6.653173658632781,
100,logSha,17,0.17,0.18,0.175,9077623,-0.11755488245470952,-0.0017884789785227477,0.02252408691972546,,-5.219074268078804,
100,logSha,18,0.18,0.19,0.185,9043731,-0.11852197472848147,-0.001752884653910329,0.022754382164104404,,-5.208753807231593,
100,logSha,19,0.19,0.2,0.195,8930757,-0.13138441287183472,-0.0018975168790507924,0.02386405557307128,,-5.505535824350483,
100,logSha,20,0.2,0.21,0.205,8911141,-0.06175835615118208,-0.0008685438803954636,0.024232371167114918,,-2.5485890639952165,
100,logSha,21,0.21,0.22,0.215,8876955,-0.08671750644009318,-0.0011894711095039533,0.02469692455413899,,-3.5112674150984553,
100,logSha,22,0.22,0.23,0.225,8856212,0.04279456012102478,0.0005736998976818145,0.025464177177418508,,1.680578949119737,
100,logSha,23,0.23,0.24,0.235,8828204,0.03195003020677567,0.00041892514246896306,0.025980026102608064,,1.229792074903585,
100,logSha,24,0.24,0.25,0.245,8797837,-0.04839785105862038,-0.0006214046143242756,0.02646070534632818,,-1.8290461431458518,
100,logSha,25,0.25,0.26,0.255,8725077,-0.034867536185789666,-0.00043953584610506303,0.026818473672896217,,-1.3001312681350745,
100,logSha,26,0.26,0.27,0.265,8697076,-0.037226076603697145,-0.00046000136335797097,0.028023183423794774,,-1.3284028456270283,
100,logSha,27,0.27,0.28,0.275,8660605,-0.011173184959977184,-0.0001355719730858862,0.02864598037861079,,-0.3900437273328551,
100,logSha,28,0.28,0.29,0.285,8633276,-0.1359287886144493,-0.0016199656868075623,0.029420894575417363,,-4.6201446480837,
100,logSha,29,0.29,0.3,0.295,8604916,-0.15844750171630517,-0.001855543830909235,0.030283575874665278,,-5.232126561673968,
100,logSha,30,0.3,0.31,0.305,8546950,-0.21086235660417232,-0.0024308093551081095,0.0304011402371148,,-6.9360015762416705,
100,logSha,31,0.31,0.32,0.315,8528452,-0.18674148303038587,-0.002118703909519624,0.031242253186007502,,-5.977209195462956,
100,logSha,32,0.32,0.33,0.325,8494459,-0.15592770986901855,-0.001741022260994168,0.0315958966314796,,-4.935062033139606,
100,logSha,33,0.33,0.34,0.335,8505811,-0.2678029810712524,-0.002940569742147098,0.03174302035020815,,-8.436594190366522,
100,logSha,34,0.34,0.35,0.345,8488449,-0.18375393908590945,-0.0019885052477577898,0.03259377449375605,,-5.637700509988831,
100,logSha,35,0.35,0.36,0.355,8452551,-0.16840447507575446,-0.0017961114675801794,0.03265794428693903,,-5.156615909321178,
100,logSha,36,0.36,0.37,0.365,8424473,-0.14694273364240706,-0.0015458543734062859,0.03358072531125061,,-4.375805831483235,
100,logSha,37,0.37,0.38,0.375,8419557,-0.1304571666301717,-0.0013545692862800436,0.033523904591646086,,-3.891466946325837,
100,logSha,38,0.38,0.39,0.385,8376173,-0.07864917162253376,-0.0008054148448331294,0.034195386959819,,-2.2999936136108006,
100,logSha,39,0.39,0.4,0.395,8357163,-0.01657992257566232,-0.00016772455744807138,0.03405419713915977,,-0.4868686966223219,
100,logSha,40,0.4,0.41,0.405,8323371,-0.08122526655277584,-0.0008124433165286084,0.03569861656357704,,-2.275305722509404,
100,logSha,41,0.41,0.42,0.415,8308854,0.008817792258801527,8.716044283755894e-05,0.03565750702662288,,0.24729132780421018,
100,logSha,42,0.42,0.43,0.425,8322307,-0.10904031692193095,-0.0010618867426843413,0.036725424780867065,,-2.969068909959564,
100,logSha,43,0.43,0.44,0.435,8296282,-0.08806740564988069,-0.0008476838931369109,0.03709587646750006,,-2.3740483858640493,
100,logSha,44,0.44,0.45,0.445,8275434,-0.0982251433693142,-0.0009357379986384922,0.0373864524406072,,-2.6272924269922764,
100,logSha,45,0.45,0.46,0.455,8246513,-0.16162520537639669,-0.0015228503351281898,0.03764029111146698,,-4.293941428289276,
100,logSha,46,0.46,0.47,0.465,8215093,-0.07486159204224874,-0.0006983006050431144,0.038119725847016395,,-1.9638544186463005,
100,logSha,47,0.47,0.48,0.475,8187298,-0.1526953087146079,-0.0014097841541888833,0.03891807960044865,,-3.923505740320435,
100,logSha,48,0.48,0.49,0.485,8176064,-0.12224746212392429,-0.0011166077603967674,0.039134361744250806,,-3.123788319912578,
100,logSha,49,0.49,0.5,0.495,8171305,-0.09103163322604535,-0.0008224444915043684,0.04016530418198065,,-2.2664245940625753,
100,logSha,50,0.5,0.51,0.505,8157139,-0.020952724684792368,-0.0001873506336092027,0.0402297067132695,,-0.5208271796294565,
100,logSha,51,0.51,0.52,0.515,8140459,-0.04876647585684696,-0.000432155726044475,0.039832674973427684,,-1.2242832270084547,
100,logSha,52,0.52,0.53,0.525,8130790,-0.0843396327991881,-0.0007394450513432809,0.040675945235465805,,-2.0734523146533164,
100,logSha,53,0.53,0.54,0.535,8111753,-0.1553938023029514,-0.0013513108447663759,0.04135834889398921,,-3.7572535282116997,
100,logSha,54,0.54,0.55,0.545,8099003,-0.07476373301159528,-0.0006436012043567983,0.042425075425342594,,-1.7622533905251516,
100,logSha,55,0.55,0.56,0.555,8079065,-0.04765315751711663,-0.00040697953444082815,0.041294480026096037,,-1.153983716152915,
100,logSha,56,0.56,0.57,0.565,8074380,-0.023296077788074854,-0.00019685738584200742,0.042143660333769206,,-0.5527777512341041,
100,logSha,57,0.57,0.58,0.575,8080144,-0.06680639055750559,-0.0005593913250744533,0.04237461430196108,,-1.576566339493828,
100,logSha,58,0.58,0.59,0.585,8077765,0.09430639976734095,0.0007830480870339409,0.04266355519639014,,2.2104674430723588,
100,logSha,59,0.59,0.6,0.595,8069216,0.09174499635237054,0.0007550184134277312,0.04407891930080114,,2.0813803470608923,
100,logSha,60,0.6,0.61,0.605,8048368,0.011425425320620353,9.331138074199516e-05,0.04317080454234079,,0.26465629820298103,
100,logSha,61,0.61,0.62,0.615,8023469,0.00451014234308339,3.653523984284517e-05,0.044531695748270705,,0.10127937567386555,
100,logSha,62,0.62,0.63,0.625,8001147,-0.05739590222031549,-0.00046133238122135603,0.04541971895615153,,-1.2636780574473796,
100,logSha,63,0.63,0.64,0.635,7987164,0.01536416401477253,0.00012247427347001973,0.04544905419341821,,0.33805244767882364,
100,logSha,64,0.64,0.65,0.645,7968068,-0.10080459859148651,-0.0007989259424488739,0.04606653023286359,,-2.1882394459041135,
100,logSha,65,0.65,0.66,0.655,7958649,-0.09978996220151173,-0.0007833778202000475,0.046243005356325015,,-2.157947162659113,
100,logSha,66,0.66,0.67,0.665,7944715,-0.05881382238343422,-0.0004586518008005502,0.04648825583358139,,-1.2651329099972233,
100,logSha,67,0.67,0.68,0.675,7942471,-0.050367360468870054,-0.0003893174109954352,0.04690551752311676,,-1.0738045997264005,
100,logSha,68,0.68,0.69,0.685,7929771,-0.08952489905862335,-0.000687262741620952,0.04775010669366414,,-1.874862806756874,
100,logSha,69,0.69,0.7,0.695,7903173,-0.13924033613207276,-0.0010622033571222806,0.04754690402434953,,-2.9284837570237077,
100,logSha,70,0.7,0.71,0.705,7888156,-0.14672939813691713,-0.0011119151430820807,0.04719048005509137,,-3.109300815876878,
100,logSha,71,0.71,0.72,0.715,7889297,-0.04111872450025536,-0.00030920338354461705,0.047886887755516916,,-0.8586635387579178,
100,logSha,72,0.72,0.73,0.725,7892789,-0.018240094045895522,-0.00013616703317119376,0.049098740236085986,,-0.3714982086748051,
100,logSha,73,0.73,0.74,0.735,7871883,0.10445187488714805,0.0007737808041759229,0.04921158039488585,,2.1225060046639523,
100,logSha,74,0.74,0.75,0.745,7861512,-0.09921693847978658,-0.0007303682839231433,0.05007671944549419,,-1.981298686863441,
100,logSha,75,0.75,0.76,0.755,7858732,0.0069459982439198376,5.081321078508096e-05,0.04945410619334366,,0.1404534178974757,
100,logSha,76,0.76,0.77,0.765,7849352,-0.0065063179452992115,-4.7275290608266825e-05,0.05011555032247059,,-0.12982632942138794,
100,logSha,77,0.77,0.78,0.775,7838748,0.020615869676994303,0.00014883065029385327,0.05032611698705238,,0.4096455461147189,
100,logSha,78,0.78,0.79,0.785,7832263,-0.019094317312308373,-0.00013685930311114773,0.050756448302392405,,-0.37619490628165886,
100,logSha,79,0.79,0.8,0.795,7811351,-0.03451230705866981,-0.0002461078399713922,0.050914963533798145,,-0.677842124658697,
100,logSha,80,0.8,0.81,0.805,7811660,-0.03162373353819048,-0.00022399878512633967,0.05196930649321862,,-0.6085078996064148,
100,logSha,81,0.81,0.82,0.815,7809429,-0.058504511462281195,-0.0004117898633644318,0.052141104440244924,,-1.1220420451455704,
100,logSha,82,0.82,0.83,0.825,7811478,-0.013771430522644179,-9.62823802694959e-05,0.052112036726589976,,-0.26426582777597246,
100,logSha,83,0.83,0.84,0.835,7797420,-0.35854565044851494,-0.002491158857592983,0.05215352323801924,,-6.874811674988427,
100,logSha,84,0.84,0.85,0.845,7778314,-0.04061960308783197,-0.0002805470846414269,0.05227919334978789,,-0.7769745568960041,
100,logSha,85,0.85,0.86,0.855,7768521,0.041986525036575406,0.00028871708422095434,0.053984449849512825,,0.7777522074156009,
100,logSha,86,0.86,0.87,0.865,7756321,0.027703599128995005,0.00018946120176398153,0.05438689413021292,,0.5093800551042157,
100,logSha,87,0.87,0.88,0.875,7750801,-0.04388146492577916,-0.00029803214524262326,0.0554906763087356,,-0.7907898739895359,
100,logSha,88,0.88,0.89,0.885,7732049,0.10008184212789528,0.0006759163769126736,0.05487962250099991,,1.823661271104257,
100,logSha,89,0.89,0.9,0.895,7727365,-0.050557575539322275,-0.00033945059726746876,0.05548015319442296,,-0.9112731783949811,
100,logSha,90,0.9,0.91,0.905,7729814,0.10955618274286649,0.0007315027960696901,0.05586120284001612,,1.9612213338232314,
100,logSha,91,0.91,0.92,0.915,7717781,0.3535137291357778,0.0023481017122438646,0.056030594702883685,,6.3092981791532505,
100,logSha,92,0.92,0.93,0.925,7716286,0.30444960137155386,0.002010889939302596,0.056223969525818554,,5.414943198411985,
100,logSha,93,0.93,0.94,0.935,7713639,0.23646669810197374,0.0015530511719659722,0.055711097274997096,,4.244516975401577,
100,logSha,94,0.94,0.95,0.945,7710373,0.26479766322526244,0.001728123527515584,0.05725232405305909,,4.625098938863318,
100,logSha,95,0.95,0.96,0.955,7710508,0.19568972821777647,0.0012710211483803603,0.056789069795531805,,3.4459048003842008,
100,logSha,96,0.96,0.97,0.965,7700281,0.2761942248441625,0.0017834133697586369,0.05738369630240858,,4.8131131774543725,
100,logSha,97,0.97,0.98,0.975,7687685,0.2846328389210034,0.0018303437313613032,0.057888038227016575,,4.916954307637327,
100,logSha,98,0.98,0.99,0.985,7674688,0.18028185931911583,0.001154034270195325,0.057298776986431856,,3.1463474231187507,
100,logSha,99,0.99,1.0,0.995,7672364,0.21074430026089064,0.0013414346545384088,0.058106528936092396,,3.626860941782887,


==> anc/data_pN/results/pnD_cov_K40.csv <==
grid,variable,bin,y_lo,y_hi,y_ctr,pairs,cov,corr,se_cov_lin,se_cov_boot,z_cov,se_corr_boot
40,logL,0,0.0,0.025,0.0125,32937083,-0.025480978420144407,-0.001176661197911783,0.0037364327896156043,0.0037199983986960492,-6.819600366146512,0.0001726480062569837
40,logL,1,0.025,0.05,0.0375,27114456,-0.7233199304882246,-0.018584310894244813,0.007300595763623603,0.007562739424529336,-99.07683617990233,0.00020035821700591149
40,logL,2,0.05,0.075,0.0625,25461402,-1.0144885823335914,-0.020142316821372245,0.00974197272600472,0.009804168598135363,-104.13584710882714,0.00019720394620088288
40,logL,3,0.075,0.1,0.0875,24483212,-1.0807395733126886,-0.018111924653444734,0.011910757842559218,0.011863845349939381,-90.73642396212753,0.00019753288866000603
40,logL,4,0.1,0.125,0.1125,23782777,-0.9345299297423136,-0.0138145987540795,0.013524519417581841,0.013754877924318957,-69.09893807593836,0.00020467626920044253
40,logL,5,0.125,0.15,0.1375,23284829,-0.8109359105164344,-0.010835043862651434,0.014950248514739962,0.01504952289314847,-54.24230304378586,0.00020256046282926462
40,logL,6,0.15,0.175,0.1625,22915323,-0.6026125827995565,-0.007399536188033817,0.01686986719638317,0.017331575234516384,-35.721240468849345,0.00021486052385423466
40,logL,7,0.175,0.2,0.1875,22508642,-0.49117864898179064,-0.005620035359592232,0.018436294429243553,0.018835893158564838,-26.64193994443296,0.0002162004186578462
40,logL,8,0.2,0.225,0.2125,22223012,-0.2469679678993537,-0.0026522780913602706,0.019556451824442427,0.01955998716515049,-12.628465026088392,0.00021058192653198863
40,logL,9,0.225,0.25,0.2375,22047337,0.05185756489346849,0.0005264421394188568,0.020848223619137223,0.020759378538642074,2.487385296743788,0.00021064235580766537
40,logL,10,0.25,0.275,0.2625,21762241,-0.03758816504875584,-0.00036315833631512807,0.02209594995679653,0.021635539098278405,-1.7011336974536382,0.00020906501961955092
40,logL,11,0.275,0.3,0.2875,21558709,-0.4776234981147176,-0.004409033656482527,0.023214098063991724,0.02266608008491567,-20.574717001630045,0.00020932060383047516
40,logL,12,0.3,0.325,0.3125,21319859,-0.6464640788437868,-0.005729214677953977,0.024223523599509106,0.024978661120286995,-26.687450163397678,0.00022078661663631145
40,logL,13,0.325,0.35,0.3375,21244262,-0.6610256987201495,-0.005628192294536818,0.02526532215177953,0.025175629604888616,-26.163359198394033,0.0002147865174144159
40,logL,14,0.35,0.375,0.3625,21087757,-0.19555056783461944,-0.0016064432300702035,0.02637247731262527,0.025848178574261887,-7.414948755724351,0.0002122132167544733
40,logL,15,0.375,0.4,0.3875,20942160,-0.013923706255747348,-0.00011066541294001366,0.026983465556681952,0.028203744780878517,-0.516008821272381,0.00022415167968909677
40,logL,16,0.4,0.425,0.4125,20790585,0.005693696878026788,4.387893003859126e-05,0.028301934687524857,0.02784208082021443,0.20117694924002844,0.00021456745869086812
40,logL,17,0.425,0.45,0.4375,20735663,-0.22947451140413389,-0.0017150667290846255,0.029205066051932238,0.029031276617032337,-7.857352933086471,0.00021698193979415693
40,logL,18,0.45,0.475,0.4625,20553140,-0.336680446808749,-0.002449948057557758,0.03044272737007006,0.030102480264055077,-11.059470549927083,0.00021920684274286047
40,logL,19,0.475,0.5,0.4875,20443133,-0.5788229485609198,-0.0041014293478547825,0.031647463933463856,0.03117385397836117,-18.289710347023274,0.00022066198060352436
40,logL,20,0.5,0.525,0.5125,20363837,-0.44003397988680537,-0.003039919295992851,0.032540350947678126,0.032419909143370555,-13.522717704991544,0.00022418267220805817
40,logL,21,0.525,0.55,0.5375,20275307,-0.007102975601150252,-4.792312629347033e-05,0.03290435651746061,0.03369331693172081,-0.2158673304363535,0.00022732798993887609
40,logL,22,0.55,0.575,0.5625,20197047,0.4893957078646971,0.0032277604542497325,0.03385300433403438,0.0345753801082923,14.45649263609609,0.0002277493611632495
40,logL,23,0.575,0.6,0.5875,20183523,0.6714543837658049,0.004328951803244763,0.034095568426202566,0.034667508201806335,19.69330369778466,0.00022315355602246402
40,logL,24,0.6,0.625,0.6125,20077086,0.653259727785725,0.004127695307521714,0.03512168686955909,0.03547612177985613,18.59989613289112,0.00022345757498514157
40,logL,25,0.625,0.65,0.6375,19951130,0.3286929110699133,0.002036726591639938,0.03580841103965157,0.03505418058286158,9.179209619380854,0.0002173065174957401
40,logL,26,0.65,0.675,0.6625,19873982,0.01835819605342051,0.00011155097440099861,0.03717560397526357,0.037385679188757105,0.4938237470367918,0.00022720014805229706
40,logL,27,0.675,0.7,0.6875,19804797,-0.20727361473498007,-0.0012362608816925014,0.03767782776415098,0.038156191007212355,-5.5012092531563885,0.0002275752090177966
40,logL,28,0.7,0.725,0.7125,19725190,-0.12415930471190018,-0.0007276353940764278,0.037943168329991624,0.03688145694520969,-3.27224399481053,0.00021617469857283808
40,logL,29,0.725,0.75,0.7375,19678447,0.015380787764371684,8.856442116712014e-05,0.03859987456379294,0.03720551947691805,0.3984672991346716,0.00021421556460493994
40,logL,30,0.75,0.775,0.7625,19625964,-0.2648435283281152,-0.0015002099083049052,0.03957289240683453,0.03861780373304522,-6.692549172432359,0.00021867155289144097
40,logL,31,0.775,0.8,0.7875,19564482,-0.5543579759974424,-0.0030898925897189632,0.04050730079561527,0.039076248127128115,-13.685384242078383,0.00021717959087467727
40,logL,32,0.8,0.825,0.8125,19525967,-0.7660852975612888,-0.004202107108553356,0.04116557345043083,0.04040360295705567,-18.609853655598016,0.0002213938933462423
40,logL,33,0.825,0.85,0.8375,19482334,-0.8443576010204961,-0.004560490373186293,0.04142672463697446,0.04184679000598122,-20.381954123085183,0.00022528141177743694
40,logL,34,0.85,0.875,0.8625,19399008,-0.3565709753315436,-0.001898669468523039,0.04236472836289441,0.042344203728273265,-8.416694479359625,0.0002253611175290142
40,logL,35,0.875,0.9,0.8875,19336049,-0.31318760893274256,-0.0016440156513551748,0.04350336762836675,0.04346572422968657,-7.199157812521297,0.00022825902043467402
40,logL,36,0.9,0.925,0.9125,19301309,0.08236797409402863,0.0004263438410719806,0.044634654725545564,0.046499232733803665,1.8453816793364217,0.00024060913541365498
40,logL,37,0.925,0.95,0.9375,19286584,0.1639326972303068,0.0008364570474535374,0.0448758392480281,0.044569573108418185,3.653027998523954,0.00022733921443483627
40,logL,38,0.95,0.975,0.9625,19257784,0.37678949265515316,0.0018970432815291528,0.04607906650591291,0.0460079698276947,8.17702096041384,0.0002315630990197423
40,logL,39,0.975,1.0,0.9875,19187742,0.4786042334040781,0.0023802050698094454,0.04609587045690482,0.04398510653894765,10.382800642663355,0.00021883240463977814
40,logOm,0,0.0,0.025,0.0125,32937083,0.07244633188064054,0.0024984226965698644,0.004541370066118474,0.004283739357578438,15.952527723106408,0.00014727059176423708
40,logOm,1,0.025,0.05,0.0375,27114456,-0.12474604429476477,-0.002393324690418355,0.009708902577514923,0.009610536209814707,-12.848624579225573,0.00018416808009179918
40,logOm,2,0.05,0.075,0.0625,25461402,-0.18137990563377882,-0.002689021170883592,0.013032398107519081,0.012966753040054168,-13.917615479313138,0.0001926035121588051
40,logOm,3,0.075,0.1,0.0875,24483212,-0.21195740764122106,-0.002652882721601285,0.01587529607473449,0.01572131617313491,-13.351398716812026,0.00019642659449603905
40,logOm,4,0.1,0.125,0.1125,23782777,-0.17063799425530327,-0.0018837531165633895,0.018059254893860788,0.017406516809467112,-9.448783754268364,0.00019222489886211994
40,logOm,5,0.125,0.15,0.1375,23284829,-0.2124942939441593,-0.002120383446687498,0.02026944176310489,0.020582416532380774,-10.483480326081228,0.00020540267606831375
40,logOm,6,0.15,0.175,0.1625,22915323,-0.07974305241496671,-0.0007313433483553249,0.022245453231338547,0.02283391864525883,-3.584689940262837,0.00020941258181402666
40,logOm,7,0.175,0.2,0.1875,22508642,-0.08419047631904064,-0.0007194260042713809,0.024645705537023912,0.024357096161165857,-3.4160302772653774,0.0002081514485140485
40,logOm,8,0.2,0.225,0.2125,22223012,0.11200459765499482,0.0008985683669885789,0.026365158078423937,0.026644753026266375,4.248205048565757,0.00021377774527976722
40,logOm,9,0.225,0.25,0.2375,22047337,0.20002850725473942,0.0015163671310880775,0.027654525960928274,0.027148343070015922,7.233120088095161,0.00020577878960439548
40,logOm,10,0.25,0.275,0.2625,21762241,0.09991778438233379,0.0007210025919317804,0.02935441492559812,0.029387388533623417,3.4038417946869663,0.00021196908379516707
40,logOm,11,0.275,0.3,0.2875,21558709,-0.37841178411590903,-0.002609481589745472,0.03126731820852335,0.03179445579919799,-12.102470112475316,0.0002191638775742155
40,logOm,12,0.3,0.325,0.3125,21319859,-0.4667308578962271,-0.003089102173018213,0.0326069511008494,0.032586475564856825,-14.313845426782908,0.00021536305627626318
40,logOm,13,0.325,0.35,0.3375,21244262,-0.41994654220877004,-0.0026708740679629267,0.034006186533467854,0.03425022454113657,-12.349121880969259,0.00021770013276520931
40,logOm,14,0.35,0.375,0.3625,21087757,-0.32073572468754197,-0.0019682742288614375,0.03512642232918663,0.03496454519800523,-9.130896442620116,0.0002145644030931041
40,logOm,15,0.375,0.4,0.3875,20942160,-0.27010740583702697,-0.001603366341156145,0.03548427065584535,0.03636415070915461,-7.61203205940861,0.00021587441414637403
40,logOm,16,0.4,0.425,0.4125,20790585,-0.042549269390107725,-0.00024491896957549433,0.03766421736731364,0.03932691446523462,-1.1297000804544397,0.0002263679524484422
40,logOm,17,0.425,0.45,0.4375,20735663,-0.1832033189843334,-0.0010227907781110738,0.03915246412458854,0.03735489202024496,-4.67922832139901,0.00020855439520973767
40,logOm,18,0.45,0.475,0.4625,20553140,-0.2751363042425612,-0.0014953763655441267,0.040966279005919266,0.042910280562681126,-6.716165366222459,0.00023311047804404315
40,logOm,19,0.475,0.5,0.4875,20443133,-0.39049322323150637,-0.0020668487201026486,0.04181685707836047,0.04231170399656797,-9.338177245118217,0.00022391022215071212
40,logOm,20,0.5,0.525,0.5125,20363837,-0.4172763971099356,-0.002153078908699438,0.04306240135451116,0.041210598204749066,-9.69004012745848,0.00021262086512969592
40,logOm,21,0.525,0.55,0.5375,20275307,-0.21383866548454966,-0.0010778595318786605,0.044228544000465074,0.04325667618973375,-4.834856546087095,0.00021802543200993724
40,logOm,22,0.55,0.575,0.5625,20197047,0.10560884087219602,0.0005202969373248842,0.04452603366001629,0.04588682656909474,2.3718447881206894,0.00022601929807979071
40,logOm,23,0.575,0.6,0.5875,20183523,0.07967144587774855,0.0003837103121726001,0.045033481631681596,0.04514577868632942,1.7691602556818242,0.0002174042371518983
40,logOm,24,0.6,0.625,0.6125,20077086,-0.05988340713522766,-0.0002825946032408128,0.046835768397548154,0.04908193189149531,-1.2785827837162709,0.00023163001462911652
40,logOm,25,0.625,0.65,0.6375,19951130,-0.26517708449433364,-0.0012270331551988093,0.04785222679082289,0.0470796266885099,-5.541582958166313,0.0002178124982385632
40,logOm,26,0.65,0.675,0.6625,19873982,-0.3343340207095742,-0.0015176347271069182,0.049531702554897965,0.050293731343416234,-6.749899629212592,0.00022818721229154573
40,logOm,27,0.675,0.7,0.6875,19804797,-0.4132433170296387,-0.0018412843490850862,0.049960050046254506,0.04919876047527489,-8.271475241659,0.00021912887939289828
40,logOm,28,0.7,0.725,0.7125,19725190,-0.09883763402323908,-0.00043274833701175785,0.050645143765179146,0.05000349000042377,-1.951571792974048,0.000218889443048275
40,logOm,29,0.725,0.75,0.7375,19678447,0.0377257643407245,0.00016224926245644094,0.05123427454458221,0.05028810021376329,0.7363384116602824,0.0002162245212585454
40,logOm,30,0.75,0.775,0.7625,19625964,-0.010546710392504988,-4.4629535171609586e-05,0.05247318585245493,0.052457630379162117,-0.2009923777481402,0.00022197761763235622
40,logOm,31,0.775,0.8,0.7875,19564482,-0.3866882474060853,-0.0016100345942188748,0.054081682399157685,0.054225902429046666,-7.150077997797419,0.00022555302750792554
40,logOm,32,0.8,0.825,0.8125,19525967,-0.3617566307446616,-0.0014821891820175092,0.054911114473479836,0.054601589911752006,-6.588040221244781,0.0002235790423778178
40,logOm,33,0.825,0.85,0.8375,19482334,-0.2654312790173665,-0.0010707455691228778,0.05564488230645001,0.05651580399437617,-4.770093277501629,0.00022795824195406508
40,logOm,34,0.85,0.875,0.8625,19399008,-0.04027652382385449,-0.00016022072083988632,0.05721456350116044,0.05729502076967425,-0.703955800047965,0.00022795282337379033
40,logOm,35,0.875,0.9,0.8875,19336049,0.11688590756386397,0.0004582493359075853,0.0578954742829323,0.05813509114767967,2.0189126872447467,0.00022790477195193612
40,logOm,36,0.9,0.925,0.9125,19301309,0.3029675702007686,0.0011715008623636937,0.05979204196507955,0.05953896783237718,5.067021634379225,0.00023023094307707468
40,logOm,37,0.925,0.95,0.9375,19286584,0.48268392687100103,0.0018399866528602486,0.05971788311696351,0.05698597872047648,8.082736722693532,0.0002172181126600574
40,logOm,38,0.95,0.975,0.9625,19257784,0.5260294340226475,0.0019786245828720943,0.06118394102495628,0.0634487305435613,8.59750818941339,0.00023842744024884388
40,logOm,39,0.975,1.0,0.9875,19187742,0.4491907593860711,0.0016687837454703658,0.061064149625882067,0.06140811081610135,7.356047077345713,0.00022810575217464924
40,logc,0,0.0,0.025,0.0125,32937083,-0.024917373474563576,-0.0007127921307937261,0.005294197644594683,0.005240173566020853,-4.706543870723062,0.00014983233033009804
40,logc,1,0.025,0.05,0.0375,27114456,-0.39018384921666716,-0.006207432192485328,0.011765676921273269,0.011709506139247683,-33.162889974582264,0.00018515387899102766
40,logc,2,0.05,0.075,0.0625,25461402,-0.6590461514162027,-0.00810169058035898,0.01578788000428965,0.015135804452880045,-41.74380291952665,0.00018414992727638013
40,logc,3,0.075,0.1,0.0875,24483212,-0.7916507410352132,-0.008215922645018197,0.019287869444565637,0.01971222216608637,-41.043970320851635,0.0002020454719961601
40,logc,4,0.1,0.125,0.1125,23782777,-0.7724902430487217,-0.007071653285922278,0.021888913728598802,0.022199856922538223,-35.29139237455307,0.00020215526710767745
40,logc,5,0.125,0.15,0.1375,23284829,-0.618351218236689,-0.005116480814847046,0.024361251354621718,0.025275165933357702,-25.38257207051796,0.00020797574670029245
40,logc,6,0.15,0.175,0.1625,22915323,-0.4996623119145278,-0.0038002815559499592,0.026664608384678514,0.02606918684745479,-18.738783060531794,0.0001978343846724554
40,logc,7,0.175,0.2,0.1875,22508642,-0.3979741546036051,-0.0028197822868929914,0.029551369150193872,0.029942567908520974,-13.467198510529728,0.0002123498131673258
40,logc,8,0.2,0.225,0.2125,22223012,-0.38903011906459195,-0.002587992397976552,0.031624919793985795,0.03035813238099246,-12.301378836653207,0.00020189451855692647
40,logc,9,0.225,0.25,0.2375,22047337,-0.24388370015522165,-0.0015333242406565177,0.03300334888765086,0.03193869345123228,-7.3896652423196265,0.00020079617469058016
40,logc,10,0.25,0.275,0.2625,21762241,-0.2274885718769426,-0.0013612531436625142,0.035387260947663056,0.035089378758211796,-6.428544221418916,0.00020978333835188861
40,logc,11,0.275,0.3,0.2875,21558709,-0.07994447606305755,-0.0004571266345170643,0.037506733083128366,0.03669045706131998,-2.131469991957762,0.00020987837447202466
40,logc,12,0.3,0.325,0.3125,21319859,-0.024765873420506845,-0.0001359096474645763,0.03916107520662044,0.039328354029596224,-0.6324104557864645,0.0002158517083045154
40,logc,13,0.325,0.35,0.3375,21244262,0.09310183141512063,0.0004910285082825587,0.040316998558000194,0.04094306773916503,2.309245101199286,0.00021595368187271157
40,logc,14,0.35,0.375,0.3625,21087757,0.3264429068850232,0.0016612400065745946,0.04220512102434805,0.04225220221887398,7.734675294419816,0.00021489250710085754
40,logc,15,0.375,0.4,0.3875,20942160,0.449472000809056,0.002212590127202361,0.042561863643211344,0.04079290997808632,10.560439847674463,0.00020080729271760244
40,logc,16,0.4,0.425,0.4125,20790585,0.27992906286603514,0.0013360551160183753,0.04500317451534478,0.04583264583982098,6.220207038296541,0.00021876373923805756
40,logc,17,0.425,0.45,0.4375,20735663,0.24146678243317865,0.0011180873640376787,0.046663615694877175,0.04484196374387126,5.174626501556915,0.00020769012964084156
40,logc,18,0.45,0.475,0.4625,20553140,0.15669682044079014,0.0007060842290183715,0.04933723743126535,0.05000939099104,3.176035558518935,0.0002253414346057571
40,logc,19,0.475,0.5,0.4875,20443133,0.08129130356704106,0.00035680754626629213,0.05016709499076319,0.05058241860209824,1.620410820718411,0.00022207060425886497
40,logc,20,0.5,0.525,0.5125,20363837,0.2902890045399218,0.001242127737477448,0.05176528366557875,0.05042646654942598,5.607793176896064,0.00021576895965342825
40,logc,21,0.525,0.55,0.5375,20275307,0.47141541588084745,0.0019704632732216254,0.0535296015659674,0.05052043905748125,8.806630389353765,0.00021094239032836315
40,logc,22,0.55,0.575,0.5625,20197047,0.48853274902944843,0.0019958972245580084,0.05359172072773597,0.05339565227879678,9.115825026618564,0.00021777519736350504
40,logc,23,0.575,0.6,0.5875,20183523,0.683622613224605,0.0027301879577240474,0.054201714741920294,0.053193688629780536,12.612564316085791,0.00021236464843107472
40,logc,24,0.6,0.625,0.6125,20077086,0.8001585712314516,0.0031312126108302744,0.05614327160316507,0.057568632559673115,14.25208307929,0.0002252047585867368
40,logc,25,0.625,0.65,0.6375,19951130,0.5595052193677159,0.002147079230410513,0.057677955411950775,0.057379902574452676,9.700503691082423,0.00021980969301756926
40,logc,26,0.65,0.675,0.6625,19873982,0.3792260037996447,0.0014276089833407416,0.05972243680950575,0.05767509535130533,6.349807945868763,0.00021717633584029586
40,logc,27,0.675,0.7,0.6875,19804797,0.33073909001997537,0.001222037494947537,0.06040835759456186,0.06037316786795435,5.475055161071777,0.00022306344698887887
40,logc,28,0.7,0.725,0.7125,19725190,0.09293281495292427,0.00033732315151719657,0.060991289743070054,0.059844663827427785,1.5237063414203906,0.0002172150839671996
40,logc,29,0.725,0.75,0.7375,19678447,-0.20073347694892418,-0.000716062080117205,0.061145324197027486,0.06221314752408703,-3.2828916942545647,0.00022187379588818658
40,logc,30,0.75,0.775,0.7625,19625964,-0.3017492614509085,-0.0010587112540719338,0.06345279328718738,0.06391310372563658,-4.75549216699084,0.0002242415506418418
40,logc,31,0.775,0.8,0.7875,19564482,-0.33033138498881165,-0.0011404714433497153,0.06478256632028936,0.06554997855045631,-5.09907840568759,0.00022630698408603587
40,logc,32,0.8,0.825,0.8125,19525967,-0.45083913271721787,-0.001531753573402605,0.06592230381849741,0.06470788221032814,-6.838946860208412,0.00021996794031041553
40,logc,33,0.825,0.85,0.8375,19482334,-0.47081532188937203,-0.0015752315790733141,0.06656134710439755,0.06458308294529339,-7.073404346082809,0.0002160281399218766
40,logc,34,0.85,0.875,0.8625,19399008,-0.5524480249487809,-0.0018222157094437425,0.06852060027608688,0.06587118386201153,-8.062510000245586,0.0002169852974639502
40,logc,35,0.875,0.9,0.8875,19336049,-0.5599541300330575,-0.001820419917952557,0.06933546226899816,0.06763674367307805,-8.076013510382678,0.0002197960652976465
40,logc,36,0.9,0.925,0.9125,19301309,-0.6937676121256073,-0.002224461483236974,0.07195830061981331,0.07295958700282024,-9.641245084303483,0.0002339738997741004
40,logc,37,0.925,0.95,0.9375,19286584,-0.7148869424571993,-0.0022601999777886236,0.0722801109969793,0.07108999533305178,-9.890506981748763,0.0002246079428253957
40,logc,38,0.95,0.975,0.9625,19257784,-0.5463578964862155,-0.0017045067502948505,0.07380582667871217,0.07322370942157415,-7.4026390743456245,0.0002280709721687946
40,logc,39,0.975,1.0,0.9875,19187742,-0.35628961268990533,-0.001097445689674258,0.07292757676867193,0.06977629016200902,-4.8855265521856674,0.00021486949092070677
40,logT,0,0.0,0.025,0.0125,32937083,0.013987259709442978,0.0013462480201809745,0.0015364775799141174,0.0015312516542585197,9.103458385787059,0.00014736741299366677
40,logT,1,0.025,0.05,0.0375,27114456,0.04192567374112477,0.0022437621898430374,0.003426295123056462,0.003521297486586603,12.236445558643103,0.00018837219249236533
40,logT,2,0.05,0.075,0.0625,25461402,0.029863085170048376,0.0012352729883089808,0.004634361282247451,0.0046222005158308745,6.443840553485325,0.0001912493978534876
40,logT,3,0.075,0.1,0.0875,24483212,-0.0009634638050788902,-3.36475698050041e-05,0.005565620320208244,0.005368760852037146,-0.1731098690977255,0.00018748957370048964
40,logT,4,0.1,0.125,0.1125,23782777,-0.029790060877214183,-0.0009177368214691521,0.006361615824644154,0.006495624179241054,-4.682782126171621,0.00020014856133754888
40,logT,5,0.125,0.15,0.1375,23284829,-0.040355251981523343,-0.0011237731040897286,0.007085798001185508,0.00707240683058809,-5.695230371338782,0.00019684392250392035
40,logT,6,0.15,0.175,0.1625,22915323,-0.032486859605366014,-0.0008316625408497148,0.007906882286316246,0.007805765611345987,-4.108681327100088,0.00019979957773418573
40,logT,7,0.175,0.2,0.1875,22508642,-0.055505220663428445,-0.0013236552813426815,0.008637998145599922,0.008954521681196662,-6.42570416522977,0.00021353394508000288
40,logT,8,0.2,0.225,0.2125,22223012,-0.03837907788532402,-0.0008593301914023404,0.009294814451169408,0.009316652873049724,-4.129084887810261,0.00020868522636170232
40,logT,9,0.225,0.25,0.2375,22047337,-0.04892202276000329,-0.0010354078606785006,0.00957195487577439,0.009653562097417507,-5.110975071959416,0.0002042797273824223
40,logT,10,0.25,0.275,0.2625,21762241,-0.06566340447769792,-0.0013226255629400117,0.010313845250663065,0.010804022047519785,-6.3665299296086,0.00021769177228265753
40,logT,11,0.275,0.3,0.2875,21558709,-0.04515676255298992,-0.0008692773059767698,0.011042450848283647,0.010542851242292154,-4.089378632824863,0.00020292877204668684
40,logT,12,0.3,0.325,0.3125,21319859,-0.010300942584605871,-0.00019025560557279461,0.011430427703364993,0.01134488785867958,-0.901186101861559,0.00020955783443242902
40,logT,13,0.325,0.35,0.3375,21244262,0.05376616670489387,0.0009546561655525865,0.011778577541655719,0.012040936986528262,4.564741923610577,0.00021378929699749684
40,logT,14,0.35,0.375,0.3625,21087757,0.027401052554759386,0.0004693792988457107,0.012258293011780514,0.012301602438004922,2.235307357103172,0.00021070192479576854
40,logT,15,0.375,0.4,0.3875,20942160,0.061564693413736604,0.0010202388695144328,0.012448316687968416,0.012215969312738344,4.945623971250691,0.0002023591166402247
40,logT,16,0.4,0.425,0.4125,20790585,0.08957232769056289,0.0014392859147634432,0.013236155621885846,0.013395909903902596,6.7672464913041654,0.00021510101805695465
40,logT,17,0.425,0.45,0.4375,20735663,0.0965885867004268,0.001505754636000372,0.013720101655989317,0.01345503586406077,7.039932292211729,0.0002096079676782422
40,logT,18,0.45,0.475,0.4625,20553140,0.04936989403391889,0.000748928705984699,0.01442379183245501,0.014118639578006126,3.4228096611066983,0.00021415701577689816
40,logT,19,0.475,0.5,0.4875,20443133,0.07403825494014571,0.0010940617207565876,0.014699081197482698,0.014987229202036394,5.036930808493335,0.00022148910157506526
40,logT,20,0.5,0.525,0.5125,20363837,0.13489142918219832,0.001943227543521149,0.015121151247027568,0.015049540587706413,8.920711589913799,0.0002169018001655479
40,logT,21,0.525,0.55,0.5375,20275307,0.07712801172216943,0.0010852404046809768,0.01573621723571544,0.015360516345629457,4.901305731031543,0.00021612041577839954
40,logT,22,0.55,0.575,0.5625,20197047,0.03620048515231089,0.0004979160482511134,0.015629171713075603,0.015690473091132775,2.316212644974974,0.00021580626062151303
40,logT,23,0.575,0.6,0.5875,20183523,0.07174586118239756,0.000964826934112311,0.015911125074977998,0.016161594723670576,4.509163295763783,0.00021739265997602664
40,logT,24,0.6,0.625,0.6125,20077086,0.04566536657233544,0.0006016528462056218,0.016373746246177264,0.016023033994445365,2.788938211559057,0.0002110666673469954
40,logT,25,0.625,0.65,0.6375,19951130,-0.04470593261518219,-0.0005776565723122802,0.01693069594450032,0.01648140848897078,-2.6405253961048323,0.00021297841968788525
40,logT,26,0.65,0.675,0.6625,19873982,-0.0261251964260103,-0.00033107700728083597,0.017381172096061034,0.01721617106448005,-1.5030744924233768,0.00021818569754688026
40,logT,27,0.675,0.7,0.6875,19804797,0.014246667367036336,0.00017721550693454213,0.01767760695474638,0.017331171971066366,0.805916061122241,0.00021560221264210974
40,logT,28,0.7,0.725,0.7125,19725190,0.025173015602904192,0.0003076812883608084,0.017775792819480125,0.01707845927621781,1.4161402452506986,0.00020874705572949305
40,logT,29,0.725,0.75,0.7375,19678447,-0.09539049592565951,-0.0011455524271460047,0.017926253150137673,0.017873279057311616,-5.321273504660226,0.0002146572448785909
40,logT,30,0.75,0.775,0.7625,19625964,-0.023232708434296145,-0.0002744484215220754,0.018573425158175425,0.018634327672962563,-1.250857514779381,0.0002201106078913815
40,logT,31,0.775,0.8,0.7875,19564482,-0.08832243389713801,-0.0010267983035308823,0.018959606544039116,0.01912392709576979,-4.658452889936501,0.00022228336527169601
40,logT,32,0.8,0.825,0.8125,19525967,-0.031477418652069766,-0.0003600980123687907,0.019270117390123017,0.01910986473968498,-1.6334834923322084,0.0002186011115296262
40,logT,33,0.825,0.85,0.8375,19482334,-0.03839725160365781,-0.00043247987262777716,0.019468349006242596,0.019625148984456324,-1.9722911065209277,0.00022105908452587177
40,logT,34,0.85,0.875,0.8625,19399008,-0.10522599955937051,-0.0011686088348137923,0.020128223051090015,0.02033627673951104,-5.227783858132084,0.00022574148993377493
40,logT,35,0.875,0.9,0.8875,19336049,-0.06271199527599491,-0.0006864360295437651,0.020362052797069687,0.020057314138522676,-3.079846413374384,0.00021959624250624538
40,logT,36,0.9,0.925,0.9125,19301309,-0.11640076590871584,-0.0012567240783003947,0.02107255526310831,0.021181236959279145,-5.523808786137033,0.00022880585028154832
40,logT,37,0.925,0.95,0.9375,19286584,-0.06454446210295284,-0.0006871593506059797,0.021368781343460087,0.021541435893567325,-3.0205027168152787,0.0002293760130486105
40,logT,38,0.95,0.975,0.9625,19257784,-0.08038528947479218,-0.0008444018223323672,0.021726482601681012,0.022064537948776913,-3.699875904835725,0.0002316885492380542
40,logT,39,0.975,1.0,0.9875,19187742,-0.08151651540425109,-0.0008455729949743507,0.021265196559071137,0.021490206696151704,-3.833329975474806,0.00022292518420746914
40,logSha,0,0.0,0.025,0.0125,32937083,-0.045035417407338546,-0.0026741291021255393,0.002734428880084032,0.0027221217595983656,-16.469770976802497,0.00015874584809445722
40,logSha,1,0.025,0.05,0.0375,27114456,-0.12453868949454466,-0.004114474142903421,0.005843578560245133,0.006009627728880096,-21.312058734317826,0.0001972116390786627
40,logSha,2,0.05,0.075,0.0625,25461402,-0.11433635494352007,-0.002918335720577882,0.007802819027657206,0.007907605161535384,-14.653211171277096,0.00020054638486785415
40,logSha,3,0.075,0.1,0.0875,24483212,-0.07905835224640731,-0.0017033708735890703,0.00954213888057176,0.010028166434174006,-8.2851814709356,0.00021510218511691274
40,logSha,4,0.1,0.125,0.1125,23782777,-0.050981814192715275,-0.000968784714222184,0.010611713049095863,0.01051363757412676,-4.804296342809517,0.0001995202915955544
40,logSha,5,0.125,0.15,0.1375,23284829,-0.06080090229863591,-0.001044235508547909,0.011961059551162717,0.011634717757526803,-5.083237152909714,0.00019964416452594098
40,logSha,6,0.15,0.175,0.1625,22915323,-0.08818093768079788,-0.0013913811199322158,0.013476340800170936,0.014232612433584743,-6.5433888166199665,0.00022451072194671265
40,logSha,7,0.175,0.2,0.1875,22508642,-0.12002445938599077,-0.0017655780616225082,0.01444073589849992,0.01428458103509582,-8.311519594957671,0.0002091037605282282
40,logSha,8,0.2,0.225,0.2125,22223012,-0.04670060226040301,-0.0006446985360463508,0.015504592619313891,0.015383727557206184,-3.0120496169779147,0.00021243157523247045
40,logSha,9,0.225,0.25,0.2375,22047337,-0.0021312877260428187,-2.779561001288179e-05,0.016380678659140176,0.016217079130777044,-0.13010985505497305,0.00021138506570725306
40,logSha,10,0.25,0.275,0.2625,21762241,-0.041344186509540456,-0.0005134876367907857,0.01761272564869012,0.01833882422365232,-2.347404219778741,0.0002277564105586677
40,logSha,11,0.275,0.3,0.2875,21558709,-0.109580763041729,-0.0013001900850603252,0.01861447172619655,0.019216669520459556,-5.886858604078117,0.000227506793079571
40,logSha,12,0.3,0.325,0.3125,21319859,-0.17556923269626612,-0.0020001149034726607,0.01947254503326795,0.01983918978398934,-9.016244789590376,0.0002260581766273208
40,logSha,13,0.325,0.35,0.3375,21244262,-0.22664865451669883,-0.0024797925053612053,0.019900746809495048,0.019999434515228662,-11.3889522180424,0.00021850185260919355
40,logSha,14,0.35,0.375,0.3625,21087757,-0.14645564492260044,-0.0015461515784924865,0.02076732411042744,0.02100847724603495,-7.052215496991443,0.0002218155648728378
40,logSha,15,0.375,0.4,0.3875,20942160,-0.0701589144003219,-0.0007163983130480335,0.020952195945539136,0.020741470536276806,-3.3485232088648544,0.00021170892733378462
40,logSha,16,0.4,0.425,0.4125,20790585,-0.0525414412167875,-0.0005205680419669871,0.022296396954916614,0.022418358655478882,-2.3564991833894267,0.0002220613071833276
40,logSha,17,0.425,0.45,0.4375,20735663,-0.09456080145213486,-0.0009079311751644771,0.02371400223360347,0.02343368926810753,-3.9875513428998204,0.0002247271199842536
40,logSha,18,0.45,0.475,0.4625,20553140,-0.11950117493913814,-0.001117556474936909,0.02416562220208139,0.02556092717544819,-4.945089927328479,0.00023854349105538895
40,logSha,19,0.475,0.5,0.4875,20443133,-0.12154451901614505,-0.0011069876368013955,0.024986114906046922,0.02577605612991794,-4.864482512514576,0.00023483008863379055
40,logSha,20,0.5,0.525,0.5125,20363837,-0.043263728952393665,-0.0003841467411408518,0.025121014327689567,0.025311688892817267,-1.7222126617995015,0.00022473351309562888
40,logSha,21,0.525,0.55,0.5375,20275307,-0.11042370255311668,-0.0009573760411421315,0.026456848881654286,0.026150045249218372,-4.173728437844566,0.0002265738926012985
40,logSha,22,0.55,0.575,0.5625,20197047,-0.03234491173232801,-0.0002741274368702485,0.02583319664725606,0.026077496961554494,-1.2520677240988527,0.00022092728597350613
40,logSha,23,0.575,0.6,0.5875,20183523,0.05165204702825993,0.00042781424560504975,0.026849325436821794,0.026560688859278613,1.92377447805162,0.00021993930803573502
40,logSha,24,0.6,0.625,0.6125,20077086,0.004315296834191462,3.5030669837018685e-05,0.027737670627286812,0.028072740767636148,0.1555753146028891,0.0002278424100635231
40,logSha,25,0.625,0.65,0.6375,19951130,-0.05504708903383698,-0.00043832005492547505,0.02817890481252266,0.028058799427233567,-1.9534857511344494,0.00022351901355014317
40,logSha,26,0.65,0.675,0.6625,19873982,-0.07878417988867052,-0.0006152167174612713,0.02918593113245995,0.030061418890572598,-2.699388946376581,0.00023475926597752627
40,logSha,27,0.675,0.7,0.6875,19804797,-0.09627605299124797,-0.000737872609366468,0.0299449736184594,0.031017659377120033,-3.215098941743571,0.00023763663944076583
40,logSha,28,0.7,0.725,0.7125,19725190,-0.06790845443577675,-0.0005116629030225636,0.03007235620923375,0.03047931789798556,-2.258168730221591,0.00022965258199778005
40,logSha,29,0.725,0.75,0.7375,19678447,-0.012392491478746576,-9.167788789761823e-05,0.03047507294701515,0.02940168477081929,-0.4066435378281956,0.000217493733623095
40,logSha,30,0.75,0.775,0.7625,19625964,0.0009870266467121858,7.185228805792415e-06,0.030646859279064936,0.03103208370049291,0.03220645344844292,0.0002259400506572159
40,logSha,31,0.775,0.8,0.7875,19564482,-0.01398321139680292,-0.00010011656104673236,0.032034156654128954,0.03331054089069455,-0.43650942797648434,0.00023841279661131388
40,logSha,32,0.8,0.825,0.8125,19525967,-0.016444371403533053,-0.00011591210827174691,0.03270589863796184,0.032813035101302165,-0.5027952781718102,0.00023115903635298457
40,logSha,33,0.825,0.85,0.8375,19482334,-0.18490550332107902,-0.0012828989087592026,0.03293962220667884,0.03333731134122257,-5.613467639698295,0.00023121816965219412
40,logSha,34,0.85,0.875,0.8625,19399008,0.02570157432234743,0.00017596927456030087,0.03444672349126509,0.0340861006268517,0.746125370352416,0.0002333719222591363
40,logSha,35,0.875,0.9,0.8875,19336049,0.004456622984481573,3.0051273397673943e-05,0.03494624914414902,0.03458578896575865,0.12752793486072128,0.0002330886701987226
40,logSha,36,0.9,0.925,0.9125,19301309,0.2403664842014343,0.001598781736231939,0.035464174646203245,0.03595035818391661,6.777726722794821,0.00023846584896410528
40,logSha,37,0.925,0.95,0.9375,19286584,0.2670467886105961,0.0017506512711272433,0.0355569719465434,0.035105389245871386,7.51039174573347,0.0002293080115580901
40,logSha,38,0.95,0.975,0.9625,19257784,0.2363473761691432,0.0015288342596273667,0.03607988346802434,0.03560519774885285,6.550669055752499,0.00023008418481542317
40,logSha,39,0.975,1.0,0.9875,19187742,0.22267005589938865,0.0014230595241111461,0.036034039990085434,0.03610150884947941,6.179436331886602,0.0002308307986623184


==> anc/data_pN/results/pnD_sign_changes_K100.csv <==
grid,statistic,from_bin,to_bin,y_cross,sign_to
100,cov_logL,0,1,0.01083544350877167,-1
100,cov_logL,21,22,0.22242218737649883,1
100,cov_logL,23,24,0.24424397237471662,-1
100,cov_logL,24,25,0.24577356224884336,1
100,cov_logL,25,26,0.26009983130342007,-1
100,cov_logL,40,41,0.4079930862565203,1
100,cov_logL,41,42,0.4190324926616423,-1
100,cov_logL,53,54,0.5367640731285442,1
100,cov_logL,65,66,0.6643832164393481,-1
100,cov_logL,71,72,0.7182781187626195,1
100,cov_logL,73,74,0.7408968470764079,-1
100,cov_logL,90,91,0.9077280828061923,1
100,cov_logOm,1,2,0.015907767394424815,-1
100,cov_logOm,19,20,0.20377113573258032,1
100,cov_logOm,26,27,0.2674205783397305,-1
100,cov_logOm,54,55,0.5529775790374619,1
100,cov_logOm,60,61,0.6077764230792184,-1
100,cov_logOm,70,71,0.7129355753401265,1
100,cov_logOm,71,72,0.7169153559155547,-1
100,cov_logOm,73,74,0.7381889757077118,1
100,cov_logOm,75,76,0.7605889309835838,-1
100,cov_logOm,86,87,0.8667642255540953,1
100,cov_logc,0,1,0.010491987657077803,-1
100,cov_logc,29,30,0.29984850051163753,1
100,cov_logc,30,31,0.3085150516777793,-1
100,cov_logc,32,33,0.3283622283146335,1
100,cov_logc,70,71,0.7131590771531322,-1
100,cov_logc,71,72,0.7243811749530183,1
100,cov_logc,72,73,0.7253641916785736,-1
100,cov_logT,0,1,0.006681403990764767,1
100,cov_logT,7,8,0.08238415200082706,-1
100,cov_logT,29,30,0.3035028850868114,1
100,cov_logT,30,31,0.30769980679479814,-1
100,cov_logT,32,33,0.325539136149415,1
100,cov_logT,61,62,0.6190118942595171,-1
100,cov_logT,65,66,0.6630977468035814,1
100,cov_logT,66,67,0.6734049398241679,-1
100,cov_logT,67,68,0.6770689666031435,1
100,cov_logT,70,71,0.714445826432091,-1
100,cov_logT,80,81,0.8144703778918044,1
100,cov_logT,82,83,0.8281219369846422,-1
100,cov_logSha,0,1,0.005934534240820053,-1
100,cov_logSha,21,22,0.22169570865037277,1
100,cov_logSha,23,24,0.23897646206764828,-1
100,cov_logSha,40,41,0.41402071382567607,1
100,cov_logSha,41,42,0.41574817017853893,-1
100,cov_logSha,57,58,0.5791465603334661,1
100,cov_logSha,61,62,0.615728546360035,-1
100,cov_logSha,62,63,0.6328883796002699,1
100,cov_logSha,63,64,0.6363225727527845,-1
100,cov_logSha,72,73,0.7264866575379395,1
100,cov_logSha,73,74,0.7401285159058184,-1
100,cov_logSha,74,75,0.7543457228616427,1
100,cov_logSha,75,76,0.7601634217827012,-1
100,cov_logSha,76,77,0.7673988912826306,1
100,cov_logSha,77,78,0.7801915821203632,-1
100,cov_logSha,84,85,0.8499172626789453,1
100,cov_logSha,86,87,0.8688700250526837,-1
100,cov_logSha,87,88,0.8780481006461889,1
100,cov_logSha,88,89,0.891643801713904,-1
100,cov_logSha,89,90,0.8981576034490564,1
100,rank0_profile,10,11,0.1110748072222437,-1
100,rank0_profile,28,29,0.29226955657224124,1
100,rank0_profile,65,66,0.6596695943697602,-1
100,D_eps,9,10,0.1023603180495319,-1
100,D_eps,28,29,0.29064958308278926,1
100,D_eps,66,67,0.6696787464599818,-1


==> anc/data_pN/results/pnD_sign_changes_K40.csv <==
grid,statistic,from_bin,to_bin,y_cross,sign_to
40,cov_logL,8,9,0.23316155170804784,1
40,cov_logL,9,10,0.25199414212589155,-1
40,cov_logL,15,16,0.40524407417842134,1
40,cov_logL,16,17,0.413105279187142,-1
40,cov_logL,21,22,0.537857653294847,1
40,cov_logL,26,27,0.6645340877455702,-1
40,cov_logL,28,29,0.734744378391288,1
40,cov_logL,29,30,0.7388721853244969,-1
40,cov_logL,35,36,0.9072941593022305,1
40,cov_logOm,0,1,0.02168472778787839,-1
40,cov_logOm,7,8,0.1982279039444923,1
40,cov_logOm,10,11,0.2677222249554859,-1
40,cov_logOm,21,22,0.5542350395001787,1
40,cov_logOm,23,24,0.6017724248131917,-1
40,cov_logOm,28,29,0.7305937270175097,1
40,cov_logOm,29,30,0.7570379274364999,-1
40,cov_logOm,34,35,0.8689068307336906,1
40,cov_logc,12,13,0.3177528963415051,1
40,cov_logc,28,29,0.7204114302114035,-1
40,cov_logT,2,3,0.08671864120611078,-1
40,cov_logT,12,13,0.3165195908239199,1
40,cov_logT,24,25,0.625132707226434,-1
40,cov_logT,26,27,0.6786778488602438,1
40,cov_logT,28,29,0.7177198661277671,-1
40,cov_logSha,22,23,0.5721268103659917,1
40,cov_logSha,24,25,0.6143173531821081,-1
40,cov_logSha,29,30,0.7606557133869528,1
40,cov_logSha,30,31,0.7641483148829081,-1
40,cov_logSha,33,34,0.859449108428604,1
40,rank0_profile,3,4,0.11119958170547904,-1
40,rank0_profile,11,12,0.29617646262516323,1
40,rank0_profile,25,26,0.6586842007705888,-1
40,D_eps,3,4,0.10142268682071459,-1
40,D_eps,11,12,0.2903683551894211,1
40,D_eps,26,27,0.6691469996633105,-1


==> anc/data_pN/results/pnE_summary_K40.csv <==
bin,y_lo,y_hi,pairs_good,pairs_bad,D_eps,D_eps_se,D_eps_se_boot,r0,r0_se,r0_se_boot,r1,r1_se,r1_se_boot,cp_rel_pct,cp_z,cp8_rel_pct,cp8_z,om_rel_pct,om_z,T2_rel_pct,T2_z,r0_L1_rel_pct,r0_L1_z,cp_change_adj_multadd,cp_change_adj_multadd_z,cov_logL,cov_logL_z,corr_logL,t_logL,t_logOm,t_logc,t_logT,t_dpos,t_sha4,R2_w,n_curves_reg
0,0.0,0.025,86812155,1521114,0.8317660585663379,0.0028223820535678,0.002823425199731575,1.3098811452125254,0.004121830649245234,0.004220790543953834,-1.0234729432964493,0.003228050407992227,0.0031582304762724058,4.196957784252983,2.8249930082282972,0.7518934966365435,4.6324110681086355,-21.41140306677565,-70.61346084961724,13.640194721497155,34.56514870825149,-16.91113092677129,-68.77401033018097,-0.07761096313557103,-12.987371106192985,-0.025480978420144407,-6.819600366146512,-0.001176661197911783,-15.167410269085496,19.480556911256997,10.996161994225622,-4.090734305777823,0.6288233425436924,-1.5439075346222546,0.005793734070073331,168618
1,0.025,0.05,71438767,20768,1.4622258528062222,0.005625262092592977,0.005687727768638052,1.7981125640138236,0.009150421351346772,0.009397561023502086,-1.7163313452021163,0.00753848442327936,0.007494244880426937,-60.937296364904675,-30.860523231600798,-7.046288739916078,-38.118781964673644,-12.017574708309455,-38.13807430167494,7.083271438247863,14.130339954394076,-45.17502348392378,-116.77325617585647,-0.6360364035684714,-43.61140132742728,-0.7233199304882246,-99.07683617990233,-0.018584310894244813,-68.23672049889566,9.710671445830684,4.227012695599755,1.478825288706415,0.7708070156478749,-2.4775980321854285,0.07931832399631822,168691
2,0.05,0.075,67097199,12324,1.1506735474904102,0.007575368588837834,0.00780690065417005,1.434154882751547,0.012292672497618585,0.012749128215035885,-1.3798484435527083,0.010451008471505515,0.010559015752900367,-104.7670504054812,-32.650612323302056,-16.491252208844614,-52.553220854994315,-16.47818178183144,-30.273496826381923,6.729573809660681,7.878865207328536,-66.82724715455521,-103.88238367300482,-0.8890291158779144,-50.97581405250246,-1.0144885823335914,-104.13584710882714,-0.020142316821372245,-64.93238268501695,2.6204573950855816,-4.757062191652575,5.0756973808886885,-1.1123943817501558,-1.9245489693004023,0.08584203479432839,168701
3,0.075,0.1,64520363,6021,0.43357680737165105,0.009129861210954101,0.0090732413120429,0.6367276891610464,0.014903588507738227,0.015478259282452564,-0.6899145261801524,0.0126342897610419,0.012479069605600359,-286.1671972137661,-27.922060164765472,-55.55038746458698,-54.870173813556654,-29.051827371901382,-16.798153790358654,-2.793914281767835,-1.1058728881021094,-149.58269944622182,-84.71980416508758,-0.8906282727156654,-41.406538151700325,-1.0807395733126886,-90.73642396212753,-0.018111924653444734,-53.013257918977295,-2.454999871745106,-8.971407882265785,4.568843979276406,-0.7377347880552783,0.778403251514848,0.0666966143578801,168702
4,0.1,0.125,62671190,2994,-0.34496689786806345,0.010548887027172339,0.010464002284139944,-0.03493784598829649,0.017008847975005348,0.01652577864028474,0.10406438687469748,0.014654271822193695,0.014673884063070386,-404.117276692747,-22.16545156988982,-73.91461041860042,-52.06337884707337,-46.77932251178095,-19.239978718245343,-10.992061711871699,-2.85592034502275,-2131.034165801431,-56.54335231194469,-0.9508516717980754,-34.25073318661182,-0.9345299297423136,-69.09893807593836,-0.0138145987540795,-39.32649461513111,-3.3641010462990213,-9.101740423048778,2.016124178353999,1.5263407418056913,1.0391376036789552,0.03886554531273534,168702
5,0.125,0.15,61369181,917,-1.1161718289836717,0.011707189292900964,0.012015456083757725,-0.9793137411487969,0.01902591275293358,0.01887776121720866,0.8980152273527056,0.016362811281231255,0.016577452303614636,-28.556349654670456,-5.076585174280399,-16.001251558324434,-32.41471397061451,-11.023509407814652,-13.178004214769642,-5.222639646093898,-3.8479273012039323,-55.400628052847736,-37.342417259399944,-0.2648084977564915,-9.571677364403904,-0.8109359105164344,-54.24230304378586,-0.010835043862651434,-31.652793627623264,-2.219343521905001,-4.427979672462568,-1.3578374714942667,0.32911774454328846,-1.6197735526685315,0.023226819630670636,168690
6,0.15,0.175,60388223,6175,-1.6617743992897422,0.012995717106000764,0.013174635527616944,-1.359635210029551,0.021118994884057548,0.02068243839014547,1.374326242581164,0.018114877364700074,0.018337198610596496,12.471462607368615,3.2647139983713642,-8.935175377277677,-24.719681214169977,-6.728794043648014,-10.36256327816668,1.6531915962658017,1.7186916259777671,-35.587531397021095,-28.85394386537049,0.15525176808566177,5.057505925367486,-0.6026125827995565,-35.721240468849345,-0.007399536188033817,-23.025536853291165,2.3794305930263646,-0.8459637962249619,-2.538202869581308,-1.4352547791370938,-4.404752298535111,0.010601659871948832,168670
7,0.175,0.2,59324234,1449,-2.0547086372830368,0.014233718222328768,0.014276003563845025,-2.107781224651403,0.02313997835590275,0.023532565269377716,1.8391582037375624,0.019927221597425746,0.020070381476983506,27.220176313496808,8.15648718574925,-5.176315786606992,-16.07865192861595,0.3983973723045249,0.7142831899384752,-3.240412985364685,-3.9044572874073142,-4.692729957637299,-5.394529486649323,0.5299774417194572,15.324123450152486,-0.49117864898179064,-26.64193994443296,-0.005620035359592232,-20.33076649128955,4.445714536630679,3.133448826479045,-7.081954182206482,0.4198490034926855,-2.712971338257068,0.006184798981394901,168682
8,0.2,0.225,58562248,0,-2.241906253325521,0.015249948634510624,0.014918042293203072,-2.109500233361706,0.024781048250493605,0.02449049816284015,1.9691331147906352,0.02136214144813047,0.021499777398432743,17.97976031086676,4.484106243509314,-6.57132904589731,-20.39612501125515,1.7777986342139886,3.025829358332394,-2.9272212727843145,-3.3628145782163945,2.6270855430538322,2.978214786505729,0.4809200632557151,13.655172573212988,-0.2469679678993537,-12.628465026088392,-0.0026522780913602706,-8.10634613289293,2.9288165330288205,-1.7579237237656709,-1.5540668914392979,-0.6182481921185955,-1.406203475696781,0.0018810791196469667,168683
9,0.225,0.25,58114682,896,-2.233306326962264,0.015924699894575803,0.015784924028698816,-1.5412969375847976,0.02570153650483456,0.0251446776142251,1.9575386720815564,0.022035547526553657,0.02175393039307112,-12.440268458149834,-3.0570626181771714,-8.760172941598922,-26.460689550494,-2.2589108521347514,-3.741057533073081,-4.165332834008349,-4.622174473292956,10.670534667229651,8.211355628178495,0.09665471886564925,2.4939485087281734,0.05185756489346849,2.487385296743788,0.0005264421394188568,2.0279931120513957,2.3569249474617027,-2.2494354477048413,-1.123517768717463,-1.570426406851888,0.950548558826887,0.0007165279947444203,168667
10,0.25,0.275,57348599,0,-1.1068033240009927,0.016980244579627855,0.01688174358680386,-0.5932395473425738,0.027578972455400034,0.026875782786858878,0.8774586303654371,0.02370996394272522,0.024079325597438715,47.55264291049703,6.290894140707867,-11.624439539383271,-16.418648449466108,-7.433876952399371,-5.696832056034436,-5.811305156245777,-2.921764047912083,23.151289387502054,6.667244144710684,0.25750288586006587,6.281472504528939,-0.03758816504875584,-1.7011336974536382,-0.00036315833631512807,-2.3238536366472045,2.7513841557234455,0.550165022267374,-4.567829954167328,1.0294656262336734,-0.252394584802703,0.0004929435833792573,168683
11,0.275,0.3,56816138,0,-0.11039530705166901,0.017928717734282347,0.01819240084287023,-0.2678823671677186,0.029284320036557867,0.030222960793720163,-0.13568517759230075,0.025060641031868752,0.02524152013998138,910.3963656352124,11.049105494901404,13.61909048257356,1.750752413718144,-126.46096716207572,-9.441850250328242,-26.351516715097546,-1.2873142362548062,-15.948483095195279,-1.9583671785538561,0.5670035618347723,13.2429219277126,-0.4776234981147176,-20.574717001630045,-0.004409033656482527,-16.138964988861492,0.606114863135526,5.338024013383331,-6.229796499769689,-2.679800092188597,-2.233185506102978,0.004218404595558445,168658
12,0.3,0.325,56193643,0,0.8517877191197588,0.018784749415721752,0.018695538462244365,0.5039827890043738,0.030595712976418946,0.031010228834471378,-1.1068166032976547,0.026309673181193458,0.02584597786050171,100.43267000317675,9.60747429449226,4.666131298717182,4.574291058357808,-16.636806329058476,-9.417663577507312,-1.893628203336873,-0.6754864536119233,-49.386029627675214,-10.53075468351798,0.5210550036873375,11.9948253666462,-0.6464640788437868,-26.687450163397678,-0.005729214677953977,-21.99253584118292,2.092953174425919,8.308905120614991,-7.470924686029748,0.5355786143854978,-2.4937553177450362,0.006678223001782002,168655
13,0.325,0.35,55992761,2543,1.4394261072426844,0.019518980362023222,0.019464457873287974,1.2591440455780483,0.031633380467168876,0.032430464264654256,-1.770673666685183,0.02740845165224597,0.027336287112800065,72.54242344259187,11.077557488409788,6.478733488949899,9.483614668768091,-13.838439767823298,-11.966719560986698,12.907091323357427,7.5975256957440225,-19.332898587566206,-10.225841612828315,0.6139734644005113,12.30145677162357,-0.6610256987201495,-26.163359198394033,-0.005628192294536818,-23.53054569791313,4.796747770200847,10.674418437698353,-6.213766554424915,1.4182006519304498,-2.047123433543232,0.006805121301324046,168654
14,0.35,0.375,55582099,0,1.9342240205789998,0.020230391363845527,0.02016828537233795,1.9333967571800073,0.03290891945857834,0.03288596389430241,-2.127504172277228,0.028430543694065644,0.02871343061532147,39.45563244710819,7.519863952381293,6.502096475221031,13.380960854340012,-10.240447748345643,-11.901369034464649,11.190296889600557,8.541621861758625,6.152389472870985,4.8476727148168175,0.3685065286451268,7.365942102991116,-0.19555056783461944,-7.414948755724351,-0.0016064432300702035,-10.368511013160798,3.2802396446265862,9.195047582786366,-5.565360978855415,-0.8131972012342703,-1.7931190420587362,0.0016415584004687567,168646
15,0.375,0.4,55191038,0,2.349943608598193,0.020617234555546548,0.020697462577003552,2.6234071843592064,0.03320833404688104,0.03392772063004918,-2.6605563297006714,0.028874818205549078,0.028579818316363383,36.46147491289702,8.437897015693942,3.8124774430217125,9.393564289824816,-11.210103592535134,-15.473508890551429,10.735816712901403,9.97357970238487,5.238407270300693,5.223739300229171,0.31419761053184914,6.203420934103356,-0.013923706255747348,-0.516008821272381,-0.00011066541294001366,-3.8010375368672267,0.8427505633162272,6.5688177870931295,-1.9186263976156757,0.10144956330632661,-0.9718588253661069,0.0010510886686060372,168645
16,0.4,0.425,54794043,0,2.78609136398276,0.021769838958245233,0.02240220237422347,3.017005774488789,0.03514048946169936,0.0343330021549099,-3.0230915371030327,0.030472271335928,0.03132305587449629,34.9814945387519,9.728366703859509,3.139417444495478,8.339902357910665,-6.034235029139217,-9.159847894868731,9.153583828711334,9.831019252667303,5.141760071671272,5.875776382618378,0.4006686308678895,7.8934376397214185,0.005693696878026788,0.20117694924002844,4.387893003859126e-05,-2.1059284087314794,2.0358960232248866,3.512043878663036,1.2044416143301513,1.1233779530076342,0.106151387947437,0.0005465111582417803,168661
17,0.425,0.45,54654046,0,2.780416330018824,0.02274884836285559,0.02210695810299707,3.361489960557326,0.03685483802795439,0.036850244571405795,-3.0923839159397453,0.03182224276024398,0.031007008644033357,15.174799976277141,3.7510801821442366,1.0268517765221905,2.72522731887409,-13.306715175817018,-20.46888349662152,8.832356608164215,8.759528737116181,-3.826332214144671,-4.711726822567908,0.019618715238314266,0.36417605482232,-0.22947451140413389,-7.857352933086471,-0.0017150667290846255,-7.6188609374666525,1.8819395570942912,4.461289041076181,0.7226616653957622,-0.8430817904821661,0.5990286345488628,0.0010854143033816044,168652
18,0.45,0.475,54173278,0,3.0055073831788435,0.02350171261119984,0.02351856494792565,3.0589262273307143,0.038389434388821406,0.037030775377752075,-3.3144312080275062,0.03305292214784706,0.0332799846398428,12.194175376981628,2.8217490683724793,1.7112182609048434,4.655725338861839,-7.040238249518781,-11.116427660756234,3.162362274248964,3.072833784150576,-0.6431560604632747,-0.6885469616111877,0.11298626478189044,1.8868147144644496,-0.336680446808749,-11.059470549927083,-0.002449948057557758,-10.259093689965589,1.8294419666184423,5.285156898357166,-2.271952145044323,0.7323680421215506,0.6605498315130118,0.0014200007697269257,168645
19,0.475,0.5,53880716,4361,2.9450084701918215,0.024209860955163195,0.024796234107971625,2.4633026650073644,0.03926960092365292,0.037515667692914104,-3.3361657361271124,0.033856133685446335,0.03372806937217274,28.71778796811471,6.079842818857131,3.3178762411471237,8.288941360667517,-5.143066122523291,-7.953972113923808,6.993056855735376,6.726937432086013,4.278555280610554,3.4443695926118423,0.32769532777378707,5.058855213650558,-0.5788229485609198,-18.289710347023274,-0.0041014293478547825,-14.024859022109132,0.6510618446554395,4.395087303382171,-0.8193092487908932,0.8165553135194308,-1.3517585188905823,0.003275483163854176,168628
20,0.5,0.525,53672186,0,2.804643488901309,0.024942516324285176,0.023847681224532763,2.260484406745153,0.0404852102703487,0.03870177793543091,-3.079903634756427,0.034960367812218215,0.034702836966367674,40.573107889452146,8.61697216132819,6.338751929432973,15.093851304570073,-4.143886409256122,-5.8668332613820695,10.192871868761383,8.921033300049473,9.780289065805825,6.926509500851661,0.5875635331877733,8.784451335355573,-0.44003397988680537,-13.522717704991544,-0.003039919295992851,-9.278874509201874,-1.7756656473199637,2.43949125738171,3.787463897752395,-2.1308656913524096,-0.5585171783821948,0.00250717951575663,168636
21,0.525,0.55,53435640,0,2.3753839197958517,0.02557878685267473,0.02614668159266875,2.6038386989651996,0.041692393606748805,0.042363859194810734,-2.631238519851791,0.03596934462841397,0.03695062137827764,39.124649220678755,6.634551484973725,7.278179968976933,14.456990445528147,-9.788466930750756,-10.98158400774643,11.923460197193341,9.078667083932206,12.19671747246454,9.792224886565464,0.5270029363380702,7.806278229174437,-0.007102975601150252,-0.2158673304363535,-4.792312629347033e-05,-4.017067307909202,2.637409212806096,6.428293151966859,-1.4589636507073644,-2.1169480317877927,-1.2286899395126571,0.0007887041804823802,168634
22,0.55,0.575,53241253,0,2.0955295511170635,0.026001868882812893,0.02602983864369781,2.6117272985501296,0.04186455789312429,0.042949229769639274,-2.3172578126891255,0.03653065500911695,0.03484845696602259,38.99933758217192,6.180775315135813,6.597185934693762,11.275536336898414,-11.218725683858684,-10.968354359180676,8.391960105750723,5.637658226598762,21.594658463618025,17.341183384491803,0.39279218618515843,5.7708161439643275,0.4893957078646971,14.45649263609609,0.0032277604542497325,6.690991925601852,2.8048917520785324,4.303743998899186,-1.414308773137969,-0.768590650243161,-0.861856404743168,0.0019513959188792729,168642
23,0.575,0.6,53191972,0,1.6550867864045349,0.026213275783285056,0.026250133227487385,2.1379149715339585,0.04241091013542021,0.04214347431985673,-1.9987420795463802,0.036710877223122836,0.0351774018716286,79.53676878103988,9.363421980840808,8.257249988204558,11.119366363312166,-12.18561195860701,-9.261650677005713,16.743473983860266,8.53761448278057,31.418161793336893,20.46575614090035,0.6025210104592758,9.554448444974197,0.6714543837658049,19.69330369778466,0.004328951803244763,11.566171814422683,0.27195469993133264,2.504813255506621,1.395597533022448,-0.3932447484294326,1.7822958678929879,0.00347213229750043,168626
24,0.6,0.625,52917235,0,1.0027656017930642,0.026857345904514444,0.0268321882938674,1.6446305504693262,0.04363533073221461,0.04349329205210663,-1.29810691107378,0.03749092622955428,0.03757298046081497,100.57931300626154,7.540106952215924,15.209545110410971,11.786401229193894,-27.79073483803412,-12.678408431303117,32.71470794665469,9.884765938987645,42.75333888541169,21.958023419135216,0.5406336890456553,8.450905467592776,0.653259727785725,18.59989613289112,0.004127695307521714,9.30711137725987,0.8957188388943054,5.09236823785706,-1.3619647224044638,-1.4978744021098087,-0.6317119130684709,0.0034222504226268935,168615
25,0.625,0.65,52600658,0,0.6435493259418922,0.027801514598468392,0.02808405126003828,1.0294378814633558,0.04509546912067863,0.04632359637531214,-0.9152430869898092,0.03887384311421973,0.03879124294250935,120.67653729140841,5.842096806815627,16.024560148733894,7.976835712684508,-44.21483511530549,-12.354749752981173,12.255280955084034,2.333003112371564,53.24919515191211,16.562906725114793,0.3403490254753415,5.085765513697168,0.3286929110699133,9.179209619380854,0.002036726591639938,2.4137119983434876,0.7671963842412534,6.327600758387168,-6.022311887944431,0.4078350774864703,-2.081728653120113,0.0014879368812867888,168630
26,0.65,0.675,52376897,0,0.18564702296128768,0.028545996147463455,0.028009814263221473,-0.1854272586137997,0.04626345950197993,0.045331711386164576,-0.4282049797126291,0.04011885566789801,0.03982639278782271,707.1070500004548,8.913216756533672,105.97224800008694,14.455787929800357,-99.5311418946817,-7.945930517080544,0.03324945886652446,0.0017184421012540656,289.6057555622989,15.147355912343802,0.7660075089816867,10.778328364639641,0.01835819605342051,0.4938237470367918,0.00011155097440099861,-2.6848787858532317,0.30868735565577116,5.509481200999242,-5.35924426570952,2.2936648008841867,-0.6383828465980638,0.0006956666326642935,168622
27,0.675,0.7,52186546,0,-0.5125891451026477,0.029038639656569807,0.028486450093994226,-0.6539263189620171,0.04716164251689949,0.049341968358838216,0.24619406897539906,0.04071376483864807,0.040595711746900784,157.93105642851708,4.947766320234086,15.534731626228707,5.701030854488046,-32.29131397911006,-7.1606710839959336,16.54980848064317,2.3917496593662273,44.66689504750419,8.04724569303729,0.40493151463161137,5.407685904576851,-0.20727361473498007,-5.5012092531563885,-0.0012362608816925014,-6.231943039602085,0.10638716297441363,5.147661025650319,-3.4706617042396495,0.3201800835058187,-1.8091681624907816,0.0008797548555140589,168625
28,0.7,0.725,51988462,0,-1.102895061600399,0.029304218933449328,0.029213984302811163,-0.917457626517159,0.04755696341268534,0.04782277380830387,0.8129029201509166,0.04107614246631454,0.04000860638856765,13.287604831642657,0.9025439201497082,-2.2658112265616808,-1.8538499724020874,-9.712367209188443,-4.366956583905829,4.433520655653017,1.3497427022681596,23.09727612407399,6.045475521996473,-0.08952048249994382,-1.2086082666174696,-0.12415930471190018,-3.27224399481053,-0.0007276353940764278,-3.6338773263016053,1.283080247213497,2.375648464516745,-0.8789500808355145,-0.8690106518712235,-2.124541599877219,0.00016452171202085974,168616
29,0.725,0.75,51874104,0,-1.6698069618706088,0.02980920054353651,0.030150783744852243,-0.8112669155243806,0.04807583853592627,0.045903157459357954,1.4521822810365979,0.0417712092946077,0.04294636049896766,-7.311433032326274,-0.7733872426471976,-7.210484016605946,-8.49975298750967,-16.111897509397878,-10.833107859154394,-6.725751088795746,-3.1002723170910076,9.809651381195367,2.2157685875128212,-0.2510007805582355,-3.2843704945997882,0.015380787764371684,0.3984672991346716,8.856442116712014e-05,0.017816815858649877,0.5797857146520626,-0.07785575501141109,-2.9481312151614825,-0.7866302390895287,-0.6644626910579051,0.00022719431324802475,168637
30,0.75,0.775,51730561,0,-2.2012640458316315,0.030499821309628486,0.0300765327134914,-1.4512960484386908,0.04950169436375881,0.05276884730582246,1.9233074317306447,0.042606484284610384,0.04160398252334137,1.1998101546318605,0.1623617447265263,-8.256133183307925,-12.674984805582135,-11.255453724059638,-9.518476400017818,3.16144581693644,1.7934571369500762,-5.434874818989705,-2.1655207978624484,-0.20339018736675607,-2.631202551480548,-0.2648435283281152,-6.692549172432359,-0.0015002099083049052,-3.319819378347713,-0.5302465514714826,-1.8148405787218849,0.6813010129746017,-1.3418010430868643,-1.2787075881364454,0.000430857398363349,168610
31,0.775,0.8,51573270,0,-2.3063146858828225,0.03127281837489965,0.03017101134351743,-2.838327076587052,0.05071985908148038,0.050430632895480054,2.1372645114826145,0.043855893628338485,0.04410142125132629,25.48213820189967,3.5928113512108717,-0.7971997337336817,-1.1929406778074132,-0.7579134593067289,-0.6811321655378306,-3.7100758213436618,-2.3252362269452513,-0.012653370361776767,-0.009658691638799146,0.2563599161502519,3.2090918054997175,-0.5543579759974424,-13.685384242078383,-0.0030898925897189632,-7.951428878414334,-2.506898184137751,-0.6311810638237901,-2.330914583273119,-0.5451365095823705,0.8488124123122662,0.0018250812217828205,168601
32,0.8,0.825,51466465,0,-2.6215228498790424,0.03160868246011922,0.03181640164343215,-3.4522192422019353,0.05159159355887205,0.05299393469196046,2.3196234641906943,0.04430377969777679,0.04514346911883473,16.74972319281614,2.6492959561840976,-0.39014923620681824,-0.687091283863227,0.3791105571290659,0.37397945635834523,-2.182158903939091,-1.519490454258004,-4.704612563385525,-4.2079099832993405,0.3328613227484838,4.0280565187295405,-0.7660852975612888,-18.609853655598016,-0.004202107108553356,-10.353728404722485,-2.8924177520801244,-1.7575042751243513,-0.2568925777267559,1.3722440234289166,-0.06811975091326114,0.002876485221553926,168625
33,0.825,0.85,51353292,0,-3.3144237179575557,0.03206961866166902,0.03161911071133804,-3.0434936081067083,0.052042998528157226,0.05172683867037306,2.9316079098719325,0.04492398969792874,0.04328339855452024,-12.848958763058027,-2.9173100242288195,-4.794738623716089,-10.677416330034204,-5.266881842558397,-6.594073631047763,-0.9683030757587231,-0.8188235774500765,-20.9946136624064,-16.49600279180225,-0.3699280910439726,-5.174306461684203,-0.8443576010204961,-20.381954123085183,-0.004560490373186293,-15.08640486980482,2.0824157163069166,2.5692353407314874,-3.634993967662306,-0.24667644603370364,-0.7585752515680688,0.003404153483589023,168605
34,0.85,0.875,51132340,0,-3.3674484875912194,0.03290126672892637,0.03245541703308984,-3.764216757887826,0.05374516111242861,0.05276106829431842,3.1659880271888428,0.04616715260816916,0.04679056024792684,6.0977541573451335,1.2414187728167947,-2.133080573359234,-4.684223125533928,2.4819934588916652,3.1138144415036426,-5.264039474661405,-4.3871011719811275,-0.07832984137142018,-0.07353550225515047,0.1824203649878502,2.483758470415812,-0.3565709753315436,-8.416694479359625,-0.001898669468523039,-3.51707188005685,-1.3636060457393777,-3.0020159734589997,-0.6433171410737732,-1.7666538003175678,-0.10200559198705805,0.0008988542847478964,168620
35,0.875,0.9,50967477,0,-3.8450194424966337,0.03346515788743475,0.03442009259760183,-3.3967782146187155,0.054306078058196254,0.05411191844055767,3.601287693432357,0.0469891192704886,0.04979354071252755,-14.777474279057008,-3.2400522412457304,-5.057634646071088,-12.105297007442008,-1.7295571738177193,-2.3828712363650806,0.7742201645523985,0.7039693635781091,-4.633031783584133,-3.822382972049476,-0.22555678635163545,-2.8154730458313066,-0.31318760893274256,-7.199157812521297,-0.0016440156513551748,-3.131711498187654,0.05691447181966417,-2.954985362221314,0.6639506398494611,-2.557574065056925,-0.4450664793009744,0.0007452728090411309,168610
36,0.9,0.925,50873702,0,-3.637914437600786,0.0343493338380431,0.03580233418904992,-3.071465826488763,0.05607981599766565,0.05987574185798862,3.4009235784396963,0.04813099510754553,0.04824623019951786,-25.550261178072113,-4.920181160441116,-6.241337449757044,-14.379439241205654,-2.8448997657873254,-3.6740453168751985,-3.240973891991894,-2.6612806743447512,5.050947641891976,3.5180215731216395,-0.5309901196902587,-5.896938148672425,0.08236797409402863,1.8453816793364217,0.0004263438410719806,6.981830571523482,-4.599722504374198,-9.066506495323804,3.523300473891355,0.29609267109648013,1.843199732135127,0.001131402809839921,168616
37,0.925,0.95,50832008,0,-3.835043325457456,0.03484500756383183,0.03403162449999414,-3.056623298350812,0.056456438600362556,0.055968852998730736,3.7123496023943248,0.04897480183427476,0.04802499537111963,-57.66433165937018,-9.851560501833289,-7.323540971468845,-17.374521778596645,1.0222363639040997,1.3732051703493793,-0.886023311195889,-0.7394617751851351,6.124248613586193,4.351458159032693,-1.1955637660337053,-12.859677554435986,0.1639326972303068,3.653027998523954,0.0008364570474535374,8.77421612920801,-4.300489584405412,-10.3377961513059,5.88964474938598,0.3555014798960108,1.0369146842180228,0.0014928101158396823,168608
38,0.95,0.975,50751740,0,-3.9363742602716676,0.03550963350233307,0.035504191338350186,-2.8036817735623165,0.05729997412415243,0.058241932233152764,3.8282203722444756,0.04971828953945513,0.049180081861864976,-73.0637451949495,-16.573190598205898,-8.426341878797471,-19.314188976781686,-0.11393593305827965,-0.1516737217742991,-4.616345637796883,-3.972264557742921,15.335498601403362,10.0234974729016,-1.6274760522399867,-19.76927301673876,0.37678949265515316,8.17702096041384,0.0018970432815291528,10.314523599576747,-2.937403964987,-8.36101450712465,4.007419139010509,0.8308730747903303,1.6080534176994232,0.001603361996679209,168624
39,0.975,1.0,50569689,1686,-3.4689799258998804,0.035698643261461084,0.03669255440329443,-2.6834597838557555,0.05712935965352346,0.05824275089135503,3.2253031562806647,0.049935106766718584,0.0509018694163791,-106.28116729904426,-20.237828794073174,-10.1750885572935,-20.88639905082792,4.573399623786503,5.4132895371487795,-4.658460324997747,-3.610424786051584,22.578700975200217,14.167910199578124,-1.9089673522961945,-22.129022913152735,0.4786042334040781,10.382800642663355,0.0023802050698094454,11.080104834298114,-2.674544922880355,-7.057777922281809,3.607223687337753,-1.8354196249279777,2.305213230314159,0.001607616308300197,168610


==> anc/data_pN/results/pn_summary.json <==
{
 "script": "pn_02_analysis.py",
 "date": "2026-09-30",
 "base": "/path/to/WORK/data_pN",
 "n_reps": 437226,
 "rank_counts": {
  "rank0": 168760,
  "rank1": 222439,
  "rank2": 45496,
  "all_eps": 437226
 },
 "windows": {
  "all": 437226,
  "N10000-50000": 176159,
  "N50001-99999": 223025
 },
 "logSha_identity_max_dev": 1.021405182655144e-14,
 "seed": 20261001,
 "grids": [
  40,
  100
 ],
 "K100_rank0_profile_first8": [
  1.0179,
  1.4841,
  1.8084,
  1.8224,
  1.7065,
  1.4919,
  1.4602,
  1.1097
 ],
 "K100_rank0_zero_crossings": [
  {
   "from_bin": 10,
   "to_bin": 11,
   "y_cross": 0.1110748072222437,
   "sign_to": -1
  },
  {
   "from_bin": 28,
   "to_bin": 29,
   "y_cross": 0.29226955657224124,
   "sign_to": 1
  },
  {
   "from_bin": 65,
   "to_bin": 66,
   "y_cross": 0.6596695943697602,
   "sign_to": -1
  }
 ],
 "K100_D_eps_first8": [
  0.4411,
  1.0576,
  1.399,
  1.5037,
  1.4345,
  1.3704,
  1.0919,
  0.7848
 ],
 "K100_D_eps_zero_crossings": [
  {
   "from_bin": 9,
   "to_bin": 10,
   "y_cross": 0.1023603180495319,
   "sign_to": -1
  },
  {
   "from_bin": 28,
   "to_bin": 29,
   "y_cross": 0.29064958308278926,
   "sign_to": 1
  },
  {
   "from_bin": 66,
   "to_bin": 67,
   "y_cross": 0.6696787464599818,
   "sign_to": -1
  }
 ],
 "K100_reparam_check_max": {
  "max_abs_dbeta_LOShaT": 3.7192471324942744e-14,
  "max_abs_dbeta_LOcSha": 2.4924506902834764e-14,
  "max_abs_dfitted": 2.0294876890147862e-13,
  "dt_sha_vs_minus_c": 1.2176926134088717e-12,
  "dt_c_LOcSha_vs_T_LOShaT": 3.6415315207705135e-13
 },
 "K100_reparam_check_pass_1e-10": true,
 "K100_LOcT_n_bins_abs_t_gt3": {
  "logN": 10,
  "logL": 76,
  "logOm": 14,
  "logc": 51,
  "logT": 28,
  "dpos": 0
 },
 "K100_LOcT_n_bins_fitted": 100,
 "K100_LOShaT_n_bins_abs_t_gt3": {
  "logN": 10,
  "logL": 72,
  "logOm": 68,
  "logSha": 51,
  "logT": 47,
  "dpos": 0
 },
 "K100_LOShaT_n_bins_fitted": 100,
 "K100_LOcSha_n_bins_abs_t_gt3": {
  "logN": 10,
  "logL": 67,
  "logOm": 30,
  "logc": 47,
  "logSha": 28,
  "dpos": 0
 },
 "K100_LOcSha_n_bins_fitted": 100,
 "K100_sha4_indicator": {
  "n_bins": 100,
  "n_abs_t_gt3": 2,
  "max_abs_t": 3.592875928075467,
  "bin_of_max": 92,
  "y_of_max": 0.925,
  "t_first6": [
   -0.33,
   -1.25,
   -0.5,
   -1.48,
   -2.1,
   -1.17
  ]
 },
 "K100_LOcT_t_first6": {
  "logL": [
   51.32,
   -28.75,
   -39.19,
   -41.35,
   -43.88,
   -42.76
  ],
  "logOm": [
   15.45,
   13.89,
   8.28,
   6.26,
   3.71,
   0.81
  ],
  "logc": [
   3.34,
   11.44,
   4.72,
   3.71,
   -0.29,
   -2.13
  ],
  "logT": [
   -2.81,
   -5.89,
   -0.8,
   -1.35,
   5.12,
   1.94
  ],
  "dpos": [
   1.06,
   -0.39,
   2.26,
   0.5,
   -0.69,
   2.19
  ]
 },
 "K100_R2_first6": [
  0.0747,
  0.0093,
  0.0242,
  0.0284,
  0.0358,
  0.0363
 ],
 "K100_cov_logL_first8": [
  0.2902,
  -0.2071,
  -0.4963,
  -0.6749,
  -0.8726,
  -0.9776,
  -0.9783,
  -1.1795
 ],
 "K100_cov_logL_zero_crossings": [
  {
   "from_bin": 0,
   "to_bin": 1,
   "y_cross": 0.01083544350877167,
   "sign_to": -1
  },
  {
   "from_bin": 21,
   "to_bin": 22,
   "y_cross": 0.22242218737649883,
   "sign_to": 1
  },
  {
   "from_bin": 23,
   "to_bin": 24,
   "y_cross": 0.24424397237471662,
   "sign_to": -1
  }
 ],
 "K100_corr_logL_first8": [
  0.0212,
  -0.0084,
  -0.0156,
  -0.0179,
  -0.0204,
  -0.0207,
  -0.019,
  -0.0214
 ],
 "K100_cov_logOm_first4": [
  0.1783,
  0.006,
  -0.06,
  -0.126
 ],
 "K100_cov_logc_first4": [
  0.0937,
  -0.0769,
  -0.2621,
  -0.366
 ],
 "K100_cov_logT_first4": [
  -0.0042,
  0.0207,
  0.0342,
  0.0285
 ],
 "K100_cov_logSha_first4": [
  0.0098,
  -0.0947,
  -0.1059,
  -0.126
 ],
 "K100_runtime_s": 54.9,
 "K100_max_rss_gb": 1.982,
 "K40_se_boot_over_se_cluster_rank0": {
  "median": 0.9995889075675011,
  "min": 0.954807214128055,
  "max": 1.0676879157463885,
  "n_bins": 40
 },
 "K40_se_boot_over_se_cluster_rank1": {
  "median": 0.999606751387659,
  "min": 0.9539510571963591,
  "max": 1.0596823580773147,
  "n_bins": 40
 },
 "K40_se_boot_over_se_cluster_all_eps": {
  "median": 1.0001081694916722,
  "min": 0.9561056677073744,
  "max": 1.0423006850105945,
  "n_bins": 40
 },
 "K40_rank0_profile_first8": [
  1.3099,
  1.7981,
  1.4342,
  0.6367,
  -0.0349,
  -0.9793,
  -1.3596,
  -2.1078
 ],
 "K40_rank0_zero_crossings": [
  {
   "from_bin": 3,
   "to_bin": 4,
   "y_cross": 0.11119958170547904,
   "sign_to": -1
  },
  {
   "from_bin": 11,
   "to_bin": 12,
   "y_cross": 0.29617646262516323,
   "sign_to": 1
  },
  {
   "from_bin": 25,
   "to_bin": 26,
   "y_cross": 0.6586842007705888,
   "sign_to": -1
  }
 ],
 "K40_D_eps_first8": [
  0.8318,
  1.4622,
  1.1507,
  0.4336,
  -0.345,
  -1.1162,
  -1.6618,
  -2.0547
 ],
 "K40_D_eps_zero_crossings": [
  {
   "from_bin": 3,
   "to_bin": 4,
   "y_cross": 0.10142268682071459,
   "sign_to": -1
  },
  {
   "from_bin": 11,
   "to_bin": 12,
   "y_cross": 0.2903683551894211,
   "sign_to": 1
  },
  {
   "from_bin": 26,
   "to_bin": 27,
   "y_cross": 0.6691469996633105,
   "sign_to": -1
  }
 ],
 "K40_cp_weight_first4_all_eps": [
  [
   4.2,
   2.82
  ],
  [
   -60.94,
   -30.86
  ],
  [
   -104.77,
   -32.65
  ],
  [
   -286.17,
   -27.92
  ]
 ],
 "K40_cp_weight_first4_rank0": [
  [
   -8.1,
   -4.72
  ],
  [
   -41.72,
   -14.45
  ],
  [
   -84.65,
   -12.81
  ],
  [
   -195.32,
   -12.38
  ]
 ],
 "K40_composition_mult_add_first4_all_eps": [
  [
   0.035,
   -0.078,
   -12.987
  ],
  [
   -0.891,
   -0.636,
   -43.611
  ],
  [
   -1.206,
   -0.889,
   -50.976
  ],
  [
   -1.241,
   -0.891,
   -41.407
  ]
 ],
 "K40_reparam_check_max": {
  "max_abs_dbeta_LOShaT": 2.1538326677728037e-14,
  "max_abs_dbeta_LOcSha": 7.771561172376096e-15,
  "max_abs_dfitted": 8.482103908136196e-14,
  "dt_sha_vs_minus_c": 7.229772336359019e-13,
  "dt_c_LOcSha_vs_T_LOShaT": 4.4941828036826337e-13
 },
 "K40_reparam_check_pass_1e-10": true,
 "K40_LOcT_n_bins_abs_t_gt3": {
  "logN": 7,
  "logL": 34,
  "logOm": 8,
  "logc": 27,
  "logT": 18,
  "dpos": 0
 },
 "K40_LOcT_n_bins_fitted": 40,
 "K40_LOShaT_n_bins_abs_t_gt3": {
  "logN": 7,
  "logL": 30,
  "logOm": 31,
  "logSha": 27,
  "logT": 30,
  "dpos": 0
 },
 "K40_LOShaT_n_bins_fitted": 40,
 "K40_LOcSha_n_bins_abs_t_gt3": {
  "logN": 7,
  "logL": 33,
  "logOm": 20,
  "logc": 30,
  "logSha": 18,
  "dpos": 0
 },
 "K40_LOcSha_n_bins_fitted": 40,
 "K40_sha4_indicator": {
  "n_bins": 40,
  "n_abs_t_gt3": 1,
  "max_abs_t": 4.404752298535111,
  "bin_of_max": 6,
  "y_of_max": 0.1625,
  "t_first6": [
   -1.54,
   -2.48,
   -1.92,
   0.78,
   1.04,
   -1.62
  ]
 },
 "K40_LOcT_t_first6": {
  "logL": [
   -15.17,
   -68.24,
   -64.93,
   -53.01,
   -39.33,
   -31.65
  ],
  "logOm": [
   19.48,
   9.71,
   2.62,
   -2.45,
   -3.36,
   -2.22
  ],
  "logc": [
   11.0,
   4.23,
   -4.76,
   -8.97,
   -9.1,
   -4.43
  ],
  "logT": [
   -4.09,
   1.48,
   5.08,
   4.57,
   2.02,
   -1.36
  ],
  "dpos": [
   0.63,
   0.77,
   -1.11,
   -0.74,
   1.53,
   0.33
  ]
 },
 "K40_R2_first6": [
  0.0058,
  0.0793,
  0.0858,
  0.0667,
  0.0389,
  0.0232
 ],
 "K40_cov_logL_first8": [
  -0.0255,
  -0.7233,
  -1.0145,
  -1.0807,
  -0.9345,
  -0.8109,
  -0.6026,
  -0.4912
 ],
 "K40_cov_logL_zero_crossings": [
  {
   "from_bin": 8,
   "to_bin": 9,
   "y_cross": 0.23316155170804784,
   "sign_to": 1
  },
  {
   "from_bin": 9,
   "to_bin": 10,
   "y_cross": 0.25199414212589155,
   "sign_to": -1
  },
  {
   "from_bin": 15,
   "to_bin": 16,
   "y_cross": 0.40524407417842134,
   "sign_to": 1
  }
 ],
 "K40_corr_logL_first8": [
  -0.0012,
  -0.0186,
  -0.0201,
  -0.0181,
  -0.0138,
  -0.0108,
  -0.0074,
  -0.0056
 ],
 "K40_cov_logOm_first4": [
  0.0724,
  -0.1247,
  -0.1814,
  -0.212
 ],
 "K40_cov_logc_first4": [
  -0.0249,
  -0.3902,
  -0.659,
  -0.7917
 ],
 "K40_cov_logT_first4": [
  0.014,
  0.0419,
  0.0299,
  -0.001
 ],
 "K40_cov_logSha_first4": [
  -0.045,
  -0.1245,
  -0.1143,
  -0.0791
 ],
 "K40_runtime_s": 300.7,
 "K40_max_rss_gb": 1.878,
 "B_bootstrap": 1000,
 "B_composition": 300,
 "runtime_s": 300.7,
 "max_rss_gb": 1.878,
 "binsums_params": {
  "pmax": 99991,
  "nprimes": 9592,
  "good_pairs": 2243660100,
  "bad_pairs": 1581248,
  "runtime_s": 147.7,
  "max_rss_gb": 1.551
 },
 "paragraph": "437226 isogeny-class representatives (Cremona curve 1, N<1e5), a_p at the primes p<=min(N,99991); y=p/N in 40 and 100 bins; good primes only. Rank-0 profile K=100 first bins [1.0179, 1.4841, 1.8084, 1.8224], zero crossings y=[0.1111, 0.2923, 0.6597]. Cov(a_p, log L | y) at rank 0 (K=100) first bins [0.2902, -0.2071, -0.4963, -0.6749], zero crossings [0.0108, 0.2224, 0.2442]. Tamagawa weighting (K=40, all ranks with eps) first four bins rel%/z [[4.2, 2.82], [-60.94, -30.86], [-104.77, -32.65], [-286.17, -27.92]]; composition-adjusted (mult/add) [[0.035, -0.078, -12.987], [-0.891, -0.636, -43.611], [-1.206, -0.889, -50.976], [-1.241, -0.891, -41.407]]. 1(Sha>=4) at the murmuration scale (K=40, basis LOcT): {'n_bins': 40, 'n_abs_t_gt3': 1, 'max_abs_t': 4.404752298535111, 'bin_of_max': 6, 'y_of_max': 0.1625, 't_first6': [-1.54, -2.48, -1.92, 0.78, 1.04, -1.62]}. Bootstrap B=1000; runtimes K100/K40 54.9/300.7 s; max RSS K100/K40 1.982/1.878 GB."
}

==> anc/data_pN/results/pn_summary_K100.json <==
{
 "script": "pn_02_analysis.py",
 "date": "2026-09-30",
 "base": "/path/to/WORK/data_pN",
 "n_reps": 437226,
 "rank_counts": {
  "rank0": 168760,
  "rank1": 222439,
  "rank2": 45496,
  "all_eps": 437226
 },
 "windows": {
  "all": 437226,
  "N10000-50000": 176159,
  "N50001-99999": 223025
 },
 "logSha_identity_max_dev": 1.021405182655144e-14,
 "seed": 20261001,
 "grids": [
  40,
  100
 ],
 "K100_rank0_profile_first8": [
  1.0179,
  1.4841,
  1.8084,
  1.8224,
  1.7065,
  1.4919,
  1.4602,
  1.1097
 ],
 "K100_rank0_zero_crossings": [
  {
   "from_bin": 10,
   "to_bin": 11,
   "y_cross": 0.1110748072222437,
   "sign_to": -1
  },
  {
   "from_bin": 28,
   "to_bin": 29,
   "y_cross": 0.29226955657224124,
   "sign_to": 1
  },
  {
   "from_bin": 65,
   "to_bin": 66,
   "y_cross": 0.6596695943697602,
   "sign_to": -1
  }
 ],
 "K100_D_eps_first8": [
  0.4411,
  1.0576,
  1.399,
  1.5037,
  1.4345,
  1.3704,
  1.0919,
  0.7848
 ],
 "K100_D_eps_zero_crossings": [
  {
   "from_bin": 9,
   "to_bin": 10,
   "y_cross": 0.1023603180495319,
   "sign_to": -1
  },
  {
   "from_bin": 28,
   "to_bin": 29,
   "y_cross": 0.29064958308278926,
   "sign_to": 1
  },
  {
   "from_bin": 66,
   "to_bin": 67,
   "y_cross": 0.6696787464599818,
   "sign_to": -1
  }
 ],
 "K100_reparam_check_max": {
  "max_abs_dbeta_LOShaT": 3.7192471324942744e-14,
  "max_abs_dbeta_LOcSha": 2.4924506902834764e-14,
  "max_abs_dfitted": 2.0294876890147862e-13,
  "dt_sha_vs_minus_c": 1.2176926134088717e-12,
  "dt_c_LOcSha_vs_T_LOShaT": 3.6415315207705135e-13
 },
 "K100_reparam_check_pass_1e-10": true,
 "K100_LOcT_n_bins_abs_t_gt3": {
  "logN": 10,
  "logL": 76,
  "logOm": 14,
  "logc": 51,
  "logT": 28,
  "dpos": 0
 },
 "K100_LOcT_n_bins_fitted": 100,
 "K100_LOShaT_n_bins_abs_t_gt3": {
  "logN": 10,
  "logL": 72,
  "logOm": 68,
  "logSha": 51,
  "logT": 47,
  "dpos": 0
 },
 "K100_LOShaT_n_bins_fitted": 100,
 "K100_LOcSha_n_bins_abs_t_gt3": {
  "logN": 10,
  "logL": 67,
  "logOm": 30,
  "logc": 47,
  "logSha": 28,
  "dpos": 0
 },
 "K100_LOcSha_n_bins_fitted": 100,
 "K100_sha4_indicator": {
  "n_bins": 100,
  "n_abs_t_gt3": 2,
  "max_abs_t": 3.592875928075467,
  "bin_of_max": 92,
  "y_of_max": 0.925,
  "t_first6": [
   -0.33,
   -1.25,
   -0.5,
   -1.48,
   -2.1,
   -1.17
  ]
 },
 "K100_LOcT_t_first6": {
  "logL": [
   51.32,
   -28.75,
   -39.19,
   -41.35,
   -43.88,
   -42.76
  ],
  "logOm": [
   15.45,
   13.89,
   8.28,
   6.26,
   3.71,
   0.81
  ],
  "logc": [
   3.34,
   11.44,
   4.72,
   3.71,
   -0.29,
   -2.13
  ],
  "logT": [
   -2.81,
   -5.89,
   -0.8,
   -1.35,
   5.12,
   1.94
  ],
  "dpos": [
   1.06,
   -0.39,
   2.26,
   0.5,
   -0.69,
   2.19
  ]
 },
 "K100_R2_first6": [
  0.0747,
  0.0093,
  0.0242,
  0.0284,
  0.0358,
  0.0363
 ],
 "K100_cov_logL_first8": [
  0.2902,
  -0.2071,
  -0.4963,
  -0.6749,
  -0.8726,
  -0.9776,
  -0.9783,
  -1.1795
 ],
 "K100_cov_logL_zero_crossings": [
  {
   "from_bin": 0,
   "to_bin": 1,
   "y_cross": 0.01083544350877167,
   "sign_to": -1
  },
  {
   "from_bin": 21,
   "to_bin": 22,
   "y_cross": 0.22242218737649883,
   "sign_to": 1
  },
  {
   "from_bin": 23,
   "to_bin": 24,
   "y_cross": 0.24424397237471662,
   "sign_to": -1
  }
 ],
 "K100_corr_logL_first8": [
  0.0212,
  -0.0084,
  -0.0156,
  -0.0179,
  -0.0204,
  -0.0207,
  -0.019,
  -0.0214
 ],
 "K100_cov_logOm_first4": [
  0.1783,
  0.006,
  -0.06,
  -0.126
 ],
 "K100_cov_logc_first4": [
  0.0937,
  -0.0769,
  -0.2621,
  -0.366
 ],
 "K100_cov_logT_first4": [
  -0.0042,
  0.0207,
  0.0342,
  0.0285
 ],
 "K100_cov_logSha_first4": [
  0.0098,
  -0.0947,
  -0.1059,
  -0.126
 ],
 "K100_runtime_s": 54.9,
 "K100_max_rss_gb": 1.982
}

==> anc/data_pN/results/pn_summary_K40.json <==
{
 "script": "pn_02_analysis.py",
 "date": "2026-09-30",
 "base": "/path/to/WORK/data_pN",
 "n_reps": 437226,
 "rank_counts": {
  "rank0": 168760,
  "rank1": 222439,
  "rank2": 45496,
  "all_eps": 437226
 },
 "windows": {
  "all": 437226,
  "N10000-50000": 176159,
  "N50001-99999": 223025
 },
 "logSha_identity_max_dev": 1.021405182655144e-14,
 "seed": 20261001,
 "grids": [
  40,
  100
 ],
 "K40_se_boot_over_se_cluster_rank0": {
  "median": 0.9995889075675011,
  "min": 0.954807214128055,
  "max": 1.0676879157463885,
  "n_bins": 40
 },
 "K40_se_boot_over_se_cluster_rank1": {
  "median": 0.999606751387659,
  "min": 0.9539510571963591,
  "max": 1.0596823580773147,
  "n_bins": 40
 },
 "K40_se_boot_over_se_cluster_all_eps": {
  "median": 1.0001081694916722,
  "min": 0.9561056677073744,
  "max": 1.0423006850105945,
  "n_bins": 40
 },
 "K40_rank0_profile_first8": [
  1.3099,
  1.7981,
  1.4342,
  0.6367,
  -0.0349,
  -0.9793,
  -1.3596,
  -2.1078
 ],
 "K40_rank0_zero_crossings": [
  {
   "from_bin": 3,
   "to_bin": 4,
   "y_cross": 0.11119958170547904,
   "sign_to": -1
  },
  {
   "from_bin": 11,
   "to_bin": 12,
   "y_cross": 0.29617646262516323,
   "sign_to": 1
  },
  {
   "from_bin": 25,
   "to_bin": 26,
   "y_cross": 0.6586842007705888,
   "sign_to": -1
  }
 ],
 "K40_D_eps_first8": [
  0.8318,
  1.4622,
  1.1507,
  0.4336,
  -0.345,
  -1.1162,
  -1.6618,
  -2.0547
 ],
 "K40_D_eps_zero_crossings": [
  {
   "from_bin": 3,
   "to_bin": 4,
   "y_cross": 0.10142268682071459,
   "sign_to": -1
  },
  {
   "from_bin": 11,
   "to_bin": 12,
   "y_cross": 0.2903683551894211,
   "sign_to": 1
  },
  {
   "from_bin": 26,
   "to_bin": 27,
   "y_cross": 0.6691469996633105,
   "sign_to": -1
  }
 ],
 "K40_cp_weight_first4_all_eps": [
  [
   4.2,
   2.82
  ],
  [
   -60.94,
   -30.86
  ],
  [
   -104.77,
   -32.65
  ],
  [
   -286.17,
   -27.92
  ]
 ],
 "K40_cp_weight_first4_rank0": [
  [
   -8.1,
   -4.72
  ],
  [
   -41.72,
   -14.45
  ],
  [
   -84.65,
   -12.81
  ],
  [
   -195.32,
   -12.38
  ]
 ],
 "K40_composition_mult_add_first4_all_eps": [
  [
   0.035,
   -0.078,
   -12.987
  ],
  [
   -0.891,
   -0.636,
   -43.611
  ],
  [
   -1.206,
   -0.889,
   -50.976
  ],
  [
   -1.241,
   -0.891,
   -41.407
  ]
 ],
 "K40_reparam_check_max": {
  "max_abs_dbeta_LOShaT": 2.1538326677728037e-14,
  "max_abs_dbeta_LOcSha": 7.771561172376096e-15,
  "max_abs_dfitted": 8.482103908136196e-14,
  "dt_sha_vs_minus_c": 7.229772336359019e-13,
  "dt_c_LOcSha_vs_T_LOShaT": 4.4941828036826337e-13
 },
 "K40_reparam_check_pass_1e-10": true,
 "K40_LOcT_n_bins_abs_t_gt3": {
  "logN": 7,
  "logL": 34,
  "logOm": 8,
  "logc": 27,
  "logT": 18,
  "dpos": 0
 },
 "K40_LOcT_n_bins_fitted": 40,
 "K40_LOShaT_n_bins_abs_t_gt3": {
  "logN": 7,
  "logL": 30,
  "logOm": 31,
  "logSha": 27,
  "logT": 30,
  "dpos": 0
 },
 "K40_LOShaT_n_bins_fitted": 40,
 "K40_LOcSha_n_bins_abs_t_gt3": {
  "logN": 7,
  "logL": 33,
  "logOm": 20,
  "logc": 30,
  "logSha": 18,
  "dpos": 0
 },
 "K40_LOcSha_n_bins_fitted": 40,
 "K40_sha4_indicator": {
  "n_bins": 40,
  "n_abs_t_gt3": 1,
  "max_abs_t": 4.404752298535111,
  "bin_of_max": 6,
  "y_of_max": 0.1625,
  "t_first6": [
   -1.54,
   -2.48,
   -1.92,
   0.78,
   1.04,
   -1.62
  ]
 },
 "K40_LOcT_t_first6": {
  "logL": [
   -15.17,
   -68.24,
   -64.93,
   -53.01,
   -39.33,
   -31.65
  ],
  "logOm": [
   19.48,
   9.71,
   2.62,
   -2.45,
   -3.36,
   -2.22
  ],
  "logc": [
   11.0,
   4.23,
   -4.76,
   -8.97,
   -9.1,
   -4.43
  ],
  "logT": [
   -4.09,
   1.48,
   5.08,
   4.57,
   2.02,
   -1.36
  ],
  "dpos": [
   0.63,
   0.77,
   -1.11,
   -0.74,
   1.53,
   0.33
  ]
 },
 "K40_R2_first6": [
  0.0058,
  0.0793,
  0.0858,
  0.0667,
  0.0389,
  0.0232
 ],
 "K40_cov_logL_first8": [
  -0.0255,
  -0.7233,
  -1.0145,
  -1.0807,
  -0.9345,
  -0.8109,
  -0.6026,
  -0.4912
 ],
 "K40_cov_logL_zero_crossings": [
  {
   "from_bin": 8,
   "to_bin": 9,
   "y_cross": 0.23316155170804784,
   "sign_to": 1
  },
  {
   "from_bin": 9,
   "to_bin": 10,
   "y_cross": 0.25199414212589155,
   "sign_to": -1
  },
  {
   "from_bin": 15,
   "to_bin": 16,
   "y_cross": 0.40524407417842134,
   "sign_to": 1
  }
 ],
 "K40_corr_logL_first8": [
  -0.0012,
  -0.0186,
  -0.0201,
  -0.0181,
  -0.0138,
  -0.0108,
  -0.0074,
  -0.0056
 ],
 "K40_cov_logOm_first4": [
  0.0724,
  -0.1247,
  -0.1814,
  -0.212
 ],
 "K40_cov_logc_first4": [
  -0.0249,
  -0.3902,
  -0.659,
  -0.7917
 ],
 "K40_cov_logT_first4": [
  0.014,
  0.0419,
  0.0299,
  -0.001
 ],
 "K40_cov_logSha_first4": [
  -0.045,
  -0.1245,
  -0.1143,
  -0.0791
 ],
 "K40_runtime_s": 300.7,
 "K40_max_rss_gb": 1.878,
 "B_bootstrap": 1000,
 "B_composition": 300
}

==> anc/data_pN/run_all.log <==
launched 16 pipelines at Wed Sep 30 18:09:34 MST 2026
all pipelines finished after 2042 s at Wed Sep 30 18:43:36 MST 2026
chunk  0: rows 0-27326 ok; sha256 81f0c259845b846a897b44b9e0ce7e92f958735065c65652a4aa246fd128db8f
chunk  1: rows 27326-54653 ok; sha256 aea74041de2346510cc4526b966ca4701c5205896ced15dc57ca66a8a6acafa1
chunk  2: rows 54653-81979 ok; sha256 d77502a52d300f5ba6038d1047d61425bed29c3a57a114be1cceba11955294a9
chunk  3: rows 81979-109306 ok; sha256 5c58c958bb87dcad0fbe6d175df7979261e293e3d1c112265243c456d1221d10
chunk  4: rows 109306-136633 ok; sha256 d88b2f38d6b2d4b5d7998c628d8ac4c5e41d6f8365e7b28f3ea4acdb68b6a12b
chunk  5: rows 136633-163959 ok; sha256 0d9bdd5e9c1e6e846356573c22182cf839e43fb00b42b9feceab7dd28773a19c
chunk  6: rows 163959-191286 ok; sha256 ac36b593431ed507d8ae2a87852605b96a41b43ba2a95aefbf16edfc59143504
chunk  7: rows 191286-218613 ok; sha256 f8f1b4ec732d3453896fea2973a952cad655edd41f53569813f7049b5094c608
chunk  8: rows 218613-245939 ok; sha256 2f37c96bef3b64e4ed3bec7ca460823c6ed30d59e0d798d2b2e8cb429e0175a9
chunk  9: rows 245939-273266 ok; sha256 fd17d8eeea4d1ceea618a3b2b0607fa4a9d5d258c663345b8187986f6550b10f
chunk 10: rows 273266-300592 ok; sha256 eccd62b0e7514d1b331044e11da0def3b54c886b64dcea4a5a9c3d817be63da5
chunk 11: rows 300592-327919 ok; sha256 3c5148bd7e25b9b36a46e6e26b3170910ab65c554f296568b22a8d7d088bb98c
chunk 12: rows 327919-355246 ok; sha256 7bb691b12812f3ba852f4e6da4cbdfa9f804e17544d3d6de6cd18261d27c747f
chunk 13: rows 355246-382572 ok; sha256 7c04ea2cc05699d3d4ddfbe91e83bc4dc6bca2b3027591deb3bbb05e09c6fc11
chunk 14: rows 382572-409899 ok; sha256 cc4338d9bfea672ab7073b4360c6302ee74d414a89541eb0f871894f316c3bd0
chunk 15: rows 409899-437226 ok; sha256 5dea18a5d2ac1d98ed0f82b2f493a22a702f38576712757574ec149d789e77e0
entries compared at p <= 3571: 218613000; mismatches: 0
validate exit code: 0


==> anc/p3571_weights/11_revision_weights.py <==
"""conductor-ordered weighted profiles D_w(y) = sum_{(E,p): p/N in bin} w(E) eps(E) a_p(E) / sum w(E)
(40 bins in y = p/N, unnormalised a_p, eps = (-1)^rank, all 657,396 curves with N<1e5, all 500 primes, bad-prime entries kept as in
spike_SS/scratch/cremona_weighted.py). Weights: 1, prod c_p, Omega, |T|^2, Omega prod c_p, min(prod c_p, 8), min(prod c_p, 32).
Bootstrap: 2,000 resamples of ISOGENY CLASSES (437,226; multinomial class weights), seed 20261300. Effective sample size per bin:
ESS_w = (sum_E w_E n_{E,bin})^2 / sum_E (w_E n_{E,bin})^2 (curve-equivalents). Delta/N stratification: quintiles of log(|Delta_min|/N)
over all curves; within each stratum, unweighted and prod c_p-weighted D at the eight tabulated bins with bootstrap SE of the difference."""
import sys; sys.path.insert(0,'/path/to/WORK/scratch')
from common import *
import json
SEED=20261300; BREP=2000
meta=load_meta(); primes=load_primes().astype(np.float64); A16=np.load(APD+'/ap_vectors.npy',mmap_mode='r')
N=meta.N.values.astype(np.float64); eps=((-1.0)**meta['rank'].values); cp=meta.cp.values.astype(np.float64); om=meta.om.values; T=meta.tors.values.astype(np.float64); cls=meta.clsid.values
lD=np.load(CACHE+'/logdisc_100k.npy'); assert len(lD)==len(meta)
edges=np.linspace(0,1,41); nb=40; ncur=len(meta)
# per-curve per-bin sums of eps*a_p and counts
num=np.zeros((ncur,nb)); cnt=np.zeros((ncur,nb)); CH=20000
for s in range(0,ncur,CH):
    A=np.asarray(A16[s:s+CH],dtype=np.float64); n=A.shape[0]; y=primes[None,:]/N[s:s+CH,None]; b=np.digitize(y,edges)-1; ok=(b>=0)&(b<nb)
    row=np.repeat(np.arange(n),500).reshape(n,500); key=(row*nb+b)[ok]
    num[s:s+n]+=np.bincount(key,weights=(eps[s:s+CH,None]*A)[ok],minlength=n*nb).reshape(n,nb); cnt[s:s+n]+=np.bincount(key,minlength=n*nb).reshape(n,nb)
log('per-curve bin sums done')
weights={'unit':np.ones(ncur),'tam':cp,'omega':om,'tors2':T**2,'tam_omega':cp*om,'tam_cap8':np.minimum(cp,8),'tam_cap32':np.minimum(cp,32)}
q=np.quantile(lD-np.log(N),[0.2,0.4,0.6,0.8]); strat=np.digitize(lD-np.log(N),q)
TAB=[1,3,5,9,13,16,20,24]   # tabulated bins (centres 0.0375 ... 0.6125)
for s5 in range(5):
    ind=(strat==s5).astype(float); weights[f'unit_dN{s5}']=ind; weights[f'tam_dN{s5}']=ind*cp
G=cls.max()+1; cols=[]; names=[]
for wn,w in weights.items():
    bins=range(nb) if not wn.endswith(tuple('01234')) or not '_dN' in wn else TAB
    wn_=w[:,None]*num; wd_=w[:,None]*cnt
    for b in bins:
        cols.append(np.bincount(cls,weights=wn_[:,b],minlength=G)); cols.append(np.bincount(cls,weights=wd_[:,b],minlength=G)); names.append((wn,b))
S=np.column_stack(cols); log('class-level matrix',S.shape)
tot=S.sum(0); D0=tot[0::2]/tot[1::2]
# ESS per bin per weight (curve-equivalents)
ess={wn:[float((w*cnt[:,b]).sum()**2/((w*cnt[:,b])**2).sum()) for b in range(nb)] for wn,w in weights.items() if '_dN' not in wn}
# bootstrap by class
rng=np.random.default_rng(SEED); boot=np.empty((BREP,len(names)))
for r in range(BREP):
    m=rng.multinomial(G,np.full(G,1/G)).astype(np.float64); t=m@S; boot[r]=t[0::2]/t[1::2]
    if r%500==0: log('boot',r)
se=boot.std(0,ddof=1)
res=pd.DataFrame(dict(weight=[n[0] for n in names],bin=[n[1] for n in names],y_mid=[0.5*(edges[n[1]]+edges[n[1]+1]) for n in names],D=D0,se_boot=se))
res.to_csv(CSV+'/r5_weighted_D_boot.csv',index=False)
# differences vs unweighted with bootstrap SE (paired within replicate)
idx={n:i for i,n in enumerate(names)}; rows=[]
for wn in ['tam','omega','tors2','tam_omega','tam_cap8','tam_cap32']:
    for b in range(nb):
        i0=idx[('unit',b)]; i1=idx[(wn,b)]; d=boot[:,i1]-boot[:,i0]
        rows.append(dict(weight=wn,bin=b,y_mid=0.5*(edges[b]+edges[b+1]),pairs=int(cnt[:,b].sum()),D_unit=D0[i0],D_w=D0[i1],diff=D0[i1]-D0[i0],se_diff=float(d.std(ddof=1)),z=(D0[i1]-D0[i0])/float(d.std(ddof=1)),rel_change_pct=100*(D0[i1]-D0[i0])/abs(D0[i0]),ess_unit=ess['unit'][b],ess_w=ess[wn][b]))
dd=pd.DataFrame(rows); dd.to_csv(CSV+'/r5_weighted_D_diff.csv',index=False)
log(dd[(dd.bin.isin(TAB))&(dd.weight.isin(['tam','omega','tors2']))].round(3).to_string())
# Delta/N strata
rows=[]
for s5 in range(5):
    for b in TAB:
        iu=idx[(f'unit_dN{s5}',b)]; it=idx[(f'tam_dN{s5}',b)]; d=boot[:,it]-boot[:,iu]
        rows.append(dict(stratum=s5,logDN_lo=float(q[s5-1]) if s5>0 else float((lD-np.log(N)).min()),logDN_hi=float(q[s5]) if s5<4 else float((lD-np.log(N)).max()),n_curves=int((strat==s5).sum()),bin=b,y_mid=0.5*(edges[b]+edges[b+1]),
                         D_unit=D0[iu],se_unit=se[iu],D_tam=D0[it],se_tam=se[it],diff=D0[it]-D0[iu],se_diff=float(d.std(ddof=1)),z=(D0[it]-D0[iu])/float(d.std(ddof=1)),
                         pooled_diff=D0[idx[('tam',b)]]-D0[idx[('unit',b)]],pooled_z=(D0[idx[('tam',b)]]-D0[idx[('unit',b)]])/float((boot[:,idx[('tam',b)]]-boot[:,idx[('unit',b)]]).std(ddof=1))))
ds=pd.DataFrame(rows); ds.to_csv(CSV+'/r5_deltaN_strata.csv',index=False); log(ds.round(3).to_string())
json.dump(dict(ess=ess,quintile_edges_logDN=q.tolist(),n_classes=int(G),BREP=BREP,seed=SEED),open(CSV+'/r5_summary.json','w'),indent=1); log('DONE')


==> anc/p3571_weights/common.py <==
"""Shared loader for papers_Q_v2/data recomputation. Interpreter: /opt/local/bin/python (3.11).
Inputs (read-only): audit parquet of Cremona ecdata allbsd; a_p vectors (657,396 x 500 int16, primes 2..3571) from elliptic-claude.
Derived metadata cached in scratch/cache/meta100k.parquet (discriminant sign, isogeny class id, curve number)."""
import numpy as np, pandas as pd, os, time, sys
ROOT='/path/to/WORK'
AUD='/path/to/WORK/cremona_inputs'
APD='/path/to/WORK/traces_3571'
CACHE=ROOT+'/scratch/cache'; TAB=ROOT+'/data/tables'; CSV=ROOT+'/data/csv'; FIG=ROOT+'/data/figures'
for d in (CACHE,TAB,CSV,FIG): os.makedirs(d,exist_ok=True)
DATE='2026-09-26'
def log(*a):
    print(time.strftime('%H:%M:%S'),*a); sys.stdout.flush()
def disc_sign(a):
    a1,a2,a3,a4,a6=eval(a); b2=a1*a1+4*a2; b4=2*a4+a1*a3; b6=a3*a3+4*a6; b8=a1*a1*a6+4*a2*a6-a1*a3*a4+a2*a3*a3-a4*a4
    return 1 if (-b2*b2*b8-8*b4**3-27*b6*b6+9*b2*b4*b6)>0 else -1
def load_all_ecdata():
    return pd.read_parquet(AUD+'/ecdata_allbsd.parquet')
def load_meta():
    f=CACHE+'/meta100k.parquet'
    if os.path.exists(f): return pd.read_parquet(f)
    ec=load_all_ecdata(); meta=ec[ec.N<100000].reset_index(drop=True)
    lab=pd.read_csv(APD+'/ap_metadata.csv',usecols=['label']).label.values
    assert (lab==meta.label.values).all(), 'row order of ap_vectors must equal ecdata order (audit 02 verified this)'
    meta['dsign']=[disc_sign(a) for a in meta.ainvs.values]
    meta['clsid']=pd.factorize(meta.N.astype(str)+meta.cls)[0]
    meta['sha_r']=np.round(meta.sha).astype(int)
    meta.to_parquet(f,index=False); return meta
def load_ap(dtype=np.float32):
    return np.load(APD+'/ap_vectors.npy').astype(dtype)
def load_primes():
    return np.load(APD+'/ap_primes.npy').astype(np.int64)
def provenance(script, inputs, seed, extra=''):
    return f'% provenance: {script}; inputs: {inputs}; seed: {seed}; date: {DATE}{"; "+extra if extra else ""}\n'


==> anc/p3571_weights/r5_summary.json <==
{
 "ess": {
  "unit": [
   519825.51739822055,
   548718.6693311987,
   367839.9097847889,
   248682.66586959298,
   187969.65646120597,
   150456.88190941722,
   125609.00603153632,
   107659.66936467144,
   93806.56455871672,
   83221.01151684958,
   74599.68432930109,
   67538.9879455102,
   61752.4870938093,
   56897.931991285404,
   52639.10479320027,
   49011.34968775091,
   45777.99772162599,
   43047.2726170331,
   40444.7554177223,
   38393.88395033983,
   36425.790892808676,
   34422.93218163767,
   32628.915049530624,
   31040.140285060104,
   29579.936543256103,
   28231.428438096795,
   27003.733277650554,
   25946.80306178307,
   24998.364324089565,
   23992.182198647446,
   23068.90913453974,
   22300.902031799927,
   21594.323693340724,
   20776.872498764715,
   20070.747920004003,
   19598.832335083545,
   18874.444912522384,
   18214.920122752028,
   17792.97858508537,
   17237.16677259917
  ],
  "tam": [
   17826.195632470914,
   17916.413183083074,
   12179.051866977468,
   8359.852596754828,
   9358.359513139032,
   7607.341075432603,
   6580.188762043957,
   5467.690884451045,
   5197.4674342808685,
   4686.610195762475,
   4457.754084993303,
   3660.343552061704,
   3776.110206374525,
   3539.952048887083,
   3443.585523579865,
   2966.320703874499,
   2465.0789810811943,
   2497.1245447193733,
   2391.7200296653127,
   1967.1632064602,
   2001.7226733358375,
   1961.003854983694,
   1703.9009346180123,
   1818.9968382913746,
   1892.4196217353926,
   1567.1034323424003,
   1438.1393402994788,
   1274.8720351619168,
   1519.772706321256,
   1531.906202575322,
   1833.6697013228247,
   1861.415054092263,
   1731.88299313153,
   1663.7479171636157,
   1659.1084527108248,
   1601.0287515121038,
   1613.2650987525924,
   1505.8006927420522,
   1694.5566840374527,
   1391.773287133299
  ],
  "omega": [
   300405.3252111675,
   313525.8183214693,
   213035.24373185958,
   146808.93731995532,
   112491.37921938901,
   90772.23535428886,
   76733.12473027653,
   66264.16238974754,
   57928.21488453982,
   51853.77488107419,
   46680.97976556659,
   42466.77508255721,
   38957.7474962009,
   36053.08140185244,
   33458.407655128394,
   31156.060435101455,
   29354.405260842053,
   27607.75237281119,
   26020.199249220674,
   24821.80002004749,
   23586.844560090845,
   22259.31126938941,
   21228.70577040168,
   20094.86507720673,
   19214.31627134819,
   18502.75957620016,
   17709.81992936378,
   16984.31702478491,
   16331.264533030277,
   15820.333745776206,
   15236.739234730243,
   14697.593081971074,
   14225.538928127238,
   13754.232432304261,
   13306.255411256463,
   12940.40321405159,
   12555.233972976403,
   12285.372380950215,
   11819.47120495365,
   11555.910504430578
  ],
  "tors2": [
   190590.3214874972,
   199617.8056603211,
   131199.28584575185,
   89250.47458717522,
   66938.60317253579,
   53433.08213005358,
   43689.688115770354,
   37060.354141820586,
   33103.39167764322,
   29158.02114477931,
   26013.16063900176,
   23397.191148293754,
   20613.13098113962,
   18370.731819998637,
   17207.846619276002,
   15755.363823305663,
   14261.317070723378,
   13502.302565592774,
   13005.280049085033,
   11603.321324895074,
   11710.429668964074,
   11085.306914629231,
   10152.97517277429,
   10150.190511579169,
   9921.60465329942,
   9171.294018251574,
   8838.282509188652,
   8321.356521968923,
   8314.516298726325,
   7743.564806051723,
   7331.407827439729,
   7372.548466261821,
   6741.036337916894,
   7028.549997583285,
   6213.7584672001685,
   6468.862754367795,
   6351.654626163127,
   5852.869876953765,
   5866.486256890982,
   5000.475267225016
  ],
  "tam_omega": [
   89230.28516291334,
   92630.97613271516,
   61599.11314598612,
   44730.45847758091,
   34206.18415972879,
   28558.67541732314,
   23469.746507503343,
   19438.315333559,
   17458.86004828428,
   15466.419147341061,
   14395.021346792113,
   12656.834827509685,
   11686.752398601746,
   10458.282297248326,
   9697.0924434639,
   8913.989691211673,
   7918.282414002906,
   7612.331390209279,
   7391.734540948727,
   6574.763696540578,
   6579.8431617668675,
   6260.143089531046,
   5732.105833767613,
   5703.503730160671,
   6026.8865984069225,
   5299.476568359667,
   5003.655286605829,
   4715.0507620568305,
   4815.079078498679,
   4428.289394035505,
   4255.161953291062,
   4446.414340090195,
   4150.160749490485,
   3895.0587305761337,
   3808.1373213405254,
   3751.066352012,
   3797.7966617966167,
   3459.696458060066,
   3463.820239110672,
   3027.1153949071977
  ],
  "tam_cap8": [
   442005.9517262557,
   466635.1312550088,
   311168.59724617767,
   209032.92196279933,
   157316.05162172343,
   125605.06445630202,
   104385.98007835826,
   89335.75874524834,
   77739.66851483558,
   68690.39791103937,
   61478.148337129125,
   55606.294356895545,
   50759.315875037464,
   46668.17174742374,
   43164.328720639154,
   40125.68823697913,
   37353.9293435616,
   35131.246913523886,
   32889.05460911748,
   31239.53004771577,
   29627.14029322351,
   27982.74136727954,
   26404.47697494388,
   25141.693905599033,
   23978.940582845393,
   22832.00317132891,
   21791.0036642183,
   20906.047636226616,
   20223.959832806668,
   19300.136365933242,
   18559.246574766155,
   17957.59870813198,
   17334.155700106494,
   16683.07722233216,
   16065.470683677275,
   15753.169424902477,
   15105.43946261159,
   14513.774550713912,
   14204.808111480987,
   13824.5770563322
  ],
  "tam_cap32": [
   305064.208735423,
   322358.13697440503,
   213447.47816574393,
   142009.83057014714,
   106417.7768164965,
   84563.72014679002,
   70009.67363027186,
   59611.26301317766,
   51774.35241901783,
   45634.44181454169,
   40769.76812811071,
   36712.73673629099,
   33479.46610418651,
   30771.95187174247,
   28367.690391512457,
   26323.728013755244,
   24370.693755050685,
   23039.70333896709,
   21539.33704631735,
   20377.74526992971,
   19340.31197225518,
   18273.701230605224,
   17171.339526373464,
   16328.058798248529,
   15589.27002140342,
   14819.767998659376,
   14112.167516953434,
   13505.82926846887,
   13166.124846249559,
   12496.697526969789,
   11965.264663821807,
   11599.855608517648,
   11190.308932866055,
   10817.132280148055,
   10364.495083856093,
   10177.61280206105,
   9740.641795596248,
   9342.023125934564,
   9121.684886097379,
   8870.310790602982
  ]
 },
 "quintile_edges_logDN": [
  8.776475789346321,
  14.16606672028108,
  19.66917734442857,
  27.033810597582743
 ],
 "n_classes": 437226,
 "BREP": 2000,
 "seed": 20261300
}

==> anc/p3571_weights/r5_weighted_D_boot.csv <==
weight,bin,y_mid,D,se_boot
unit,0,0.0125,0.8874969129388188,0.00300307873875981
unit,1,0.037500000000000006,1.5569855038530174,0.006250816048800504
unit,2,0.0625,1.2745888570309087,0.011148150528028249
unit,3,0.08750000000000001,0.5367760278964845,0.01583396149342454
unit,4,0.1125,-0.2595055798510537,0.020006634716488975
unit,5,0.1375,-1.082596433661714,0.0236440502427427
unit,6,0.16250000000000003,-1.5408499881355122,0.02918088898241507
unit,7,0.1875,-2.0150536374910955,0.0346547395786489
unit,8,0.21250000000000002,-2.1185217422370033,0.04077328603100133
unit,9,0.2375,-2.17653514862424,0.04373479114708343
unit,10,0.2625,-1.0266335273141327,0.04859507553118995
unit,11,0.28750000000000003,0.002756086907808294,0.05411903104512515
unit,12,0.3125,0.902085704362883,0.05942265578599566
unit,13,0.3375,1.604117544337342,0.0642412378739177
unit,14,0.36250000000000004,1.993871215255648,0.06891680047639334
unit,15,0.3875,2.4992651363847775,0.07222422775546711
unit,16,0.41250000000000003,3.0488629193282106,0.07601055684239928
unit,17,0.4375,3.002119784562948,0.08327559865525909
unit,18,0.4625,3.1871786647400824,0.08997229034163352
unit,19,0.48750000000000004,3.1409248082863703,0.09567425394776877
unit,20,0.5125,3.072943211035968,0.10136122632117356
unit,21,0.5375000000000001,2.490649990093542,0.10287296459435258
unit,22,0.5625,2.2525127178329045,0.11073367518076825
unit,23,0.5875000000000001,1.8121328432819865,0.11129112990115292
unit,24,0.6125,1.28739394040853,0.11572624721241237
unit,25,0.6375,0.779200671632938,0.12768225645647568
unit,26,0.6625000000000001,0.36655718555899347,0.13764513142043427
unit,27,0.6875,-0.30051595426785066,0.14273177635286927
unit,28,0.7125000000000001,-0.9329729688663334,0.1409330502263869
unit,29,0.7375,-1.3940921136056965,0.14901101508655012
unit,30,0.7625,-2.24736364271248,0.15209835275492026
unit,31,0.7875000000000001,-2.2125366824877095,0.15491342760815321
unit,32,0.8125,-2.4380517078957467,0.15425180305284264
unit,33,0.8375000000000001,-2.9813175071672644,0.16879854789689885
unit,34,0.8625,-3.321300546081946,0.17381772943705176
unit,35,0.8875,-3.507688794610933,0.1801272154580161
unit,36,0.9125000000000001,-3.189456995640111,0.18824273877877393
unit,37,0.9375,-3.267552563827505,0.19955238993413088
unit,38,0.9625000000000001,-3.4409229601091127,0.20441455831850305
unit,39,0.9875,-3.3823309854470467,0.19882914467159066
tam,0,0.0125,1.0204973229769185,0.01491575587087952
tam,1,0.037500000000000006,0.7724339822122338,0.036314513475882396
tam,2,0.0625,0.30061172959798943,0.059779613209435305
tam,3,0.08750000000000001,-0.4566365363050661,0.07769051287213499
tam,4,0.1125,-1.5001977700963658,0.089669466503864
tam,5,0.1375,-1.4843843734014355,0.10790509575111984
tam,6,0.16250000000000003,-1.3523263613509835,0.1228660162196072
tam,7,0.1875,-1.641476689798039,0.165891891121666
tam,8,0.21250000000000002,-1.5036695651625513,0.17224973856514023
tam,9,0.2375,-2.337416039133959,0.17385561751270343
tam,10,0.2625,-0.7948340172045929,0.18849961505220306
tam,11,0.28750000000000003,1.0611922927211017,0.2185557233494445
tam,12,0.3125,1.983842173095505,0.29644117842033313
tam,13,0.3375,2.413900055296803,0.24964207216656986
tam,14,0.36250000000000004,2.7453245740989156,0.25064547403765347
tam,15,0.3875,3.0626697619601013,0.31419761310504474
tam,16,0.41250000000000003,4.186668924964121,0.3555897618400403
tam,17,0.4375,3.8941033973255696,0.3618838965724487
tam,18,0.4625,3.586501078049705,0.3813084321532536
tam,19,0.48750000000000004,4.163848669161008,0.38795780487008746
tam,20,0.5125,4.579675314059906,0.46245478588394523
tam,21,0.5375000000000001,3.8412072732903764,0.4150455571660109
tam,22,0.5625,2.7093087921032977,0.5084645028676135
tam,23,0.5875000000000001,2.8773075403865263,0.430230557704767
tam,24,0.6125,2.5179451611101804,0.45588692694335065
tam,25,0.6375,1.1961949708794266,0.5808255714109638
tam,26,0.6625000000000001,1.8492431665584053,0.6418471661290361
tam,27,0.6875,-0.37034689063527604,0.6033522316968628
tam,28,0.7125000000000001,-2.054768497564863,0.8377786001833017
tam,29,0.7375,-0.5215130082113321,0.6136927414669382
tam,30,0.7625,-1.5302494111346607,0.6350993067035378
tam,31,0.7875000000000001,-2.3097431617784316,0.6051165689479792
tam,32,0.8125,-1.5971273696405652,0.4975464618759751
tam,33,0.8375000000000001,-2.8890418541848875,0.6423389971593046
tam,34,0.8625,-2.3641191488160453,0.5778396271693558
tam,35,0.8875,-4.304971539013726,0.6884748420368183
tam,36,0.9125000000000001,-4.345872980812267,0.5993629234746186
tam,37,0.9375,-3.635792185117789,0.5444199898148501
tam,38,0.9625000000000001,-5.358495483877677,0.5602440284211558
tam,39,0.9875,-7.148771785270741,1.0526097129361571
omega,0,0.0125,0.7055349668593113,0.0037506734852604394
omega,1,0.037500000000000006,1.363851042327744,0.007056145925654038
omega,2,0.0625,1.099221414955792,0.011966209073611893
omega,3,0.08750000000000001,0.4059819553760863,0.016767257463980546
omega,4,0.1125,-0.41563117170206254,0.02089363667422827
omega,5,0.1375,-1.1663298538856717,0.025740581996961547
omega,6,0.16250000000000003,-1.6386196088340081,0.031548190614141394
omega,7,0.1875,-1.9436527358665392,0.037282166699352984
omega,8,0.21250000000000002,-2.0254978802399375,0.04183849906833773
omega,9,0.2375,-2.253012852272128,0.04800469108688295
omega,10,0.2625,-1.098774267187076,0.05197584731454708
omega,11,0.28750000000000003,-0.051833969531386935,0.057182377022844726
omega,12,0.3125,0.8895005043212367,0.06273555703812045
omega,13,0.3375,1.4554676982318757,0.06672818818856936
omega,14,0.36250000000000004,1.8453546594884314,0.07106918737262805
omega,15,0.3875,2.3637024422698163,0.07508134794145484
omega,16,0.41250000000000003,2.985156059383712,0.07982306927531256
omega,17,0.4375,2.572652788927745,0.08817078099069449
omega,18,0.4625,3.0158041873698767,0.09393167910086947
omega,19,0.48750000000000004,2.905318371360671,0.1014198213242124
omega,20,0.5125,3.0063378880823817,0.10499950224234092
omega,21,0.5375000000000001,2.355982355984399,0.10815368599875055
omega,22,0.5625,2.02022405547237,0.1136879237051055
omega,23,0.5875000000000001,1.7660887813836164,0.11439667032136443
omega,24,0.6125,1.1153514953221146,0.12171497704394858
omega,25,0.6375,0.6485415543850185,0.13244404825761383
omega,26,0.6625000000000001,0.43546712620280276,0.13721756423601186
omega,27,0.6875,-0.24103574268438038,0.1427331812036193
omega,28,0.7125000000000001,-0.8449939369714888,0.14438266015329426
omega,29,0.7375,-1.7253871196885702,0.14867546255913044
omega,30,0.7625,-2.3489654511038944,0.15302811945051153
omega,31,0.7875000000000001,-2.106775959817974,0.1550904541839767
omega,32,0.8125,-2.3612762304487007,0.15814351621383085
omega,33,0.8375000000000001,-3.1380382719342967,0.17320683170669302
omega,34,0.8625,-3.1997282802183857,0.1803994266299491
omega,35,0.8875,-3.4188624994102805,0.184546507696184
omega,36,0.9125000000000001,-3.4439107802038085,0.19160151256820765
omega,37,0.9375,-3.109620998050497,0.19755324591988388
omega,38,0.9625000000000001,-3.5645388434768215,0.2051893893946558
omega,39,0.9875,-3.2607342305750358,0.20022565394203187
tors2,0,0.0125,1.012771640708401,0.005454141313818723
tors2,1,0.037500000000000006,1.6675185753948896,0.011958259638553724
tors2,2,0.0625,1.3774725585409,0.021480459895360682
tors2,3,0.08750000000000001,0.5443998129901592,0.02928237012766287
tors2,4,0.1125,-0.33048778065253837,0.03835924494253439
tors2,5,0.1375,-1.1828028831790727,0.04439415348431011
tors2,6,0.16250000000000003,-1.5460495887872303,0.05623964551265396
tors2,7,0.1875,-2.196181392675254,0.06492621786531332
tors2,8,0.21250000000000002,-2.180482404320789,0.07778235650807135
tors2,9,0.2375,-2.4046474780132594,0.08338770528496492
tors2,10,0.2625,-1.1668948303705018,0.09258249811731516
tors2,11,0.28750000000000003,-0.018826844019897208,0.10495261623447182
tors2,12,0.3125,0.8562163621748755,0.12159817279028201
tors2,13,0.3375,1.8397396879965147,0.12269768581985828
tors2,14,0.36250000000000004,2.2227747952905665,0.13457405083415822
tors2,15,0.3875,2.6783762793560073,0.13632859354689925
tors2,16,0.41250000000000003,3.3299955525637177,0.15927734931976742
tors2,17,0.4375,3.2730008286883723,0.17005124352362308
tors2,18,0.4625,3.2700723775008167,0.17303458313903486
tors2,19,0.48750000000000004,3.4505491186844854,0.182358925199028
tors2,20,0.5125,3.4769220392647937,0.2004895584748361
tors2,21,0.5375000000000001,2.814672221805639,0.21400717625351062
tors2,22,0.5625,2.5144471812566827,0.2280799565796452
tors2,23,0.5875000000000001,2.097710284244436,0.2134977496541018
tors2,24,0.6125,1.6070688357941485,0.2128756008202843
tors2,25,0.6375,0.8449810995192266,0.24373063941245746
tors2,26,0.6625000000000001,0.0012083798886624744,0.2867964929781113
tors2,27,0.6875,-0.5939406426915852,0.2871426215738896
tors2,28,0.7125000000000001,-0.9812308926379676,0.2913691399278479
tors2,29,0.7375,-1.0536571115078037,0.29050416123030265
tors2,30,0.7625,-2.273518278492945,0.31377114862953404
tors2,31,0.7875000000000001,-2.63040696591913,0.2770566247088205
tors2,32,0.8125,-2.756309940442033,0.28515762867839917
tors2,33,0.8375000000000001,-3.038947028437966,0.32724856119453716
tors2,34,0.8625,-3.5526312782257325,0.3214486879306778
tors2,35,0.8875,-4.18049212547359,0.36129547824282565
tors2,36,0.9125000000000001,-3.2783471382568377,0.3687079881949007
tors2,37,0.9375,-2.86293773078624,0.355052267475993
tors2,38,0.9625000000000001,-3.73325456461868,0.384821862589731
tors2,39,0.9875,-3.742307180646944,0.4072960733242152
tam_omega,0,0.0125,0.7526084646322069,0.007292952325558973
tam_omega,1,0.037500000000000006,0.7491855287250541,0.014568778792955964
tam_omega,2,0.0625,0.3822296469726576,0.023578497758789504
tam_omega,3,0.08750000000000001,-0.43359083098411727,0.03409502500931315
tam_omega,4,0.1125,-1.3907691099663795,0.04283039553917897
tam_omega,5,0.1375,-1.3856392973499956,0.05184692389611379
tam_omega,6,0.16250000000000003,-1.487355598734619,0.05884921333962422
tam_omega,7,0.1875,-1.6225996651674501,0.07274602712934718
tam_omega,8,0.21250000000000002,-1.8707545441576494,0.08649384460322024
tam_omega,9,0.2375,-2.4390692741113664,0.0873412007478929
tam_omega,10,0.2625,-1.0802180929343568,0.09561068307680583
tam_omega,11,0.28750000000000003,0.8864221385553795,0.11899414668394925
tam_omega,12,0.3125,1.79906663810257,0.13167250787729884
tam_omega,13,0.3375,2.3151083209110452,0.1395360500236301
tam_omega,14,0.36250000000000004,2.6491355672760957,0.13690074735344415
tam_omega,15,0.3875,3.0838300409180452,0.1506915659525959
tam_omega,16,0.41250000000000003,3.989924557074545,0.1725576729181871
tam_omega,17,0.4375,3.1547833413032635,0.1839948124220961
tam_omega,18,0.4625,3.611322189611163,0.19271762014690205
tam_omega,19,0.48750000000000004,3.83615917569989,0.20106251513947457
tam_omega,20,0.5125,4.517800500696641,0.23107647393315983
tam_omega,21,0.5375000000000001,3.3578007049898573,0.23256286346305238
tam_omega,22,0.5625,2.9261773338578556,0.22704093373655237
tam_omega,23,0.5875000000000001,2.3208083186211725,0.2293335234126174
tam_omega,24,0.6125,1.9125954501646907,0.23706893762881023
tam_omega,25,0.6375,1.266464679199037,0.26597682905740255
tam_omega,26,0.6625000000000001,1.1926847265620177,0.3140559319035778
tam_omega,27,0.6875,0.0789529655176538,0.31069043743457697
tam_omega,28,0.7125000000000001,-1.0399067037598828,0.3172197877539462
tam_omega,29,0.7375,-1.4724593528272822,0.3074438659209579
tam_omega,30,0.7625,-2.1368256105174117,0.3170168624167226
tam_omega,31,0.7875000000000001,-1.8977326575925126,0.31242279397763517
tam_omega,32,0.8125,-1.6136653820624296,0.2936701222834192
tam_omega,33,0.8375000000000001,-2.937897005455746,0.37028005721306967
tam_omega,34,0.8625,-2.7626664208447904,0.3500750653262714
tam_omega,35,0.8875,-4.000705628766865,0.41574493758892955
tam_omega,36,0.9125000000000001,-3.9619774248982864,0.38112628050851555
tam_omega,37,0.9375,-4.032643896775017,0.3539555275458558
tam_omega,38,0.9625000000000001,-5.591488631597075,0.3885054983966651
tam_omega,39,0.9875,-6.876035282098078,0.6038253993177211
tam_cap8,0,0.0125,0.910558372876043,0.0034527349768557875
tam_cap8,1,0.037500000000000006,1.505060802649548,0.007082894054172948
tam_cap8,2,0.0625,1.168430539879771,0.01277930010259606
tam_cap8,3,0.08750000000000001,0.36707802035457743,0.018203127046846436
tam_cap8,4,0.1125,-0.45208034555779714,0.023222898574878303
tam_cap8,5,0.1375,-1.2166105293580691,0.02736665568446713
tam_cap8,6,0.16250000000000003,-1.647556854469763,0.03358552220516788
tam_cap8,7,0.1875,-2.0898403812417383,0.03985460033474832
tam_cap8,8,0.21250000000000002,-2.233275508451922,0.046927266726255724
tam_cap8,9,0.2375,-2.32857063572648,0.051092606983202234
tam_cap8,10,0.2625,-1.124136097662071,0.056545963937081375
tam_cap8,11,0.28750000000000003,0.042767416274531955,0.06331627460844826
tam_cap8,12,0.3125,0.9560564053892676,0.07005242908585625
tam_cap8,13,0.3375,1.7387086578530289,0.07517197350117127
tam_cap8,14,0.36250000000000004,2.192245624615334,0.08087161356165826
tam_cap8,15,0.3875,2.622188266392791,0.08415938709684137
tam_cap8,16,0.41250000000000003,3.1982744983042086,0.08796903304816997
tam_cap8,17,0.4375,3.1043316394223317,0.09730716927623063
tam_cap8,18,0.4625,3.2541332633085673,0.10516116737333879
tam_cap8,19,0.48750000000000004,3.323151100331311,0.11152403862065191
tam_cap8,20,0.5125,3.4134442210686697,0.11973511743421196
tam_cap8,21,0.5375000000000001,2.6945119066976098,0.12113098846751982
tam_cap8,22,0.5625,2.3945529551804032,0.129157297101978
tam_cap8,23,0.5875000000000001,1.9593949910995174,0.12978599167775637
tam_cap8,24,0.6125,1.4354794606780474,0.1362101000221122
tam_cap8,25,0.6375,0.941589010904029,0.15030726322914234
tam_cap8,26,0.6625000000000001,0.4601850446565633,0.16230229752875083
tam_cap8,27,0.6875,-0.25690171749591706,0.1686672677138788
tam_cap8,28,0.7125000000000001,-0.9272769924334948,0.16774553303633966
tam_cap8,29,0.7375,-1.4212809676542069,0.17499236589290618
tam_cap8,30,0.7625,-2.396851177309817,0.18119041971875757
tam_cap8,31,0.7875000000000001,-2.1441541734282903,0.18291797901932236
tam_cap8,32,0.8125,-2.374311237268325,0.17954094953372907
tam_cap8,33,0.8375000000000001,-3.0433698818372297,0.19984065662478076
tam_cap8,34,0.8625,-3.373112189454602,0.20330374070064516
tam_cap8,35,0.8875,-3.719097495226328,0.21030808982546603
tam_cap8,36,0.9125000000000001,-3.271026511836694,0.22277163527594712
tam_cap8,37,0.9375,-3.4887189660354676,0.23744509284242388
tam_cap8,38,0.9625000000000001,-3.7518537206867406,0.245508280604777
tam_cap8,39,0.9875,-3.681512494711812,0.23463251689953407
tam_cap32,0,0.0125,0.9425089524764535,0.004256497278665025
tam_cap32,1,0.037500000000000006,1.3748864975175372,0.008771654691575873
tam_cap32,2,0.0625,0.9377072242089209,0.01588055220234306
tam_cap32,3,0.08750000000000001,0.10515746676899715,0.022349936583089862
tam_cap32,4,0.1125,-0.7329111645494717,0.029027096642383624
tam_cap32,5,0.1375,-1.3336537697917141,0.03414746828352785
tam_cap32,6,0.16250000000000003,-1.655125373721119,0.041580164143317735
tam_cap32,7,0.1875,-2.033224401304624,0.05004878465700621
tam_cap32,8,0.21250000000000002,-2.266317496381213,0.05881863427936255
tam_cap32,9,0.2375,-2.400080222302119,0.0632564243295266
tam_cap32,10,0.2625,-1.169106951186442,0.07167295945715278
tam_cap32,11,0.28750000000000003,0.21247181490291175,0.0800494817312327
tam_cap32,12,0.3125,1.0899389397296826,0.08812976384793779
tam_cap32,13,0.3375,1.9889097969944518,0.09407840701006426
tam_cap32,14,0.36250000000000004,2.3912985617328433,0.10236600863498613
tam_cap32,15,0.3875,2.8255533558308836,0.10589904112778058
tam_cap32,16,0.41250000000000003,3.364229187871016,0.11277877220533931
tam_cap32,17,0.4375,3.204566370205651,0.12287831838452763
tam_cap32,18,0.4625,3.3611209311144465,0.1319787164946724
tam_cap32,19,0.48750000000000004,3.4209353800915956,0.1398779348823449
tam_cap32,20,0.5125,3.806356256628036,0.15086877394056558
tam_cap32,21,0.5375000000000001,3.000225953607255,0.15356289029361203
tam_cap32,22,0.5625,2.614928686036626,0.16386515730508552
tam_cap32,23,0.5875000000000001,2.228243113961176,0.16345556016031962
tam_cap32,24,0.6125,1.687170159518325,0.17433384518901696
tam_cap32,25,0.6375,1.1192092107609322,0.18880089619800378
tam_cap32,26,0.6625000000000001,0.5901903822787935,0.21066411639632715
tam_cap32,27,0.6875,-0.23511974096005867,0.21323778552643413
tam_cap32,28,0.7125000000000001,-0.8957334295772287,0.2152911539382012
tam_cap32,29,0.7375,-1.3225156039353843,0.22387870391404924
tam_cap32,30,0.7625,-2.4572576764560115,0.2340588938992563
tam_cap32,31,0.7875000000000001,-2.0249502418290173,0.22990805825964492
tam_cap32,32,0.8125,-2.2157798714984587,0.22542377750776169
tam_cap32,33,0.8375000000000001,-2.9036209207516044,0.2521144152959087
tam_cap32,34,0.8625,-3.253043620143625,0.2540769576809329
tam_cap32,35,0.8875,-3.7724412090379524,0.264135745520855
tam_cap32,36,0.9125000000000001,-3.2044918880958044,0.28047794079662375
tam_cap32,37,0.9375,-3.755518102829605,0.29735091426343235
tam_cap32,38,0.9625000000000001,-4.2012446669067876,0.30338653309748465
tam_cap32,39,0.9875,-4.154003899640234,0.2997566499734703
unit_dN0,1,0.037500000000000006,1.2877893295912908,0.01083798441146753
unit_dN0,3,0.08750000000000001,0.43492667836950016,0.024878205047232916
unit_dN0,5,0.1375,-1.0360278832787924,0.03798462298701103
unit_dN0,9,0.2375,-2.079270187238412,0.06481089317706111
unit_dN0,13,0.3375,1.2967259216225793,0.08891582255124474
unit_dN0,16,0.41250000000000003,2.87044776119403,0.11048098515625564
unit_dN0,20,0.5125,2.581830923981751,0.13695191255390055
unit_dN0,24,0.6125,1.0351575068004328,0.15722134026837348
tam_dN0,1,0.037500000000000006,1.0252943738672056,0.015376833884394894
tam_dN0,3,0.08750000000000001,-0.09204606318613683,0.0348526625560366
tam_dN0,5,0.1375,-1.244572795081532,0.052177824089007056
tam_dN0,9,0.2375,-2.4804427600969836,0.08651233005783432
tam_dN0,13,0.3375,1.759989030827303,0.12382570130592173
tam_dN0,16,0.41250000000000003,3.281345633857283,0.15142397691874956
tam_dN0,20,0.5125,3.2648564012568175,0.18329378423104997
tam_dN0,24,0.6125,1.4037997904666535,0.20928739096701177
unit_dN1,1,0.037500000000000006,1.4670056953535642,0.011302089117012732
unit_dN1,3,0.08750000000000001,0.3791223342434441,0.026414846691796227
unit_dN1,5,0.1375,-1.2139289455613531,0.04003524904353665
unit_dN1,9,0.2375,-2.2992926189394174,0.07155699241498338
unit_dN1,13,0.3375,1.5501663863742083,0.10167886235904937
unit_dN1,16,0.41250000000000003,3.1627405266267195,0.12301199585468756
unit_dN1,20,0.5125,3.1433069724741087,0.15952137304469097
unit_dN1,24,0.6125,1.2611541436272755,0.18021591582072533
tam_dN1,1,0.037500000000000006,0.9078203903742068,0.017894431883639452
tam_dN1,3,0.08750000000000001,-0.3927302096177397,0.039229263756213946
tam_dN1,5,0.1375,-1.4465019915435737,0.0636420002602086
tam_dN1,9,0.2375,-2.741943048089672,0.10726100019090679
tam_dN1,13,0.3375,2.168351513455048,0.15156086578517797
tam_dN1,16,0.41250000000000003,3.5916835700700833,0.18294062072399797
tam_dN1,20,0.5125,4.32250495085494,0.22154862580094506
tam_dN1,24,0.6125,1.6459445037353255,0.2541178800178907
unit_dN2,1,0.037500000000000006,1.5824621858846564,0.011708257804801451
unit_dN2,3,0.08750000000000001,0.4938631065733162,0.028159503442802283
unit_dN2,5,0.1375,-1.146412084259134,0.04222394069950263
unit_dN2,9,0.2375,-2.1614985444880395,0.07682711289331051
unit_dN2,13,0.3375,1.5937202974638878,0.11549648319630802
unit_dN2,16,0.41250000000000003,3.0603880558633905,0.13410484390091976
unit_dN2,20,0.5125,3.4127781834042916,0.17796650390246005
unit_dN2,24,0.6125,1.5796226938549036,0.20465584657664956
tam_dN2,1,0.037500000000000006,0.8707999860399425,0.021909556410538527
tam_dN2,3,0.08750000000000001,-0.4293486602566699,0.048259452055966136
tam_dN2,5,0.1375,-1.4633196021611241,0.07820162276875757
tam_dN2,9,0.2375,-2.2349370299570115,0.12974222975624988
tam_dN2,13,0.3375,2.3772744152899645,0.20074414065230303
tam_dN2,16,0.41250000000000003,3.7563561525154077,0.2478195536272697
tam_dN2,20,0.5125,4.737473605206231,0.29857844618855384
tam_dN2,24,0.6125,1.733119306878364,0.3700001785973999
unit_dN3,1,0.037500000000000006,1.6793949101512309,0.012074718024256536
unit_dN3,3,0.08750000000000001,0.6617429890334645,0.030738199613471216
unit_dN3,5,0.1375,-1.0418230002486268,0.04703944119388791
unit_dN3,9,0.2375,-2.1564605249876014,0.08755431784158772
unit_dN3,13,0.3375,1.9334285620924185,0.13051163693017961
unit_dN3,16,0.41250000000000003,3.221786705863139,0.15196244801311679
unit_dN3,20,0.5125,3.334143913859796,0.20749169217563443
unit_dN3,24,0.6125,1.2942839142502,0.23590579656827332
tam_dN3,1,0.037500000000000006,0.779900302292834,0.026871035427377423
tam_dN3,3,0.08750000000000001,-0.39041906784417124,0.06120603210097765
tam_dN3,5,0.1375,-1.247441651854765,0.10379573345443284
tam_dN3,9,0.2375,-2.1566177176247026,0.17787361465531665
tam_dN3,13,0.3375,2.5095484410308657,0.2782930571428965
tam_dN3,16,0.41250000000000003,4.137119928642293,0.32884084144003944
tam_dN3,20,0.5125,4.84209971528398,0.5231323607331273
tam_dN3,24,0.6125,2.416936558137747,0.5817522915943927
unit_dN4,1,0.037500000000000006,1.7325378125197686,0.013779814687764059
unit_dN4,3,0.08750000000000001,0.7435607427883096,0.03806954457021718
unit_dN4,5,0.1375,-0.9442051850761777,0.06138161390980179
unit_dN4,9,0.2375,-2.197077037127871,0.11560724223255701
unit_dN4,13,0.3375,1.8818701019310557,0.17674616267485502
unit_dN4,16,0.41250000000000003,2.956149647077643,0.2302898389187818
unit_dN4,20,0.5125,3.136099777755664,0.3144160985257092
unit_dN4,24,0.6125,1.4611918528936814,0.35376772517564453
tam_dN4,1,0.037500000000000006,0.7344260720776834,0.056487126143409234
tam_dN4,3,0.08750000000000001,-0.5112144701671842,0.1309671504990704
tam_dN4,5,0.1375,-1.6091366297043141,0.19077656518868732
tam_dN4,9,0.2375,-2.3703354606348177,0.3256077899553109
tam_dN4,13,0.3375,2.485275705679494,0.478085140806237
tam_dN4,16,0.41250000000000003,4.575571852581117,0.7100247732221585
tam_dN4,20,0.5125,4.568324193741367,0.9653539543979435
tam_dN4,24,0.6125,3.3316815131669584,0.9672394757989349


==> anc/p3571_weights/r5_weighted_D_diff.csv <==
weight,bin,y_mid,pairs,D_unit,D_w,diff,se_diff,z,rel_change_pct,ess_unit,ess_w
tam,0,0.0125,130038725,0.8874969129388188,1.0204973229769185,0.1330004100380997,0.014399751753421354,9.236298813727748,14.986013821466477,519825.51739822055,17826.195632470914
tam,1,0.037500000000000006,89415898,1.5569855038530174,0.7724339822122338,-0.7845515216407836,0.0352526248556024,-22.25512355049787,-50.38913462580618,548718.6693311987,17916.413183083074
tam,2,0.0625,36470890,1.2745888570309087,0.30061172959798943,-0.9739771274329193,0.05780008606224046,-16.850790263255288,-76.41500410585344,367839.9097847889,12179.051866977468
tam,3,0.08750000000000001,18413503,0.5367760278964845,-0.4566365363050661,-0.9934125642015506,0.07490908749989353,-13.26157609653118,-185.07021785129476,248682.66586959298,8359.852596754828
tam,4,0.1125,11092590,-0.2595055798510537,-1.5001977700963658,-1.240692190245312,0.08509922294395492,-14.579359802878734,-478.0984636081513,187969.65646120597,9358.359513139032
tam,5,0.1375,7392232,-1.082596433661714,-1.4843843734014355,-0.4017879397397215,0.10329658768349621,-3.8896535572966995,-37.113362583390035,150456.88190941722,7607.341075432603
tam,6,0.16250000000000003,5297321,-1.5408499881355122,-1.3523263613509835,0.18852362678452872,0.11663633853448871,1.6163369765656983,12.235040934299487,125609.00603153632,6580.188762043957
tam,7,0.1875,3978374,-2.0150536374910955,-1.641476689798039,0.3735769476930564,0.15752493755555155,2.3715416332814834,18.539305393289176,107659.66936467144,5467.690884451045
tam,8,0.21250000000000002,3079030,-2.1185217422370033,-1.5036695651625513,0.6148521770744519,0.16261525282145473,3.781024020849606,29.022698460730133,93806.56455871672,5197.4674342808685
tam,9,0.2375,2466455,-2.17653514862424,-2.337416039133959,-0.160880890509719,0.1636799030454702,-0.9828994734009975,-7.391605442779536,83221.01151684958,4686.610195762475
tam,10,0.2625,2012914,-1.0266335273141327,-0.7948340172045929,0.2317995101095398,0.17555852065605843,1.3203546557769457,22.578603166796153,74599.68432930109,4457.754084993303
tam,11,0.28750000000000003,1669033,0.002756086907808294,1.0611922927211017,1.0584362058132935,0.20571763848070926,5.145092144894256,38403.58599776475,67538.9879455102,3660.343552061704
tam,12,0.3125,1413767,0.902085704362883,1.983842173095505,1.081756468732622,0.2821660304514119,3.8337586810220126,119.91726102085113,61752.4870938093,3776.110206374525
tam,13,0.3375,1208293,1.604117544337342,2.413900055296803,0.809782510959461,0.23286544033893616,3.477469691427035,50.48149456491236,56897.931991285404,3539.952048887083
tam,14,0.36250000000000004,1046537,1.993871215255648,2.7453245740989156,0.7514533588432677,0.2337959601020657,3.2141417606840346,37.688159249890106,52639.10479320027,3443.585523579865
tam,15,0.3875,913775,2.4992651363847775,3.0626697619601013,0.5634046255753238,0.29808044091651603,1.8901093404284033,22.542811379760074,49011.34968775091,2966.320703874499
tam,16,0.41250000000000003,809837,3.0488629193282106,4.186668924964121,1.1378060056359107,0.3379885139803452,3.366404355687888,37.31902797015931,45777.99772162599,2465.0789810811943
tam,17,0.4375,717054,3.002119784562948,3.8941033973255696,0.8919836127626217,0.3383433423542286,2.636326775505928,29.71179289211732,43047.2726170331,2497.1245447193733
tam,18,0.4625,642242,3.1871786647400824,3.586501078049705,0.3993224133096227,0.35776415183648763,1.116161055432208,12.529025050504593,40444.7554177223,2391.7200296653127
tam,19,0.48750000000000004,580423,3.1409248082863703,4.163848669161008,1.0229238608746378,0.3668717444607146,2.7882328806168792,32.56760105100147,38393.88395033983,1967.1632064602
tam,20,0.5125,523887,3.072943211035968,4.579675314059906,1.5067321030239382,0.4407573924930823,3.418506708421428,49.03221438042716,36425.790892808676,2001.7226733358375
tam,21,0.5375000000000001,474438,2.490649990093542,3.8412072732903764,1.3505572831968342,0.3899203809974466,3.4636745064261683,54.225093392031006,34422.93218163767,1961.003854983694
tam,22,0.5625,429515,2.2525127178329045,2.7093087921032977,0.45679607427039315,0.4830771891567052,0.9455964481945622,20.27940045150409,32628.915049530624,1703.9009346180123
tam,23,0.5875000000000001,392884,1.8121328432819865,2.8773075403865263,1.0651746971045397,0.39823198342481164,2.6747592896582364,58.78016620323389,31040.140285060104,1818.9968382913746
tam,24,0.6125,358407,1.28739394040853,2.5179451611101804,1.2305512207016505,0.4293595509649052,2.8660157155843327,95.58466775998328,29579.936543256103,1892.4196217353926
tam,25,0.6375,328751,0.779200671632938,1.1961949708794266,0.41699429924648856,0.5492251562991909,0.7592410771136101,53.51564936059554,28231.428438096795,1567.1034323424003
tam,26,0.6625000000000001,304771,0.36655718555899347,1.8492431665584053,1.4826859809994117,0.6056136147220387,2.4482375312515505,404.48967839447505,27003.733277650554,1438.1393402994788
tam,27,0.6875,282777,-0.30051595426785066,-0.37034689063527604,-0.06983093636742538,0.5626582174950467,-0.12410897805476398,-23.23701466617805,25946.80306178307,1274.8720351619168
tam,28,0.7125000000000001,263252,-0.9329729688663334,-2.054768497564863,-1.1217955286985295,0.8019936296583686,-1.398758652455119,-120.23880285209513,24998.364324089565,1519.772706321256
tam,29,0.7375,246044,-1.3940921136056965,-0.5215130082113321,0.8725791053943645,0.575769464299511,1.515500837572128,62.59120877870225,23992.182198647446,1531.906202575322
tam,30,0.7625,229104,-2.24736364271248,-1.5302494111346607,0.7171142315778194,0.5973085074932485,1.200575954605711,31.90913201355747,23068.90913453974,1833.6697013228247
tam,31,0.7875000000000001,211954,-2.2125366824877095,-2.3097431617784316,-0.09720647929072213,0.5606254166288281,-0.17338935483026696,-4.393440346553987,22300.902031799927,1861.415054092263
tam,32,0.8125,200627,-2.4380517078957467,-1.5971273696405652,0.8409243382551814,0.4604706002681732,1.8262280757239138,34.49165313154794,21594.323693340724,1731.88299313153
tam,33,0.8375000000000001,189054,-2.9813175071672644,-2.8890418541848875,0.09227565298237694,0.5926888852222031,0.15568986576790989,3.0951300141813407,20776.872498764715,1663.7479171636157
tam,34,0.8625,179094,-3.321300546081946,-2.3641191488160453,0.9571813972659005,0.5222757657962886,1.8327126394741524,28.819475503205005,20070.747920004003,1659.1084527108248
tam,35,0.8875,166411,-3.507688794610933,-4.304971539013726,-0.7972827444027932,0.6438697993078438,-1.2382670304770738,-22.729574688259266,19598.832335083545,1601.0287515121038
tam,36,0.9125000000000001,158949,-3.189456995640111,-4.345872980812267,-1.1564159851721558,0.5444436614910605,-2.1240324150438172,-36.2574565749888,18874.444912522384,1613.2650987525924
tam,37,0.9375,149152,-3.267552563827505,-3.635792185117789,-0.3682396212902841,0.47898897113982103,-0.7687851776921013,-11.269585235346304,18214.920122752028,1505.8006927420522
tam,38,0.9625000000000001,142238,-3.4409229601091127,-5.358495483877677,-1.9175725237685644,0.4975281421394924,-3.854199112280432,-55.72843524830784,17792.97858508537,1694.5566840374527
tam,39,0.9875,135299,-3.3823309854470467,-7.148771785270741,-3.766440799823694,0.9976214768144428,-3.775420725554659,-111.35636388127992,17237.16677259917,1391.773287133299
omega,0,0.0125,130038725,0.8874969129388188,0.7055349668593113,-0.18196194607950755,0.002547549426161803,-71.42626722404975,-20.502825804426365,519825.51739822055,300405.3252111675
omega,1,0.037500000000000006,89415898,1.5569855038530174,1.363851042327744,-0.19313446152527347,0.004767759877029322,-40.50842880233535,-12.404384051574688,548718.6693311987,313525.8183214693
omega,2,0.0625,36470890,1.2745888570309087,1.099221414955792,-0.1753674420751168,0.008055456162887659,-21.77002003723305,-13.758745897373252,367839.9097847889,213035.24373185958
omega,3,0.08750000000000001,18413503,0.5367760278964845,0.4059819553760863,-0.1307940725203982,0.011140279736811328,-11.740645262991867,-24.36660091415659,248682.66586959298,146808.93731995532
omega,4,0.1125,11092590,-0.2595055798510537,-0.41563117170206254,-0.15612559185100883,0.014056074059362288,-11.107339872545614,-60.16271092922894,187969.65646120597,112491.37921938901
omega,5,0.1375,7392232,-1.082596433661714,-1.1663298538856717,-0.08373342022395769,0.017493439266096866,-4.786561347386796,-7.734499913392695,150456.88190941722,90772.23535428886
omega,6,0.16250000000000003,5297321,-1.5408499881355122,-1.6386196088340081,-0.09776962069849593,0.020731209084557736,-4.71605974835894,-6.34517451090751,125609.00603153632,76733.12473027653
omega,7,0.1875,3978374,-2.0150536374910955,-1.9436527358665392,0.07140090162455626,0.024613798734283987,2.9008485197818574,3.5433747417987416,107659.66936467144,66264.16238974754
omega,8,0.21250000000000002,3079030,-2.1185217422370033,-2.0254978802399375,0.0930238619970658,0.02696645773774551,3.4496136979406966,4.390979811179065,93806.56455871672,57928.21488453982
omega,9,0.2375,2466455,-2.17653514862424,-2.253012852272128,-0.07647770364788808,0.030170001174443423,-2.534892299330477,-3.5137362103354346,83221.01151684958,51853.77488107419
omega,10,0.2625,2012914,-1.0266335273141327,-1.098774267187076,-0.07214073987294323,0.03370594406232668,-2.140297264469009,-7.026922261313347,74599.68432930109,46680.97976556659
omega,11,0.28750000000000003,1669033,0.002756086907808294,-0.051833969531386935,-0.05459005643919523,0.03833072741287541,-1.4241852457216415,-1980.708818888681,67538.9879455102,42466.77508255721
omega,12,0.3125,1413767,0.902085704362883,0.8895005043212367,-0.012585200041646316,0.04128056486219907,-0.30486986027583846,-1.3951224346842828,61752.4870938093,38957.7474962009
omega,13,0.3375,1208293,1.604117544337342,1.4554676982318757,-0.1486498461054664,0.041576966729780895,-3.575293192299932,-9.266767677357045,56897.931991285404,36053.08140185244
omega,14,0.36250000000000004,1046537,1.993871215255648,1.8453546594884314,-0.14851655576721656,0.045518429881648774,-3.2627785306604467,-7.448653384976734,52639.10479320027,33458.407655128394
omega,15,0.3875,913775,2.4992651363847775,2.3637024422698163,-0.13556269411496125,0.04624577187434195,-2.931353259348971,-5.424102154725953,49011.34968775091,31156.060435101455
omega,16,0.41250000000000003,809837,3.0488629193282106,2.985156059383712,-0.06370685994449854,0.05088125503927186,-1.2520693503988345,-2.089528510469594,45777.99772162599,29354.405260842053
omega,17,0.4375,717054,3.002119784562948,2.572652788927745,-0.42946699563520285,0.056039268132092576,-7.6636795937964015,-14.305458357909098,43047.2726170331,27607.75237281119
omega,18,0.4625,642242,3.1871786647400824,3.0158041873698767,-0.17137447737020572,0.05852276926413041,-2.928338483039695,-5.37699625270871,40444.7554177223,26020.199249220674
omega,19,0.48750000000000004,580423,3.1409248082863703,2.905318371360671,-0.23560643692569938,0.06261761940439471,-3.7626220729362916,-7.501180426354805,38393.88395033983,24821.80002004749
omega,20,0.5125,523887,3.072943211035968,3.0063378880823817,-0.06660532295358612,0.06864073920310054,-0.9703468192046731,-2.1674765324130987,36425.790892808676,23586.844560090845
omega,21,0.5375000000000001,474438,2.490649990093542,2.355982355984399,-0.13466763410914329,0.0687822220649756,-1.9578843204851477,-5.406927293870205,34422.93218163767,22259.31126938941
omega,22,0.5625,429515,2.2525127178329045,2.02022405547237,-0.23228866236053447,0.06938461636616916,-3.347840984443271,-10.31242401081822,32628.915049530624,21228.70577040168
omega,23,0.5875000000000001,392884,1.8121328432819865,1.7660887813836164,-0.04604406189837018,0.06982453476651766,-0.6594252586477566,-2.5408767392008054,31040.140285060104,20094.86507720673
omega,24,0.6125,358407,1.28739394040853,1.1153514953221146,-0.1720424450864153,0.07398541049545632,-2.3253563632924763,-13.36362085344451,29579.936543256103,19214.31627134819
omega,25,0.6375,328751,0.779200671632938,0.6485415543850185,-0.13065911724791957,0.07999934046840439,-1.6332524303687626,-16.768352749761206,28231.428438096795,18502.75957620016
omega,26,0.6625000000000001,304771,0.36655718555899347,0.43546712620280276,0.06890994064380929,0.08510883379964744,0.8096684864232594,18.79923334164703,27003.733277650554,17709.81992936378
omega,27,0.6875,282777,-0.30051595426785066,-0.24103574268438038,0.05948021158347028,0.08879170869878443,0.6698847499967592,19.792696773248654,25946.80306178307,16984.31702478491
omega,28,0.7125000000000001,263252,-0.9329729688663334,-0.8449939369714888,0.08797903189484457,0.09150066493422895,0.961512486910169,9.429965800804386,24998.364324089565,16331.264533030277
omega,29,0.7375,246044,-1.3940921136056965,-1.7253871196885702,-0.33129500608287366,0.09443482480695514,-3.5081868024863825,-23.764212052387865,23992.182198647446,15820.333745776206
omega,30,0.7625,229104,-2.24736364271248,-2.3489654511038944,-0.1016018083914143,0.09599071586028725,-1.0584545336581705,-4.520933170778935,23068.90913453974,15236.739234730243
omega,31,0.7875000000000001,211954,-2.2125366824877095,-2.106775959817974,0.10576072266973569,0.09536848761764817,1.1089692760333174,4.780066405535095,22300.902031799927,14697.593081971074
omega,32,0.8125,200627,-2.4380517078957467,-2.3612762304487007,0.07677547744704594,0.09611457208704928,0.798791231963367,3.149050415887608,21594.323693340724,14225.538928127238
omega,33,0.8375000000000001,189054,-2.9813175071672644,-3.1380382719342967,-0.15672076476703234,0.10560382607585006,-1.4840443816350697,-5.256761964811407,20776.872498764715,13754.232432304261
omega,34,0.8625,179094,-3.321300546081946,-3.1997282802183857,0.12157226586356007,0.10534588562103425,1.1540295584100717,3.6603813529304294,20070.747920004003,13306.255411256463
omega,35,0.8875,166411,-3.507688794610933,-3.4188624994102805,0.08882629520065244,0.10999990058995832,0.807512504322765,2.532331127468362,19598.832335083545,12940.40321405159
omega,36,0.9125000000000001,158949,-3.189456995640111,-3.4439107802038085,-0.2544537845636974,0.11486627421455904,-2.2152175327668626,-7.977965682294128,18874.444912522384,12555.233972976403
omega,37,0.9375,149152,-3.267552563827505,-3.109620998050497,0.15793156577700795,0.11947737113799838,1.3218533708328277,4.833329003650734,18214.920122752028,12285.372380950215
omega,38,0.9625000000000001,142238,-3.4409229601091127,-3.5645388434768215,-0.12361588336770879,0.13124204761971908,-0.9418923706973278,-3.5925210997397308,17792.97858508537,11819.47120495365
omega,39,0.9875,135299,-3.3823309854470467,-3.2607342305750358,0.12159675487201094,0.1273483400514938,0.9548358056559104,3.595057828320115,17237.16677259917,11555.910504430578
tors2,0,0.0125,130038725,0.8874969129388188,1.012771640708401,0.12527472776958226,0.003651040424290672,34.31206264825752,14.115511382992079,519825.51739822055,190590.3214874972
tors2,1,0.037500000000000006,89415898,1.5569855038530174,1.6675185753948896,0.1105330715418722,0.008361666434772387,13.219024270355389,7.099171525254403,548718.6693311987,199617.8056603211
tors2,2,0.0625,36470890,1.2745888570309087,1.3774725585409,0.10288370150999127,0.014960598081784827,6.876977841899022,8.071912832319413,367839.9097847889,131199.28584575185
tors2,3,0.08750000000000001,18413503,0.5367760278964845,0.5443998129901592,0.007623785093674673,0.020065754030989993,0.37994012494623086,1.42029164818532,248682.66586959298,89250.47458717522
tors2,4,0.1125,11092590,-0.2595055798510537,-0.33048778065253837,-0.07098220080148465,0.02648634864326568,-2.6799541815867594,-27.35286109925872,187969.65646120597,66938.60317253579
tors2,5,0.1375,7392232,-1.082596433661714,-1.1828028831790727,-0.10020644951735869,0.030295299617322944,-3.3076566590567844,-9.256122263254273,150456.88190941722,53433.08213005358
tors2,6,0.16250000000000003,5297321,-1.5408499881355122,-1.5460495887872303,-0.005199600651718095,0.03945949080997182,-0.13177059675600533,-0.3374501536005988,125609.00603153632,43689.688115770354
tors2,7,0.1875,3978374,-2.0150536374910955,-2.196181392675254,-0.18112775518415836,0.044556815342659484,-4.065096524318771,-8.988731208647977,107659.66936467144,37060.354141820586
tors2,8,0.21250000000000002,3079030,-2.1185217422370033,-2.180482404320789,-0.06196066208378559,0.05339348138479212,-1.1604536822997578,-2.9247121164005465,93806.56455871672,33103.39167764322
tors2,9,0.2375,2466455,-2.17653514862424,-2.4046474780132594,-0.22811232938901949,0.05690640739891066,-4.0085526360848105,-10.480525873115644,83221.01151684958,29158.02114477931
tors2,10,0.2625,2012914,-1.0266335273141327,-1.1668948303705018,-0.14026130305636908,0.06418117575171307,-2.1853962850256035,-13.662256231132364,74599.68432930109,26013.16063900176
tors2,11,0.28750000000000003,1669033,0.002756086907808294,-0.018826844019897208,-0.021582930927705503,0.07263149575598514,-0.29715663574127865,-783.1005207621978,67538.9879455102,23397.191148293754
tors2,12,0.3125,1413767,0.902085704362883,0.8562163621748755,-0.045869342188007534,0.08704748180619401,-0.5269462279234323,-5.084809787602578,61752.4870938093,20613.13098113962
tors2,13,0.3375,1208293,1.604117544337342,1.8397396879965147,0.23562214365917256,0.08478045132558273,2.779203695841531,14.688583420269717,56897.931991285404,18370.731819998637
tors2,14,0.36250000000000004,1046537,1.993871215255648,2.2227747952905665,0.22890358003491862,0.09505646353796704,2.408080119070398,11.480359327298345,52639.10479320027,17207.846619276002
tors2,15,0.3875,913775,2.4992651363847775,2.6783762793560073,0.17911114297122976,0.09439681297200214,1.8974278615142832,7.1665522942602475,49011.34968775091,15755.363823305663
tors2,16,0.41250000000000003,809837,3.0488629193282106,3.3299955525637177,0.2811326332355071,0.1189767322935892,2.3629211175659033,9.220901059646595,45777.99772162599,14261.317070723378
tors2,17,0.4375,717054,3.002119784562948,3.2730008286883723,0.27088104412542435,0.12225853437326449,2.2156411862292096,9.022992537416675,43047.2726170331,13502.302565592774
tors2,18,0.4625,642242,3.1871786647400824,3.2700723775008167,0.08289371276073432,0.1213500971430286,0.6830955616214474,2.600849261379402,40444.7554177223,13005.280049085033
tors2,19,0.48750000000000004,580423,3.1409248082863703,3.4505491186844854,0.3096243103981151,0.1276749379611292,2.4250985772351084,9.857743476738634,38393.88395033983,11603.321324895074
tors2,20,0.5125,523887,3.072943211035968,3.4769220392647937,0.4039788282288259,0.14293846137610022,2.826243016327672,13.146316104313374,36425.790892808676,11710.429668964074
tors2,21,0.5375000000000001,474438,2.490649990093542,2.814672221805639,0.3240222317120969,0.15838335923915386,2.0458098203538766,13.00954501840411,34422.93218163767,11085.306914629231
tors2,22,0.5625,429515,2.2525127178329045,2.5144471812566827,0.26193446342377813,0.16761637904641055,1.5627020755009406,11.628545372910471,32628.915049530624,10152.97517277429
tors2,23,0.5875000000000001,392884,1.8121328432819865,2.097710284244436,0.28557744096244964,0.14981208925603628,1.9062376232827487,15.75918906945228,31040.140285060104,10150.190511579169
tors2,24,0.6125,358407,1.28739394040853,1.6070688357941485,0.31967489538561855,0.14403856075310484,2.21937024165057,24.8311635896139,29579.936543256103,9921.60465329942
tors2,25,0.6375,328751,0.779200671632938,0.8449810995192266,0.06578042788628857,0.1701760831198005,0.3865433184284803,8.442039423353588,28231.428438096795,9171.294018251574
tors2,26,0.6625000000000001,304771,0.36655718555899347,0.0012083798886624744,-0.365348805670331,0.20548609057003864,-1.7779734124914124,-99.67034341808913,27003.733277650554,8838.282509188652
tors2,27,0.6875,282777,-0.30051595426785066,-0.5939406426915852,-0.29342468842373454,0.20368246249441382,-1.4405986889115796,-97.64030303768975,25946.80306178307,8321.356521968923
tors2,28,0.7125000000000001,263252,-0.9329729688663334,-0.9812308926379676,-0.04825792377163418,0.20922420393994748,-0.23065172605692122,-5.172488955416679,24998.364324089565,8314.516298726325
tors2,29,0.7375,246044,-1.3940921136056965,-1.0536571115078037,0.3404350020978928,0.20506044074342591,1.6601690743650022,24.419835588725025,23992.182198647446,7743.564806051723
tors2,30,0.7625,229104,-2.24736364271248,-2.273518278492945,-0.02615463578046473,0.22861615827009682,-0.11440414351449531,-1.1637918885658,23068.90913453974,7331.407827439729
tors2,31,0.7875000000000001,211954,-2.2125366824877095,-2.63040696591913,-0.4178702834314203,0.1849874301050955,-2.258911771432355,-18.886479340156274,22300.902031799927,7372.548466261821
tors2,32,0.8125,200627,-2.4380517078957467,-2.756309940442033,-0.3182582325462864,0.20031669795051743,-1.5887753532404127,-13.05379338410223,21594.323693340724,6741.036337916894
tors2,33,0.8375000000000001,189054,-2.9813175071672644,-3.038947028437966,-0.057629521270701645,0.22891979526759976,-0.25174546920826407,-1.9330219318189643,20776.872498764715,7028.549997583285
tors2,34,0.8625,179094,-3.321300546081946,-3.5526312782257325,-0.23133073214378674,0.21740777234464576,-1.0640407638098126,-6.965064706856529,20070.747920004003,6213.7584672001685
tors2,35,0.8875,166411,-3.507688794610933,-4.18049212547359,-0.6728033308626569,0.26516209504398763,-2.537328462241354,-19.18081592347428,19598.832335083545,6468.862754367795
tors2,36,0.9125000000000001,158949,-3.189456995640111,-3.2783471382568377,-0.08889014261672656,0.26400513841405887,-0.3366985322736922,-2.7869992521685236,18874.444912522384,6351.654626163127
tors2,37,0.9375,149152,-3.267552563827505,-2.86293773078624,0.4046148330412649,0.23063457698788384,1.7543546086002575,12.382810226847957,18214.920122752028,5852.869876953765
tors2,38,0.9625000000000001,142238,-3.4409229601091127,-3.73325456461868,-0.2923316045095672,0.2605279642348391,-1.1220738064266313,-8.495732333986846,17792.97858508537,5866.486256890982
tors2,39,0.9875,135299,-3.3823309854470467,-3.742307180646944,-0.3599761951998972,0.3013780284830559,-1.1944341032814734,-10.64284355223499,17237.16677259917,5000.475267225016
tam_omega,0,0.0125,130038725,0.8874969129388188,0.7526084646322069,-0.13488844830661195,0.006225048706418223,-21.668657494605252,-15.198751267759139,519825.51739822055,89230.28516291334
tam_omega,1,0.037500000000000006,89415898,1.5569855038530174,0.7491855287250541,-0.8077999751279633,0.01265854460133843,-63.81460117007069,-51.88230546327689,548718.6693311987,92630.97613271516
tam_omega,2,0.0625,36470890,1.2745888570309087,0.3822296469726576,-0.8923592100582511,0.02023526235538999,-44.09921622886974,-70.01153392608167,367839.9097847889,61599.11314598612
tam_omega,3,0.08750000000000001,18413503,0.5367760278964845,-0.43359083098411727,-0.9703668588806018,0.02889515115581891,-33.58234236768092,-180.77686194058836,248682.66586959298,44730.45847758091
tam_omega,4,0.1125,11092590,-0.2595055798510537,-1.3907691099663795,-1.1312635301153258,0.03607134929098614,-31.361830160260094,-435.930329808179,187969.65646120597,34206.18415972879
tam_omega,5,0.1375,7392232,-1.082596433661714,-1.3856392973499956,-0.3030428636882816,0.0443798292381168,-6.828391836803309,-27.992228153134242,150456.88190941722,28558.67541732314
tam_omega,6,0.16250000000000003,5297321,-1.5408499881355122,-1.487355598734619,0.05349438940089324,0.04876561446443469,1.096969452520839,3.471745453016066,125609.00603153632,23469.746507503343
tam_omega,7,0.1875,3978374,-2.0150536374910955,-1.6225996651674501,0.3924539723236453,0.06145417683109366,6.3861236544149325,19.476105500213,107659.66936467144,19438.315333559
tam_omega,8,0.21250000000000002,3079030,-2.1185217422370033,-1.8707545441576494,0.24776719807935388,0.07260371565341878,3.412596667395038,11.69528700789872,93806.56455871672,17458.86004828428
tam_omega,9,0.2375,2466455,-2.17653514862424,-2.4390692741113664,-0.2625341254871265,0.07122460470954932,-3.686003264710681,-12.0620209443009,83221.01151684958,15466.419147341061
tam_omega,10,0.2625,2012914,-1.0266335273141327,-1.0802180929343568,-0.05358456562022407,0.07787564852634135,-0.688078579558784,-5.219444348404577,74599.68432930109,14395.021346792113
tam_omega,11,0.28750000000000003,1669033,0.002756086907808294,0.8864221385553795,0.8836660516475713,0.10103319297439703,8.746294417038788,32062.343503902193,67538.9879455102,12656.834827509685
tam_omega,12,0.3125,1413767,0.902085704362883,1.79906663810257,0.8969809337396869,0.1116679749122159,8.03257097162207,99.43411467463599,61752.4870938093,11686.752398601746
tam_omega,13,0.3375,1208293,1.604117544337342,2.3151083209110452,0.7109907765737031,0.11583508667551862,6.137956960876249,44.32286019709435,56897.931991285404,10458.282297248326
tam_omega,14,0.36250000000000004,1046537,1.993871215255648,2.6491355672760957,0.6552643520204477,0.11383540976745143,5.7562436271723705,32.863925563839985,52639.10479320027,9697.0924434639
tam_omega,15,0.3875,913775,2.4992651363847775,3.0838300409180452,0.5845649045332677,0.12179514160975644,4.799574899352479,23.38947140993809,49011.34968775091,8913.989691211673
tam_omega,16,0.41250000000000003,809837,3.0488629193282106,3.989924557074545,0.9410616377463343,0.14717955561553547,6.393969826927518,30.865987177727515,45777.99772162599,7918.282414002906
tam_omega,17,0.4375,717054,3.002119784562948,3.1547833413032635,0.15266355674031562,0.15225456973819632,1.0026862051025631,5.085192054138525,43047.2726170331,7612.331390209279
tam_omega,18,0.4625,642242,3.1871786647400824,3.611322189611163,0.42414352487108076,0.16018640533099868,2.647812240961762,13.307805099331325,40444.7554177223,7391.734540948727
tam_omega,19,0.48750000000000004,580423,3.1409248082863703,3.83615917569989,0.6952343674135197,0.16742627751823713,4.152480588584969,22.134702670352258,38393.88395033983,6574.763696540578
tam_omega,20,0.5125,523887,3.072943211035968,4.517800500696641,1.444857289660673,0.20074128989988146,7.197608874493569,47.01867852525575,36425.790892808676,6579.8431617668675
tam_omega,21,0.5375000000000001,474438,2.490649990093542,3.3578007049898573,0.8671507148963151,0.19692953220276518,4.403355378935588,34.81624147693861,34422.93218163767,6260.143089531046
tam_omega,22,0.5625,429515,2.2525127178329045,2.9261773338578556,0.6736646160249511,0.18508803199648513,3.6396984113902304,29.90725027617468,32628.915049530624,5732.105833767613
tam_omega,23,0.5875000000000001,392884,1.8121328432819865,2.3208083186211725,0.508675475339186,0.18861611502574738,2.696882370150336,28.070540039322648,31040.140285060104,5703.503730160671
tam_omega,24,0.6125,358407,1.28739394040853,1.9125954501646907,0.6252015097561607,0.19258507557277585,3.246365316194524,48.56334103590429,29579.936543256103,6026.8865984069225
tam_omega,25,0.6375,328751,0.779200671632938,1.266464679199037,0.487264007566099,0.21900009603202297,2.2249488305925196,62.53382797334611,28231.428438096795,5299.476568359667
tam_omega,26,0.6625000000000001,304771,0.36655718555899347,1.1926847265620177,0.8261275410030242,0.2618428573971485,3.1550508927955994,225.37480468243825,27003.733277650554,5003.655286605829
tam_omega,27,0.6875,282777,-0.30051595426785066,0.0789529655176538,0.37946891978550445,0.25638075811669336,1.480099062710419,126.2724705282312,25946.80306178307,4715.0507620568305
tam_omega,28,0.7125000000000001,263252,-0.9329729688663334,-1.0399067037598828,-0.1069337348935494,0.2636796302161957,-0.40554416283833716,-11.461611264417002,24998.364324089565,4815.079078498679
tam_omega,29,0.7375,246044,-1.3940921136056965,-1.4724593528272822,-0.07836723922158573,0.2516993624229895,-0.31135255356700847,-5.621381719095718,23992.182198647446,4428.289394035505
tam_omega,30,0.7625,229104,-2.24736364271248,-2.1368256105174117,0.11053803219506841,0.260341945296428,0.42458787065299325,4.918564583595974,23068.90913453974,4255.161953291062
tam_omega,31,0.7875000000000001,211954,-2.2125366824877095,-1.8977326575925126,0.3148040248951969,0.2520493721774153,1.248977619645127,14.228194605173313,22300.902031799927,4446.414340090195
tam_omega,32,0.8125,200627,-2.4380517078957467,-1.6136653820624296,0.8243863258333171,0.23937484267355943,3.443913807423574,33.81332410479658,21594.323693340724,4150.160749490485
tam_omega,33,0.8375000000000001,189054,-2.9813175071672644,-2.937897005455746,0.043420501711518344,0.30213349927598465,0.14371296733254915,1.456419908551601,20776.872498764715,3895.0587305761337
tam_omega,34,0.8625,179094,-3.321300546081946,-2.7626664208447904,0.5586341252371554,0.2805227140370637,1.9914042510060224,16.819740263980684,20070.747920004003,3808.1373213405254
tam_omega,35,0.8875,166411,-3.507688794610933,-4.000705628766865,-0.4930168341559322,0.3546780882026485,-1.3900402944380443,-14.055318559428157,19598.832335083545,3751.066352012
tam_omega,36,0.9125000000000001,158949,-3.189456995640111,-3.9619774248982864,-0.7725204292581753,0.30988960778340136,-2.492889112300054,-24.221064285055007,18874.444912522384,3797.7966617966167
tam_omega,37,0.9375,149152,-3.267552563827505,-4.032643896775017,-0.7650913329475122,0.2683547245438857,-2.851044766392373,-23.414813319829477,18214.920122752028,3459.696458060066
tam_omega,38,0.9625000000000001,142238,-3.4409229601091127,-5.591488631597075,-2.1505656714879624,0.31404174061836093,-6.848024938511076,-62.4996751284361,17792.97858508537,3463.820239110672
tam_omega,39,0.9875,135299,-3.3823309854470467,-6.876035282098078,-3.4937042966510314,0.5371537891627336,-6.504104349885904,-103.29279753173725,17237.16677259917,3027.1153949071977
tam_cap8,0,0.0125,130038725,0.8874969129388188,0.910558372876043,0.023061459937224194,0.0010628163327675358,21.698443302214763,2.598483397633404,519825.51739822055,442005.9517262557
tam_cap8,1,0.037500000000000006,89415898,1.5569855038530174,1.505060802649548,-0.05192470120346937,0.0021792030381949544,-23.827381062426785,-3.334950844113393,548718.6693311987,466635.1312550088
tam_cap8,2,0.0625,36470890,1.2745888570309087,1.168430539879771,-0.10615831715113777,0.0038185178871844535,-27.800921794139494,-8.328828277883137,367839.9097847889,311168.59724617767
tam_cap8,3,0.08750000000000001,18413503,0.5367760278964845,0.36707802035457743,-0.16969800754190706,0.005594010777442338,-30.335659742775007,-31.614304425426536,248682.66586959298,209032.92196279933
tam_cap8,4,0.1125,11092590,-0.2595055798510537,-0.45208034555779714,-0.19257476570674342,0.007204094373690169,-26.731294138794077,-74.20833333035613,187969.65646120597,157316.05162172343
tam_cap8,5,0.1375,7392232,-1.082596433661714,-1.2166105293580691,-0.13401409569635514,0.008618404887690565,-15.549756299772346,-12.378952260453447,150456.88190941722,125605.06445630202
tam_cap8,6,0.16250000000000003,5297321,-1.5408499881355122,-1.647556854469763,-0.10670686633425075,0.010795102848269948,-9.884747540997433,-6.92519499989549,125609.00603153632,104385.98007835826
tam_cap8,7,0.1875,3978374,-2.0150536374910955,-2.0898403812417383,-0.07478674375064287,0.012468533402218592,-5.998038529321794,-3.711402136359924,107659.66936467144,89335.75874524834
tam_cap8,8,0.21250000000000002,3079030,-2.1185217422370033,-2.233275508451922,-0.1147537662149185,0.014398903937770598,-7.969618153636073,-5.416690512401678,93806.56455871672,77739.66851483558
tam_cap8,9,0.2375,2466455,-2.17653514862424,-2.32857063572648,-0.15203548710224002,0.016231924184063048,-9.366448818896817,-6.985207070896131,83221.01151684958,68690.39791103937
tam_cap8,10,0.2625,2012914,-1.0266335273141327,-1.124136097662071,-0.09750257034793819,0.018073711333676686,-5.3947176951012805,-9.497310165100815,74599.68432930109,61478.148337129125
tam_cap8,11,0.28750000000000003,1669033,0.002756086907808294,0.042767416274531955,0.040011329366723664,0.02024995745276284,1.9758722683767735,1451.7441105854543,67538.9879455102,55606.294356895545
tam_cap8,12,0.3125,1413767,0.902085704362883,0.9560564053892676,0.05397070102638457,0.02237523752369472,2.4120727643329456,5.982879538535921,61752.4870938093,50759.315875037464
tam_cap8,13,0.3375,1208293,1.604117544337342,1.7387086578530289,0.13459111351568676,0.02448067883836669,5.497850545906939,8.390352314941241,56897.931991285404,46668.17174742374
tam_cap8,14,0.36250000000000004,1046537,1.993871215255648,2.192245624615334,0.19837440935968598,0.026088301633298186,7.60396027875145,9.949208747378954,52639.10479320027,43164.328720639154
tam_cap8,15,0.3875,913775,2.4992651363847775,2.622188266392791,0.12292313000801336,0.026335731574817976,4.667541877801925,4.918370933058483,49011.34968775091,40125.68823697913
tam_cap8,16,0.41250000000000003,809837,3.0488629193282106,3.1982744983042086,0.149411578975998,0.029683222718507957,5.033536297352158,4.900567291130278,45777.99772162599,37353.9293435616
tam_cap8,17,0.4375,717054,3.002119784562948,3.1043316394223317,0.10221185485938378,0.03169389429350781,3.2249698920817345,3.404656116153736,43047.2726170331,35131.246913523886
tam_cap8,18,0.4625,642242,3.1871786647400824,3.2541332633085673,0.06695459856848496,0.033959728722749855,1.9715881453326103,2.1007482043352965,40444.7554177223,32889.05460911748
tam_cap8,19,0.48750000000000004,580423,3.1409248082863703,3.323151100331311,0.18222629204494067,0.036181162904451704,5.036496270895696,5.801676358637822,38393.88395033983,31239.53004771577
tam_cap8,20,0.5125,523887,3.072943211035968,3.4134442210686697,0.34050101003270195,0.03980407425474292,8.554426058335698,11.080615118751586,36425.790892808676,29627.14029322351
tam_cap8,21,0.5375000000000001,474438,2.490649990093542,2.6945119066976098,0.2038619166040676,0.039434579135047616,5.16962323614314,8.185088929191977,34422.93218163767,27982.74136727954
tam_cap8,22,0.5625,429515,2.2525127178329045,2.3945529551804032,0.1420402373474987,0.04195915687851945,3.385202370932642,6.30585728653078,32628.915049530624,26404.47697494388
tam_cap8,23,0.5875000000000001,392884,1.8121328432819865,1.9593949910995174,0.1472621478175309,0.04259444979977114,3.4573083702168663,8.126454324994285,31040.140285060104,25141.693905599033
tam_cap8,24,0.6125,358407,1.28739394040853,1.4354794606780474,0.1480855202695175,0.04440673234696632,3.334753818688352,11.50273553583182,29579.936543256103,23978.940582845393
tam_cap8,25,0.6375,328751,0.779200671632938,0.941589010904029,0.16238833927109098,0.04919406634558523,3.3009741079406423,20.840374653525462,28231.428438096795,22832.00317132891
tam_cap8,26,0.6625000000000001,304771,0.36655718555899347,0.4601850446565633,0.09362785909756982,0.050941354284699536,1.8379538669958637,25.542497265410013,27003.733277650554,21791.0036642183
tam_cap8,27,0.6875,282777,-0.30051595426785066,-0.25690171749591706,0.0436142367719336,0.05346054853586531,0.8158209739032874,14.513118572420325,25946.80306178307,20906.047636226616
tam_cap8,28,0.7125000000000001,263252,-0.9329729688663334,-0.9272769924334948,0.00569597643283859,0.05485674451108169,0.1038336577134638,0.6105189135071982,24998.364324089565,20223.959832806668
tam_cap8,29,0.7375,246044,-1.3940921136056965,-1.4212809676542069,-0.027188854048510347,0.05648772076779225,-0.4813232624533983,-1.950291073535218,23992.182198647446,19300.136365933242
tam_cap8,30,0.7625,229104,-2.24736364271248,-2.396851177309817,-0.14948753459733677,0.05961163090189986,-2.5076907364494283,-6.651684300494919,23068.90913453974,18559.246574766155
tam_cap8,31,0.7875000000000001,211954,-2.2125366824877095,-2.1441541734282903,0.06838250905941923,0.059383848651552155,1.1515338027460749,3.0906836302723804,22300.902031799927,17957.59870813198
tam_cap8,32,0.8125,200627,-2.4380517078957467,-2.374311237268325,0.06374047062742161,0.06229154202760029,1.0232604387796231,2.6144019185891363,21594.323693340724,17334.155700106494
tam_cap8,33,0.8375000000000001,189054,-2.9813175071672644,-3.0433698818372297,-0.06205237466996527,0.06456304404805253,-0.9611129026658247,-2.081374242119052,20776.872498764715,16683.07722233216
tam_cap8,34,0.8625,179094,-3.321300546081946,-3.373112189454602,-0.05181164337265631,0.0671702223717514,-0.7713483972988279,-1.5599805754940546,20070.747920004003,16065.470683677275
tam_cap8,35,0.8875,166411,-3.507688794610933,-3.719097495226328,-0.21140870061539507,0.06991978779576245,-3.023588990757888,-6.027008466092962,19598.832335083545,15753.169424902477
tam_cap8,36,0.9125000000000001,158949,-3.189456995640111,-3.271026511836694,-0.08156951619658281,0.07723631287037845,-1.0561031872854487,-2.557473460469472,18874.444912522384,15105.43946261159
tam_cap8,37,0.9375,149152,-3.267552563827505,-3.4887189660354676,-0.2211664022079627,0.07696571353309314,-2.8735704777539315,-6.768564480226618,18214.920122752028,14513.774550713912
tam_cap8,38,0.9625000000000001,142238,-3.4409229601091127,-3.7518537206867406,-0.3109307605776279,0.08204490529538519,-3.789763172474732,-9.036260450532383,17792.97858508537,14204.808111480987
tam_cap8,39,0.9875,135299,-3.3823309854470467,-3.681512494711812,-0.2991815092647654,0.08022008188077939,-3.7295088991482173,-8.845423778809224,17237.16677259917,13824.5770563322
tam_cap32,0,0.0125,130038725,0.8874969129388188,0.9425089524764535,0.05501203953763467,0.002326128028938082,23.649618100663453,6.1985612271562935,519825.51739822055,305064.208735423
tam_cap32,1,0.037500000000000006,89415898,1.5569855038530174,1.3748864975175372,-0.18209900633548015,0.004842702163961126,-37.602768076600206,-11.695613471342293,548718.6693311987,322358.13697440503
tam_cap32,2,0.0625,36470890,1.2745888570309087,0.9377072242089209,-0.3368816328219878,0.008621104350198912,-39.076389652355275,-26.43061179796729,367839.9097847889,213447.47816574393
tam_cap32,3,0.08750000000000001,18413503,0.5367760278964845,0.10515746676899715,-0.4316185611274873,0.012109056432271354,-35.64427695432967,-80.40943311475965,248682.66586959298,142009.83057014714
tam_cap32,4,0.1125,11092590,-0.2595055798510537,-0.7329111645494717,-0.473405584698418,0.01591063552389814,-29.754033645441247,-182.42597518332155,187969.65646120597,106417.7768164965
tam_cap32,5,0.1375,7392232,-1.082596433661714,-1.3336537697917141,-0.25105733613000014,0.01937424747095203,-12.958301296936176,-23.190297725334062,150456.88190941722,84563.72014679002
tam_cap32,6,0.16250000000000003,5297321,-1.5408499881355122,-1.655125373721119,-0.11427538558560668,0.023062470550151863,-4.955036596669137,-7.416386180713432,125609.00603153632,70009.67363027186
tam_cap32,7,0.1875,3978374,-2.0150536374910955,-2.033224401304624,-0.018170763813528445,0.028084819032368563,-0.6469959372921761,-0.9017508752845167,107659.66936467144,59611.26301317766
tam_cap32,8,0.21250000000000002,3079030,-2.1185217422370033,-2.266317496381213,-0.14779575414420965,0.03225993293516909,-4.581403019070938,-6.976362394475507,93806.56455871672,51774.35241901783
tam_cap32,9,0.2375,2466455,-2.17653514862424,-2.400080222302119,-0.223545073677879,0.03525929080285987,-6.340033182395925,-10.27068521356887,83221.01151684958,45634.44181454169
tam_cap32,10,0.2625,2012914,-1.0266335273141327,-1.169106951186442,-0.14247342387230932,0.0404399353594351,-3.523087329541654,-13.877729499546613,74599.68432930109,40769.76812811071
tam_cap32,11,0.28750000000000003,1669033,0.002756086907808294,0.21247181490291175,0.20971572799510346,0.04523634472921805,4.6360007478599075,7609.184144409816,67538.9879455102,36712.73673629099
tam_cap32,12,0.3125,1413767,0.902085704362883,1.0899389397296826,0.18785323536679954,0.049584900905302265,3.7885169060953356,20.824322396226734,61752.4870938093,33479.46610418651
tam_cap32,13,0.3375,1208293,1.604117544337342,1.9889097969944518,0.3847922526571097,0.054271939177726124,7.090077459679812,23.987784063297347,56897.931991285404,30771.95187174247
tam_cap32,14,0.36250000000000004,1046537,1.993871215255648,2.3912985617328433,0.39742734647719535,0.05847120232127963,6.796975788071973,19.932448165978386,52639.10479320027,28367.690391512457
tam_cap32,15,0.3875,913775,2.4992651363847775,2.8255533558308836,0.3262882194461061,0.0592071946258652,5.510955577408225,13.055366343327888,49011.34968775091,26323.728013755244
tam_cap32,16,0.41250000000000003,809837,3.0488629193282106,3.364229187871016,0.31536626854280536,0.06667248067040873,4.730081517467438,10.343733939087477,45777.99772162599,24370.693755050685
tam_cap32,17,0.4375,717054,3.002119784562948,3.204566370205651,0.2024465856427029,0.06880193825027674,2.9424546864693686,6.743454631080795,43047.2726170331,23039.70333896709
tam_cap32,18,0.4625,642242,3.1871786647400824,3.3611209311144465,0.17394226637436416,0.0749594411715822,2.3204851004186415,5.457562461078703,40444.7554177223,21539.33704631735
tam_cap32,19,0.48750000000000004,580423,3.1409248082863703,3.4209353800915956,0.28001057180522526,0.07898612310834467,3.5450603319413063,8.914908471113442,38393.88395033983,20377.74526992971
tam_cap32,20,0.5125,523887,3.072943211035968,3.806356256628036,0.733413045592068,0.08724309641098163,8.406545340127915,23.866794640334916,36425.790892808676,19340.31197225518
tam_cap32,21,0.5375000000000001,474438,2.490649990093542,3.000225953607255,0.5095759635137127,0.08885471128674566,5.734934660574667,20.459557366170685,34422.93218163767,18273.701230605224
tam_cap32,22,0.5625,429515,2.2525127178329045,2.614928686036626,0.3624159682037216,0.09371318214607025,3.8672891038832264,16.08940830098373,32628.915049530624,17171.339526373464
tam_cap32,23,0.5875000000000001,392884,1.8121328432819865,2.228243113961176,0.4161102706791895,0.09296715931210502,4.47588453555135,22.962459525073484,31040.140285060104,16328.058798248529
tam_cap32,24,0.6125,358407,1.28739394040853,1.687170159518325,0.3997762191097951,0.10001170560443284,3.997294283641091,31.053138170196274,29579.936543256103,15589.27002140342
tam_cap32,25,0.6375,328751,0.779200671632938,1.1192092107609322,0.3400085391279941,0.10732589314959555,3.1680010214690246,43.635555192149994,28231.428438096795,14819.767998659376
tam_cap32,26,0.6625000000000001,304771,0.36655718555899347,0.5901903822787935,0.22363319671980003,0.12042082440945442,1.8570973734526455,61.009088221463514,27003.733277650554,14112.167516953434
tam_cap32,27,0.6875,282777,-0.30051595426785066,-0.23511974096005867,0.065396213307792,0.11846309942461235,0.5520386823021535,21.761311630564606,25946.80306178307,13505.82926846887
tam_cap32,28,0.7125000000000001,263252,-0.9329729688663334,-0.8957334295772287,0.03723953928910473,0.12574622022691045,0.29614837902805796,3.9914917721951726,24998.364324089565,13166.124846249559
tam_cap32,29,0.7375,246044,-1.3940921136056965,-1.3225156039353843,0.07157650967031226,0.12660807163948842,0.5653392295091864,5.134274053468814,23992.182198647446,12496.697526969789
tam_cap32,30,0.7625,229104,-2.24736364271248,-2.4572576764560115,-0.20989403374353133,0.13601821345313928,-1.543131823414543,-9.339567026642712,23068.90913453974,11965.264663821807
tam_cap32,31,0.7875000000000001,211954,-2.2125366824877095,-2.0249502418290173,0.18758644065869223,0.1311727574692214,1.4300716419924908,8.478342625613587,22300.902031799927,11599.855608517648
tam_cap32,32,0.8125,200627,-2.4380517078957467,-2.2157798714984587,0.22227183639728798,0.1344889634692347,1.6527143243849465,9.116781062413486,21594.323693340724,11190.308932866055
tam_cap32,33,0.8375000000000001,189054,-2.9813175071672644,-2.9036209207516044,0.07769658641566002,0.14253584364309932,0.5451020910235557,2.606115793734576,20776.872498764715,10817.132280148055
tam_cap32,34,0.8625,179094,-3.321300546081946,-3.253043620143625,0.068256925938321,0.14637248556915838,0.4663234737929679,2.055126447946482,20070.747920004003,10364.495083856093
tam_cap32,35,0.8875,166411,-3.507688794610933,-3.7724412090379524,-0.26475241442701947,0.15114607839836064,-1.7516327067992987,-7.547773760140125,19598.832335083545,10177.61280206105
tam_cap32,36,0.9125000000000001,158949,-3.189456995640111,-3.2044918880958044,-0.015034892455693338,0.16385116130472555,-0.09175945007635246,-0.47139348410232745,18874.444912522384,9740.641795596248
tam_cap32,37,0.9375,149152,-3.267552563827505,-3.755518102829605,-0.48796553900210027,0.1651057516019889,-2.9554726850365043,-14.933670674619945,18214.920122752028,9342.023125934564
tam_cap32,38,0.9625000000000001,142238,-3.4409229601091127,-4.2012446669067876,-0.7603217067976749,0.17065310082735793,-4.45536414581097,-22.09644666887761,17792.97858508537,9121.684886097379
tam_cap32,39,0.9875,135299,-3.3823309854470467,-4.154003899640234,-0.7716729141931871,0.17893714895578963,-4.31253609826904,-22.81482556004773,17237.16677259917,8870.310790602982


==> anc/scripts/classweight_test.log <==
share of classes where curve-1 cp != class mean: 0.249 | multi-curve classes: 0.354
corr(curve-1 cp, class-mean cp) = 0.908

change D_w - D_1 at bins 0..5 and 12,16,20 (all ranks, eps):
weight           0.0125  0.0375  0.0625  0.0875  0.1125  0.1375  0.3125  0.4125  0.5125
D_1              +0.832  +1.462  +1.151  +0.434  -0.345  -1.116  +0.852  +2.786  +2.805
cp curve1        +0.035  -0.891  -1.206  -1.241  -1.394  -0.319  +0.855  +0.975  +1.138
cp class mean    +0.061  -0.827  -1.109  -1.196  -1.302  -0.354  +0.727  +0.927  +1.195
cp class max     +0.132  -0.776  -1.065  -1.181  -1.283  -0.408  +0.693  +0.970  +1.292
cp class sum     +0.212  -0.707  -0.993  -1.140  -1.251  -0.484  +0.633  +0.966  +1.333
Om curve1        -0.178  -0.176  -0.190  -0.126  -0.161  -0.123  -0.142  -0.168  -0.116
Om class mean    -0.195  -0.198  -0.208  -0.133  -0.163  -0.119  -0.135  -0.199  -0.143
T2 curve1        +0.113  +0.104  +0.077  -0.012  -0.038  -0.058  -0.016  +0.255  +0.286
T2 class mean    +0.122  +0.136  +0.105  +0.015  -0.017  -0.078  -0.064  +0.271  +0.326
class size       +0.072  +0.100  +0.076  +0.027  -0.005  -0.058  -0.037  +0.150  +0.198

rank 0 only, change at bins 0..4:
cp curve1        -0.106  -0.750  -1.214  -1.244  -1.283
cp class mean    -0.067  -0.682  -1.043  -1.200  -1.195
cp class max     -0.026  -0.696  -1.099  -1.229  -1.343
class size       +0.023  +0.089  +0.057  +0.027  -0.041


==> anc/scripts/classweight_test.py <==
"""does the at-scale weighting result depend on using curve 1's (non-isogeny-invariant) BSD factors?
D_w(y) over all ranks with eps, K=40, class reps' a_p (shared by the class), weights: curve-1 value vs class mean / class max / class sum."""
import numpy as np, pandas as pd
d=np.load('xcheck_binsums.npz'); S1,n,rk,L,N=d['S1'],d['n'],d['rk'],d['L'],d['N']
reps=pd.read_csv('/path/to/WORK/data_pN/reps.csv')
b=pd.read_parquet('/path/to/WORK/cremona_inputs/ecdata_allbsd.parquet',columns=['N','cls','num','tors','cp','om'])
b=b[b.N<100000].reset_index(drop=True)
assert len(b)==657396
g=b.groupby(['N','cls'],sort=False)
agg=g.agg(cp_mean=('cp','mean'),cp_max=('cp','max'),cp_sum=('cp','sum'),om_mean=('om','mean'),t2_mean=('tors',lambda t:(t**2).mean()),size=('cp','size')).reset_index()
r=b.loc[reps.ap_row.values,['N','cls','num','cp','om','tors']].reset_index(drop=True)
assert (r.num==1).all() and np.array_equal(r.N.values,N)
r=r.merge(agg,on=['N','cls'],how='left'); assert len(r)==len(N)
eps=np.where(rk%2==0,1.0,-1.0); K=40; y=(np.arange(K)+.5)/K
D1=(eps[:,None]*S1).sum(0)/n.sum(0)
def Dw(w): return (w[:,None]*eps[:,None]*S1).sum(0)/(w[:,None]*n).sum(0)
W={'cp curve1':r.cp.values.astype(float),'cp class mean':r.cp_mean.values,'cp class max':r.cp_max.values.astype(float),'cp class sum':r.cp_sum.values.astype(float),
   'Om curve1':r.om.values,'Om class mean':r.om_mean.values,'T2 curve1':(r.tors.values.astype(float))**2,'T2 class mean':r.t2_mean.values,'class size':r['size'].values.astype(float)}
print('share of classes where curve-1 cp != class mean:', np.mean(r.cp.values!=r.cp_mean.values).round(3), '| multi-curve classes:', np.mean(r['size']>1).round(3))
print('corr(curve-1 cp, class-mean cp) =', np.corrcoef(r.cp, r.cp_mean)[0,1].round(3))
print('\nchange D_w - D_1 at bins 0..5 and 12,16,20 (all ranks, eps):')
print('weight'.ljust(16)+' '.join(f'{y[b]:>7.4f}' for b in [0,1,2,3,4,5,12,16,20]))
print('D_1'.ljust(16)+' '.join(f'{D1[b]:+7.3f}' for b in [0,1,2,3,4,5,12,16,20]))
for k,w in W.items():
    dd=Dw(w)-D1; print(k.ljust(16)+' '.join(f'{dd[b]:+7.3f}' for b in [0,1,2,3,4,5,12,16,20]))
# rank 0 only
m0=rk==0; D10=S1[m0].sum(0)/n[m0].sum(0)
print('\nrank 0 only, change at bins 0..4:')
for k in ['cp curve1','cp class mean','cp class max','class size']:
    w=W[k][m0]; dd=(w[:,None]*S1[m0]).sum(0)/(w[:,None]*n[m0]).sum(0)-D10; print(k.ljust(16)+' '.join(f'{dd[b]:+7.3f}' for b in range(5)))


==> anc/scripts/contract_numbers.py <==
"""numbers for the paper-2 claim contract, own code.
A. W = rank 0, 1e4<=N<=5e4, class reps (curve 1) and all curves, p|N dropped: R^2 of [1,N/1e4,log L] vs spec B [.., log Om, log c, log T, 1(D>0)], p<=23.
B. K=40, rank-0 reps, quartiles of log L within 20 conductor bins: S = sum_b z_b^2 of (Q4-Q1) vs 40 placebos (log L permuted within conductor bins);
   Bonferroni count |z|>=3.23 (alpha 0.05 over 40 bins, two-sided)."""
import numpy as np, pandas as pd, json
rng=np.random.default_rng(20261001)
b=pd.read_parquet('/path/to/WORK/cremona_inputs/ecdata_allbsd.parquet',columns=['N','num','rank','tors','cp','om','L1'])
b=b[b.N<100000].reset_index(drop=True); assert len(b)==657396
meta=pd.read_parquet('/path/to/WORK/scratch/cache/meta100k.parquet')
print('meta cols:',list(meta.columns)[:12])
A=np.load('/path/to/WORK/traces_3571/ap_vectors.npy',mmap_mode='r'); P=np.load('/path/to/WORK/traces_3571/ap_primes.npy')
W=np.nonzero(((b['rank']==0)&(b.N>=10000)&(b.N<=50000)).values)[0]; print('W',len(W))
sgn=[c for c in meta.columns if 'sign' in c.lower() or 'delta' in c.lower()][0]
X0=pd.DataFrame({'N':b.N.values[W]/1e4,'L':np.log(b.L1.values[W]),'Om':np.log(b.om.values[W]),'c':np.log(b.cp.values[W].astype(float)),'T':np.log(b.tors.values[W].astype(float)),
                 'D':(meta[sgn].values[W]>0).astype(float),'num':b.num.values[W]})
Y=np.asarray(A[W][:, :9],dtype=float); Nw=b.N.values[W]
out={'A':{}}
for samp,mask in [('reps',X0.num.values==1),('all',np.ones(len(W),bool))]:
    rows=[]
    for j,p in enumerate(P[:9]):
        m=mask&(Nw%p!=0); y=Y[m,j]
        def r2(cols):
            X=np.column_stack([np.ones(m.sum())]+[X0[c].values[m] for c in cols]); beta,*_=np.linalg.lstsq(X,y,rcond=None); res=y-X@beta
            return 1-res@res/((y-y.mean())@(y-y.mean()))
        rL=r2(['N','L']); rB=r2(['N','L','Om','c','T','D']); rows.append((int(p),round(rL,4),round(rB,4),round(rB-rL,4)))
    out['A'][samp]=rows; print(samp,'p, R2[N,logL], R2 specB, diff:',rows)
# B
d=np.load('xcheck_binsums.npz'); S1,n,rk,L,N=d['S1'],d['n'],d['rk'],d['L'],d['N']; K=40
idx=np.nonzero(rk==0)[0]; lnL=np.log(L[idx]); lnN=np.log(N[idx])
cb=np.searchsorted(np.quantile(lnN,np.linspace(0,1,21)[1:-1]),lnN)
def quart(v):
    q=np.zeros(len(v),int)
    for c in range(20):
        s=cb==c; q[s]=np.digitize(v[s],np.quantile(v[s],[.25,.5,.75]))
    return q
def gapz(q):
    out=[]
    for j in (0,3):
        sel=idx[q==j]; mu=S1[sel].sum(0)/n[sel].sum(0); se=np.sqrt(((S1[sel]-n[sel]*mu)**2).sum(0))/n[sel].sum(0); out.append((mu,se))
    g=out[1][0]-out[0][0]; z=g/np.hypot(out[0][1],out[1][1]); return g,z
g,z=gapz(quart(lnL)); S=float((z**2).sum())
pl=[]
for t in range(40):
    v=lnL.copy()
    for c in range(20):
        s=np.nonzero(cb==c)[0]; v[s]=rng.permutation(v[s])
    pl.append(float((gapz(quart(v))[1]**2).sum()))
pl=np.array(pl)
out['B']={'S':S,'placebo_mean':pl.mean(),'placebo_sd':pl.std(ddof=1),'placebo_max':pl.max(),'bonferroni_bins':int((np.abs(z)>=3.23).sum()),
          'gap':[round(x,3) for x in g],'z':[round(x,1) for x in z]}
print('B: S =',round(S),' placebo',round(pl.mean(),1),'+-',round(pl.std(ddof=1),1),'max',round(pl.max(),1),' bins |z|>=3.23:',out['B']['bonferroni_bins'],'of 40')
print('gap by bin:',out['B']['gap']); print('z by bin:',out['B']['z'])
json.dump(out,open('contract_numbers.json','w'),indent=1,default=float)


==> anc/scripts/f01_figures.log <==
written ['fig1_profiles.pdf', 'fig2_quartiles.pdf', 'fig3_cov.pdf', 'fig4_dilation.pdf', 'fig5_ss.pdf']
        1.85 real         1.54 user         0.09 sys
           101662720  maximum resident set size
                   0  average shared memory size
                   0  average unshared data size
                   0  average unshared stack size
               17840  page reclaims
                  29  page faults
                   0  swaps
                   0  block input operations
                   0  block output operations
                   0  messages sent
                   0  messages received
                   0  signals received
                   9  voluntary context switches
                 200  involuntary context switches
            18917842  instructions retired
             9395832  cycles elapsed
             1458488  peak memory footprint


==> anc/scripts/f01_figures.py <==
"""f01_figures.py -- Figures 1, 2 and 5 of arXiv:2603.04604v3 (file names fig1_*, fig2_*, fig5_*).  Run with `sage -python f01_figures.py`
(MacPorts matplotlib lacks `packaging`; sage's python has matplotlib 3.10.5 and numpy but no pandas, hence the CSV reader below).

Provenance: written 2026-10-01; paths from the environment and the Sawin-Sutherland figure renamed fig5_ss.pdf (was fig4_ss.pdf),
2026-10-01, so that every file number matches the printed figure number.  Read-only inputs (WORK = root of the data tree;
ANC = ../csv next to this script):
  Fig. 1  data_pN/results/pnA_profiles_K100.csv      (variant raw = good primes; rank0, rank1; windows all, N10000-50000, N50001-99999)
  Fig. 2  data_pN/results/pnC_conditioned_K40.csv    (logL_quartile Q1..Q4; quartiles over all rank-0 representatives)
          data_pN/results/pnC_conditioned_K100.csv   (logL_quartile Q4-Q1)
  (Fig. 3 is drawn by f03_cov_L.py from csv/cov_L_K100.csv.)
  (Fig. 4 is drawn by f02_dilation.py.)
  Fig. 5  ANC/ss_compare_K40.csv, ss_compare_K100.csv, ss_summary.csv, ss_prediction_fine.csv (ss_02_prediction.py ... ss_04_compare.py)
Outputs: src/figures/fig1_profiles.pdf, fig2_quartiles.pdf, fig5_ss.pdf
"""
import csv, os
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

HERE = os.path.dirname(os.path.abspath(__file__))
WORK = os.environ.get('WORK', '/path/to/WORK')
PN = f'{WORK}/papers_Q_v2/data_pN/results'
R3 = os.environ.get('ANC', os.path.join(HERE, '..', 'csv'))
FIG = os.environ.get('FIG', os.path.join(HERE, '..', '..', 'figures'))
os.makedirs(FIG, exist_ok=True)

INK, INK2, GRID = '#0b0b0b', '#52514e', '#e4e3df'
S1, S2, S3 = '#2a78d6', '#eb6834', '#1baf7a'          # categorical slots 1-3 (validated, light mode)
RAMP = ['#6da7ec', '#2a78d6', '#1c5cab', '#0d366b']   # ordinal blue ramp for the L(E,1) quartiles, light -> dark


class Tab(dict):
    def __init__(self, path):
        rows = list(csv.reader(l for l in open(path) if not l.startswith('#')))
        for i, k in enumerate(rows[0]):
            col = [r[i] for r in rows[1:]]
            try:
                self[k] = np.array([float(v) if v != '' else np.nan for v in col])
            except ValueError:
                self[k] = np.array(col)

    def sel(self, **kw):
        m = np.ones(len(next(iter(self.values()))), bool)
        for k, v in kw.items():
            m &= (self[k] == v)
        o = {k: v[m] for k, v in self.items()}
        order = np.argsort(o['bin'])
        return {k: v[order] for k, v in o.items()}


plt.rcParams.update({'font.size': 8.5, 'axes.edgecolor': INK2, 'axes.labelcolor': INK, 'xtick.color': INK2, 'ytick.color': INK2,
                     'axes.spines.top': False, 'axes.spines.right': False, 'legend.frameon': False, 'pdf.fonttype': 42})


def base(a):
    a.axhline(0, color=INK2, lw=0.6)
    a.grid(axis='y', color=GRID, lw=0.5)
    a.set_axisbelow(True)
    a.set_xlim(0, 1)


def band(a, x, m, se, color, label, lw=1.4, ls='-', alpha=0.22):
    a.fill_between(x, m - 2 * se, m + 2 * se, color=color, alpha=alpha, lw=0)
    a.plot(x, m, color=color, lw=lw, ls=ls, label=label)


# ---------------- Figure 1: rank-0 / rank-1 profiles at scale, K = 100
A = Tab(f'{PN}/pnA_profiles_K100.csv')
fig, ax = plt.subplots(1, 2, figsize=(7.2, 2.7), sharey=True)
for sub, col, lab in (('rank0', S1, 'rank 0 (168,760 classes)'), ('rank1', S2, 'rank 1 (222,439 classes)')):
    t = A.sel(variant='raw', subset=sub, window='all')
    band(ax[0], t['y_ctr'], t['mean'], t['se_cluster'], col, lab)
ax[0].set_title('(a) all $N<10^5$', loc='left', fontsize=9)
for win, col, ls, lab in (('N10000-50000', S1, '-', r'$10^4\leq N\leq 5\cdot10^4$'), ('N50001-99999', S3, '--', r'$5\cdot10^4< N<10^5$')):
    t = A.sel(variant='raw', subset='rank0', window=win)
    band(ax[1], t['y_ctr'], t['mean'], t['se_cluster'], col, lab, ls=ls)
ax[1].set_title('(b) rank 0, two conductor windows', loc='left', fontsize=9)
for a in ax:
    base(a); a.set_xlabel('$y=p/N$'); a.legend(fontsize=7, loc='lower left')
ax[0].set_ylabel('mean $a_p$ (good primes)')
fig.tight_layout()
fig.savefig(f'{FIG}/fig1_profiles.pdf')

# ---------------- Figure 2: rank-0 profile by quartile of log L(E,1)
C40 = Tab(f'{PN}/pnC_conditioned_K40.csv')
C100 = Tab(f'{PN}/pnC_conditioned_K100.csv')
fig, ax = plt.subplots(1, 2, figsize=(7.2, 2.8))
for q, col in zip(('Q1', 'Q2', 'Q3', 'Q4'), RAMP):
    t = C40.sel(variable='logL_quartile', group=q)
    lab = {'Q1': '$Q_1$ (smallest $L(E,1)$)', 'Q4': '$Q_4$ (largest $L(E,1)$)'}.get(q, f'$Q_{q[1]}$')
    a = ax[0]
    a.fill_between(t['y_ctr'], t['mean'] - 2 * t['se_cluster'], t['mean'] + 2 * t['se_cluster'], color=col, alpha=0.25, lw=0)
    a.plot(t['y_ctr'], t['mean'], color=col, lw=1.3, marker='o', ms=2.2, label=lab)
ax[0].set_title('(a) quartile profiles, $K=40$', loc='left', fontsize=9)
ax[0].set_ylabel('mean $a_p$, rank 0 (good primes)')
t = C100.sel(variable='logL_quartile', group='Q4-Q1')
band(ax[1], t['y_ctr'], t['mean'], t['se_cluster'], INK, '$Q_4-Q_1$, $K=100$ ($\\pm2$ SE)', lw=1.0)
ax[1].set_title('(b) difference $Q_4-Q_1$, $K=100$', loc='left', fontsize=9)
for a in ax:
    base(a); a.set_xlabel('$y=p/N$')
ax[0].set_ylim(-9.0, 5.6); ax[0].legend(fontsize=6.6, loc='lower center', ncol=2)
ax[1].legend(fontsize=6.8, loc='lower left')
fig.tight_layout()
fig.savefig(f'{FIG}/fig2_quartiles.pdf')

# ---------------- Figure 3 is drawn by f03_cov_L.py (Cov(a_p, L(E,1) | y)); its former log L(E,1) version is not used.

# ---------------- Figure 5: Sawin-Sutherland (7) vs prime-conductor classes
c40 = Tab(f'{R3}/ss_compare_K40.csv')
c100 = Tab(f'{R3}/ss_compare_K100.csv')
fine = Tab(f'{R3}/ss_prediction_fine.csv')
sm = Tab(f'{R3}/ss_summary.csv')


def beta(fam, K):
    m = (sm['family'] == fam) & (sm['grid'] == K) & (sm['statistic'] == 'SS_eq7_norm')
    return float(sm['beta'][m][0])


fig, ax = plt.subplots(3, 1, figsize=(7.2, 6.6), sharex=True, gridspec_kw=dict(height_ratios=[1.2, 0.9, 1.1]))
y40 = (c40['y_lo'] + c40['y_hi']) / 2
y100 = (c100['y_lo'] + c100['y_hi']) / 2
st = lambda c: (np.r_[c['y_lo'], 1.0], np.r_[c['P'], c['P'][-1]])
a = ax[0]
a.plot(fine['y_ctr'], fine['P'], color='#a8a7a2', lw=0.5, label='SS (7), bins of width 1/2000 (truncated at $q, m\\leq 1000$)')
a.step(*st(c40), where='post', color=INK, lw=1.1, label='SS (7), $K=40$ bin averages')
a.errorbar(y40, c40['D_prime_1e4'], yerr=2 * c40['se_prime_1e4'], fmt='o', ms=3.2, color=S1, elinewidth=0.9, capsize=0,
           label=r'prime $N$, $10^4\leq N<10^5$ (1,357 classes), $\pm2$ SE')
a.set_ylabel('SS normalisation')
a.set_title('(a) prime conductors against Sawin--Sutherland (7), $K=40$', loc='left', fontsize=9)
a.legend(fontsize=7, loc='lower left')
a = ax[1]
for fam, col, mk, lab, dx in (('prime_W1', S1, 'o', r'prime $N$, $10^4\leq N\leq5\cdot10^4$ (687)', -0.004),
                              ('prime_W2', S2, 's', r'prime $N$, $5\cdot10^4<N<10^5$ (670)', 0.0),
                              ('rough7_composite_1e4', S3, '^', r'composite $N$ coprime to 210, $10^4\leq N<10^5$ (8,281)', 0.004)):
    a.errorbar(y40 + dx, c40[f'D_{fam}'] - c40['P'], yerr=2 * c40[f'se_{fam}'], fmt=mk, ms=2.8, color=col, elinewidth=0.8, capsize=0,
               label=f'{lab}: $\\beta={beta(fam, 40):+.2f}$')
    a.axhline(beta(fam, 40), color=col, lw=0.9, ls='--')
a.set_ylabel('data $-$ (7), $K=40$')
a.set_title(r'(b) residuals and fitted constant offsets $\beta$ (data $=$ (7) $+\,\beta$), $\pm2$ SE', loc='left', fontsize=9)
a.legend(fontsize=6.8, loc='lower left')
a = ax[2]
a.step(*st(c100), where='post', color=INK, lw=1.1, label='SS (7), $K=100$')
a.errorbar(y100, c100['D_composite_1e4'], yerr=2 * c100['se_composite_1e4'], fmt='s', ms=2.4, color=S2, elinewidth=0.8, capsize=0,
           label=r'composite $N$, $10^4\leq N<10^5$ (397,827 classes)')
a.errorbar(y100, c100['D_prime_1e4'], yerr=2 * c100['se_prime_1e4'], fmt='o', ms=2.4, color=S1, elinewidth=0.6, capsize=0,
           label=r'prime $N$, $10^4\leq N<10^5$ (1,357 classes)')
a.set_ylabel('SS normalisation'); a.set_xlabel('$y=p/N$')
a.set_title('(c) composite conductors, $K=100$ ($\\pm2$ SE)', loc='left', fontsize=9)
a.legend(fontsize=7, loc='lower left')
for a in ax:
    base(a)
fig.tight_layout()
fig.savefig(f'{FIG}/fig5_ss.pdf')
print('written', sorted(os.listdir(FIG)))


==> anc/scripts/f02_dilation.log <==
written fig4_dilation.pdf
        1.82 real         1.21 user         0.15 sys
            90963968  maximum resident set size
                   0  average shared memory size
                   0  average unshared data size
                   0  average unshared stack size
               11253  page reclaims
                 986  page faults
                   0  swaps
                   0  block input operations
                   0  block output operations
                   0  messages sent
                   0  messages received
                   1  signals received
                 970  voluntary context switches
                 807  involuntary context switches
            19030734  instructions retired
            11764722  cycles elapsed
             1458488  peak memory footprint


==> anc/scripts/f02_dilation.py <==
"""f02_dilation.py -- Figure 4 of arXiv:2603.04604v3: Cov(a_p, a_q | y) for q = 2, 3, 5, 7 against the rank-0
murmuration profile at q*y.  Run with `sage -python f02_dilation.py` (matplotlib 3.10.5; no pandas needed).

Provenance: written 2026-10-01 for arXiv:2603.04604v3 (inputs switched to s20_afe_cov.py outputs, 2026-10-01; paths from the
environment and output renamed, 2026-10-01; revised 2026-10-09: the overlay is the BIN-AVERAGED profile of s70_dilation_fixedbins.py,
i.e. the rank-0 profile at q p/N averaged over the (class, prime) pairs of each covariance bin, instead of the point evaluation at
q y_ctr).  Read-only input (ANC = ../csv next to this script):
  csv/dilation_binavg.csv     (written by s70_dilation_fixedbins.py; variant 'all' = all rank-0 class representatives, stored a_q at
                               q | N, all pairs including p = q; K = 100; bins with q y_ctr <= 1; columns cov, se_cov, qy, P_binavg,
                               b_binavg, c_binavg, fit_binavg)
  csv/dilation_fixedbins.json (written by s70_dilation_fixedbins.py; key "A_s_eq_q" -> q -> "all" -> "binavg": correlation and number
                               of bins, for the panel titles)
Output: src/figures/fig4_dilation.pdf (printed as Figure 4; file renamed from fig5_dilation.pdf on 2026-10-01 so that the
file number matches the printed number)
Palette: categorical slots 1-2 of f01_figures.py (#2a78d6, #eb6834), checked with the dataviz validator (light mode, all checks pass).
The bin-averaged profile is drawn as its affine least-squares fit b_q + c_q Pbar_q(y) to the covariance (column fit_binavg), so that
both curves share one axis; the correlation in each panel title is the correlation of this fit.
"""
import csv, json, os
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

HERE = os.path.dirname(os.path.abspath(__file__))
ANC = os.environ.get('ANC', os.path.join(HERE, '..', 'csv'))
FIG = os.environ.get('FIG', os.path.join(HERE, '..', '..', 'figures'))
INK, INK2, GRID = '#0b0b0b', '#52514e', '#e4e3df'
S1, S2 = '#2a78d6', '#eb6834'

rows = [r for r in csv.DictReader(open(f'{ANC}/dilation_binavg.csv')) if r['variant'] == 'all']
rho = json.load(open(f'{ANC}/dilation_fixedbins.json'))['A_s_eq_q']

plt.rcParams.update({'font.size': 8.5, 'axes.edgecolor': INK2, 'axes.labelcolor': INK, 'xtick.color': INK2, 'ytick.color': INK2,
                     'axes.spines.top': False, 'axes.spines.right': False, 'legend.frameon': False, 'pdf.fonttype': 42})
fig, axes = plt.subplots(2, 2, figsize=(7.2, 4.4), sharex=True)
for a, q in zip(axes.ravel(), (2, 3, 5, 7)):
    t = sorted((r for r in rows if int(r['q']) == q), key=lambda r: int(r['bin']))
    x = np.array([float(r['qy']) for r in t])
    c = np.array([float(r['cov']) for r in t])
    se = np.array([float(r['se_cov']) for r in t])
    p = np.array([float(r['fit_binavg']) for r in t])
    a.fill_between(x, c - 2 * se, c + 2 * se, color=S1, alpha=0.22, lw=0)
    a.plot(x, c, color=S1, lw=1.3, marker='o', ms=2.4, label=r'Cov$(a_p,a_q\mid y)$ at $K=100$, band $\pm2$ SE')
    a.plot(x, p, color=S2, lw=1.3, ls='--', label=r'rank-$0$ profile at $qp/N$, bin-averaged: $b_q+c_q\,\bar P_{0,q}$')
    r = rho[str(q)]['all']['binavg']
    a.set_title(rf'$q={q}$: {r["n_bins"]} bins, correlation {r["corr"]:.3f}', loc='left', fontsize=9)
    a.axhline(0, color=INK2, lw=0.6)
    a.grid(axis='y', color=GRID, lw=0.5); a.set_axisbelow(True)
    a.set_xlim(0, 1)
for a in axes[1]:
    a.set_xlabel(r'$qy = qp/N$ (bins of $y$ of width $0.01$)')
for a in axes[:, 0]:
    a.set_ylabel('covariance')
h, l = axes[0, 0].get_legend_handles_labels()
fig.legend(h, l, loc='upper center', ncol=2, fontsize=7.5, bbox_to_anchor=(0.5, 1.0))
fig.tight_layout(rect=(0, 0, 1, 0.94))
fig.savefig(f'{FIG}/fig4_dilation.pdf')
print('written fig4_dilation.pdf')


==> anc/scripts/f03_cov_L.py <==
"""f03_cov_L.py -- Figure 3 of "BSD Invariants and Murmurations of Elliptic Curves" (v3): Cov(a_p, L(E,1) | y) at K = 100 with
+-2 SE, Bonferroni markers, the truncated series n <= 50 (Remark 4.1), and z on a symmetric-log scale.
Run with `sage -python f03_cov_L.py` (sage's python has matplotlib 3.10.5 and numpy; no pandas needed).

Provenance: written 2026-10-01 for arXiv:2603.04604v3.  Read-only input:
  csv/cov_L_K100.csv  (written by s20_afe_cov.py; columns y_ctr, cov_L, se_L, z_L, cov_L_trunc50)
Output: src/figures/fig3_cov.pdf
Palette and style: those of f01_figures.py (categorical slots 1-2, #2a78d6 and #eb6834; ink #0b0b0b / #52514e; grid #e4e3df).
"""
import csv, os
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

WORK = os.environ.get('WORK', '/path/to/WORK')
V = f'{WORK}/papers_Q_v2/p2/v3_short'
FIG = os.environ.get('FIG', f'{V}/src/figures')
INK, INK2, GRID = '#0b0b0b', '#52514e', '#e4e3df'
S1, S2 = '#2a78d6', '#eb6834'
BONF = 3.48

rows = list(csv.DictReader(open(f'{V}/csv/cov_L_K100.csv')))
col = lambda k: np.array([float(r[k]) for r in rows])
y, c, se, z, c50 = col('y_ctr'), col('cov_L'), col('se_L'), col('z_L'), col('cov_L_trunc50')

plt.rcParams.update({'font.size': 8.5, 'axes.edgecolor': INK2, 'axes.labelcolor': INK, 'xtick.color': INK2, 'ytick.color': INK2,
                     'axes.spines.top': False, 'axes.spines.right': False, 'legend.frameon': False, 'pdf.fonttype': 42})
fig, ax = plt.subplots(2, 1, figsize=(7.2, 3.9), sharex=True, gridspec_kw=dict(height_ratios=[1.3, 1]))
ax[0].fill_between(y, c - 2 * se, c + 2 * se, color=S1, alpha=0.22, lw=0)
ax[0].plot(y, c, color=S1, lw=1.2, label=r'Cov$(a_p,L(E,1)\mid y)$ ($\pm2$ SE)')
sig = np.abs(z) >= BONF
ax[0].plot(y[sig], c[sig], 'o', ms=2.6, color=S1, label=r'bins with $|z|\geq3.48$')
ax[0].plot(y[~sig], c[~sig], 'o', ms=2.6, mfc='white', mec=S1, mew=0.8, label=r'bins with $|z|<3.48$')
ax[0].plot(y, c50, color=S2, lw=1.0, ls='--', label=r'series truncated at $n\leq50$')
ax[0].set_ylabel('covariance'); ax[0].set_ylim(-3.4, 3.0)
ax[0].legend(fontsize=7, loc='upper left', ncol=2, bbox_to_anchor=(0.02, 1.02))
ax[1].plot(y, z, color=INK, lw=0.9, marker='o', ms=1.8)
for s in (BONF, -BONF):
    ax[1].axhline(s, color=S2, lw=0.9, ls='--')
ax[1].set_yscale('symlog', linthresh=BONF, linscale=1.0)
ax[1].set_yticks([-50, -10, -BONF, 0, BONF, 10, 50]); ax[1].set_yticklabels(['$-50$', '$-10$', '$-3.48$', '0', '$3.48$', '10', '50'])
ax[1].set_ylabel('$z$ (symlog)'); ax[1].set_xlabel('$y=p/N$')
for a in ax:
    a.axhline(0, color=INK2, lw=0.6)
    a.grid(axis='y', color=GRID, lw=0.5)
    a.set_axisbelow(True)
    a.set_xlim(0, 1)
ax[1].grid(False)
fig.tight_layout()
fig.savefig(f'{FIG}/fig3_cov.pdf')
print('written', f'{FIG}/fig3_cov.pdf')


==> anc/scripts/pn_check_condbins.log <==
rank-0 representatives: 168760
corr(log L, log N) on rank-0 representatives: 0.0403
classes whose log N equals a conductor-bin edge: 197
quartile agreement global vs within-conductor-bin: 0.960
anchor: K=40 within-bin Q4-Q1 vs Table 2 (3 decimals): max |difference| 0.0000
binsums shape (rank-0 rows) (168760, 100)
max |difference| over 100 bins and 4 quartiles: 0.2388
  y=0.005  Q1 global +0.246 within +0.241 | Q4 global +1.045 within +1.026 | Q4-Q1 global +0.799 within +0.785
  y=0.015  Q1 global +1.496 within +1.492 | Q4 global +0.533 within +0.498 | Q4-Q1 global -0.963 within -0.993
  y=0.025  Q1 global +2.340 within +2.335 | Q4 global +0.326 within +0.277 | Q4-Q1 global -2.014 within -2.058
  y=0.035  Q1 global +2.686 within +2.687 | Q4 global +0.112 within +0.052 | Q4-Q1 global -2.575 within -2.635
  y=0.045  Q1 global +2.985 within +2.987 | Q4 global -0.301 within -0.359 | Q4-Q1 global -3.286 within -3.347
  y=0.055  Q1 global +3.231 within +3.229 | Q4 global -0.412 within -0.463 | Q4-Q1 global -3.643 within -3.693
  y=0.065  Q1 global +2.982 within +2.971 | Q4 global -0.758 within -0.790 | Q4-Q1 global -3.739 within -3.761
  y=0.105  Q1 global +1.952 within +1.946 | Q4 global -1.415 within -1.450 | Q4-Q1 global -3.367 within -3.396
  y=0.125  Q1 global +1.461 within +1.468 | Q4 global -2.006 within -2.000 | Q4-Q1 global -3.467 within -3.468
  y=0.205  Q1 global -0.646 within -0.655 | Q4 global -2.393 within -2.292 | Q4-Q1 global -1.747 within -1.637
  y=0.445  Q1 global +4.063 within +4.055 | Q4 global +3.082 within +3.126 | Q4-Q1 global -0.981 within -0.928
  y=0.565  Q1 global +2.199 within +2.203 | Q4 global +4.057 within +4.121 | Q4-Q1 global +1.858 within +1.917
max |Q4-Q1 global - within| over y<=0.125: 0.0606 at y=0.045 (bin 4)
  the three largest on y<=0.125: 0.0606, 0.0605, 0.0499
max |single quartile global - within| over y<=0.125: Q1 0.0106 (y=0.065), Q2 0.0394 (y=0.095), Q3 0.1019 (y=0.065), Q4 0.0600 (y=0.035)
max |Q4-Q1 global - within| over all 100 bins: 0.2278 at y=0.495
        0.96 real         0.70 user         0.25 sys
          1057390592  maximum resident set size
                   0  average shared memory size
                   0  average unshared data size
                   0  average unshared stack size
               76479  page reclaims
                  72  page faults
                   0  swaps
                   0  block input operations
                   0  block output operations
                   0  messages sent
                   0  messages received
                   0  signals received
                   4  voluntary context switches
                 290  involuntary context switches
          7476360681  instructions retired
          2915927733  cycles elapsed
          1010369880  peak memory footprint


==> anc/scripts/pn_check_condbins.py <==
"""pn_check_condbins.py -- Sections 4.2 and 4.4 of "BSD Invariants and Murmurations of Elliptic Curves" (arXiv:2603.04604v3):
robustness of the L(E,1)-quartile profiles to the conductor composition. Quartiles of log L(E,1) formed over all rank-0 class
representatives ("global") and within 20 conductor bins ("within"); pairs-weighted mean a_p per bin (sum S1 / sum n) for each quartile
under both definitions at K = 100; maximum absolute difference of Q4 - Q1 between the two definitions, overall and on y <= 0.125.

Provenance
  first version 2026-09-30; tie rule corrected 2026-10-01: the conductor bins are now assigned with the rule stated in Section 4.2
  (a class whose log N equals a bin edge goes to the lower bin, numpy.searchsorted with side='left', as s23_twist_cluster.py). The
  first version used numpy.digitize, which sends such a class to the upper bin; its output is superseded and not used in the paper.
  Quartile edges within a conductor bin: numpy.digitize (a value equal to an edge goes to the upper quartile), as stated in Section 4.2.
  Python 3.11, numpy 1.26, pandas 2.3, pyarrow.
  Run:  VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 /usr/bin/time -l python pn_check_condbins.py > pn_check_condbins.log 2>&1

Inputs (read only; WORK = root of the data tree; ANC = ../csv next to this script)
  WORK/papers_Q_v2/data_pN/reps.csv            class representatives (row order of the bin sums)
  WORK/papers_Q_v2/data_pN/binsums_K100.npz    S1, n per representative and bin (K = 100), rank-0 rows only
  WORK/papers_Q_v2/data_pN/binsums_K40.npz     S1, n (K = 40), rank-0 rows only (anchor: Table 2)
  WORK/audit/q_data/ecdata_allbsd.parquet      Cremona allbsd: N, rank, L(E,1)
  anchor: ANC/contract_numbers.json "B" (the K = 40 gaps of Table 2, rounded to 3 decimals)
Output: this log (pn_check_condbins.log).
"""
import os
for v in ('VECLIB_MAXIMUM_THREADS', 'OMP_NUM_THREADS'):
    os.environ.setdefault(v, '1')
import json
import numpy as np, pandas as pd

WORK = os.environ.get('WORK', '/path/to/WORK')
D = f'{WORK}/papers_Q_v2/data_pN'
ANC = os.environ.get('ANC', os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'csv'))
reps = pd.read_csv(D + '/reps.csv', usecols=['rep_idx', 'ap_row', 'N'])
b = pd.read_parquet(f'{WORK}/audit/q_data/ecdata_allbsd.parquet', columns=['N', 'rank', 'L1'])
b = b[b.N < 100000].reset_index(drop=True)
mr = b.iloc[reps.ap_row.values].reset_index(drop=True)
assert (mr.N.values == reps.N.values).all()
r0 = np.flatnonzero(mr['rank'].values == 0); print('rank-0 representatives:', len(r0))
lL = np.log(mr.L1.values[r0]); lN = np.log(mr.N.values[r0].astype(float))
print('corr(log L, log N) on rank-0 representatives: %.4f' % np.corrcoef(lL, lN)[0, 1])
qg = np.digitize(lL, np.quantile(lL, [.25, .5, .75]))
edges = np.quantile(lN, np.linspace(0, 1, 21)[1:-1])
nb = np.searchsorted(edges, lN, side='left')          # tie -> lower conductor bin (Section 4.2)
print('classes whose log N equals a conductor-bin edge: %d' % int(np.isin(lN, edges).sum()))
qw = np.empty_like(qg)
for c in range(20):
    s = nb == c; qw[s] = np.digitize(lL[s], np.quantile(lL[s], [.25, .5, .75]))
print('quartile agreement global vs within-conductor-bin: %.3f' % (qg == qw).mean())

# anchor: the same construction at K = 40 reproduces Table 2 (contract_numbers.json "B")
with np.load(D + '/binsums_K40.npz') as z:
    S40 = z['S1'][r0]; n40 = z['n'][r0]
g40 = S40[qw == 3].sum(0) / n40[qw == 3].sum(0) - S40[qw == 0].sum(0) / n40[qw == 0].sum(0)
tab2 = np.array(json.load(open(f'{ANC}/contract_numbers.json'))['B']['gap'])
print('anchor: K=40 within-bin Q4-Q1 vs Table 2 (3 decimals): max |difference| %.4f' % np.abs(np.round(g40, 3) - tab2).max())
del S40, n40

with np.load(D + '/binsums_K100.npz') as z:
    S1 = z['S1'][r0]; n = z['n'][r0]
K = S1.shape[1]; print('binsums shape (rank-0 rows)', S1.shape)


def prof(q, k):
    s = q == k; return S1[s].sum(0) / n[s].sum(0)


yc = (np.arange(K) + .5) / K
G = {k: prof(qg, k) for k in range(4)}; Wn = {k: prof(qw, k) for k in range(4)}
md = max(np.abs(G[k] - Wn[k]).max() for k in range(4)); print('max |difference| over 100 bins and 4 quartiles: %.4f' % md)
for c in [0, 1, 2, 3, 4, 5, 6, 10, 12, 20, 44, 56]:
    print('  y=%.3f  Q1 global %+.3f within %+.3f | Q4 global %+.3f within %+.3f | Q4-Q1 global %+.3f within %+.3f' % (
        yc[c], G[0][c], Wn[0][c], G[3][c], Wn[3][c], G[3][c] - G[0][c], Wn[3][c] - Wn[0][c]))
d = (G[3] - G[0]); dw = (Wn[3] - Wn[0])
sel = yc <= 0.125
k = int(np.abs(d - dw)[sel].argmax())
print('max |Q4-Q1 global - within| over y<=0.125: %.4f at y=%.3f (bin %d)' % (np.abs(d - dw)[sel].max(), yc[sel][k], k))
srt = np.sort(np.abs(d - dw)[sel])[::-1]
print('  the three largest on y<=0.125: ' + ', '.join('%.4f' % v for v in srt[:3]))
mq = [(np.abs(G[k] - Wn[k])[sel].max(), yc[sel][np.abs(G[k] - Wn[k])[sel].argmax()]) for k in range(4)]
print('max |single quartile global - within| over y<=0.125: ' + ', '.join('Q%d %.4f (y=%.3f)' % (k + 1, a, b) for k, (a, b) in enumerate(mq)))
print('max |Q4-Q1 global - within| over all 100 bins: %.4f at y=%.3f' % (np.abs(d - dw).max(), yc[np.abs(d - dw).argmax()]))


==> anc/scripts/rank2_test.log <==
counts rank0/1/2: 168760 222439 45496

(1) fit P_q - P0 = lam*(P2 - P0) [WLS, 1/se^2], and with a second direction (P1 - P0)
 Q1: lam(rank2)=-0.077  R2=0.047 chi2/dof=  763.3 | two-dir lam2=-0.103 lam1=+0.040 R2=0.055 chi2/dof=  776.4
 Q2: lam(rank2)=-0.184  R2=0.520 chi2/dof=  188.5 | two-dir lam2=-0.142 lam1=-0.064 R2=0.563 chi2/dof=  175.8
 Q3: lam(rank2)=+0.012  R2=0.002 chi2/dof=  362.2 | two-dir lam2=+0.045 lam1=-0.052 R2=0.034 chi2/dof=  359.9
 Q4: lam(rank2)=+0.259  R2=0.402 chi2/dof=  598.7 | two-dir lam2=+0.207 lam1=+0.080 R2=0.431 chi2/dof=  585.0
 bins: y   Q1-P0   lam1*(P2-P0)   Q4-P0   lam4*(P2-P0)
 0.0125  -0.265  +0.227    -0.577  -0.764
 0.0875  +1.938  +0.159    -2.041  -0.533
 0.1625  +1.241  +0.200    -1.217  -0.673
 0.2375  +0.397  +0.323    +0.246  -1.088
 0.3125  +1.986  -0.022    -0.212  +0.073
 0.3875  +0.695  +0.199    +0.522  -0.670
 0.4625  +1.316  +0.126    +0.064  -0.423
 0.5375  +0.967  +0.166    +0.905  -0.557
 0.6125  -0.518  +0.315    +1.729  -1.061
 0.6875  +1.646  +0.050    +1.247  -0.167
 0.7625  +1.003  +0.341    -0.210  -1.146
 0.8375  +1.738  +0.222    -1.247  -0.747
 0.9125  +0.434  +0.270    +0.659  -0.908
 0.9875  +0.037  +0.347    +2.212  -1.168
 rank-0 / rank-2 profiles at a few bins: [(0.038, 1.8, -0.82), (0.062, 1.43, -0.85), (0.138, -0.98, -2.59), (0.212, -2.11, -3.9), (0.438, 3.36, -0.49), (0.662, -0.19, 0.32), (0.862, -3.76, -3.0)]

(2) Q4-Q1 raw vs reduction-type-standardised (weights = all rank-0 pairs per stratum and bin)
  y      raw Q4-Q1   adjusted   | stratum shares Q1 vs Q4 (mult>=3 or add>=1)
  0.0125   -0.312    -0.330
  0.0375   -2.780    -2.775
  0.0625   -3.822    -3.806
  0.0875   -3.979    -3.955
  0.1375   -3.109    -3.145
  0.2125   -1.005    -0.981
  0.3125   -2.198    -2.330
  0.4375   -0.980    -0.949
  0.5625   +1.708    +1.756
  0.6625   +0.134    +0.063
  0.7875   -1.491    -1.536
  0.9125   +0.226    +0.515
  Q1: share with an additive prime 0.733, mean #mult 2.50
  Q4: share with an additive prime 0.691, mean #mult 2.79


==> anc/scripts/rank2_test.py <==
"""(1) are the L(E,1)-quartile rank-0 profiles a mixture of the rank-0 and rank-2 mean profiles?
(2) does the Q4-Q1 gap survive fixing the reduction-type composition (min(#mult,5), min(#add,3))?  K=40, good primes, class reps."""
import numpy as np
d=np.load('xcheck_binsums.npz'); S1,n,rk,L,N=d['S1'],d['n'],d['rk'],d['L'],d['N']
K=40; y=(np.arange(K)+.5)/K
def prof(m): return S1[m].sum(0)/n[m].sum(0)
def se(m):
    mu=prof(m); return np.sqrt(((S1[m]-n[m]*mu)**2).sum(0))/n[m].sum(0)
m0,m1,m2=rk==0,rk==1,rk==2
P0,P1,P2=prof(m0),prof(m1),prof(m2)
print('counts rank0/1/2:',m0.sum(),m1.sum(),m2.sum())
idx=np.nonzero(m0)[0]; q=np.digitize(np.log(L[idx]),np.quantile(np.log(L[idx]),[.25,.5,.75]))
Q=[];E=[]
for j in range(4):
    mm=np.zeros(len(N),bool); mm[idx[q==j]]=True; Q.append(prof(mm)); E.append(se(mm))
print('\n(1) fit P_q - P0 = lam*(P2 - P0) [WLS, 1/se^2], and with a second direction (P1 - P0)')
D2=P2-P0; D1=P1-P0
for j in range(4):
    r=Q[j]-P0; w=1/E[j]**2
    lam=(w*r*D2).sum()/(w*D2*D2).sum(); res=r-lam*D2
    chi=(w*res**2).sum()/(K-1); r2=1-(w*res**2).sum()/(w*r**2).sum()
    X=np.vstack([D2,D1]).T; Wx=X*w[:,None]; b=np.linalg.solve(X.T@Wx,Wx.T@r); res2=r-X@b
    print(f' Q{j+1}: lam(rank2)={lam:+.3f}  R2={r2:.3f} chi2/dof={chi:7.1f} | two-dir lam2={b[0]:+.3f} lam1={b[1]:+.3f} R2={1-(w*res2**2).sum()/(w*r**2).sum():.3f} chi2/dof={(w*res2**2).sum()/(K-2):7.1f}')
print(' bins: y   Q1-P0   lam1*(P2-P0)   Q4-P0   lam4*(P2-P0)')
lam1=((Q[0]-P0)/E[0]**2*D2).sum()/(D2*D2/E[0]**2).sum(); lam4=((Q[3]-P0)/E[3]**2*D2).sum()/(D2*D2/E[3]**2).sum()
for b in range(0,K,3): print(f' {y[b]:.4f} {Q[0][b]-P0[b]:+7.3f} {lam1*D2[b]:+7.3f}   {Q[3][b]-P0[b]:+7.3f} {lam4*D2[b]:+7.3f}')
print(' rank-0 / rank-2 profiles at a few bins:', [(round(y[b],3),round(P0[b],2),round(P2[b],2)) for b in (1,2,5,8,17,26,34)])
# (2) reduction-type composition
spf=np.arange(100001); 
for i in range(2,317):
    if spf[i]==i: spf[i*i::i]=np.where(spf[i*i::i]==np.arange(i*i,100001,i),i,spf[i*i::i])
def types(x):
    mu=ad=0
    while x>1:
        p=spf[x]; e=0
        while x%p==0: x//=p; e+=1
        if e==1: mu+=1
        else: ad+=1
    return min(mu,5),min(ad,3)
T=np.array([types(int(v)) for v in N]); s=T[:,0]*4+T[:,1]
s0=s[idx]
print('\n(2) Q4-Q1 raw vs reduction-type-standardised (weights = all rank-0 pairs per stratum and bin)')
ref=np.zeros((24,K))
for st in range(24):
    mm=np.zeros(len(N),bool); mm[idx[s0==st]]=True; ref[st]=n[mm].sum(0)
adj=[]
for j in (0,3):
    num=np.zeros(K); den=np.zeros(K)
    for st in range(24):
        mm=np.zeros(len(N),bool); mm[idx[(q==j)&(s0==st)]]=True
        nn=n[mm].sum(0); ok=nn>0
        num[ok]+=ref[st][ok]*S1[mm].sum(0)[ok]/nn[ok]; den[ok]+=ref[st][ok]
    adj.append(num/den)
print('  y      raw Q4-Q1   adjusted   | stratum shares Q1 vs Q4 (mult>=3 or add>=1)')
for b in (0,1,2,3,5,8,12,17,22,26,31,36):
    print(f'  {y[b]:.4f} {Q[3][b]-Q[0][b]:+8.3f}  {adj[1][b]-adj[0][b]:+8.3f}')
for j in (0,3):
    sel=idx[q==j]; print(f'  Q{j+1}: share with an additive prime {np.mean(T[sel,1]>0):.3f}, mean #mult {T[sel,0].mean():.2f}')


==> anc/scripts/s00_audit_numbers.log <==
C6.rank0_classes                             168760                                                       [s01_checks.json]
C6.rank1_classes                             222439                                                       [s01_checks.json]
C4.R2_L_reps_p2357                           [0.2398, 0.2501, 0.1724, 0.1217]                             [contract_numbers.json A]
C4.max_dR2_reps                              0.005                                                        [contract_numbers.json A]
C4.argmax_dR2_reps                           3                                                            [contract_numbers.json A]
C4.R2_L_all_p2357                            [0.2151, 0.2201, 0.1734, 0.1269]                             [contract_numbers.json A]
C4.max_dR2_all                               0.0052                                                       [contract_numbers.json A]
C4.argmax_dR2_all                            3                                                            [contract_numbers.json A]
C6.rank0_K100_zero_crossings                 [0.111, 0.292, 0.66]                                         [pnA_profiles_K100 raw rank0 all (linear interp. between bin centres)]
C6.rank0_K100_max                            (3.44, 0.435)                                                [pnA_profiles_K100]
C6.rank0_K100_min                            (-3.85, 0.855)                                               [pnA_profiles_K100]
C6.window_corr_K100                          0.9982                                                       [pnA_profiles_K100 windows]
C6.first_bin_rank0_rank1_K100                (1.018, -0.598)                                              [pnA_profiles_K100]
C7.S                                         53707                                                        [contract_numbers.json B]
C7.placebo                                   (39.6, 9.9, 59.4)                                            [contract_numbers.json B]
C7.bonferroni_bins                           31                                                           [contract_numbers.json B (recount)]
C7.sign_runs_K40                             [(-1, 0.0, 0.225), (0, 0.225, 0.25), (-1, 0.25, 0.375), (0, 0.375, 0.425), (-1, 0.425, 0.525), (0, 0.525, 0.55), (1, 0.55, 0.65), (0, 0.65, 0.75), (-1, 0.75, 0.9), (0, 0.9, 0.925), (1, 0.925, 1.0)] [contract_numbers.json B (+1/-1 significant, 0 not)]
C7.largest_neg_gap                           (-4.005, 0.0875, -97.0)                                      [contract_numbers.json B]
C7.largest_pos_gap                           (2.457, 0.5875, 20.4)                                        [contract_numbers.json B]
C7.K100_first_bin_gap                        (0.799, 73.0)                                                [pnC_conditioned_K100 Q4-Q1 (global quartiles)]
C7.K40_global_quartile_gap_bins0_3           [-0.312, -2.78, -3.822, -3.979]                              [pnC_conditioned_K40 Q4-Q1 (global quartiles)]
C7.quartile_sizes                            [['Q1', 42190.0], ['Q2', 42190.0], ['Q3', 42190.0], ['Q4', 42190.0], ['Q4-Q1', nan]] [pnC_conditioned_K40]
C7.quartile_profile_zero_crossings_K40       {'Q1': [0.16, 0.262, 0.724], 'Q2': [0.129, 0.306, 0.638], 'Q3': [0.085, 0.348, 0.639], 'Q4': [0.037, 0.289, 0.715]} [pnC_conditioned_K40 (global quartiles; linear interp. between bin centres)]
C7.cov_bonf_bins_K100                        72                                                           [pnD_cov_K100 logL |z|>=3.48]
C7.cov_first_bin                             (0.29, 73.8)                                                 [pnD_cov_K100]
C7.cov_min_on_(0.01,0.22]                    (-1.18, 0.075, -66.5)                                        [pnD_cov_K100]
C7.cov_global_min                            (-1.18, 0.075)                                               [pnD_cov_K100]
C7.cov_max_abs_corr                          0.0214                                                       [pnD_cov_K100 corr]
C7.cov_sign_runs_K100                        [(1, 0.0, 0.01), (-1, 0.01, 0.22), (0, 0.22, 0.27), (-1, 0.27, 0.36), (0, 0.36, 0.42), (-1, 0.42, 0.45), (0, 0.45, 0.46), (-1, 0.46, 0.53), (0, 0.53, 0.54), (1, 0.54, 0.64), (0, 0.64, 0.65), (1, 0.65, 0.66), (0, 0.66, 0.68), (-1, 0.68, 0.69), (0, 0.69, 0.7), (-1, 0.7, 0.71), (0, 0.71, 0.76), (-1, 0.76, 0.9), (0, 0.9, 0.95), (1, 0.95, 0.97), (0, 0.97, 0.98), (1, 0.98, 1.0)] [pnD_cov_K100 (+1/-1 Bonferroni-significant, 0 not)]
C7.cov_crossings_K100                        [0.0108, 0.2224, 0.2442, 0.2458, 0.2601, 0.408]              [pnD_sign_changes_K100]
C8.condbins_max_diff_y_le_0.125_K100         ('0.0598', '0.035')                                          [pn_check_condbins.log (binsums_K100)]
C8.stored_vs_good_first_bin_K100             (1.018, 0.979, -10.0)                                        [pnA_profiles_K100 raw vs stored, rank0 all]
C8.stored_vs_good_bins1_5_in_SE              [-0.2, -0.08, -0.04, -0.02, -0.02]                           [pnA_profiles_K100]
C11.all_eps.cp.diff_bins0_5                  [0.035, -0.891, -1.206, -1.241, -1.394, -0.319]              [pnB_weighted_K40 diff]
C11.all_eps.cp.z_bins0_5                     [2.8, -30.9, -32.7, -27.9, -22.2, -5.1]                      [pnB_weighted_K40 z (class bootstrap)]
C11.all_eps.om.diff_bins0_5                  [-0.178, -0.176, -0.19, -0.126, -0.161, -0.123]              [pnB_weighted_K40 diff]
C11.all_eps.om.z_bins0_5                     [-70.6, -38.1, -30.3, -16.8, -19.2, -13.2]                   [pnB_weighted_K40 z (class bootstrap)]
C11.rank0.L1.diff_bins0_5                    [-0.222, -0.812, -0.958, -0.952, -0.745, -0.543]             [pnB_weighted_K40 diff]
C11.rank0.L1.z_bins0_5                       [-68.8, -116.8, -103.9, -84.7, -56.5, -37.3]                 [pnB_weighted_K40 z (class bootstrap)]
C11.rank0.cp.diff_bins0_5                    [-0.106, -0.75, -1.214, -1.244, -1.283, -0.82]               [pnB_weighted_K40 diff]
C11.rank0.cp.z_bins0_5                       [-4.7, -14.5, -12.8, -12.4, -12.8, -7.1]                     [pnB_weighted_K40 z (class bootstrap)]
C11.all_eps.T2.diff_bins0_5                  [0.113, 0.104, 0.077, -0.012, -0.038, -0.058]                [pnB_weighted_K40 diff]
C11.all_eps.T2.z_bins0_5                     [34.6, 14.1, 7.9, -1.1, -2.9, -3.8]                          [pnB_weighted_K40 z (class bootstrap)]
C11.all_eps.cp8.diff_bins0_5                 [0.006, -0.103, -0.19, -0.241, -0.255, -0.179]               [pnB_weighted_K40 diff]
C11.all_eps.cp8.z_bins0_5                    [4.6, -38.1, -52.6, -54.9, -52.1, -32.4]                     [pnB_weighted_K40 z (class bootstrap)]
C11.D_unit_bins0_5                           [0.832, 1.462, 1.151, 0.434, -0.345, -1.116]                 [pnB_weighted_K40]
C11.rank0_unit_bins0_5                       [1.31, 1.798, 1.434, 0.637, -0.035, -0.979]                  [pnB_weighted_K40]
C11.retention_mult_add_bins0_4               [-2.223, 0.714, 0.737, 0.718, 0.682]                         [pnB_composition_K40 change_adjusted/change_total (all_eps)]
C11.adjusted_mult_add_bins0_4                [-0.078, -0.636, -0.889, -0.891, -0.951]                     [pnB_composition_K40]
C11.retention_rank_bins0_4                   [3.059, 0.895, 0.951, 0.964, 0.941]                          [pnB_composition_K40 change_adjusted/change_total (all_eps)]
C11.adjusted_rank_bins0_4                    [0.107, -0.797, -1.147, -1.196, -1.312]                      [pnB_composition_K40]
C11.retention_N_quantile40_bins0_4           [1.162, 0.994, 0.991, 0.993, 0.991]                          [pnB_composition_K40 change_adjusted/change_total (all_eps)]
C11.adjusted_N_quantile40_bins0_4            [0.041, -0.886, -1.194, -1.232, -1.382]                      [pnB_composition_K40]
C11.classweight_reduction                    {'mean': [0.072, 0.08, 0.036, 0.066], 'max': [0.129, 0.117, 0.048, 0.08], 'sum': [0.207, 0.177, 0.081, 0.103]} [RANK2_COMPOSITION_CHECK.md s.3 (values asserted present in the file)]
C11.sha1T1_share_rank0_reps                  (99261, 168760, 0.588)                                       [s01_checks.json]
C12.prime_1e4                                {'n': 1357, 'beta': -0.308, 'se_beta': 0.033, 'alpha': 0.821, 'se_alpha': 0.036, 'chi2dof': 3.64, 'p_after_beta': 0.0387838, 'a': 1.092, 'b': -0.365, 'p_after_ab': 0.061, 'maxz': 3.92} [ss_summary.csv K=40 SS_eq7_norm]
C12.prime_W1                                 {'n': 687, 'beta': -0.379, 'se_beta': 0.045, 'alpha': 0.79, 'se_alpha': 0.049, 'chi2dof': 2.85, 'p_after_beta': 0.330375, 'a': 1.13, 'b': -0.46, 'p_after_ab': 0.448, 'maxz': 4.26} [ss_summary.csv K=40 SS_eq7_norm]
C12.prime_W2                                 {'n': 670, 'beta': -0.233, 'se_beta': 0.047, 'alpha': 0.856, 'se_alpha': 0.052, 'chi2dof': 1.52, 'p_after_beta': 0.588863, 'a': 1.055, 'b': -0.267, 'p_after_ab': 0.571, 'maxz': 2.99} [ss_summary.csv K=40 SS_eq7_norm]
C12.rough7_composite_1e4                     {'n': 8281, 'beta': -0.201, 'se_beta': 0.013, 'alpha': 0.912, 'se_alpha': 0.015, 'chi2dof': 8.8, 'p_after_beta': 5.86514e-10, 'a': 1.119, 'b': -0.275, 'p_after_ab': 0.0, 'maxz': 7.8} [ss_summary.csv K=40 SS_eq7_norm]
C12.composite_1e4                            {'n': 397827, 'beta': -0.068, 'se_beta': 0.002, 'alpha': 1.294, 'se_alpha': 0.002, 'chi2dof': 5462.11, 'p_after_beta': 0.0, 'a': 1.681, 'b': -0.482, 'p_after_ab': 0.0, 'maxz': 179.35} [ss_summary.csv K=40 SS_eq7_norm]
C12.prime_1e4_after_beta                     (55.91, 1.434, 0.0388)                                       [ss_summary.csv chi2_after_beta, dof 39]
C12.window_beta_diff_sigma                   2.24                                                         [ss_summary.csv]
C12.diff.prime_1e4 - rough7_composite_1e4    {'chi2dof': 1.38, 'p': 0.0554, 'maxz': 2.51}                 [ss_summary.csv]
C12.diff.prime_1e4 - composite_1e4           {'chi2dof': 18.75, 'p': 0.0, 'maxz': 10.44}                  [ss_summary.csv]
C12.prime_1e4_K100                           {'chi2dof': 2.08, 'beta': -0.263}                            [ss_summary.csv K=100]


==> anc/scripts/s00_audit_numbers.py <==
"""s00_audit_numbers.py -- prints every number that the text of paper 2 v3 (short) quotes, read from its source cell.

Provenance: written 2026-10-01; /opt/local/bin/python, pandas.  Read-only inputs:
  data_pN/results/pnA_profiles_K100.csv, pnA_profiles_K40.csv, pnC_conditioned_K100.csv, pnC_conditioned_K40.csv,
  pnD_cov_K100.csv, pnD_sign_changes_K100.csv, pnB_weighted_K40.csv, pnB_composition_K40.csv  (data_pN/README.md columns)
  p2/v3_short/csv/contract_numbers.json ("A": R^2, "B": 40-bin Q4-Q1 within conductor bins)
  p2/revision3/csv/ss_summary.csv, ss_compare_K40.csv  (SS_PRIME_CONDUCTOR.md)
  p2/revision3/scratch/pn_check_condbins.log            (C8 conductor-bin check, K = 100 binsums)
  p2/v3_short/csv/s01_checks.json                        (counts, from s01_checks_c1c2.py)
Output: printout (saved as scratch/s00_audit_numbers.log) and csv/s00_text_numbers.json.
"""
import json, os, re, datetime
import numpy as np
import pandas as pd

Q2 = '/path/to/WORK'
PN = f'{Q2}/data_pN/results'
R3 = f'{Q2}/p2/revision3'
V = f'{Q2}/p2/v3_short'
out = {'script': 's00_audit_numbers.py', 'date': str(datetime.date.today())}


def show(tag, val, src):
    out[tag] = val
    print(f'{tag:44s} {val!s:60s} [{src}]')


# ---------------- C3 / C6 counts
s01 = json.load(open(f'{V}/csv/s01_checks.json'))
show('C6.rank0_classes', s01['rank_counts_reps']['0'] if '0' in s01['rank_counts_reps'] else s01['rank_counts_reps'][0], 's01_checks.json')
show('C6.rank1_classes', s01['rank_counts_reps']['1'], 's01_checks.json')

# ---------------- C4 (contract_numbers.json "A")
cn = json.load(open(f'{V}/csv/contract_numbers.json'))
for samp in ('reps', 'all'):
    rows = cn['A'][samp]
    show(f'C4.R2_L_{samp}_p2357', [r[1] for r in rows[:4]], 'contract_numbers.json A')
    show(f'C4.max_dR2_{samp}', max(r[3] for r in rows), 'contract_numbers.json A')
    show(f'C4.argmax_dR2_{samp}', rows[int(np.argmax([r[3] for r in rows]))][0], 'contract_numbers.json A')

# ---------------- C6 profile at scale (K = 100, raw, rank 0, all N)
a = pd.read_csv(f'{PN}/pnA_profiles_K100.csv')
r0 = a[(a.variant == 'raw') & (a.subset == 'rank0') & (a.window == 'all')].sort_values('bin')
m, y = r0['mean'].values, r0.y_ctr.values
cr = []
for j in range(len(m) - 1):
    if np.sign(m[j]) != np.sign(m[j + 1]):
        cr.append(round(float(y[j] + (y[j + 1] - y[j]) * m[j] / (m[j] - m[j + 1])), 3))
show('C6.rank0_K100_zero_crossings', cr, 'pnA_profiles_K100 raw rank0 all (linear interp. between bin centres)')
show('C6.rank0_K100_max', (round(float(m.max()), 2), float(y[m.argmax()])), 'pnA_profiles_K100')
show('C6.rank0_K100_min', (round(float(m.min()), 2), float(y[m.argmin()])), 'pnA_profiles_K100')
w1 = a[(a.variant == 'raw') & (a.subset == 'rank0') & (a.window == 'N10000-50000')].sort_values('bin')['mean'].values
w2 = a[(a.variant == 'raw') & (a.subset == 'rank0') & (a.window == 'N50001-99999')].sort_values('bin')['mean'].values
show('C6.window_corr_K100', round(float(np.corrcoef(w1, w2)[0, 1]), 4), 'pnA_profiles_K100 windows')
r1 = a[(a.variant == 'raw') & (a.subset == 'rank1') & (a.window == 'all')].sort_values('bin')
show('C6.first_bin_rank0_rank1_K100', (round(float(m[0]), 3), round(float(r1['mean'].values[0]), 3)), 'pnA_profiles_K100')

# ---------------- C7 40-bin table (contract_numbers.json "B")
B = cn['B']
show('C7.S', round(B['S']), 'contract_numbers.json B')
show('C7.placebo', (round(B['placebo_mean'], 1), round(B['placebo_sd'], 1), round(B['placebo_max'], 1)), 'contract_numbers.json B')
z = np.array(B['z']); g = np.array(B['gap'])
show('C7.bonferroni_bins', int((np.abs(z) >= 3.23).sum()), 'contract_numbers.json B (recount)')
sig = np.abs(z) >= 3.23
runs, cur = [], None
for j in range(40):
    s = (int(np.sign(g[j])) if sig[j] else 0)
    lo, hi = j / 40, (j + 1) / 40
    if cur and cur[0] == s:
        cur[2] = hi
    else:
        if cur: runs.append(tuple(cur))
        cur = [s, lo, hi]
runs.append(tuple(cur))
show('C7.sign_runs_K40', [(s, round(lo, 3), round(hi, 3)) for s, lo, hi in runs], 'contract_numbers.json B (+1/-1 significant, 0 not)')
j = int(np.argmin(g)); show('C7.largest_neg_gap', (g[j], (j + .5) / 40, z[j]), 'contract_numbers.json B')
j = int(np.argmax(g)); show('C7.largest_pos_gap', (g[j], (j + .5) / 40, z[j]), 'contract_numbers.json B')
c100 = pd.read_csv(f'{PN}/pnC_conditioned_K100.csv')
d100 = c100[(c100.variable == 'logL_quartile') & (c100.group == 'Q4-Q1')].sort_values('bin')
show('C7.K100_first_bin_gap', (round(float(d100['mean'].values[0]), 3), round(float(d100['mean'].values[0] / d100.se_cluster.values[0]), 1)), 'pnC_conditioned_K100 Q4-Q1 (global quartiles)')
c40 = pd.read_csv(f'{PN}/pnC_conditioned_K40.csv')
d40 = c40[(c40.variable == 'logL_quartile') & (c40.group == 'Q4-Q1')].sort_values('bin')
show('C7.K40_global_quartile_gap_bins0_3', [round(float(v), 3) for v in d40['mean'].values[:4]], 'pnC_conditioned_K40 Q4-Q1 (global quartiles)')
ng = c40[(c40.variable == 'logL_quartile') & (c40.bin == 0)][['group', 'n_group']].values.tolist()
show('C7.quartile_sizes', ng, 'pnC_conditioned_K40')
qc = {}
for q in ('Q1', 'Q2', 'Q3', 'Q4'):
    t = c40[(c40.variable == 'logL_quartile') & (c40.group == q)].sort_values('bin'); mq, yq = t['mean'].values, t.y_ctr.values
    qc[q] = [round(float(yq[j] + (yq[j + 1] - yq[j]) * mq[j] / (mq[j] - mq[j + 1])), 3) for j in range(39) if np.sign(mq[j]) != np.sign(mq[j + 1])]
show('C7.quartile_profile_zero_crossings_K40', qc, 'pnC_conditioned_K40 (global quartiles; linear interp. between bin centres)')

# ---------------- C7 Cov(a_p, log L | y), K = 100
dc = pd.read_csv(f'{PN}/pnD_cov_K100.csv')
dc = dc[dc.variable == 'logL'].sort_values('bin')
zc, cv, yc, cr_ = dc.z_cov.values, dc['cov'].values, dc.y_ctr.values, dc['corr'].values
show('C7.cov_bonf_bins_K100', int((np.abs(zc) >= 3.48).sum()), 'pnD_cov_K100 logL |z|>=3.48')
show('C7.cov_first_bin', (round(float(cv[0]), 3), round(float(zc[0]), 1)), 'pnD_cov_K100')
sel = (yc > 0.01) & (yc <= 0.22)
jj = np.nonzero(sel)[0][np.argmin(cv[sel])]
show('C7.cov_min_on_(0.01,0.22]', (round(float(cv[jj]), 3), float(yc[jj]), round(float(zc[jj]), 1)), 'pnD_cov_K100')
show('C7.cov_global_min', (round(float(cv.min()), 3), float(yc[cv.argmin()])), 'pnD_cov_K100')
show('C7.cov_max_abs_corr', round(float(np.abs(cr_).max()), 4), 'pnD_cov_K100 corr')
sigc = np.abs(zc) >= 3.48
runs, cur = [], None
for j in range(100):
    s = (int(np.sign(cv[j])) if sigc[j] else 0)
    lo, hi = j / 100, (j + 1) / 100
    if cur and cur[0] == s:
        cur[2] = hi
    else:
        if cur: runs.append(tuple(cur))
        cur = [s, lo, hi]
runs.append(tuple(cur))
show('C7.cov_sign_runs_K100', [(s, round(lo, 2), round(hi, 2)) for s, lo, hi in runs], 'pnD_cov_K100 (+1/-1 Bonferroni-significant, 0 not)')
sc = pd.read_csv(f'{PN}/pnD_sign_changes_K100.csv')
show('C7.cov_crossings_K100', [round(v, 4) for v in sc[sc.statistic == 'cov_logL'].y_cross.values[:6]], 'pnD_sign_changes_K100')

# ---------------- C8
log = open(f'{R3}/scratch/pn_check_condbins.log').read()
mm = re.search(r'over y<=0.125: ([0-9.]+) at y=([0-9.]+)', log)
show('C8.condbins_max_diff_y_le_0.125_K100', (mm.group(1), mm.group(2)), 'pn_check_condbins.log (binsums_K100)')
st = a[(a.variant == 'stored') & (a.subset == 'rank0') & (a.window == 'all')].sort_values('bin')
dd = (st['mean'].values - r0['mean'].values) / r0.se_cluster.values
show('C8.stored_vs_good_first_bin_K100', (round(float(r0['mean'].values[0]), 3), round(float(st['mean'].values[0]), 3), round(float(dd[0]), 1)), 'pnA_profiles_K100 raw vs stored, rank0 all')
show('C8.stored_vs_good_bins1_5_in_SE', [round(float(v), 2) for v in dd[1:6]], 'pnA_profiles_K100')

# ---------------- C11 weights (K = 40)
w = pd.read_csv(f'{PN}/pnB_weighted_K40.csv')
def wrow(sub, wt):
    t = w[(w.subset == sub) & (w.weight == wt)].sort_values('bin')
    return t
for sub, wt in [('all_eps', 'cp'), ('all_eps', 'om'), ('rank0', 'L1'), ('rank0', 'cp'), ('all_eps', 'T2'), ('all_eps', 'cp8')]:
    t = wrow(sub, wt)
    show(f'C11.{sub}.{wt}.diff_bins0_5', [round(float(v), 3) for v in t['diff'].values[:6]], 'pnB_weighted_K40 diff')
    show(f'C11.{sub}.{wt}.z_bins0_5', [round(float(v), 1) for v in t['z'].values[:6]], 'pnB_weighted_K40 z (class bootstrap)')
u = wrow('all_eps', 'unit'); show('C11.D_unit_bins0_5', [round(float(v), 3) for v in u.D_unit.values[:6]], 'pnB_weighted_K40')
u0 = wrow('rank0', 'unit'); show('C11.rank0_unit_bins0_5', [round(float(v), 3) for v in u0.D_unit.values[:6]], 'pnB_weighted_K40')
comp = pd.read_csv(f'{PN}/pnB_composition_K40.csv')
for strata in ('mult_add', 'rank', 'N_quantile40'):
    t = comp[(comp.subset == 'all_eps') & (comp.strata == strata)].sort_values('bin')
    ret = t.change_adjusted.values[:5] / t.change_total.values[:5]
    show(f'C11.retention_{strata}_bins0_4', [round(float(v), 3) for v in ret], 'pnB_composition_K40 change_adjusted/change_total (all_eps)')
    show(f'C11.adjusted_{strata}_bins0_4', [round(float(v), 3) for v in t.change_adjusted.values[:5]], 'pnB_composition_K40')
# class-level weights (RANK2_COMPOSITION_CHECK.md section 3 table, bins 1-4)
cw = {'curve1': [-0.891, -1.206, -1.241, -1.394], 'mean': [-0.827, -1.109, -1.196, -1.302], 'max': [-0.776, -1.065, -1.181, -1.283],
      'sum': [-0.707, -0.993, -1.140, -1.251]}
txt = open(f'{R3}/RANK2_COMPOSITION_CHECK.md').read()
for k_, v in cw.items():
    for x in v:
        assert f'{x:.3f}'.replace('-', '−') in txt, (k_, x)
red = {k_: [round(1 - a_ / b_, 3) for a_, b_ in zip(cw[k_], cw['curve1'])] for k_ in ('mean', 'max', 'sum')}
show('C11.classweight_reduction', red, 'RANK2_COMPOSITION_CHECK.md s.3 (values asserted present in the file)')
show('C11.sha1T1_share_rank0_reps', (s01['rank0_reps_sha1_T1'], s01['rank0_reps'], round(s01['rank0_reps_sha1_T1_share'], 3)), 's01_checks.json')

# ---------------- C12 SS
ss = pd.read_csv(f'{R3}/csv/ss_summary.csv', comment='#')
def ssrow(fam, stat='SS_eq7_norm', K=40):
    return ss[(ss.family == fam) & (ss.statistic == stat) & (ss.grid == K)].iloc[0]
for fam in ('prime_1e4', 'prime_W1', 'prime_W2', 'rough7_composite_1e4', 'composite_1e4'):
    r = ssrow(fam)
    show(f'C12.{fam}', dict(n=int(r.n_classes), beta=round(r.beta, 3), se_beta=round(r.se_beta, 3), alpha=round(r.alpha, 3), se_alpha=round(r.se_alpha, 3),
                             chi2dof=round(r.chi2_over_dof, 2), p_after_beta=float(r.p_after_beta), a=round(r.a_joint, 3), b=round(r.b_joint, 3),
                             p_after_ab=round(float(r.p_after_ab), 3), maxz=round(r.max_abs_z, 2)), 'ss_summary.csv K=40 SS_eq7_norm')
r1_, r2_ = ssrow('prime_W1'), ssrow('prime_W2')
r = ssrow('prime_1e4'); show('C12.prime_1e4_after_beta', (round(float(r.chi2_after_beta), 2), round(float(r.chi2_after_beta) / 39, 3), round(float(r.p_after_beta), 4)), 'ss_summary.csv chi2_after_beta, dof 39')
show('C12.window_beta_diff_sigma', round(float((r2_.beta - r1_.beta) / np.hypot(r1_.se_beta, r2_.se_beta)), 2), 'ss_summary.csv')
for fam in ('prime_1e4 - rough7_composite_1e4', 'prime_1e4 - composite_1e4'):
    t = ss[(ss.family == fam) & (ss.grid == 40)]
    if len(t):
        r = t.iloc[0]; show(f'C12.diff.{fam}', dict(chi2dof=round(r.chi2_over_dof, 2), p=round(float(r.p_chi2), 4), maxz=round(r.max_abs_z, 2)), 'ss_summary.csv')
r = ssrow('prime_1e4', K=100); show('C12.prime_1e4_K100', dict(chi2dof=round(r.chi2_over_dof, 2), beta=round(r.beta, 3)), 'ss_summary.csv K=100')

json.dump(out, open(f'{V}/csv/s00_text_numbers.json', 'w'), indent=1, default=lambda o: o.item() if hasattr(o, 'item') else str(o))


==> anc/scripts/s01_checks_c1c2.py <==
"""s01_checks_c1c2.py -- counts and exact checks quoted in Sections 1-2 and 5 of paper 2 v3 (short version).

Provenance: written 2026-10-01.  Single process, /opt/local/bin/python (numpy, pandas, pyarrow).
Inputs (read only):
  murmurations_ff/audit/q_data/ecdata_allbsd.parquet   Cremona allbsd, 3,064,705 curves (N, cls, num, rank, tors, cp, om, L1, sha)
  murmurations_ff/papers_Q_v2/data_pN/reps.csv          the 437,226 class representatives (curve number 1), N < 10^5
Output: p2/v3_short/csv/s01_checks.json  (and a printout)

Quantities:
  C1  max |log|Sha|_an - (log L(E,1) + 2 log|T| - log Omega - log prod c_p)| over rank-0 curves with N < 10^5;
      rank-0 curves of the whole table whose |Sha|_an is within 1e-6 of a positive integer square.
  C2  isogeny classes (N, class letter), multi-curve classes, and multi-curve classes whose curves have different
      |Sha|_an after rounding to the nearest integer (and, for comparison, different float values).
  C3  curve / class / rank counts for N < 10^5 and for the window W (rank 0, 10^4 <= N <= 5*10^4).
  C11 share of rank-0 class representatives with |Sha|_an = |T| = 1.
"""
import json, os, datetime
import numpy as np
import pandas as pd

ROOT = '/path/to/WORK/murmurations_ff'
OUT = os.path.join(ROOT, 'papers_Q_v2/p2/v3_short/csv/s01_checks.json')

b = pd.read_parquet(os.path.join(ROOT, 'audit/q_data/ecdata_allbsd.parquet'),
                    columns=['N', 'cls', 'num', 'rank', 'tors', 'cp', 'om', 'L1', 'sha'])
res = {'script': 's01_checks_c1c2.py', 'date': str(datetime.date.today())}
res['n_curves_all'] = int(len(b))
res['N_min'], res['N_max'] = int(b.N.min()), int(b.N.max())
res['rank_counts_all'] = {int(k): int(v) for k, v in b['rank'].value_counts().sort_index().items()}

# ---- C1: perfect squares over all rank-0 curves of the table
r0 = b[b['rank'] == 0]
s = r0.sha.values
k = np.rint(np.sqrt(s))
is_sq = (np.abs(s - k * k) < 1e-6) & (k >= 1)
res['rank0_all'] = int(len(r0))
res['rank0_all_integer_square'] = int(is_sq.sum())
res['rank0_all_max_abs_sha_minus_round'] = float(np.max(np.abs(s - np.rint(s))))

# ---- C1: exact log identity at rank 0, N < 10^5
r0s = r0[r0.N < 100000]
lhs = np.log(r0s.sha.values)
rhs = np.log(r0s.L1.values) + 2 * np.log(r0s.tors.values.astype(float)) - np.log(r0s.om.values) - np.log(r0s.cp.values.astype(float))
res['rank0_N_lt_1e5'] = int(len(r0s))
res['identity_max_abs_dev_rank0_N_lt_1e5'] = float(np.max(np.abs(lhs - rhs)))

# ---- C2: isogeny classes
key = b.N.astype(str) + b.cls
g = b.assign(key=key, sha_round=np.rint(b.sha.values).astype(np.int64)).groupby('key', sort=False)
size = g.size()
nuniq_round = g.sha_round.nunique()
nuniq_float = g.sha.nunique()
rank_first = g['rank'].first()
multi = size > 1
res['n_classes_all'] = int(len(size))
res['n_multicurve_classes'] = int(multi.sum())
res['n_multicurve_classes_differing_sha_rounded'] = int((nuniq_round[multi] > 1).sum())
res['n_rank0_classes_differing_sha_rounded'] = int(((nuniq_round > 1) & (rank_first == 0)).sum())
res['n_multicurve_classes_differing_sha_float'] = int((nuniq_float[multi] > 1).sum())
res['n_multicurve_classes_differing_torsion'] = int((g.tors.nunique()[multi] > 1).sum())
ex = b[(b.N == 100040) & (b.cls == 'f')]
res['example_100040f_sha_rounded'] = {f'100040f{int(n)}': int(round(v)) for n, v in zip(ex.num, ex.sha)}

# ---- C3: N < 10^5 and the window W
s5 = b[b.N < 100000]
res['n_curves_N_lt_1e5'] = int(len(s5))
res['n_classes_N_lt_1e5'] = int((s5.N.astype(str) + s5.cls).nunique())
W = s5[(s5['rank'] == 0) & (s5.N >= 10000) & (s5.N <= 50000)]
res['W_curves'] = int(len(W))
res['W_classes'] = int((W.N.astype(str) + W.cls).nunique())
res['W_reps'] = int((W.num == 1).sum())

# ---- class representatives (data_pN/reps.csv; ap_row indexes the N < 10^5 block in ecdata order)
reps = pd.read_csv(os.path.join(ROOT, 'papers_Q_v2/data_pN/reps.csv'))
s5r = s5.reset_index(drop=True)
R = s5r.loc[reps.ap_row.values]
assert np.array_equal(R.N.values, reps.N.values) and (R.num.values == 1).all()
res['n_reps'] = int(len(R))
res['rank_counts_reps'] = {int(k): int(v) for k, v in R['rank'].value_counts().sort_index().items()}
R0 = R[R['rank'] == 0]
sha1T1 = (np.rint(R0.sha.values) == 1) & (R0.tors.values == 1)
res['rank0_reps'] = int(len(R0))
res['rank0_reps_sha1_T1'] = int(sha1T1.sum())
res['rank0_reps_sha1_T1_share'] = float(sha1T1.mean())
# prime-conductor classes, 10^4 <= N < 10^5 (cross-check of SS_PRIME_CONDUCTOR.md)
def isprime(n):
    if n < 2: return False
    i = 2
    while i * i <= n:
        if n % i == 0: return False
        i += 1
    return True
Np = np.unique(R.N.values)
prime_set = set(int(n) for n in Np if isprime(int(n)))
pr = R[R.N.isin(prime_set)]
res['prime_conductor_reps_all'] = int(len(pr))
res['prime_conductor_reps_1e4_1e5'] = int((pr.N >= 10000).sum())

json.dump(res, open(OUT, 'w'), indent=1)
for k_, v in res.items():
    print(f'{k_:48s} {v}')


==> anc/scripts/s20_afe_cov.log <==
[    3.5s rss 0.60 GB] loaded a_q, q <= 1000, rank-0 rows, float32 (168760, 168)
[    3.8s rss 1.19 GB] loaded bin sums K=100 (S1, n, S2), rank-0 rows
[    4.8s rss 2.56 GB] series n<=1000 vs Cremona L(E,1): max rel err 2.69e-08, median 2.25e-14
[    4.9s rss 2.83 GB] Cov(a_p, L(E,1) | y): Bonferroni 67; bin0 +0.198 (z +22.1); min -3.035 at y=0.075 (z -63.5); max|Cov| 3.035; max|Corr| 0.0227; first crossings [0.0065, 0.21, 0.2844]
[    5.0s rss 2.83 GB] Cov(a_p, log L(E,1) | y): Bonferroni 72; bin0 +0.290 (z +73.8); min -1.180 at y=0.075 (z -66.5); max|Cov| 1.180; max|Corr| 0.0214; first crossings [0.0108, 0.2224, 0.2442]
[    5.0s rss 2.83 GB] shape correlation Cov(a_p, L | y) vs Cov(a_p, log L | y): 0.8907
[    5.0s rss 2.83 GB] anchors {'max_abs_cov_logL_minus_pnD': 1.587618925213974e-14, 'max_rel_se_logL_minus_pnD': 1.199040866595169e-14, 'max_abs_corr_logL_minus_pnD': 6.349087922075114e-16, 'pairs_equal_pnD': True, 'max_abs_P0_minus_pnA': 4.440892098500626e-16}
[    5.2s rss 2.83 GB] truncation n<=10: corr 0.88604, max|diff| 2.044, rel L2 0.5610
[    5.2s rss 2.83 GB] truncation n<=20: corr 0.97521, max|diff| 1.025, rel L2 0.2548
[    5.3s rss 2.83 GB] truncation n<=50: corr 0.99804, max|diff| 0.285, rel L2 0.0779
[    5.4s rss 2.83 GB] truncation n<=100: corr 0.99994, max|diff| 0.036, rel L2 0.0135
[   12.1s rss 2.83 GB] decomposition check (T=100): max |sum of terms - Cov(a_p, L_100 | y)| = 6.25e-14
[   12.4s rss 3.24 GB] q=2: corr all 0.7490 (50 bins); p_ne_q 0.7489; best s (0.05) 1.85 corr 0.7863; best s (0.25) 2.0; p_ne_q best s 1.85; corr outside |s-q|>0.5: [-0.832  0.559]
[   12.7s rss 3.42 GB] q=3: corr all 0.9409 (33 bins); p_ne_q 0.9409; best s (0.05) 2.95 corr 0.9436; best s (0.25) 3.0; p_ne_q best s 2.95; corr outside |s-q|>0.5: [-0.814  0.635]
[   12.9s rss 3.49 GB] q=5: corr all 0.9880 (20 bins); p_ne_q 0.9881; best s (0.05) 5.05 corr 0.9907; best s (0.25) 5.0; p_ne_q best s 5.05; corr outside |s-q|>0.5: [-0.813  0.927]
[   13.3s rss 3.59 GB] q=7: corr all 0.9943 (14 bins); p_ne_q 0.9943; best s (0.05) 6.95 corr 0.9949; best s (0.25) 7.0; p_ne_q best s 6.95; corr outside |s-q|>0.5: [-0.736  0.939]
[   13.6s rss 3.70 GB] q=11: corr all 0.9956 (9 bins); p_ne_q 0.9951; best s (0.05) 11.05 corr 0.9964; best s (0.25) 11.0; p_ne_q best s 11.05; corr outside |s-q|>0.5: [-0.745  0.977]
[   13.6s rss 3.70 GB] written afe_cov.json, cov_L_K100.csv, cov_aq_dilation.csv, dilation_scan.csv



==> anc/scripts/s20_afe_cov.py <==
"""s20_afe_cov.py -- Section 4.2 (covariance with L(E,1)) and Section 4.3 (the series for L(E,1), its truncations, and
Cov(a_p, a_q | y) against the rank-0 profile at q y, with a scan of the dilation factor) of "BSD Invariants and Murmurations of
Elliptic Curves" (v3).

Provenance
  written 2026-10-01 for arXiv:2603.04604v3; Python 3.11, numpy 1.26, pandas 2.3, pyarrow.
  Run:  VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 python s20_afe_cov.py        (single process; peak RSS in the JSON)

Inputs (read only; WORK = root of the data tree)
  WORK/papers_Q_v2/data_pN/reps.csv              class representatives (curve 1 of each isogeny class, N < 1e5); row order = row
                                                 order of the trace chunks and of the bin sums; ap_row = row in allbsd (N < 1e5)
  WORK/papers_Q_v2/data_pN/primes.npy            the 9,592 primes p <= 1e5 (column order of the chunks)
  WORK/papers_Q_v2/data_pN/chunks/ap_chunk_*.npy a_p (int16) at all p <= 1e5 (PARI ellap; at p | N the stored trace 0 or +-1);
                                                 only the rank-0 rows and the 168 columns p <= 1000 are loaded, as float32
  WORK/papers_Q_v2/data_pN/binsums_K100.npz      per class and bin of y = p/N (K = 100): S1 = sum a_p, S2 = sum a_p^2, n = number of
                                                 good primes (members loaded one at a time, rank-0 rows only)
  WORK/audit/q_data/ecdata_allbsd.parquet        Cremona allbsd (rank, L(E,1))
  anchors (read only): data_pN/results/pnD_cov_K100.csv (Cov(a_p, log L | y)), pnA_profiles_K100.csv (rank-0 profile)

Definitions (rank-0 class representatives, 168,760; good primes p in the bin sums; K = 100, bin b = (b/100, (b+1)/100])
  a_n, n <= 1000  from the traces: a_1 = 1; a_{q^{k+1}} = a_q a_{q^k} - q a_{q^{k-1}} for q not dividing N, a_{q^k} = a_q^k for q | N;
                  a_{mn} = a_m a_n for coprime m, n.
  series          L_T(E) = sum_{n <= T} w_n(E) a_n(E),  w_n(E) = 2 n^{-1} exp(-2 pi n / sqrt(N))  (Cremona, Algorithms for Modular
                  Elliptic Curves, 2nd ed., Prop. 2.11.1, valid when L(E,1) != 0); compared with Cremona's stored L(E,1).
  Cov(a_p, x | b) pairs-weighted covariance over the (class, good prime) pairs of bin b: sum_E (x_E - m)(S1_E - n_E abar) / sum_E n_E,
                  m = sum_E n_E x_E / sum_E n_E; SE linearised and clustered by class, influence (x_E - m)(S1_E - n_E abar) - n_E Cov
                  (the convention of pnD_cov_K100.csv); z = Cov / SE; Bonferroni |z| >= 3.48 (100 bins, two-sided 5%).
  Corr(a_p, x | b) Cov / sqrt(var_a var_x), var_a = sum S2 / sum n - abar^2, var_x = sum n x^2 / sum n - m^2 (pairs-weighted).
  zero crossing   linear interpolation between bin centres where the sign changes (as pn_02_analysis.zero_crossings).
  truncation      corr over the 100 bins of Cov(a_p, L_T | y) and Cov(a_p, L(E,1) | y); max |difference|; relative L2 error.
  decomposition   Cov(a_p, L_T | y) = sum_{n <= T} Cov(a_p, w_n a_n | y) (linearity; checked numerically for T = 100).
  dilation        P0 = rank-0 profile (pairs-weighted mean a_p, K = 100); Cov(a_p, a_q | y), q = 2, 3, 5, 7, 11, against P0(s y) by linear
                  interpolation between bin centres, over the bins with s y_centre <= 1; corr at s = q; scan s = 1.00, 1.05, ..., 13.00
                  (at least 8 bins for every s) and on the coarser grid 1.00, 1.25, ..., 13.00; best s = argmax corr.
                  Variants: 'all' (all rank-0 representatives, stored a_q at q | N; the text), 'good_q' (q not dividing N, own profile),
                  'p_ne_q' (the pair p = q removed from the bin sums, so that a_q a_p = a_{qp} for every pair).

Outputs
  WORK/papers_Q_v2/p2/v3_short/csv/afe_cov.json          series check, truncations, Cov(a_p, L | y) statistics, shape correlation
                                                         with Cov(a_p, log L | y), dilation correlations and scans, anchors
  WORK/papers_Q_v2/p2/v3_short/csv/cov_L_K100.csv        per bin: Cov, SE, z, Corr, pairs for x = L(E,1) and x = log L(E,1); the
                                                         truncated covariances for T = 10, 20, 50, 100
  WORK/papers_Q_v2/p2/v3_short/csv/cov_aq_dilation.csv   per q, variant, bin: Cov(a_p, a_q | y), SE, z, P0(q y), affine LS fit
  WORK/papers_Q_v2/p2/v3_short/csv/dilation_scan.csv     per q, variant, s: number of bins, corr
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1')
os.environ.setdefault('OMP_NUM_THREADS', '1')
import json, resource, sys, time
import numpy as np
import pandas as pd

WORK = os.environ.get('WORK', '/path/to/WORK')
D = f'{WORK}/papers_Q_v2/data_pN'
OUT = os.environ.get('OUT', f'{WORK}/papers_Q_v2/p2/v3_short/csv')
T0 = time.time()
BONF = 3.48
NMAX = 1000
TRUNC = (10, 20, 50, 100)


def rss_gb():
    r = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return r / 1e9 if sys.platform == 'darwin' else r * 1024 / 1e9


def log(*a):
    print(f'[{time.time() - T0:7.1f}s rss {rss_gb():.2f} GB]', *a, flush=True)


# ------------------------------------------------------------------ data
reps = pd.read_csv(f'{D}/reps.csv', usecols=['rep_idx', 'ap_row', 'N'])
P = np.load(f'{D}/primes.npy').astype(np.int64)
b = pd.read_parquet(f'{WORK}/audit/q_data/ecdata_allbsd.parquet', columns=['N', 'rank', 'L1'])
b = b[b.N < 100000].reset_index(drop=True)
assert len(b) == 657396 and len(reps) == 437226
r = b.loc[reps.ap_row.values].reset_index(drop=True)
assert (r.N.values == reps.N.values).all()
idx = np.nonzero(r['rank'].values == 0)[0]
assert len(idx) == 168760
N = reps.N.values[idx].astype(np.int64)
L1 = r.L1.values[idx].astype(float)
assert (L1 > 0).all()
lnL = np.log(L1)
del b, r, reps
nq = int(np.searchsorted(P, NMAX, side='right'))
assert nq == 168
A = np.empty((len(idx), nq), np.float32)
bounds = [tuple(map(int, l.split())) for l in open(f'{D}/chunks/bounds.txt')]
for k, lo, hi in bounds:
    sel = (idx >= lo) & (idx < hi)
    M = np.load(f'{D}/chunks/ap_chunk_{k:02d}.npy', mmap_mode='r')
    A[sel] = np.asarray(M[idx[sel] - lo, :nq], dtype=np.float32)
    del M
log('loaded a_q, q <= 1000, rank-0 rows, float32', A.shape)

with np.load(f'{D}/binsums_K100.npz') as Z:
    S1 = Z['S1'][idx]
    n_ = Z['n'][idx]
    S2 = Z['S2'][idx]
log('loaded bin sums K=100 (S1, n, S2), rank-0 rows')
y100 = (np.arange(100) + .5) / 100

# ------------------------------------------------------------------ a_n, n <= 1000, and the series
an = np.zeros((len(idx), NMAX + 1), np.float32, order="F")
an[:, 1] = 1.0
spf = np.zeros(NMAX + 1, np.int64)
for p in P[:nq]:
    for m in range(p, NMAX + 1, p):
        if spf[m] == 0:
            spf[m] = p
for j, p in enumerate(P[:nq]):
    good = (N % p != 0)
    ap = A[:, j].astype(np.float64)
    prev2 = np.ones(len(idx)); prev = ap.copy(); an[:, p] = prev; pk = p
    while pk * p <= NMAX:
        pk *= p
        cur = np.where(good, ap * prev - p * prev2, ap * prev)
        an[:, pk] = cur; prev2, prev = prev, cur
for m in range(2, NMAX + 1):
    p = spf[m]; mm = m; e = 1
    while mm % p == 0:
        mm //= p; e *= p
    if mm > 1:
        an[:, m] = an[:, e] * an[:, mm]
assert np.abs(an).max() < 2 ** 24          # all integers, exact in float32
sq = np.sqrt(N.astype(float))
Lpart = {}
acc = np.zeros(len(idx))
for m in range(1, NMAX + 1):
    acc += (2.0 / m) * np.exp(-2 * np.pi * m / sq) * an[:, m]
    if m in TRUNC:
        Lpart[m] = acc.copy()
Lser = acc
rel = np.abs(Lser - L1) / L1
res = {'provenance': 's20_afe_cov.py, 2026-10-01; rank-0 class representatives (168,760); good primes; K = 100; see the script docstring',
       'series': dict(n_max=NMAX, n_classes=int(len(idx)), max_rel_err=float(rel.max()), median_rel_err=float(np.median(rel)),
                      q90_rel_err=float(np.quantile(rel, .9)), max_tail_weight=float(np.exp(-2 * np.pi * NMAX / sq).max()),
                      N_at_max_rel_err=int(N[np.argmax(rel)]))}
log('series n<=1000 vs Cremona L(E,1): max rel err %.3g, median %.3g' % (rel.max(), np.median(rel)))


# ------------------------------------------------------------------ covariance helpers
def cov(x, S=S1, n=n_):
    """pairs-weighted Cov(a_p, x | bin), linearised cluster SE (influence with the - n_E Cov term, as pnD_cov_K100.csv)."""
    nb = n.sum(0); a = S.sum(0) / nb; m = (n * x[:, None]).sum(0) / nb
    t = n * a; np.subtract(S, t, out=t); t *= (x[:, None] - m)
    c = t.sum(0) / nb
    t -= n * c
    np.square(t, out=t)
    return c, np.sqrt(t.sum(0)) / nb


nb_all = n_.sum(0)
abar = S1.sum(0) / nb_all
var_a = S2.sum(0) / nb_all - abar ** 2


def corr_bins(x, c):
    m = (n_ * x[:, None]).sum(0) / nb_all
    var_x = (n_ * (x ** 2)[:, None]).sum(0) / nb_all - m ** 2
    return c / np.sqrt(var_a * var_x)


def zero_crossings(y, v):
    out = []
    for k in range(len(v) - 1):
        if v[k] != 0 and np.sign(v[k]) != np.sign(v[k + 1]):
            out.append(dict(from_bin=k, to_bin=k + 1, y_cross=float(y[k] + (y[k + 1] - y[k]) * v[k] / (v[k] - v[k + 1])),
                            sign_to=int(np.sign(v[k + 1]))))
    return out


def runs(c, z):
    """maximal runs of consecutive Bonferroni-significant bins of one sign: list of (sign, first bin, last bin)."""
    out = []; cur = None
    for k in range(len(c)):
        s = int(np.sign(c[k])) if abs(z[k]) >= BONF else 0
        if s != 0 and cur is not None and cur[0] == s and cur[2] == k - 1:
            cur[2] = k
        else:
            if cur is not None:
                out.append(tuple(cur))
            cur = [s, k, k] if s != 0 else None
    if cur is not None:
        out.append(tuple(cur))
    return [dict(sign=s, bins=[f, l], y_lo=round(f / 100, 2), y_hi=round((l + 1) / 100, 2)) for s, f, l in out]


def describe(x, name):
    c, se = cov(x); z = c / se; rho = corr_bins(x, c)
    i_min = int(np.argmin(c)); i_max = int(np.argmax(c))
    d = dict(n_bonferroni=int((np.abs(z) >= BONF).sum()), bin0=dict(cov=float(c[0]), z=float(z[0])),
             min=dict(cov=float(c[i_min]), z=float(z[i_min]), bin=i_min, y_ctr=float(y100[i_min])),
             max=dict(cov=float(c[i_max]), z=float(z[i_max]), bin=i_max, y_ctr=float(y100[i_max])),
             max_abs_cov=float(np.abs(c).max()), max_abs_corr=float(np.abs(rho).max()),
             pairs_bin0=int(nb_all[0]), pairs_min=int(nb_all.min()), pairs_max=int(nb_all.max()),
             zero_crossings=zero_crossings(y100, c)[:6], significant_runs=runs(c, z),
             negative_bins_1_to=int(np.argmax(c[1:] >= 0)) if (c[1:] >= 0).any() else 99)
    log(f'Cov(a_p, {name} | y): Bonferroni {d["n_bonferroni"]}; bin0 {c[0]:+.3f} (z {z[0]:+.1f}); min {c[i_min]:+.3f} at y={y100[i_min]:.3f} '
        f'(z {z[i_min]:+.1f}); max|Cov| {d["max_abs_cov"]:.3f}; max|Corr| {d["max_abs_corr"]:.4f}; first crossings '
        f'{[round(e["y_cross"], 4) for e in d["zero_crossings"][:3]]}')
    return c, se, z, rho, d


cL, seL, zL, rhoL, dL = describe(L1, 'L(E,1)')
cl, sel_, zl, rhol, dl = describe(lnL, 'log L(E,1)')
res['cov_L'] = dL
res['cov_logL'] = dl
res['shape_corr_cov_L_vs_cov_logL'] = float(np.corrcoef(cL, cl)[0, 1])
res['shape_corr_cov_L_vs_cov_logL_bins1to99'] = float(np.corrcoef(cL[1:], cl[1:])[0, 1])
log('shape correlation Cov(a_p, L | y) vs Cov(a_p, log L | y): %.4f' % res['shape_corr_cov_L_vs_cov_logL'])

# anchors
pD = pd.read_csv(f'{D}/results/pnD_cov_K100.csv'); pD = pD[pD.variable == 'logL'].sort_values('bin')
pA = pd.read_csv(f'{D}/results/pnA_profiles_K100.csv')
pA = pA[(pA.variant == 'raw') & (pA.subset == 'rank0') & (pA.window == 'all')].sort_values('bin')
res['anchors'] = dict(max_abs_cov_logL_minus_pnD=float(np.abs(cl - pD['cov'].values).max()),
                      max_rel_se_logL_minus_pnD=float(np.abs(sel_ / pD['se_cov_lin'].values - 1).max()),
                      max_abs_corr_logL_minus_pnD=float(np.abs(rhol - pD['corr'].values).max()),
                      pairs_equal_pnD=bool((nb_all == pD['pairs'].values).all()),
                      max_abs_P0_minus_pnA=float(np.abs(abar - pA['mean'].values).max()))
log('anchors', res['anchors'])

# ------------------------------------------------------------------ truncations and the decomposition
cov_rows = dict(bin=np.arange(100), y_lo=np.arange(100) / 100, y_hi=(np.arange(100) + 1) / 100, y_ctr=y100, pairs=nb_all,
                cov_L=cL, se_L=seL, z_L=zL, corr_L=rhoL, cov_logL=cl, se_logL=sel_, z_logL=zl, corr_logL=rhol)
tr = {}
cS, _ = cov(Lser)
tr['series_n1000_vs_cremona'] = dict(corr=float(np.corrcoef(cS, cL)[0, 1]), max_abs_diff=float(np.abs(cS - cL).max()))
for T in TRUNC:
    cT, _ = cov(Lpart[T])
    tr[f'n<={T}'] = dict(corr=float(np.corrcoef(cT, cL)[0, 1]), max_abs_diff=float(np.abs(cT - cL).max()),
                         rel_L2=float(np.linalg.norm(cT - cL) / np.linalg.norm(cL)))
    cov_rows[f'cov_L_trunc{T}'] = cT
    log(f'truncation n<={T}: corr {tr[f"n<={T}"]["corr"]:.5f}, max|diff| {tr[f"n<={T}"]["max_abs_diff"]:.3f}, rel L2 {tr[f"n<={T}"]["rel_L2"]:.4f}')
# decomposition into the per-index terms (linearity), T = 100
term_sum = np.zeros(100); term_rows = []
for m in range(1, 101):
    x = (2.0 / m) * np.exp(-2 * np.pi * m / sq) * an[:, m].astype(np.float64)
    cm, _ = cov(x); term_sum += cm
    term_rows.append(cm)
tr['decomposition_T100_max_abs_diff'] = float(np.abs(term_sum - cov(Lpart[100])[0]).max())
terms = np.array(term_rows)                                 # (100 indices) x (100 bins)
tr['term_share_max_abs_by_n'] = {str(m): float(np.abs(terms[m - 1]).max()) for m in (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 20, 50, 100)}
res['truncation'] = tr
log('decomposition check (T=100): max |sum of terms - Cov(a_p, L_100 | y)| = %.2e' % tr['decomposition_T100_max_abs_diff'])
pd.DataFrame(cov_rows).to_csv(f'{OUT}/cov_L_K100.csv', index=False, float_format='%.10g')
del an, Lpart, terms

# ------------------------------------------------------------------ dilation: Cov(a_p, a_q | y) against P0(s y)
P0 = abar
AQ = {q: A[:, int(np.searchsorted(P, q))].astype(np.float64) for q in (2, 3, 5, 7, 11)}
del A
S_GRID = np.round(np.arange(1.0, 13.0001, 0.05), 2)
rows = []; scan_rows = []; dil = {}
for q in (2, 3, 5, 7, 11):
    aq = AQ[q]
    ok = q * y100 <= 1.0
    good = N % q != 0
    S1x = S1.copy(); nx = n_.copy()
    hit = good & (q <= N)
    bq = np.ceil(q * 100 / N[hit]).astype(int) - 1
    ii = np.nonzero(hit)[0]
    S1x[ii, bq] -= aq[hit]; nx[ii, bq] -= 1
    assert (nx >= 0).all()
    out = {}
    for var, (xv, S1v, nv) in {'all': (aq, S1, n_), 'good_q': (aq[good], S1[good], n_[good]), 'p_ne_q': (aq, S1x, nx)}.items():
        c, se = cov(xv, S1v, nv)
        P0v = S1v.sum(0) / nv.sum(0)
        P0vq = np.full(100, np.nan); P0vq[ok] = np.interp(q * y100[ok], y100, P0v)
        rho = float(np.corrcoef(c[ok], P0vq[ok])[0, 1])
        scale, offset = np.polyfit(P0vq[ok], c[ok], 1)
        scale, offset = float(scale), float(offset)
        scan = {}
        for s in S_GRID:
            oks = s * y100 <= 1.0
            scan[float(s)] = (int(oks.sum()), float(np.corrcoef(c[oks], np.interp(s * y100[oks], y100, P0v))[0, 1]))
            scan_rows.append(dict(q=q, variant=var, s=float(s), n_bins=int(oks.sum()), corr=scan[float(s)][1]))
        assert min(v[0] for v in scan.values()) >= 8
        best = max(scan, key=lambda s: scan[s][1])
        coarse = {s: v for s, v in scan.items() if abs(s * 4 - round(s * 4)) < 1e-9}
        best_c = max(coarse, key=lambda s: coarse[s][1])
        # local maxima of the scan (for the record)
        sv = np.array(list(scan)); cv = np.array([scan[s][1] for s in sv])
        loc = [dict(s=float(sv[k]), corr=float(cv[k])) for k in range(1, len(sv) - 1) if cv[k] >= cv[k - 1] and cv[k] >= cv[k + 1]]
        out[var] = dict(n_bins=int(ok.sum()), corr=rho, ls_scale=scale, ls_offset=offset, n_classes=int(len(xv)),
                        bonf_bins=int((np.abs(c / se) >= BONF).sum()),
                        best_s_step005=best, corr_at_best_s_step005=scan[best][1], n_bins_at_best_s=scan[best][0],
                        best_s_step025=best_c, corr_at_best_s_step025=coarse[best_c][1],
                        corr_at_s_eq_q=scan[float(q)][1], local_maxima=loc,
                        corr_range_s_outside_q_pm_0p5=[float(min(v[1] for s, v in scan.items() if abs(s - q) > 0.5)),
                                                       float(max(v[1] for s, v in scan.items() if abs(s - q) > 0.5))])
        for bb in range(100):
            rows.append(dict(q=q, variant=var, bin=bb, y_lo=bb / 100, y_hi=(bb + 1) / 100, y_ctr=y100[bb], qy=q * y100[bb],
                             in_range=int(ok[bb]), cov=c[bb], se_cov=se[bb], z=c[bb] / se[bb], P0_qy=P0vq[bb], ls_offset=offset,
                             ls_scale=scale, fit_P0_qy=offset + scale * P0vq[bb] if ok[bb] else np.nan, P0_y=P0v[bb]))
    c, _ = cov(aq[good], S1[good], n_[good])
    P0q = np.full(100, np.nan); P0q[ok] = np.interp(q * y100[ok], y100, P0)
    out['good_q_vs_full_P0'] = dict(corr=float(np.corrcoef(c[ok], P0q[ok])[0, 1]))
    dil[str(q)] = out
    log(f'q={q}: corr all {out["all"]["corr"]:.4f} ({out["all"]["n_bins"]} bins); p_ne_q {out["p_ne_q"]["corr"]:.4f}; '
        f'best s (0.05) {out["all"]["best_s_step005"]} corr {out["all"]["corr_at_best_s_step005"]:.4f}; best s (0.25) '
        f'{out["all"]["best_s_step025"]}; p_ne_q best s {out["p_ne_q"]["best_s_step005"]}; '
        f'corr outside |s-q|>0.5: {np.round(out["all"]["corr_range_s_outside_q_pm_0p5"], 3)}')
res['dilation'] = dil
pd.DataFrame(rows).to_csv(f'{OUT}/cov_aq_dilation.csv', index=False, float_format='%.10g')
pd.DataFrame(scan_rows).to_csv(f'{OUT}/dilation_scan.csv', index=False, float_format='%.10g')
res['peak_rss_GB'] = round(rss_gb(), 2); res['runtime_s'] = round(time.time() - T0, 1)
json.dump(res, open(f'{OUT}/afe_cov.json', 'w'), indent=1)
log('written afe_cov.json, cov_L_K100.csv, cov_aq_dilation.csv, dilation_scan.csv')


==> anc/scripts/s21_weights_leftover.log <==
[    0.4s rss 0.59 GB] rank-0 representatives 168760 bins 6
[    0.5s rss 0.59 GB] point estimates done
[   19.4s rss 0.60 GB] bootstrap 200
[   38.4s rss 0.60 GB] bootstrap 400
[   57.4s rss 0.60 GB] bootstrap 600
[   76.8s rss 0.60 GB] bootstrap 800
[   96.6s rss 0.60 GB] bootstrap 1000
[   96.6s rss 0.60 GB] cp  Ldec10   total [-0.106 -0.75  -1.214 -1.244 -1.283 -0.82 ] leftover [ 0.125  0.082 -0.109 -0.187 -0.38  -0.047] (SE [0.013 0.035 0.052 0.07  0.065 0.069]) retained(1-4) 0.132 max|ratio|(1-4) 0.296
[   96.6s rss 0.60 GB] Om  Ldec10   total [ 0.037 -0.183 -0.259 -0.238 -0.203 -0.216] leftover [ 0.007 -0.028 -0.005  0.029  0.058  0.055] (SE [0.003 0.007 0.009 0.012 0.014 0.016]) retained(1-4) -0.061 max|ratio|(1-4) 0.285
[   96.6s rss 0.60 GB] T2  Ldec10   total [ 0.03   0.069  0.032 -0.015 -0.113 -0.112] leftover [ 0.029  0.05   0.003 -0.044 -0.138 -0.134] (SE [0.005 0.011 0.014 0.017 0.02  0.022]) retained(1-4) 4.703 max|ratio|(1-4) 2.912
[   96.6s rss 0.60 GB] L   cpclass6 total [-0.222 -0.812 -0.958 -0.952 -0.745 -0.543] leftover [-0.185 -0.736 -0.849 -0.825 -0.629 -0.47 ] (SE [0.003 0.007 0.009 0.011 0.012 0.014]) retained(1-4) 0.876 max|ratio|(1-4) 0.906
[   96.6s rss 0.60 GB] cp  Ldec20   total [-0.106 -0.75  -1.214 -1.244 -1.283 -0.82 ] leftover [ 0.131  0.082 -0.11  -0.186 -0.383 -0.061] (SE [0.013 0.032 0.048 0.065 0.063 0.066]) retained(1-4) 0.133 max|ratio|(1-4) 0.298
[   96.6s rss 0.60 GB] cp  Ldec50   total [-0.106 -0.75  -1.214 -1.244 -1.283 -0.82 ] leftover [ 0.128  0.081 -0.11  -0.177 -0.373 -0.067] (SE [0.012 0.029 0.043 0.056 0.058 0.061]) retained(1-4) 0.129 max|ratio|(1-4) 0.291
[   96.6s rss 0.60 GB] Om  Ldec20   total [ 0.037 -0.183 -0.259 -0.238 -0.203 -0.216] leftover [-0.006 -0.041 -0.014  0.02   0.052  0.046] (SE [0.003 0.007 0.009 0.012 0.014 0.016]) retained(1-4) -0.020 max|ratio|(1-4) 0.257
[   96.6s rss 0.60 GB] Om  Ldec50   total [ 0.037 -0.183 -0.259 -0.238 -0.203 -0.216] leftover [-0.012 -0.048 -0.024  0.015  0.043  0.036] (SE [0.003 0.007 0.009 0.012 0.014 0.016]) retained(1-4) 0.015 max|ratio|(1-4) 0.261
[   96.6s rss 0.60 GB] gate {'rule': '|leftover| >= 0.5 |total| at any of bins 1-4, w in {prod c_p, Omega}, L-decile strata', 'max_abs_ratio': {'cp|Ldec10': 0.2960685991689983, 'Om|Ldec10': 0.2847194062725442}, 'triggered': False} anchor 0.0 corr 0.3279
[   96.6s rss 0.60 GB] written /path/to/WORK/papers_Q_v2/p2/v3_short/csv/weights_leftover.csv /path/to/WORK/papers_Q_v2/p2/v3_short/csv/weights_leftover.json



==> anc/scripts/s21_weights_leftover.py <==
"""s21_weights_leftover.py -- Section 5 of "BSD Invariants and Murmurations of Elliptic Curves" (v3): rank-0 weighted profile
changes at K = 40, bins 0-5, before and after direct standardisation, with bootstrap standard errors over isogeny classes.

Provenance
  written 2026-10-01 for arXiv:2603.04604v3; Python 3.11, numpy 1.26, pandas 2.3, pyarrow.
  Run:  VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 python s21_weights_leftover.py        (single process; peak RSS in the JSON)

Inputs (read only; WORK = root of the data tree)
  WORK/papers_Q_v2/data_pN/reps.csv            class representatives (curve 1 of each isogeny class, N < 1e5); ap_row = row in allbsd (N<1e5)
  WORK/papers_Q_v2/data_pN/binsums_K40.npz     per class and bin of y = p/N (K = 40): S1 = sum of a_p over good p, n = number of good p
                                               (only the members S1 and n, only the rank-0 rows, only bins 0-5 are kept)
  WORK/audit/q_data/ecdata_allbsd.parquet      Cremona allbsd: rank, L(E,1), prod c_p, Omega, |T|

Definitions (rank-0 class representatives, 168,760; good primes; K = 40; bins j = 0..5, y in (j/40, (j+1)/40])
  mean            M(y)    = sum_E S1_E / sum_E n_E                                (pairs-weighted mean a_p)
  weighted mean   M_w(y)  = sum_E w_E S1_E / sum_E w_E n_E                        (w_E = representative's value of the invariant)
  total change    Delta_w = M_w - M
  standardised    Delta_w^std = sum_s sh_s M_w,s - sum_s sh_s M_s,  sh_s = sum_{E in s} n_E / sum_E n_E (unweighted pair share of
                  stratum s in the bin), M_w,s and M_s the weighted and unweighted means within s ("leftover" = Delta_w^std).
  strata          L-deciles: deciles of log L(E,1) over the rank-0 representatives (np.digitize at np.quantile(., k/10), k=1..9);
                  used for w = prod c_p, Omega, |T|^2.   Tamagawa classes: prod c_p = 1, 2, 3-4, 5-8, 9-16, >=17; used for w = L(E,1).
                  Variant (CSV only): 20 and 50 quantile strata of log L(E,1).
  bootstrap       B = 1000 resamples of the 168,760 classes with replacement (numpy default_rng(20261002)); each class keeps the
                  stratum it has in the full sample; pair shares and within-stratum means are recomputed in every resample.
                  SE = standard deviation of the B replicates (ddof = 1); z = estimate / SE.
  gate            |Delta_w^std| >= 0.5 |Delta_w| at any of bins 1-4 for w = prod c_p or Omega (L-decile strata).

Outputs
  WORK/papers_Q_v2/p2/v3_short/csv/weights_leftover.csv    one row per (weight, strata, bin): total, SE, z; leftover, SE, z; ratio
  WORK/papers_Q_v2/p2/v3_short/csv/weights_leftover.json   the same in nested form + retained shares on bins 1-4 + gate
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1')
os.environ.setdefault('OMP_NUM_THREADS', '1')
import json, resource, sys, time
import numpy as np
import pandas as pd

WORK = os.environ.get('WORK', '/path/to/WORK')
D = f'{WORK}/papers_Q_v2/data_pN'
OUT = os.environ.get('OUT', f'{WORK}/papers_Q_v2/p2/v3_short/csv')
B, SEED, NB = 1000, 20261002, 6
T0 = time.time()


def rss_gb():
    r = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return r / 1e9 if sys.platform == 'darwin' else r * 1024 / 1e9


def log(*a):
    print(f'[{time.time() - T0:7.1f}s rss {rss_gb():.2f} GB]', *a, flush=True)


reps = pd.read_csv(f'{D}/reps.csv', usecols=['rep_idx', 'ap_row', 'N'])
b = pd.read_parquet(f'{WORK}/audit/q_data/ecdata_allbsd.parquet', columns=['N', 'rank', 'L1', 'cp', 'om', 'tors'])
b = b[b.N < 100000].reset_index(drop=True)
assert len(b) == 657396 and len(reps) == 437226
r = b.loc[reps.ap_row.values].reset_index(drop=True)
assert (r.N.values == reps.N.values).all()
idx = np.nonzero(r['rank'].values == 0)[0]
assert len(idx) == 168760
L1 = r.L1.values[idx].astype(float); lnL = np.log(L1)
cp = r.cp.values[idx].astype(float); om = r.om.values[idx].astype(float); T = r.tors.values[idx].astype(float)
del b, r, reps
with np.load(f'{D}/binsums_K40.npz') as Z:
    S = np.ascontiguousarray(Z['S1'][idx, :NB]); n = np.ascontiguousarray(Z['n'][idx, :NB]).astype(float)
log('rank-0 representatives', len(idx), 'bins', NB)


def qstrata(v, k):
    return np.digitize(v, np.quantile(v, np.linspace(0, 1, k + 1)[1:-1]))


STRATA = {'Ldec10': (qstrata(lnL, 10), 10), 'Ldec20': (qstrata(lnL, 20), 20), 'Ldec50': (qstrata(lnL, 50), 50),
          'cpclass6': (np.select([cp == 1, cp == 2, cp <= 4, cp <= 8, cp <= 16], [0, 1, 2, 3, 4], 5), 6)}
W = {'cp': cp, 'Om': om, 'T2': T ** 2, 'L': L1}
PLAN = [('cp', 'Ldec10'), ('Om', 'Ldec10'), ('T2', 'Ldec10'), ('L', 'cpclass6'),
        ('cp', 'Ldec20'), ('cp', 'Ldec50'), ('Om', 'Ldec20'), ('Om', 'Ldec50')]


def stats(c):
    """c = class multiplicities (all ones for the full sample). Returns dict key -> (total change, standardised change), arrays (NB,)."""
    out = {}
    M = (c @ S) / (c @ n)
    tot = {k: ((c * w) @ S) / ((c * w) @ n) - M for k, w in W.items()}
    std1 = {}
    for sname, (s, k) in STRATA.items():
        # unweighted within-stratum sums and shares
        Su = np.zeros((k, NB)); nu = np.zeros((k, NB))
        for j in range(NB):
            Su[:, j] = np.bincount(s, weights=c * S[:, j], minlength=k); nu[:, j] = np.bincount(s, weights=c * n[:, j], minlength=k)
        sh = nu / nu.sum(0)
        with np.errstate(invalid='ignore', divide='ignore'):
            std1[sname] = (sh, np.nansum(sh * Su / nu, 0))
    for wk, sname in PLAN:
        s, k = STRATA[sname]; sh, base = std1[sname]; cw = c * W[wk]
        Sw = np.zeros((k, NB)); nw = np.zeros((k, NB))
        for j in range(NB):
            Sw[:, j] = np.bincount(s, weights=cw * S[:, j], minlength=k); nw[:, j] = np.bincount(s, weights=cw * n[:, j], minlength=k)
        with np.errstate(invalid='ignore', divide='ignore'):
            out[(wk, sname)] = (tot[wk], np.nansum(sh * Sw / nw, 0) - base)
    return out, M


full, M_full = stats(np.ones(len(idx)))
log('point estimates done')
rng = np.random.default_rng(SEED)
reps_tot = {k: np.empty((B, NB)) for k in full}; reps_std = {k: np.empty((B, NB)) for k in full}
for bi in range(B):
    c = np.bincount(rng.integers(0, len(idx), len(idx)), minlength=len(idx)).astype(float)
    o, _ = stats(c)
    for k in full:
        reps_tot[k][bi] = o[k][0]; reps_std[k][bi] = o[k][1]
    if bi % 200 == 199:
        log('bootstrap', bi + 1)

rows = []; res = {'provenance': 's21_weights_leftover.py, 2026-10-01; rank-0 class representatives (168,760); good primes; K = 40; '
                                 f'bootstrap over classes B = {B}, seed {SEED}; see the script docstring',
                  'mean_ap_rank0_bins0to5': [float(x) for x in M_full]}
for (wk, sname), (tot, std) in full.items():
    se_t = reps_tot[(wk, sname)].std(0, ddof=1); se_s = reps_std[(wk, sname)].std(0, ddof=1)
    d = dict(weight=wk, strata=sname, total=tot.tolist(), se_total=se_t.tolist(), z_total=(tot / se_t).tolist(),
             leftover=std.tolist(), se_leftover=se_s.tolist(), z_leftover=(std / se_s).tolist(), ratio=(std / tot).tolist())
    sl = slice(1, 5)
    d['retained_bins1to4'] = float(std[sl].sum() / tot[sl].sum())
    rr = reps_std[(wk, sname)][:, sl].sum(1) / reps_tot[(wk, sname)][:, sl].sum(1)
    d['retained_bins1to4_boot_se'] = float(rr.std(ddof=1))
    d['max_abs_ratio_bins1to4'] = float(np.abs(std[sl] / tot[sl]).max())
    res[f'{wk}|{sname}'] = d
    for j in range(NB):
        rows.append(dict(weight=wk, strata=sname, bin=j, y_lo=j / 40, y_hi=(j + 1) / 40, mean_ap=M_full[j], total=tot[j], se_total=se_t[j],
                         z_total=tot[j] / se_t[j], leftover=std[j], se_leftover=se_s[j], z_leftover=std[j] / se_s[j], ratio=std[j] / tot[j]))
    log(f'{wk:3s} {sname:8s} total {np.round(tot, 3)} leftover {np.round(std, 3)} (SE {np.round(se_s, 3)}) '
        f'retained(1-4) {d["retained_bins1to4"]:.3f} max|ratio|(1-4) {d["max_abs_ratio_bins1to4"]:.3f}')

gate = {k: res[k]['max_abs_ratio_bins1to4'] for k in ('cp|Ldec10', 'Om|Ldec10')}
res['gate'] = dict(rule='|leftover| >= 0.5 |total| at any of bins 1-4, w in {prod c_p, Omega}, L-decile strata',
                   max_abs_ratio=gate, triggered=bool(max(gate.values()) >= 0.5))
res['corr_logcp_logL'] = float(np.corrcoef(np.log(cp), lnL)[0, 1])
res['peak_rss_GB'] = round(rss_gb(), 2); res['runtime_s'] = round(time.time() - T0, 1)
log('gate', res['gate'], 'corr', round(res['corr_logcp_logL'], 4))
pd.DataFrame(rows).to_csv(f'{OUT}/weights_leftover.csv', index=False, float_format='%.6g')
json.dump(res, open(f'{OUT}/weights_leftover.json', 'w'), indent=1)
log('written', f'{OUT}/weights_leftover.csv', f'{OUT}/weights_leftover.json')


==> anc/scripts/s22_ss_fullcov.log <==
[    0.3s rss 0.44 GB] loaded S1 + S1bad for 9967 classes
[    0.8s rss 0.45 GB] prime_1e4 {"n_classes": 1357, "share_rank_ge2": 0.23360353721444363, "anchor": {"max_abs_D_minus_ss_compare": 5.0055453921782345e-06, "max_rel_se_minus_ss_compare": 2.0071315963710035e-06}, "diagonal": {"beta": -0.3078974521084791, "se_beta": 0.03250288815950896, "chi2": 55.90766402039218, "dof": 39, "chi2_over_dof": 1.4335298466767226, "p": 0.03878385255223119}, "full": {"beta": -0.3217130605183511, "se_beta": 0.033375063540554736, "chi2": 67.48930898743924, "dof": 39, "chi2_over_dof": 1.7304951022420318, "p": 0.003103514596661201, "p_boot": 0.0055, "boot_chi2_mean": 40.19697106036958, "boot_chi2_q95": 56.474732927945766}}
[    1.4s rss 0.45 GB] prime_all {"n_classes": 1686, "share_rank_ge2": 0.2236061684460261, "anchor": {"max_abs_D_minus_ss_compare": 4.953682410491211e-06, "max_rel_se_minus_ss_compare": 2.6916978095314903e-06}, "diagonal": {"beta": -0.33197297132247433, "se_beta": 0.028003988690407197, "chi2": 52.24951192913805, "dof": 39, "chi2_over_dof": 1.3397310751061038, "p": 0.0761722432492517}, "full": {"beta": -0.339896660776711, "se_beta": 0.02908798692485232, "chi2": 67.73148579664455, "dof": 39, "chi2_over_dof": 1.736704764016527, "p": 0.0029276918491077516, "p_boot": 0.0075, "boot_chi2_mean": 40.30437453526719, "boot_chi2_q95": 56.250823736395894}}
[    4.1s rss 0.45 GB] rough7_composite_1e4 {"n_classes": 8281, "share_rank_ge2": 0.17002777442337882, "anchor": {"max_abs_D_minus_ss_compare": 4.735427217905652e-06, "max_rel_se_minus_ss_compare": 4.414829320564806e-06}, "diagonal": {"beta": -0.20109726978361428, "se_beta": 0.01315744500188741, "chi2": 118.5642670151137, "dof": 39, "chi2_over_dof": 3.040109410643941, "p": 5.865155011323244e-10}, "full": {"beta": -0.20252274296464526, "se_beta": 0.012852119611612941, "chi2": 155.94930258362936, "dof": 39, "chi2_over_dof": 3.9987000662469065, "p": 6.453060316595991e-16, "p_boot": 0.0, "boot_chi2_mean": 39.3896786159012, "boot_chi2_q95": 54.69849760303485}}
[    4.1s rss 0.45 GB] written /path/to/WORK/papers_Q_v2/p2/v3_short/csv/ss_fullcov.json



==> anc/scripts/s22_ss_fullcov.py <==
"""s22_ss_fullcov.py -- Section 6 of "BSD Invariants and Murmurations of Elliptic Curves" (v3): the constant-offset fit D = P + beta
to Sawin-Sutherland's prediction (7) with the full between-bin covariance, next to the diagonal fit; rank composition of the families.

Provenance
  written 2026-10-01 for arXiv:2603.04604v3; Python 3.11, numpy 1.26, scipy 1.16, pandas 2.3, pyarrow.
  Run:  VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 python s22_ss_fullcov.py       (single process; peak RSS in the JSON)

Inputs (read only; WORK = root of the data tree; ANC = the ancillary csv directory of the paper)
  WORK/papers_Q_v2/data_pN/reps.csv           class representatives (row order of the bin sums), N
  WORK/papers_Q_v2/data_pN/binsums_K40.npz    members S1 (sum of a_p, good p) and S1bad (sum of the stored a_p at p | N), K = 40
  WORK/audit/q_data/ecdata_allbsd.parquet     Cremona allbsd: rank (root number eps = (-1)^rank)
  ANC/ss_prediction_K40.csv                   bin averages of the right-hand side of (7), column P_Q3000_M10000 (ss_02_prediction.py)
  ANC/ss_compare_K40.csv                      anchor: D and its diagonal SE for the families (ss_04_compare.py)

Definitions (K = 40, bin j = (j/40, (j+1)/40], centre y_j)
  per class       T_Ej = K eps_E / N_E * log(N_E y_j) * (S1 + S1bad)_Ej     (SS normalisation of (7); all primes of the bin)
  data            D_j = mean of T_Ej over the classes of the family (equal weight per class)
  covariance      S = sample covariance of the vectors T_E (ddof = 1) / n            (full); diag(S) for the diagonal fit
  offset fit      beta = 1' S^-1 (D - P) / 1' S^-1 1, chi2 = r' S^-1 r with r = D - P - beta, dof = K - 1 = 39; p = chi2_39 tail
                  (diagonal: the same with diag(S); the diagonal SE uses ddof = 0 as in ss_03_data.py)
  bootstrap       calibration of the full-covariance chi2: B = 2000 resamples of the classes (numpy default_rng(20261003));
                  chi2* = min_beta (D* - D - beta 1)' S*^-1 (D* - D - beta 1); p_boot = share of chi2* >= chi2.
  families        prime_1e4: prime N, 10^4 <= N < 10^5; prime_all: prime N < 10^5; rough7_composite_1e4: composite N with
                  gcd(N, 210) = 1, 10^4 <= N < 10^5; all: every class N < 10^5.

Outputs
  WORK/papers_Q_v2/p2/v3_short/csv/ss_fullcov.json
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1')
os.environ.setdefault('OMP_NUM_THREADS', '1')
import json, resource, sys, time
import numpy as np
import pandas as pd
from scipy import stats

WORK = os.environ.get('WORK', '/path/to/WORK')
D_ = f'{WORK}/papers_Q_v2/data_pN'
ANC = os.environ.get('ANC', os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'csv'))   # the ancillary csv/
OUT = os.environ.get('OUT', f'{WORK}/papers_Q_v2/p2/v3_short/csv')
K, B, SEED = 40, 2000, 20261003
T0 = time.time()


def rss_gb():
    r = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return r / 1e9 if sys.platform == 'darwin' else r * 1024 / 1e9


def log(*a):
    print(f'[{time.time() - T0:7.1f}s rss {rss_gb():.2f} GB]', *a, flush=True)


reps = pd.read_csv(f'{D_}/reps.csv', usecols=['rep_idx', 'ap_row', 'N'])
b = pd.read_parquet(f'{WORK}/audit/q_data/ecdata_allbsd.parquet', columns=['N', 'rank'])
b = b[b.N < 100000].reset_index(drop=True)
rank = b['rank'].values[reps.ap_row.values]
assert (b.N.values[reps.ap_row.values] == reps.N.values).all()
N = reps.N.values.astype(np.int64)
del b
sieve = np.ones(N.max() + 1, bool); sieve[:2] = False
for i in range(2, int(N.max() ** .5) + 1):
    if sieve[i]:
        sieve[i * i::i] = False
isp = sieve[N]
FAM = {'prime_1e4': isp & (N >= 10000), 'prime_all': isp, 'rough7_composite_1e4': ~isp & (N >= 10000) & (np.gcd(N, 210) == 1)}
need = np.zeros(len(N), bool)
for m in FAM.values():
    need |= m
rows_ = np.nonzero(need)[0]
with np.load(f'{D_}/binsums_K40.npz') as Z:
    A = Z['S1'][rows_]
    A += Z['S1bad'][rows_]
log('loaded S1 + S1bad for', len(rows_), 'classes')
eps = np.where(rank % 2 == 0, 1.0, -1.0)
yc = (np.arange(K) + .5) / K
pos = {r_: i for i, r_ in enumerate(rows_)}
pr = pd.read_csv(f'{ANC}/ss_prediction_K40.csv', comment='#')
P = pr['P_Q3000_M10000'].values
cmp_ = pd.read_csv(f'{ANC}/ss_compare_K40.csv', comment='#')
one = np.ones(K)


def offset_fit(Dv, Sinv):
    r0 = Dv - P
    beta = float(one @ Sinv @ r0 / (one @ Sinv @ one)); se = float(1 / np.sqrt(one @ Sinv @ one))
    r = r0 - beta
    return beta, se, float(r @ Sinv @ r)


res = {'provenance': 's22_ss_fullcov.py, 2026-10-01; K = 40; see the script docstring', 'bootstrap': dict(B=B, seed=SEED)}
rng = np.random.default_rng(SEED)
for fam, m in FAM.items():
    ii = np.array([pos[r_] for r_ in np.nonzero(m)[0]])
    Nf = N[m].astype(float)
    T = A[ii] * (K * eps[m] / Nf)[:, None] * (np.log(Nf)[:, None] + np.log(yc)[None, :])
    n = len(ii)
    Dv = T.mean(0)
    C = np.cov(T, rowvar=False, ddof=1) / n
    se_diag0 = np.sqrt(((T - Dv) ** 2).sum(0)) / n             # ddof = 0, as ss_03_data.py
    anchor = None
    if f'D_{fam}' in cmp_:
        anchor = dict(max_abs_D_minus_ss_compare=float(np.abs(Dv - cmp_[f'D_{fam}'].values).max()),
                      max_rel_se_minus_ss_compare=float(np.abs(se_diag0 / cmp_[f'se_{fam}'].values - 1).max()))
    bd, sbd, c2d = offset_fit(Dv, np.diag(1 / se_diag0 ** 2))
    Ci = np.linalg.inv(C)
    bf, sbf, c2f = offset_fit(Dv, Ci)
    r_fixed = Dv - P
    c2_P = float(r_fixed @ Ci @ r_fixed)
    # bootstrap calibration of the full-covariance offset chi2
    c2b = np.empty(B)
    for k in range(B):
        sel = rng.integers(0, n, n)
        Tb = T[sel]; Db = Tb.mean(0); Cb = np.cov(Tb, rowvar=False, ddof=1) / n
        Cbi = np.linalg.inv(Cb); r0 = Db - Dv
        be = one @ Cbi @ r0 / (one @ Cbi @ one); r = r0 - be
        c2b[k] = r @ Cbi @ r
    rk = rank[m]
    res[fam] = dict(n_classes=int(n), rank_counts=np.bincount(rk, minlength=4).tolist(), share_rank_ge2=float((rk >= 2).mean()),
                    anchor=anchor,
                    diagonal=dict(beta=bd, se_beta=sbd, chi2=c2d, dof=K - 1, chi2_over_dof=c2d / (K - 1), p=float(stats.chi2.sf(c2d, K - 1))),
                    full=dict(beta=bf, se_beta=sbf, chi2=c2f, dof=K - 1, chi2_over_dof=c2f / (K - 1), p=float(stats.chi2.sf(c2f, K - 1)),
                              p_boot=float((c2b >= c2f).mean()), boot_chi2_mean=float(c2b.mean()), boot_chi2_q95=float(np.quantile(c2b, .95))),
                    full_no_offset=dict(chi2=c2_P, dof=K, p=float(stats.chi2.sf(c2_P, K))))
    log(fam, json.dumps({k: res[fam][k] for k in ('n_classes', 'share_rank_ge2', 'anchor', 'diagonal', 'full')}))
res['all_share_rank_ge2'] = float((rank >= 2).mean())
res['all_rank_counts'] = np.bincount(rank, minlength=4).tolist()
res['peak_rss_GB'] = round(rss_gb(), 2); res['runtime_s'] = round(time.time() - T0, 1)
json.dump(res, open(f'{OUT}/ss_fullcov.json', 'w'), indent=1)
log('written', f'{OUT}/ss_fullcov.json')


==> anc/scripts/s23_twist_cluster.log <==
[    2.1s rss 1.08 GB] j-invariants of 657396 curves; 284520 distinct
[    2.5s rss 1.08 GB] families {'n_families': 202080, 'largest': 618, 'n_singletons': 113647} rank-0: {'n_families': 102385, 'largest': 281}
[    2.8s rss 1.08 GB] gaps K=40 {'max_abs_gap_minus_table2': 0.0, 'se_ratio_median': 1.0038856389026074, 'se_ratio_min': 0.9988245273484022, 'se_ratio_max': 1.0148786170362374, 'bonf_class': 31, 'bonf_family': 31, 'Sz2_class': 53706.8816542815, 'Sz2_family': 52770.663648209615}
[    3.1s rss 1.87 GB] Cov(a_p, L | y) K=100 {'se_ratio_median': 1.0017918214930077, 'se_ratio_min': 0.997407773318334, 'se_ratio_max': 1.0151275666741952, 'bonf_class': 67, 'bonf_family': 67}
[    3.3s rss 1.87 GB] Cov(a_p, logL | y) K=100 {'se_ratio_median': 1.0021337670638293, 'se_ratio_min': 0.9963561264219715, 'se_ratio_max': 1.0259323658316006, 'bonf_class': 72, 'bonf_family': 72}
[    3.3s rss 1.87 GB] written /path/to/WORK/papers_Q_v2/p2/v3_short/csv/twist_cluster.json



==> anc/scripts/s23_twist_cluster.py <==
"""s23_twist_cluster.py -- dependence check for Section 2 of "BSD Invariants and Murmurations of Elliptic Curves" (v3): standard
errors clustered on families of isogeny classes linked by a common j-invariant (these contain all quadratic twists among the
classes with N < 1e5) instead of on isogeny classes, for the K = 40 gaps Q4 - Q1 (Table 2) and Cov(a_p, x | y) at K = 100 for
x = L(E,1) and x = log L(E,1) (Section 4.2).

Provenance
  written 2026-10-01 for arXiv:2603.04604v3; Python 3.11, numpy 1.26, pandas 2.3, pyarrow.
  Run:  VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 python s23_twist_cluster.py      (single process; peak RSS in the JSON)

Inputs (read only; WORK = root of the data tree)
  WORK/papers_Q_v2/data_pN/reps.csv              class representatives; ap_row = row in allbsd (N < 1e5)
  WORK/papers_Q_v2/data_pN/binsums_K40.npz       S1, n (good primes), K = 40 -- rank-0 rows
  WORK/papers_Q_v2/data_pN/binsums_K100.npz      S1, n (good primes), K = 100 -- rank-0 rows
  WORK/audit/q_data/ecdata_allbsd.parquet        Cremona allbsd: N, isogeny class, a-invariants, rank, L(E,1)

Definitions
  j-invariant     j = c4^3 / Delta from the a-invariants of every curve with N < 1e5 (exact integers, reduced fraction).
  families        connected components of the graph on isogeny classes in which two classes are joined when some curve of the one
                  and some curve of the other have the same j-invariant (union-find over all 437,226 classes).
  gap SE          for Q4 - Q1 (quartiles of log L(E,1) within 20 conductor bins, as in Table 2): influence of a cluster c is
                  sum_{E in c, Q4} (S1_E - n_E mu4)/n4 - sum_{E in c, Q1} (S1_E - n_E mu1)/n1 (n4, n1 = pair totals); SE^2 = sum_c infl_c^2.
                  With c = isogeny class this is the SE of Table 2.
  Cov SE          linearised: influence of class E = (x_E - m)(S1_E - n_E abar) - n_E Cov, summed over the cluster, squared, summed,
                  square root, divided by the pair total (with c = isogeny class: the SE of pnD_cov_K100.csv / s20_afe_cov.py).
  Bonferroni      |z| >= 3.23 (40 bins), |z| >= 3.48 (100 bins).

Output
  WORK/papers_Q_v2/p2/v3_short/csv/twist_cluster.json
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1')
os.environ.setdefault('OMP_NUM_THREADS', '1')
import json, resource, sys, time
from math import gcd
import numpy as np
import pandas as pd

WORK = os.environ.get('WORK', '/path/to/WORK')
D = f'{WORK}/papers_Q_v2/data_pN'
OUT = os.environ.get('OUT', f'{WORK}/papers_Q_v2/p2/v3_short/csv')
T0 = time.time()


def rss_gb():
    r = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return r / 1e9 if sys.platform == 'darwin' else r * 1024 / 1e9


def log(*a):
    print(f'[{time.time() - T0:7.1f}s rss {rss_gb():.2f} GB]', *a, flush=True)


b = pd.read_parquet(f'{WORK}/audit/q_data/ecdata_allbsd.parquet', columns=['N', 'cls', 'num', 'ainvs', 'rank', 'L1'])
b = b[b.N < 100000].reset_index(drop=True)
assert len(b) == 657396
reps = pd.read_csv(f'{D}/reps.csv', usecols=['rep_idx', 'ap_row', 'N'])
# class index of every curve = index of its representative (row order of the bin sums)
key_rep = dict(zip(zip(b.N.values[reps.ap_row.values], b.cls.values[reps.ap_row.values]), reps.rep_idx.values))
cls_of = np.array([key_rep[k] for k in zip(b.N.values, b.cls.values)])
assert len(set(cls_of)) == 437226


def jkey(s):
    a1, a2, a3, a4, a6 = (int(t) for t in s.strip('[]').split(','))
    b2 = a1 * a1 + 4 * a2; b4 = 2 * a4 + a1 * a3; b6 = a3 * a3 + 4 * a6
    b8 = a1 * a1 * a6 + 4 * a2 * a6 - a1 * a3 * a4 + a2 * a3 * a3 - a4 * a4
    c4 = b2 * b2 - 24 * b4
    disc = -b2 * b2 * b8 - 8 * b4 ** 3 - 27 * b6 * b6 + 9 * b2 * b4 * b6
    assert disc != 0
    num = c4 ** 3; g = gcd(num, disc); num //= g; den = disc // g
    if den < 0:
        num, den = -num, -den
    return (num, den)


jk = [jkey(s) for s in b.ainvs.values]
log('j-invariants of', len(jk), 'curves;', len(set(jk)), 'distinct')
parent = np.arange(437226)


def find(x):
    while parent[x] != x:
        parent[x] = parent[parent[x]]; x = parent[x]
    return x


first = {}
for c, k in zip(cls_of, jk):
    if k in first:
        ra, rb = find(c), find(first[k])
        if ra != rb:
            parent[ra] = rb
    else:
        first[k] = c
comp = np.array([find(c) for c in range(437226)])
_, comp = np.unique(comp, return_inverse=True)
sizes = np.bincount(comp)
res = {'provenance': 's23_twist_cluster.py, 2026-10-01; see the script docstring',
       'families_all_classes': dict(n_families=int(len(sizes)), largest=int(sizes.max()), n_singletons=int((sizes == 1).sum()))}
r = b.loc[reps.ap_row.values].reset_index(drop=True)
idx = np.nonzero(r['rank'].values == 0)[0]
assert len(idx) == 168760
L1 = r.L1.values[idx].astype(float); lnL = np.log(L1); N = reps.N.values[idx]
cid = comp[idx]
_, cid = np.unique(cid, return_inverse=True)
sz0 = np.bincount(cid)
res['families_rank0'] = dict(n_families=int(len(sz0)), largest=int(sz0.max()))
log('families', res['families_all_classes'], 'rank-0:', res['families_rank0'])
del b, r, jk, first


def clustered_sq(infl, groups, ng):
    """sum over clusters of (sum of influences within the cluster)^2, per bin; infl (n, K)."""
    out = np.zeros(infl.shape[1])
    for j in range(infl.shape[1]):
        out[j] = (np.bincount(groups, weights=infl[:, j], minlength=ng) ** 2).sum()
    return out


# ---------------- Table 2 gaps, K = 40
with np.load(f'{D}/binsums_K40.npz') as Z:
    S = Z['S1'][idx]; n = Z['n'][idx]
cb = np.searchsorted(np.quantile(np.log(N.astype(float)), np.linspace(0, 1, 21)[1:-1]), np.log(N.astype(float)))
q = np.zeros(len(idx), int)
for c in range(20):
    s = cb == c
    q[s] = np.digitize(lnL[s], np.quantile(lnL[s], [.25, .5, .75]))
m1, m4 = q == 0, q == 3
n1, n4 = n[m1].sum(0), n[m4].sum(0)
mu1, mu4 = S[m1].sum(0) / n1, S[m4].sum(0) / n4
gap = mu4 - mu1
infl = np.zeros_like(S, dtype=float)
infl[m4] = (S[m4] - n[m4] * mu4) / n4
infl[m1] = -(S[m1] - n[m1] * mu1) / n1
se_cls = np.sqrt((infl ** 2).sum(0))
se_fam = np.sqrt(clustered_sq(infl, cid, len(sz0)))
z_cls, z_fam = gap / se_cls, gap / se_fam
cn = json.load(open(f'{OUT}/contract_numbers.json'))['B']
res['gap_K40'] = dict(max_abs_gap_minus_table2=float(np.abs(np.round(gap, 3) - np.array(cn['gap'])).max()),
                      se_ratio_median=float(np.median(se_fam / se_cls)), se_ratio_min=float((se_fam / se_cls).min()),
                      se_ratio_max=float((se_fam / se_cls).max()),
                      bonf_class=int((np.abs(z_cls) >= 3.23).sum()), bonf_family=int((np.abs(z_fam) >= 3.23).sum()),
                      Sz2_class=float((z_cls ** 2).sum()), Sz2_family=float((z_fam ** 2).sum()))
log('gaps K=40', res['gap_K40'])
del S, n, infl

# ---------------- Cov(a_p, x | y), K = 100
with np.load(f'{D}/binsums_K100.npz') as Z:
    S = Z['S1'][idx]; n = Z['n'][idx]
nb = n.sum(0); abar = S.sum(0) / nb
for name, x in (('L', L1), ('logL', lnL)):
    m = (n * x[:, None]).sum(0) / nb
    t = (x[:, None] - m) * (S - n * abar)
    c = t.sum(0) / nb
    t -= n * c
    se_cls = np.sqrt((t ** 2).sum(0)) / nb
    se_fam = np.sqrt(clustered_sq(t, cid, len(sz0))) / nb
    del t
    z_cls, z_fam = c / se_cls, c / se_fam
    res[f'cov_{name}_K100'] = dict(se_ratio_median=float(np.median(se_fam / se_cls)), se_ratio_min=float((se_fam / se_cls).min()),
                                   se_ratio_max=float((se_fam / se_cls).max()),
                                   bonf_class=int((np.abs(z_cls) >= 3.48).sum()), bonf_family=int((np.abs(z_fam) >= 3.48).sum()))
    log(f'Cov(a_p, {name} | y) K=100', res[f'cov_{name}_K100'])
res['peak_rss_GB'] = round(rss_gb(), 2); res['runtime_s'] = round(time.time() - T0, 1)
json.dump(res, open(f'{OUT}/twist_cluster.json', 'w'), indent=1)
log('written', f'{OUT}/twist_cluster.json')


==> anc/scripts/s24_L1_positive.py <==
"""s24_L1_positive.py -- Section 4.3 of "BSD Invariants and Murmurations of Elliptic Curves" (v3): every rank-0 curve of Cremona's
allbsd tables has L(E,1) > 0 (so Remark 4.1 applies).
Provenance: written 2026-10-01 for arXiv:2603.04604v3; Python 3.11, pandas 2.3, pyarrow.  Single process.
Input (read only): WORK/audit/q_data/ecdata_allbsd.parquet (Cremona allbsd, 3,064,705 curves, N <= 499,998).
Output: WORK/papers_Q_v2/p2/v3_short/csv/l1_positive.json"""
import os, json
import pandas as pd
WORK = os.environ.get('WORK', '/path/to/WORK')
OUT = os.environ.get('OUT', f'{WORK}/papers_Q_v2/p2/v3_short/csv')
b = pd.read_parquet(f'{WORK}/audit/q_data/ecdata_allbsd.parquet', columns=['N', 'rank', 'L1'])
assert len(b) == 3064705
r0 = b[b['rank'] == 0]
res = dict(provenance='s24_L1_positive.py, 2026-10-01', n_curves=int(len(b)), n_rank0=int(len(r0)), n_rank0_L1_le_0=int((r0.L1 <= 0).sum()),
           min_L1_rank0=float(r0.L1.min()), n_rank0_N_lt_1e5=int((r0.N < 100000).sum()))
json.dump(res, open(f'{OUT}/l1_positive.json', 'w'), indent=1); print(res)


==> anc/scripts/s30_decomp_sizes.log <==
[    0.4s rss 0.93 GB] loaded S1, n (K = 100), rank-0 rows (168760, 100)
[    0.4s rss 0.93 GB] {
 "provenance": "s30_decomp_sizes.py, 2026-10-01; rank-0 class representatives (168,760); good primes; K = 100; see the docstring",
 "n_classes": 168760,
 "n_bins": 100,
 "identity_check": {
  "max_abs_literal_minus_nge2_split": 6.328271240363392e-13,
  "max_abs_cov_minus_s20_cov_L": 4.829248112514506e-10
 },
 "rms": {
  "cov": 1.231008249873352,
  "part1_M_apL": 6.36136349947476,
  "part2_ML_P0": 6.174915321123465,
  "A_nge2": 2.327713515381156,
  "Bt_MLw1_P0": 1.910352059432416,
  "C_n1": 0.0009430113025706101,
  "n1_term_M_w1ap": 4.2649771447760525,
  "P0": 2.1905277763006654
 },
 "max_abs": {
  "cov": 3.0348381525753574,
  "part1_M_apL": 10.83695269664285,
  "part2_ML_P0": 10.853236609543853,
  "A_nge2": 4.844260257806846,
  "Bt_MLw1_P0": 3.357501727303829,
  "C_n1": 0.002316818504206175
 },
 "range_M_L": [
  2.8171544721679296,
  2.819942370208302
 ],
 "range_M_L_minus_w1": [
  0.8706874196852052,
  0.8730889079530025
 ],
 "range_M_w1": [
  1.9464132399943088,
  1.9469032490386908
 ],
 "mean_M_L": 2.8187706534946217,
 "mean_M_L_minus_w1": 0.8719887689777625,
 "corr": {
  "cov_A": 0.5737265653422657,
  "cov_minus_Bt": -0.05360888810191404,
  "cov_part1": 0.24587569577939158,
  "cov_minus_part2": -0.05356968973464116,
  "A_P0": 0.8485893052939839,
  "part1_P0": 0.9810752808050034
 },
 "peak_rss_GB": 0.93,
 "runtime_s": 0.4
}
[    0.4s rss 0.93 GB] written decomp_sizes.json, decomp_K100.csv


==> anc/scripts/s30_decomp_sizes.py <==
"""s30_decomp_sizes.py -- Section 4.3 of "BSD Invariants and Murmurations of Elliptic Curves" (v4): sizes of the two parts of
Cov_b(a_p, L(E,1)) = M_b(a_p L) - M_b(L) M_b(a_p) over the 100 bins of K = 100, and of the split with the n = 1 term separated.

Provenance
  written 2026-10-01 for arXiv:2603.04604v3; Python 3.11, numpy 1.26, pandas 2.3, pyarrow.
  Run:  VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 /usr/bin/time -l python s30_decomp_sizes.py      (single process)

Inputs (read only; WORK = root of the data tree)
  WORK/papers_Q_v2/data_pN/reps.csv              class representatives (row order of the bin sums); ap_row = row in allbsd (N < 1e5)
  WORK/papers_Q_v2/data_pN/binsums_K100.npz      members S1 (sum of a_p over good p) and n (number of good p) per class and bin,
                                                 K = 100; only the rank-0 rows are kept (float64)
  WORK/audit/q_data/ecdata_allbsd.parquet        Cremona allbsd: rank, L(E,1)
  anchor: WORK/papers_Q_v2/p2/v3_short/csv/cov_L_K100.csv (column cov_L, from s20_afe_cov.py)

Definitions (rank-0 class representatives, 168,760; good primes; K = 100, bin b = (b/100, (b+1)/100]; T_b = sum_E n_Eb)
  M_b(f)          pairs-weighted mean: M_b(x a_p) = sum_E x_E S1_Eb / T_b, M_b(x) = sum_E x_E n_Eb / T_b, P0(b) = M_b(a_p)
  w_1(E)          2 exp(-2 pi / sqrt(N_E))  (the n = 1 weight of the series L(E,1) = sum_n w_n a_n, Cremona Prop. 2.11.1)
  literal split   Cov_b = M_b(a_p L) - M_b(L) P0                      ("part1_lit" = M_b(a_p L), "part2_lit" = M_b(L) P0)
  n >= 2 split    Cov_b = A_b - M_b(L - w_1) P0 + C_b,  A_b = M_b(a_p (L - w_1)) = sum_{n >= 2} M_b(w_n a_p a_n) (absolute convergence),
                  C_b = Cov_b(a_p, w_1) = M_b(w_1 a_p) - M_b(w_1) P0   (the n = 1 term of the covariance)
  sizes           RMS over the 100 bins, sqrt(mean_b x_b^2); max |.|; correlation over the 100 bins; range over b of M_b(L), M_b(L - w_1)

Outputs
  WORK/papers_Q_v2/p2/v3_short/csv/decomp_sizes.json     sizes, ranges, correlations, identity checks, anchor
  WORK/papers_Q_v2/p2/v3_short/csv/decomp_K100.csv       per bin: P0, M_b(L), M_b(L - w_1), M_b(w_1), the parts and Cov
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1')
os.environ.setdefault('OMP_NUM_THREADS', '1')
import json, resource, sys, time
import numpy as np
import pandas as pd

WORK = os.environ.get('WORK', '/path/to/WORK')
D = f'{WORK}/papers_Q_v2/data_pN'
OUT = os.environ.get('OUT', f'{WORK}/papers_Q_v2/p2/v3_short/csv')
ANCHOR = os.environ.get('ANCHOR', f'{WORK}/papers_Q_v2/p2/v3_short/csv/cov_L_K100.csv')
T0 = time.time()


def rss_gb():
    r = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return r / 1e9 if sys.platform == 'darwin' else r * 1024 / 1e9


def log(*a):
    print(f'[{time.time() - T0:7.1f}s rss {rss_gb():.2f} GB]', *a, flush=True)


reps = pd.read_csv(f'{D}/reps.csv', usecols=['rep_idx', 'ap_row', 'N'])
b = pd.read_parquet(f'{WORK}/audit/q_data/ecdata_allbsd.parquet', columns=['N', 'rank', 'L1'])
b = b[b.N < 100000].reset_index(drop=True)
assert len(b) == 657396 and len(reps) == 437226
r = b.loc[reps.ap_row.values].reset_index(drop=True)
assert (r.N.values == reps.N.values).all()
idx = np.nonzero(r['rank'].values == 0)[0]
assert len(idx) == 168760
N = reps.N.values[idx].astype(float)
L = r.L1.values[idx].astype(float)
assert (L > 0).all()
del b, r, reps
with np.load(f'{D}/binsums_K100.npz') as Z:
    S1 = Z['S1'][idx]
    n = Z['n'][idx]
log('loaded S1, n (K = 100), rank-0 rows', S1.shape)

w1 = 2 * np.exp(-2 * np.pi / np.sqrt(N))
T = n.sum(0)
P0 = S1.sum(0) / T
ML = (L @ n) / T
MLw = ((L - w1) @ n) / T
Mw1 = (w1 @ n) / T
part1 = (L @ S1) / T                  # M_b(a_p L)
part2 = ML * P0                       # M_b(L) M_b(a_p)
cov = part1 - part2
A = ((L - w1) @ S1) / T               # M_b(a_p (L - w_1)) = sum_{n >= 2} M_b(w_n a_p a_n)
Bt = MLw * P0                         # M_b(L - w_1) P0
n1 = (w1 @ S1) / T                    # M_b(w_1 a_p), the n = 1 term of M_b(a_p L)
C = n1 - Mw1 * P0                     # Cov_b(a_p, w_1)
anc = pd.read_csv(ANCHOR)['cov_L'].values


def rms(x):
    return float(np.sqrt(np.mean(x ** 2)))


res = {'provenance': 's30_decomp_sizes.py, 2026-10-01; rank-0 class representatives (168,760); good primes; K = 100; see the docstring',
       'n_classes': int(len(idx)), 'n_bins': 100,
       'identity_check': dict(max_abs_literal_minus_nge2_split=float(np.abs(cov - (A - Bt + C)).max()),
                              max_abs_cov_minus_s20_cov_L=float(np.abs(cov - anc).max())),
       'rms': dict(cov=rms(cov), part1_M_apL=rms(part1), part2_ML_P0=rms(part2), A_nge2=rms(A), Bt_MLw1_P0=rms(Bt), C_n1=rms(C),
                   n1_term_M_w1ap=rms(n1), P0=rms(P0)),
       'max_abs': dict(cov=float(np.abs(cov).max()), part1_M_apL=float(np.abs(part1).max()), part2_ML_P0=float(np.abs(part2).max()),
                       A_nge2=float(np.abs(A).max()), Bt_MLw1_P0=float(np.abs(Bt).max()), C_n1=float(np.abs(C).max())),
       'range_M_L': [float(ML.min()), float(ML.max())], 'range_M_L_minus_w1': [float(MLw.min()), float(MLw.max())],
       'range_M_w1': [float(Mw1.min()), float(Mw1.max())],
       'mean_M_L': float(ML.mean()), 'mean_M_L_minus_w1': float(MLw.mean()),
       'corr': dict(cov_A=float(np.corrcoef(cov, A)[0, 1]), cov_minus_Bt=float(np.corrcoef(cov, -Bt)[0, 1]),
                    cov_part1=float(np.corrcoef(cov, part1)[0, 1]), cov_minus_part2=float(np.corrcoef(cov, -part2)[0, 1]),
                    A_P0=float(np.corrcoef(A, P0)[0, 1]), part1_P0=float(np.corrcoef(part1, P0)[0, 1]))}
res['peak_rss_GB'] = round(rss_gb(), 2); res['runtime_s'] = round(time.time() - T0, 1)
log(json.dumps(res, indent=1))
pd.DataFrame(dict(bin=np.arange(100), y_ctr=(np.arange(100) + .5) / 100, pairs=T, P0=P0, M_L=ML, M_L_minus_w1=MLw, M_w1=Mw1,
                  part1_M_apL=part1, part2_ML_P0=part2, A_nge2=A, Bt_MLw1_P0=Bt, C_n1=C, cov=cov)).to_csv(
    f'{OUT}/decomp_K100.csv', index=False, float_format='%.10g')
json.dump(res, open(f'{OUT}/decomp_sizes.json', 'w'), indent=1)
log('written decomp_sizes.json, decomp_K100.csv')


==> anc/scripts/s31_weights_v4.log <==
[    0.6s rss 0.51 GB] rank-0 representatives 168760 bins 6
[    0.7s rss 0.51 GB] point estimates done
[   21.7s rss 0.51 GB] bootstrap 200
[   42.1s rss 0.51 GB] bootstrap 400
[   63.4s rss 0.51 GB] bootstrap 600
[   83.8s rss 0.51 GB] bootstrap 800
[  103.9s rss 0.51 GB] bootstrap 1000
[  103.9s rss 0.51 GB] cp  Ldec10   total [-0.106 -0.75  -1.214 -1.244 -1.283 -0.82 ] leftover [ 0.125  0.082 -0.109 -0.187 -0.38  -0.047] (SE [0.013 0.035 0.052 0.07  0.065 0.069]) signed 0.1323 (0.0135) abs 0.1686 (0.0223)
[  103.9s rss 0.51 GB] Om  Ldec10   total [ 0.037 -0.183 -0.259 -0.238 -0.203 -0.216] leftover [ 0.007 -0.028 -0.005  0.029  0.058  0.055] (SE [0.003 0.007 0.009 0.012 0.014 0.016]) signed -0.0606 (0.0211) abs 0.1368 (0.0243)
[  103.9s rss 0.51 GB] T2  Ldec10   total [ 0.03   0.069  0.032 -0.015 -0.113 -0.112] leftover [ 0.029  0.05   0.003 -0.044 -0.138 -0.134] (SE [0.005 0.011 0.014 0.017 0.02  0.022]) signed 4.7030 (230.3603) abs 1.0275 (0.0851)
[  103.9s rss 0.51 GB] L   cpclass6 total [-0.222 -0.812 -0.958 -0.952 -0.745 -0.543] leftover [-0.185 -0.736 -0.849 -0.825 -0.629 -0.47 ] (SE [0.003 0.007 0.009 0.011 0.012 0.014]) signed 0.8762 (0.0026) abs 0.8762 (0.0026)
[  103.9s rss 0.51 GB] cp  Ldec20   total [-0.106 -0.75  -1.214 -1.244 -1.283 -0.82 ] leftover [ 0.131  0.082 -0.11  -0.186 -0.383 -0.061] (SE [0.013 0.032 0.048 0.065 0.063 0.066]) signed 0.1330 (0.0131) abs 0.1694 (0.0210)
[  103.9s rss 0.51 GB] cp  Ldec50   total [-0.106 -0.75  -1.214 -1.244 -1.283 -0.82 ] leftover [ 0.128  0.081 -0.11  -0.177 -0.373 -0.067] (SE [0.012 0.029 0.043 0.056 0.058 0.061]) signed 0.1288 (0.0121) abs 0.1649 (0.0185)
[  103.9s rss 0.51 GB] Om  Ldec20   total [ 0.037 -0.183 -0.259 -0.238 -0.203 -0.216] leftover [-0.006 -0.041 -0.014  0.02   0.052  0.046] (SE [0.003 0.007 0.009 0.012 0.014 0.016]) signed -0.0196 (0.0200) abs 0.1436 (0.0251)
[  103.9s rss 0.51 GB] Om  Ldec50   total [ 0.037 -0.183 -0.259 -0.238 -0.203 -0.216] leftover [-0.012 -0.048 -0.024  0.015  0.043  0.036] (SE [0.003 0.007 0.009 0.012 0.014 0.016]) signed 0.0151 (0.0193) abs 0.1466 (0.0249)
[  103.9s rss 0.51 GB] concentration {'n_classes': 168760, 'effective_n': 5868.884885886974, 'top1pct_share': 0.3104770842379895, 'max_cp': 13824.0} anchor {'total': 4.33409923550343e-06, 'se_total': 3.827866377897893e-07, 'leftover': 4.3752360801008194e-07, 'se_leftover': 4.9054823356153854e-08, 'rows_matched': 48} corr 0.3279
[  103.9s rss 0.51 GB] written /path/to/WORK/papers_Q_v2/p2/v3_short/csv/weights_v4.csv /path/to/WORK/papers_Q_v2/p2/v3_short/csv/weights_v4.json


==> anc/scripts/s31_weights_v4.py <==
"""s31_weights_v4.py -- Section 5 of "BSD Invariants and Murmurations of Elliptic Curves" (v4): rank-0 weighted profile changes at
K = 40, bins 0-5, before and after direct standardisation, with bootstrap standard errors over isogeny classes; retained shares on bins
1-4 as a signed sum and as a sum of absolute values; 20- and 50-strata sensitivity with standard errors.

Provenance
  written 2026-10-01 for arXiv:2603.04604v3; Python 3.11, numpy 1.26, pandas 2.3, pyarrow. The estimator and the bootstrap stream are
  those of s21_weights_leftover.py (same seed, same resampling order), so every quantity that s21 also reports is reproduced bit for bit
  (checked against csv/weights_leftover.csv below).
  Run:  VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 /usr/bin/time -l python s31_weights_v4.py      (single process)

Inputs (read only; WORK = root of the data tree)
  WORK/papers_Q_v2/data_pN/reps.csv            class representatives (curve 1 of each isogeny class, N < 1e5); ap_row = row in allbsd (N<1e5)
  WORK/papers_Q_v2/data_pN/binsums_K40.npz     per class and bin of y = p/N (K = 40): S1 = sum of a_p over good p, n = number of good p
                                               (only the members S1 and n, only the rank-0 rows, only bins 0-5 are kept)
  WORK/audit/q_data/ecdata_allbsd.parquet      Cremona allbsd: rank, L(E,1), prod c_p, Omega, |T|
  anchor: WORK/papers_Q_v2/p2/v3_short/csv/weights_leftover.csv (s21_weights_leftover.py)

Definitions (rank-0 class representatives, 168,760; good primes; K = 40; bins j = 0..5, y in (j/40, (j+1)/40])
  mean            M(y)    = sum_E S1_E / sum_E n_E                                (pairs-weighted mean a_p)
  weighted mean   M_w(y)  = sum_E w_E S1_E / sum_E w_E n_E                        (w_E = representative's value of the invariant)
  total change    Delta_w = M_w - M
  standardised    Delta_w^std = sum_s sh_s M_w,s - sum_s sh_s M_s,  sh_s = unweighted pair share of stratum s in the bin
                  ("leftover" = Delta_w^std)
  strata          Ldec10/20/50: 10/20/50 quantile strata of log L(E,1) over the rank-0 representatives (np.digitize at np.quantile);
                  cpclass6: prod c_p = 1, 2, 3-4, 5-8, 9-16, >= 17 (for w = L(E,1)).
  ratio           Delta_w^std / Delta_w per bin
  retained shares on bins 1-4: signed = sum_{j=1..4} Delta_w^std / sum_{j=1..4} Delta_w;
                  absolute = sum_{j=1..4} |Delta_w^std| / sum_{j=1..4} |Delta_w|
  bootstrap       B = 1000 resamples of the 168,760 classes with replacement (numpy default_rng(20261002)); each class keeps its stratum;
                  pair shares and within-stratum means recomputed in every resample; SE = sd of the replicates (ddof = 1); the SE of a
                  ratio or share is the sd of the replicate ratios/shares.
  Tamagawa weight concentration (rank 0): effective number of classes (sum c)^2 / sum c^2, share of the weight carried by the top 1% of
                  classes, maximum of prod c_p.

Outputs
  WORK/papers_Q_v2/p2/v3_short/csv/weights_v4.csv    one row per (weight, strata, bin): total, SE, leftover, SE, z, ratio, SE of the ratio
  WORK/papers_Q_v2/p2/v3_short/csv/weights_v4.json   nested form + retained shares (signed, absolute) with SEs + anchor + concentration
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1')
os.environ.setdefault('OMP_NUM_THREADS', '1')
import json, resource, sys, time
import numpy as np
import pandas as pd

WORK = os.environ.get('WORK', '/path/to/WORK')
D = f'{WORK}/papers_Q_v2/data_pN'
OUT = os.environ.get('OUT', f'{WORK}/papers_Q_v2/p2/v3_short/csv')
ANCHOR = os.environ.get('ANCHOR', f'{WORK}/papers_Q_v2/p2/v3_short/csv/weights_leftover.csv')
B, SEED, NB = 1000, 20261002, 6
T0 = time.time()


def rss_gb():
    r = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return r / 1e9 if sys.platform == 'darwin' else r * 1024 / 1e9


def log(*a):
    print(f'[{time.time() - T0:7.1f}s rss {rss_gb():.2f} GB]', *a, flush=True)


reps = pd.read_csv(f'{D}/reps.csv', usecols=['rep_idx', 'ap_row', 'N'])
b = pd.read_parquet(f'{WORK}/audit/q_data/ecdata_allbsd.parquet', columns=['N', 'rank', 'L1', 'cp', 'om', 'tors'])
b = b[b.N < 100000].reset_index(drop=True)
assert len(b) == 657396 and len(reps) == 437226
r = b.loc[reps.ap_row.values].reset_index(drop=True)
assert (r.N.values == reps.N.values).all()
idx = np.nonzero(r['rank'].values == 0)[0]
assert len(idx) == 168760
L1 = r.L1.values[idx].astype(float); lnL = np.log(L1)
cp = r.cp.values[idx].astype(float); om = r.om.values[idx].astype(float); T = r.tors.values[idx].astype(float)
del b, r, reps
with np.load(f'{D}/binsums_K40.npz') as Z:
    S = np.ascontiguousarray(Z['S1'][idx, :NB]); n = np.ascontiguousarray(Z['n'][idx, :NB]).astype(float)
log('rank-0 representatives', len(idx), 'bins', NB)


def qstrata(v, k):
    return np.digitize(v, np.quantile(v, np.linspace(0, 1, k + 1)[1:-1]))


STRATA = {'Ldec10': (qstrata(lnL, 10), 10), 'Ldec20': (qstrata(lnL, 20), 20), 'Ldec50': (qstrata(lnL, 50), 50),
          'cpclass6': (np.select([cp == 1, cp == 2, cp <= 4, cp <= 8, cp <= 16], [0, 1, 2, 3, 4], 5), 6)}
W = {'cp': cp, 'Om': om, 'T2': T ** 2, 'L': L1}
PLAN = [('cp', 'Ldec10'), ('Om', 'Ldec10'), ('T2', 'Ldec10'), ('L', 'cpclass6'),
        ('cp', 'Ldec20'), ('cp', 'Ldec50'), ('Om', 'Ldec20'), ('Om', 'Ldec50')]


def stats(c):
    """c = class multiplicities (all ones for the full sample). Returns dict key -> (total change, standardised change), arrays (NB,)."""
    out = {}
    M = (c @ S) / (c @ n)
    tot = {k: ((c * w) @ S) / ((c * w) @ n) - M for k, w in W.items()}
    std1 = {}
    for sname, (s, k) in STRATA.items():
        Su = np.zeros((k, NB)); nu = np.zeros((k, NB))
        for j in range(NB):
            Su[:, j] = np.bincount(s, weights=c * S[:, j], minlength=k); nu[:, j] = np.bincount(s, weights=c * n[:, j], minlength=k)
        sh = nu / nu.sum(0)
        with np.errstate(invalid='ignore', divide='ignore'):
            std1[sname] = (sh, np.nansum(sh * Su / nu, 0))
    for wk, sname in PLAN:
        s, k = STRATA[sname]; sh, base = std1[sname]; cw = c * W[wk]
        Sw = np.zeros((k, NB)); nw = np.zeros((k, NB))
        for j in range(NB):
            Sw[:, j] = np.bincount(s, weights=cw * S[:, j], minlength=k); nw[:, j] = np.bincount(s, weights=cw * n[:, j], minlength=k)
        with np.errstate(invalid='ignore', divide='ignore'):
            out[(wk, sname)] = (tot[wk], np.nansum(sh * Sw / nw, 0) - base)
    return out, M


full, M_full = stats(np.ones(len(idx)))
log('point estimates done')
rng = np.random.default_rng(SEED)
reps_tot = {k: np.empty((B, NB)) for k in full}; reps_std = {k: np.empty((B, NB)) for k in full}
for bi in range(B):
    c = np.bincount(rng.integers(0, len(idx), len(idx)), minlength=len(idx)).astype(float)
    o, _ = stats(c)
    for k in full:
        reps_tot[k][bi] = o[k][0]; reps_std[k][bi] = o[k][1]
    if bi % 200 == 199:
        log('bootstrap', bi + 1)

sl = slice(1, 5)
rows = []; res = {'provenance': 's31_weights_v4.py, 2026-10-01; rank-0 class representatives (168,760); good primes; K = 40; '
                                 f'bootstrap over classes B = {B}, seed {SEED}; see the script docstring',
                  'mean_ap_rank0_bins0to5': [float(x) for x in M_full]}
for (wk, sname), (tot, std) in full.items():
    Rt, Rs = reps_tot[(wk, sname)], reps_std[(wk, sname)]
    se_t = Rt.std(0, ddof=1); se_s = Rs.std(0, ddof=1); se_ratio = (Rs / Rt).std(0, ddof=1)
    signed = float(std[sl].sum() / tot[sl].sum()); absolute = float(np.abs(std[sl]).sum() / np.abs(tot[sl]).sum())
    signed_b = Rs[:, sl].sum(1) / Rt[:, sl].sum(1); abs_b = np.abs(Rs[:, sl]).sum(1) / np.abs(Rt[:, sl]).sum(1)
    d = dict(weight=wk, strata=sname, total=tot.tolist(), se_total=se_t.tolist(), z_total=(tot / se_t).tolist(),
             leftover=std.tolist(), se_leftover=se_s.tolist(), z_leftover=(std / se_s).tolist(), ratio=(std / tot).tolist(),
             se_ratio=se_ratio.tolist(),
             retained_signed_bins1to4=signed, retained_signed_bins1to4_se=float(signed_b.std(ddof=1)),
             retained_abs_bins1to4=absolute, retained_abs_bins1to4_se=float(abs_b.std(ddof=1)),
             retained_signed_bins1to4_boot_q025_q975=[float(np.quantile(signed_b, .025)), float(np.quantile(signed_b, .975))],
             retained_abs_bins1to4_boot_q025_q975=[float(np.quantile(abs_b, .025)), float(np.quantile(abs_b, .975))],
             max_abs_ratio_bins1to4=float(np.abs(std[sl] / tot[sl]).max()))
    if sname in ('Ldec20', 'Ldec50'):
        base = full[(wk, 'Ldec10')][1]
        d['leftover_minus_Ldec10'] = (std - base).tolist()
        d['max_abs_leftover_minus_Ldec10_bins0to5'] = float(np.abs(std - base).max())
        d['se_leftover_minus_Ldec10'] = (Rs - reps_std[(wk, 'Ldec10')]).std(0, ddof=1).tolist()
    res[f'{wk}|{sname}'] = d
    for j in range(NB):
        rows.append(dict(weight=wk, strata=sname, bin=j, y_lo=j / 40, y_hi=(j + 1) / 40, mean_ap=M_full[j], total=tot[j], se_total=se_t[j],
                         z_total=tot[j] / se_t[j], leftover=std[j], se_leftover=se_s[j], z_leftover=std[j] / se_s[j], ratio=std[j] / tot[j],
                         se_ratio=se_ratio[j]))
    log(f'{wk:3s} {sname:8s} total {np.round(tot, 3)} leftover {np.round(std, 3)} (SE {np.round(se_s, 3)}) '
        f'signed {signed:.4f} ({d["retained_signed_bins1to4_se"]:.4f}) abs {absolute:.4f} ({d["retained_abs_bins1to4_se"]:.4f})')

res['corr_logcp_logL'] = float(np.corrcoef(np.log(cp), lnL)[0, 1])
cs = np.sort(cp)[::-1]
res['tamagawa_weight_concentration_rank0'] = dict(n_classes=int(len(cp)), effective_n=float(cp.sum() ** 2 / (cp ** 2).sum()),
                                                  top1pct_share=float(cs[:len(cs) // 100].sum() / cs.sum()), max_cp=float(cp.max()))
# anchor: s21_weights_leftover.py (same estimator and bootstrap stream)
try:
    a = pd.read_csv(ANCHOR)
    mine = pd.DataFrame(rows)
    m = a.merge(mine, on=['weight', 'strata', 'bin'], suffixes=('_s21', '_s31'))
    res['anchor_vs_s21'] = {c: float(np.abs(m[c + '_s21'] - m[c + '_s31']).max()) for c in ('total', 'se_total', 'leftover', 'se_leftover')}
    res['anchor_vs_s21']['rows_matched'] = int(len(m))
except FileNotFoundError:
    res['anchor_vs_s21'] = None
res['peak_rss_GB'] = round(rss_gb(), 2); res['runtime_s'] = round(time.time() - T0, 1)
log('concentration', res['tamagawa_weight_concentration_rank0'], 'anchor', res['anchor_vs_s21'], 'corr', round(res['corr_logcp_logL'], 4))
pd.DataFrame(rows).to_csv(f'{OUT}/weights_v4.csv', index=False, float_format='%.6g')
json.dump(res, open(f'{OUT}/weights_v4.json', 'w'), indent=1)
log('written', f'{OUT}/weights_v4.csv', f'{OUT}/weights_v4.json')


==> anc/scripts/s32_dilation_boot.log <==
[    0.5s rss 0.86 GB] loaded a_q (q <= 11) and K = 100 bin sums, rank-0 rows
[    0.6s rss 0.87 GB] point: {2: (1.85, 0.749, 0.1895), 3: (2.95, 0.9409, 0.3058), 5: (5.05, 0.988, 0.0609), 7: (6.95, 0.9943, 0.0552), 11: (11.05, 0.9956, 0.0188)}
[    5.6s rss 0.88 GB] bootstrap 100
[   10.7s rss 0.88 GB] bootstrap 200
[   15.7s rss 0.88 GB] bootstrap 300
[   20.8s rss 0.88 GB] bootstrap 400
[   25.8s rss 0.88 GB] bootstrap 500
[   30.8s rss 0.88 GB] bootstrap 600
[   35.8s rss 0.88 GB] bootstrap 700
[   40.9s rss 0.88 GB] bootstrap 800
[   45.9s rss 0.88 GB] bootstrap 900
[   50.9s rss 0.88 GB] bootstrap 1000
[   50.9s rss 0.88 GB] q=2: argmax 1.85 [1.85, 1.9] dist {'1.85': 703, '1.90': 297}; corr_q 0.7490 [0.7391, 0.7568]; margin 0.1895 [0.1694, 0.2076]; amp 0.2688 (SE 0.0030); anchor {'best_s_afe': 1.85, 'corr_at_q_afe': 0.7489534288124033, 'ls_scale_afe': 0.26884542229123315, 'abs_diff_corr_q': 1.1102230246251565e-16, 'abs_diff_amp': 5.551115123125783e-17, 'same_argmax': True}
[   50.9s rss 0.88 GB] q=3: argmax 2.95 [2.95, 3.05] dist {'2.95': 639, '3.00': 71, '3.05': 290}; corr_q 0.9409 [0.9320, 0.9463]; margin 0.3058 [0.2902, 0.3198]; amp 0.3215 (SE 0.0040); anchor {'best_s_afe': 2.95, 'corr_at_q_afe': 0.9409128904859322, 'ls_scale_afe': 0.32152047308259407, 'abs_diff_corr_q': 1.1102230246251565e-16, 'abs_diff_amp': 1.609823385706477e-15, 'same_argmax': True}
[   50.9s rss 0.88 GB] q=5: argmax 5.05 [5.05, 5.05] dist {'4.95': 1, '5.00': 15, '5.05': 984}; corr_q 0.9880 [0.9839, 0.9898]; margin 0.0609 [0.0514, 0.0694]; amp 0.5860 (SE 0.0069); anchor {'best_s_afe': 5.05, 'corr_at_q_afe': 0.9879897474579298, 'ls_scale_afe': 0.585959512007434, 'abs_diff_corr_q': 8.881784197001252e-16, 'abs_diff_amp': 1.2212453270876722e-15, 'same_argmax': True}
[   50.9s rss 0.88 GB] q=7: argmax 6.95 [6.95, 7.0] dist {'6.90': 2, '6.95': 815, '7.00': 183}; corr_q 0.9943 [0.9910, 0.9958]; margin 0.0552 [0.0469, 0.0633]; amp 0.7178 (SE 0.0086); anchor {'best_s_afe': 6.95, 'corr_at_q_afe': 0.9942693825122485, 'ls_scale_afe': 0.7178089003518593, 'abs_diff_corr_q': 5.551115123125783e-16, 'abs_diff_amp': 7.771561172376096e-16, 'same_argmax': True}
[   50.9s rss 0.88 GB] q=11: argmax 11.05 [10.55, 11.05] dist {'10.55': 43, '10.60': 325, '10.65': 45, '10.70': 1, '10.75': 4, '10.80': 4, '10.85': 10, '10.90': 8, '10.95': 33, '11.00': 31, '11.05': 487, '11.10': 9}; corr_q 0.9956 [0.9921, 0.9971]; margin 0.0188 [0.0131, 0.0237]; amp 0.8613 (SE 0.0135); anchor {'best_s_afe': 11.05, 'corr_at_q_afe': 0.9955941843248179, 'ls_scale_afe': 0.8613070805470889, 'abs_diff_corr_q': 2.220446049250313e-16, 'abs_diff_amp': 8.215650382226158e-15, 'same_argmax': True}
[   50.9s rss 0.88 GB] written dilation_boot.json


==> anc/scripts/s32_dilation_boot.py <==
"""s32_dilation_boot.py -- Section 4.3(b) of "BSD Invariants and Murmurations of Elliptic Curves" (v4): class bootstrap of the scan of
the dilation factor s in the comparison of Cov(a_p, a_q | y) with the rank-0 profile at s y, q = 2, 3, 5, 7, 11.

Provenance
  written 2026-10-01 for arXiv:2603.04604v3; Python 3.11, numpy 1.26, pandas 2.3, pyarrow.
  Run:  VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 /usr/bin/time -l python s32_dilation_boot.py      (single process)

Inputs (read only; WORK = root of the data tree)
  WORK/papers_Q_v2/data_pN/reps.csv              class representatives (row order of the trace chunks and of the bin sums)
  WORK/papers_Q_v2/data_pN/primes.npy            the 9,592 primes p <= 1e5 (column order of the chunks)
  WORK/papers_Q_v2/data_pN/chunks/ap_chunk_*.npy a_p (int16; at p | N the stored trace 0 or +-1); only the rank-0 rows and the five
                                                 columns q = 2, 3, 5, 7, 11 (the first five) are read, rows and columns in one
                                                 indexing step of the memory-mapped chunk, stored as float32
  WORK/papers_Q_v2/data_pN/binsums_K100.npz      S1 (sum of a_p over good p) and n (number of good p) per class and bin, K = 100;
                                                 rank-0 rows only
  WORK/audit/q_data/ecdata_allbsd.parquet        Cremona allbsd: rank
  anchor: WORK/papers_Q_v2/p2/v3_short/csv/afe_cov.json ("dilation", variant "all"; s20_afe_cov.py)

Definitions (rank-0 class representatives, 168,760; K = 100; bin centres y_b = (b + 1/2)/100; the variant "all" of s20_afe_cov.py:
  stored a_q at q | N, the pair p = q included)
  P0(b)           pairs-weighted mean of a_p over good p in bin b (the rank-0 profile)
  Cov(a_p, a_q|b) pairs-weighted covariance sum_E a_q,E S1_Eb / T_b - P0(b) sum_E a_q,E n_Eb / T_b,  T_b = sum_E n_Eb
  scan            for s = 1.00, 1.05, ..., 13.00: corr over the bins with s y_b <= 1 of Cov(a_p, a_q | y_b) and P0(s y_b), P0(s y) by
                  linear interpolation between bin centres (numpy.interp); argmax = the s with the largest correlation (first on ties)
  margin          corr at s = q minus the largest corr over |s - q| > 0.5
  amplitude       slope c_q of the least-squares fit Cov = b_q + c_q P0(q y) over the bins with q y_b <= 1
  bootstrap       B = 1000 resamples of the 168,760 classes with replacement (numpy default_rng(20261004), class multiplicities by
                  bincount); P0 and the covariance are both re-estimated in every replicate; 95% interval = 2.5% and 97.5% percentiles
                  (numpy.quantile, linear); also the full distribution of the argmax.

Outputs
  WORK/papers_Q_v2/p2/v3_short/csv/dilation_boot.json   per q: point argmax, corr at s = q, margin, amplitude; bootstrap intervals and the
                                                       distribution of the argmax; anchor against afe_cov.json
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1')
os.environ.setdefault('OMP_NUM_THREADS', '1')
import json, resource, sys, time
import numpy as np
import pandas as pd

WORK = os.environ.get('WORK', '/path/to/WORK')
D = f'{WORK}/papers_Q_v2/data_pN'
OUT = os.environ.get('OUT', f'{WORK}/papers_Q_v2/p2/v3_short/csv')
ANCHOR = os.environ.get('ANCHOR', f'{WORK}/papers_Q_v2/p2/v3_short/csv/afe_cov.json')
B, SEED = 1000, 20261004
QS = (2, 3, 5, 7, 11)
T0 = time.time()


def rss_gb():
    r = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return r / 1e9 if sys.platform == 'darwin' else r * 1024 / 1e9


def log(*a):
    print(f'[{time.time() - T0:7.1f}s rss {rss_gb():.2f} GB]', *a, flush=True)


reps = pd.read_csv(f'{D}/reps.csv', usecols=['rep_idx', 'ap_row', 'N'])
P = np.load(f'{D}/primes.npy').astype(np.int64)
b = pd.read_parquet(f'{WORK}/audit/q_data/ecdata_allbsd.parquet', columns=['N', 'rank'])
b = b[b.N < 100000].reset_index(drop=True)
assert len(b) == 657396 and len(reps) == 437226
r = b.loc[reps.ap_row.values].reset_index(drop=True)
assert (r.N.values == reps.N.values).all()
idx = np.nonzero(r['rank'].values == 0)[0]
assert len(idx) == 168760
del b, r, reps
cols = [int(np.searchsorted(P, q)) for q in QS]
assert cols == list(range(len(QS))) and [int(P[c]) for c in cols] == list(QS)     # the first five columns
AQ = np.empty((len(idx), len(QS)), np.float32)
for k, lo, hi in [tuple(map(int, l.split())) for l in open(f'{D}/chunks/bounds.txt')]:
    sel = (idx >= lo) & (idx < hi)
    M = np.load(f'{D}/chunks/ap_chunk_{k:02d}.npy', mmap_mode='r')
    AQ[sel] = np.asarray(M[idx[sel] - lo, :len(QS)], dtype=np.float32)      # rows and columns in one indexing step
    del M
with np.load(f'{D}/binsums_K100.npz') as Z:
    S1 = Z['S1'][idx]
    n = Z['n'][idx]
log('loaded a_q (q <= 11) and K = 100 bin sums, rank-0 rows')

y = (np.arange(100) + .5) / 100
S_GRID = np.round(np.arange(1.0, 13.0001, 0.05), 2)
I100 = np.eye(100)
INTERP = []                                   # per s: (mask of bins, interpolation matrix)
for s in S_GRID:
    ok = s * y <= 1.0
    Wm = np.stack([np.interp(s * y[ok], y, I100[:, k]) for k in range(100)], axis=1)
    INTERP.append((ok, Wm))
OKQ = {q: q * y <= 1.0 for q in QS}


def corr(a, b_):
    a = a - a.mean(); b_ = b_ - b_.mean()
    return float(a @ b_ / np.sqrt((a @ a) * (b_ @ b_)))


def analyse(c):
    T = c @ n
    P0 = (c @ S1) / T
    out = {}
    for j, q in enumerate(QS):
        ca = c * AQ[:, j]
        cov = (ca @ S1) / T - P0 * (ca @ n) / T
        cs = np.array([corr(cov[ok], Wm @ P0) for ok, Wm in INTERP])
        far = np.abs(S_GRID - q) > 0.5
        iq = int(np.nonzero(np.isclose(S_GRID, q))[0][0])
        ok = OKQ[q]
        Pq = INTERP[iq][1] @ P0
        slope = np.polyfit(Pq, cov[ok], 1)[0]
        out[q] = dict(argmax=float(S_GRID[int(np.argmax(cs))]), corr_q=float(cs[iq]), best_far=float(cs[far].max()),
                      margin=float(cs[iq] - cs[far].max()), amp=float(slope), corr_max=float(cs.max()))
    return out


est = analyse(np.ones(len(idx)))
log('point:', {q: (v['argmax'], round(v['corr_q'], 4), round(v['margin'], 4)) for q, v in est.items()})
rng = np.random.default_rng(SEED)
boot = {q: {k: np.empty(B) for k in est[q]} for q in QS}
for bi in range(B):
    c = np.bincount(rng.integers(0, len(idx), len(idx)), minlength=len(idx)).astype(float)
    o = analyse(c)
    for q in QS:
        for k, v in o[q].items():
            boot[q][k][bi] = v
    if bi % 100 == 99:
        log('bootstrap', bi + 1)

res = {'provenance': f's32_dilation_boot.py, 2026-10-01; rank-0 class representatives (168,760); K = 100; variant "all"; class bootstrap '
                     f'B = {B}, seed {SEED}; see the docstring', 'B': B, 'seed': SEED, 'grid_step': 0.05, 'dilation': {}}
try:
    afe = json.load(open(ANCHOR))['dilation']
except FileNotFoundError:
    afe = None
for q in QS:
    bq = boot[q]
    vals, cnt = np.unique(bq['argmax'], return_counts=True)
    d = {k: dict(est=est[q][k], q025=float(np.quantile(bq[k], .025)), q975=float(np.quantile(bq[k], .975)),
                 se=float(bq[k].std(ddof=1))) for k in est[q]}
    d['argmax_distribution'] = {f'{v:.2f}': int(c_) for v, c_ in zip(vals, cnt)}
    d['share_argmax_eq_q'] = float(np.isclose(bq['argmax'], q).mean())
    d['share_argmax_within_0p5_of_q'] = float((np.abs(bq['argmax'] - q) <= 0.5 + 1e-9).mean())
    if afe is not None:
        a = afe[str(q)]['all']
        d['anchor'] = dict(best_s_afe=a['best_s_step005'], corr_at_q_afe=a['corr_at_s_eq_q'], ls_scale_afe=a['ls_scale'],
                           abs_diff_corr_q=abs(a['corr_at_s_eq_q'] - est[q]['corr_q']), abs_diff_amp=abs(a['ls_scale'] - est[q]['amp']),
                           same_argmax=bool(abs(a['best_s_step005'] - est[q]['argmax']) < 1e-9))
    res['dilation'][str(q)] = d
    log(f'q={q}: argmax {est[q]["argmax"]} [{d["argmax"]["q025"]}, {d["argmax"]["q975"]}] dist {d["argmax_distribution"]}; '
        f'corr_q {est[q]["corr_q"]:.4f} [{d["corr_q"]["q025"]:.4f}, {d["corr_q"]["q975"]:.4f}]; margin {est[q]["margin"]:.4f} '
        f'[{d["margin"]["q025"]:.4f}, {d["margin"]["q975"]:.4f}]; amp {est[q]["amp"]:.4f} (SE {d["amp"]["se"]:.4f}); anchor {d.get("anchor")}')
res['peak_rss_GB'] = round(rss_gb(), 2); res['runtime_s'] = round(time.time() - T0, 1)
json.dump(res, open(f'{OUT}/dilation_boot.json', 'w'), indent=1)
log('written dilation_boot.json')


==> anc/scripts/s33_crossing_drift.log <==
[    8.8s rss 0.94 GB] fine bin sums from the trace chunks (168760, 30) columns p <= 2999 ( 430 primes)
[    9.0s rss 1.16 GB] anchor vs binsums_K100 bins 0-2: {'max_abs_S1': 0.0, 'max_abs_n': 0.0}
[   14.3s rss 1.17 GB] N<2e4         classes  33551  primary 0.00684 [0.006239612948800627, 0.007803761899433504] (no-cross 0, same pair 0.60)  S1 0.00774 [0.007321400071110964, 0.008190411981421092]  S2 0.00684 [0.006272584635681289, 0.009701729377047831]  cov[:10] [1.4835, 1.0182, 0.7839, 0.553, 0.3436, 0.2598, 0.0329, -0.0646, -0.1148, -0.0291]  z[:10] [80.57, 40.68, 24.17, 14.17, 7.24, 4.74, 0.56, -1.02, -1.64, -0.39]
[   19.7s rss 1.17 GB] 2e4<=N<4e4    classes  34309  primary 0.00602 [0.005666812636761474, 0.006402958080039753] (no-cross 0, same pair 0.97)  S1 0.00649 [0.0062656925214982645, 0.0067669722384974375]  S2 0.00602 [0.005666812636761474, 0.006402958080039753]  cov[:10] [1.3738, 0.8797, 0.5868, 0.4495, 0.1724, 0.1372, -0.1271, -0.2602, -0.3188, -0.369]  z[:10] [90.81, 34.58, 17.71, 9.76, 3.32, 2.48, -2.01, -3.92, -4.32, -4.66]
[   25.0s rss 1.17 GB] 4e4<=N<6e4    classes  33640  primary 0.00548 [0.004394505062240335, 0.005909317646878132] (no-cross 0, same pair 0.46)  S1 0.00588 [0.005645175758921657, 0.006151131152826378]  S2 0.00548 [0.004457556879316331, 0.00592046470731761]  cov[:10] [1.3454, 0.7606, 0.508, 0.2939, 0.0734, -0.0015, -0.2213, -0.3803, -0.3978, -0.5598]  z[:10] [83.65, 27.5, 11.55, 5.76, 1.35, -0.02, -3.1, -4.81, -5.01, -6.18]
[   30.3s rss 1.17 GB] 6e4<=N<8e4    classes  33285  primary 0.00530 [0.004378465827598572, 0.005721676623693218] (no-cross 0, same pair 0.59)  S1 0.00561 [0.00539043659375197, 0.00583602381694048]  S2 0.00530 [0.004414798849915785, 0.005721676623693218]  cov[:10] [1.305, 0.7307, 0.4563, 0.2681, 0.0881, -0.0219, -0.3813, -0.4095, -0.4858, -0.6267]  z[:10] [80.56, 25.81, 9.94, 5.67, 1.39, -0.33, -5.09, -5.0, -5.55, -7.02]
[   35.6s rss 1.17 GB] 8e4<=N<1e5    classes  33975  primary 0.00454 [0.004143544215089296, 0.0049643322914884845] (no-cross 0, same pair 0.55)  S1 0.00532 [0.005118856319486788, 0.0055377958498492846]  S2 0.00454 [0.004143544215089296, 0.0049643322914884845]  cov[:10] [1.2699, 0.7242, 0.4113, 0.2221, 0.0085, -0.2044, -0.3385, -0.5545, -0.5964, -0.5679]  z[:10] [77.56, 23.8, 8.55, 4.11, 0.14, -2.75, -4.49, -6.56, -6.41, -5.8]
[   61.9s rss 1.17 GB] all           classes 168760  primary 0.00517 [0.0047989836034948346, 0.005600153489278675] (no-cross 0, same pair 0.87)  S1 0.00577 [0.005655694514916968, 0.0058822879192952935]  S2 0.00517 [0.0047989836034948346, 0.005600153489278675]  cov[:10] [1.3182, 0.7717, 0.488, 0.3015, 0.0835, -0.0403, -0.2775, -0.4141, -0.4613, -0.524]  z[:10] [159.42, 53.34, 21.24, 11.94, 2.81, -1.17, -7.48, -10.11, -10.53, -11.28]
[   72.7s rss 1.17 GB] 1e4<=N<=5e4   classes  68322  primary 0.00597 [0.005627069274387633, 0.006269944942386564] (no-cross 0, same pair 0.98)  S1 0.00645 [0.006260054822737163, 0.006656939528109142]  S2 0.00597 [0.005630974161490835, 0.00627973763438467]  cov[:10] [1.3712, 0.8485, 0.5935, 0.4369, 0.1607, 0.1072, -0.122, -0.2726, -0.333, -0.3647]  z[:10] [119.16, 44.57, 22.39, 12.54, 4.18, 2.43, -2.59, -5.2, -5.87, -6.18]
[   85.9s rss 1.17 GB] 5e4<N<1e5     classes  83988  primary 0.00478 [0.004386656903170226, 0.005199697618400098] (no-cross 0, same pair 0.86)  S1 0.00548 [0.0053435444484352685, 0.005628305610424528]  S2 0.00478 [0.004386656903170226, 0.005237651903686628]  cov[:10] [1.2964, 0.7336, 0.4375, 0.2394, 0.0437, -0.1098, -0.3441, -0.4785, -0.5231, -0.6033]  z[:10] [123.73, 39.02, 14.38, 7.31, 1.13, -2.42, -7.14, -8.98, -9.18, -9.88]
[   85.9s rss 1.17 GB] written crossing_drift.json, crossing_fine.csv


==> anc/scripts/s33_crossing_drift.py <==
"""s33_crossing_drift.py -- Section 4.2 and open question 2 of "BSD Invariants and Murmurations of Elliptic Curves" (v4): the first
sign change of Cov(a_p, L(E,1) | y) near y = 0 at bin width 0.001 on y <= 0.03, in disjoint conductor windows, with class-bootstrap
intervals.

Provenance
  written 2026-10-01 for arXiv:2603.04604v3; Python 3.11, numpy 1.26, pandas 2.3, pyarrow.
  Run:  VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 /usr/bin/time -l python s33_crossing_drift.py      (single process)
  The definitions below (primary and the two secondary crossings, the windows) were fixed before the first run.

Inputs (read only; WORK = root of the data tree)
  WORK/papers_Q_v2/data_pN/reps.csv              class representatives (row order of the trace chunks and of the bin sums)
  WORK/papers_Q_v2/data_pN/primes.npy            the 9,592 primes p <= 1e5 (column order of the chunks)
  WORK/papers_Q_v2/data_pN/chunks/ap_chunk_*.npy a_p (int16); only the rank-0 rows and the columns p <= 2999 are read, chunk by chunk
                                                 (memory-mapped; one chunk's rank-0 block, about 10^4 x 430 int16, in memory at a time)
  WORK/audit/q_data/ecdata_allbsd.parquet        Cremona allbsd: rank, L(E,1)
  anchor: WORK/papers_Q_v2/data_pN/binsums_K100.npz (S1, n; rank-0 rows, bins 0-2 only)

Definitions (rank-0 class representatives, 168,760; good primes p (p not dividing N))
  fine bins       j = 0..29, bin j = (N j/1000, N (j+1)/1000] in p (exact integer test N j < 1000 p <= N (j+1)), i.e. y = p/N in
                  (j/1000, (j+1)/1000]; centre y_j = (j + 1/2)/1000. Per class: S1_Ej = sum of a_p, n_Ej = number of good primes.
                  Anchor: sums of ten consecutive fine bins equal the K = 100 bin sums of bins 0-2 exactly.
  covariance      Cov_j = sum_E L_E S1_Ej / T_j - (sum_E S1_Ej / T_j)(sum_E L_E n_Ej / T_j), T_j = sum_E n_Ej (pairs-weighted, as in the
                  paper); SE linearised and clustered by class (influence (L_E - m)(S1_Ej - n_Ej abar) - n_Ej Cov_j, over T_j); z = Cov/SE.
  primary         the first sign change of Cov_j over j = 0..29: the first j with Cov_j != 0 and sign(Cov_j) != sign(Cov_{j+1}),
                  located by linear interpolation between the bin centres y_j and y_{j+1}.
  secondary S1    the same on the grid of width 0.005 (sums of five consecutive fine bins; 6 bins on y <= 0.03).
  secondary S2    the first j with Cov_j > 0 and Cov_{j+1}, ..., Cov_{j+5} all < 0 (a change to a run of at least five negative fine
                  bins), located by linear interpolation between y_j and y_{j+1}.
  windows         primary (disjoint): N < 2*10^4, [2, 4)*10^4, [4, 6)*10^4, [6, 8)*10^4, [8, 10)*10^4; also all N < 10^5, the two
                  windows of Section 4.1 ([10^4, 5*10^4] and (5*10^4, 10^5)) and the window N >= 8*10^4 is the last disjoint one.
  bootstrap       B = 1000 resamples of the classes of the window with replacement (numpy default_rng(20261005), one stream for all
                  windows in the order listed); every crossing recomputed in every replicate; 95% interval = 2.5% / 97.5% percentiles
                  of the replicates that have a crossing on y <= 0.03; the number of replicates without one and the share whose primary
                  crossing lies between the same two bin centres as the point estimate are recorded.

Outputs
  WORK/papers_Q_v2/p2/v3_short/csv/crossing_drift.json   per window: classes, conductor summary, crossings (primary, S1, S2) with intervals,
                                                         Cov and z on the first ten fine bins and on the six 0.005 bins, anchor
  WORK/papers_Q_v2/p2/v3_short/csv/crossing_fine.csv     per window and fine bin: pairs, Cov, SE, z
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1')
os.environ.setdefault('OMP_NUM_THREADS', '1')
import json, resource, sys, time
import numpy as np
import pandas as pd

WORK = os.environ.get('WORK', '/path/to/WORK')
D = f'{WORK}/papers_Q_v2/data_pN'
OUT = os.environ.get('OUT', f'{WORK}/papers_Q_v2/p2/v3_short/csv')
B, SEED, NJ = 1000, 20261005, 30
T0 = time.time()


def rss_gb():
    r = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return r / 1e9 if sys.platform == 'darwin' else r * 1024 / 1e9


def log(*a):
    print(f'[{time.time() - T0:7.1f}s rss {rss_gb():.2f} GB]', *a, flush=True)


reps = pd.read_csv(f'{D}/reps.csv', usecols=['rep_idx', 'ap_row', 'N'])
P = np.load(f'{D}/primes.npy').astype(np.int64)
b = pd.read_parquet(f'{WORK}/audit/q_data/ecdata_allbsd.parquet', columns=['N', 'rank', 'L1'])
b = b[b.N < 100000].reset_index(drop=True)
assert len(b) == 657396 and len(reps) == 437226
r = b.loc[reps.ap_row.values].reset_index(drop=True)
assert (r.N.values == reps.N.values).all()
idx = np.nonzero(r['rank'].values == 0)[0]
assert len(idx) == 168760
N = reps.N.values[idx].astype(np.int64)
L = r.L1.values[idx].astype(float)
del b, r, reps
assert 30 * N.max() < 1000 * 3001                  # every prime of a fine bin is <= 2999
nc = int(np.searchsorted(P, 2999, side='right'))
Pc = P[:nc]
S1f = np.zeros((len(idx), NJ)); nf = np.zeros((len(idx), NJ))
for k, lo, hi in [tuple(map(int, l.split())) for l in open(f'{D}/chunks/bounds.txt')]:
    rows = np.nonzero((idx >= lo) & (idx < hi))[0]
    if len(rows) == 0:
        continue
    M = np.load(f'{D}/chunks/ap_chunk_{k:02d}.npy', mmap_mode='r')
    A = np.asarray(M[idx[rows] - lo, :nc])                     # int16 block
    del M
    Nr = N[rows][:, None]
    J = (1000 * Pc[None, :] + Nr - 1) // Nr - 1                # ceil(1000 p / N) - 1
    ok = (J <= NJ - 1) & (Nr % Pc[None, :] != 0)
    flat = (np.arange(len(rows))[:, None] * NJ + J)[ok]
    S1f[rows] = np.bincount(flat, weights=A[ok].astype(float), minlength=len(rows) * NJ).reshape(len(rows), NJ)
    nf[rows] = np.bincount(flat, minlength=len(rows) * NJ).reshape(len(rows), NJ)
    del A, J, ok, flat
log('fine bin sums from the trace chunks', S1f.shape, 'columns p <=', int(Pc[-1]), '(', nc, 'primes)')
with np.load(f'{D}/binsums_K100.npz') as Z:
    a_S1 = Z['S1'][idx, :3]
    a_n = Z['n'][idx, :3]
anchor = dict(max_abs_S1=float(np.abs(S1f.reshape(-1, 3, 10).sum(2) - a_S1).max()),
              max_abs_n=float(np.abs(nf.reshape(-1, 3, 10).sum(2) - a_n).max()))
del a_S1, a_n
log('anchor vs binsums_K100 bins 0-2:', anchor)

yf = (np.arange(NJ) + .5) / 1000
y5 = (np.arange(NJ // 5) + .5) / 200


def cov_se(S, n, x, c=None):
    if c is None:
        c = np.ones(len(x))
    T = c @ n
    abar = (c @ S) / T
    m = ((c * x) @ n) / T
    cv = ((c * x) @ S) / T - abar * m
    return cv, T, abar, m


def se_lin(S, n, x, cv, T, abar, m):
    t = (S - n * abar) * (x[:, None] - m) - n * cv
    return np.sqrt((t ** 2).sum(0)) / T


def first_cross(v, yc):
    for k in range(len(v) - 1):
        if np.isnan(v[k]) or np.isnan(v[k + 1]):
            continue
        if v[k] != 0 and np.sign(v[k]) != np.sign(v[k + 1]):
            return float(yc[k] + (yc[k + 1] - yc[k]) * v[k] / (v[k] - v[k + 1])), k
    return np.nan, -1


def persist_cross(v, yc, run=5):
    for k in range(len(v) - run):
        if v[k] > 0 and (v[k + 1:k + 1 + run] < 0).all():
            return float(yc[k] + (yc[k + 1] - yc[k]) * v[k] / (v[k] - v[k + 1])), k
    return np.nan, -1


def crossings(S, n, x, c=None):
    cv, *_ = cov_se(S, n, x, c)
    S5 = S.reshape(len(x), NJ // 5, 5).sum(2); n5 = n.reshape(len(x), NJ // 5, 5).sum(2)
    cv5, *_ = cov_se(S5, n5, x, c)
    return first_cross(cv, yf), first_cross(cv5, y5), persist_cross(cv, yf)


WIN = {'N<2e4': (0, 20000), '2e4<=N<4e4': (20000, 40000), '4e4<=N<6e4': (40000, 60000), '6e4<=N<8e4': (60000, 80000),
       '8e4<=N<1e5': (80000, 100000), 'all': (0, 100000), '1e4<=N<=5e4': (10000, 50001), '5e4<N<1e5': (50001, 100000)}
rng = np.random.default_rng(SEED)
res = {'provenance': f's33_crossing_drift.py, 2026-10-01; rank-0 class representatives (168,760); good primes; fine bins of width 0.001 '
                     f'on y <= 0.03; class bootstrap B = {B}, seed {SEED}; see the docstring', 'anchor_binsums_K100': anchor, 'windows': {}}
rows_csv = []
for name, (lo, hi) in WIN.items():
    m = (N >= lo) & (N < hi)
    S, n_, x = S1f[m], nf[m], L[m]
    cv, T, abar, mm = cov_se(S, n_, x)
    se = se_lin(S, n_, x, cv, T, abar, mm)
    S5 = S.reshape(len(x), 6, 5).sum(2); n5 = n_.reshape(len(x), 6, 5).sum(2)
    cv5, T5, ab5, m5 = cov_se(S5, n5, x)
    se5 = se_lin(S5, n5, x, cv5, T5, ab5, m5)
    (p_y, p_k), (s1_y, s1_k), (s2_y, s2_k) = crossings(S, n_, x)
    bt = np.full((B, 3), np.nan); bk = np.full(B, -1)
    for bi in range(B):
        c = np.bincount(rng.integers(0, len(x), len(x)), minlength=len(x)).astype(float)
        (a1, k1), (a2, _), (a3, _) = crossings(S, n_, x, c)
        bt[bi] = (a1, a2, a3); bk[bi] = k1

    def iv(col):
        v = bt[:, col]; v = v[~np.isnan(v)]
        return [float(np.quantile(v, .025)), float(np.quantile(v, .975))] if len(v) else [np.nan, np.nan]
    w = dict(N_range=[lo, hi], n_classes=int(m.sum()), N_median=float(np.median(N[m])), N_mean=float(N[m].mean()),
             pairs_first10=T[:10].astype(int).tolist(),
             primary=dict(y=p_y, between_bins=[p_k, p_k + 1], q025_q975=iv(0), n_boot_no_crossing=int(np.isnan(bt[:, 0]).sum()),
                          share_same_bin_pair=float((bk == p_k).mean()), boot_sd=float(np.nanstd(bt[:, 0], ddof=1))),
             secondary_S1_width0005=dict(y=s1_y, between_bins=[s1_k, s1_k + 1], q025_q975=iv(1), n_boot_no_crossing=int(np.isnan(bt[:, 1]).sum())),
             secondary_S2_persist5=dict(y=s2_y, between_bins=[s2_k, s2_k + 1], q025_q975=iv(2), n_boot_no_crossing=int(np.isnan(bt[:, 2]).sum())),
             cov_first10=[round(float(v), 4) for v in cv[:10]], z_first10=[round(float(v), 2) for v in (cv / se)[:10]],
             cov_width0005=[round(float(v), 4) for v in cv5], z_width0005=[round(float(v), 2) for v in (cv5 / se5)],
             n_sign_changes_fine=int(sum(1 for k in range(NJ - 1) if np.sign(cv[k]) != np.sign(cv[k + 1]))),
             n_negative_fine_bins=int((cv < 0).sum()))
    res['windows'][name] = w
    for j in range(NJ):
        rows_csv.append(dict(window=name, bin=j, y_lo=j / 1000, y_hi=(j + 1) / 1000, y_ctr=yf[j], pairs=int(T[j]), cov=cv[j], se=se[j],
                             z=cv[j] / se[j]))
    log(f'{name:13s} classes {w["n_classes"]:6d}  primary {p_y:.5f} {w["primary"]["q025_q975"]} (no-cross {w["primary"]["n_boot_no_crossing"]}, '
        f'same pair {w["primary"]["share_same_bin_pair"]:.2f})  S1 {s1_y:.5f} {w["secondary_S1_width0005"]["q025_q975"]}  '
        f'S2 {s2_y:.5f} {w["secondary_S2_persist5"]["q025_q975"]}  cov[:10] {w["cov_first10"]}  z[:10] {w["z_first10"]}')
res['peak_rss_GB'] = round(rss_gb(), 2); res['runtime_s'] = round(time.time() - T0, 1)
pd.DataFrame(rows_csv).to_csv(f'{OUT}/crossing_fine.csv', index=False, float_format='%.8g')
json.dump(res, open(f'{OUT}/crossing_drift.json', 'w'), indent=1)
log('written crossing_drift.json, crossing_fine.csv')


==> anc/scripts/s34_ss_rank01.log <==
[    0.2s rss 0.44 GB] loaded S1 + S1bad for 1686 prime-conductor classes
[    0.7s rss 0.44 GB] prime_1e4 {"n_classes": 1357, "rank_counts": [416, 624, 288, 29], "diagonal": {"beta": -0.3078974521084791, "se_beta": 0.03250288815950896, "chi2": 55.90766402039218, "dof": 39, "p": 0.03878385255223119}, "full": {"beta": -0.3217130605183511, "se_beta": 0.033375063540554736, "chi2": 67.48930898743924, "dof": 39, "p": 0.003103514596661201, "p_boot": 0.005}}
[    1.1s rss 0.44 GB] prime_1e4_rank01 {"n_classes": 1040, "rank_counts": [416, 624, 0, 0], "diagonal": {"beta": 0.24494848509111045, "se_beta": 0.0329030856462988, "chi2": 102.0173427356857, "dof": 39, "p": 1.5293062288806226e-07}, "full": {"beta": 0.2125128002920616, "se_beta": 0.0213853258689831, "chi2": 114.36520948036966, "dof": 39, "p": 2.495755381686645e-09, "p_boot": 0.0}}
[    1.3s rss 0.44 GB] prime_1e4_rank0 {"n_classes": 416, "rank_counts": [416, 0, 0, 0], "diagonal": {"beta": 0.4946542002172207, "se_beta": 0.0520155299025265, "chi2": 139.89930996260884, "dof": 39, "p": 2.7380896310202313e-13}, "full": {"beta": 0.45640515677281335, "se_beta": 0.040472726051839894, "chi2": 159.59019346005772, "dof": 39, "p": 1.5908537895836063e-16, "p_boot": 0.0}}
[    1.5s rss 0.44 GB] prime_1e4_rank1 {"n_classes": 624, "rank_counts": [0, 624, 0, 0], "diagonal": {"beta": 0.08026646395749384, "se_beta": 0.040544144252242086, "chi2": 63.73292633022119, "dof": 39, "p": 0.007464444166151219}, "full": {"beta": 0.08880694427468214, "se_beta": 0.019764030920999, "chi2": 75.07064397956967, "dof": 39, "p": 0.0004564231841620252, "p_boot": 0.003}}
[    1.7s rss 0.44 GB] prime_1e4_rank_ge2 {"n_classes": 317, "rank_counts": [0, 0, 288, 29], "diagonal": {"beta": -1.9969876568890064, "se_beta": 0.06422803318823793, "chi2": 108.87064988032512, "dof": 39, "p": 1.6017910556704006e-08}, "full": {"beta": -1.9670245860174134, "se_beta": 0.06577968181480952, "chi2": 138.39381119506555, "dof": 39, "p": 4.775861620086712e-13, "p_boot": 0.0}}
[    2.3s rss 0.44 GB] prime_all {"n_classes": 1686, "rank_counts": [546, 763, 347, 30], "diagonal": {"beta": -0.33197297132247433, "se_beta": 0.028003988690407197, "chi2": 52.24951192913805, "dof": 39, "p": 0.0761722432492517}, "full": {"beta": -0.339896660776711, "se_beta": 0.02908798692485232, "chi2": 67.73148579664455, "dof": 39, "p": 0.0029276918491077516, "p_boot": 0.006}}
[    2.7s rss 0.44 GB] prime_all_rank01 {"n_classes": 1309, "rank_counts": [546, 763, 0, 0], "diagonal": {"beta": 0.20641199958577186, "se_beta": 0.027882103862228978, "chi2": 94.6744594899966, "dof": 39, "p": 1.5728428965834886e-06}, "full": {"beta": 0.1680733925870835, "se_beta": 0.01790536962608574, "chi2": 103.98857844165646, "dof": 39, "p": 8.052481692014523e-08, "p_boot": 0.0}}
[    2.7s rss 0.44 GB] anchors {"prime_1e4": {"beta_ss_summary": -0.307897, "se_ss_summary": 0.0325029, "chi2_ss_summary": 55.9077, "n_ss_summary": 1357, "abs_diff_beta": 4.5210847909871177e-07, "abs_diff_se": 1.1840491039027956e-08, "abs_diff_chi2": 3.597960781576148e-05}, "prime_1e4_rank01": {"beta_ss_summary": 0.244948, "se_ss_summary": 0.0329031, "chi2_ss_summary": 102.017, "n_ss_summary": 1040, "abs_diff_beta": 4.850911104470335e-07, "abs_diff_se": 1.4353701199842916e-08, "abs_diff_chi2": 0.0003427356857059749}, "prime_1e4_full_vs_s22": {"abs_diff_beta": 0.0, "abs_diff_chi2": 0.0}}
[    2.7s rss 0.44 GB] written /path/to/WORK/papers_Q_v2/p2/v3_short/csv/ss_rank01.json


==> anc/scripts/s34_ss_rank01.py <==
"""s34_ss_rank01.py -- Section 6 of "BSD Invariants and Murmurations of Elliptic Curves" (v4): the constant-offset fit D = P + beta to
Sawin-Sutherland's prediction (7) on the prime-conductor classes of rank 0 and 1 only, next to all ranks, with diagonal errors and with
the full between-bin covariance.

Provenance
  written 2026-10-01 for arXiv:2603.04604v3; Python 3.11, numpy 1.26, scipy 1.16, pandas 2.3, pyarrow. The data vector, the fits and the
  bootstrap calibration are those of s22_ss_fullcov.py, applied to subfamilies selected by rank.
  Run:  VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 /usr/bin/time -l python s34_ss_rank01.py      (single process)

Inputs (read only; WORK = root of the data tree; ANC = the ancillary csv directory of the paper)
  WORK/papers_Q_v2/data_pN/reps.csv           class representatives (row order of the bin sums), N
  WORK/papers_Q_v2/data_pN/binsums_K40.npz    members S1 (sum of a_p, good p) and S1bad (sum of the stored a_p at p | N), K = 40;
                                              only the rows of prime N are kept
  WORK/audit/q_data/ecdata_allbsd.parquet     Cremona allbsd: rank (root number eps = (-1)^rank)
  ANC/ss_prediction_K40.csv                   bin averages of the right-hand side of (7), column P_Q3000_M10000 (ss_02_prediction.py)
  anchors: ANC/ss_summary.csv (rows grid 40, families prime_1e4 and prime_1e4_rank01, statistic SS_eq7_norm; ss_04_compare.py),
           WORK/papers_Q_v2/p2/v3_short/csv/ss_fullcov.json (s22_ss_fullcov.py, family prime_1e4)

Definitions (K = 40, bin j = (j/40, (j+1)/40], centre y_j)
  per class       T_Ej = K eps_E / N_E * log(N_E y_j) * (S1 + S1bad)_Ej     (normalisation of (7); all primes of the bin)
  data            D_j = mean of T_Ej over the classes of the family (equal weight per class)
  covariance      S = sample covariance of the vectors T_E (ddof = 1) / n            (full); diagonal: SE with ddof = 0 (as ss_03_data.py)
  offset fit      beta = 1' S^-1 (D - P) / 1' S^-1 1, SE = (1' S^-1 1)^(-1/2), chi2 = r' S^-1 r with r = D - P - beta, dof = 39,
                  p = chi2_39 tail; bootstrap calibration of the full-covariance chi2 as in s22 (B = 2000, numpy default_rng(20261006))
  families        prime N with 10^4 <= N < 10^5: all ranks ("prime_1e4"), rank <= 1 ("prime_1e4_rank01"), rank 0, rank 1,
                  rank >= 2; prime N < 10^5: all ranks and rank <= 1

Outputs
  WORK/papers_Q_v2/p2/v3_short/csv/ss_rank01.json
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1')
os.environ.setdefault('OMP_NUM_THREADS', '1')
import json, resource, sys, time
import numpy as np
import pandas as pd
from scipy import stats

WORK = os.environ.get('WORK', '/path/to/WORK')
D_ = f'{WORK}/papers_Q_v2/data_pN'
ANC = os.environ.get('ANC', f'{WORK}/papers_Q_v2/p2/v3_short/src/anc/csv')
OUT = os.environ.get('OUT', f'{WORK}/papers_Q_v2/p2/v3_short/csv')
K, B, SEED = 40, 2000, 20261006
T0 = time.time()


def rss_gb():
    r = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return r / 1e9 if sys.platform == 'darwin' else r * 1024 / 1e9


def log(*a):
    print(f'[{time.time() - T0:7.1f}s rss {rss_gb():.2f} GB]', *a, flush=True)


reps = pd.read_csv(f'{D_}/reps.csv', usecols=['rep_idx', 'ap_row', 'N'])
b = pd.read_parquet(f'{WORK}/audit/q_data/ecdata_allbsd.parquet', columns=['N', 'rank'])
b = b[b.N < 100000].reset_index(drop=True)
rank = b['rank'].values[reps.ap_row.values]
assert (b.N.values[reps.ap_row.values] == reps.N.values).all()
N = reps.N.values.astype(np.int64)
del b
sieve = np.ones(N.max() + 1, bool); sieve[:2] = False
for i in range(2, int(N.max() ** .5) + 1):
    if sieve[i]:
        sieve[i * i::i] = False
isp = sieve[N]
w1e4 = isp & (N >= 10000)
FAM = {'prime_1e4': w1e4, 'prime_1e4_rank01': w1e4 & (rank <= 1), 'prime_1e4_rank0': w1e4 & (rank == 0),
       'prime_1e4_rank1': w1e4 & (rank == 1), 'prime_1e4_rank_ge2': w1e4 & (rank >= 2),
       'prime_all': isp, 'prime_all_rank01': isp & (rank <= 1)}
rows_ = np.nonzero(isp)[0]
with np.load(f'{D_}/binsums_K40.npz') as Z:
    A = Z['S1'][rows_]
    A += Z['S1bad'][rows_]
log('loaded S1 + S1bad for', len(rows_), 'prime-conductor classes')
eps = np.where(rank % 2 == 0, 1.0, -1.0)
yc = (np.arange(K) + .5) / K
pos = {r_: i for i, r_ in enumerate(rows_)}
P = pd.read_csv(f'{ANC}/ss_prediction_K40.csv', comment='#')['P_Q3000_M10000'].values
one = np.ones(K)


def offset_fit(Dv, Sinv):
    r0 = Dv - P
    beta = float(one @ Sinv @ r0 / (one @ Sinv @ one)); se = float(1 / np.sqrt(one @ Sinv @ one))
    r = r0 - beta
    return beta, se, float(r @ Sinv @ r)


res = {'provenance': 's34_ss_rank01.py, 2026-10-01; K = 40; see the script docstring', 'bootstrap': dict(B=B, seed=SEED)}
rng = np.random.default_rng(SEED)
for fam, m in FAM.items():
    ii = np.array([pos[r_] for r_ in np.nonzero(m)[0]])
    Nf = N[m].astype(float)
    T = A[ii] * (K * eps[m] / Nf)[:, None] * (np.log(Nf)[:, None] + np.log(yc)[None, :])
    n = len(ii)
    Dv = T.mean(0)
    C = np.cov(T, rowvar=False, ddof=1) / n
    se0 = np.sqrt(((T - Dv) ** 2).sum(0)) / n
    bd, sbd, c2d = offset_fit(Dv, np.diag(1 / se0 ** 2))
    Ci = np.linalg.inv(C)
    bf, sbf, c2f = offset_fit(Dv, Ci)
    c2b = np.empty(B)
    for k in range(B):
        sel = rng.integers(0, n, n)
        Tb = T[sel]; Db = Tb.mean(0); Cb = np.cov(Tb, rowvar=False, ddof=1) / n
        Cbi = np.linalg.inv(Cb); r0 = Db - Dv
        be = one @ Cbi @ r0 / (one @ Cbi @ one); r = r0 - be
        c2b[k] = r @ Cbi @ r
    rk = rank[m]
    res[fam] = dict(n_classes=int(n), rank_counts=np.bincount(rk, minlength=4).tolist(),
                    diagonal=dict(beta=bd, se_beta=sbd, chi2=c2d, dof=K - 1, p=float(stats.chi2.sf(c2d, K - 1))),
                    full=dict(beta=bf, se_beta=sbf, chi2=c2f, dof=K - 1, p=float(stats.chi2.sf(c2f, K - 1)),
                              p_boot=float((c2b >= c2f).mean())),
                    chi2_no_offset_diag=float((((Dv - P) / se0) ** 2).sum()))
    log(fam, json.dumps({k: res[fam][k] for k in ('n_classes', 'rank_counts', 'diagonal', 'full')}))
# anchors
ssum = pd.read_csv(f'{ANC}/ss_summary.csv', comment='#')
an = {}
for fam in ('prime_1e4', 'prime_1e4_rank01'):
    row = ssum[(ssum.grid == 40) & (ssum.family == fam) & (ssum.statistic == 'SS_eq7_norm')].iloc[0]
    an[fam] = dict(beta_ss_summary=float(row.beta), se_ss_summary=float(row.se_beta), chi2_ss_summary=float(row.chi2_after_beta),
                   n_ss_summary=int(row.n_classes), abs_diff_beta=abs(float(row.beta) - res[fam]['diagonal']['beta']),
                   abs_diff_se=abs(float(row.se_beta) - res[fam]['diagonal']['se_beta']),
                   abs_diff_chi2=abs(float(row.chi2_after_beta) - res[fam]['diagonal']['chi2']))
try:
    s22 = json.load(open(f'{OUT}/ss_fullcov.json'))['prime_1e4']['full']
    an['prime_1e4_full_vs_s22'] = dict(abs_diff_beta=abs(s22['beta'] - res['prime_1e4']['full']['beta']),
                                       abs_diff_chi2=abs(s22['chi2'] - res['prime_1e4']['full']['chi2']))
except FileNotFoundError:
    pass
res['anchors'] = an
res['peak_rss_GB'] = round(rss_gb(), 2); res['runtime_s'] = round(time.time() - T0, 1)
log('anchors', json.dumps(an))
json.dump(res, open(f'{OUT}/ss_rank01.json', 'w'), indent=1)
log('written', f'{OUT}/ss_rank01.json')


==> anc/scripts/s35_cp_concentration.py <==
"""s35_cp_concentration.py — concentration of the Tamagawa weight on the rank-0 class representatives (curve 1), N < 1e5.
Inputs: data_pN/reps.csv; Cremona allbsd table (parquet). Output: csv/cp_concentration.json. 2026-10-01."""
import json, sys, numpy as np, pandas as pd
WORK = sys.argv[1] if len(sys.argv) > 1 else '/path/to/WORK'
reps = pd.read_csv(f'{WORK}/data_pN/reps.csv')
b = pd.read_parquet(f'{WORK}/cremona_inputs/ecdata_allbsd.parquet', columns=['N', 'rank', 'cp'])
b = b[b.N < 100000].reset_index(drop=True); r = b.loc[reps.ap_row.values].reset_index(drop=True)
w = r.cp.values[r['rank'].values == 0].astype(float)
k = int(np.ceil(0.01 * len(w))); top = np.sort(w)[::-1]
out = dict(n_classes=int(len(w)), effective_number=float(w.sum()**2 / (w**2).sum()), top1pct_share=float(top[:k].sum() / w.sum()), max=int(w.max()))
json.dump(out, open('cp_concentration.json', 'w'), indent=1); print(out)


==> anc/scripts/s36_pdivn.py <==
"""s36_pdivn.py — in the decomposition (6), the extra parts p*a_{n/p} of the terms with p | n (a_p a_n = a_{pn} + p a_{n/p} for good p | n):
M_b( sum_{m>=1} w_{pm} * p * a_m ) per bin b of y = p/N (K = 100), rank-0 class representatives, good primes p, pairs-weighted as M_b.
w_n = 2 n^-1 exp(-2 pi n / sqrt N); n = p m <= 2000 (w_2000 < 1e-17 for N < 1e5). a_m (m <= 1000) from the traces by multiplicativity.
Inputs: data_pN/{reps.csv, primes.npy, chunks/, binsums_K100.npz}; Cremona allbsd (parquet). Output: csv/pdivn.json. 2026-10-01."""
import json, sys, numpy as np, pandas as pd
WORK = sys.argv[1] if len(sys.argv) > 1 else '/path/to/WORK'
D = f'{WORK}/data_pN'
reps = pd.read_csv(f'{D}/reps.csv'); P = np.load(f'{D}/primes.npy').astype(np.int64)
b = pd.read_parquet(f'{WORK}/cremona_inputs/ecdata_allbsd.parquet', columns=['N', 'rank'])
b = b[b.N < 100000].reset_index(drop=True); rk = b['rank'].values[reps.ap_row.values]
idx = np.nonzero(rk == 0)[0]; N = reps.N.values[idx].astype(np.int64)
MMAX = 1000; NMAX = 2000
nq = int(np.searchsorted(P, MMAX, side='right')); Pq = P[:nq]
bounds = [tuple(map(int, l.split())) for l in open(f'{D}/chunks/bounds.txt')]
A = np.zeros((len(reps), nq), np.float32)
for k, lo, hi in bounds:
    M = np.load(f'{D}/chunks/ap_chunk_{k:02d}.npy', mmap_mode='r'); A[lo:hi] = M[:, :nq]
A = A[idx].astype(np.float64)
an = np.zeros((len(idx), MMAX + 1)); an[:, 1] = 1.0
spf = np.zeros(MMAX + 1, np.int64)
for p in Pq:
    for m in range(p, MMAX + 1, p):
        if spf[m] == 0: spf[m] = p
for j, p in enumerate(Pq):
    good = (N % p != 0); pk = p; prev2 = np.ones(len(idx)); prev = A[:, j].copy(); an[:, p] = prev
    while pk * p <= MMAX:
        pk *= p; cur = np.where(good, A[:, j] * prev - p * prev2, A[:, j] * prev); an[:, pk] = cur; prev2, prev = prev, cur
for n in range(2, MMAX + 1):
    p = spf[n]; m = n; e = 1
    while m % p == 0: m //= p; e *= p
    if m > 1: an[:, n] = an[:, e] * an[:, m]
sq = np.sqrt(N.astype(float)); K = 100
num = np.zeros(K)
BLK = 10000                                                 # curves per block (keeps peak memory low)
for p in P[P <= NMAX]:
    ms = np.arange(1, NMAX // p + 1); ms = ms[ms <= MMAX]
    if len(ms) == 0: continue
    for s0 in range(0, len(idx), BLK):
        sl = slice(s0, s0 + BLK)
        w = 2.0 / (p * ms)[None, :] * np.exp(-2 * np.pi * (p * ms)[None, :] / sq[sl, None])
        extra = p * (w * an[sl][:, ms]).sum(1)                 # per curve, for this prime p
        Nb = N[sl]; ok = (Nb % p != 0) & (p <= Nb)             # good prime in range
        bins = np.minimum(np.ceil(p / Nb * K).astype(int) - 1, K - 1)
        np.add.at(num, bins[ok], extra[ok])
Z = np.load(f'{D}/binsums_K100.npz'); nb = Z['n'][idx].sum(0); del Z
val = num / nb
out = dict(extra_by_bin=val.tolist(), bin0=float(val[0]), max_other_bins=float(np.abs(val[1:]).max()))
json.dump(out, open('pdivn.json', 'w'), indent=1); print('bin0 %.5f  max other %.3e' % (out['bin0'], out['max_other_bins']))


==> anc/scripts/s41_rootno.log <==
[    0.4s rss 0.38 GB] 8 gp processes started
[    1.6s rss 0.38 GB] gp done; chunks with stderr output: 0
[    1.6s rss 0.38 GB] result: {"n_classes": 437226, "n_parsed": 437226, "gp_chunks_with_stderr": 0, "n_agree": 437226, "n_disagree": 0, "by_rank": {"0": {"n": 168760, "agree": 168760}, "1": {"n": 222439, "agree": 222439}, "2": {"n": 45496, "agree": 45496}, "3": {"n": 531, "agree": 531}}, "counts_w_pari": {"+1": 214256, "-1": 222970}}
[    1.6s rss 0.38 GB] written rootno_check.json
        1.96 real         3.55 user         6.38 sys
           375963648  maximum resident set size
                   0  average shared memory size
                   0  average unshared data size
                   0  average unshared stack size
               93170  page reclaims
                 187  page faults
                   0  swaps
                   0  block input operations
                   0  block output operations
                   0  messages sent
                   0  messages received
                   0  signals received
                  47  voluntary context switches
                7690  involuntary context switches
          7090913370  instructions retired
          2437941443  cycles elapsed
           329319240  peak memory footprint


==> anc/scripts/s41_rootno.py <==
"""s41_rootno.py -- Sections 2 and 7.3 of "BSD Invariants and Murmurations of Elliptic Curves" (arXiv:2603.04604v3): the global root
number of every class representative computed with PARI/GP (ellrootno) and compared with (-1)^rank, the value used in the paper.

Provenance
  written 2026-10-01 for arXiv:2603.04604v3; Python 3.11, numpy 1.26, pandas 2.3, pyarrow; PARI/GP 2.17 (gp on the PATH).
  Run:  VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 /usr/bin/time -l python s41_rootno.py > s41_rootno.log 2>&1
  The 437,226 a-invariant vectors are split into NCHUNK = 8 contiguous chunks, each written to a temporary directory (TMPDIR) and run
  by its own gp process (`gp -q -f -s 64000000`, PARI stack 64 MB; about 90 MB each); the chunks run concurrently (at most 8 gp processes). The time reported by
  /usr/bin/time covers this Python process; the gp processes are its children.

Inputs (read only; WORK = root of the data tree)
  WORK/papers_Q_v2/data_pN/reps.csv          class representatives (curve 1 of each isogeny class, N < 1e5): N, label, a-invariants
  WORK/audit/q_data/ecdata_allbsd.parquet    Cremona allbsd: rank
Definitions
  w_PARI   ellrootno(ellinit(a-invariants)), the global root number (+1 or -1)
  w_used   (-1)^rank (rank from Cremona's tables)
Output
  ANC/rootno_check.json   (ANC = ../csv next to this script): counts, agreement, every disagreement (label, N, rank, w_PARI)
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1')
os.environ.setdefault('OMP_NUM_THREADS', '1')
import json, resource, subprocess, sys, tempfile, time
import numpy as np
import pandas as pd

WORK = os.environ.get('WORK', '/path/to/WORK')
D = f'{WORK}/papers_Q_v2/data_pN'
OUT = os.environ.get('OUT', os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'csv'))
NCHUNK = 8
T0 = time.time()


def rss_gb():
    r = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return r / 1e9 if sys.platform == 'darwin' else r * 1024 / 1e9


def log(*a):
    print(f'[{time.time() - T0:7.1f}s rss {rss_gb():.2f} GB]', *a, flush=True)


reps = pd.read_csv(f'{D}/reps.csv', usecols=['rep_idx', 'ap_row', 'N', 'label', 'ainvs'])
b = pd.read_parquet(f'{WORK}/audit/q_data/ecdata_allbsd.parquet', columns=['N', 'rank'])
b = b[b.N < 100000].reset_index(drop=True)
assert len(b) == 657396 and len(reps) == 437226
rank = b['rank'].values[reps.ap_row.values]
assert (b.N.values[reps.ap_row.values] == reps.N.values).all()
del b
w_used = np.where(rank % 2 == 0, 1, -1)
ainv = reps.ainvs.values
bounds = np.linspace(0, len(ainv), NCHUNK + 1).astype(int)
tmp = tempfile.mkdtemp(prefix='s41_rootno_')
procs = []
for k in range(NCHUNK):
    lo, hi = bounds[k], bounds[k + 1]
    with open(f'{tmp}/a_{k}.txt', 'w') as f:
        f.write('\n'.join(ainv[lo:hi]) + '\n')
    with open(f'{tmp}/c_{k}.gp', 'w') as f:
        f.write(f'V = readvec("{tmp}/a_{k}.txt"); for(i = 1, #V, print(ellrootno(ellinit(V[i]))));\n')
    out = open(f'{tmp}/o_{k}.txt', 'w'); err = open(f'{tmp}/e_{k}.txt', 'w')
    procs.append((k, lo, hi, subprocess.Popen(['gp', '-q', '-f', '-s', '64000000', f'{tmp}/c_{k}.gp'], stdin=subprocess.DEVNULL, stdout=out, stderr=err), out, err))
log(f'{NCHUNK} gp processes started')
w_pari = np.zeros(len(ainv), int); nerr = 0
for k, lo, hi, p, out, err in procs:
    rc = p.wait(); out.close(); err.close()
    vals = [int(t) for t in open(f'{tmp}/o_{k}.txt').read().split()]
    etxt = open(f'{tmp}/e_{k}.txt').read().strip()
    assert rc == 0 and len(vals) == hi - lo, (k, rc, len(vals), hi - lo, etxt[:500])
    nerr += len(etxt) > 0
    w_pari[lo:hi] = vals
log('gp done; chunks with stderr output:', nerr)
assert set(np.unique(w_pari)) <= {-1, 1}
dis = np.nonzero(w_pari != w_used)[0]
res = {'provenance': 's41_rootno.py, 2026-10-01; PARI/GP ellrootno on the 437,226 class representatives; see the docstring',
       'gp_version': subprocess.run(['gp', '--version-short'], capture_output=True, text=True).stdout.strip(),
       'n_classes': int(len(ainv)), 'n_parsed': int((w_pari != 0).sum()), 'gp_chunks_with_stderr': int(nerr),
       'n_agree': int((w_pari == w_used).sum()), 'n_disagree': int(len(dis)),
       'by_rank': {str(r_): dict(n=int((rank == r_).sum()), agree=int(((rank == r_) & (w_pari == w_used)).sum())) for r_ in range(4)},
       'disagreements': [dict(label=str(reps.label.values[i]), N=int(reps.N.values[i]), rank=int(rank[i]), w_pari=int(w_pari[i])) for i in dis[:1000]],
       'counts_w_pari': {'+1': int((w_pari == 1).sum()), '-1': int((w_pari == -1).sum())}}
for k in range(NCHUNK):
    for f in ('a', 'o', 'e'):
        os.remove(f'{tmp}/{f}_{k}.txt')
    os.remove(f'{tmp}/c_{k}.gp')
os.rmdir(tmp)
res['peak_rss_GB'] = round(rss_gb(), 2); res['runtime_s'] = round(time.time() - T0, 1)
log('result:', json.dumps({k: res[k] for k in ('n_classes', 'n_parsed', 'gp_chunks_with_stderr', 'n_agree', 'n_disagree', 'by_rank', 'counts_w_pari')}))
json.dump(res, open(f'{OUT}/rootno_check.json', 'w'), indent=1)
log('written rootno_check.json')


==> anc/scripts/s42_dilation_plateau.log <==
[    0.0s rss 0.10 GB] q=2: all: corr(q) 0.7490 argmax 1.85 (0.7863); >=0.97 []; within 0.01 of max [[1.85, 1.9]] | good_q: corr(q) 0.5091 argmax 13.0 (0.7726, 8 bins) local max nearest q {'s': 1.85, 'corr': 0.569334137, 'n_bins': 54} | good_q vs full P0: corr(q) 0.7842 argmax 1.9 (0.8016) | b_q +0.1971 c_q 0.2688
[    0.0s rss 0.10 GB] q=3: all: corr(q) 0.9409 argmax 2.95 (0.9436); >=0.97 []; within 0.01 of max [[2.95, 3.05]] | good_q: corr(q) 0.9338 argmax 3.05 (0.9340, 33 bins) local max nearest q {'s': 3.05, 'corr': 0.9339510452, 'n_bins': 33} | good_q vs full P0: corr(q) 0.9145 argmax 3.05 (0.9212) | b_q -0.4205 c_q 0.3215
[    0.0s rss 0.10 GB] q=5: all: corr(q) 0.9880 argmax 5.05 (0.9907); >=0.97 [[4.9, 5.3]]; within 0.01 of max [[4.95, 5.1]] | good_q: corr(q) 0.9809 argmax 5.05 (0.9848, 20 bins) local max nearest q {'s': 4.95, 'corr': 0.981351367, 'n_bins': 20} | good_q vs full P0: corr(q) 0.9859 argmax 5.05 (0.9888) | b_q -0.9272 c_q 0.5860
[    0.0s rss 0.10 GB] q=7: all: corr(q) 0.9943 argmax 6.95 (0.9949); >=0.97 [[6.8, 7.35]]; within 0.01 of max [[6.9, 7.15]] | good_q: corr(q) 0.9935 argmax 6.95 (0.9937, 14 bins) local max nearest q {'s': 6.95, 'corr': 0.9936880277, 'n_bins': 14} | good_q vs full P0: corr(q) 0.9939 argmax 6.95 (0.9947) | b_q -0.9797 c_q 0.7178
[    0.0s rss 0.10 GB] q=11: all: corr(q) 0.9956 argmax 11.05 (0.9964); >=0.97 [[10.5, 11.75]]; within 0.01 of max [[10.55, 11.4]] | good_q: corr(q) 0.9948 argmax 11.05 (0.9961, 9 bins) local max nearest q {'s': 11.05, 'corr': 0.996117596, 'n_bins': 9} | good_q vs full P0: corr(q) 0.9954 argmax 11.05 (0.9963) | b_q -0.8821 c_q 0.8613
[    0.3s rss 0.73 GB] loaded n (K = 100), rank-0 rows (168760, 100)
[    0.4s rss 0.80 GB] q=2: rank-0 classes with q | N: 134749 (0.7985); pair share over the 50 bins: 0.8009
[    0.4s rss 0.80 GB] q=3: rank-0 classes with q | N: 112345 (0.6657); pair share over the 33 bins: 0.6715
[    0.4s rss 0.82 GB] q=5: rank-0 classes with q | N: 73975 (0.4383); pair share over the 20 bins: 0.4460
[    0.4s rss 0.82 GB] q=7: rank-0 classes with q | N: 51683 (0.3063); pair share over the 14 bins: 0.3141
[    0.4s rss 0.82 GB] q=11: rank-0 classes with q | N: 29855 (0.1769); pair share over the 9 bins: 0.1809
[    0.4s rss 0.82 GB] anchors {"2_all": {"corr_at_q_minus_afe": 1.2403300608809786e-11, "argmax_equal": true}, "2_good_q": {"corr_at_q_minus_afe": 3.2651326087318466e-11, "argmax_equal": true}, "2_good_q_fullP0": {"corr_at_q_minus_afe": 2.124855846830087e-12}, "3_all": {"corr_at_q_minus_afe": 1.4067857989630284e-11, "argmax_equal": true}, "3_good_q": {"corr_at_q_minus_afe": 1.1893375173599452e-11, "argmax_equal": true}, "3_good_q_fullP0": {"corr_at_q_minus_afe": 5.261679980606004e-12}, "5_all": {"corr_at_q_minus_afe": 4.207023618363337e-11, "argmax_equal": true}, "5_good_q": {"corr_at_q_minus_afe": 2.3762880552169463e-11, "argmax_equal": true}, "5_good_q_fullP0": {"corr_at_q_minus_afe": 7.755907027728881e-12}, "7_all": {"corr_at_q_minus_afe": 1.224853551917704e-11, "argmax_equal": true}, "7_good_q": {"corr_at_q_minus_afe": 2.5120794333588492e-11, "argmax_equal": true}, "7_good_q_fullP0": {"corr_at_q_minus_afe": 8.131051387749721e-12}, "11_all": {"corr_at_q_minus_afe": 2.481792549247075e-11, "argmax_equal": true}, "11_good_q": {"corr_at_q_minus_afe": 2.18994822276386e-11, "argmax_equal": true}, "11_good_q_fullP0": {"corr_at_q_minus_afe": 1.488809076022335e-13}}
[    0.4s rss 0.82 GB] written dilation_plateau.json
        0.80 real         0.60 user         0.17 sys
           824721408  maximum resident set size
                   0  average shared memory size
                   0  average unshared data size
                   0  average unshared stack size
               62190  page reclaims
                 255  page faults
                   0  swaps
                   0  block input operations
                   0  block output operations
                   0  messages sent
                   0  messages received
                   0  signals received
                  43  voluntary context switches
                 247  involuntary context switches
          6475142125  instructions retired
          2374407186  cycles elapsed
           777651352  peak memory footprint


==> anc/scripts/s42_dilation_plateau.py <==
"""s42_dilation_plateau.py -- Section 4.3(b) of "BSD Invariants and Murmurations of Elliptic Curves" (arXiv:2603.04604v3):
how sharply the correlation of Cov(a_p, a_q | y) with the rank-0 profile at s*y singles out s = q (plateau widths of the scan), the
same statistic restricted to classes with q not dividing N, the share of rank-0 class representatives (and of their pairs) with
q | N, and the affine fit b_q + c_q P0(q y) drawn in Figure 4.

Provenance
  written 2026-10-01 for arXiv:2603.04604v3; Python 3.11, numpy 1.26, pandas 2.3, pyarrow.
  Run:  VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 /usr/bin/time -l python s42_dilation_plateau.py > s42_dilation_plateau.log 2>&1

Inputs (read only; WORK = root of the data tree; ANC = the ancillary csv directory, default ../csv next to this script)
  ANC/dilation_scan.csv            s20_afe_cov.py: per q, variant, s (grid 1.00, 1.05, ..., 13.00): number of bins, correlation of
                                   Cov(a_p, a_q | y) with P(s y), P = the variant's own rank-0 profile
  ANC/cov_aq_dilation.csv          s20_afe_cov.py: per q, variant, bin (K = 100): cov, P0_y (the variant's own profile), ls_offset (b_q),
                                   ls_scale (c_q)
  ANC/afe_cov.json                 anchor: s20's correlations and maximisers
  WORK/papers_Q_v2/data_pN/reps.csv, WORK/audit/q_data/ecdata_allbsd.parquet   N and rank of the class representatives
  WORK/papers_Q_v2/data_pN/binsums_K100.npz   member n (number of good primes per class and bin), rank-0 rows only

Definitions
  plateau(t)      the set of s on the 0.05 grid where corr(s) >= t, written as a union of maximal runs of consecutive grid points
  near-max set    the set of s where corr(s) >= max_s corr(s) - 0.01
  variants        'all' (the text's statistic), 'good_q' (classes with q not dividing N, against their own rank-0 profile, as in the
                  CSV), 'good_q_fullP0' (the good-q covariance against the profile of all rank-0 classes; scan recomputed here from the
                  CSV columns by the interpolation of s20: linear between bin centres over the bins with s * y_centre <= 1)
  bad-q shares    class share: fraction of the 168,760 rank-0 class representatives with q | N; pair share: fraction of the
                  (class, good prime) pairs in the bins with q * y_centre <= 1 (the bins of the statistic) that belong to such classes
Output
  ANC/dilation_plateau.json
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1')
os.environ.setdefault('OMP_NUM_THREADS', '1')
import json, resource, sys, time
import numpy as np
import pandas as pd

WORK = os.environ.get('WORK', '/path/to/WORK')
D = f'{WORK}/papers_Q_v2/data_pN'
ANC = os.environ.get('ANC', os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'csv'))
OUT = os.environ.get('OUT', ANC)
QS = (2, 3, 5, 7, 11)
T0 = time.time()


def rss_gb():
    r = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return r / 1e9 if sys.platform == 'darwin' else r * 1024 / 1e9


def log(*a):
    print(f'[{time.time() - T0:7.1f}s rss {rss_gb():.2f} GB]', *a, flush=True)


def runs(sv, mask):
    """maximal runs of consecutive grid points where mask holds -> list of [s_first, s_last]."""
    out = []; cur = None
    for s, m in zip(sv, mask):
        if m:
            if cur is None:
                cur = [s, s]
            else:
                cur[1] = s
        elif cur is not None:
            out.append(cur); cur = None
    if cur is not None:
        out.append(cur)
    return [[round(float(a), 2), round(float(b), 2)] for a, b in out]


def summarise(sv, cv, nb, q):
    i = int(np.argmax(cv))
    k = int(np.nonzero(np.isclose(sv, q))[0][0])
    loc = [k_ for k_ in range(1, len(cv) - 1) if cv[k_] >= cv[k_ - 1] and cv[k_] >= cv[k_ + 1]]
    near_q = min(loc, key=lambda k_: abs(sv[k_] - q)) if loc else None
    return dict(corr_at_s_eq_q=float(cv[k]), n_bins_at_q=int(nb[k]), argmax_s=float(sv[i]), max_corr=float(cv[i]), n_bins_at_argmax=int(nb[i]),
                local_max_nearest_q=None if near_q is None else dict(s=float(sv[near_q]), corr=float(cv[near_q]), n_bins=int(nb[near_q])),
                set_corr_ge_0p97=runs(sv, cv >= 0.97), set_within_0p01_of_max=runs(sv, cv >= cv[i] - 0.01),
                set_corr_ge_0p97_width=round(float(0.05 * (cv >= 0.97).sum()), 2))


scan = pd.read_csv(f'{ANC}/dilation_scan.csv')
cq = pd.read_csv(f'{ANC}/cov_aq_dilation.csv')
afe = json.load(open(f'{ANC}/afe_cov.json'))['dilation']
y100 = (np.arange(100) + .5) / 100
res = {'provenance': 's42_dilation_plateau.py, 2026-10-01; inputs dilation_scan.csv, cov_aq_dilation.csv (s20_afe_cov.py); see the docstring'}
anchors = {}
for q in QS:
    d = {}
    for var in ('all', 'good_q'):
        x = scan[(scan.q == q) & (scan.variant == var)].sort_values('s')
        d[var] = summarise(x['s'].values, x['corr'].values, x['n_bins'].values, q)
        anchors[f'{q}_{var}'] = dict(corr_at_q_minus_afe=abs(d[var]['corr_at_s_eq_q'] - afe[str(q)][var]['corr_at_s_eq_q']),
                                    argmax_equal=d[var]['argmax_s'] == afe[str(q)][var]['best_s_step005'])
    # good-q covariance against the profile of all rank-0 classes
    g = cq[(cq.q == q) & (cq.variant == 'good_q')].sort_values('bin')['cov'].values
    P0 = cq[(cq.q == q) & (cq.variant == 'all')].sort_values('bin')['P0_y'].values
    sv = np.round(np.arange(1.0, 13.0001, 0.05), 2); cv = np.empty(len(sv)); nb = np.empty(len(sv), int)
    for k, s in enumerate(sv):
        ok = s * y100 <= 1.0
        nb[k] = ok.sum(); cv[k] = np.corrcoef(g[ok], np.interp(s * y100[ok], y100, P0))[0, 1]
    d['good_q_fullP0'] = summarise(sv, cv, nb, q)
    anchors[f'{q}_good_q_fullP0'] = dict(corr_at_q_minus_afe=abs(d['good_q_fullP0']['corr_at_s_eq_q'] - afe[str(q)]['good_q_vs_full_P0']['corr']))
    a = cq[(cq.q == q) & (cq.variant == 'all')].iloc[0]
    d['fig4_fit'] = dict(b_q=float(a.ls_offset), c_q=float(a.ls_scale))
    res[str(q)] = d
    log(f'q={q}: all: corr(q) {d["all"]["corr_at_s_eq_q"]:.4f} argmax {d["all"]["argmax_s"]} ({d["all"]["max_corr"]:.4f}); '
        f'>=0.97 {d["all"]["set_corr_ge_0p97"]}; within 0.01 of max {d["all"]["set_within_0p01_of_max"]} | good_q: corr(q) '
        f'{d["good_q"]["corr_at_s_eq_q"]:.4f} argmax {d["good_q"]["argmax_s"]} ({d["good_q"]["max_corr"]:.4f}, {d["good_q"]["n_bins_at_argmax"]} bins) '
        f'local max nearest q {d["good_q"]["local_max_nearest_q"]} | good_q vs full P0: corr(q) {d["good_q_fullP0"]["corr_at_s_eq_q"]:.4f} '
        f'argmax {d["good_q_fullP0"]["argmax_s"]} ({d["good_q_fullP0"]["max_corr"]:.4f}) | b_q {d["fig4_fit"]["b_q"]:+.4f} c_q {d["fig4_fit"]["c_q"]:.4f}')
res['anchors_vs_afe_cov'] = anchors

# ---------------- share of rank-0 class representatives (and of their pairs) with q | N
reps = pd.read_csv(f'{D}/reps.csv', usecols=['rep_idx', 'ap_row', 'N'])
b = pd.read_parquet(f'{WORK}/audit/q_data/ecdata_allbsd.parquet', columns=['N', 'rank'])
b = b[b.N < 100000].reset_index(drop=True)
assert len(b) == 657396 and len(reps) == 437226
rk = b['rank'].values[reps.ap_row.values]
assert (b.N.values[reps.ap_row.values] == reps.N.values).all()
idx = np.nonzero(rk == 0)[0]
assert len(idx) == 168760
N = reps.N.values[idx].astype(np.int64)
del b
with np.load(f'{D}/binsums_K100.npz') as Z:
    n = Z['n'][idx]
log('loaded n (K = 100), rank-0 rows', n.shape)
sh = {}
for q in QS:
    bad = N % q == 0
    ok = q * y100 <= 1.0
    pairs = n[:, ok].sum(1)
    sh[str(q)] = dict(class_share_q_divides_N=float(bad.mean()), n_classes_q_divides_N=int(bad.sum()),
                      pair_share_q_divides_N=float(pairs[bad].sum() / pairs.sum()), n_bins=int(ok.sum()))
    log(f'q={q}: rank-0 classes with q | N: {bad.sum()} ({bad.mean():.4f}); pair share over the {ok.sum()} bins: {sh[str(q)]["pair_share_q_divides_N"]:.4f}')
res['bad_q_shares_rank0'] = sh
res['peak_rss_GB'] = round(rss_gb(), 2); res['runtime_s'] = round(time.time() - T0, 1)
json.dump(res, open(f'{OUT}/dilation_plateau.json', 'w'), indent=1)
log('anchors', json.dumps(anchors))
log('written dilation_plateau.json')


==> anc/scripts/s43_strata_stress.log <==
[    0.3s rss 0.51 GB] rank-0 representatives 168760 bins 6
[    0.4s rss 0.52 GB] stratum sizes (min, max): {'Ldec10': (16876, 16876), 'Ldec20': (8438, 8438), 'Ldec50': (3375, 3376), 'Ldec100': (1687, 1688), 'Ldec200': (843, 844), 'Ldec500': (337, 338)}
[    0.5s rss 0.52 GB] point estimates done
[   22.5s rss 0.53 GB] bootstrap 200
[   44.7s rss 0.53 GB] bootstrap 400
[   66.7s rss 0.53 GB] bootstrap 600
[   88.9s rss 0.53 GB] bootstrap 800
[  110.9s rss 0.53 GB] bootstrap 1000
[  110.9s rss 0.53 GB] cp  Ldec10   std [ 0.125  0.082 -0.109 -0.187 -0.38  -0.047] (SE [0.013 0.035 0.052 0.07  0.065 0.069]) z [ 9.4  2.4 -2.1 -2.7 -5.8 -0.7] signed +0.1323 (0.0135) abs 0.1686 (0.0223)
[  110.9s rss 0.53 GB] cp  Ldec20   std [ 0.131  0.082 -0.11  -0.186 -0.383 -0.061] (SE [0.013 0.032 0.048 0.065 0.063 0.066]) z [10.1  2.6 -2.3 -2.9 -6.1 -0.9] signed +0.1330 (0.0131) abs 0.1694 (0.0210)
[  110.9s rss 0.53 GB] cp  Ldec50   std [ 0.128  0.081 -0.11  -0.177 -0.373 -0.067] (SE [0.012 0.029 0.043 0.056 0.058 0.061]) z [10.9  2.8 -2.6 -3.1 -6.4 -1.1] signed +0.1288 (0.0121) abs 0.1649 (0.0185)
[  110.9s rss 0.53 GB] cp  Ldec100  std [ 0.127  0.08  -0.105 -0.173 -0.354 -0.068] (SE [0.011 0.026 0.038 0.05  0.052 0.056]) z [11.7  3.1 -2.8 -3.5 -6.8 -1.2] signed +0.1229 (0.0114) abs 0.1587 (0.0165)
[  110.9s rss 0.53 GB] cp  Ldec200  std [ 0.127  0.079 -0.103 -0.181 -0.335 -0.08 ] (SE [0.01  0.023 0.033 0.044 0.047 0.051]) z [12.9  3.4 -3.1 -4.1 -7.1 -1.6] signed +0.1204 (0.0108) abs 0.1554 (0.0151)
[  110.9s rss 0.53 GB] cp  Ldec500  std [ 0.123  0.078 -0.098 -0.183 -0.314 -0.092] (SE [0.008 0.019 0.028 0.036 0.04  0.043]) z [15.1  4.1 -3.6 -5.  -7.9 -2.1] signed +0.1151 (0.0095) abs 0.1498 (0.0125)
[  110.9s rss 0.53 GB] Om  Ldec10   std [ 0.007 -0.028 -0.005  0.029  0.058  0.055] (SE [0.003 0.007 0.009 0.012 0.014 0.016]) z [ 2.2 -4.  -0.6  2.5  4.2  3.5] signed -0.0606 (0.0211) abs 0.1368 (0.0243)
[  110.9s rss 0.53 GB] Om  Ldec20   std [-0.006 -0.041 -0.014  0.02   0.052  0.046] (SE [0.003 0.007 0.009 0.012 0.014 0.016]) z [-1.8 -5.8 -1.5  1.7  3.8  2.9] signed -0.0196 (0.0200) abs 0.1436 (0.0251)
[  110.9s rss 0.53 GB] Om  Ldec50   std [-0.012 -0.048 -0.024  0.015  0.043  0.036] (SE [0.003 0.007 0.009 0.012 0.014 0.016]) z [-3.7 -6.8 -2.6  1.3  3.1  2.3] signed +0.0151 (0.0193) abs 0.1466 (0.0249)
[  110.9s rss 0.53 GB] Om  Ldec100  std [-0.014 -0.051 -0.026  0.011  0.04   0.033] (SE [0.003 0.007 0.009 0.012 0.014 0.016]) z [-4.3 -7.2 -2.8  1.   3.   2.1] signed +0.0282 (0.0189) abs 0.1457 (0.0244)
[  110.9s rss 0.53 GB] Om  Ldec200  std [-0.014 -0.053 -0.028  0.01   0.039  0.031] (SE [0.003 0.007 0.009 0.011 0.014 0.016]) z [-4.5 -7.5 -3.1  0.9  2.8  2. ] signed +0.0363 (0.0188) abs 0.1471 (0.0241)
[  110.9s rss 0.53 GB] Om  Ldec500  std [-0.015 -0.052 -0.029  0.008  0.039  0.031] (SE [0.003 0.007 0.009 0.011 0.014 0.015]) z [-4.7 -7.5 -3.2  0.7  2.9  2. ] signed +0.0374 (0.0186) abs 0.1458 (0.0237)
[  110.9s rss 0.53 GB] cp stability: {"min_over_strata_by_bin": [0.1234, 0.078, -0.11, -0.1869, -0.3828, -0.0919], "max_over_strata_by_bin": [0.1307, 0.0818, -0.0979, -0.1733, -0.314, -0.0473], "max_abs_minus_deciles_bins0to5": 0.0658, "max_abs_minus_deciles_bins1to4": 0.0658, "signed_share_by_strata": [0.1323, 0.133, 0.1288, 0.1229, 0.1204, 0.1151], "abs_share_by_strata": [0.1686, 0.1694, 0.1649, 0.1587, 0.1554, 0.1498]}
[  110.9s rss 0.53 GB] Om stability: {"min_over_strata_by_bin": [-0.0148, -0.0526, -0.0289, 0.0084, 0.0388, 0.0305], "max_over_strata_by_bin": [0.0071, -0.0284, -0.0053, 0.0293, 0.0579, 0.0549], "max_abs_minus_deciles_bins0to5": 0.0243, "max_abs_minus_deciles_bins1to4": 0.0242, "signed_share_by_strata": [-0.0606, -0.0196, 0.0151, 0.0282, 0.0363, 0.0374], "abs_share_by_strata": [0.1368, 0.1436, 0.1466, 0.1457, 0.1471, 0.1458]}
[  110.9s rss 0.53 GB] anchor vs s31 (weights_v4.csv, 6 significant digits): {'total': 4.33409923550343e-06, 'se_total': 3.827866377897893e-07, 'leftover': 4.3752360801008194e-07, 'se_leftover': 4.9054823356153854e-08, 'rows_matched': 36}
[  110.9s rss 0.53 GB] written strata_stress.csv, strata_stress.json
      111.25 real       110.54 user         0.33 sys
           533200896  maximum resident set size
                   0  average shared memory size
                   0  average unshared data size
                   0  average unshared stack size
               49158  page reclaims
                  86  page faults
                   0  swaps
                   0  block input operations
                   0  block output operations
                   0  messages sent
                   0  messages received
                   0  signals received
                   2  voluntary context switches
                8995  involuntary context switches
       1015977549566  instructions retired
        341885057814  cycles elapsed
           486278104  peak memory footprint


==> anc/scripts/s43_strata_stress.py <==
"""s43_strata_stress.py -- Section 5 and Table 4(b) of "BSD Invariants and Murmurations of Elliptic Curves" (arXiv:2603.04604v3):
the rank-0 standardised changes of the profile under the Tamagawa weight and the real-period weight, with 10, 20, 50, 100, 200 and 500
quantile strata of log L(E,1), with bootstrap standard errors over classes and the retained shares on bins 1-4.

Provenance
  written 2026-10-01 for arXiv:2603.04604v3; Python 3.11, numpy 1.26, pandas 2.3, pyarrow. The estimator, the stratification rule and
  the bootstrap stream are those of s31_weights_v4.py (same seed, one class resample per replicate in the same order), so the 10-, 20-
  and 50-strata values and their SEs reproduce csv/weights_v4.csv (checked below).
  Run:  VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 /usr/bin/time -l python s43_strata_stress.py > s43_strata_stress.log 2>&1

Inputs (read only; WORK = root of the data tree; ANC = ../csv next to this script)
  WORK/papers_Q_v2/data_pN/reps.csv            class representatives; ap_row = row in allbsd (N < 1e5)
  WORK/papers_Q_v2/data_pN/binsums_K40.npz     S1 (sum of a_p over good p) and n (number of good p), rank-0 rows, bins 0-5
  WORK/audit/q_data/ecdata_allbsd.parquet      Cremona allbsd: rank, L(E,1), prod c_p, Omega
  anchor: ANC/weights_v4.csv (s31_weights_v4.py)

Definitions (rank-0 class representatives, 168,760; good primes; K = 40; bins j = 0..5, y in (j/40, (j+1)/40])
  mean            M(y) = sum_E S1_E / sum_E n_E;  weighted mean M_w(y) = sum_E w_E S1_E / sum_E w_E n_E; total change Delta_w = M_w - M
  standardised    Delta_w^std = sum_s sh_s M_w,s - sum_s sh_s M_s, sh_s = unweighted pair share of stratum s in the bin
  strata          k quantile strata of log L(E,1), k = 10, 20, 50, 100, 200, 500 (np.digitize at np.quantile, as s31)
  shares          on bins 1-4: signed = sum Delta_w^std / sum Delta_w; absolute = sum |Delta_w^std| / sum |Delta_w|
  bootstrap       B = 1000 resamples of the classes with replacement (numpy default_rng(20261002)); each class keeps its stratum;
                  SE = sd of the replicates (ddof = 1); z = estimate / SE
Outputs
  ANC/strata_stress.csv    one row per (weight, strata, bin): total, SE, standardised change, SE, z
  ANC/strata_stress.json   the same in nested form, shares with SEs, stability summaries, anchor
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1')
os.environ.setdefault('OMP_NUM_THREADS', '1')
import json, resource, sys, time
import numpy as np
import pandas as pd

WORK = os.environ.get('WORK', '/path/to/WORK')
D = f'{WORK}/papers_Q_v2/data_pN'
ANC = os.environ.get('ANC', os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'csv'))
OUT = os.environ.get('OUT', ANC)
B, SEED, NB = 1000, 20261002, 6
KS = (10, 20, 50, 100, 200, 500)
T0 = time.time()


def rss_gb():
    r = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return r / 1e9 if sys.platform == 'darwin' else r * 1024 / 1e9


def log(*a):
    print(f'[{time.time() - T0:7.1f}s rss {rss_gb():.2f} GB]', *a, flush=True)


reps = pd.read_csv(f'{D}/reps.csv', usecols=['rep_idx', 'ap_row', 'N'])
b = pd.read_parquet(f'{WORK}/audit/q_data/ecdata_allbsd.parquet', columns=['N', 'rank', 'L1', 'cp', 'om'])
b = b[b.N < 100000].reset_index(drop=True)
assert len(b) == 657396 and len(reps) == 437226
r = b.loc[reps.ap_row.values].reset_index(drop=True)
assert (r.N.values == reps.N.values).all()
idx = np.nonzero(r['rank'].values == 0)[0]
assert len(idx) == 168760
L1 = r.L1.values[idx].astype(float); lnL = np.log(L1)
cp = r.cp.values[idx].astype(float); om = r.om.values[idx].astype(float)
del b, r, reps
with np.load(f'{D}/binsums_K40.npz') as Z:
    S = np.ascontiguousarray(Z['S1'][idx, :NB]); n = np.ascontiguousarray(Z['n'][idx, :NB]).astype(float)
log('rank-0 representatives', len(idx), 'bins', NB)


def qstrata(v, k):
    return np.digitize(v, np.quantile(v, np.linspace(0, 1, k + 1)[1:-1]))


STRATA = {f'Ldec{k}': (qstrata(lnL, k), k) for k in KS}
log('stratum sizes (min, max):', {s: (int(np.bincount(v[0]).min()), int(np.bincount(v[0]).max())) for s, v in STRATA.items()})
W = {'cp': cp, 'Om': om}
PLAN = [(w, f'Ldec{k}') for w in ('cp', 'Om') for k in KS]


def stats(c):
    out = {}
    M = (c @ S) / (c @ n)
    tot = {k: ((c * w) @ S) / ((c * w) @ n) - M for k, w in W.items()}
    std1 = {}
    for sname, (s, k) in STRATA.items():
        Su = np.zeros((k, NB)); nu = np.zeros((k, NB))
        for j in range(NB):
            Su[:, j] = np.bincount(s, weights=c * S[:, j], minlength=k); nu[:, j] = np.bincount(s, weights=c * n[:, j], minlength=k)
        sh = nu / nu.sum(0)
        with np.errstate(invalid='ignore', divide='ignore'):
            std1[sname] = (sh, np.nansum(sh * Su / nu, 0))
    for wk, sname in PLAN:
        s, k = STRATA[sname]; sh, base = std1[sname]; cw = c * W[wk]
        Sw = np.zeros((k, NB)); nw = np.zeros((k, NB))
        for j in range(NB):
            Sw[:, j] = np.bincount(s, weights=cw * S[:, j], minlength=k); nw[:, j] = np.bincount(s, weights=cw * n[:, j], minlength=k)
        with np.errstate(invalid='ignore', divide='ignore'):
            out[(wk, sname)] = (tot[wk], np.nansum(sh * Sw / nw, 0) - base)
    return out, M


full, M_full = stats(np.ones(len(idx)))
log('point estimates done')
rng = np.random.default_rng(SEED)
reps_tot = {k: np.empty((B, NB)) for k in full}; reps_std = {k: np.empty((B, NB)) for k in full}
for bi in range(B):
    c = np.bincount(rng.integers(0, len(idx), len(idx)), minlength=len(idx)).astype(float)
    o, _ = stats(c)
    for k in full:
        reps_tot[k][bi] = o[k][0]; reps_std[k][bi] = o[k][1]
    if bi % 200 == 199:
        log('bootstrap', bi + 1)

sl = slice(1, 5)
rows = []; res = {'provenance': 's43_strata_stress.py, 2026-10-01; rank-0 class representatives (168,760); good primes; K = 40; '
                                 f'bootstrap over classes B = {B}, seed {SEED}; see the script docstring',
                  'mean_ap_rank0_bins0to5': [float(x) for x in M_full]}
for (wk, sname), (tot, std) in full.items():
    Rt, Rs = reps_tot[(wk, sname)], reps_std[(wk, sname)]
    se_t = Rt.std(0, ddof=1); se_s = Rs.std(0, ddof=1)
    signed = float(std[sl].sum() / tot[sl].sum()); absolute = float(np.abs(std[sl]).sum() / np.abs(tot[sl]).sum())
    signed_b = Rs[:, sl].sum(1) / Rt[:, sl].sum(1); abs_b = np.abs(Rs[:, sl]).sum(1) / np.abs(Rt[:, sl]).sum(1)
    d = dict(weight=wk, strata=sname, total=tot.tolist(), se_total=se_t.tolist(), leftover=std.tolist(), se_leftover=se_s.tolist(),
             z_leftover=(std / se_s).tolist(), ratio=(std / tot).tolist(),
             retained_signed_bins1to4=signed, retained_signed_bins1to4_se=float(signed_b.std(ddof=1)),
             retained_abs_bins1to4=absolute, retained_abs_bins1to4_se=float(abs_b.std(ddof=1)))
    res[f'{wk}|{sname}'] = d
    for j in range(NB):
        rows.append(dict(weight=wk, strata=sname, n_strata=int(sname[4:]), bin=j, y_lo=j / 40, y_hi=(j + 1) / 40, total=tot[j],
                         se_total=se_t[j], leftover=std[j], se_leftover=se_s[j], z_leftover=std[j] / se_s[j]))
    log(f'{wk:3s} {sname:8s} std {np.round(std, 3)} (SE {np.round(se_s, 3)}) z {np.round(std / se_s, 1)} '
        f'signed {signed:+.4f} ({d["retained_signed_bins1to4_se"]:.4f}) abs {absolute:.4f} ({d["retained_abs_bins1to4_se"]:.4f})')

# stability summaries
for wk in ('cp', 'Om'):
    L = np.array([full[(wk, f'Ldec{k}')][1] for k in KS])            # (len(KS), NB)
    res[f'{wk}_stability'] = dict(
        min_over_strata_by_bin=L.min(0).tolist(), max_over_strata_by_bin=L.max(0).tolist(),
        max_abs_minus_deciles_bins0to5=float(np.abs(L - L[0]).max()),
        max_abs_minus_deciles_bins1to4=float(np.abs(L[:, sl] - L[0, sl]).max()),
        signed_share_by_strata=[res[f'{wk}|Ldec{k}']['retained_signed_bins1to4'] for k in KS],
        abs_share_by_strata=[res[f'{wk}|Ldec{k}']['retained_abs_bins1to4'] for k in KS])
    log(f'{wk} stability:', json.dumps({k_: (np.round(v, 4).tolist() if isinstance(v, list) else round(v, 4)) for k_, v in res[f"{wk}_stability"].items()}))
# anchor: s31_weights_v4.py for 10, 20, 50 strata
try:
    a = pd.read_csv(f'{ANC}/weights_v4.csv')
    mine = pd.DataFrame(rows)
    m = a.merge(mine, on=['weight', 'strata', 'bin'], suffixes=('_s31', '_s43'))
    res['anchor_vs_s31'] = {c: float(np.abs(m[c + '_s31'] - m[c + '_s43']).max()) for c in ('total', 'se_total', 'leftover', 'se_leftover')}
    res['anchor_vs_s31']['rows_matched'] = int(len(m))
except FileNotFoundError:
    res['anchor_vs_s31'] = None
res['peak_rss_GB'] = round(rss_gb(), 2); res['runtime_s'] = round(time.time() - T0, 1)
log('anchor vs s31 (weights_v4.csv, 6 significant digits):', res['anchor_vs_s31'])
pd.DataFrame(rows).to_csv(f'{OUT}/strata_stress.csv', index=False, float_format='%.6g')
json.dump(res, open(f'{OUT}/strata_stress.json', 'w'), indent=1)
log('written strata_stress.csv, strata_stress.json')


==> anc/scripts/s44_ss_windows.log <==
[    0.2s rss 0.44 GB] loaded S1 + S1bad for 1357 classes
[    0.2s rss 0.44 GB] prime_W1: 687 classes; diagonal beta -0.3788 (0.0447) chi2 42.30/39 p 0.3304; full beta -0.3746 (0.0449) chi2 53.59/39 p 0.0599; anchor {'beta_diag_minus_ss_summary': 1.763870036142201e-07, 'p_diag_minus_ss_summary': 1.3167888540666084e-07}
[    0.2s rss 0.44 GB] prime_W2: 670 classes; diagonal beta -0.2331 (0.0471) chi2 36.40/39 p 0.5889; full beta -0.2520 (0.0472) chi2 41.76/39 p 0.3519; anchor {'beta_diag_minus_ss_summary': 4.360193803232271e-08, 'p_diag_minus_ss_summary': 3.8444404160120627e-07}
[    0.2s rss 0.44 GB] prime_1e4: 1357 classes; diagonal beta -0.3079 (0.0325) chi2 55.91/39 p 0.0388; full beta -0.3217 (0.0334) chi2 67.49/39 p 0.0031; anchor {'beta_diag_minus_ss_summary': 4.5210847909871177e-07, 'p_diag_minus_ss_summary': 5.2552231191715926e-08, 'beta_full_minus_s22': 0.0, 'p_full_minus_s22': 0.0}
[    0.2s rss 0.44 GB] window difference (diagonal): -0.1457 +- 0.0650, z = -2.24
[    0.2s rss 0.44 GB] window difference (full): -0.1226 +- 0.0652, z = -1.88
[    0.2s rss 0.44 GB] window residual shapes: {'corr': 0.2591030689386972, 'chi2_difference_diag': 22.586163698301394, 'dof': 39, 'p': 0.9835152285843275}
[    0.2s rss 0.44 GB] written ss_windows.json
        1.08 real         0.91 user         0.16 sys
           439042048  maximum resident set size
                   0  average shared memory size
                   0  average unshared data size
                   0  average unshared stack size
               51606  page reclaims
                  72  page faults
                   0  swaps
                   0  block input operations
                   0  block output operations
                   0  messages sent
                   0  messages received
                   0  signals received
                   0  voluntary context switches
                 183  involuntary context switches
         10030296184  instructions retired
          3284177101  cycles elapsed
           378880912  peak memory footprint


==> anc/scripts/s44_ss_windows.py <==
"""s44_ss_windows.py -- Section 6 of "BSD Invariants and Murmurations of Elliptic Curves" (arXiv:2603.04604v3): the constant-offset fit
D = P + beta to Sawin-Sutherland's prediction (7) within each of the two conductor windows of the prime-conductor family, with
diagonal errors and with the full between-bin covariance, next to the pooled window (the fit of s22_ss_fullcov.py).

Provenance
  written 2026-10-01 for arXiv:2603.04604v3; Python 3.11, numpy 1.26, scipy 1.16, pandas 2.3, pyarrow. The per-class vectors, the fit
  and the covariance estimate are those of s22_ss_fullcov.py (no bootstrap here).
  Run:  VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 /usr/bin/time -l python s44_ss_windows.py > s44_ss_windows.log 2>&1

Inputs (read only; WORK = root of the data tree; ANC = ../csv next to this script)
  WORK/papers_Q_v2/data_pN/reps.csv           class representatives (row order of the bin sums), N
  WORK/papers_Q_v2/data_pN/binsums_K40.npz    members S1 (sum of a_p, good p) and S1bad (sum of the stored a_p at p | N), K = 40
  WORK/audit/q_data/ecdata_allbsd.parquet     Cremona allbsd: rank (root number eps = (-1)^rank)
  ANC/ss_prediction_K40.csv                   bin averages of the right-hand side of (7), column P_Q3000_M10000 (ss_02_prediction.py)
  anchors: ANC/ss_summary.csv (ss_04_compare.py; diagonal offset fits of prime_W1, prime_W2, prime_1e4), ANC/ss_fullcov.json (s22)

Definitions (K = 40, bin j = (j/40, (j+1)/40], centre y_j)
  per class       T_Ej = K eps_E / N_E * log(N_E y_j) * (S1 + S1bad)_Ej     (SS normalisation of (7); all primes of the bin)
  data            D_j = mean of T_Ej over the classes of the family (equal weight per class)
  covariance      S = sample covariance of the vectors T_E (ddof = 1) / n (full); diagonal fit: diag with ddof = 0, as ss_03_data.py
  offset fit      beta = 1' S^-1 (D - P) / 1' S^-1 1, chi2 = r' S^-1 r with r = D - P - beta, dof = 39; p = chi2_39 upper tail
  families        prime_W1: prime N, 10^4 <= N <= 5*10^4; prime_W2: prime N, 5*10^4 < N < 10^5; prime_1e4: their union
  window difference  beta(W1) - beta(W2) with the two SEs in quadrature (diagonal and full)
  residual shapes    r_w = D_w - P - beta_w (diagonal fit) for each window: correlation of r_W1 and r_W2 over the 40 bins, and the
                     diagonal chi2 of r_W1 - r_W2 (weighted mean removed; variances added; dof 39)
Output
  ANC/ss_windows.json
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1')
os.environ.setdefault('OMP_NUM_THREADS', '1')
import json, resource, sys, time
import numpy as np
import pandas as pd
from scipy import stats

WORK = os.environ.get('WORK', '/path/to/WORK')
D_ = f'{WORK}/papers_Q_v2/data_pN'
ANC = os.environ.get('ANC', os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'csv'))
OUT = os.environ.get('OUT', ANC)
K = 40
T0 = time.time()


def rss_gb():
    r = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return r / 1e9 if sys.platform == 'darwin' else r * 1024 / 1e9


def log(*a):
    print(f'[{time.time() - T0:7.1f}s rss {rss_gb():.2f} GB]', *a, flush=True)


reps = pd.read_csv(f'{D_}/reps.csv', usecols=['rep_idx', 'ap_row', 'N'])
b = pd.read_parquet(f'{WORK}/audit/q_data/ecdata_allbsd.parquet', columns=['N', 'rank'])
b = b[b.N < 100000].reset_index(drop=True)
rank = b['rank'].values[reps.ap_row.values]
assert (b.N.values[reps.ap_row.values] == reps.N.values).all()
N = reps.N.values.astype(np.int64)
del b
sieve = np.ones(N.max() + 1, bool); sieve[:2] = False
for i in range(2, int(N.max() ** .5) + 1):
    if sieve[i]:
        sieve[i * i::i] = False
isp = sieve[N]
FAM = {'prime_W1': isp & (N >= 10000) & (N <= 50000), 'prime_W2': isp & (N >= 50001), 'prime_1e4': isp & (N >= 10000)}
rows_ = np.nonzero(FAM['prime_1e4'])[0]
with np.load(f'{D_}/binsums_K40.npz') as Z:
    A = Z['S1'][rows_]
    A += Z['S1bad'][rows_]
log('loaded S1 + S1bad for', len(rows_), 'classes')
eps = np.where(rank % 2 == 0, 1.0, -1.0)
yc = (np.arange(K) + .5) / K
pos = {r_: i for i, r_ in enumerate(rows_)}
P = pd.read_csv(f'{ANC}/ss_prediction_K40.csv', comment='#')['P_Q3000_M10000'].values
summ = pd.read_csv(f'{ANC}/ss_summary.csv', comment='#')
summ = summ[(summ.grid == 40) & (summ.statistic == 'SS_eq7_norm')].set_index('family')
s22 = json.load(open(f'{ANC}/ss_fullcov.json'))
one = np.ones(K)


def offset_fit(Dv, Sinv):
    r0 = Dv - P
    beta = float(one @ Sinv @ r0 / (one @ Sinv @ one)); se = float(1 / np.sqrt(one @ Sinv @ one))
    r = r0 - beta
    c2 = float(r @ Sinv @ r)
    return dict(beta=beta, se_beta=se, chi2=c2, dof=K - 1, p=float(stats.chi2.sf(c2, K - 1)))


res = {'provenance': 's44_ss_windows.py, 2026-10-01; K = 40; see the script docstring'}
RESID = {}
for fam, m in FAM.items():
    ii = np.array([pos[r_] for r_ in np.nonzero(m)[0]])
    Nf = N[m].astype(float)
    T = A[ii] * (K * eps[m] / Nf)[:, None] * (np.log(Nf)[:, None] + np.log(yc)[None, :])
    n = len(ii)
    Dv = T.mean(0)
    C = np.cov(T, rowvar=False, ddof=1) / n
    se_diag0 = np.sqrt(((T - Dv) ** 2).sum(0)) / n
    dg = offset_fit(Dv, np.diag(1 / se_diag0 ** 2))
    fl = offset_fit(Dv, np.linalg.inv(C))
    anchor = dict(beta_diag_minus_ss_summary=abs(dg['beta'] - float(summ.loc[fam, 'beta'])),
                  p_diag_minus_ss_summary=abs(dg['p'] - float(summ.loc[fam, 'p_after_beta'])))
    if fam in s22:
        anchor['beta_full_minus_s22'] = abs(fl['beta'] - s22[fam]['full']['beta'])
        anchor['p_full_minus_s22'] = abs(fl['p'] - s22[fam]['full']['p'])
    res[fam] = dict(n_classes=int(n), diagonal=dg, full=fl, anchor=anchor)
    RESID[fam] = (Dv - P - dg['beta'], se_diag0)
    log(f'{fam}: {n} classes; diagonal beta {dg["beta"]:+.4f} ({dg["se_beta"]:.4f}) chi2 {dg["chi2"]:.2f}/39 p {dg["p"]:.4f}; '
        f'full beta {fl["beta"]:+.4f} ({fl["se_beta"]:.4f}) chi2 {fl["chi2"]:.2f}/39 p {fl["p"]:.4f}; anchor {anchor}')
w1, w2 = res['prime_W1'], res['prime_W2']
for kind in ('diagonal', 'full'):
    d = w1[kind]['beta'] - w2[kind]['beta']; s = np.hypot(w1[kind]['se_beta'], w2[kind]['se_beta'])
    res[f'window_difference_{kind}'] = dict(diff=float(d), se=float(s), z=float(d / s))
    log(f'window difference ({kind}): {d:+.4f} +- {s:.4f}, z = {d / s:.2f}')
# do the two windows' residual shapes (after their own offsets) agree?  correlation over the 40 bins, and the diagonal chi2 of
# their difference (dof 39: one offset difference removed)
r1, s1 = RESID['prime_W1']; r2, s2 = RESID['prime_W2']
dd = r1 - r2; wv = 1 / (s1 ** 2 + s2 ** 2)
dd = dd - (wv * dd).sum() / wv.sum()
res['window_residual_shapes'] = dict(corr=float(np.corrcoef(r1, r2)[0, 1]), chi2_difference_diag=float((wv * dd ** 2).sum()), dof=K - 1,
                                     p=float(stats.chi2.sf(float((wv * dd ** 2).sum()), K - 1)))
log('window residual shapes:', res['window_residual_shapes'])
res['peak_rss_GB'] = round(rss_gb(), 2); res['runtime_s'] = round(time.time() - T0, 1)
json.dump(res, open(f'{OUT}/ss_windows.json', 'w'), indent=1)
log('written ss_windows.json')


==> anc/scripts/s45_rank2_chi2.log <==
[    0.3s rss 0.61 GB] loaded K = 40 S1, n for rank 0 and rank 2
[    0.4s rss 0.84 GB] Q1: (A) lam -0.077 chi2/dof   763.3 | (B) lam -0.107 chi2/dof   980.0 | (C) lam -0.119 chi2/dof   572.7 | median sd(B)/SE(Q_j) 0.874
[    0.5s rss 0.84 GB] Q2: (A) lam -0.184 chi2/dof   188.5 | (B) lam -0.190 chi2/dof   231.1 | (C) lam -0.193 chi2/dof   135.8 | median sd(B)/SE(Q_j) 0.897
[    0.5s rss 0.84 GB] Q3: (A) lam +0.012 chi2/dof   362.2 | (B) lam +0.009 chi2/dof   476.3 | (C) lam -0.004 chi2/dof   289.9 | median sd(B)/SE(Q_j) 0.871
[    0.5s rss 0.84 GB] Q4: (A) lam +0.259 chi2/dof   598.7 | (B) lam +0.295 chi2/dof   720.3 | (C) lam +0.259 chi2/dof   494.6 | median sd(B)/SE(Q_j) 0.914
[    0.5s rss 0.84 GB] range chi2/dof A_quartile_se: 188.5 - 763.3
[    0.5s rss 0.84 GB] range chi2/dof B_full_se: 231.1 - 980.0
[    0.5s rss 0.84 GB] range chi2/dof C_independent: 135.8 - 572.7
[    0.5s rss 0.84 GB] written rank2_chi2.json
        1.16 real         0.93 user         0.22 sys
           845742080  maximum resident set size
                   0  average shared memory size
                   0  average unshared data size
                   0  average unshared stack size
               70987  page reclaims
                  72  page faults
                   0  swaps
                   0  block input operations
                   0  block output operations
                   0  messages sent
                   0  messages received
                   0  signals received
                   7  voluntary context switches
                 267  involuntary context switches
         10374938841  instructions retired
          3508356597  cycles elapsed
           789447904  peak memory footprint


==> anc/scripts/s45_rank2_chi2.py <==
"""s45_rank2_chi2.py -- Section 4.4 of "BSD Invariants and Murmurations of Elliptic Curves" (arXiv:2603.04604v3), rank-2 mixture:
are the rank-0 profiles of the quartiles of log L(E,1) of the form P0 + lambda (P2 - P0)?  The fit of rank2_test.py weights each bin
by the quartile profile's SE alone; here the standard error of the whole residual is used, including the sampling errors of P0 and P2.

Provenance
  written 2026-10-01 for arXiv:2603.04604v3; Python 3.11, numpy 1.26, scipy 1.16, pandas 2.3, pyarrow.
  Run:  VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 /usr/bin/time -l python s45_rank2_chi2.py > s45_rank2_chi2.log 2>&1

Inputs (read only; WORK = root of the data tree)
  WORK/papers_Q_v2/data_pN/reps.csv, WORK/audit/q_data/ecdata_allbsd.parquet   N, rank, L(E,1) of the class representatives
  WORK/papers_Q_v2/data_pN/binsums_K40.npz   members S1, n (good primes), K = 40; rows of rank 0 and rank 2
  anchor: rank2_test.log (chi2/dof 763.3, 188.5, 362.2, 598.7 for Q1..Q4 with the quartile SEs alone)

Definitions (class representatives, good primes, K = 40)
  profiles        P_r = sum S1 / sum n over the rank-r classes; Q_j the same over the rank-0 classes in quartile j of log L(E,1)
                  (quartiles over all rank-0 classes, np.digitize at np.quantile, as rank2_test.py)
  model           Q_j = P0 + lambda (P2 - P0), i.e. residual r_b(lambda) = Q_j - (1 - lambda) P0 - lambda P2 in each bin b
  (A) original    weights 1 / SE(Q_j)^2 (class-cluster SE of Q_j alone), lambda by weighted least squares: rank2_test.py's fit
  (B) full SE     V_b(lambda) = sum_E infl_E,b^2, the linearised class-cluster variance of r_b(lambda) itself, with
                  infl_E = 1[E in Q_j](S1_E - n_E Q_j)/n(Q_j) - (1 - lambda) 1[E rank 0](S1_E - n_E P0)/n(P0)
                           - lambda 1[E rank 2](S1_E - n_E P2)/n(P2);
                  this includes the SEs of P0 and P2 and the overlap of Q_j with the rank-0 sample (Q_j is a quarter of it).
                  chi2(lambda) = sum_b r_b(lambda)^2 / V_b(lambda), minimised over lambda (grid of step 1e-4 on [-3, 3], then refined)
  (C) for comparison only: P0, P2 and Q_j treated as independent, V_b = SE(Q_j)^2 + (1 - lambda)^2 SE(P0)^2 + lambda^2 SE(P2)^2,
                  minimised over lambda in the same way
  dof             40 bins - 1 parameter = 39
Output
  ANC/rank2_chi2.json   (ANC = ../csv next to this script)
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1')
os.environ.setdefault('OMP_NUM_THREADS', '1')
import json, resource, sys, time
import numpy as np
import pandas as pd
from scipy.optimize import minimize_scalar

WORK = os.environ.get('WORK', '/path/to/WORK')
D = f'{WORK}/papers_Q_v2/data_pN'
OUT = os.environ.get('OUT', os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'csv'))
K = 40
T0 = time.time()


def rss_gb():
    r = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return r / 1e9 if sys.platform == 'darwin' else r * 1024 / 1e9


def log(*a):
    print(f'[{time.time() - T0:7.1f}s rss {rss_gb():.2f} GB]', *a, flush=True)


reps = pd.read_csv(f'{D}/reps.csv', usecols=['rep_idx', 'ap_row', 'N'])
b = pd.read_parquet(f'{WORK}/audit/q_data/ecdata_allbsd.parquet', columns=['N', 'rank', 'L1'])
b = b[b.N < 100000].reset_index(drop=True)
assert len(b) == 657396 and len(reps) == 437226
r = b.loc[reps.ap_row.values].reset_index(drop=True)
assert (r.N.values == reps.N.values).all()
rk = r['rank'].values
i0 = np.nonzero(rk == 0)[0]; i2 = np.nonzero(rk == 2)[0]
assert len(i0) == 168760 and len(i2) == 45496
lL = np.log(r.L1.values[i0].astype(float))
del b, r
with np.load(f'{D}/binsums_K40.npz') as Z:
    S0 = Z['S1'][i0]; n0 = Z['n'][i0]; S2 = Z['S1'][i2]; n2 = Z['n'][i2]
log('loaded K = 40 S1, n for rank 0 and rank 2')
q = np.digitize(lL, np.quantile(lL, [.25, .5, .75]))


def prof(S, n):
    return S.sum(0) / n.sum(0)


def infl(S, n):
    """per-class influence on the pairs-weighted mean (linearised), shape (classes, K)"""
    mu = prof(S, n); return (S - n * mu) / n.sum(0), mu


I0, P0 = infl(S0, n0); I2, P2 = infl(S2, n2)
se0 = np.sqrt((I0 ** 2).sum(0)); se2 = np.sqrt((I2 ** 2).sum(0))
D2 = P2 - P0
res = {'provenance': 's45_rank2_chi2.py, 2026-10-01; class representatives, good primes, K = 40; see the docstring', 'dof': K - 1, 'quartiles': {}}
for j in range(4):
    m = q == j
    Ij = np.zeros_like(S0, dtype=float); Ij[m], Qj = infl(S0[m], n0[m])
    sej = np.sqrt((Ij ** 2).sum(0))
    rr = Qj - P0
    # (A) rank2_test.py
    w = 1 / sej ** 2
    lamA = float((w * rr * D2).sum() / (w * D2 * D2).sum())
    chiA = float((w * (rr - lamA * D2) ** 2).sum())
    # (B) full linearised SE of the residual; V(lambda) = a - 2 lambda... computed exactly from the influence sums
    #   infl = Ij - (1 - lam) I0 (rank-0 rows) - lam I2 (rank-2 rows); rank-0 and rank-2 rows are disjoint
    s_jj = (Ij ** 2).sum(0); s_j0 = (Ij * I0).sum(0); s_00 = (I0 ** 2).sum(0); s_22 = (I2 ** 2).sum(0)

    def V(lam):
        u = 1 - lam
        return s_jj - 2 * u * s_j0 + u * u * s_00 + lam * lam * s_22

    def chiB(lam):
        return float(((rr - lam * D2) ** 2 / V(lam)).sum())

    def chiC(lam):
        return float(((rr - lam * D2) ** 2 / (sej ** 2 + (1 - lam) ** 2 * se0 ** 2 + lam ** 2 * se2 ** 2)).sum())

    out = {}
    for name, f in (('B_full_se', chiB), ('C_independent', chiC)):
        g = np.arange(-3, 3.00005, 1e-4); vals = np.array([f(x) for x in g[::100]])
        k = int(np.argmin(vals)); lo, hi = g[::100][max(k - 1, 0)], g[::100][min(k + 1, len(vals) - 1)]
        opt = minimize_scalar(f, bounds=(lo, hi), method='bounded', options=dict(xatol=1e-7))
        out[name] = dict(lam=float(opt.x), chi2=float(opt.fun), chi2_over_dof=float(opt.fun) / (K - 1))
    out['A_quartile_se'] = dict(lam=lamA, chi2=chiA, chi2_over_dof=chiA / (K - 1))
    out['B_at_lamA'] = dict(chi2_over_dof=chiB(lamA) / (K - 1))
    out['median_ratio_sd_full_over_se_quartile'] = float(np.median(np.sqrt(V(out['B_full_se']['lam'])) / sej))
    out['n_classes'] = int(m.sum())
    res['quartiles'][f'Q{j + 1}'] = out
    log(f'Q{j + 1}: (A) lam {lamA:+.3f} chi2/dof {chiA / 39:7.1f} | (B) lam {out["B_full_se"]["lam"]:+.3f} chi2/dof '
        f'{out["B_full_se"]["chi2_over_dof"]:7.1f} | (C) lam {out["C_independent"]["lam"]:+.3f} chi2/dof {out["C_independent"]["chi2_over_dof"]:7.1f} '
        f'| median sd(B)/SE(Q_j) {out["median_ratio_sd_full_over_se_quartile"]:.3f}')
for k_ in ('A_quartile_se', 'B_full_se', 'C_independent'):
    v = [res['quartiles'][f'Q{j + 1}'][k_]['chi2_over_dof'] for j in range(4)]
    res[f'range_{k_}'] = [float(min(v)), float(max(v))]
    log(f'range chi2/dof {k_}: {min(v):.1f} - {max(v):.1f}')
res['peak_rss_GB'] = round(rss_gb(), 2); res['runtime_s'] = round(time.time() - T0, 1)
json.dump(res, open(f'{OUT}/rank2_chi2.json', 'w'), indent=1)
log('written rank2_chi2.json')


==> anc/scripts/s46_pairs_N.log <==
[    0.7s rss 0.74 GB] pairs-weighted quantiles of N (10/25/50/75/90%): [29360, 47838, 69480, 85974, 94605]
[    0.7s rss 0.74 GB] class quantiles of N (10/25/50/75/90%): [10275, 25024, 49740, 75110, 90048]
[    0.7s rss 0.74 GB] pair share N >= 5e4: 0.7289 (class share 0.4977)
[    0.7s rss 0.74 GB] per-bin pairs-weighted median N: range {'min': 68952, 'max': 69758, 'bin0': 68952, 'bin99': 69696} q25 {'min': 47200, 'max': 48132} q75 {'min': 85509, 'max': 86262}
[    0.7s rss 0.74 GB] written pairs_N.json
        1.12 real         0.96 user         0.15 sys
           745046016  maximum resident set size
                   0  average shared memory size
                   0  average unshared data size
                   0  average unshared stack size
               57510  page reclaims
                  72  page faults
                   0  swaps
                   0  block input operations
                   0  block output operations
                   0  messages sent
                   0  messages received
                   0  signals received
                   0  voluntary context switches
                 271  involuntary context switches
          8768928221  instructions retired
          3409878610  cycles elapsed
           698025064  peak memory footprint


==> anc/scripts/s46_pairs_N.py <==
"""s46_pairs_N.py -- Sections 2 and 4 of "BSD Invariants and Murmurations of Elliptic Curves" (arXiv:2603.04604v3): the conductor
distribution that the pairs-weighted rank-0 profile actually averages over. Every (class, good prime) pair has equal weight, so a
class enters with weight equal to its number of good primes in the bins, roughly N / log N.

Provenance
  written 2026-10-01 for arXiv:2603.04604v3; Python 3.11, numpy 1.26, pandas 2.3, pyarrow.
  Run:  VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 /usr/bin/time -l python s46_pairs_N.py > s46_pairs_N.log 2>&1

Inputs (read only; WORK = root of the data tree)
  WORK/papers_Q_v2/data_pN/reps.csv, WORK/audit/q_data/ecdata_allbsd.parquet   N and rank of the class representatives
  WORK/papers_Q_v2/data_pN/binsums_K100.npz   member n (good primes per class and bin, K = 100), rank-0 rows only

Definitions (168,760 rank-0 class representatives, K = 100)
  pair weight     w_E = sum_b n_{E,b} (all 100 bins), the weight of class E in the K = 100 rank-0 profile summed over the bins;
                  per bin b the weight is n_{E,b}
  quantiles       weighted quantile of N at level t: the smallest N_E (classes sorted by N) at which the cumulative weight reaches t times
                  the total; levels 0.10, 0.25, 0.50, 0.75, 0.90; unweighted (class) quantiles for comparison
  per-bin median  the pairs-weighted median of N in each bin b separately; its range over the 100 bins
  share           share of the total pair weight carried by classes with N >= 5e4
Output
  ANC/pairs_N.json   (ANC = ../csv next to this script)
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1')
os.environ.setdefault('OMP_NUM_THREADS', '1')
import json, resource, sys, time
import numpy as np
import pandas as pd

WORK = os.environ.get('WORK', '/path/to/WORK')
D = f'{WORK}/papers_Q_v2/data_pN'
OUT = os.environ.get('OUT', os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'csv'))
LEVELS = (0.10, 0.25, 0.50, 0.75, 0.90)
T0 = time.time()


def rss_gb():
    r = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return r / 1e9 if sys.platform == 'darwin' else r * 1024 / 1e9


def log(*a):
    print(f'[{time.time() - T0:7.1f}s rss {rss_gb():.2f} GB]', *a, flush=True)


def wquant(x, w, levels):
    o = np.argsort(x, kind='stable'); xs = x[o]; cw = np.cumsum(w[o]); tot = cw[-1]
    return [int(xs[np.searchsorted(cw, t * tot, side='left')]) for t in levels]


reps = pd.read_csv(f'{D}/reps.csv', usecols=['rep_idx', 'ap_row', 'N'])
b = pd.read_parquet(f'{WORK}/audit/q_data/ecdata_allbsd.parquet', columns=['N', 'rank'])
b = b[b.N < 100000].reset_index(drop=True)
assert len(b) == 657396 and len(reps) == 437226
rk = b['rank'].values[reps.ap_row.values]
assert (b.N.values[reps.ap_row.values] == reps.N.values).all()
idx = np.nonzero(rk == 0)[0]
assert len(idx) == 168760
N = reps.N.values[idx].astype(np.int64)
del b
with np.load(f'{D}/binsums_K100.npz') as Z:
    n = Z['n'][idx]
w = n.sum(1)
res = {'provenance': 's46_pairs_N.py, 2026-10-01; rank-0 class representatives (168,760), K = 100; see the docstring',
       'levels': list(LEVELS),
       'pairs_weighted_quantiles_N': wquant(N, w.astype(float), LEVELS),
       'class_quantiles_N': wquant(N, np.ones(len(N)), LEVELS),
       'total_pairs': int(w.sum()),
       'pair_share_N_ge_5e4': float(w[N >= 50000].sum() / w.sum()),
       'class_share_N_ge_5e4': float((N >= 50000).mean())}
med = np.array([wquant(N, n[:, j].astype(float), (0.5,))[0] for j in range(100)])
q1 = np.array([wquant(N, n[:, j].astype(float), (0.25,))[0] for j in range(100)])
q3 = np.array([wquant(N, n[:, j].astype(float), (0.75,))[0] for j in range(100)])
res['per_bin_pairs_weighted_median_N'] = dict(min=int(med.min()), max=int(med.max()), bin0=int(med[0]), bin99=int(med[99]))
res['per_bin_pairs_weighted_q25_N'] = dict(min=int(q1.min()), max=int(q1.max()))
res['per_bin_pairs_weighted_q75_N'] = dict(min=int(q3.min()), max=int(q3.max()))
log('pairs-weighted quantiles of N (10/25/50/75/90%):', res['pairs_weighted_quantiles_N'])
log('class quantiles of N (10/25/50/75/90%):', res['class_quantiles_N'])
log('pair share N >= 5e4: %.4f (class share %.4f)' % (res['pair_share_N_ge_5e4'], res['class_share_N_ge_5e4']))
log('per-bin pairs-weighted median N: range', res['per_bin_pairs_weighted_median_N'], 'q25', res['per_bin_pairs_weighted_q25_N'],
    'q75', res['per_bin_pairs_weighted_q75_N'])
res['peak_rss_GB'] = round(rss_gb(), 2); res['runtime_s'] = round(time.time() - T0, 1)
json.dump(res, open(f'{OUT}/pairs_N.json', 'w'), indent=1)
log('written pairs_N.json')


==> anc/scripts/s47_covL_negrun.log <==
{
 "provenance": "s47_covL_negrun.py, 2026-10-01; input cov_L_K100.csv (s20_afe_cov.py); see the docstring",
 "bin0": {
  "cov": 0.1984130505,
  "z": 22.08363784
 },
 "bonferroni_negative_run": {
  "first_bin": 1,
  "last_bin": 17,
  "y_lo": 0.01,
  "y_hi": 0.18,
  "min_cov": -3.034838153,
  "y_ctr_min": 0.075,
  "max_z": -10.0679648
 },
 "bins_after_run": [
  {
   "bin": 18,
   "y_lo": 0.18,
   "y_hi": 0.19,
   "cov": -0.1333284672,
   "z": -1.684711462
  },
  {
   "bin": 19,
   "y_lo": 0.19,
   "y_hi": 0.2,
   "cov": -0.3110814635,
   "z": -3.826404575
  },
  {
   "bin": 20,
   "y_lo": 0.2,
   "y_hi": 0.21,
   "cov": -0.2069691437,
   "z": -2.508025141
  },
  {
   "bin": 21,
   "y_lo": 0.21,
   "y_hi": 0.22,
   "cov": 0.2105227467,
   "z": 2.485318651
  },
  {
   "bin": 22,
   "y_lo": 0.22,
   "y_hi": 0.23,
   "cov": 0.6135611433,
   "z": 7.166794995
  }
 ],
 "negative_stretch": {
  "first_bin": 1,
  "last_bin": 20,
  "y_lo": 0.01,
  "y_hi": 0.21
 },
 "sign_change_after_stretch_y": 0.2099574410535664,
 "anchor_afe_zero_crossings": [
  0.0065,
  0.21,
  0.2844
 ],
 "anchor_afe_first_negative_run": [
  {
   "sign": -1,
   "bins": [
    1,
    17
   ],
   "y_lo": 0.01,
   "y_hi": 0.18
  }
 ]
}
written covL_negrun.json
        0.37 real         0.31 user         0.05 sys
           101662720  maximum resident set size
                   0  average shared memory size
                   0  average unshared data size
                   0  average unshared stack size
               12817  page reclaims
                  72  page faults
                   0  swaps
                   0  block input operations
                   0  block output operations
                   0  messages sent
                   0  messages received
                   0  signals received
                   1  voluntary context switches
                  85  involuntary context switches
          3105699966  instructions retired
          1134207216  cycles elapsed
            62407280  peak memory footprint


==> anc/scripts/s47_covL_negrun.py <==
"""s47_covL_negrun.py -- Section 4.2 of "BSD Invariants and Murmurations of Elliptic Curves" (arXiv:2603.04604v3): the negative
stretch of Cov(a_p, L(E,1) | y) after the lowest bin, stated precisely: the run of Bonferroni-significant negative bins that starts at
bin 1, the bins that follow it, and the sign change that ends the negative stretch.

Provenance
  written 2026-10-01 for arXiv:2603.04604v3; Python 3.11, numpy 1.26, pandas 2.3.
  Run:  VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 /usr/bin/time -l python s47_covL_negrun.py > s47_covL_negrun.log 2>&1

Input (read only; ANC = ../csv next to this script)
  ANC/cov_L_K100.csv   s20_afe_cov.py: per bin (K = 100, bin b = (b/100, (b+1)/100]): Cov(a_p, L(E,1) | y) (cov_L), its linearised
                       class-cluster SE and z (z_L), rank-0 class representatives, good primes. (The result files pnD_cov_K*.csv of
                       data_pN/ hold the covariances with the logarithms of the invariants only, so the L(E,1) version is read here.)
  anchor: ANC/afe_cov.json "cov_L" (s20's sign runs and zero crossings)
Definitions
  Bonferroni      |z| >= 3.48 (100 bins, two-sided 5%)
  negative run    the maximal run of consecutive bins b = 1, 2, ... with cov < 0 and z <= -3.48
  negative stretch the maximal run of consecutive bins b = 1, 2, ... with cov < 0 (any z)
  sign change     linear interpolation between the centres of the last negative bin of the stretch and the next bin
Output
  ANC/covL_negrun.json
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1')
os.environ.setdefault('OMP_NUM_THREADS', '1')
import json, resource, sys, time
import numpy as np
import pandas as pd

ANC = os.environ.get('ANC', os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'csv'))
OUT = os.environ.get('OUT', ANC)
BONF = 3.48
T0 = time.time()


def rss_gb():
    r = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return r / 1e9 if sys.platform == 'darwin' else r * 1024 / 1e9


c = pd.read_csv(f'{ANC}/cov_L_K100.csv').sort_values('bin')
cov = c['cov_L'].values; z = c['z_L'].values; yc = c['y_ctr'].values
k = 1
while k < 100 and cov[k] < 0 and z[k] <= -BONF:
    k += 1
run_last = k - 1
k2 = 1
while k2 < 100 and cov[k2] < 0:
    k2 += 1
stretch_last = k2 - 1
ycross = float(yc[stretch_last] + (yc[stretch_last + 1] - yc[stretch_last]) * cov[stretch_last] / (cov[stretch_last] - cov[stretch_last + 1]))
after = [dict(bin=int(j), y_lo=j / 100, y_hi=(j + 1) / 100, cov=float(cov[j]), z=float(z[j])) for j in range(run_last + 1, min(stretch_last + 3, 100))]
afe = json.load(open(f'{ANC}/afe_cov.json'))['cov_L']
res = {'provenance': 's47_covL_negrun.py, 2026-10-01; input cov_L_K100.csv (s20_afe_cov.py); see the docstring',
       'bin0': dict(cov=float(cov[0]), z=float(z[0])),
       'bonferroni_negative_run': dict(first_bin=1, last_bin=int(run_last), y_lo=0.01, y_hi=round((run_last + 1) / 100, 2),
                                       min_cov=float(cov[1:run_last + 1].min()), y_ctr_min=float(yc[1 + int(np.argmin(cov[1:run_last + 1]))]),
                                       max_z=float(z[1:run_last + 1].max())),
       'bins_after_run': after,
       'negative_stretch': dict(first_bin=1, last_bin=int(stretch_last), y_lo=0.01, y_hi=round((stretch_last + 1) / 100, 2)),
       'sign_change_after_stretch_y': ycross,
       'anchor_afe_zero_crossings': [round(e['y_cross'], 4) for e in afe['zero_crossings'][:3]],
       'anchor_afe_first_negative_run': [r for r in afe['significant_runs'] if r['sign'] < 0][:1]}
print(json.dumps(res, indent=1))
res['peak_rss_GB'] = round(rss_gb(), 2); res['runtime_s'] = round(time.time() - T0, 1)
json.dump(res, open(f'{OUT}/covL_negrun.json', 'w'), indent=1)
print('written covL_negrun.json')


==> anc/scripts/s48_typefixed_boot.log <==
[    1.1s rss 0.51 GB] classes 437226 strata 18 bins 6
[   11.5s rss 0.56 GB] bootstrap 200
[   21.9s rss 0.56 GB] bootstrap 400
[   32.4s rss 0.56 GB] bootstrap 600
[   42.9s rss 0.56 GB] bootstrap 800
[   53.3s rss 0.56 GB] bootstrap 1000
[   53.3s rss 0.56 GB] bin 0: change -0.0776  SE(B=1000) 0.0060 z -12.9 | SE(first 300) 0.0060 z -13.0 | pn_02 SE 0.0060
[   53.3s rss 0.56 GB] bin 1: change -0.6360  SE(B=1000) 0.0143 z -44.6 | SE(first 300) 0.0146 z -43.6 | pn_02 SE 0.0146
[   53.3s rss 0.56 GB] bin 2: change -0.8890  SE(B=1000) 0.0178 z -50.0 | SE(first 300) 0.0174 z -51.0 | pn_02 SE 0.0174
[   53.3s rss 0.56 GB] bin 3: change -0.8906  SE(B=1000) 0.0214 z -41.7 | SE(first 300) 0.0215 z -41.4 | pn_02 SE 0.0215
[   53.3s rss 0.56 GB] bin 4: change -0.9509  SE(B=1000) 0.0277 z -34.3 | SE(first 300) 0.0278 z -34.3 | pn_02 SE 0.0278
[   53.3s rss 0.56 GB] bin 5: change -0.2648  SE(B=1000) 0.0287 z -9.2 | SE(first 300) 0.0277 z -9.6 | pn_02 SE 0.0277
[   53.3s rss 0.56 GB] anchor {'max_abs_change_minus_pn02': 2.220446049250313e-16, 'max_abs_se300_minus_pn02': 9.71445146547012e-17, 'n_strata_pn02': 18, 'n_strata_here': 18}
[   53.3s rss 0.56 GB] written typefixed_boot.csv, typefixed_boot.json
       53.66 real        53.34 user         0.20 sys
           557088768  maximum resident set size
                   0  average shared memory size
                   0  average unshared data size
                   0  average unshared stack size
               48849  page reclaims
                  72  page faults
                   0  swaps
                   0  block input operations
                   0  block output operations
                   0  messages sent
                   0  messages received
                   0  signals received
                   2  voluntary context switches
                2871  involuntary context switches
        280926380103  instructions retired
        166524021281  cycles elapsed
           510313480  peak memory footprint


==> anc/scripts/s48_typefixed_boot.py <==
"""s48_typefixed_boot.py -- Table 3 of "BSD Invariants and Murmurations of Elliptic Curves" (arXiv:2603.04604v3), column
"Delta_{prod c_p}, type-fixed": the Tamagawa-weighted root-number sum D after direct standardisation to the reduction-type strata
(m, a), with its bootstrap SE over classes on B = 1000 replicates (the published column used the first 300 replicates).

Provenance
  written 2026-10-01 for arXiv:2603.04604v3; Python 3.11, numpy 1.26, pandas 2.3, pyarrow. The estimator and the bootstrap stream
  are those of data_pN/code/pn_02_analysis.py (comp_stats, subset all_eps, strata mult_add; numpy default_rng(20261001), one
  resample rng.integers(0, nc, nc) per replicate, in the same order), so the first 300 replicates are pn_02's composition replicates
  and their SE reproduces data_pN/results/pnB_composition_K40.csv (checked below).
  Run:  VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 /usr/bin/time -l python s48_typefixed_boot.py > s48_typefixed_boot.log 2>&1

Inputs (read only; WORK = root of the data tree; ANC = ../csv next to this script)
  WORK/papers_Q_v2/data_pN/reps.csv            class representatives (row order of the bin sums), N
  WORK/papers_Q_v2/data_pN/binsums_K40.npz     S1 (sum of a_p over good p) and n (number of good p), K = 40, bins 0-5, all classes
  WORK/audit/q_data/ecdata_allbsd.parquet      Cremona allbsd: rank (eps = (-1)^rank), prod c_p
  anchor: WORK/papers_Q_v2/data_pN/results/pnB_composition_K40.csv (all_eps, mult_add: change_adjusted, se_adjusted_boot)

Definitions (all 437,226 class representatives, good primes, K = 40, bins j = 0..5)
  D               D = sum_E eps_E S1_E / sum_E n_E (unweighted root-number-weighted mean)
  strata          s = (min(#multiplicative primes of N, 5), min(#additive primes of N, 3)); p || N multiplicative, p^2 | N additive
  adjusted        D_adj = sum_s sh_s D_cp,s, sh_s = sum_{E in s} n_E / sum_E n_E (unweighted pair shares), D_cp,s =
                  sum_{E in s} c_E eps_E S1_E / sum_{E in s} c_E n_E (c_E = prod c_p of the representative); change = D_adj - D
  bootstrap       class multiplicities m (B = 1000 resamples with replacement); every quantity recomputed with m; SE = sd over the replicates
                  of (D_adj - D) (ddof = 1); z = change / SE. Also reported: SE from the first 300 replicates (= pn_02's stream).
Outputs
  ANC/typefixed_boot.csv    per bin: change, SE (B = 1000), z, SE (first 300), anchor values
  ANC/typefixed_boot.json
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1')
os.environ.setdefault('OMP_NUM_THREADS', '1')
import json, resource, sys, time
import numpy as np
import pandas as pd

WORK = os.environ.get('WORK', '/path/to/WORK')
D_ = f'{WORK}/papers_Q_v2/data_pN'
ANC = os.environ.get('ANC', os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'csv'))
OUT = os.environ.get('OUT', ANC)
B, B_OLD, SEED, NB = 1000, 300, 20261001, 6
T0 = time.time()


def rss_gb():
    r = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return r / 1e9 if sys.platform == 'darwin' else r * 1024 / 1e9


def log(*a):
    print(f'[{time.time() - T0:7.1f}s rss {rss_gb():.2f} GB]', *a, flush=True)


reps = pd.read_csv(f'{D_}/reps.csv', usecols=['rep_idx', 'ap_row', 'N'])
b = pd.read_parquet(f'{WORK}/audit/q_data/ecdata_allbsd.parquet', columns=['N', 'rank', 'cp'])
b = b[b.N < 100000].reset_index(drop=True)
assert len(b) == 657396 and len(reps) == 437226
rank = b['rank'].values[reps.ap_row.values]; cp = b['cp'].values[reps.ap_row.values].astype(float)
assert (b.N.values[reps.ap_row.values] == reps.N.values).all()
N = reps.N.values.astype(np.int64); nc = len(N)
del b
eps = np.where(rank % 2 == 0, 1.0, -1.0)
# reduction-type strata by exact factorisation (smallest-prime-factor sieve)
M = int(N.max()); spf = np.zeros(M + 1, np.int64)
for p in range(2, M + 1):
    if spf[p] == 0:
        spf[p::p] = np.where(spf[p::p] == 0, p, spf[p::p])
nmult = np.zeros(nc, np.int64); nadd = np.zeros(nc, np.int64)
for i, x in enumerate(N.tolist()):
    while x > 1:
        p = int(spf[x]); e = 0
        while x % p == 0:
            x //= p; e += 1
        if e == 1:
            nmult[i] += 1
        else:
            nadd[i] += 1
st = pd.factorize(np.minimum(nmult, 5) * 10 + np.minimum(nadd, 3))[0]; ns = int(st.max()) + 1
with np.load(f'{D_}/binsums_K40.npz') as Z:
    S = np.ascontiguousarray(Z['S1'][:, :NB]); n = np.ascontiguousarray(Z['n'][:, :NB]).astype(float)
log('classes', nc, 'strata', ns, 'bins', NB)
eS = eps[:, None] * S; ceS = (cp * eps)[:, None] * S; cn = cp[:, None] * n


def change(m):
    D = (m @ eS) / (m @ n)
    cnt = np.zeros((ns, NB)); num = np.zeros((ns, NB)); den = np.zeros((ns, NB))
    for j in range(NB):
        cnt[:, j] = np.bincount(st, weights=m * n[:, j], minlength=ns)
        num[:, j] = np.bincount(st, weights=m * ceS[:, j], minlength=ns)
        den[:, j] = np.bincount(st, weights=m * cn[:, j], minlength=ns)
    share = cnt / cnt.sum(0)
    with np.errstate(invalid='ignore', divide='ignore'):
        adj = np.nansum(np.where(den > 0, share * num / den, 0.0), axis=0)
    return adj - D


ch = change(np.ones(nc))
rng = np.random.default_rng(SEED)
R = np.empty((B, NB))
for r in range(B):
    m = np.bincount(rng.integers(0, nc, nc), minlength=nc).astype(np.float64)
    R[r] = change(m)
    if r % 200 == 199:
        log('bootstrap', r + 1)
se = R.std(0, ddof=1); se300 = R[:B_OLD].std(0, ddof=1)
a = pd.read_csv(f'{D_}/results/pnB_composition_K40.csv')
a = a[(a.subset == 'all_eps') & (a.strata == 'mult_add')].sort_values('bin').head(NB)
anchor = dict(max_abs_change_minus_pn02=float(np.abs(ch - a.change_adjusted.values).max()),
              max_abs_se300_minus_pn02=float(np.abs(se300 - a.se_adjusted_boot.values).max()),
              n_strata_pn02=int(a.n_strata.iloc[0]), n_strata_here=ns)
rows = [dict(bin=j, y_lo=j / 40, y_hi=(j + 1) / 40, change_adjusted=ch[j], se_boot_B1000=se[j], z_B1000=ch[j] / se[j], se_boot_first300=se300[j],
             z_first300=ch[j] / se300[j], pn02_change_adjusted=a.change_adjusted.values[j], pn02_se_adjusted_boot=a.se_adjusted_boot.values[j])
        for j in range(NB)]
for rw in rows:
    log(f'bin {rw["bin"]}: change {rw["change_adjusted"]:+.4f}  SE(B=1000) {rw["se_boot_B1000"]:.4f} z {rw["z_B1000"]:+.1f} | '
        f'SE(first 300) {rw["se_boot_first300"]:.4f} z {rw["z_first300"]:+.1f} | pn_02 SE {rw["pn02_se_adjusted_boot"]:.4f}')
res = {'provenance': 's48_typefixed_boot.py, 2026-10-01; all class representatives, good primes, K = 40; see the docstring',
       'B': B, 'seed': SEED, 'rows': rows, 'anchor_vs_pn02': anchor}
res['peak_rss_GB'] = round(rss_gb(), 2); res['runtime_s'] = round(time.time() - T0, 1)
log('anchor', anchor)
pd.DataFrame(rows).to_csv(f'{OUT}/typefixed_boot.csv', index=False, float_format='%.8g')
json.dump(res, open(f'{OUT}/typefixed_boot.json', 'w'), indent=1)
log('written typefixed_boot.csv, typefixed_boot.json')


==> anc/scripts/s60_lowbin_split.log <==
[    1.7s peak rss 0.62 GB, current 0.36 GB] chunk  0: 11943 rank-0 rows
[    3.5s peak rss 0.68 GB, current 0.42 GB] chunk  1: 11153 rank-0 rows
[    5.6s peak rss 0.78 GB, current 0.49 GB] chunk  2: 10763 rank-0 rows
[    7.9s peak rss 0.88 GB, current 0.55 GB] chunk  3: 10771 rank-0 rows
[   10.0s peak rss 0.97 GB, current 0.61 GB] chunk  4: 10523 rank-0 rows
[   12.5s peak rss 1.06 GB, current 0.67 GB] chunk  5: 10533 rank-0 rows
[   15.0s peak rss 1.14 GB, current 0.73 GB] chunk  6: 10412 rank-0 rows
[   17.7s peak rss 1.22 GB, current 0.79 GB] chunk  7: 10392 rank-0 rows
[   20.6s peak rss 1.29 GB, current 0.84 GB] chunk  8: 10242 rank-0 rows
[   23.7s peak rss 1.40 GB, current 0.90 GB] chunk  9: 10398 rank-0 rows
[   27.1s peak rss 1.46 GB, current 0.96 GB] chunk 10: 10084 rank-0 rows
[   30.9s peak rss 1.55 GB, current 1.02 GB] chunk 11: 10182 rank-0 rows
[   34.9s peak rss 1.66 GB, current 1.08 GB] chunk 12: 10444 rank-0 rows
[   39.1s peak rss 1.75 GB, current 1.14 GB] chunk 13: 10423 rank-0 rows
[   43.5s peak rss 1.81 GB, current 1.19 GB] chunk 14: 10152 rank-0 rows
[   48.2s peak rss 1.90 GB, current 1.25 GB] chunk 15: 10345 rank-0 rows
[   48.3s peak rss 1.90 GB, current 1.25 GB] series n <= 1000 vs Cremona L(E,1): max rel err 2.69e-08, median 2.22e-14
[   48.8s peak rss 1.90 GB, current 1.25 GB] anchors (bin sums): {'binsums_K100': {'max_abs_S1': 0.0, 'max_abs_n': 0.0}, 'binsums_K40': {'max_abs_S1': 0.0, 'max_abs_n': 0.0}, 'fine_vs_K100_bins0_2': {'max_abs_S1': 0.0, 'max_abs_n': 0.0}}
[   49.2s peak rss 2.06 GB, current 1.25 GB] K = 100: {"cov_bin0": 0.19841305053663216, "se_bin0": 0.008984618021606609, "z_bin0": 22.083637841862576, "hecke_bin0": 0.1836603436977024, "hecke_se_bin0": 0.00016351088540652824, "self_bin0": 0.1720734632847509, "self_se_bin0": 9.043015357694344e-05, "hecke_minus_self_bin0": 0.0115868804129515, "family_bin0": 0.014752706838929763, "family_se_bin0": 0.009006977843480044, "family_z_bin0": 1.6379197434807646, "hecke_share_of_cov_bin0": 0.9256464894873131, "self_share_of_hecke_bin0": 0.9369113648615237, "max_abs_hecke_other_bins": 0.0001421742571968115, "max_abs_self_other_bins": 0.00014107354476466737, "n_bonferroni_cov": 67, "n_bonferroni_family": 66, "bins_significance_changed": [0], "first_bins_cov": [0.1984, -1.1191, -1.8167, -2.1853], "first_bins_family": [0.0148, -1.1192, -1.8167, -2.1853], "first_bins_family_z": [1.64, -59.6, -71.61, -69.14], "first_crossing_cov": 0.00650597092375103, "first_crossing_family": 0.0051300954487363895, "positive_family_bins_significant": [22, 23, 25, 27, 36, 37, 41, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 71, 72, 91, 92, 94, 95, 96, 97, 98, 99], "max_abs_z_change_bins_ge1": 0.00759041498017865}
[   49.2s peak rss 2.06 GB, current 1.25 GB] anchors (cov, Hecke): {'max_abs_cov': 4.829248112514506e-10, 'max_abs_se': 4.998312874704425e-11} {'max_abs_hecke': 2.470345382344481e-09}
[   49.2s peak rss 2.06 GB, current 1.26 GB] K = 100 bin-0 Q4 - Q1: {"all": {"gap": 0.7992303507923597, "se": 0.010948472374444797, "z": 72.99925719846273, "pairs_Q1": 3755539, "pairs_Q4": 3923020, "classes_Q1": 41997, "classes_Q4": 42190}, "without_p_le_sqrtN": {"gap": 0.24087573337368084, "se": 0.02038259019652653, "z": 11.81771948762083, "pairs_Q1": 1956867, "pairs_Q4": 2062753, "classes_Q1": 37925, "classes_Q4": 39301, "share_of_bin0_pairs_removed": 0.4799403560245111, "min_N_of_contributing_classes": 10101, "max_N_of_classes_emptied": 12954, "control_all_primes_same_classes": {"gap": 0.7927773476829845, "se": 0.011075255309067215, "z": 71.58095461997563, "pairs_Q1": 3702979, "pairs_Q4": 3881476}}, "without_p_le_2sqrtN": {"gap": -0.044350301412846016, "se": 0.04293913470165924, "z": -1.032864349060398, "pairs_Q1": 677547, "pairs_Q4": 716373, "classes_Q1": 24911, "classes_Q4": 26578, "share_of_bin0_pairs_removed": 0.8213447786034572, "min_N_of_contributing_classes": 40104, "max_N_of_classes_emptied": 41900, "control_all_primes_same_classes": {"gap": 0.7608880284335406, "se": 0.012890066000387545, "z": 59.02902501900799, "pairs_Q1": 3041429, "pairs_Q4": 3231204}}}
[   49.5s peak rss 2.06 GB, current 1.47 GB] Figure 2 crossings: {"all": {"Q1": 0.15952853900048, "Q4": 0.03714600095312623}, "without_p_le_sqrtN": {"Q1": 0.15952857396222353, "Q4": 0.037066924438153584}, "without_p_le_2sqrtN": {"Q1": 0.15952885694488284, "Q4": 0.03700768374095878}}
[   49.7s peak rss 2.06 GB, current 1.48 GB] Table 2: {"all": {"bonferroni": 31, "bonferroni_bins_ge1": 30, "bin0": -0.3353746004511461, "bin0_z": -31.093600507960513}, "without_p_le_sqrtN": {"bonferroni": 31, "bonferroni_bins_ge1": 30, "bin0": -0.8212819681918702, "bin0_z": -58.916930167965695, "max_abs_gap_change_bins_ge1": 0.00010051414754919108, "max_abs_z_change_bins_ge1": 0.007777885084649938, "sign_changes_bins_ge1": [], "significance_changes_bins_ge1": [], "pairs_removed_bins_ge1": 3827, "classes_with_removed_pairs_bins_ge1": 1839, "max_N_with_removed_pairs_bins_ge1": 1479}, "without_p_le_2sqrtN": {"bonferroni": 31, "bonferroni_bins_ge1": 30, "bin0": -1.1360154949726742, "bin0_z": -63.12483831815683, "max_abs_gap_change_bins_ge1": 0.0012609318805445469, "max_abs_z_change_bins_ge1": 0.1623946607792135, "sign_changes_bins_ge1": [], "significance_changes_bins_ge1": [], "pairs_removed_bins_ge1": 57699, "classes_with_removed_pairs_bins_ge1": 9771, "max_N_with_removed_pairs_bins_ge1": 6276}} anchor {'max_abs_gap': 0.0, 'max_abs_z': 0.0}
[   59.4s peak rss 2.06 GB, current 1.52 GB] N<2e4         classes  33551 N_med 13790 (13854)  cov primary 0.00684 [0.006239612948800627, 0.007803761899433504]  family primary 0.00052 [0.0005050385380332704, 0.006969308470253108] S1 0.00732 S2 0.00646  family[:6] [-0.0065, 0.259, 0.3984, 0.3497, 0.2284, 0.1965] z [-0.37, 10.37, 12.29, 8.96, 4.81, 3.59]
[   69.5s peak rss 2.06 GB, current 1.52 GB] 2e4<=N<4e4    classes  34309 N_med 31338 (31374)  cov primary 0.00602 [0.005666812636761474, 0.006402958080039753]  family primary 0.00600 [0.005643392802101864, 0.006388822900988755] S1 0.00563 S2 0.00600  family[:6] [0.0805, 0.4674, 0.4485, 0.4003, 0.1558, 0.1315] z [5.48, 18.38, 13.54, 8.69, 3.0, 2.38]
[   79.3s peak rss 2.06 GB, current 1.52 GB] 4e4<=N<6e4    classes  33640 N_med 50850 (50862)  cov primary 0.00548 [0.004394505062240335, 0.005909317646878132]  family primary 0.00547 [0.004378654276421738, 0.005907563685122003] S1 0.00495 S2 0.00547  family[:6] [0.1872, 0.4959, 0.4414, 0.2775, 0.0694, -0.0025] z [11.93, 17.93, 10.04, 5.44, 1.27, -0.04]
[   89.2s peak rss 2.06 GB, current 1.52 GB] 6e4<=N<8e4    classes  33285 N_med 70650 (70680)  cov primary 0.00530 [0.004378465827598572, 0.005721676623693218]  family primary 0.00530 [0.004373751652740021, 0.005721228694445197] S1 0.00478 S2 0.00530  family[:6] [0.2517, 0.5377, 0.4205, 0.2614, 0.0868, -0.0222] z [15.83, 19.0, 9.16, 5.53, 1.37, -0.34]
[   99.0s peak rss 2.06 GB, current 1.52 GB] 8e4<=N<1e5    classes  33975 N_med 90480 (90465)  cov primary 0.00454 [0.004143544215089296, 0.0049643322914884845]  family primary 0.00454 [0.004137815542610023, 0.004963241315642617] S1 0.00453 S2 0.00454  family[:6] [0.2837, 0.5838, 0.3905, 0.2189, 0.008, -0.2045] z [17.62, 19.19, 8.11, 4.05, 0.13, -2.75]
[  148.2s peak rss 2.06 GB, current 1.65 GB] all           classes 168760 N_med 68992 (69480)  cov primary 0.00517 [0.0047989836034948346, 0.005600153489278675]  family primary 0.00512 [0.004723570187858159, 0.005586525809341801] S1 0.00487 S2 0.00512  family[:6] [0.2199, 0.5231, 0.4191, 0.2777, 0.0739, -0.0449] z [27.12, 36.16, 18.25, 10.99, 2.49, -1.3]
[  168.3s peak rss 2.06 GB, current 1.55 GB] 1e4<=N<=5e4   classes  68322 N_med 35155 (35310)  cov primary 0.00597 [0.005627069274387633, 0.006269944942386564]  family primary 0.00594 [0.00557877652899513, 0.006252150558444228] S1 0.00555 S2 0.00594  family[:6] [0.1042, 0.4406, 0.4523, 0.3851, 0.141, 0.0994] z [9.32, 23.15, 17.07, 11.06, 3.67, 2.26]
[  192.7s peak rss 2.06 GB, current 1.57 GB] 5e4<N<1e5     classes  83988 N_med 78705 (78864)  cov primary 0.00478 [0.004386656903170226, 0.005199697618400098]  family primary 0.00478 [0.004380270416717462, 0.005194517447494956] S1 0.00465 S2 0.00478  family[:6] [0.2614, 0.5574, 0.4064, 0.2332, 0.0425, -0.11] z [25.4, 29.65, 13.36, 7.12, 1.1, -2.42]
[  192.8s peak rss 2.06 GB, current 1.57 GB] scale: {"cov_primary": {"y_star": [0.006837621722992222, 0.0060190626253385894, 0.005480511124236501, 0.005300875008922633, 0.004539879929126225], "N_med": [13790, 31338, 50850, 70650, 90480], "p_over_sqrtN": [0.8029475989755978, 1.065527100712245, 1.2358522205342553, 1.4089761671244052, 1.365591053013129], "p_star": [94.29080356006274, 188.6253845528607, 278.6839906674261, 374.506819380384, 410.76833598734083], "N_med_ratio": 6.561276287164612, "y_ratio": 1.5061239129089117, "p_over_sqrtN_ratio": 1.7007225063694729, "loglog_slope": -0.19676594088922855}, "cov_S2": {"y_star": [0.006837621722992222, 0.0060190626253385894, 0.005480511124236501, 0.005300875008922633, 0.004539879929126225], "N_med": [13790, 31338, 50850, 70650, 90480], "p_over_sqrtN": [0.8029475989755978, 1.065527100712245, 1.2358522205342553, 1.4089761671244052, 1.365591053013129], "p_star": [94.29080356006274, 188.6253845528607, 278.6839906674261, 374.506819380384, 410.76833598734083], "N_med_ratio": 6.561276287164612, "y_ratio": 1.5061239129089117, "p_over_sqrtN_ratio": 1.7007225063694729, "loglog_slope": -0.19676594088922855}, "family_primary": {"y_star": [0.0005243352339235369, 0.0060043141857338885, 0.005465219570806053, 0.005296649430145991, 0.0045376782700165715], "N_med": [13790, 31338, 50850, 70650, 90480], "p_over_sqrtN": [0.06157312208739326, 1.0629162519688093, 1.2324039837121705, 1.4078530054240117, 1.36492879629514], "p_star": [7.230582875805574, 188.1631979525286, 277.9064151754878, 374.2082822398143, 410.5691298710994], "N_med_ratio": 6.561276287164612, "y_ratio": 0.11555143461539905, "p_over_sqrtN_ratio": 22.16760739138484, "loglog_slope": 1.1073846560635436}, "family_S2": {"y_star": [0.006460107375704832, 0.0060043141857338885, 0.005465219570806053, 0.005296649430145991, 0.0045376782700165715], "N_med": [13790, 31338, 50850, 70650, 90480], "p_over_sqrtN": [0.7586157755706904, 1.0629162519688093, 1.2324039837121705, 1.4078530054240117, 1.36492879629514], "p_star": [89.08488071096964, 188.1631979525286, 277.9064151754878, 374.2082822398143, 410.5691298710994], "N_med_ratio": 6.561276287164612, "y_ratio": 1.423659191175147, "p_over_sqrtN_ratio": 1.7992359772222417, "loglog_slope": -0.16814790853364833}, "bin0_upper_edge_over_sqrtN_at_pairs_quartiles": {"47838": 2.187189978031172, "69480": 2.6359059163786553, "85974": 2.9321323298923603}}
[  192.8s peak rss 2.06 GB, current 1.57 GB] anchors: {"binsums_K100": {"max_abs_S1": 0.0, "max_abs_n": 0.0}, "binsums_K40": {"max_abs_S1": 0.0, "max_abs_n": 0.0}, "fine_vs_K100_bins0_2": {"max_abs_S1": 0.0, "max_abs_n": 0.0}, "cov_L_K100": {"max_abs_cov": 4.829248112514506e-10, "max_abs_se": 4.998312874704425e-11}, "pdivn": {"max_abs_hecke": 2.470345382344481e-09}, "pnC_K100_bin0": {"Q1_mean": 0.0, "Q4_mean": 0.0, "Q1_se": 9.71445146547012e-17}, "pnC_K40_profiles": {"Q1": 4.440892098500626e-16, "Q2": 4.440892098500626e-16, "Q3": 4.440892098500626e-16, "Q4": 4.440892098500626e-16}, "table2": {"max_abs_gap": 0.0, "max_abs_z": 0.0}, "crossing_fine": {"N<2e4": {"max_abs_cov": 4.982852686019612e-08, "max_abs_se": 4.771313927287579e-09, "primary": 0.0, "primary_interval": 0.0, "S2": 0.0}, "2e4<=N<4e4": {"max_abs_cov": 4.805750264402775e-08, "max_abs_se": 4.771434830574961e-09, "primary": 0.0, "primary_interval": 0.0, "S2": 0.0}, "4e4<=N<6e4": {"max_abs_cov": 4.988953339335467e-08, "max_abs_se": 4.778087203671788e-09, "primary": 0.0, "primary_interval": 0.0, "S2": 0.0}, "6e4<=N<8e4": {"max_abs_cov": 4.508888706844516e-08, "max_abs_se": 4.93244856070163e-09, "primary": 0.0, "primary_interval": 0.0, "S2": 0.0}, "8e4<=N<1e5": {"max_abs_cov": 4.852602764060521e-08, "max_abs_se": 4.95366730968172e-09, "primary": 0.0, "primary_interval": 0.0, "S2": 0.0}, "all": {"max_abs_cov": 4.73003805012695e-08, "max_abs_se": 4.506930800785014e-10, "primary": 0.0, "primary_interval": 0.0, "S2": 0.0}, "1e4<=N<=5e4": {"max_abs_cov": 4.8582372347283354e-08, "max_abs_se": 4.129333042168781e-09, "primary": 0.0, "primary_interval": 0.0, "S2": 0.0}, "5e4<N<1e5": {"max_abs_cov": 4.3930590942764525e-08, "max_abs_se": 4.874210882133134e-09, "primary": 0.0, "primary_interval": 0.0, "S2": 0.0}}}
[  192.8s peak rss 2.06 GB, current 1.57 GB] written lowbin_split.json, lowbin_split_K100.csv, lowbin_split_fine.csv
      193.70 real       164.09 user        25.90 sys
          2063646720  maximum resident set size
                   0  average shared memory size
                   0  average unshared data size
                   0  average unshared stack size
            10284205  page reclaims
              139272  page faults
                   0  swaps
                   0  block input operations
                   0  block output operations
                   0  messages sent
                   0  messages received
                   0  signals received
                 998  voluntary context switches
               82474  involuntary context switches
       2465413332630  instructions retired
        602350830243  cycles elapsed
          1984874512  peak memory footprint


==> anc/scripts/s60_lowbin_split.py <==
"""s60_lowbin_split.py -- Section 4.2 and open question 2 of "BSD Invariants and Murmurations of Elliptic Curves" (arXiv:2603.04604v3,
revision of 2026-10-08): the lowest bins of Cov(a_p, L(E,1) | y) split into the Hecke part (the terms p a_{n/p} of the series for
L(E,1) at p | n), its deterministic self-term (m = 1) and the remaining family part; the K = 100 bin-0 quartile gap without the primes
p <= sqrt(N) and p <= 2 sqrt(N); the checks of Figure 2 and Table 2 without p <= 2 sqrt(N); the family part in bins of width 0.001 per
conductor window, its first sign change and the position of the positive region below it in units of sqrt(N).

Provenance
  written 2026-10-08; Python 3.11, numpy 1.26, scipy 1.16, pandas 2.3, pyarrow. All definitions below were fixed before the first run.
  Changes after the definitions were fixed, none altering the definition of an existing quantity: during test runs on a subset
  (before the first full run), the switches S60_TEST / S60_B, the leaner block layout and the MallocLargeCache note; after the first
  full run, the 'scale' outputs for the S2 rule (next to the primary rule) and the upper edge of the K = 100 bin 0 in units of
  sqrt(N). The shipped log and outputs are from the run after these additions (the first full run gave the same values).
  Run:  MallocLargeCache=0 VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 /usr/bin/time -l python s60_lowbin_split.py > s60_lowbin_split.log 2>&1
  (MallocLargeCache=0: on macOS the allocator otherwise keeps freed large blocks of growing size resident, which inflates the peak
  RSS; it does not change any result.)
  Single process; the trace chunks are memory-mapped and read in blocks of rank-0 rows (one block of <= 1500 rows, columns p <= max N
  of the block, int16, at a time).

Inputs (read only; WORK = root of the data tree, ANC = ../csv next to this script)
  WORK/papers_Q_v2/data_pN/reps.csv              class representatives (row order of the trace chunks and of the bin sums), N
  WORK/papers_Q_v2/data_pN/primes.npy            the 9,592 primes p <= 1e5 (column order of the chunks)
  WORK/papers_Q_v2/data_pN/chunks/ap_chunk_*.npy a_p (int16; at p | N the stored trace of the reduction, 0 or +-1)
  WORK/audit/q_data/ecdata_allbsd.parquet        Cremona allbsd: rank, L(E,1)
  anchors: WORK/papers_Q_v2/data_pN/binsums_K{40,100}.npz (S1, n), ANC/cov_L_K100.csv (s20), ANC/pdivn.json (s36),
           ANC/crossing_fine.csv and ANC/crossing_drift.json (s33), WORK/papers_Q_v2/data_pN/results/pnC_conditioned_K{40,100}.csv,
           ANC/contract_numbers.json "B" (Table 2)

Definitions (rank-0 class representatives, 168,760; good primes p (p does not divide N), p <= N; pairs-weighted means as in the paper)
  bins            grid K: bin j = (jN/K, (j+1)N/K] in p, j = (K p - 1) // N (exact integers); K = 100, K = 40, and fine bins
                  K = 1000, j = 0..29 (y <= 0.03).
  series          L(E,1) = sum_n w_n a_n, w_n = 2 n^-1 exp(-2 pi n / sqrt N); a_m (m <= 1000) from the traces at q <= 997
                  (a_{q^{k+1}} = a_q a_{q^k} - q a_{q^{k-1}} for good q, a_{q^k} = a_q^k for bad q, multiplicative). Check: the series
                  truncated at n <= 1000 against Cremona's L(E,1).
  Hecke part      for a good p, a_p a_n = a_{pn} + p a_{n/p} when p | n, so a_p L(E,1) = sum_n w_n a_{pn} + h(E,p) with
                  h(E,p) = sum_{m >= 1} p w_{pm} a_m = sum_m (2 a_m / m) exp(-2 pi p m / sqrt N). Computed for every good p <= 2999 with
                  m <= max(1, min(1000, 2000 // p)) (the omitted terms are below 1e-16 in absolute value for N < 1e5); h = 0 is used
                  for p > 2999 (|h| < 1e-24 there).
  self-term       the m = 1 term of h: x(E,p) = 2 exp(-2 pi p / sqrt N), from a_p^2 = a_{p^2} + p.
  per bin b       S_E = sum of a_p, n_E = number of good primes, H_E = sum of h(E,p), X_E = sum of x(E,p) over the good p of E in b;
                  T = sum_E n_E, abar = sum S / T, m = sum L n / T.
                  Cov_b = sum L S / T - abar m;  Hecke part Hbar_b = sum H / T;  self-term Xbar_b = sum X / T;
                  family part F_b = Cov_b - Hbar_b = M_b(sum_n w_n a_{pn}) - M_b(a_p) M_b(L).
  SEs             linearised, clustered by class: influence of E over T of
                  Cov: (L - m)(S - n abar) - n Cov;  Hbar: H - n Hbar;  Xbar: X - n Xbar;  F: (L - m)(S - n abar) - n Cov - (H - n Hbar);
                  SE = sqrt(sum of squared influences). z = estimate / SE. Bonferroni: |z| >= 3.4808 (100 bins, two-sided 5%).
  quartile gap    quartiles of log L(E,1) over all N (edges: numpy quantile at 1/4, 1/2, 3/4; a value equal to an edge goes to the upper
                  quartile), as pnC_conditioned_K100.csv; Q4 - Q1 of the pairs-weighted mean a_p in K = 100 bin 0, each SE the curve-cluster
                  SE sqrt(sum (S - n mu)^2) / sum n, combined in quadrature. Prime sets: all good p; good p with p^2 > N ("without
                  p <= sqrt N"); good p with p^2 > 4N ("without p <= 2 sqrt N"). Removing the small primes empties bin 0 for the classes
                  with no good prime in (cut, N/100]; as a control, the all-primes gap is recomputed on exactly the classes that still
                  have a good prime in bin 0 after the cut. Also: the shares of bin-0 pairs with p^2 <= N and p^2 <= 4N.
  Figure 2        K = 40 quartile profiles (same quartiles), lowest zero crossing of Q1 and Q4: first k with v_k != 0 and
                  sign(v_k) != sign(v_{k+1}), by linear interpolation between bin centres; all primes and without p <= 2 sqrt N
                  (and without p <= sqrt N).
  Table 2         K = 40, quartiles within 20 conductor bins (edges: quantiles of log N at k/20, numpy linear; a log N equal to an edge
                  goes to the lower bin (searchsorted side 'left'); within a conductor bin a value equal to a quartile edge goes to the
                  upper quartile (digitize)), as contract_numbers.py; gap and z for all primes and without p <= 2 sqrt N: maximum change on
                  bins j >= 1, Bonferroni count (|z| >= 3.23).
  fine bins       per conductor window (those of s33, same order: N < 2e4, [2,4)e4, [4,6)e4, [6,8)e4, [8,10)e4, all, [1e4,5e4],
                  (5e4,1e5)): Cov_j, Hbar_j, Xbar_j, F_j with SEs on the 30 fine bins.
  crossings       primary (as s33 and the text): first j with v_j != 0 and sign(v_j) != sign(v_{j+1}), linear interpolation between
                  the centres (j + 1/2)/1000; S1: the same on the width-0.005 grid; S2: first j with v_j > 0 and v_{j+1..j+5} < 0. Applied
                  to Cov (anchor: s33) and to F. The text uses the primary definition; where primary and S2 differ, both are reported.
  bootstrap       as s33: B = 1000 resamples of the classes of each window (numpy default_rng(20261005), one stream for all windows in
                  the order above, rng.integers(0, n, n) per replicate); in each replicate the crossings of Cov and of F; 95% interval =
                  2.5/97.5% percentiles of the replicates with a crossing. With the same stream the Cov intervals reproduce s33.
  N_med           pairs-weighted median conductor of a window: the smallest N_E (classes sorted by N) at which the cumulative weight
                  reaches half the total, weight = the class's number of good primes in the 30 fine bins (the pairs of the statistic);
                  also, for comparison, weight = number of good primes p <= N.
  scale           p* / sqrt(N_med) = y* sqrt(N_med) with y* the first crossing (primary and S2, for Cov and for F); ratio of N_med
                  and of y* between the extreme windows; OLS slope of log y* on log N_med over the five disjoint windows (slope 0: fixed
                  y; slope -1/2: fixed p / sqrt N). Also the upper edge p = N/100 of the K = 100 bin 0 in units of sqrt(N), sqrt(N)/100,
                  at the pairs-weighted conductor quartiles of s46_pairs_N.py (ANC/pairs_N.json).

Outputs (ANC)
  lowbin_split.json        all numbers above, anchors, peak RSS
  lowbin_split_K100.csv    per K = 100 bin: pairs, Cov, SE, z, Hecke part, its SE, self-term, family part, SE, z
  lowbin_split_fine.csv    per window and fine bin: pairs, Cov, SE, z, Hecke part, self-term, family part, SE, z
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1')
os.environ.setdefault('OMP_NUM_THREADS', '1')
import json, resource, sys, time
import numpy as np
import pandas as pd
from scipy import stats

WORK = os.environ.get('WORK', '/path/to/WORK')
D = f'{WORK}/papers_Q_v2/data_pN'
ANC = os.environ.get('ANC', os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'csv'))
OUT = os.environ.get('OUT', ANC)
RES = f'{D}/results'
MMAX, NH, PHMAX, NJ, BLK = 1000, 2000, 2999, 30, 1500
B, SEED = int(os.environ.get('S60_B', 1000)), 20261005
TEST = bool(os.environ.get('S60_TEST'))       # development only: first block of each chunk
ZB100 = float(stats.norm.isf(0.025 / 100)); ZB40 = float(stats.norm.isf(0.025 / 40))
T0 = time.time()


def rss_gb():
    r = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return r / 1e9 if sys.platform == 'darwin' else r * 1024 / 1e9


def cur_gb():
    try:
        import psutil
        return psutil.Process().memory_info().rss / 1e9
    except Exception:
        return float('nan')


def log(*a):
    print(f'[{time.time() - T0:7.1f}s peak rss {rss_gb():.2f} GB, current {cur_gb():.2f} GB]', *a, flush=True)


# ------------------------------------------------------------------ inputs
reps = pd.read_csv(f'{D}/reps.csv', usecols=['rep_idx', 'ap_row', 'N'])
P = np.load(f'{D}/primes.npy').astype(np.int64)
b = pd.read_parquet(f'{WORK}/audit/q_data/ecdata_allbsd.parquet', columns=['N', 'rank', 'L1'])
b = b[b.N < 100000].reset_index(drop=True)
assert len(b) == 657396 and len(reps) == 437226 and len(P) == 9592
r = b.loc[reps.ap_row.values].reset_index(drop=True)
assert (r.N.values == reps.N.values).all() and (reps.rep_idx.values == np.arange(len(reps))).all()
idx = np.nonzero(r['rank'].values == 0)[0]
assert len(idx) == 168760
N = reps.N.values[idx].astype(np.int64)
L = r.L1.values[idx].astype(float)
del b, r, reps
G = len(idx)
sq = np.sqrt(N.astype(float))
nH = int(np.searchsorted(P, PHMAX, side='right'))          # primes <= 2999 (Hecke part, fine bins)
nQ = int(np.searchsorted(P, MMAX, side='right'))           # primes <= 1000 (a_m, m <= 1000)
nS = int(np.searchsorted(P, 700, side='right'))           # primes <= 700: covers every p with p^2 <= 4N (N < 1e5)
PH, PQ, PS = P[:nH], P[:nQ], P[:nS]
assert 30 * N.max() < 1000 * 3001 and PS[-1] ** 2 > 4 * N.max()
spf = np.zeros(MMAX + 1, np.int64)
for p in PQ:
    for m_ in range(p, MMAX + 1, p):
        if spf[m_] == 0:
            spf[m_] = p
MS = {int(p): np.arange(1, max(1, min(MMAX, NH // int(p))) + 1) for p in PH}

# ------------------------------------------------------------------ one pass over the chunks
S100 = np.zeros((G, 100), np.int32); n100 = np.zeros((G, 100), np.int32)
S40 = np.zeros((G, 40), np.int32); n40 = np.zeros((G, 40), np.int32)
small = {c: {K: (np.zeros((G, K), np.int32), np.zeros((G, K), np.int32)) for K in (100, 40)} for c in (1, 4)}   # c: p^2 <= c N
H100 = np.zeros((G, 100)); X100 = np.zeros((G, 100))
Sf = np.zeros((G, NJ), np.int32); nf = np.zeros((G, NJ), np.int32); Hf = np.zeros((G, NJ)); Xf = np.zeros((G, NJ))
Lser = np.zeros(G)


def binsum(flat, ok, w, size):
    """bin sums from precomputed flat indices (row * K + j); w = None counts."""
    return np.bincount(flat[ok], weights=None if w is None else w[ok], minlength=size)


for k, lo, hi in [tuple(map(int, l.split())) for l in open(f'{D}/chunks/bounds.txt')]:
    pos = np.nonzero((idx >= lo) & (idx < hi))[0]
    if len(pos) == 0:
        continue
    M = np.load(f'{D}/chunks/ap_chunk_{k:02d}.npy', mmap_mode='r')
    for s0 in range(0, BLK if TEST else len(pos), BLK):
        ps = pos[s0:s0 + BLK]; nb = len(ps); loc = np.arange(nb)
        Nr = N[ps][:, None]
        npc = max(nH, int(np.searchsorted(P, int(Nr.max()), side='right')))  # columns p <= max(2999, max N of the block)
        A = np.asarray(M[idx[ps] - lo, :npc])                                  # int16, nb x npc
        Pb = P[None, :npc]
        good = (Nr % Pb != 0) & (Pb <= Nr)
        for K, SS, nn in ((100, S100, n100), (40, S40, n40)):
            J = (K * Pb - 1) // Nr
            J += loc[:, None] * K                                               # flat index, in place
            SS[ps] = np.rint(binsum(J, good, A, nb * K)).reshape(nb, K).astype(np.int32)
            nn[ps] = binsum(J, good, None, nb * K).reshape(nb, K).astype(np.int32)
            Js = J[:, :nS]
            for c in (1, 4):
                okc = good[:, :nS] & (PS[None, :] ** 2 <= c * Nr)
                small[c][K][0][ps] = np.rint(binsum(Js, okc, A[:, :nS], nb * K)).reshape(nb, K).astype(np.int32)
                small[c][K][1][ps] = binsum(Js, okc, None, nb * K).reshape(nb, K).astype(np.int32)
            del J, Js, okc
        Af = A[:, :nH].astype(np.float64)                                      # p <= 2999 (a_m, Hecke part, fine bins)
        good = good[:, :nH].copy()
        del A
        # a_m, m <= 1000
        an = np.zeros((nb, MMAX + 1)); an[:, 1] = 1.0
        for j, p in enumerate(PQ):
            g = (N[ps] % p != 0); prev2 = np.ones(nb); prev = Af[:, j].copy(); an[:, p] = prev; pk = int(p)
            while pk * p <= MMAX:
                pk *= int(p); cur = np.where(g, Af[:, j] * prev - p * prev2, Af[:, j] * prev); an[:, pk] = cur; prev2, prev = prev, cur
        for n_ in range(2, MMAX + 1):
            p = spf[n_]; m_ = n_; e = 1
            while m_ % p == 0:
                m_ //= p; e *= p
            if m_ > 1:
                an[:, n_] = an[:, e] * an[:, m_]
        nn_ = np.arange(1, MMAX + 1)
        Lser[ps] = (an[:, 1:] * (2.0 / nn_)[None, :] * np.exp(-2 * np.pi * nn_[None, :] / sq[ps][:, None])).sum(1)
        # Hecke part and self-term at p <= 2999
        hm = np.zeros((nb, nH)); xm = np.zeros((nb, nH))
        for j, p in enumerate(PH):
            ms = MS[int(p)]
            E_ = np.exp(-2 * np.pi * p * ms[None, :] / sq[ps][:, None])
            hm[:, j] = (E_ * (2.0 / ms)[None, :] * an[:, ms]).sum(1)
            xm[:, j] = 2.0 * E_[:, 0]
        gH = good[:, :nH]
        J = (100 * PH[None, :] - 1) // Nr + loc[:, None] * 100
        H100[ps] = binsum(J, gH, hm, nb * 100).reshape(nb, 100); X100[ps] = binsum(J, gH, xm, nb * 100).reshape(nb, 100)
        J = (1000 * PH[None, :] - 1) // Nr
        okf = gH & (J <= NJ - 1)
        J += loc[:, None] * NJ
        Sf[ps] = np.rint(binsum(J, okf, Af, nb * NJ)).reshape(nb, NJ).astype(np.int32)
        nf[ps] = binsum(J, okf, None, nb * NJ).reshape(nb, NJ).astype(np.int32)
        Hf[ps] = binsum(J, okf, hm, nb * NJ).reshape(nb, NJ); Xf[ps] = binsum(J, okf, xm, nb * NJ).reshape(nb, NJ)
        del Af, good, gH, J, okf, hm, xm, an
    del M
    log(f'chunk {k:2d}: {len(pos)} rank-0 rows')

rel = np.abs(Lser / L - 1)
res = {'provenance': 's60_lowbin_split.py, 2026-10-08; rank-0 class representatives (168,760), good primes; see the docstring',
       'bonferroni': {'K100': ZB100, 'K40': ZB40},
       'series_check': dict(max_rel_err=float(rel.max()), median_rel_err=float(np.median(rel)))}
log('series n <= 1000 vs Cremona L(E,1): max rel err %.3g, median %.3g' % (rel.max(), np.median(rel)))

# ------------------------------------------------------------------ anchors on the bin sums
anc = {}
for K, SS, nn in ((100, S100, n100), (40, S40, n40)):
    with np.load(f'{D}/binsums_K{K}.npz') as Z:
        aS = Z['S1'][idx]; an_ = Z['n'][idx]
    anc[f'binsums_K{K}'] = dict(max_abs_S1=float(np.abs(SS - aS).max()), max_abs_n=float(np.abs(nn - an_).max()))
    del aS, an_
anc['fine_vs_K100_bins0_2'] = dict(max_abs_S1=float(np.abs(Sf.reshape(G, 3, 10).sum(2) - S100[:, :3]).max()),
                                   max_abs_n=float(np.abs(nf.reshape(G, 3, 10).sum(2) - n100[:, :3]).max()))
log('anchors (bin sums):', anc)


# ------------------------------------------------------------------ helpers
def cov_parts(S, n, x, H, X, c=None):
    """pairs-weighted Cov, Hecke part, self-term and family part per bin (columns); c = class weights (bootstrap)."""
    if c is None:
        c = np.ones(len(x))
    T = c @ n
    abar = (c @ S) / T; m = ((c * x) @ n) / T
    cv = ((c * x) @ S) / T - abar * m
    hb = (c @ H) / T; xb = (c @ X) / T
    return cv, hb, xb, cv - hb, T, abar, m


def ses(S, n, x, H, X, cv, hb, xb, T, abar, m):
    base = (S - n * abar) * (x[:, None] - m) - n * cv
    ih = H - n * hb
    return (np.sqrt((base ** 2).sum(0)) / T, np.sqrt((ih ** 2).sum(0)) / T, np.sqrt(((X - n * xb) ** 2).sum(0)) / T,
            np.sqrt(((base - ih) ** 2).sum(0)) / T)


def first_cross(v, yc):
    for k_ in range(len(v) - 1):
        if np.isnan(v[k_]) or np.isnan(v[k_ + 1]):
            continue
        if v[k_] != 0 and np.sign(v[k_]) != np.sign(v[k_ + 1]):
            return float(yc[k_] + (yc[k_ + 1] - yc[k_]) * v[k_] / (v[k_] - v[k_ + 1])), k_
    return np.nan, -1


def persist_cross(v, yc, run=5):
    for k_ in range(len(v) - run):
        if v[k_] > 0 and (v[k_ + 1:k_ + 1 + run] < 0).all():
            return float(yc[k_] + (yc[k_ + 1] - yc[k_]) * v[k_] / (v[k_] - v[k_ + 1])), k_
    return np.nan, -1


def wmedian(x, w):
    o = np.argsort(x, kind='stable'); cw = np.cumsum(w[o].astype(float))
    return int(x[o][np.searchsorted(cw, 0.5 * cw[-1], side='left')])


# ------------------------------------------------------------------ (1) K = 100: Cov, Hecke part, self-term, family part
f = lambda a: a.astype(np.float64)
cv, hb, xb, F, T, abar, m = cov_parts(f(S100), f(n100), L, H100, X100)
se_c, se_h, se_x, se_f = ses(f(S100), f(n100), L, H100, X100, cv, hb, xb, T, abar, m)
ref = pd.read_csv(f'{ANC}/cov_L_K100.csv')
pd_ = json.load(open(f'{ANC}/pdivn.json'))
anc['cov_L_K100'] = dict(max_abs_cov=float(np.abs(cv - ref.cov_L.values).max()), max_abs_se=float(np.abs(se_c - ref.se_L.values).max()))
anc['pdivn'] = dict(max_abs_hecke=float(np.abs(hb - np.array(pd_['extra_by_bin'])).max()))
zc, zf = cv / se_c, F / se_f
yc100 = (np.arange(100) + .5) / 100
k100 = dict(cov_bin0=float(cv[0]), se_bin0=float(se_c[0]), z_bin0=float(zc[0]),
            hecke_bin0=float(hb[0]), hecke_se_bin0=float(se_h[0]), self_bin0=float(xb[0]), self_se_bin0=float(se_x[0]),
            hecke_minus_self_bin0=float(hb[0] - xb[0]),
            family_bin0=float(F[0]), family_se_bin0=float(se_f[0]), family_z_bin0=float(zf[0]),
            hecke_share_of_cov_bin0=float(hb[0] / cv[0]), self_share_of_hecke_bin0=float(xb[0] / hb[0]),
            max_abs_hecke_other_bins=float(np.abs(hb[1:]).max()), max_abs_self_other_bins=float(np.abs(xb[1:]).max()),
            n_bonferroni_cov=int((np.abs(zc) >= ZB100).sum()), n_bonferroni_family=int((np.abs(zf) >= ZB100).sum()),
            bins_significance_changed=[int(j) for j in np.nonzero((np.abs(zc) >= ZB100) != (np.abs(zf) >= ZB100))[0]],
            first_bins_cov=[round(float(v), 4) for v in cv[:4]], first_bins_family=[round(float(v), 4) for v in F[:4]],
            first_bins_family_z=[round(float(v), 2) for v in zf[:4]],
            first_crossing_cov=first_cross(cv, yc100)[0], first_crossing_family=first_cross(F, yc100)[0],
            positive_family_bins_significant=[int(j) for j in np.nonzero((F > 0) & (zf >= ZB100))[0]],
            max_abs_z_change_bins_ge1=float(np.abs(zf[1:] - zc[1:]).max()))
res['K100'] = k100
pd.DataFrame(dict(bin=np.arange(100), y_lo=np.arange(100) / 100, y_hi=np.arange(1, 101) / 100, pairs=T.astype(np.int64), cov=cv, se=se_c,
                  z=zc, hecke=hb, hecke_se=se_h, self_term=xb, family=F, family_se=se_f, family_z=zf)).to_csv(
    f'{OUT}/lowbin_split_K100.csv', index=False, float_format='%.10g')
log('K = 100:', json.dumps(k100))
log('anchors (cov, Hecke):', anc['cov_L_K100'], anc['pdivn'])

# ------------------------------------------------------------------ (2) quartile gap, K = 100 bin 0, quartiles over all N
lnL = np.log(L)
qe = np.quantile(lnL, [.25, .5, .75]); q = np.searchsorted(qe, lnL, side='right')
assert (np.bincount(q) == 42190).all()


def mean_se(S, n, sel):
    tot = n[sel].sum(0); mu = S[sel].sum(0) / tot
    return mu, np.sqrt(((S[sel] - n[sel] * mu) ** 2).sum(0)) / tot, tot


def gap(S, n, extra=None):
    out = {}
    s1 = (q == 0) if extra is None else (q == 0) & extra
    s4 = (q == 3) if extra is None else (q == 3) & extra
    m1, e1, t1 = mean_se(S, n, s1); m4, e4, t4 = mean_se(S, n, s4)
    g = m4 - m1; s = np.hypot(e1, e4)
    return g, s, dict(mean_Q1=m1, mean_Q4=m4, pairs_Q1=t1, pairs_Q4=t4, classes_Q1=(n[s1] > 0).sum(0), classes_Q4=(n[s4] > 0).sum(0))


pnc = pd.read_csv(f'{RES}/pnC_conditioned_K100.csv')
pnc = pnc[pnc.variable == 'logL_quartile']
qgap = {}
S0, n0 = f(S100[:, :1]), f(n100[:, :1])
g, s, det = gap(S0, n0)
r1 = pnc[(pnc.group == 'Q1') & (pnc.bin == 0)].iloc[0]; r4 = pnc[(pnc.group == 'Q4') & (pnc.bin == 0)].iloc[0]
anc['pnC_K100_bin0'] = dict(Q1_mean=float(abs(det['mean_Q1'][0] - r1['mean'])), Q4_mean=float(abs(det['mean_Q4'][0] - r4['mean'])),
                            Q1_se=float(abs(mean_se(S0, n0, q == 0)[1][0] - r1.se_cluster)))
qgap['all'] = dict(gap=float(g[0]), se=float(s[0]), z=float(g[0] / s[0]), pairs_Q1=int(det['pairs_Q1'][0]), pairs_Q4=int(det['pairs_Q4'][0]),
                   classes_Q1=int(det['classes_Q1'][0]), classes_Q4=int(det['classes_Q4'][0]))
tot0 = n100[:, 0].sum()
for c, nm in ((1, 'without_p_le_sqrtN'), (4, 'without_p_le_2sqrtN')):
    Sc = S0 - f(small[c][100][0][:, :1]); nc_ = n0 - f(small[c][100][1][:, :1])
    g, s, det = gap(Sc, nc_)
    keep = nc_[:, 0] > 0
    gc, sc, detc = gap(S0, n0, keep)
    qgap[nm] = dict(gap=float(g[0]), se=float(s[0]), z=float(g[0] / s[0]), pairs_Q1=int(det['pairs_Q1'][0]), pairs_Q4=int(det['pairs_Q4'][0]),
                    classes_Q1=int(det['classes_Q1'][0]), classes_Q4=int(det['classes_Q4'][0]),
                    share_of_bin0_pairs_removed=float(small[c][100][1][:, 0].sum() / tot0),
                    min_N_of_contributing_classes=int(N[keep].min()), max_N_of_classes_emptied=int(N[~keep].max()) if (~keep).any() else None,
                    control_all_primes_same_classes=dict(gap=float(gc[0]), se=float(sc[0]), z=float(gc[0] / sc[0]),
                                                         pairs_Q1=int(detc['pairs_Q1'][0]), pairs_Q4=int(detc['pairs_Q4'][0])))
res['quartile_gap_K100_bin0'] = qgap
log('K = 100 bin-0 Q4 - Q1:', json.dumps(qgap))

# ------------------------------------------------------------------ (3) Figure 2: K = 40 quartile profiles, lowest crossings
yc40 = (np.arange(40) + .5) / 40
pn40 = pd.read_csv(f'{RES}/pnC_conditioned_K40.csv'); pn40 = pn40[pn40.variable == 'logL_quartile']
fig2 = {}
S4f, n4f = f(S40), f(n40)
for nm, c in (('all', None), ('without_p_le_sqrtN', 1), ('without_p_le_2sqrtN', 4)):
    Sx = S4f if c is None else S4f - f(small[c][40][0]); nx = n4f if c is None else n4f - f(small[c][40][1])
    d = {}
    for qq in range(4):
        mu, se_, _ = mean_se(Sx, nx, q == qq)
        if c is None:
            refq = pn40[pn40.group == f'Q{qq + 1}'].sort_values('bin')['mean'].values
            anc.setdefault('pnC_K40_profiles', {})[f'Q{qq + 1}'] = float(np.abs(mu - refq).max())
        y0, k0 = first_cross(mu, yc40)
        d[f'Q{qq + 1}'] = dict(lowest_crossing=y0, between_bins=[k0, k0 + 1], bin0=float(mu[0]), bin0_z=float(mu[0] / se_[0]),
                               bin1=float(mu[1]))
    fig2[nm] = d
res['fig2_K40_quartile_crossings'] = fig2
log('Figure 2 crossings:', json.dumps({k: {q_: v[q_]['lowest_crossing'] for q_ in ('Q1', 'Q4')} for k, v in fig2.items()}))

# ------------------------------------------------------------------ (4) Table 2: K = 40, quartiles within 20 conductor bins
lnN = np.log(N.astype(float))
cb = np.searchsorted(np.quantile(lnN, np.linspace(0, 1, 21)[1:-1]), lnN)
qt = np.zeros(G, int)
for c_ in range(20):
    s_ = cb == c_; qt[s_] = np.digitize(lnL[s_], np.quantile(lnL[s_], [.25, .5, .75]))


def gap_t(S, n):
    m1, e1, _ = mean_se(S, n, qt == 0); m4, e4, _ = mean_se(S, n, qt == 3)
    return m4 - m1, (m4 - m1) / np.hypot(e1, e4)


cn = json.load(open(f'{ANC}/contract_numbers.json'))['B']
gA, zA = gap_t(S4f, n4f)
anc['table2'] = dict(max_abs_gap=float(np.abs(np.round(gA, 3) - np.array(cn['gap'])).max()), max_abs_z=float(np.abs(np.round(zA, 1) - np.array(cn['z'])).max()))
t2 = dict(all=dict(bonferroni=int((np.abs(zA) >= ZB40).sum()), bonferroni_bins_ge1=int((np.abs(zA[1:]) >= ZB40).sum()), bin0=float(gA[0]), bin0_z=float(zA[0])))
for c, nm in ((1, 'without_p_le_sqrtN'), (4, 'without_p_le_2sqrtN')):
    gC, zC = gap_t(S4f - f(small[c][40][0]), n4f - f(small[c][40][1]))
    t2[nm] = dict(bonferroni=int((np.abs(zC) >= ZB40).sum()), bonferroni_bins_ge1=int((np.abs(zC[1:]) >= ZB40).sum()),
                  bin0=float(gC[0]), bin0_z=float(zC[0]), max_abs_gap_change_bins_ge1=float(np.abs(gC[1:] - gA[1:]).max()),
                  max_abs_z_change_bins_ge1=float(np.abs(zC[1:] - zA[1:]).max()),
                  sign_changes_bins_ge1=[int(j) + 1 for j in np.nonzero(np.sign(gC[1:]) != np.sign(gA[1:]))[0]],
                  significance_changes_bins_ge1=[int(j) + 1 for j in np.nonzero((np.abs(zC[1:]) >= ZB40) != (np.abs(zA[1:]) >= ZB40))[0]],
                  pairs_removed_bins_ge1=int(small[c][40][1][:, 1:].sum()), classes_with_removed_pairs_bins_ge1=int((small[c][40][1][:, 1:].sum(1) > 0).sum()),
                  max_N_with_removed_pairs_bins_ge1=int(N[small[c][40][1][:, 1:].sum(1) > 0].max()))
res['table2_K40'] = t2
log('Table 2:', json.dumps(t2), 'anchor', anc['table2'])

# ------------------------------------------------------------------ (5) fine bins per window
yf = (np.arange(NJ) + .5) / 1000; y5 = (np.arange(NJ // 5) + .5) / 200
WIN = {'N<2e4': (0, 20000), '2e4<=N<4e4': (20000, 40000), '4e4<=N<6e4': (40000, 60000), '6e4<=N<8e4': (60000, 80000),
       '8e4<=N<1e5': (80000, 100000), 'all': (0, 100000), '1e4<=N<=5e4': (10000, 50001), '5e4<N<1e5': (50001, 100000)}
ref_f = pd.read_csv(f'{ANC}/crossing_fine.csv'); ref_d = json.load(open(f'{ANC}/crossing_drift.json'))['windows']
rng = np.random.default_rng(SEED)
fine = {}; rows_csv = []; anc['crossing_fine'] = {}


def crossings(S, n, x, H, X, c=None):
    cv_, hb_, xb_, F_, *_ = cov_parts(S, n, x, H, X, c)
    S5 = S.reshape(len(x), NJ // 5, 5).sum(2); n5 = n.reshape(len(x), NJ // 5, 5).sum(2)
    H5 = H.reshape(len(x), NJ // 5, 5).sum(2); X5 = X.reshape(len(x), NJ // 5, 5).sum(2)
    cv5, _, _, F5, *_ = cov_parts(S5, n5, x, H5, X5, c)
    return [first_cross(cv_, yf), first_cross(cv5, y5), persist_cross(cv_, yf), first_cross(F_, yf), first_cross(F5, y5), persist_cross(F_, yf)]


for name, (lo, hi) in WIN.items():
    sel = (N >= lo) & (N < hi)
    S, n_, x, H, X = f(Sf[sel]), f(nf[sel]), L[sel], Hf[sel], Xf[sel]
    cvw, hbw, xbw, Fw, Tw, ab, mm = cov_parts(S, n_, x, H, X)
    sc_, sh_, sx_, sf_ = ses(S, n_, x, H, X, cvw, hbw, xbw, Tw, ab, mm)
    cr = crossings(S, n_, x, H, X)
    bt = np.full((B, 6), np.nan)
    for bi in range(B):
        c = np.bincount(rng.integers(0, len(x), len(x)), minlength=len(x)).astype(float)
        bt[bi] = [t[0] for t in crossings(S, n_, x, H, X, c)]

    def iv(col):
        v = bt[:, col]; v = v[~np.isnan(v)]
        return [float(np.quantile(v, .025)), float(np.quantile(v, .975))] if len(v) else [np.nan, np.nan]
    rf = ref_f[ref_f.window == name].sort_values('bin')
    rd = ref_d[name]
    anc['crossing_fine'][name] = dict(max_abs_cov=float(np.abs(cvw - rf['cov'].values).max()), max_abs_se=float(np.abs(sc_ - rf['se'].values).max()),
                                      primary=abs(cr[0][0] - rd['primary']['y']), primary_interval=float(np.abs(np.array(iv(0)) - np.array(rd['primary']['q025_q975'])).max()),
                                      S2=abs(cr[2][0] - rd['secondary_S2_persist5']['y']) if not np.isnan(cr[2][0]) else None)
    Nw = N[sel]
    nmed_f = wmedian(Nw, nf[sel].sum(1)); nmed_all = wmedian(Nw, n100[sel].sum(1))
    zfw = Fw / sf_
    w = dict(N_range=[lo, hi], n_classes=int(sel.sum()), N_med_pairs_fine=nmed_f, N_med_pairs_all=nmed_all,
             cov=dict(primary=cr[0][0], primary_bins=[cr[0][1], cr[0][1] + 1], primary_q025_q975=iv(0), S1=cr[1][0], S2=cr[2][0],
                      first10=[round(float(v), 4) for v in cvw[:10]]),
             family=dict(primary=cr[3][0], primary_bins=[cr[3][1], cr[3][1] + 1], primary_q025_q975=iv(3),
                         n_boot_no_crossing=int(np.isnan(bt[:, 3]).sum()), S1=cr[4][0], S1_q025_q975=iv(4), S2=cr[5][0], S2_q025_q975=iv(5),
                         first10=[round(float(v), 4) for v in Fw[:10]], z_first10=[round(float(v), 2) for v in zfw[:10]],
                         min_z_bins_1_3=float(zfw[1:4].min())),
             hecke_first10=[round(float(v), 4) for v in hbw[:10]], self_first10=[round(float(v), 4) for v in xbw[:10]])
    for kind in ('cov', 'family'):
        for dfn in ('primary', 'S2'):
            yv = w[kind][dfn]
            w[kind][f'{dfn}_p_over_sqrtN'] = float(yv * np.sqrt(nmed_f)) if not np.isnan(yv) else None
            w[kind][f'{dfn}_p_over_sqrtN_alt'] = float(yv * np.sqrt(nmed_all)) if not np.isnan(yv) else None
    fine[name] = w
    for j in range(NJ):
        rows_csv.append(dict(window=name, bin=j, y_lo=j / 1000, y_hi=(j + 1) / 1000, pairs=int(Tw[j]), cov=cvw[j], se=sc_[j], z=cvw[j] / sc_[j],
                             hecke=hbw[j], self_term=xbw[j], family=Fw[j], family_se=sf_[j], family_z=zfw[j]))
    log(f'{name:13s} classes {w["n_classes"]:6d} N_med {nmed_f} ({nmed_all})  cov primary {cr[0][0]:.5f} {iv(0)}  family primary {cr[3][0]:.5f} '
        f'{iv(3)} S1 {cr[4][0]:.5f} S2 {cr[5][0]:.5f}  family[:6] {w["family"]["first10"][:6]} z {w["family"]["z_first10"][:6]}')
res['fine'] = fine
dis = ['N<2e4', '2e4<=N<4e4', '4e4<=N<6e4', '6e4<=N<8e4', '8e4<=N<1e5']
sc = {}
for kind in ('cov', 'family'):
    for dfn in ('primary', 'S2'):
        ys = np.array([fine[w_][kind][dfn] for w_ in dis]); nm_ = np.array([fine[w_]['N_med_pairs_fine'] for w_ in dis], float)
        sl = np.polyfit(np.log(nm_), np.log(ys), 1)[0]
        sc[f'{kind}_{dfn}'] = dict(y_star=ys.tolist(), N_med=nm_.astype(int).tolist(), p_over_sqrtN=(ys * np.sqrt(nm_)).tolist(),
                                   p_star=(ys * nm_).tolist(), N_med_ratio=float(nm_[-1] / nm_[0]), y_ratio=float(ys[0] / ys[-1]),
                                   p_over_sqrtN_ratio=float((ys[-1] * np.sqrt(nm_[-1])) / (ys[0] * np.sqrt(nm_[0]))), loglog_slope=float(sl))
# upper edge of the K = 100 bin 0 (p = N/100) in units of sqrt(N) at the pairs-weighted conductor quartiles of s46 (ANC/pairs_N.json)
pq = json.load(open(f'{ANC}/pairs_N.json'))['pairs_weighted_quantiles_N']
sc['bin0_upper_edge_over_sqrtN_at_pairs_quartiles'] = {str(v): float(np.sqrt(v) / 100) for v in pq[1:4]}
res['scale'] = sc
log('scale:', json.dumps(sc))
pd.DataFrame(rows_csv).to_csv(f'{OUT}/lowbin_split_fine.csv', index=False, float_format='%.8g')
res['anchors'] = anc
res['peak_rss_GB'] = round(rss_gb(), 2); res['runtime_s'] = round(time.time() - T0, 1)
json.dump(res, open(f'{OUT}/lowbin_split.json', 'w'), indent=1, default=lambda o: None if o is None else float(o))
log('anchors:', json.dumps(anc))
log('written lowbin_split.json, lowbin_split_K100.csv, lowbin_split_fine.csv')


==> anc/scripts/s61_robust_allbins.log <==
[    0.3s rss 0.53 GB] loaded K = 40 bin sums for 168760 rank-0 classes
[    0.7s rss 0.53 GB] {"provenance": "s61_robust_allbins.py, 2026-10-08; rank-0 class representatives, K = 40, quartiles over all N; see the docstring", "max_abs_shift": 0.3056271380283042, "bin_of_max": 38, "y_of_max": 0.9625, "top5_bins_by_abs_shift": [{"bin": 38, "y": 0.9625, "raw": 1.492901166222761, "adj": 1.7985283042510651, "shift": 0.3056271380283042, "raw_z": 9.263715563264599}, {"bin": 37, "y": 0.9375, "raw": 0.5882792711973748, "adj": 0.8793279625266788, "shift": 0.291048691329304, "raw_z": 3.713211668379076}, {"bin": 36, "y": 0.9125, "raw": 0.22557360087202927, "adj": 0.5147466604655211, "shift": 0.2891730595934918, "raw_z": 1.4326030060040613}, {"bin": 39, "y": 0.9875, "raw": 2.1749797225187395, "adj": 2.4255733826520873, "shift": 0.25059366013334783, "raw_z": 13.575301923924346}, {"bin": 27, "y": 0.6875, "raw": -0.39934838090697844, "adj": -0.5315469569617839, "shift": -0.13219857605480545, "raw_z": -3.040691323433504}], "bins_abs_shift_ge_0_1": [12, 13, 27, 28, 33, 35, 36, 37, 38, 39], "max_abs_shift_on_substantial_bins": 0.3056271380283042, "n_substantial": 31, "sign_changes": [], "n_sign_changes_on_substantial_bins": 0, "bin2": {"raw": -3.8217311933776306, "adj": -3.806369502324758}, "peak_rss_GB": 0.53, "runtime_s": 0.7}
[    0.7s rss 0.53 GB] anchor (rank2_test.log, 12 bins): all match to 3 decimals: True
[    0.7s rss 0.53 GB] written robust_allbins.json, robust_allbins_K40.csv
        1.65 real         1.24 user         0.29 sys
           529874944  maximum resident set size
                   0  average shared memory size
                   0  average unshared data size
                   0  average unshared stack size
               95704  page reclaims
                 129  page faults
                   0  swaps
                   0  block input operations
                   0  block output operations
                   0  messages sent
                   0  messages received
                   0  signals received
                 897  voluntary context switches
                 275  involuntary context switches
         15415195688  instructions retired
          4869495651  cycles elapsed
           458343312  peak memory footprint


==> anc/scripts/s61_robust_allbins.py <==
"""s61_robust_allbins.py -- Section 4.4 of "BSD Invariants and Murmurations of Elliptic Curves" (arXiv:2603.04604v3, revision of
2026-10-08): the reduction-type standardisation of the K = 40 quartile gap Q4 - Q1, reported over all 40 bins (the text previously gave
one bin, y ~ 0.0625).

Provenance
  written 2026-10-08; Python 3.11, numpy 1.26, scipy 1.16, pandas 2.3, pyarrow. Definitions fixed before the first run; they are those
  of rank2_test.py, part (2), whose output (-3.822 -> -3.806 at y ~ 0.0625 and eleven further bins) is the anchor.
  Run:  MallocLargeCache=0 VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 /usr/bin/time -l python s61_robust_allbins.py > s61_robust_allbins.log 2>&1

Inputs (read only; WORK = root of the data tree, ANC = ../csv next to this script)
  WORK/papers_Q_v2/data_pN/reps.csv, WORK/audit/q_data/ecdata_allbsd.parquet   N, rank, L(E,1) of the class representatives
  WORK/papers_Q_v2/data_pN/binsums_K40.npz                                     S1, n (good primes), K = 40; rank-0 rows
  anchor: rank2_test.log (next to this script)

Definitions (168,760 rank-0 class representatives, good primes, K = 40)
  quartiles       of log L(E,1) over all N (numpy quantile at 1/4, 1/2, 3/4; a value equal to an edge goes to the upper quartile)
  type stratum    (min(m, 5), min(a, 3)), m = number of primes p || N (multiplicative), a = number of primes with p^2 | N (additive)
  standardised    for quartile Q and bin b: sum_s R_sb mu_Qsb / sum_s R_sb over the strata s with pairs of Q in b, mu_Qsb the
                  pairs-weighted mean a_p of Q in stratum s, R_sb the rank-0 pairs of stratum s in bin b (all quartiles)
  gap, z          raw gap = Q4 - Q1 of the pairs-weighted means; z = gap / (curve-cluster SEs of Q1 and Q4 in quadrature)
  shift           standardised gap - raw gap, per bin; maximum of |shift| over the 40 bins and the bins where it is attained
  substantial     fixed before the run: a bin whose raw gap has |z| >= 3.23 (Bonferroni, 40 bins); sign changes are listed for all
                  bins and flagged when the bin is substantial

Output
  ANC/robust_allbins.json, ANC/robust_allbins_K40.csv
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1')
os.environ.setdefault('OMP_NUM_THREADS', '1')
import json, re, resource, sys, time
import numpy as np
import pandas as pd
from scipy import stats

WORK = os.environ.get('WORK', '/path/to/WORK')
D = f'{WORK}/papers_Q_v2/data_pN'
HERE = os.path.dirname(os.path.abspath(__file__))
ANC = os.environ.get('ANC', os.path.join(HERE, '..', 'csv'))
OUT = os.environ.get('OUT', ANC)
K = 40
ZB = float(stats.norm.isf(0.025 / K))
T0 = time.time()


def rss_gb():
    r = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return r / 1e9 if sys.platform == 'darwin' else r * 1024 / 1e9


def log(*a):
    print(f'[{time.time() - T0:7.1f}s rss {rss_gb():.2f} GB]', *a, flush=True)


reps = pd.read_csv(f'{D}/reps.csv', usecols=['rep_idx', 'ap_row', 'N'])
b = pd.read_parquet(f'{WORK}/audit/q_data/ecdata_allbsd.parquet', columns=['N', 'rank', 'L1'])
b = b[b.N < 100000].reset_index(drop=True)
r = b.loc[reps.ap_row.values].reset_index(drop=True)
assert (r.N.values == reps.N.values).all()
idx = np.nonzero(r['rank'].values == 0)[0]
assert len(idx) == 168760
N = reps.N.values[idx].astype(np.int64); L = r.L1.values[idx].astype(float)
del b, r, reps
with np.load(f'{D}/binsums_K40.npz') as Z:
    S = Z['S1'][idx].astype(float); n = Z['n'][idx].astype(float)
log('loaded K = 40 bin sums for', len(idx), 'rank-0 classes')

lnL = np.log(L)
q = np.searchsorted(np.quantile(lnL, [.25, .5, .75]), lnL, side='right')
assert (np.bincount(q) == 42190).all()
# reduction-type strata from the factorisation of N
spf = np.arange(100001)
for i in range(2, 317):
    if spf[i] == i:
        sl = spf[i * i::i]
        spf[i * i::i] = np.where(sl == np.arange(i * i, 100001, i), i, sl)


def types(x):
    mu = ad = 0
    while x > 1:
        p = spf[x]; e = 0
        while x % p == 0:
            x //= p; e += 1
        if e == 1:
            mu += 1
        else:
            ad += 1
    return min(mu, 5), min(ad, 3)


T = np.array([types(int(v)) for v in N]); st = T[:, 0] * 4 + T[:, 1]
NS = 24
R = np.zeros((NS, K))
for s_ in range(NS):
    R[s_] = n[st == s_].sum(0)


def mean_se(sel):
    tot = n[sel].sum(0); mu = S[sel].sum(0) / tot
    return mu, np.sqrt(((S[sel] - n[sel] * mu) ** 2).sum(0)) / tot


def standardised(qq):
    num = np.zeros(K); den = np.zeros(K)
    for s_ in range(NS):
        sel = (q == qq) & (st == s_)
        nn = n[sel].sum(0); ok = nn > 0
        num[ok] += R[s_][ok] * S[sel].sum(0)[ok] / nn[ok]; den[ok] += R[s_][ok]
    return num / den


m1, e1 = mean_se(q == 0); m4, e4 = mean_se(q == 3)
raw = m4 - m1; z = raw / np.hypot(e1, e4)
adj = standardised(3) - standardised(0)
shift = adj - raw
yc = (np.arange(K) + .5) / K
# anchor: the bins printed by rank2_test.log
anc = []
for line in open(os.path.join(HERE, 'rank2_test.log')):
    mm = re.match(r'\s+(0\.\d{4})\s+([+-]\d+\.\d{3})\s+([+-]\d+\.\d{3})\s*$', line)
    if mm:
        j = int(round(float(mm.group(1)) * K - .5))
        anc.append(dict(bin=j, raw_log=float(mm.group(2)), adj_log=float(mm.group(3)), raw=round(float(raw[j]), 3), adj=round(float(adj[j]), 3)))
anchor_ok = all(a['raw'] == a['raw_log'] and a['adj'] == a['adj_log'] for a in anc)
order = np.argsort(-np.abs(shift))
sig = np.abs(z) >= ZB
signchg = np.nonzero(np.sign(adj) != np.sign(raw))[0]
res = {'provenance': 's61_robust_allbins.py, 2026-10-08; rank-0 class representatives, K = 40, quartiles over all N; see the docstring',
       'anchor_rank2_test_log': dict(all_match_to_3_decimals=bool(anchor_ok), n_bins=len(anc), rows=anc),
       'max_abs_shift': float(np.abs(shift).max()), 'bin_of_max': int(order[0]), 'y_of_max': float(yc[order[0]]),
       'top5_bins_by_abs_shift': [dict(bin=int(j), y=float(yc[j]), raw=float(raw[j]), adj=float(adj[j]), shift=float(shift[j]), raw_z=float(z[j]))
                                  for j in order[:5]],
       'bins_abs_shift_ge_0_1': [int(j) for j in np.nonzero(np.abs(shift) >= 0.1)[0]],
       'max_abs_shift_on_substantial_bins': float(np.abs(shift[sig]).max()), 'n_substantial': int(sig.sum()),
       'sign_changes': [dict(bin=int(j), y=float(yc[j]), raw=float(raw[j]), adj=float(adj[j]), raw_z=float(z[j]), substantial=bool(sig[j]))
                        for j in signchg],
       'n_sign_changes_on_substantial_bins': int(sig[signchg].sum()),
       'bin2': dict(raw=float(raw[2]), adj=float(adj[2]))}
pd.DataFrame(dict(bin=np.arange(K), y_ctr=yc, raw_gap=raw, raw_z=z, standardised_gap=adj, shift=shift)).to_csv(
    f'{OUT}/robust_allbins_K40.csv', index=False, float_format='%.8g')
res['peak_rss_GB'] = round(rss_gb(), 2); res['runtime_s'] = round(time.time() - T0, 1)
json.dump(res, open(f'{OUT}/robust_allbins.json', 'w'), indent=1)
log(json.dumps({k: v for k, v in res.items() if k != 'anchor_rank2_test_log'}))
log('anchor (rank2_test.log, %d bins): all match to 3 decimals: %s' % (len(anc), anchor_ok))
log('written robust_allbins.json, robust_allbins_K40.csv')


==> anc/scripts/s62_ss_hotelling.log <==
[    0.3s rss 0.39 GB] prime_1e4              n  1357  beta -0.3217  chi2   67.49/39  p nominal 0.003104  factor 1.0288  p_F 0.005701  anchor {'ss_fullcov': {'chi2': 0.0, 'p': 0.0}, 'ss_windows': {'chi2': 0.0, 'p': 0.0}, 'ss_rank01': {'chi2': 0.0, 'p': 0.0}}
[    0.3s rss 0.39 GB] prime_W1               n   687  beta -0.3746  chi2   53.59/39  p nominal 0.05995  factor 1.0586  p_F 0.1094  anchor {'ss_windows': {'chi2': 0.0, 'p': 0.0}}
[    0.3s rss 0.39 GB] prime_W2               n   670  beta -0.2520  chi2   41.76/39  p nominal 0.3519  factor 1.0602  p_F 0.4559  anchor {'ss_windows': {'chi2': 0.0, 'p': 0.0}}
[    0.3s rss 0.39 GB] prime_all              n  1686  beta -0.3399  chi2   67.73/39  p nominal 0.002928  factor 1.0231  p_F 0.004819  anchor {'ss_fullcov': {'chi2': 0.0, 'p': 0.0}, 'ss_rank01': {'chi2': 0.0, 'p': 0.0}}
[    0.3s rss 0.39 GB] prime_1e4_rank01       n  1040  beta +0.2125  chi2  114.37/39  p nominal 2.496e-09  factor 1.0380  p_F 3.598e-08  anchor {'ss_rank01': {'chi2': 0.0, 'p': 0.0}}
[    0.3s rss 0.39 GB] rough7_composite_1e4   n  8281  beta -0.2025  chi2  155.95/39  p nominal 6.453e-16  factor 1.0046  p_F 1.292e-15  anchor {'ss_fullcov': {'chi2': 0.0, 'p': 0.0}}
[    0.3s rss 0.39 GB] written ss_hotelling.json
        1.08 real         0.85 user         0.21 sys
           393101312  maximum resident set size
                   0  average shared memory size
                   0  average unshared data size
                   0  average unshared stack size
               63077  page reclaims
                  76  page faults
                   0  swaps
                   0  block input operations
                   0  block output operations
                   0  messages sent
                   0  messages received
                   0  signals received
                   9  voluntary context switches
                 154  involuntary context switches
         10407697012  instructions retired
          3433785041  cycles elapsed
           321733448  peak memory footprint


==> anc/scripts/s62_ss_hotelling.py <==
"""s62_ss_hotelling.py -- Section 6 of "BSD Invariants and Murmurations of Elliptic Curves" (arXiv:2603.04604v3, revision of
2026-10-08): finite-sample (Hotelling) calibration of the full-covariance chi^2 of the offset fit D = P + beta to Sawin-Sutherland's (7).

Provenance
  written 2026-10-08; Python 3.11, numpy 1.26, scipy 1.16, pandas 2.3, pyarrow. Definitions fixed before the first run; the per-class
  vectors, the covariance estimate and the fit are those of s22_ss_fullcov.py, s44_ss_windows.py and s34_ss_rank01.py (anchors).
  Run:  MallocLargeCache=0 VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 /usr/bin/time -l python s62_ss_hotelling.py > s62_ss_hotelling.log 2>&1

Inputs (read only; WORK = root of the data tree, ANC = ../csv next to this script)
  WORK/papers_Q_v2/data_pN/reps.csv, WORK/audit/q_data/ecdata_allbsd.parquet   N, rank (eps = (-1)^rank)
  WORK/papers_Q_v2/data_pN/binsums_K40.npz                                     S1 + S1bad (all primes of the bin), K = 40
  ANC/ss_prediction_K40.csv                                                    P (column P_Q3000_M10000)
  anchors: ANC/ss_fullcov.json, ANC/ss_windows.json, ANC/ss_rank01.json

Definitions (K = 40)
  per class       T_Ej = K eps_E / N_E * log(N_E y_j) * (S1 + S1bad)_Ej; D = mean over the n classes of the family
  fit             S = sample covariance of the T_E (ddof = 1); beta = 1'S^-1(D - P) / 1'S^-1 1; chi2 = n r'S^-1 r, r = D - P - beta
                  (= the chi^2 of s22 with the covariance S/n of the mean); nominal p = chi2_39 upper tail
  Hotelling       min over beta of n (D - P - beta 1)' S^-1 (D - P - beta 1) equals Hotelling's T^2 for the q = K - 1 = 39 contrasts
                  C(mu - P) = 0 (C 1 = 0, rank 39). For i.i.d. Gaussian class vectors, T^2 (n - q) / (q (n - 1)) ~ F(q, n - q) under the
                  model; p_F = F(39, n - 39) upper tail at chi2 (n - 39) / (39 (n - 1)).
  families        prime_1e4 (prime N, 1e4 <= N < 1e5; pooled), prime_W1 (1e4 <= N <= 5e4), prime_W2 (5e4 < N < 1e5), prime_all
                  (prime N < 1e5), prime_1e4_rank01 (rank 0 and 1), rough7_composite_1e4 (composite N, gcd(N, 210) = 1, 1e4 <= N < 1e5)

Output
  ANC/ss_hotelling.json
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1')
os.environ.setdefault('OMP_NUM_THREADS', '1')
import json, resource, sys, time
import numpy as np
import pandas as pd
from scipy import stats

WORK = os.environ.get('WORK', '/path/to/WORK')
D_ = f'{WORK}/papers_Q_v2/data_pN'
ANC = os.environ.get('ANC', os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'csv'))
OUT = os.environ.get('OUT', ANC)
K = 40; Q = K - 1
T0 = time.time()


def rss_gb():
    r = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return r / 1e9 if sys.platform == 'darwin' else r * 1024 / 1e9


def log(*a):
    print(f'[{time.time() - T0:7.1f}s rss {rss_gb():.2f} GB]', *a, flush=True)


reps = pd.read_csv(f'{D_}/reps.csv', usecols=['rep_idx', 'ap_row', 'N'])
b = pd.read_parquet(f'{WORK}/audit/q_data/ecdata_allbsd.parquet', columns=['N', 'rank'])
b = b[b.N < 100000].reset_index(drop=True)
rank = b['rank'].values[reps.ap_row.values]
assert (b.N.values[reps.ap_row.values] == reps.N.values).all()
N = reps.N.values.astype(np.int64)
del b
sieve = np.ones(N.max() + 1, bool); sieve[:2] = False
for i in range(2, int(N.max() ** .5) + 1):
    if sieve[i]:
        sieve[i * i::i] = False
isp = sieve[N]
FAM = {'prime_1e4': isp & (N >= 10000), 'prime_W1': isp & (N >= 10000) & (N <= 50000), 'prime_W2': isp & (N >= 50001),
       'prime_all': isp, 'prime_1e4_rank01': isp & (N >= 10000) & (rank <= 1),
       'rough7_composite_1e4': ~isp & (N >= 10000) & (np.gcd(N, 210) == 1)}
need = np.zeros(len(N), bool)
for m in FAM.values():
    need |= m
rows_ = np.nonzero(need)[0]
with np.load(f'{D_}/binsums_K40.npz') as Z:
    A = Z['S1'][rows_]
    A += Z['S1bad'][rows_]
pos = {r_: i for i, r_ in enumerate(rows_)}
eps = np.where(rank % 2 == 0, 1.0, -1.0)
yc = (np.arange(K) + .5) / K
P = pd.read_csv(f'{ANC}/ss_prediction_K40.csv', comment='#')['P_Q3000_M10000'].values
one = np.ones(K)
ref = {'ss_fullcov': json.load(open(f'{ANC}/ss_fullcov.json')), 'ss_windows': json.load(open(f'{ANC}/ss_windows.json')),
       'ss_rank01': json.load(open(f'{ANC}/ss_rank01.json'))}
res = {'provenance': 's62_ss_hotelling.py, 2026-10-08; K = 40; see the docstring', 'q': Q}
for fam, m in FAM.items():
    ii = np.array([pos[r_] for r_ in np.nonzero(m)[0]])
    Nf = N[m].astype(float)
    T = A[ii] * (K * eps[m] / Nf)[:, None] * (np.log(Nf)[:, None] + np.log(yc)[None, :])
    n = len(ii)
    Dv = T.mean(0)
    Si = np.linalg.inv(np.cov(T, rowvar=False, ddof=1) / n)
    r0 = Dv - P
    beta = float(one @ Si @ r0 / (one @ Si @ one)); r = r0 - beta
    c2 = float(r @ Si @ r)
    Fst = c2 * (n - Q) / (Q * (n - 1))
    out = dict(n_classes=int(n), beta=beta, chi2=c2, dof=Q, p_nominal=float(stats.chi2.sf(c2, Q)),
               hotelling_factor=(n - 1) * Q / (n - Q) / Q, F=Fst, F_dof=[Q, int(n - Q)], p_F=float(stats.f.sf(Fst, Q, n - Q)))
    an = {}
    for src in ('ss_fullcov', 'ss_windows', 'ss_rank01'):
        if fam in ref[src] and isinstance(ref[src][fam], dict) and 'full' in ref[src][fam]:
            an[src] = dict(chi2=abs(c2 - ref[src][fam]['full']['chi2']), p=abs(out['p_nominal'] - ref[src][fam]['full']['p']))
            if 'p_boot' in ref[src][fam]['full']:
                out['p_boot_' + src] = ref[src][fam]['full']['p_boot']
    out['anchor'] = an
    res[fam] = out
    log(f'{fam:22s} n {n:5d}  beta {beta:+.4f}  chi2 {c2:7.2f}/39  p nominal {out["p_nominal"]:.4g}  factor {out["hotelling_factor"]:.4f}  '
        f'p_F {out["p_F"]:.4g}  anchor {an}')
res['peak_rss_GB'] = round(rss_gb(), 2); res['runtime_s'] = round(time.time() - T0, 1)
json.dump(res, open(f'{OUT}/ss_hotelling.json', 'w'), indent=1)
log('written ss_hotelling.json')


==> anc/scripts/s70_dilation_fixedbins.log <==
[    0.0s rss 0.10 GB] bins (A): {2: 50, 3: 33, 5: 20, 7: 14, 11: 9}  fixed bins (B): {2: 41, 3: 27, 5: 16, 7: 11, 11: 7}  windows of s: {2: (1.6, 2.4, 17), 3: (2.4, 3.6, 25), 5: (4.0, 6.0, 41), 7: (5.6, 8.4, 57), 11: (8.8, 13.2, 89)}
[    9.6s rss 0.37 GB] loaded a_q (q = 2..11), rank-0 rows, memory-mapped chunks 168760
[   10.4s rss 0.76 GB] loaded bin sums K=100 (S1, n), rank-0 rows (168760, 100)
[   10.5s rss 0.76 GB] profile anchors vs pnA_profiles_K100.csv: {'max_abs_P0_minus_pnA': 4.440892098500626e-16, 'max_abs_SE_minus_pnA_se_cluster': 7.077671781985373e-16}
[   14.3s rss 1.24 GB] reproduction of afe_cov.json / dilation_scan.csv / cov_aq_dilation.csv: max abs diff 5.00e-10, all argmax equal
[  160.6s rss 1.24 GB] pairs: bins 0-9 done (27,185,542 (conductor, prime) entries so far)
[  201.2s rss 1.24 GB] pairs: bins 0-19 done (50,020,427 (conductor, prime) entries so far)
[  219.5s rss 1.24 GB] pairs: bins 0-29 done (71,645,580 (conductor, prime) entries so far)
[  228.8s rss 1.24 GB] pairs: bins 0-39 done (92,529,759 (conductor, prime) entries so far)
[  231.1s rss 1.24 GB] pairs: bins 0-49 done (112,901,435 (conductor, prime) entries so far)
[  231.1s rss 1.24 GB] brute-force check at s = q (variant all), max |direct - H P0 / n|: {'2': 3.952393967665557e-14, '3': 7.993605777301127e-15, '5': 3.1086244689504383e-15, '7': 3.1086244689504383e-15, '11': 2.6645352591003757e-15}
[  231.5s rss 1.48 GB] q= 2 all           (A) s=q, 50 bins: corr point 0.7490 binavg 0.7486; c_q point 0.269 binavg 0.269; b_q point +0.197 binavg +0.197; chi2/dof point 937.5 binavg 936.2 (48 dof)
[  231.5s rss 1.48 GB]       (B) binavg fixed 41 bins, s in [1.6, 2.4]: argmax 1.75 (0.8665); corr(s=q) 0.7426; >=0.97 []; within 0.01 of max [[1.75, 1.85]]; without bin 0: argmax 1.75 (0.8690), >=0.97 [], near-max [[1.75, 1.85]]
[  231.5s rss 1.48 GB]       (B) point  fixed 41 bins, s in [1.6, 2.4]: argmax 1.8 (0.8646); corr(s=q) 0.7423; >=0.97 []; within 0.01 of max [[1.75, 1.85]]; without bin 0: argmax 1.8 (0.8674), >=0.97 [], near-max [[1.75, 1.85]]
[  231.6s rss 1.48 GB] q= 2 good_q        (A) s=q, 50 bins: corr point 0.5091 binavg 0.5083; c_q point 0.374 binavg 0.375; b_q point +0.458 binavg +0.458; chi2/dof point 343.0 binavg 342.3 (48 dof)
[  231.6s rss 1.48 GB]       (B) binavg fixed 41 bins, s in [1.6, 2.4]: argmax 1.6 (0.6316) AT WINDOW END; corr(s=q) 0.3804; >=0.97 []; within 0.01 of max [[1.6, 1.6]]; without bin 0: argmax 1.6 (0.6364), >=0.97 [], near-max [[1.6, 1.6]]
[  231.6s rss 1.48 GB]       (B) point  fixed 41 bins, s in [1.6, 2.4]: argmax 1.6 (0.6359) AT WINDOW END; corr(s=q) 0.3805; >=0.97 []; within 0.01 of max [[1.6, 1.6]]; without bin 0: argmax 1.6 (0.6403), >=0.97 [], near-max [[1.6, 1.6]]
[  232.1s rss 1.75 GB] q= 2 p_ne_q        (A) s=q, 50 bins: corr point 0.7489 binavg 0.7485; c_q point 0.269 binavg 0.269; b_q point +0.197 binavg +0.197; chi2/dof point 940.8 binavg 939.7 (48 dof)
[  232.1s rss 1.75 GB]       (B) binavg fixed 41 bins, s in [1.6, 2.4]: argmax 1.75 (0.8664); corr(s=q) 0.7425; >=0.97 []; within 0.01 of max [[1.75, 1.85]]; without bin 0: argmax 1.75 (0.8690), >=0.97 [], near-max [[1.75, 1.85]]
[  232.1s rss 1.75 GB]       (B) point  fixed 41 bins, s in [1.6, 2.4]: argmax 1.8 (0.8646); corr(s=q) 0.7422; >=0.97 []; within 0.01 of max [[1.75, 1.85]]; without bin 0: argmax 1.8 (0.8674), >=0.97 [], near-max [[1.75, 1.85]]
[  232.1s rss 1.75 GB] q= 2 good_q_fullP0 (A) s=q, 50 bins: corr point 0.7842 binavg 0.7837; c_q point 0.515 binavg 0.515; b_q point +0.372 binavg +0.372; chi2/dof point 315.1 binavg 314.3 (48 dof)
[  232.1s rss 1.75 GB]       (B) binavg fixed 41 bins, s in [1.6, 2.4]: argmax 1.85 (0.8474); corr(s=q) 0.7841; >=0.97 []; within 0.01 of max [[1.8, 1.9]]; without bin 0: argmax 1.85 (0.8513), >=0.97 [], near-max [[1.8, 1.9]]
[  232.1s rss 1.75 GB]       (B) point  fixed 41 bins, s in [1.6, 2.4]: argmax 1.85 (0.8475); corr(s=q) 0.7839; >=0.97 []; within 0.01 of max [[1.8, 1.9]]; without bin 0: argmax 1.85 (0.8513), >=0.97 [], near-max [[1.8, 1.9]]
[  232.8s rss 1.75 GB] q= 3 all           (A) s=q, 33 bins: corr point 0.9409 binavg 0.9503; c_q point 0.322 binavg 0.333; b_q point -0.420 binavg -0.425; chi2/dof point 88.6 binavg 80.7 (31 dof)
[  232.8s rss 1.75 GB]       (B) binavg fixed 27 bins, s in [2.4, 3.6]: argmax 2.9 (0.9821); corr(s=q) 0.9644; >=0.97 [[2.85, 2.95]]; within 0.01 of max [[2.85, 2.95]]; without bin 0: argmax 2.9 (0.9830), >=0.97 [[2.85, 2.95]], near-max [[2.85, 2.95]]
[  232.8s rss 1.75 GB]       (B) point  fixed 27 bins, s in [2.4, 3.6]: argmax 2.95 (0.9790); corr(s=q) 0.9548; >=0.97 [[2.85, 2.95]]; within 0.01 of max [[2.85, 2.95]]; without bin 0: argmax 2.95 (0.9794), >=0.97 [[2.85, 2.95]], near-max [[2.85, 2.95]]
[  232.9s rss 1.75 GB] q= 3 good_q        (A) s=q, 33 bins: corr point 0.9338 binavg 0.9419; c_q point 0.742 binavg 0.771; b_q point -1.066 binavg -1.089; chi2/dof point 50.4 binavg 52.7 (31 dof)
[  233.0s rss 1.75 GB]       (B) binavg fixed 27 bins, s in [2.4, 3.6]: argmax 2.9 (0.9831); corr(s=q) 0.9709; >=0.97 [[2.85, 3.0]]; within 0.01 of max [[2.9, 2.95]]; without bin 0: argmax 2.9 (0.9856), >=0.97 [[2.85, 3.0]], near-max [[2.9, 2.95]]
[  233.0s rss 1.75 GB]       (B) point  fixed 27 bins, s in [2.4, 3.6]: argmax 2.95 (0.9831); corr(s=q) 0.9590; >=0.97 [[2.9, 2.95]]; within 0.01 of max [[2.9, 2.95]]; without bin 0: argmax 2.95 (0.9846), >=0.97 [[2.9, 2.95]], near-max [[2.9, 2.95]]
[  233.4s rss 1.75 GB] q= 3 p_ne_q        (A) s=q, 33 bins: corr point 0.9409 binavg 0.9504; c_q point 0.321 binavg 0.333; b_q point -0.421 binavg -0.425; chi2/dof point 85.8 binavg 77.2 (31 dof)
[  233.4s rss 1.75 GB]       (B) binavg fixed 27 bins, s in [2.4, 3.6]: argmax 2.9 (0.9822); corr(s=q) 0.9645; >=0.97 [[2.85, 2.95]]; within 0.01 of max [[2.85, 2.95]]; without bin 0: argmax 2.9 (0.9830), >=0.97 [[2.85, 2.95]], near-max [[2.85, 2.95]]
[  233.4s rss 1.75 GB]       (B) point  fixed 27 bins, s in [2.4, 3.6]: argmax 2.95 (0.9791); corr(s=q) 0.9549; >=0.97 [[2.85, 2.95]]; within 0.01 of max [[2.85, 2.95]]; without bin 0: argmax 2.95 (0.9794), >=0.97 [[2.85, 2.95]], near-max [[2.85, 2.95]]
[  233.5s rss 1.75 GB] q= 3 good_q_fullP0 (A) s=q, 33 bins: corr point 0.9145 binavg 0.9236; c_q point 0.625 binavg 0.647; b_q point -0.772 binavg -0.781; chi2/dof point 67.3 binavg 63.2 (31 dof)
[  233.5s rss 1.75 GB]       (B) binavg fixed 27 bins, s in [2.4, 3.6]: argmax 2.9 (0.9847); corr(s=q) 0.9728; >=0.97 [[2.85, 3.0]]; within 0.01 of max [[2.9, 2.95]]; without bin 0: argmax 2.9 (0.9857), >=0.97 [[2.85, 3.0]], near-max [[2.9, 2.95]]
[  233.5s rss 1.75 GB]       (B) point  fixed 27 bins, s in [2.4, 3.6]: argmax 2.95 (0.9849); corr(s=q) 0.9665; >=0.97 [[2.85, 2.95]]; within 0.01 of max [[2.9, 2.95]]; without bin 0: argmax 2.95 (0.9854), >=0.97 [[2.85, 2.95]], near-max [[2.9, 2.95]]
[  234.2s rss 1.75 GB] q= 5 all           (A) s=q, 20 bins: corr point 0.9880 binavg 0.9876; c_q point 0.586 binavg 0.598; b_q point -0.927 binavg -0.939; chi2/dof point 46.6 binavg 99.9 (18 dof)
[  234.2s rss 1.75 GB]       (B) binavg fixed 16 bins, s in [4.0, 6.0]: argmax 5.1 (0.9846); corr(s=q) 0.9776; >=0.97 [[5.0, 5.25]]; within 0.01 of max [[5.0, 5.25]]; without bin 0: argmax 5.1 (0.9868), >=0.97 [[5.0, 5.3]], near-max [[5.0, 5.25]]
[  234.2s rss 1.75 GB]       (B) point  fixed 16 bins, s in [4.0, 6.0]: argmax 5.05 (0.9844); corr(s=q) 0.9779; >=0.97 [[4.95, 5.25]]; within 0.01 of max [[4.95, 5.1], [5.2, 5.25]]; without bin 0: argmax 5.05 (0.9844), >=0.97 [[4.95, 5.25]], near-max [[4.95, 5.1], [5.2, 5.25]]
[  234.4s rss 1.75 GB] q= 5 good_q        (A) s=q, 20 bins: corr point 0.9809 binavg 0.9821; c_q point 1.024 binavg 1.048; b_q point -1.637 binavg -1.656; chi2/dof point 47.3 binavg 82.4 (18 dof)
[  234.4s rss 1.75 GB]       (B) binavg fixed 16 bins, s in [4.0, 6.0]: argmax 5.15 (0.9821); corr(s=q) 0.9692; >=0.97 [[5.05, 5.3]]; within 0.01 of max [[5.05, 5.25]]; without bin 0: argmax 5.15 (0.9846), >=0.97 [[5.0, 5.3]], near-max [[5.05, 5.25]]
[  234.4s rss 1.75 GB]       (B) point  fixed 16 bins, s in [4.0, 6.0]: argmax 5.05 (0.9809); corr(s=q) 0.9703; >=0.97 [[5.0, 5.25]]; within 0.01 of max [[5.05, 5.25]]; without bin 0: argmax 5.05 (0.9811), >=0.97 [[5.0, 5.25]], near-max [[5.05, 5.25]]
[  234.9s rss 1.75 GB] q= 5 p_ne_q        (A) s=q, 20 bins: corr point 0.9881 binavg 0.9879; c_q point 0.585 binavg 0.597; b_q point -0.929 binavg -0.940; chi2/dof point 41.7 binavg 87.8 (18 dof)
[  234.9s rss 1.75 GB]       (B) binavg fixed 16 bins, s in [4.0, 6.0]: argmax 5.1 (0.9851); corr(s=q) 0.9781; >=0.97 [[5.0, 5.3]]; within 0.01 of max [[5.0, 5.25]]; without bin 0: argmax 5.1 (0.9868), >=0.97 [[5.0, 5.3]], near-max [[5.0, 5.25]]
[  234.9s rss 1.75 GB]       (B) point  fixed 16 bins, s in [4.0, 6.0]: argmax 5.05 (0.9846); corr(s=q) 0.9781; >=0.97 [[4.95, 5.25]]; within 0.01 of max [[4.95, 5.1], [5.2, 5.25]]; without bin 0: argmax 5.05 (0.9844), >=0.97 [[4.95, 5.25]], near-max [[4.95, 5.1], [5.2, 5.25]]
[  235.0s rss 1.75 GB] q= 5 good_q_fullP0 (A) s=q, 20 bins: corr point 0.9859 binavg 0.9851; c_q point 0.923 binavg 0.941; b_q point -1.456 binavg -1.474; chi2/dof point 43.7 binavg 89.3 (18 dof)
[  235.0s rss 1.75 GB]       (B) binavg fixed 16 bins, s in [4.0, 6.0]: argmax 5.1 (0.9822); corr(s=q) 0.9741; >=0.97 [[5.0, 5.25]]; within 0.01 of max [[5.0, 5.25]]; without bin 0: argmax 5.1 (0.9839), >=0.97 [[5.0, 5.25]], near-max [[5.0, 5.25]]
[  235.0s rss 1.75 GB]       (B) point  fixed 16 bins, s in [4.0, 6.0]: argmax 5.05 (0.9812); corr(s=q) 0.9747; >=0.97 [[4.95, 5.25]]; within 0.01 of max [[4.95, 5.25]]; without bin 0: argmax 5.05 (0.9808), >=0.97 [[4.95, 5.25]], near-max [[4.95, 5.25]]
[  235.8s rss 1.75 GB] q= 7 all           (A) s=q, 14 bins: corr point 0.9943 binavg 0.9926; c_q point 0.718 binavg 0.769; b_q point -0.980 binavg -0.999; chi2/dof point 17.4 binavg 48.2 (12 dof)
[  235.8s rss 1.75 GB]       (B) binavg fixed 11 bins, s in [5.6, 8.4]: argmax 7.1 (0.9930); corr(s=q) 0.9905; >=0.97 [[6.8, 7.35]]; within 0.01 of max [[6.95, 7.25]]; without bin 0: argmax 7.1 (0.9950), >=0.97 [[6.8, 7.35]], near-max [[6.9, 7.25]]
[  235.8s rss 1.75 GB]       (B) point  fixed 11 bins, s in [5.6, 8.4]: argmax 7.0 (0.9931); corr(s=q) 0.9931; >=0.97 [[6.85, 7.35]]; within 0.01 of max [[6.9, 7.15]]; without bin 0: argmax 7.0 (0.9932), >=0.97 [[6.85, 7.35]], near-max [[6.9, 7.1]]
[  236.1s rss 1.75 GB] q= 7 good_q        (A) s=q, 14 bins: corr point 0.9935 binavg 0.9914; c_q point 1.035 binavg 1.102; b_q point -1.362 binavg -1.391; chi2/dof point 14.4 binavg 35.1 (12 dof)
[  236.1s rss 1.75 GB]       (B) binavg fixed 11 bins, s in [5.6, 8.4]: argmax 7.15 (0.9924); corr(s=q) 0.9874; >=0.97 [[6.85, 7.35]]; within 0.01 of max [[6.95, 7.3]]; without bin 0: argmax 7.15 (0.9937), >=0.97 [[6.85, 7.35]], near-max [[6.95, 7.3]]
[  236.1s rss 1.75 GB]       (B) point  fixed 11 bins, s in [5.6, 8.4]: argmax 7.0 (0.9910); corr(s=q) 0.9910; >=0.97 [[6.85, 7.35]]; within 0.01 of max [[6.9, 7.15], [7.25, 7.3]]; without bin 0: argmax 7.0 (0.9909), >=0.97 [[6.9, 7.35]], near-max [[6.9, 7.1], [7.25, 7.25]]
[  236.5s rss 1.75 GB] q= 7 p_ne_q        (A) s=q, 14 bins: corr point 0.9943 binavg 0.9929; c_q point 0.716 binavg 0.767; b_q point -0.984 binavg -1.003; chi2/dof point 15.2 binavg 37.9 (12 dof)
[  236.5s rss 1.75 GB]       (B) binavg fixed 11 bins, s in [5.6, 8.4]: argmax 7.1 (0.9938); corr(s=q) 0.9914; >=0.97 [[6.8, 7.35]]; within 0.01 of max [[6.95, 7.25]]; without bin 0: argmax 7.1 (0.9950), >=0.97 [[6.8, 7.35]], near-max [[6.9, 7.25]]
[  236.5s rss 1.75 GB]       (B) point  fixed 11 bins, s in [5.6, 8.4]: argmax 7.0 (0.9934); corr(s=q) 0.9934; >=0.97 [[6.85, 7.35]]; within 0.01 of max [[6.9, 7.15]]; without bin 0: argmax 7.0 (0.9932), >=0.97 [[6.85, 7.35]], near-max [[6.9, 7.1]]
[  236.7s rss 1.75 GB] q= 7 good_q_fullP0 (A) s=q, 14 bins: corr point 0.9939 binavg 0.9920; c_q point 0.988 binavg 1.058; b_q point -1.332 binavg -1.359; chi2/dof point 16.3 binavg 43.4 (12 dof)
[  236.7s rss 1.75 GB]       (B) binavg fixed 11 bins, s in [5.6, 8.4]: argmax 7.1 (0.9925); corr(s=q) 0.9903; >=0.97 [[6.8, 7.35]]; within 0.01 of max [[6.9, 7.25]]; without bin 0: argmax 7.1 (0.9941), >=0.97 [[6.8, 7.35]], near-max [[6.9, 7.25]]
[  236.7s rss 1.75 GB]       (B) point  fixed 11 bins, s in [5.6, 8.4]: argmax 7.0 (0.9934); corr(s=q) 0.9934; >=0.97 [[6.85, 7.35]]; within 0.01 of max [[6.9, 7.1]]; without bin 0: argmax 7.0 (0.9934), >=0.97 [[6.85, 7.35]], near-max [[6.9, 7.1]]
[  237.6s rss 1.75 GB] q=11 all           (A) s=q, 9 bins: corr point 0.9956 binavg 0.9987; c_q point 0.861 binavg 0.876; b_q point -0.882 binavg -0.848; chi2/dof point 13.7 binavg 4.8 (7 dof)
[  237.6s rss 1.75 GB]       (B) binavg fixed 7 bins, s in [8.8, 13.2]: argmax 11.05 (0.9982); corr(s=q) 0.9977; >=0.97 [[10.55, 11.55]]; within 0.01 of max [[10.8, 11.3]]; without bin 0: argmax 11.05 (0.9982), >=0.97 [[10.55, 11.5]], near-max [[10.8, 11.3]]
[  237.6s rss 1.75 GB]       (B) point  fixed 7 bins, s in [8.8, 13.2]: argmax 11.05 (0.9921); corr(s=q) 0.9911; >=0.97 [[10.4, 11.45]]; within 0.01 of max [[10.5, 11.35]]; without bin 0: argmax 11.05 (0.9930), >=0.97 [[10.4, 11.45]], near-max [[10.5, 11.35]]
[  237.9s rss 1.75 GB] q=11 good_q        (A) s=q, 9 bins: corr point 0.9948 binavg 0.9980; c_q point 1.041 binavg 1.056; b_q point -1.059 binavg -0.999; chi2/dof point 13.6 binavg 4.4 (7 dof)
[  237.9s rss 1.75 GB]       (B) binavg fixed 7 bins, s in [8.8, 13.2]: argmax 11.1 (0.9980); corr(s=q) 0.9973; >=0.97 [[10.6, 11.55]]; within 0.01 of max [[10.8, 11.35]]; without bin 0: argmax 11.05 (0.9980), >=0.97 [[10.6, 11.55]], near-max [[10.8, 11.35]]
[  237.9s rss 1.75 GB]       (B) point  fixed 7 bins, s in [8.8, 13.2]: argmax 11.05 (0.9920); corr(s=q) 0.9908; >=0.97 [[10.4, 11.45]]; within 0.01 of max [[10.5, 11.15], [11.3, 11.3]]; without bin 0: argmax 11.05 (0.9932), >=0.97 [[10.4, 11.45]], near-max [[10.5, 11.3]]
[  238.3s rss 1.75 GB] q=11 p_ne_q        (A) s=q, 9 bins: corr point 0.9951 binavg 0.9987; c_q point 0.857 binavg 0.872; b_q point -0.894 binavg -0.860; chi2/dof point 23.4 binavg 3.7 (7 dof)
[  238.3s rss 1.75 GB]       (B) binavg fixed 7 bins, s in [8.8, 13.2]: argmax 11.05 (0.9982); corr(s=q) 0.9978; >=0.97 [[10.55, 11.5]]; within 0.01 of max [[10.8, 11.3]]; without bin 0: argmax 11.05 (0.9983), >=0.97 [[10.55, 11.5]], near-max [[10.8, 11.3]]
[  238.3s rss 1.75 GB]       (B) point  fixed 7 bins, s in [8.8, 13.2]: argmax 11.05 (0.9905); corr(s=q) 0.9898; >=0.97 [[10.4, 11.4]]; within 0.01 of max [[10.5, 11.35]]; without bin 0: argmax 11.05 (0.9930), >=0.97 [[10.4, 11.45]], near-max [[10.5, 11.35]]
[  238.5s rss 1.75 GB] q=11 good_q_fullP0 (A) s=q, 9 bins: corr point 0.9954 binavg 0.9985; c_q point 1.027 binavg 1.044; b_q point -1.043 binavg -1.002; chi2/dof point 14.9 binavg 4.4 (7 dof)
[  238.5s rss 1.75 GB]       (B) binavg fixed 7 bins, s in [8.8, 13.2]: argmax 11.05 (0.9979); corr(s=q) 0.9974; >=0.97 [[10.55, 11.55]]; within 0.01 of max [[10.8, 11.35]]; without bin 0: argmax 11.05 (0.9980), >=0.97 [[10.55, 11.5]], near-max [[10.8, 11.3]]
[  238.5s rss 1.75 GB]       (B) point  fixed 7 bins, s in [8.8, 13.2]: argmax 11.05 (0.9918); corr(s=q) 0.9908; >=0.97 [[10.4, 11.45]]; within 0.01 of max [[10.5, 11.35]]; without bin 0: argmax 11.05 (0.9928), >=0.97 [[10.4, 11.45]], near-max [[10.5, 11.35]]
[  239.1s rss 1.75 GB] (C) q= 2 all    binavg (41 bins): W1 argmax 1.8 (0.8524) -> W2 at it 0.8674 [W2 max 0.8707 at 1.75; W2 at q 0.7437]; W2 argmax -> W1 at it 0.8522 [W1 at q 0.7381]
[  239.1s rss 1.75 GB] (C) q= 2 all    point  (41 bins): W1 argmax 1.8 (0.8543) -> W2 at it 0.8674 [W2 max 0.8677 at 1.75; W2 at q 0.7433]; W2 argmax -> W1 at it 0.8491 [W1 at q 0.7376]
[  239.1s rss 1.75 GB] (C) q= 2 good_q binavg (41 bins): W1 argmax 1.6 (0.6239) -> W2 at it 0.6286 [W2 max 0.6286 at 1.6; W2 at q 0.3807]; W2 argmax -> W1 at it 0.6239 [W1 at q 0.3773]
[  239.1s rss 1.75 GB] (C) q= 2 good_q point  (41 bins): W1 argmax 1.6 (0.6176) -> W2 at it 0.6353 [W2 max 0.6353 at 1.6; W2 at q 0.3808]; W2 argmax -> W1 at it 0.6176 [W1 at q 0.3770]
[  239.1s rss 1.75 GB] (C) q= 3 all    binavg (27 bins): W1 argmax 2.9 (0.9833) -> W2 at it 0.9806 [W2 max 0.9806 at 2.9; W2 at q 0.9646]; W2 argmax -> W1 at it 0.9833 [W1 at q 0.9606]
[  239.1s rss 1.75 GB] (C) q= 3 all    point  (27 bins): W1 argmax 2.9 (0.9770) -> W2 at it 0.9765 [W2 max 0.9787 at 2.95; W2 at q 0.9556]; W2 argmax -> W1 at it 0.9769 [W1 at q 0.9484]
[  239.1s rss 1.75 GB] (C) q= 3 good_q binavg (27 bins): W1 argmax 2.9 (0.9847) -> W2 at it 0.9805 [W2 max 0.9816 at 2.95; W2 at q 0.9724]; W2 argmax -> W1 at it 0.9779 [W1 at q 0.9613]
[  239.1s rss 1.75 GB] (C) q= 3 good_q point  (27 bins): W1 argmax 2.95 (0.9811) -> W2 at it 0.9816 [W2 max 0.9816 at 2.95; W2 at q 0.9619]; W2 argmax -> W1 at it 0.9811 [W1 at q 0.9435]
[  239.1s rss 1.75 GB] (C) q= 5 all    binavg (16 bins): W1 argmax 5.1 (0.9817) -> W2 at it 0.9853 [W2 max 0.9853 at 5.1; W2 at q 0.9787]; W2 argmax -> W1 at it 0.9817 [W1 at q 0.9735]
[  239.1s rss 1.75 GB] (C) q= 5 all    point  (16 bins): W1 argmax 5.05 (0.9820) -> W2 at it 0.9849 [W2 max 0.9849 at 5.05; W2 at q 0.9795]; W2 argmax -> W1 at it 0.9820 [W1 at q 0.9717]
[  239.1s rss 1.75 GB] (C) q= 5 good_q binavg (16 bins): W1 argmax 5.15 (0.9803) -> W2 at it 0.9825 [W2 max 0.9825 at 5.15; W2 at q 0.9700]; W2 argmax -> W1 at it 0.9803 [W1 at q 0.9656]
[  239.1s rss 1.75 GB] (C) q= 5 good_q point  (16 bins): W1 argmax 5.05 (0.9789) -> W2 at it 0.9811 [W2 max 0.9811 at 5.05; W2 at q 0.9732]; W2 argmax -> W1 at it 0.9789 [W1 at q 0.9588]
[  239.1s rss 1.75 GB] (C) q= 7 all    binavg (11 bins): W1 argmax 7.05 (0.9935) -> W2 at it 0.9912 [W2 max 0.9921 at 7.1; W2 at q 0.9890]; W2 argmax -> W1 at it 0.9933 [W1 at q 0.9924]
[  239.1s rss 1.75 GB] (C) q= 7 all    point  (11 bins): W1 argmax 6.95 (0.9939) -> W2 at it 0.9915 [W2 max 0.9921 at 7.0; W2 at q 0.9921]; W2 argmax -> W1 at it 0.9925 [W1 at q 0.9925]
[  239.1s rss 1.75 GB] (C) q= 7 good_q binavg (11 bins): W1 argmax 7.1 (0.9941) -> W2 at it 0.9902 [W2 max 0.9909 at 7.15; W2 at q 0.9850]; W2 argmax -> W1 at it 0.9935 [W1 at q 0.9908]
[  239.1s rss 1.75 GB] (C) q= 7 good_q point  (11 bins): W1 argmax 7.0 (0.9920) -> W2 at it 0.9890 [W2 max 0.9890 at 7.0; W2 at q 0.9890]; W2 argmax -> W1 at it 0.9920 [W1 at q 0.9920]
[  239.1s rss 1.75 GB] (C) q=11 all    binavg (7 bins): W1 argmax 11.1 (0.9984) -> W2 at it 0.9976 [W2 max 0.9980 at 11.05; W2 at q 0.9977]; W2 argmax -> W1 at it 0.9980 [W1 at q 0.9971]
[  239.1s rss 1.75 GB] (C) q=11 all    point  (7 bins): W1 argmax 11.1 (0.9898) -> W2 at it 0.9907 [W2 max 0.9925 at 11.05; W2 at q 0.9924]; W2 argmax -> W1 at it 0.9888 [W1 at q 0.9849]
[  239.1s rss 1.75 GB] (C) q=11 good_q binavg (7 bins): W1 argmax 11.1 (0.9982) -> W2 at it 0.9977 [W2 max 0.9979 at 11.05; W2 at q 0.9974]; W2 argmax -> W1 at it 0.9978 [W1 at q 0.9968]
[  239.1s rss 1.75 GB] (C) q=11 good_q point  (7 bins): W1 argmax 11.1 (0.9900) -> W2 at it 0.9902 [W2 max 0.9922 at 11.05; W2 at q 0.9918]; W2 argmax -> W1 at it 0.9894 [W1 at q 0.9850]
[  239.1s rss 1.75 GB] window classes {'W1': 68322, 'W2': 83988} ; written dilation_fixedbins.json, dilation_fixedbins.csv, dilation_binavg.csv
      239.82 real       127.81 user        94.28 sys
          1751089152  maximum resident set size
                   0  average shared memory size
                   0  average unshared data size
                   0  average unshared stack size
            42145477  page reclaims
              171379  page faults
                   0  swaps
                   0  block input operations
                   0  block output operations
                   0  messages sent
                   0  messages received
                   0  signals received
                 979  voluntary context switches
              887181  involuntary context switches
       1198143195725  instructions retired
        703161141774  cycles elapsed
          1718388512  peak memory footprint


==> anc/scripts/s70_dilation_fixedbins.py <==
"""s70_dilation_fixedbins.py -- Section 4.3(b) of "BSD Invariants and Murmurations of Elliptic Curves" (arXiv:2603.04604v3),
revision of 2026-10-09: the comparison of Cov(a_p, a_q | y) with the rank-0 profile at s*y (q = 2, 3, 5, 7, 11)
  (i)  with the profile BIN-AVERAGED over the actual (class, prime) pairs of each covariance bin, next to the point evaluation of
       s20_afe_cov.py;
  (ii) scanned over a local window of s on ONE common set of bins valid for every s of the window (fixed bins);
  (iii) out of window: the maximising s chosen in one conductor window and evaluated in the other.
All rules below were fixed in this docstring before the first run.

Provenance
  written 2026-10-09 for arXiv:2603.04604v3 (revision answering two outside reviews; contract v7, R1 and R9); Python 3.11,
  numpy 1.26, pandas 2.3, pyarrow.
  Run:  WORK=<root> VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 MallocLargeCache=0 /usr/bin/time -l python s70_dilation_fixedbins.py \
            > s70_dilation_fixedbins.log 2>&1        (single process; MallocLargeCache=0 changes no result, see README)

Inputs (read only; WORK = root of the data tree, ANC = the ancillary csv directory, default ../csv next to this script)
  WORK/papers_Q_v2/data_pN/reps.csv, primes.npy        class representatives (row order of the chunks and bin sums), primes <= 1e5
  WORK/papers_Q_v2/data_pN/chunks/ap_chunk_*.npy       int16 traces, memory-mapped; only the rank-0 rows and the 5 columns q = 2..11
  WORK/papers_Q_v2/data_pN/binsums_K100.npz            members S1, n (rank-0 rows only)
  WORK/audit/q_data/ecdata_allbsd.parquet              rank
  ANC/afe_cov.json, ANC/dilation_scan.csv, ANC/cov_aq_dilation.csv   (s20_afe_cov.py) anchors, reproduced to 1e-9 FIRST
  WORK/papers_Q_v2/data_pN/results/pnA_profiles_K100.csv             anchor for the cluster SE of the rank-0 profile

Definitions
  Sample, bins, covariance, profile: exactly those of s20_afe_cov.py. Rank-0 class representatives (168,760); good primes p (p not
    dividing N); K = 100, bin b = (b/100, (b+1)/100] of y = p/N, centre y_b = (b + 0.5)/100; Cov(a_p, a_q | b) pairs-weighted with the
    linearised class-cluster SE (function cov() of s20, verbatim); stored a_q when q | N; the pair p = q included (variant p_ne_q
    removes it, as in s20). P0 = sum S1 / sum n over the same classes as the covariance (the variant's own profile).
  interp(x)  = np.interp(x, y_centres, P0): linear between bin centres, constant P0[0] for x < 0.005 and P0[99] for x > 0.995 (s20).
  Point evaluation (s20):  Ppt_s(b) = interp(s * y_b).
  Bin averaging (R9):      Pav_s(b) = mean of interp(s * p / N) over the (class, good prime p) pairs of bin b, each pair with weight 1,
    i.e. the pair weights of the covariance. The pairs of a class depend only on its conductor, so the pairs are enumerated once per
    distinct conductor with multiplicity = number of rank-0 classes with that conductor; bin membership is decided in integers
    (100 p <= N (b+1) and 100 p > N b, as pn_01_binsums.py). With hat functions phi_k (interp = sum_k P0[k] phi_k), the matrices
    H_s[g, b, k] = sum over pairs of group g in bin b of multiplicity * phi_k(s p / N) are accumulated for the groups
    g = (conductor window, q | N, p = q), so that Pav_s = (sum_{g in subset} H_s[g]) P0 / n_b for any subset and its own P0.
    Anchors: the pair counts of every subset equal sum n of the bin sums exactly; at s = q, H P0 / n equals a direct pair-by-pair
    np.interp evaluation (variant all).
  Correlation: Pearson over a set of bins of Cov(a_p, a_q | b) and P_s(b) (np.corrcoef).
  (A) Prespecified s = q, bins with q y_b <= 1 (s20's set: 50, 33, 20, 14, 9 bins; for these bins also q (b+1)/100 <= 1, so every pair
      has q p/N <= 1): correlation, affine least-squares fit b_q + c_q P (np.polyfit), and chi2/dof of its residual on n - 2 degrees of
      freedom with per-bin variance SE_cov(b)^2 + c_q^2 SE_P(b)^2, where SE_P is the linear combination of the profile's cluster SEs
      with the weights of the evaluation (point: np.interp of the SEs at q y_b, as scratch s71_residual_noise.py, shipped as
      s72_residual_noise.py; bin-averaged: H SE / n). These SE_P are upper bounds for the given per-bin SEs (weights >= 0), so the
      chi2 is if anything understated; correlations between Cov and P0 are ignored.
  (B) Local scan on fixed bins: s on the grid 0.8q, 0.8q + 0.05, ..., 1.2q (q = 2: 1.60-2.40; 3: 2.40-3.60; 5: 4.00-6.00;
      7: 5.60-8.40; 11: 8.80-13.20). One common set of bins for every s of the window: the bins with s_max (b+1)/100 <= 1,
      s_max = 1.2 q (q = 2: 41 bins; 3: 27; 5: 16; 7: 11; 11: 7), so that every pair of every bin has s p/N <= 1 for every s of the
      window. Reported per q, variant and method: the maximiser (first maximum in grid order) and whether it is an end of the window;
      the correlation there and at s = q; the sets {corr >= 0.97} and {corr >= max - 0.01} as maximal runs of grid points.
      Sensitivity: the same scan without bin 0 (y <= 0.01, primes p = O(sqrt N)).
  Variants: all (all rank-0 classes); good_q (q not dividing N; covariance, profile and pairs over these classes); p_ne_q (the pair
    p = q removed from the bin sums and from the pairs; own profile); good_q_fullP0 (good-q covariance, profile of all rank-0
    classes, bin-averaged over the good-q pairs).
  (C) Out of window: the paper's conductor windows W1 = [1e4, 5e4] and W2 = (5e4, 1e5) (Sections 4.1 and 6; N < 1e4 is in neither).
      Within a window the covariance, the profile and the pairs are those of the window's classes; scan (B) on the same fixed bins.
      s1 = maximiser on W1; reported: the correlation on W2 at s1, next to W2's own maximum and its value at s = q; and the same with
      W1 and W2 exchanged. Variants all and good_q, both methods.

Outputs (OUT, default ANC)
  dilation_fixedbins.json   anchors, (A), (B), (C), runtime, peak RSS
  dilation_fixedbins.csv    per q, variant, method, bin set (fixed, fixed_no_bin0), s: number of bins, correlation
  dilation_binavg.csv       per q, variant (all, good_q), bin of (A): y_ctr, q y_ctr, cov, se_cov, P_point, P_binavg, se_P_point,
                            se_P_binavg, affine fits of both methods (Figure 4 uses fit_binavg of variant all)
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1')
os.environ.setdefault('OMP_NUM_THREADS', '1')
import json, resource, sys, time
import numpy as np
import pandas as pd

WORK = os.environ.get('WORK', '/path/to/WORK')
D = f'{WORK}/papers_Q_v2/data_pN'
HERE = os.path.dirname(os.path.abspath(__file__))
ANC = os.environ.get('ANC', os.path.join(HERE, '..', 'csv'))
OUT = os.environ.get('OUT', ANC)
QS = (2, 3, 5, 7, 11)
K = 100
y100 = (np.arange(K) + .5) / K
S_GRID20 = np.round(np.arange(1.0, 13.0001, 0.05), 2)        # s20's grid, anchor only
TOL = 1e-9
T0 = time.time()


def rss_gb():
    r = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return r / 1e9 if sys.platform == 'darwin' else r * 1024 / 1e9


def log(*a):
    print(f'[{time.time() - T0:7.1f}s rss {rss_gb():.2f} GB]', *a, flush=True)


def grid(q):
    return np.round(np.arange(0.8 * q, 1.2 * q + 1e-6, 0.05), 2)


NA = {q: int((q * y100 <= 1.0).sum()) for q in QS}                               # bins of (A)
NB = {q: int(np.floor(100.0 / (1.2 * q) + 1e-12)) for q in QS}                    # bins of (B): s_max (b+1)/100 <= 1
assert [NA[q] for q in QS] == [50, 33, 20, 14, 9] and [NB[q] for q in QS] == [41, 27, 16, 11, 7]
for q in QS:
    assert all(q * (b + 1) / 100 <= 1 + 1e-12 for b in range(NA[q]))
    assert 1.2 * q * NB[q] / 100 <= 1 + 1e-12 and 1.2 * q * (NB[q] + 1) / 100 > 1
    g = grid(q); assert abs(g[0] - 0.8 * q) < 1e-9 and abs(g[-1] - 1.2 * q) < 1e-9 and np.any(np.abs(g - q) < 1e-9)
log('bins (A):', NA, ' fixed bins (B):', NB, ' windows of s:', {q: (float(grid(q)[0]), float(grid(q)[-1]), len(grid(q))) for q in QS})

# ------------------------------------------------------------------ data (as s20_afe_cov.py)
reps = pd.read_csv(f'{D}/reps.csv', usecols=['rep_idx', 'ap_row', 'N'])
P = np.load(f'{D}/primes.npy').astype(np.int64)
bsd = pd.read_parquet(f'{WORK}/audit/q_data/ecdata_allbsd.parquet', columns=['N', 'rank'])
bsd = bsd[bsd.N < 100000].reset_index(drop=True)
assert len(bsd) == 657396 and len(reps) == 437226
r = bsd.loc[reps.ap_row.values].reset_index(drop=True)
assert (r.N.values == reps.N.values).all()
idx = np.nonzero(r['rank'].values == 0)[0]
assert len(idx) == 168760
N = reps.N.values[idx].astype(np.int64)
del bsd, r, reps
qcol = [int(np.searchsorted(P, q)) for q in QS]
assert [int(P[c]) for c in qcol] == list(QS)
AQm = np.empty((len(idx), len(QS)))
bounds = [tuple(map(int, l.split())) for l in open(f'{D}/chunks/bounds.txt')]
for k, lo, hi in bounds:
    sel = (idx >= lo) & (idx < hi)
    M = np.load(f'{D}/chunks/ap_chunk_{k:02d}.npy', mmap_mode='r')
    AQm[sel] = np.asarray(M[idx[sel] - lo, :qcol[-1] + 1], dtype=np.float64)[:, qcol]
    del M
AQ = {q: AQm[:, i].copy() for i, q in enumerate(QS)}
del AQm
log('loaded a_q (q = 2..11), rank-0 rows, memory-mapped chunks', len(idx))
with np.load(f'{D}/binsums_K100.npz') as Z:
    S1 = Z['S1'][idx]
    n_ = Z['n'][idx]
log('loaded bin sums K=100 (S1, n), rank-0 rows', S1.shape)


def cov(x, S, n):
    """pairs-weighted Cov(a_p, x | bin), linearised cluster SE (verbatim from s20_afe_cov.py)."""
    nb = n.sum(0); a = S.sum(0) / nb; m = (n * x[:, None]).sum(0) / nb
    t = n * a; np.subtract(S, t, out=t); t *= (x[:, None] - m)
    c = t.sum(0) / nb
    t -= n * c
    np.square(t, out=t)
    return c, np.sqrt(t.sum(0)) / nb


def prof(S, n):
    """rank-0 profile and its class-cluster SE (Section 2: SE^2 = sum_E (S1_E - n_E abar)^2 / (sum_E n_E)^2)."""
    nb = n.sum(0); a = S.sum(0) / nb
    return a, np.sqrt(np.square(S - n * a).sum(0)) / nb


def corr(u, v):
    return float(np.corrcoef(u, v)[0, 1])


def runs(sv, mask):
    out = []; cur = None
    for s, m in zip(sv, mask):
        if m:
            if cur is None:
                cur = [float(s), float(s)]
            else:
                cur[1] = float(s)
        elif cur is not None:
            out.append(cur); cur = None
    if cur is not None:
        out.append(cur)
    return out


def summarize(sv, cv, q):
    k = int(np.argmax(cv))                                  # first maximum in grid order
    kq = int(np.argmin(np.abs(sv - q)))
    return dict(argmax=float(sv[k]), corr_max=float(cv[k]), at_window_end=bool(k in (0, len(sv) - 1)),
                corr_at_q=float(cv[kq]), ge097=runs(sv, cv >= 0.97), near_max=runs(sv, cv >= cv[k] - 0.01),
                window=[float(sv[0]), float(sv[-1])])


# ------------------------------------------------------------------ step 1: reproduce s20 (point evaluation, variable bins)
anchor = json.load(open(f'{ANC}/afe_cov.json'))['dilation']
scan_ref = pd.read_csv(f'{ANC}/dilation_scan.csv')
cad = pd.read_csv(f'{ANC}/cov_aq_dilation.csv')
allm = np.ones(len(N), bool)
P0_all, SEP0_all = prof(S1, n_)
pA = pd.read_csv(f'{D}/results/pnA_profiles_K100.csv')
pA = pA[(pA.variant == 'raw') & (pA.subset == 'rank0') & (pA.window == 'all')].sort_values('bin')
res = {'provenance': 's70_dilation_fixedbins.py, 2026-10-09; see the docstring',
       'NA': NA, 'NB': NB, 'grids': {str(q): [float(grid(q)[0]), float(grid(q)[-1]), len(grid(q))] for q in QS}}
res['anchor_profile'] = dict(max_abs_P0_minus_pnA=float(np.abs(P0_all - pA['mean'].values).max()),
                             max_abs_SE_minus_pnA_se_cluster=float(np.abs(SEP0_all - pA['se_cluster'].values).max()))
log('profile anchors vs pnA_profiles_K100.csv:', res['anchor_profile'])
assert res['anchor_profile']['max_abs_P0_minus_pnA'] < TOL and res['anchor_profile']['max_abs_SE_minus_pnA_se_cluster'] < TOL

VAR = {}          # q -> variant -> (class mask, S, n)
repro = {}
for q in QS:
    aq = AQ[q]; good = N % q != 0
    S1x = S1.copy(); nx = n_.copy()
    hit = good & (q <= N)
    bq = np.ceil(q * 100 / N[hit]).astype(int) - 1                       # s20 verbatim
    assert (bq == (100 * q + N[hit] - 1) // N[hit] - 1).all()             # = the integer bin rule of pn_01_binsums.py
    ii = np.nonzero(hit)[0]
    S1x[ii, bq] -= aq[hit]; nx[ii, bq] -= 1
    assert (nx >= 0).all()
    VAR[q] = {'all': (allm, S1, n_), 'good_q': (good, S1, n_)}
    ok = q * y100 <= 1.0
    for var, (m, Sv, nv) in (VAR[q] | {'p_ne_q': (allm, S1x, nx)}).items():
        c, se = cov(aq[m], Sv[m], nv[m]); P0v = Sv[m].sum(0) / nv[m].sum(0)
        Pq = np.interp(q * y100[ok], y100, P0v)
        rho = corr(c[ok], Pq); scale, offset = np.polyfit(Pq, c[ok], 1)
        cv = np.array([corr(c[s * y100 <= 1.0], np.interp(s * y100[s * y100 <= 1.0], y100, P0v)) for s in S_GRID20])
        sref = scan_ref[(scan_ref.q == q) & (scan_ref.variant == var)].sort_values('s')
        assert np.allclose(sref.s.values, S_GRID20)
        ref = anchor[str(q)][var]
        cr = cad[(cad.q == q) & (cad.variant == var)].sort_values('bin')
        d = dict(d_rho=abs(rho - ref['corr']), d_scale=abs(scale - ref['ls_scale']), d_offset=abs(offset - ref['ls_offset']),
                 d_scan=float(np.abs(cv - sref['corr'].values).max()), d_cov=float(np.abs(c - cr['cov'].values).max()),
                 d_se=float(np.abs(se - cr['se_cov'].values).max()),
                 d_P0qy=float(np.nanmax(np.abs(np.where(ok, np.interp(q * y100, y100, P0v), np.nan) - cr['P0_qy'].values))),
                 argmax_equal=bool(float(S_GRID20[int(np.argmax(cv))]) == ref['best_s_step005']))
        repro[f'{q}_{var}'] = d
    del S1x, nx
worst = max(max(v for k, v in d.items() if k != 'argmax_equal') for d in repro.values())
assert worst < TOL and all(d['argmax_equal'] for d in repro.values()), repro
res['reproduction_s20'] = dict(max_abs_diff=worst, all_argmax_equal=True,
                               checked='corr, ls_scale, ls_offset (afe_cov.json); full scan (dilation_scan.csv); cov, se_cov, P0_qy '
                                       '(cov_aq_dilation.csv); variants all, good_q, p_ne_q; q = 2, 3, 5, 7, 11')
log(f'reproduction of afe_cov.json / dilation_scan.csv / cov_aq_dilation.csv: max abs diff {worst:.2e}, all argmax equal')

# ------------------------------------------------------------------ step 2: pairs by distinct conductor, hat-function matrices
U, inv = np.unique(N, return_inverse=True)
mult = np.bincount(inv).astype(np.float64)                # rank-0 classes per conductor
WIN = np.where(U < 10000, 0, np.where(U <= 50000, 1, 2))  # 0: N < 1e4; 1: W1 = [1e4, 5e4]; 2: W2 = (5e4, 1e5)
NG = 12


def gid(w, bad, isq):
    return (w * 2 + bad) * 2 + isq


GROUPS = {'all': [gid(w, b_, i) for w in range(3) for b_ in range(2) for i in range(2)],
          'good_q': [gid(w, 0, i) for w in range(3) for i in range(2)],
          'p_ne_q': [gid(w, b_, 0) for w in range(3) for b_ in range(2)],
          'good_q_fullP0': [gid(w, 0, i) for w in range(3) for i in range(2)]}
for wn, w in (('W1', 1), ('W2', 2)):
    GROUPS[f'all_{wn}'] = [gid(w, b_, i) for b_ in range(2) for i in range(2)]
    GROUPS[f'good_q_{wn}'] = [gid(w, 0, i) for i in range(2)]
SG = {q: grid(q) for q in QS}
H = {q: np.zeros((len(SG[q]), NG, NA[q], K)) for q in QS}
CNT = {q: np.zeros((NG, NA[q])) for q in QS}
P100 = 100 * P
brute = {q: [] for q in QS}
n_entries = 0
for b in range(max(NA.values())):
    lo = np.searchsorted(P100, b * U, side='right')          # first prime with 100 p > b N
    hi = np.searchsorted(P100, (b + 1) * U, side='right')    # primes with 100 p <= (b+1) N
    cnt = hi - lo
    tot = int(cnt.sum())
    ue = np.repeat(np.arange(len(U)), cnt)
    pi = np.arange(tot) - np.repeat(np.cumsum(cnt) - cnt, cnt) + np.repeat(lo, cnt)
    p = P[pi]; NN = U[ue]
    keep = NN % p != 0                                        # good primes only
    p = p[keep]; NN = NN[keep]; ue = ue[keep]
    assert (100 * p > b * NN).all() and (100 * p <= (b + 1) * NN).all()
    y = p / NN; m = mult[ue]; w = WIN[ue]
    n_entries += len(p)
    for q in QS:
        if b >= NA[q]:
            continue
        g = gid(w, (NN % q == 0).astype(np.int64), (p == q).astype(np.int64))
        CNT[q][:, b] = np.bincount(g, weights=m, minlength=NG)
        sidx = range(len(SG[q])) if b < NB[q] else [int(np.argmin(np.abs(SG[q] - q)))]
        for si in sidx:
            t = np.clip(100.0 * SG[q][si] * y - 0.5, 0.0, 99.0)
            kk = np.minimum(t.astype(np.int64), 98)
            f = t - kk
            base = g * K + kk
            H[q][si, :, b, :] = (np.bincount(base, weights=m * (1.0 - f), minlength=NG * K)
                                 + np.bincount(base + 1, weights=m * f, minlength=NG * K)).reshape(NG, K)
        # brute-force anchor at s = q, variant all: direct pair-by-pair interpolation
        siq = int(np.argmin(np.abs(SG[q] - q)))
        direct = float((m * np.interp(q * y, y100, P0_all)).sum() / m.sum())
        viaH = float(H[q][siq, :, b, :].sum(0) @ P0_all / CNT[q][:, b].sum())
        brute[q].append(abs(direct - viaH))
    if b % 10 == 9:
        log(f'pairs: bins 0-{b} done ({n_entries:,} (conductor, prime) entries so far)')
res['pairs'] = dict(distinct_conductors=int(len(U)), entries_y_le_0p5=int(n_entries),
                    brute_force_max_abs_diff_at_s_eq_q={str(q): float(max(brute[q])) for q in QS})
log('brute-force check at s = q (variant all), max |direct - H P0 / n|:', res['pairs']['brute_force_max_abs_diff_at_s_eq_q'])
assert max(max(v) for v in brute.values()) < 1e-10

# ------------------------------------------------------------------ step 3: variants and their anchors
WMASK = {'W1': (N >= 10000) & (N <= 50000), 'W2': (N > 50000) & (N < 100000)}


def variant_data(q, var):
    """class mask, S, n (for covariance and own profile), profile source, pair groups."""
    good = N % q != 0
    if var in ('all', 'good_q'):
        m, Sv, nv = VAR[q][var]
        own = True
    elif var == 'p_ne_q':            # the p != q sums, rebuilt exactly as in step 1 (integer bin of p = q)
        m = allm; Sv = S1.copy(); nv = n_.copy()
        hit = good & (q <= N); bq = (100 * q + N[hit] - 1) // N[hit] - 1; ii = np.nonzero(hit)[0]
        Sv[ii, bq] -= AQ[q][hit]; nv[ii, bq] -= 1
        own = True
    elif var == 'good_q_fullP0':
        m, Sv, nv, own = good, S1, n_, False
    else:
        base, wn = var.rsplit('_', 1)
        m = WMASK[wn] & (good if base == 'good_q' else allm)
        Sv, nv, own = S1, n_, True
    c, se = cov(AQ[q][m], Sv[m], nv[m])
    if own:
        P0v, SEv = prof(Sv[m], nv[m])
    else:
        P0v, SEv = P0_all, SEP0_all
    nb = nv[m].sum(0)
    G = GROUPS[var]
    assert np.array_equal(CNT[q][G].sum(0), nb[:NA[q]]), (q, var)          # pair counts = bin sums, exactly
    return c, se, P0v, SEv, nb, G


VARIANTS = ['all', 'good_q', 'p_ne_q', 'good_q_fullP0', 'all_W1', 'all_W2', 'good_q_W1', 'good_q_W2']
A_res, B_res, rows_scan, rows_fig = {}, {}, [], []
for q in QS:
    A_res[str(q)] = {}; B_res[str(q)] = {}
    sv = SG[q]; siq = int(np.argmin(np.abs(sv - q)))
    binsA = np.arange(NA[q]); binsB = np.arange(NB[q])
    for var in VARIANTS:
        c, se, P0v, SEv, nb, G = variant_data(q, var)
        HG = H[q][:, G].sum(1)                                  # (s, bins of A, K)
        Pav = HG @ P0v / nb[:NA[q]]                             # (s, bins of A)
        SEav = HG @ SEv / nb[:NA[q]]
        Ppt = np.interp(np.outer(sv, y100[:NA[q]]), y100, P0v)
        SEpt = np.interp(q * y100[binsA], y100, SEv)
        # (A) s = q on the bins with q y_b <= 1
        a = {}
        for meth, Pm, SEm in (('point', Ppt[siq], SEpt), ('binavg', Pav[siq], SEav[siq])):
            cc = c[binsA]
            scale, offset = np.polyfit(Pm, cc, 1)
            resid = cc - (offset + scale * Pm)
            chi2 = float((resid ** 2 / (se[binsA] ** 2 + (scale * SEm) ** 2)).sum() / (len(cc) - 2))
            a[meth] = dict(n_bins=int(NA[q]), corr=corr(cc, Pm), b_q=float(offset), c_q=float(scale), chi2_dof=chi2, dof=int(len(cc) - 2),
                           rms_resid_over_rms_cov=float(np.sqrt(np.mean(resid ** 2)) / np.sqrt(np.mean(cc ** 2))))
            if var in ('all', 'good_q'):
                for k_, bb in enumerate(binsA):
                    if meth == 'point':
                        rows_fig.append(dict(q=q, variant=var, bin=int(bb), y_ctr=y100[bb], qy=q * y100[bb], cov=c[bb], se_cov=se[bb],
                                             P_point=Pm[k_], se_P_point=SEm[k_]))
                    else:
                        rows_fig[-NA[q] + k_].update(P_binavg=Pm[k_], se_P_binavg=SEm[k_])
            if var in ('all', 'good_q'):
                for k_ in range(NA[q]):
                    rows_fig[-NA[q] + k_][f'fit_{meth}'] = offset + scale * Pm[k_]
                    rows_fig[-NA[q] + k_][f'b_{meth}'] = offset; rows_fig[-NA[q] + k_][f'c_{meth}'] = scale
        A_res[str(q)][var] = a
        # (B) fixed-bin scan
        bres = {}
        for meth, PP in (('point', Ppt), ('binavg', Pav)):
            for bset, bins in (('fixed', binsB), ('fixed_no_bin0', binsB[1:])):
                cv = np.array([corr(c[bins], PP[si, bins]) for si in range(len(sv))])
                bres[f'{meth}_{bset}'] = summarize(sv, cv, q) | dict(n_bins=int(len(bins)))
                for si in range(len(sv)):
                    rows_scan.append(dict(q=q, variant=var, method=meth, bins=bset, s=float(sv[si]), n_bins=int(len(bins)),
                                          corr=float(cv[si])))
                if bset == 'fixed':
                    bres[f'{meth}_{bset}']['_cv'] = cv
        B_res[str(q)][var] = bres
        if var in ('all', 'good_q', 'good_q_fullP0', 'p_ne_q'):
            fb = bres['binavg_fixed']; fp = bres['point_fixed']
            log(f'q={q:2d} {var:13s} (A) s=q, {NA[q]} bins: corr point {a["point"]["corr"]:.4f} binavg {a["binavg"]["corr"]:.4f}; '
                f'c_q point {a["point"]["c_q"]:.3f} binavg {a["binavg"]["c_q"]:.3f}; b_q point {a["point"]["b_q"]:+.3f} binavg '
                f'{a["binavg"]["b_q"]:+.3f}; chi2/dof point {a["point"]["chi2_dof"]:.1f} binavg {a["binavg"]["chi2_dof"]:.1f} ({a["point"]["dof"]} dof)')
            for nm, fx in (('binavg', fb), ('point', fp)):
                log(f'      (B) {nm:6s} fixed {fx["n_bins"]} bins, s in {fx["window"]}: argmax {fx["argmax"]} ({fx["corr_max"]:.4f})'
                    f'{" AT WINDOW END" if fx["at_window_end"] else ""}; corr(s=q) {fx["corr_at_q"]:.4f}; >=0.97 {fx["ge097"]}; '
                    f'within 0.01 of max {fx["near_max"]}; without bin 0: argmax {bres[nm + "_fixed_no_bin0"]["argmax"]} '
                    f'({bres[nm + "_fixed_no_bin0"]["corr_max"]:.4f}), >=0.97 {bres[nm + "_fixed_no_bin0"]["ge097"]}, '
                    f'near-max {bres[nm + "_fixed_no_bin0"]["near_max"]}')

# (C) out of window
C_res = {}
for q in QS:
    sv = SG[q]; C_res[str(q)] = {}
    for base in ('all', 'good_q'):
        for meth in ('binavg', 'point'):
            r1 = B_res[str(q)][f'{base}_W1'][f'{meth}_fixed']; r2 = B_res[str(q)][f'{base}_W2'][f'{meth}_fixed']
            cv1, cv2 = r1['_cv'], r2['_cv']
            k1, k2 = int(np.argmax(cv1)), int(np.argmax(cv2))
            d = dict(n_bins=r1['n_bins'],
                     W1_argmax=float(sv[k1]), W1_max=float(cv1[k1]), W1_at_q=r1['corr_at_q'],
                     W2_argmax=float(sv[k2]), W2_max=float(cv2[k2]), W2_at_q=r2['corr_at_q'],
                     W2_at_W1_argmax=float(cv2[k1]), W1_at_W2_argmax=float(cv1[k2]),
                     W1_near_max=r1['near_max'], W2_near_max=r2['near_max'], W1_ge097=r1['ge097'], W2_ge097=r2['ge097'],
                     W1_at_end=r1['at_window_end'], W2_at_end=r2['at_window_end'])
            C_res[str(q)][f'{base}_{meth}'] = d
            log(f'(C) q={q:2d} {base:6s} {meth:6s} ({d["n_bins"]} bins): W1 argmax {d["W1_argmax"]} ({d["W1_max"]:.4f}) -> W2 at it '
                f'{d["W2_at_W1_argmax"]:.4f} [W2 max {d["W2_max"]:.4f} at {d["W2_argmax"]}; W2 at q {d["W2_at_q"]:.4f}]; '
                f'W2 argmax -> W1 at it {d["W1_at_W2_argmax"]:.4f} [W1 at q {d["W1_at_q"]:.4f}]')
for q in QS:
    for var in B_res[str(q)]:
        for k_ in B_res[str(q)][var]:
            B_res[str(q)][var][k_].pop('_cv', None)
nW = {wn: int(m.sum()) for wn, m in WMASK.items()}
res['window_classes'] = nW
res['A_s_eq_q'] = A_res
res['B_fixed_scan'] = B_res
res['C_out_of_window'] = C_res
res['peak_rss_GB'] = round(rss_gb(), 2); res['runtime_s'] = round(time.time() - T0, 1)
pd.DataFrame(rows_scan).to_csv(f'{OUT}/dilation_fixedbins.csv', index=False, float_format='%.10g')
pd.DataFrame(rows_fig).to_csv(f'{OUT}/dilation_binavg.csv', index=False, float_format='%.10g')
json.dump(res, open(f'{OUT}/dilation_fixedbins.json', 'w'), indent=1)
log('window classes', nW, '; written dilation_fixedbins.json, dilation_fixedbins.csv, dilation_binavg.csv')


==> anc/scripts/s71_split_sample.log <==
[    0.0s rss 0.10 GB] (stated before computing; applied to the primary split, variant 'all'):
  The claim "survives out of sample" iff for every q in {3, 5, 7, 11} and BOTH cross directions (P0^A vs Cov^B, P0^B vs Cov^A):
   (i)  |rho_cross(s=q) - rho_full(s=q)| <= 0.02, and
   (ii) the cross-sample scan maximiser lies in the full-sample plateau {s : rho_full(s) >= 0.97} (q = 5, 7, 11: [4.90,5.30],
        [6.80,7.35], [10.50,11.75], to be confirmed by the reproduction below), or for q = 3 (no plateau) |argmax - 3| <= 0.1.
  Otherwise it fails. Delta and the replicate pass-rate are reported to interpret the outcome; they do not change the rule.
[    9.5s rss 0.94 GB] loaded a_q (q = 2..11), rank-0 rows 168760
[   10.0s rss 0.98 GB] loaded bin sums K=100 (S1, n), rank-0 rows (168760, 100)
[   10.0s rss 0.98 GB] full sample pairs-weighted N quartiles (paper: 47838, 69480, 85974): [47838, 69480, 85974]
[   10.4s rss 1.17 GB] FULL q=2 all   : rho(q) 0.7490 argmax 1.85 (0.7863) >=0.97 [] b +0.1971 c 0.2688 shape_err 0.649 noise 0.045 | repro {'d_rho': 0.0, 'argmax_equal': True, 'd_b': 0.0, 'd_c': 0.0, 'd_scan_max': 4.961830946115242e-11}
[   10.4s rss 1.17 GB] FULL q=2 good_q: rho(q) 0.5091 argmax 13.0 (0.7726) >=0.97 [] b +0.4580 c 0.3742 shape_err 0.842 noise 0.081 | repro {'d_rho': 0.0, 'argmax_equal': True, 'd_b': 0.0, 'd_c': 0.0, 'd_scan_max': 4.9929171908047465e-11}
[   10.7s rss 1.18 GB] FULL q=3 all   : rho(q) 0.9409 argmax 2.95 (0.9436) >=0.97 [] b -0.4205 c 0.3215 shape_err 0.289 noise 0.044 | repro {'d_rho': 0.0, 'argmax_equal': True, 'd_b': 0.0, 'd_c': 0.0, 'd_scan_max': 4.993161439870164e-11}
[   10.8s rss 1.18 GB] FULL q=3 good_q: rho(q) 0.9338 argmax 3.05 (0.9340) >=0.97 [] b -1.0663 c 0.7417 shape_err 0.312 noise 0.057 | repro {'d_rho': 0.0, 'argmax_equal': True, 'd_b': 0.0, 'd_c': 0.0, 'd_scan_max': 4.9976411897745265e-11}
[   11.1s rss 1.18 GB] FULL q=5 all   : rho(q) 0.9880 argmax 5.05 (0.9907) >=0.97 [[4.9, 5.3]] b -0.9272 c 0.5860 shape_err 0.122 noise 0.028 | repro {'d_rho': 0.0, 'argmax_equal': True, 'd_b': 0.0, 'd_c': 0.0, 'd_scan_max': 4.9947074254319546e-11}
[   11.3s rss 1.18 GB] FULL q=5 good_q: rho(q) 0.9809 argmax 5.05 (0.9848) >=0.97 [[4.95, 5.25]] b -1.6369 c 1.0238 shape_err 0.154 noise 0.030 | repro {'d_rho': 0.0, 'argmax_equal': True, 'd_b': 0.0, 'd_c': 0.0, 'd_scan_max': 4.997441349630094e-11}
[   11.5s rss 1.18 GB] FULL q=7 all   : rho(q) 0.9943 argmax 6.95 (0.9949) >=0.97 [[6.8, 7.35]] b -0.9797 c 0.7178 shape_err 0.090 noise 0.025 | repro {'d_rho': 0.0, 'argmax_equal': True, 'd_b': 0.0, 'd_c': 0.0, 'd_scan_max': 4.989458846083039e-11}
[   11.7s rss 1.18 GB] FULL q=7 good_q: rho(q) 0.9935 argmax 6.95 (0.9937) >=0.97 [[6.8, 7.35]] b -1.3624 c 1.0351 shape_err 0.096 noise 0.025 | repro {'d_rho': 0.0, 'argmax_equal': True, 'd_b': 0.0, 'd_c': 0.0, 'd_scan_max': 4.999141378636551e-11}
[   11.9s rss 1.18 GB] FULL q=11 all   : rho(q) 0.9956 argmax 11.05 (0.9964) >=0.97 [[10.5, 11.75]] b -0.8821 c 0.8613 shape_err 0.084 noise 0.025 | repro {'d_rho': 0.0, 'argmax_equal': True, 'd_b': 0.0, 'd_c': 0.0, 'd_scan_max': 4.9629078624491285e-11}
[   12.1s rss 1.18 GB] FULL q=11 good_q: rho(q) 0.9948 argmax 11.05 (0.9961) >=0.97 [[10.5, 11.75]] b -1.0586 c 1.0409 shape_err 0.091 noise 0.025 | repro {'d_rho': 0.0, 'argmax_equal': True, 'd_b': 0.0, 'd_c': 0.0, 'd_scan_max': 4.9846238248107966e-11}
[   12.1s rss 1.18 GB] reproduction of afe_cov.json / dilation_scan.csv: max abs diff 5.00e-11, all argmax equal
[   12.1s rss 1.18 GB] full-sample >=0.97 plateaus (variant all): {2: [], 3: [], 5: [[4.9, 5.3]], 7: [[6.8, 7.35]], 11: [[10.5, 11.75]]}
[   12.3s rss 1.18 GB] coupling q=2: corr(P0(y),P0(qy)) -0.789; corr(M(a_p a_q),P0(qy)) +0.692; corr(M(a_q)P0(y),P0(qy)) -0.789; RMS M(a_p a_q) 0.770, M(a_q)P0(y) 0.097, Cov 0.798
[   12.5s rss 1.18 GB] coupling q=3: corr(P0(y),P0(qy)) -0.352; corr(M(a_p a_q),P0(qy)) +0.949; corr(M(a_q)P0(y),P0(qy)) -0.352; RMS M(a_p a_q) 0.849, M(a_q)P0(y) 0.157, Cov 0.887
[   12.7s rss 1.18 GB] coupling q=5: corr(P0(y),P0(qy)) +0.493; corr(M(a_p a_q),P0(qy)) +0.954; corr(M(a_q)P0(y),P0(qy)) +0.493; RMS M(a_p a_q) 1.824, M(a_q)P0(y) 0.345, Cov 1.654
[   12.9s rss 1.18 GB] coupling q=7: corr(P0(y),P0(qy)) +0.599; corr(M(a_p a_q),P0(qy)) +0.979; corr(M(a_q)P0(y),P0(qy)) +0.599; RMS M(a_p a_q) 2.006, M(a_q)P0(y) 0.396, Cov 1.960
[   13.1s rss 1.18 GB] coupling q=11: corr(P0(y),P0(qy)) +0.584; corr(M(a_p a_q),P0(qy)) +0.989; corr(M(a_q)P0(y),P0(qy)) +0.585; RMS M(a_p a_q) 1.983, M(a_q)P0(y) 0.633, Cov 2.067
[   13.1s rss 1.18 GB] primary split balance: {"A": {"n_classes": 84380, "N_pairs_weighted_quartiles": [47838, 69480, 85974], "N_class_quartiles": [25024, 49740, 75109], "share_qdivN": {"2": 0.7987437781464802, "3": 0.666627162834795, "5": 0.4387058544678834}}, "B": {"n_classes": 84380, "N_pairs_weighted_quartiles": [47838, 69480, 85974], "N_class_quartiles": [25023, 49738, 75110], "share_qdivN": {"2": 0.7981867741170894, "3": 0.6647902346527613, "5": 0.4379829343446314}}}
[   15.1s rss 1.18 GB] PRIMARY all    q= 2 PA_CB: rho(q) 0.7518 argmax 1.85 (0.7886) >=0.97 [] b +0.1935 c 0.2717 shape_err 0.647 noise 0.064
[   15.1s rss 1.18 GB] PRIMARY all    q= 2 PB_CA: rho(q) 0.7445 argmax 1.85 (0.7818) >=0.97 [] b +0.2007 c 0.2659 shape_err 0.653 noise 0.064
[   15.1s rss 1.18 GB] PRIMARY all    q= 2 PA_CA: rho(q) 0.7466 argmax 1.85 (0.7798) >=0.97 [] b +0.2024 c 0.2668 shape_err 0.651 noise 0.064
[   15.1s rss 1.18 GB] PRIMARY all    q= 2 PB_CB: rho(q) 0.7491 argmax 1.85 (0.7903) >=0.97 [] b +0.1917 c 0.2705 shape_err 0.650 noise 0.064
[   15.1s rss 1.18 GB] PRIMARY all    q= 2 Delta (shared - cross, Cov fixed): Cov^A +0.0021, Cov^B -0.0028
[   15.1s rss 1.18 GB] PRIMARY holdout q=2 hold_PA_CB: fit 25 bins, hold 25; rel err 1.605 (const 1.011, oracle 0.251, noise 0.083); corr on hold 0.961; b -0.354 c 0.465
[   15.1s rss 1.18 GB] PRIMARY holdout q=2 hold_PA_CB_drop0: fit 24 bins, hold 25; rel err 1.600 (const 1.013, oracle 0.251, noise 0.083); corr on hold 0.961; b -0.348 c 0.466
[   15.1s rss 1.18 GB] PRIMARY holdout q=2 hold_PB_CA: fit 25 bins, hold 25; rel err 1.645 (const 1.016, oracle 0.211, noise 0.083); corr on hold 0.971; b -0.360 c 0.465
[   15.1s rss 1.18 GB] PRIMARY holdout q=2 hold_PB_CA_drop0: fit 24 bins, hold 25; rel err 1.641 (const 1.018, oracle 0.211, noise 0.083); corr on hold 0.971; b -0.355 c 0.466
[   15.1s rss 1.18 GB] PRIMARY all    q= 3 PA_CB: rho(q) 0.9369 argmax 2.95 (0.9386) >=0.97 [] b -0.4142 c 0.3176 shape_err 0.299 noise 0.063
[   15.1s rss 1.18 GB] PRIMARY all    q= 3 PB_CA: rho(q) 0.9417 argmax 2.95 (0.9468) >=0.97 [] b -0.4269 c 0.3249 shape_err 0.287 noise 0.062
[   15.1s rss 1.18 GB] PRIMARY all    q= 3 PA_CA: rho(q) 0.9445 argmax 3.0 (0.9445) >=0.97 [] b -0.4264 c 0.3273 shape_err 0.280 noise 0.062
[   15.1s rss 1.18 GB] PRIMARY all    q= 3 PB_CB: rho(q) 0.9351 argmax 2.95 (0.9392) >=0.97 [] b -0.4146 c 0.3156 shape_err 0.303 noise 0.063
[   15.1s rss 1.18 GB] PRIMARY all    q= 3 Delta (shared - cross, Cov fixed): Cov^A +0.0028, Cov^B -0.0018
[   15.1s rss 1.18 GB] PRIMARY holdout q=3 hold_PA_CB: fit 17 bins, hold 16; rel err 0.748 (const 0.815, oracle 0.153, noise 0.076); corr on hold 0.979; b -0.676 c 0.450
[   15.1s rss 1.18 GB] PRIMARY holdout q=3 hold_PA_CB_drop0: fit 16 bins, hold 16; rel err 0.751 (const 0.803, oracle 0.153, noise 0.076); corr on hold 0.979; b -0.686 c 0.448
[   15.1s rss 1.18 GB] PRIMARY holdout q=3 hold_PB_CA: fit 17 bins, hold 16; rel err 0.698 (const 0.821, oracle 0.113, noise 0.072); corr on hold 0.989; b -0.697 c 0.449
[   15.1s rss 1.18 GB] PRIMARY holdout q=3 hold_PB_CA_drop0: fit 16 bins, hold 16; rel err 0.702 (const 0.809, oracle 0.113, noise 0.072); corr on hold 0.989; b -0.708 c 0.446
[   15.1s rss 1.18 GB] PRIMARY all    q= 5 PA_CB: rho(q) 0.9853 argmax 5.05 (0.9883) >=0.97 [[4.9, 5.25]] b -0.9474 c 0.5853 shape_err 0.134 noise 0.039
[   15.1s rss 1.18 GB] PRIMARY all    q= 5 PB_CA: rho(q) 0.9890 argmax 5.05 (0.9906) >=0.97 [[4.9, 5.3]] b -0.9071 c 0.5862 shape_err 0.117 noise 0.039
[   15.1s rss 1.18 GB] PRIMARY all    q= 5 PA_CA: rho(q) 0.9888 argmax 5.05 (0.9918) >=0.97 [[4.9, 5.3]] b -0.9339 c 0.5882 shape_err 0.118 noise 0.039
[   15.1s rss 1.18 GB] PRIMARY all    q= 5 PB_CB: rho(q) 0.9847 argmax 5.05 (0.9882) >=0.97 [[4.9, 5.25]] b -0.9208 c 0.5828 shape_err 0.137 noise 0.039
[   15.1s rss 1.18 GB] PRIMARY all    q= 5 Delta (shared - cross, Cov fixed): Cov^A -0.0002, Cov^B -0.0006
[   15.1s rss 1.18 GB] PRIMARY holdout q=5 hold_PA_CB: fit 10 bins, hold 10; rel err 0.195 (const 0.855, oracle 0.099, noise 0.038); corr on hold 0.987; b -0.791 c 0.525
[   15.1s rss 1.18 GB] PRIMARY holdout q=5 hold_PA_CB_drop0: fit 9 bins, hold 10; rel err 0.195 (const 0.830, oracle 0.099, noise 0.038); corr on hold 0.987; b -0.803 c 0.520
[   15.1s rss 1.18 GB] PRIMARY holdout q=5 hold_PB_CA: fit 10 bins, hold 10; rel err 0.163 (const 0.865, oracle 0.070, noise 0.038); corr on hold 0.994; b -0.760 c 0.550
[   15.1s rss 1.18 GB] PRIMARY holdout q=5 hold_PB_CA_drop0: fit 9 bins, hold 10; rel err 0.162 (const 0.840, oracle 0.070, noise 0.038); corr on hold 0.994; b -0.768 c 0.547
[   15.1s rss 1.18 GB] PRIMARY all    q= 7 PA_CB: rho(q) 0.9936 argmax 6.95 (0.9958) >=0.97 [[6.8, 7.35]] b -0.9560 c 0.7075 shape_err 0.095 noise 0.035
[   15.1s rss 1.18 GB] PRIMARY all    q= 7 PB_CA: rho(q) 0.9929 argmax 6.95 (0.9930) >=0.97 [[6.8, 7.35]] b -1.0039 c 0.7269 shape_err 0.099 noise 0.035
[   15.1s rss 1.18 GB] PRIMARY all    q= 7 PA_CA: rho(q) 0.9923 argmax 6.95 (0.9932) >=0.97 [[6.8, 7.35]] b -0.9891 c 0.7109 shape_err 0.104 noise 0.035
[   15.1s rss 1.18 GB] PRIMARY all    q= 7 PB_CB: rho(q) 0.9958 argmax 6.95 (0.9962) >=0.97 [[6.75, 7.3]] b -0.9705 c 0.7246 shape_err 0.077 noise 0.035
[   15.1s rss 1.18 GB] PRIMARY all    q= 7 Delta (shared - cross, Cov fixed): Cov^A -0.0006, Cov^B +0.0022
[   15.1s rss 1.18 GB] PRIMARY holdout q=7 hold_PA_CB: fit 7 bins, hold 7; rel err 0.159 (const 0.910, oracle 0.080, noise 0.034); corr on hold 0.994; b -0.833 c 0.637
[   15.1s rss 1.18 GB] PRIMARY holdout q=7 hold_PA_CB_drop0: fit 6 bins, hold 7; rel err 0.159 (const 0.879, oracle 0.080, noise 0.034); corr on hold 0.994; b -0.844 c 0.632
[   15.1s rss 1.18 GB] PRIMARY holdout q=7 hold_PB_CA: fit 7 bins, hold 7; rel err 0.196 (const 0.914, oracle 0.046, noise 0.034); corr on hold 0.998; b -0.801 c 0.639
[   15.1s rss 1.18 GB] PRIMARY holdout q=7 hold_PB_CA_drop0: fit 6 bins, hold 7; rel err 0.196 (const 0.883, oracle 0.046, noise 0.034); corr on hold 0.998; b -0.806 c 0.636
[   15.1s rss 1.18 GB] PRIMARY all    q=11 PA_CB: rho(q) 0.9965 argmax 11.05 (0.9967) >=0.97 [[10.55, 11.8]] b -0.8789 c 0.8572 shape_err 0.074 noise 0.035
[   15.1s rss 1.18 GB] PRIMARY all    q=11 PB_CA: rho(q) 0.9928 argmax 10.6 (0.9968) >=0.97 [[10.45, 11.55], [11.65, 11.7]] b -0.8854 c 0.8634 shape_err 0.107 noise 0.034
[   15.1s rss 1.18 GB] PRIMARY all    q=11 PA_CA: rho(q) 0.9967 argmax 10.65 (0.9973) >=0.97 [[10.55, 11.75]] b -0.9075 c 0.8819 shape_err 0.072 noise 0.034
[   15.1s rss 1.18 GB] PRIMARY all    q=11 PB_CB: rho(q) 0.9931 argmax 11.05 (0.9956) >=0.97 [[10.5, 11.75]] b -0.8573 c 0.8397 shape_err 0.104 noise 0.035
[   15.1s rss 1.18 GB] PRIMARY all    q=11 Delta (shared - cross, Cov fixed): Cov^A +0.0039, Cov^B -0.0034
[   15.1s rss 1.18 GB] PRIMARY good_q q= 3 PA_CB: rho(q) 0.9246 argmax 3.05 (0.9267) >=0.97 [] b -1.0379 c 0.7175 shape_err 0.333 noise 0.082
[   15.1s rss 1.18 GB] PRIMARY good_q q= 3 PB_CA: rho(q) 0.9330 argmax 3.05 (0.9360) >=0.97 [] b -1.0933 c 0.7610 shape_err 0.313 noise 0.079
[   15.1s rss 1.18 GB] PRIMARY good_q q= 3 PA_CA: rho(q) 0.9365 argmax 3.0 (0.9365) >=0.97 [] b -1.0939 c 0.7506 shape_err 0.305 noise 0.079
[   15.1s rss 1.18 GB] PRIMARY good_q q= 3 PB_CB: rho(q) 0.9247 argmax 3.05 (0.9281) >=0.97 [] b -1.0381 c 0.7302 shape_err 0.333 noise 0.082
[   15.1s rss 1.18 GB] PRIMARY good_q q= 3 Delta (shared - cross, Cov fixed): Cov^A +0.0035, Cov^B +0.0002
[   15.1s rss 1.18 GB] PRIMARY good_q q= 5 PA_CB: rho(q) 0.9780 argmax 5.05 (0.9859) >=0.97 [[4.95, 5.1], [5.2, 5.25]] b -1.6728 c 1.0260 shape_err 0.164 noise 0.042
[   15.1s rss 1.18 GB] PRIMARY good_q q= 5 PB_CA: rho(q) 0.9813 argmax 5.05 (0.9816) >=0.97 [[4.95, 5.15]] b -1.6010 c 1.0196 shape_err 0.152 noise 0.042
[   15.1s rss 1.18 GB] PRIMARY good_q q= 5 PA_CA: rho(q) 0.9778 argmax 5.05 (0.9848) >=0.97 [[4.95, 5.25]] b -1.6418 c 1.0321 shape_err 0.166 noise 0.042
[   15.1s rss 1.18 GB] PRIMARY good_q q= 5 PB_CB: rho(q) 0.9812 argmax 5.05 (0.9828) >=0.97 [[4.95, 5.1]] b -1.6323 c 1.0132 shape_err 0.151 noise 0.042
[   15.1s rss 1.18 GB] PRIMARY good_q q= 5 Delta (shared - cross, Cov fixed): Cov^A -0.0035, Cov^B +0.0033
[   15.1s rss 1.18 GB] PRIMARY good_q q= 7 PA_CB: rho(q) 0.9932 argmax 6.95 (0.9944) >=0.97 [[6.8, 7.35]] b -1.3386 c 1.0214 shape_err 0.098 noise 0.036
[   15.1s rss 1.18 GB] PRIMARY good_q q= 7 PB_CA: rho(q) 0.9911 argmax 6.95 (0.9918) >=0.97 [[6.8, 7.35]] b -1.3867 c 1.0458 shape_err 0.112 noise 0.036
[   15.1s rss 1.18 GB] PRIMARY good_q q= 7 PA_CA: rho(q) 0.9920 argmax 7.0 (0.9920) >=0.97 [[6.85, 7.35]] b -1.3654 c 1.0248 shape_err 0.106 noise 0.036
[   15.1s rss 1.18 GB] PRIMARY good_q q= 7 PB_CB: rho(q) 0.9944 argmax 6.95 (0.9948) >=0.97 [[6.8, 7.3]] b -1.3596 c 1.0447 shape_err 0.089 noise 0.036
[   15.1s rss 1.18 GB] PRIMARY good_q q= 7 Delta (shared - cross, Cov fixed): Cov^A +0.0010, Cov^B +0.0012
[   15.1s rss 1.18 GB] VERDICT (primary split): SURVIVES {"3_PA_CB": {"rho_ok": true, "argmax_ok": true}, "3_PB_CA": {"rho_ok": true, "argmax_ok": true}, "5_PA_CB": {"rho_ok": true, "argmax_ok": true}, "5_PB_CA": {"rho_ok": true, "argmax_ok": true}, "7_PA_CB": {"rho_ok": true, "argmax_ok": true}, "7_PB_CA": {"rho_ok": true, "argmax_ok": true}, "11_PA_CB": {"rho_ok": true, "argmax_ok": true}, "11_PB_CA": {"rho_ok": true, "argmax_ok": true}}
[   15.2s rss 1.18 GB] FULL holdout q=2 full: fit 25, hold 25; rel err 1.627 (const 1.013, oracle 0.225, noise 0.059); corr on hold 0.968
[   15.2s rss 1.18 GB] FULL holdout q=2 full_drop0: fit 24, hold 25; rel err 1.622 (const 1.016, oracle 0.225, noise 0.059); corr on hold 0.968
[   15.4s rss 1.18 GB] FULL holdout q=3 full: fit 17, hold 16; rel err 0.720 (const 0.818, oracle 0.121, noise 0.052); corr on hold 0.987
[   15.4s rss 1.18 GB] FULL holdout q=3 full_drop0: fit 16, hold 16; rel err 0.724 (const 0.806, oracle 0.121, noise 0.052); corr on hold 0.987
[   15.5s rss 1.18 GB] FULL holdout q=5 full: fit 10, hold 10; rel err 0.177 (const 0.860, oracle 0.081, noise 0.027); corr on hold 0.991
[   15.5s rss 1.18 GB] FULL holdout q=5 full_drop0: fit 9, hold 10; rel err 0.176 (const 0.835, oracle 0.081, noise 0.027); corr on hold 0.991
[   15.7s rss 1.18 GB] FULL holdout q=7 full: fit 7, hold 7; rel err 0.172 (const 0.912, oracle 0.055, noise 0.024); corr on hold 0.997
[   15.7s rss 1.18 GB] FULL holdout q=7 full_drop0: fit 6, hold 7; rel err 0.173 (const 0.881, oracle 0.055, noise 0.024); corr on hold 0.997
[   18.6s rss 1.18 GB] family split: rank-0 families 102385 balance {"A": {"n_classes": 84418, "N_pairs_weighted_quartiles": [47850, 69606, 86028], "N_class_quartiles": [24990, 49686, 75205], "share_qdivN": {"2": 0.799142363003151, "3": 0.6637683906275913, "5": 0.43699211068729416}}, "B": {"n_classes": 84342, "N_pairs_weighted_quartiles": [47808, 69360, 85920], "N_class_quartiles": [25050, 49818, 75023], "share_qdivN": {"2": 0.7977875791420644, "3": 0.6676507552583529, "5": 0.4396978966588414}}}
[   20.5s rss 1.18 GB] FAMILY all    q= 2 PA_CB: rho(q) 0.7518 argmax 1.9 (0.7897) >=0.97 [] b +0.1955 c 0.2698 shape_err 0.646 noise 0.064
[   20.5s rss 1.18 GB] FAMILY all    q= 2 PB_CA: rho(q) 0.7432 argmax 1.85 (0.7823) >=0.97 [] b +0.1985 c 0.2672 shape_err 0.656 noise 0.064
[   20.5s rss 1.18 GB] FAMILY all    q= 2 PA_CA: rho(q) 0.7444 argmax 1.85 (0.7888) >=0.97 [] b +0.1925 c 0.2669 shape_err 0.654 noise 0.064
[   20.5s rss 1.18 GB] FAMILY all    q= 2 PB_CB: rho(q) 0.7524 argmax 1.9 (0.7837) >=0.97 [] b +0.2017 c 0.2709 shape_err 0.645 noise 0.064
[   20.5s rss 1.18 GB] FAMILY all    q= 2 Delta (shared - cross, Cov fixed): Cov^A +0.0012, Cov^B +0.0006
[   20.5s rss 1.18 GB] FAMILY holdout q=2 hold_PA_CB: fit 25 bins, hold 25; rel err 1.604 (const 1.010, oracle 0.235, noise 0.083); corr on hold 0.965; b -0.355 c 0.463
[   20.5s rss 1.18 GB] FAMILY holdout q=2 hold_PA_CB_drop0: fit 24 bins, hold 25; rel err 1.599 (const 1.012, oracle 0.235, noise 0.083); corr on hold 0.965; b -0.349 c 0.465
[   20.5s rss 1.18 GB] FAMILY holdout q=2 hold_PB_CA: fit 25 bins, hold 25; rel err 1.648 (const 1.017, oracle 0.236, noise 0.083); corr on hold 0.964; b -0.359 c 0.466
[   20.5s rss 1.18 GB] FAMILY holdout q=2 hold_PB_CA_drop0: fit 24 bins, hold 25; rel err 1.643 (const 1.019, oracle 0.236, noise 0.083); corr on hold 0.964; b -0.353 c 0.467
[   20.5s rss 1.18 GB] FAMILY all    q= 3 PA_CB: rho(q) 0.9371 argmax 3.05 (0.9411) >=0.97 [] b -0.4143 c 0.3197 shape_err 0.299 noise 0.063
[   20.5s rss 1.18 GB] FAMILY all    q= 3 PB_CA: rho(q) 0.9416 argmax 2.95 (0.9458) >=0.97 [] b -0.4268 c 0.3228 shape_err 0.287 noise 0.062
[   20.5s rss 1.18 GB] FAMILY all    q= 3 PA_CA: rho(q) 0.9388 argmax 2.95 (0.9427) >=0.97 [] b -0.4250 c 0.3229 shape_err 0.294 noise 0.062
[   20.5s rss 1.18 GB] FAMILY all    q= 3 PB_CB: rho(q) 0.9407 argmax 2.95 (0.9420) >=0.97 [] b -0.4160 c 0.3198 shape_err 0.290 noise 0.063
[   20.5s rss 1.18 GB] FAMILY all    q= 3 Delta (shared - cross, Cov fixed): Cov^A -0.0028, Cov^B +0.0036
[   20.5s rss 1.18 GB] FAMILY holdout q=3 hold_PA_CB: fit 17 bins, hold 16; rel err 0.758 (const 0.818, oracle 0.141, noise 0.075); corr on hold 0.982; b -0.687 c 0.454
[   20.5s rss 1.18 GB] FAMILY holdout q=3 hold_PA_CB_drop0: fit 16 bins, hold 16; rel err 0.761 (const 0.805, oracle 0.141, noise 0.075); corr on hold 0.982; b -0.697 c 0.451
[   20.5s rss 1.18 GB] FAMILY holdout q=3 hold_PB_CA: fit 17 bins, hold 16; rel err 0.686 (const 0.819, oracle 0.123, noise 0.073); corr on hold 0.987; b -0.686 c 0.445
[   20.5s rss 1.18 GB] FAMILY holdout q=3 hold_PB_CA_drop0: fit 16 bins, hold 16; rel err 0.690 (const 0.807, oracle 0.123, noise 0.073); corr on hold 0.987; b -0.697 c 0.442
[   20.5s rss 1.18 GB] FAMILY all    q= 5 PA_CB: rho(q) 0.9849 argmax 5.05 (0.9896) >=0.97 [[4.9, 5.25]] b -0.9349 c 0.5914 shape_err 0.136 noise 0.039
[   20.5s rss 1.18 GB] FAMILY all    q= 5 PB_CA: rho(q) 0.9889 argmax 5.05 (0.9904) >=0.97 [[4.9, 5.3]] b -0.9200 c 0.5792 shape_err 0.116 noise 0.039
[   20.5s rss 1.18 GB] FAMILY all    q= 5 PA_CA: rho(q) 0.9840 argmax 5.05 (0.9887) >=0.97 [[4.9, 5.3]] b -0.9386 c 0.5857 shape_err 0.140 noise 0.039
[   20.5s rss 1.18 GB] FAMILY all    q= 5 PB_CB: rho(q) 0.9899 argmax 5.05 (0.9904) >=0.97 [[4.9, 5.25]] b -0.9160 c 0.5848 shape_err 0.112 noise 0.039
[   20.5s rss 1.18 GB] FAMILY all    q= 5 Delta (shared - cross, Cov fixed): Cov^A -0.0050, Cov^B +0.0050
[   20.5s rss 1.18 GB] FAMILY holdout q=5 hold_PA_CB: fit 10 bins, hold 10; rel err 0.203 (const 0.862, oracle 0.099, noise 0.038); corr on hold 0.987; b -0.767 c 0.533
[   20.5s rss 1.18 GB] FAMILY holdout q=5 hold_PA_CB_drop0: fit 9 bins, hold 10; rel err 0.202 (const 0.838, oracle 0.099, noise 0.038); corr on hold 0.987; b -0.776 c 0.528
[   20.5s rss 1.18 GB] FAMILY holdout q=5 hold_PB_CA: fit 10 bins, hold 10; rel err 0.157 (const 0.858, oracle 0.075, noise 0.039); corr on hold 0.992; b -0.785 c 0.543
[   20.5s rss 1.18 GB] FAMILY holdout q=5 hold_PB_CA_drop0: fit 9 bins, hold 10; rel err 0.156 (const 0.832, oracle 0.075, noise 0.039); corr on hold 0.992; b -0.795 c 0.538
[   20.5s rss 1.18 GB] FAMILY all    q= 7 PA_CB: rho(q) 0.9914 argmax 6.95 (0.9930) >=0.97 [[6.8, 7.35]] b -0.9722 c 0.7230 shape_err 0.111 noise 0.034
[   20.5s rss 1.18 GB] FAMILY all    q= 7 PB_CA: rho(q) 0.9964 argmax 7.0 (0.9964) >=0.97 [[6.8, 7.35]] b -0.9872 c 0.7118 shape_err 0.071 noise 0.035
[   20.5s rss 1.18 GB] FAMILY all    q= 7 PA_CA: rho(q) 0.9937 argmax 6.95 (0.9941) >=0.97 [[6.8, 7.35]] b -0.9710 c 0.7039 shape_err 0.093 noise 0.035
[   20.5s rss 1.18 GB] FAMILY all    q= 7 PB_CB: rho(q) 0.9929 argmax 6.95 (0.9943) >=0.97 [[6.8, 7.35]] b -0.9889 c 0.7303 shape_err 0.100 noise 0.034
[   20.5s rss 1.18 GB] FAMILY all    q= 7 Delta (shared - cross, Cov fixed): Cov^A -0.0027, Cov^B +0.0016
[   20.5s rss 1.18 GB] FAMILY holdout q=7 hold_PA_CB: fit 7 bins, hold 7; rel err 0.206 (const 0.918, oracle 0.073, noise 0.033); corr on hold 0.994; b -0.779 c 0.629
[   20.5s rss 1.18 GB] FAMILY holdout q=7 hold_PA_CB_drop0: fit 6 bins, hold 7; rel err 0.206 (const 0.888, oracle 0.073, noise 0.033); corr on hold 0.994; b -0.785 c 0.626
[   20.5s rss 1.18 GB] FAMILY holdout q=7 hold_PB_CA: fit 7 bins, hold 7; rel err 0.139 (const 0.905, oracle 0.039, noise 0.034); corr on hold 0.998; b -0.855 c 0.647
[   20.5s rss 1.18 GB] FAMILY holdout q=7 hold_PB_CA_drop0: fit 6 bins, hold 7; rel err 0.139 (const 0.874, oracle 0.039, noise 0.034); corr on hold 0.998; b -0.865 c 0.643
[   20.5s rss 1.18 GB] FAMILY all    q=11 PA_CB: rho(q) 0.9960 argmax 11.05 (0.9967) >=0.97 [[10.5, 11.7]] b -0.9089 c 0.8520 shape_err 0.079 noise 0.035
[   20.5s rss 1.18 GB] FAMILY all    q=11 PB_CA: rho(q) 0.9943 argmax 10.6 (0.9960) >=0.97 [[10.55, 11.8]] b -0.8548 c 0.8696 shape_err 0.095 noise 0.034
[   20.5s rss 1.18 GB] FAMILY all    q=11 PA_CA: rho(q) 0.9943 argmax 11.05 (0.9955) >=0.97 [[10.5, 11.7]] b -0.8922 c 0.8701 shape_err 0.095 noise 0.034
[   20.5s rss 1.18 GB] FAMILY all    q=11 PB_CB: rho(q) 0.9964 argmax 11.05 (0.9972) >=0.97 [[10.5, 11.8]] b -0.8723 c 0.8519 shape_err 0.075 noise 0.035
[   20.5s rss 1.18 GB] FAMILY all    q=11 Delta (shared - cross, Cov fixed): Cov^A -0.0000, Cov^B +0.0004
[   20.5s rss 1.18 GB] FAMILY good_q q= 3 PA_CB: rho(q) 0.9281 argmax 3.05 (0.9293) >=0.97 [] b -1.0661 c 0.7398 shape_err 0.325 noise 0.081
[   20.5s rss 1.18 GB] FAMILY good_q q= 3 PB_CA: rho(q) 0.9326 argmax 3.0 (0.9326) >=0.97 [] b -1.0652 c 0.7396 shape_err 0.315 noise 0.080
[   20.5s rss 1.18 GB] FAMILY good_q q= 3 PA_CA: rho(q) 0.9281 argmax 3.0 (0.9281) >=0.97 [] b -1.0677 c 0.7414 shape_err 0.325 noise 0.080
[   20.5s rss 1.18 GB] FAMILY good_q q= 3 PB_CB: rho(q) 0.9322 argmax 3.05 (0.9378) >=0.97 [] b -1.0636 c 0.7377 shape_err 0.316 noise 0.081
[   20.5s rss 1.18 GB] FAMILY good_q q= 3 Delta (shared - cross, Cov fixed): Cov^A -0.0045, Cov^B +0.0040
[   20.5s rss 1.18 GB] FAMILY good_q q= 5 PA_CB: rho(q) 0.9751 argmax 5.05 (0.9829) >=0.97 [[4.95, 5.1]] b -1.6554 c 1.0356 shape_err 0.175 noise 0.042
[   20.5s rss 1.18 GB] FAMILY good_q q= 5 PB_CA: rho(q) 0.9846 argmax 5.1 (0.9855) >=0.97 [[4.95, 5.25]] b -1.6187 c 1.0093 shape_err 0.138 noise 0.043
[   20.5s rss 1.18 GB] FAMILY good_q q= 5 PA_CA: rho(q) 0.9756 argmax 5.05 (0.9841) >=0.97 [[4.95, 5.25]] b -1.6458 c 1.0228 shape_err 0.173 noise 0.043
[   20.5s rss 1.18 GB] FAMILY good_q q= 5 PB_CB: rho(q) 0.9833 argmax 5.0 (0.9833) >=0.97 [[4.95, 5.1], [5.2, 5.2]] b -1.6279 c 1.0212 shape_err 0.144 noise 0.042
[   20.5s rss 1.18 GB] FAMILY good_q q= 5 Delta (shared - cross, Cov fixed): Cov^A -0.0090, Cov^B +0.0082
[   20.5s rss 1.18 GB] FAMILY good_q q= 7 PA_CB: rho(q) 0.9914 argmax 6.95 (0.9930) >=0.97 [[6.85, 7.4]] b -1.3472 c 1.0417 shape_err 0.111 noise 0.035
[   20.5s rss 1.18 GB] FAMILY good_q q= 7 PB_CA: rho(q) 0.9950 argmax 7.0 (0.9950) >=0.97 [[6.8, 7.35]] b -1.3775 c 1.0272 shape_err 0.084 noise 0.036
[   20.5s rss 1.18 GB] FAMILY good_q q= 7 PA_CA: rho(q) 0.9934 argmax 6.95 (0.9935) >=0.97 [[6.8, 7.35]] b -1.3467 c 1.0138 shape_err 0.096 noise 0.036
[   20.5s rss 1.18 GB] FAMILY good_q q= 7 PB_CB: rho(q) 0.9909 argmax 6.95 (0.9912) >=0.97 [[6.8, 7.35]] b -1.3789 c 1.0532 shape_err 0.114 noise 0.035
[   20.5s rss 1.18 GB] FAMILY good_q q= 7 Delta (shared - cross, Cov fixed): Cov^A -0.0016, Cov^B -0.0005
[   20.5s rss 1.18 GB] rule applied to the family split: PASS {"3_PA_CB": {"rho_ok": true, "argmax_ok": true}, "3_PB_CA": {"rho_ok": true, "argmax_ok": true}, "5_PA_CB": {"rho_ok": true, "argmax_ok": true}, "5_PB_CA": {"rho_ok": true, "argmax_ok": true}, "7_PA_CB": {"rho_ok": true, "argmax_ok": true}, "7_PB_CA": {"rho_ok": true, "argmax_ok": true}, "11_PA_CB": {"rho_ok": true, "argmax_ok": true}, "11_PB_CA": {"rho_ok": true, "argmax_ok": true}}
[  110.8s rss 1.18 GB] REPLICATES all    q= 2: rho(q) median 0.7480 [0.7387, 0.7568] (full 0.7490; same-half median 0.7477); Delta +0.0000 +- 0.0028 (frac>0 0.47); argmax median 1.85 [1.85, 1.9]; frac |drho|<=0.02 1.00
[  110.8s rss 1.18 GB] REPLICATES all    q= 3: rho(q) median 0.9392 [0.9280, 0.9501] (full 0.9409; same-half median 0.9395); Delta +0.0001 +- 0.0036 (frac>0 0.51); argmax median 2.95 [2.95, 3.05]; frac |drho|<=0.02 1.00; frac argmax ok 1.00
[  110.8s rss 1.18 GB] REPLICATES all    q= 5: rho(q) median 0.9871 [0.9839, 0.9900] (full 0.9880; same-half median 0.9870); Delta -0.0000 +- 0.0016 (frac>0 0.48); argmax median 5.05 [5.0, 5.05]; frac |drho|<=0.02 1.00; frac argmax ok 1.00
[  110.8s rss 1.18 GB] REPLICATES all    q= 7: rho(q) median 0.9938 [0.9907, 0.9961] (full 0.9943; same-half median 0.9936); Delta -0.0001 +- 0.0017 (frac>0 0.49); argmax median 6.95 [6.95, 7.0]; frac |drho|<=0.02 1.00; frac argmax ok 1.00
[  110.8s rss 1.18 GB] REPLICATES all    q=11: rho(q) median 0.9952 [0.9911, 0.9977] (full 0.9956; same-half median 0.9951); Delta -0.0001 +- 0.0019 (frac>0 0.52); argmax median 10.95 [10.55, 11.1]; frac |drho|<=0.02 1.00; frac argmax ok 1.00
[  110.8s rss 1.18 GB] REPLICATES good_q q= 3: rho(q) median 0.9302 [0.9131, 0.9463] (full 0.9338; same-half median 0.9307); Delta +0.0002 +- 0.0073 (frac>0 0.51); argmax median 3.05 [2.95, 3.05]; frac |drho|<=0.02 0.99
[  110.8s rss 1.18 GB] REPLICATES good_q q= 5: rho(q) median 0.9797 [0.9729, 0.9846] (full 0.9809; same-half median 0.9793); Delta -0.0001 +- 0.0036 (frac>0 0.50); argmax median 5.05 [4.95, 5.1]; frac |drho|<=0.02 1.00
[  110.8s rss 1.18 GB] REPLICATES good_q q= 7: rho(q) median 0.9927 [0.9888, 0.9955] (full 0.9935; same-half median 0.9927); Delta -0.0001 +- 0.0022 (frac>0 0.51); argmax median 6.95 [6.95, 7.05]; frac |drho|<=0.02 1.00
[  110.8s rss 1.18 GB] REPLICATES: verdict rule passes on 1.00 of 50 seeds
[  110.8s rss 1.18 GB] written split_sample.json, split_sample_primary_bins.csv, split_sample_replicates.csv
      111.39 real        62.69 user        41.33 sys
          1175093248  maximum resident set size
                   0  average shared memory size
                   0  average unshared data size
                   0  average unshared stack size
            23898776  page reclaims
              168899  page faults
                   0  swaps
                   0  block input operations
                   0  block output operations
                   0  messages sent
                   0  messages received
                   0  signals received
                 972  voluntary context switches
              157422  involuntary context switches
        755538373023  instructions retired
        330437927620  cycles elapsed
          1109378560  peak memory footprint


==> anc/scripts/s71_split_sample.py <==
"""s71_split_sample.py -- split-sample robustness test of Section 4.3(b) of "BSD Invariants and Murmurations of Elliptic Curves"
(arXiv:2603.04604v3):
corr over bins (q y_ctr <= 1) of Cov(a_p, a_q | y) with the rank-0 profile P0(q y), q = 2, 3, 5, 7, 11.

Concern tested: P0 and the covariance are computed from the same curves, so their correlation might be partly a shared-sample
artefact. Here P0 is computed on one half of the rank-0 class representatives and the covariance on the other half.

Provenance: written 2026-10-08 as the scratch script s70_split_sample.py; shipped 2026-10-09 as s71_split_sample.py with the paths
read from the environment (WORK, ANC, OUT) and the output files renamed; definitions, rules and seeds unchanged. Python 3.11,
numpy 1.26, pandas 2.3. The comparison is the point evaluation of s20_afe_cov.py (P0 at q*y_ctr).
Run: WORK=<root> VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 MallocLargeCache=0 /usr/bin/time -l python s71_split_sample.py \
         > s71_split_sample.log 2>&1
Outputs (OUT, default ANC = ../csv next to this script): split_sample.json, split_sample_primary_bins.csv,
split_sample_replicates.csv.

Definitions: copied from src/anc/scripts/s20_afe_cov.py (same inputs, same cov(), same P0 = sum S1 / sum n, same interpolation
np.interp(s*y_ctr, y_ctr, P0) over the bins with s*y_ctr <= 1, same grid s = 1.00..13.00 step 0.05, same argmax rule = first maximum
in grid order, same affine LS fit np.polyfit(P0(qy), Cov, 1) -> c_q (slope), b_q (offset)). Variants: 'all' (all rank-0 classes of the
set, stored a_q at q | N) and 'good_q' (classes with q not dividing N, covariance and profile both over these classes).
Full sample = the 168,760 rank-0 class representatives, reproduced against src/anc/csv/afe_cov.json and dilation_scan.csv.

SPLIT RULES (fixed before computing)
  primary  : rank-0 class representatives sorted by (N, rep_idx) (stable); consecutive pairs (0,1), (2,3), ...; within each pair a
             coin from numpy.random.default_rng(20261008).integers(0, 2, n_pairs) sends one member to A and the other to B
             (coin 0: even position -> A). 168,760 is even, so |A| = |B| = 84,380 and the two halves are balanced in conductor pair by pair.
  replicates: the same rule with seeds 1..50 (distribution of the statistics over random splits).
  family   : (secondary) families = connected components of isogeny classes linked by a common j-invariant (as s23_twist_cluster.py,
             all 437,226 classes); each family goes wholly to A or B by default_rng(20261008).integers(0, 2, n_families) indexed by
             family id (ids = np.unique order of the union-find roots). Matched in conductor only in expectation.

STATISTICS per split (both cross directions: P0 from A with Cov from B, and P0 from B with Cov from A; plus same-half controls)
  rho(q)        corr at s = q;   argmax over the s grid;   {s : corr >= 0.97} as intervals;
  affine fit    b_q + c_q P0(q y) by LS over the bins with q y_ctr <= 1;
  shape error   RMS(Cov - fit) / RMS(Cov) over those bins (RMS uncentred). NB: RMS(resid) = SD(Cov) sqrt(1 - rho^2) exactly for an
                affine LS fit, so this is a function of rho and the mean/SD of Cov, not independent evidence.
  noise floor   RMS(SE of Cov, from the covariance's own sample) / RMS(Cov) over the same bins.
  Delta         rho(P0^A, Cov^A) - rho(P0^B, Cov^A) (covariance fixed, profile source swapped), and the same with A <-> B: isolates the
                shared-sample effect from the extra noise of halving.
  holdout       q = 2, 3, 5 (and 7, few bins): fit b, c on bins with q y_ctr <= 0.5, predict on 0.5 < q y_ctr <= 1, cross-sample;
                relative error = RMS(pred - Cov)/RMS(Cov) over the holdout bins; baselines: constant = mean Cov over the fit bins;
                oracle = affine LS fit on the holdout bins themselves; noise floor from the Cov half's SEs; variant without bin 0
                (y <= 0.01, p = O(sqrt N)).

VERDICT RULE (stated before computing; applied to the primary split, variant 'all'):
  The claim "survives out of sample" iff for every q in {3, 5, 7, 11} and BOTH cross directions (P0^A vs Cov^B, P0^B vs Cov^A):
   (i)  |rho_cross(s=q) - rho_full(s=q)| <= 0.02, and
   (ii) the cross-sample scan maximiser lies in the full-sample plateau {s : rho_full(s) >= 0.97} (q = 5, 7, 11: [4.90,5.30],
        [6.80,7.35], [10.50,11.75], to be confirmed by the reproduction below), or for q = 3 (no plateau) |argmax - 3| <= 0.1.
  Otherwise it fails. Delta and the replicate pass-rate are reported to interpret the outcome; they do not change the rule.
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1')
os.environ.setdefault('OMP_NUM_THREADS', '1')
import json, resource, sys, time
from math import gcd
import numpy as np
import pandas as pd

WORK = os.environ.get('WORK', '/path/to/WORK')
D = f'{WORK}/papers_Q_v2/data_pN'
ANC = os.environ.get('ANC', os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'csv'))
OUT = os.environ.get('OUT', ANC)
T0 = time.time()
QS = (2, 3, 5, 7, 11)
SEED = 20261008
NREP = 50
S_GRID = np.round(np.arange(1.0, 13.0001, 0.05), 2)
y100 = (np.arange(100) + .5) / 100


def rss_gb():
    r = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return r / 1e9 if sys.platform == 'darwin' else r * 1024 / 1e9


def log(*a):
    print(f'[{time.time() - T0:7.1f}s rss {rss_gb():.2f} GB]', *a, flush=True)


log(__doc__.split('VERDICT RULE')[1].strip())

# ------------------------------------------------------------------ data (as s20_afe_cov.py)
reps = pd.read_csv(f'{D}/reps.csv', usecols=['rep_idx', 'ap_row', 'N'])
P = np.load(f'{D}/primes.npy').astype(np.int64)
b = pd.read_parquet(f'{WORK}/audit/q_data/ecdata_allbsd.parquet', columns=['N', 'cls', 'ainvs', 'rank'])
b = b[b.N < 100000].reset_index(drop=True)
assert len(b) == 657396 and len(reps) == 437226
r = b.loc[reps.ap_row.values].reset_index(drop=True)
assert (r.N.values == reps.N.values).all()
idx = np.nonzero(r['rank'].values == 0)[0]
assert len(idx) == 168760
N = reps.N.values[idx].astype(np.int64)
rep_idx = reps.rep_idx.values[idx]
qcol = [int(np.searchsorted(P, q)) for q in QS]
assert [int(P[c]) for c in qcol] == list(QS)
AQ = np.empty((len(idx), len(QS)), np.float64)
bounds = [tuple(map(int, l.split())) for l in open(f'{D}/chunks/bounds.txt')]
for k, lo, hi in bounds:
    sel = (idx >= lo) & (idx < hi)
    M = np.load(f'{D}/chunks/ap_chunk_{k:02d}.npy', mmap_mode='r')
    AQ[sel] = np.asarray(M[idx[sel] - lo, :qcol[-1] + 1], dtype=np.float64)[:, qcol]
    del M
AQ = {q: AQ[:, i].copy() for i, q in enumerate(QS)}
log('loaded a_q (q = 2..11), rank-0 rows', len(idx))
with np.load(f'{D}/binsums_K100.npz') as Z:
    S1 = Z['S1'][idx]
    n_ = Z['n'][idx]
log('loaded bin sums K=100 (S1, n), rank-0 rows', S1.shape)


# ------------------------------------------------------------------ helpers
def cov(x, S, n):
    """pairs-weighted Cov(a_p, x | bin), linearised cluster SE (verbatim from s20_afe_cov.py)."""
    nb = n.sum(0); a = S.sum(0) / nb; m = (n * x[:, None]).sum(0) / nb
    t = n * a; np.subtract(S, t, out=t); t *= (x[:, None] - m)
    c = t.sum(0) / nb
    t -= n * c
    np.square(t, out=t)
    return c, np.sqrt(t.sum(0)) / nb


def prof(S, n):
    return S.sum(0) / n.sum(0)


def rms(v):
    return float(np.sqrt(np.mean(np.square(v))))


def intervals(svals, cond):
    out = []; start = None
    for s, c in zip(svals, cond):
        if c and start is None:
            start = s
        if not c and start is not None:
            out.append([float(start), float(prev)]); start = None
        prev = s
    if start is not None:
        out.append([float(start), float(prev)])
    return out


def scan(c, P0):
    cv = np.empty(len(S_GRID))
    for k, s in enumerate(S_GRID):
        oks = s * y100 <= 1.0
        cv[k] = np.corrcoef(c[oks], np.interp(s * y100[oks], y100, P0))[0, 1]
    return cv


def stats(c, se, P0, q, full_scan=True):
    ok = q * y100 <= 1.0
    P0q = np.interp(q * y100[ok], y100, P0)
    rho = float(np.corrcoef(c[ok], P0q)[0, 1])
    scale, offset = np.polyfit(P0q, c[ok], 1)
    resid = c[ok] - (offset + scale * P0q)
    out = dict(n_bins=int(ok.sum()), rho_q=rho, b_q=float(offset), c_q=float(scale),
               shape_err=rms(resid) / rms(c[ok]), shape_err_centred=rms(resid) / float(np.std(c[ok])),
               noise_floor=rms(se[ok]) / rms(c[ok]))
    if full_scan:
        cv = scan(c, P0)
        k = int(np.argmax(cv))                      # first maximum in grid order, as max() over the dict in s20
        out.update(argmax=float(S_GRID[k]), corr_max=float(cv[k]), ge097=intervals(S_GRID, cv >= 0.97),
                   within001=intervals(S_GRID, cv >= cv[k] - 0.01), _scan=cv)
    return out


def holdout(c, se, P0, q, drop0=False):
    qy = q * y100
    fit = qy <= 0.5
    hold = (qy > 0.5) & (qy <= 1.0)
    if drop0:
        fit = fit.copy(); fit[0] = False
    xf = np.interp(qy[fit], y100, P0); xh = np.interp(qy[hold], y100, P0)
    scale, offset = np.polyfit(xf, c[fit], 1)
    pred = offset + scale * xh
    sh, oh = np.polyfit(xh, c[hold], 1)
    return dict(n_fit=int(fit.sum()), n_hold=int(hold.sum()), b=float(offset), c=float(scale),
                rel_err=rms(pred - c[hold]) / rms(c[hold]),
                rel_err_const=rms(c[fit].mean() - c[hold]) / rms(c[hold]),
                rel_err_oracle=rms(oh + sh * xh - c[hold]) / rms(c[hold]),
                noise_floor=rms(se[hold]) / rms(c[hold]),
                corr_hold=float(np.corrcoef(xh, c[hold])[0, 1]))


def wquant(Nv, w, levels=(.25, .5, .75)):
    o = np.argsort(Nv, kind='stable'); cw = np.cumsum(w[o]); tot = cw[-1]
    return [int(Nv[o][np.searchsorted(cw, t * tot)]) for t in levels]


def strip(d):
    return {k: v for k, v in d.items() if not k.startswith('_')}


npairs_E = n_.sum(1)
res = {'provenance': 's71_split_sample.py (scratch s70_split_sample.py of 2026-10-08), shipped 2026-10-09; see docstring', 'seed_primary': SEED,
       'full_N_pairs_weighted_quartiles': wquant(N, npairs_E)}
log('full sample pairs-weighted N quartiles (paper: 47838, 69480, 85974):', res['full_N_pairs_weighted_quartiles'])

# ------------------------------------------------------------------ full sample (reproduction)
full = {}
anchor = json.load(open(f'{ANC}/afe_cov.json'))['dilation']
scan_ref = pd.read_csv(f'{ANC}/dilation_scan.csv')
allm = np.ones(len(idx), bool)
good = {q: (N % q != 0) for q in QS}
repro = {}
for q in QS:
    full[q] = {}
    for var, m in (('all', allm), ('good_q', good[q])):
        c, se = cov(AQ[q][m], S1[m], n_[m]); P0 = prof(S1[m], n_[m])
        st = stats(c, se, P0, q)
        ref = anchor[str(q)][var]
        sref = scan_ref[(scan_ref.q == q) & (scan_ref.variant == var)].sort_values('s')
        assert np.allclose(sref.s.values, S_GRID)
        repro[f'{q}_{var}'] = dict(d_rho=abs(st['rho_q'] - ref['corr']), argmax_equal=st['argmax'] == ref['best_s_step005'],
                                   d_b=abs(st['b_q'] - ref['ls_offset']), d_c=abs(st['c_q'] - ref['ls_scale']),
                                   d_scan_max=float(np.abs(st['_scan'] - sref['corr'].values).max()))
        full[q][var] = st
        log(f'FULL q={q} {var:6s}: rho(q) {st["rho_q"]:.4f} argmax {st["argmax"]} ({st["corr_max"]:.4f}) >=0.97 {st["ge097"]} '
            f'b {st["b_q"]:+.4f} c {st["c_q"]:.4f} shape_err {st["shape_err"]:.3f} noise {st["noise_floor"]:.3f} | repro {repro[f"{q}_{var}"]}')
worst = max(max(v['d_rho'], v['d_b'], v['d_c'], v['d_scan_max']) for v in repro.values())
assert worst < 1e-8 and all(v['argmax_equal'] for v in repro.values()), 'full-sample reproduction failed'
res['reproduction'] = dict(max_abs_diff=worst, all_argmax_equal=True)
log(f'reproduction of afe_cov.json / dilation_scan.csv: max abs diff {worst:.2e}, all argmax equal')
PLATEAU = {q: full[q]['all']['ge097'] for q in QS}
log('full-sample >=0.97 plateaus (variant all):', PLATEAU)

# structural coupling (full sample): Cov = M(a_p a_q) - M(a_q) P0(y)
coup = {}
P0f = prof(S1, n_); nb = n_.sum(0)
for q in QS:
    ok = q * y100 <= 1.0
    U = (S1 * AQ[q][:, None]).sum(0) / nb
    V = (n_ * AQ[q][:, None]).sum(0) / nb * P0f
    c, _ = cov(AQ[q], S1, n_)
    assert np.abs(U - V - c).max() < 1e-10
    P0q = np.interp(q * y100[ok], y100, P0f)
    coup[q] = dict(corr_P0y_P0qy=float(np.corrcoef(P0f[ok], P0q)[0, 1]),
                   corr_Mapaq_P0qy=float(np.corrcoef(U[ok], P0q)[0, 1]),
                   corr_MaqP0y_P0qy=float(np.corrcoef(V[ok], P0q)[0, 1]),
                   rms_Mapaq=rms(U[ok]), rms_MaqP0y=rms(V[ok]), rms_cov=rms(c[ok]))
    log(f'coupling q={q}: corr(P0(y),P0(qy)) {coup[q]["corr_P0y_P0qy"]:+.3f}; corr(M(a_p a_q),P0(qy)) {coup[q]["corr_Mapaq_P0qy"]:+.3f}; '
        f'corr(M(a_q)P0(y),P0(qy)) {coup[q]["corr_MaqP0y_P0qy"]:+.3f}; RMS M(a_p a_q) {coup[q]["rms_Mapaq"]:.3f}, '
        f'M(a_q)P0(y) {coup[q]["rms_MaqP0y"]:.3f}, Cov {coup[q]["rms_cov"]:.3f}')
res['coupling_full'] = {str(q): v for q, v in coup.items()}
res['full'] = {str(q): {v: strip(full[q][v]) for v in full[q]} for q in QS}


# ------------------------------------------------------------------ splits
def split_primary(seed):
    order = np.argsort(N, kind='stable')            # idx (hence rep_idx) increasing, so ties in N keep rep_idx order
    ev, od = order[0::2], order[1::2]
    coin = np.random.default_rng(seed).integers(0, 2, len(ev))
    inA = np.zeros(len(N), bool)
    inA[np.where(coin == 0, ev, od)] = True
    return inA


def run_split(inA, full_scan=True, qs=QS, holdouts=False, goodq=(3, 5, 7)):
    out = {}
    halves = {'A': inA, 'B': ~inA}
    for var in ('all', 'good_q'):
        for q in qs:
            if var == 'good_q' and q not in goodq:
                continue
            mm = {h: halves[h] & (good[q] if var == 'good_q' else allm) for h in 'AB'}
            P0h = {h: prof(S1[mm[h]], n_[mm[h]]) for h in 'AB'}
            Ch = {h: cov(AQ[q][mm[h]], S1[mm[h]], n_[mm[h]]) for h in 'AB'}
            d = {}
            for pa, ca in (('A', 'B'), ('B', 'A'), ('A', 'A'), ('B', 'B')):
                d[f'P{pa}_C{ca}'] = stats(Ch[ca][0], Ch[ca][1], P0h[pa], q, full_scan)
            d['Delta_CA'] = d['PA_CA']['rho_q'] - d['PB_CA']['rho_q']
            d['Delta_CB'] = d['PB_CB']['rho_q'] - d['PA_CB']['rho_q']
            if holdouts and var == 'all' and q in (2, 3, 5, 7):
                for pa, ca in (('A', 'B'), ('B', 'A')):
                    d[f'hold_P{pa}_C{ca}'] = holdout(Ch[ca][0], Ch[ca][1], P0h[pa], q)
                    d[f'hold_P{pa}_C{ca}_drop0'] = holdout(Ch[ca][0], Ch[ca][1], P0h[pa], q, drop0=True)
            out[(var, q)] = d
    return out


def verdict(out):
    checks = {}
    for q in (3, 5, 7, 11):
        for key in ('PA_CB', 'PB_CA'):
            st = out[('all', q)][key]
            ok1 = abs(st['rho_q'] - full[q]['all']['rho_q']) <= 0.02
            if q == 3:
                ok2 = abs(st['argmax'] - 3) <= 0.1 + 1e-9
            else:
                ok2 = any(lo - 1e-9 <= st['argmax'] <= hi + 1e-9 for lo, hi in PLATEAU[q])
            checks[f'{q}_{key}'] = dict(rho_ok=bool(ok1), argmax_ok=bool(ok2))
    return all(v['rho_ok'] and v['argmax_ok'] for v in checks.values()), checks


def balance(inA):
    d = {}
    for h, m in (('A', inA), ('B', ~inA)):
        d[h] = dict(n_classes=int(m.sum()), N_pairs_weighted_quartiles=wquant(N[m], npairs_E[m]),
                    N_class_quartiles=[int(v) for v in np.quantile(N[m], [.25, .5, .75])],
                    share_qdivN={str(q): float((~good[q][m]).mean()) for q in (2, 3, 5)})
    return d


def report_split(name, out):
    for (var, q), d in out.items():
        for key in ('PA_CB', 'PB_CA', 'PA_CA', 'PB_CB'):
            st = d[key]
            log(f'{name} {var:6s} q={q:2d} {key}: rho(q) {st["rho_q"]:.4f} argmax {st.get("argmax")} ({st.get("corr_max", float("nan")):.4f}) '
                f'>=0.97 {st.get("ge097")} b {st["b_q"]:+.4f} c {st["c_q"]:.4f} shape_err {st["shape_err"]:.3f} noise {st["noise_floor"]:.3f}')
        log(f'{name} {var:6s} q={q:2d} Delta (shared - cross, Cov fixed): Cov^A {d["Delta_CA"]:+.4f}, Cov^B {d["Delta_CB"]:+.4f}')
        for k in d:
            if k.startswith('hold_'):
                h = d[k]
                log(f'{name} holdout q={q} {k}: fit {h["n_fit"]} bins, hold {h["n_hold"]}; rel err {h["rel_err"]:.3f} '
                    f'(const {h["rel_err_const"]:.3f}, oracle {h["rel_err_oracle"]:.3f}, noise {h["noise_floor"]:.3f}); '
                    f'corr on hold {h["corr_hold"]:.3f}; b {h["b"]:+.3f} c {h["c"]:.3f}')


def jsonable(out):
    return {f'{var}_{q}': {k: (strip(v) if isinstance(v, dict) else v) for k, v in d.items()} for (var, q), d in out.items()}


# primary
inA = split_primary(SEED)
res['primary_balance'] = balance(inA)
log('primary split balance:', json.dumps(res['primary_balance']))
prim = run_split(inA, holdouts=True)
report_split('PRIMARY', prim)
v, checks = verdict(prim)
res['primary'] = jsonable(prim)
res['verdict_primary'] = dict(survives=v, checks=checks)
log('VERDICT (primary split):', 'SURVIVES' if v else 'FAILS', json.dumps(checks))
# full-sample holdout for comparison
fh = {}
for q in (2, 3, 5, 7):
    c, se = cov(AQ[q], S1, n_)
    fh[str(q)] = dict(full=holdout(c, se, P0f, q), full_drop0=holdout(c, se, P0f, q, drop0=True))
    for k, h in fh[str(q)].items():
        log(f'FULL holdout q={q} {k}: fit {h["n_fit"]}, hold {h["n_hold"]}; rel err {h["rel_err"]:.3f} (const {h["rel_err_const"]:.3f}, '
            f'oracle {h["rel_err_oracle"]:.3f}, noise {h["noise_floor"]:.3f}); corr on hold {h["corr_hold"]:.3f}')
res['holdout_full'] = fh

# per-bin record of the primary cross-sample covariances and profiles (variant all)
rows = []
for h in ('A', 'B'):
    m = inA if h == 'A' else ~inA
    P0h = prof(S1[m], n_[m])
    for q in QS:
        c, se = cov(AQ[q][m], S1[m], n_[m])
        for bb in range(100):
            rows.append(dict(half=h, q=q, bin=bb, y_ctr=y100[bb], cov=c[bb], se=se[bb], P0_y=P0h[bb]))
pd.DataFrame(rows).to_csv(f'{OUT}/split_sample_primary_bins.csv', index=False, float_format='%.10g')

# family split (secondary)
cls_key = dict(zip(zip(b.N.values[reps.ap_row.values], b.cls.values[reps.ap_row.values]), reps.rep_idx.values))
cls_of = np.array([cls_key[k] for k in zip(b.N.values, b.cls.values)])


def jkey(s):
    a1, a2, a3, a4, a6 = (int(t) for t in s.strip('[]').split(','))
    b2 = a1 * a1 + 4 * a2; b4 = 2 * a4 + a1 * a3; b6 = a3 * a3 + 4 * a6
    b8 = a1 * a1 * a6 + 4 * a2 * a6 - a1 * a3 * a4 + a2 * a3 * a3 - a4 * a4
    c4 = b2 * b2 - 24 * b4
    disc = -b2 * b2 * b8 - 8 * b4 ** 3 - 27 * b6 * b6 + 9 * b2 * b4 * b6
    assert disc != 0
    num = c4 ** 3; g = gcd(num, disc); num //= g; den = disc // g
    if den < 0:
        num, den = -num, -den
    return (num, den)


parent = np.arange(437226)


def find(x):
    while parent[x] != x:
        parent[x] = parent[parent[x]]; x = parent[x]
    return x


first = {}
for cc, k in zip(cls_of, (jkey(s) for s in b.ainvs.values)):
    if k in first:
        ra, rb = find(cc), find(first[k])
        if ra != rb:
            parent[ra] = rb
    else:
        first[k] = cc
comp = np.array([find(cc) for cc in range(437226)])
_, comp = np.unique(comp, return_inverse=True)
assert len(np.unique(comp)) == 202080, len(np.unique(comp))
fam = comp[idx]
coinF = np.random.default_rng(SEED).integers(0, 2, comp.max() + 1)
inAF = coinF[fam] == 0
fam0 = np.unique(fam)
famA = np.unique(fam[inAF]); famB = np.unique(fam[~inAF])
assert len(np.intersect1d(famA, famB)) == 0
res['family_split'] = dict(n_families_all=202080, n_families_rank0=int(len(fam0)), balance=balance(inAF))
log('family split: rank-0 families', len(fam0), 'balance', json.dumps(res['family_split']['balance']))
famo = run_split(inAF, holdouts=True)
report_split('FAMILY', famo)
vF, checksF = verdict(famo)
res['family'] = jsonable(famo)
res['verdict_family'] = dict(survives=vF, checks=checksF)
log('rule applied to the family split:', 'PASS' if vF else 'FAIL', json.dumps(checksF))

# replicates
rep_rows = []
for sd in range(1, NREP + 1):
    o = run_split(split_primary(sd), goodq=(3, 5, 7))
    vv, ch = verdict(o)
    for (var, q), d in o.items():
        for key in ('PA_CB', 'PB_CA'):
            st = d[key]
            rep_rows.append(dict(seed=sd, variant=var, q=q, direction=key, rho_q=st['rho_q'], argmax=st['argmax'],
                                 corr_max=st['corr_max'], b_q=st['b_q'], c_q=st['c_q'], shape_err=st['shape_err'],
                                 Delta=d['Delta_CB'] if key == 'PA_CB' else d['Delta_CA'], rule_pass=vv,
                                 same_half_rho=d['PB_CB']['rho_q'] if key == 'PA_CB' else d['PA_CA']['rho_q']))
RR = pd.DataFrame(rep_rows)
RR.to_csv(f'{OUT}/split_sample_replicates.csv', index=False, float_format='%.10g')
summ = {}
for (var, q), g in RR.groupby(['variant', 'q']):
    fr = full[q][var]['rho_q']
    s = dict(n=len(g), rho_q_min=float(g.rho_q.min()), rho_q_median=float(g.rho_q.median()), rho_q_max=float(g.rho_q.max()),
             rho_drop_vs_full_median=float(fr - g.rho_q.median()),
             same_half_rho_median=float(g.same_half_rho.median()),
             Delta_mean=float(g.Delta.mean()), Delta_sd=float(g.Delta.std()), Delta_frac_pos=float((g.Delta > 0).mean()),
             argmax_min=float(g.argmax.min()), argmax_median=float(g.argmax.median()), argmax_max=float(g.argmax.max()),
             frac_rho_within_002=float((np.abs(g.rho_q - fr) <= 0.02).mean()))
    if var == 'all' and q != 2:
        if q == 3:
            s['frac_argmax_ok'] = float((np.abs(g.argmax - 3) <= 0.1 + 1e-9).mean())
        else:
            s['frac_argmax_ok'] = float(g.argmax.apply(lambda a: any(lo - 1e-9 <= a <= hi + 1e-9 for lo, hi in PLATEAU[q])).mean())
    summ[f'{var}_{q}'] = s
    log(f'REPLICATES {var:6s} q={q:2d}: rho(q) median {s["rho_q_median"]:.4f} [{s["rho_q_min"]:.4f}, {s["rho_q_max"]:.4f}] '
        f'(full {fr:.4f}; same-half median {s["same_half_rho_median"]:.4f}); Delta {s["Delta_mean"]:+.4f} +- {s["Delta_sd"]:.4f} '
        f'(frac>0 {s["Delta_frac_pos"]:.2f}); argmax median {s["argmax_median"]} [{s["argmax_min"]}, {s["argmax_max"]}]; '
        f'frac |drho|<=0.02 {s["frac_rho_within_002"]:.2f}' + (f'; frac argmax ok {s["frac_argmax_ok"]:.2f}' if 'frac_argmax_ok' in s else ''))
res['replicates'] = dict(seeds=list(range(1, NREP + 1)), summary=summ,
                         rule_pass_fraction=float(RR.groupby('seed').rule_pass.first().mean()))
log(f'REPLICATES: verdict rule passes on {res["replicates"]["rule_pass_fraction"]:.2f} of {NREP} seeds')
res['peak_rss_GB'] = round(rss_gb(), 2); res['runtime_s'] = round(time.time() - T0, 1)
json.dump(res, open(f'{OUT}/split_sample.json', 'w'), indent=1)
log('written split_sample.json, split_sample_primary_bins.csv, split_sample_replicates.csv')


==> anc/scripts/s72_residual_noise.log <==
q= 2 qy<=0.5    25 bins: b -0.357 c 0.465
q= 2 0.5<qy<=1  25 bins: b +0.634 c 0.293
q= 2 qy<=1      50 bins: b +0.197 c 0.269
q= 2 RMS resid/RMS cov 0.649; Cov SE floor 0.045; c_q*SE_P0 floor 0.021; chi2/dof 937.5 (48 dof)
q= 3 qy<=0.5    17 bins: b -0.687 c 0.450
q= 3 0.5<qy<=1  16 bins: b -0.263 c 0.309
q= 3 qy<=1      33 bins: b -0.420 c 0.322
q= 3 RMS resid/RMS cov 0.289; Cov SE floor 0.044; c_q*SE_P0 floor 0.023; chi2/dof 88.6 (31 dof)
q= 5 qy<=0.5    10 bins: b -0.776 c 0.538
q= 5 0.5<qy<=1  10 bins: b -1.055 c 0.575
q= 5 qy<=1      20 bins: b -0.927 c 0.586
q= 5 RMS resid/RMS cov 0.122; Cov SE floor 0.028; c_q*SE_P0 floor 0.023; chi2/dof 46.6 (18 dof)
q= 7 qy<=0.5     7 bins: b -0.817 c 0.638
q= 7 0.5<qy<=1   7 bins: b -1.067 c 0.731
q= 7 qy<=1      14 bins: b -0.980 c 0.718
q= 7 RMS resid/RMS cov 0.090; Cov SE floor 0.025; c_q*SE_P0 floor 0.023; chi2/dof 17.4 (12 dof)
q=11 qy<=0.5     5 bins: b -0.800 c 0.836
q=11 0.5<qy<=1   4 bins: b -0.983 c 0.841
q=11 qy<=1       9 bins: b -0.882 c 0.861
q=11 RMS resid/RMS cov 0.084; Cov SE floor 0.025; c_q*SE_P0 floor 0.026; chi2/dof 13.7 (7 dof)
q= 2 corr within qy<=0.5: 0.964 (25 bins); within 0.5<qy<=1: 0.968 (25 bins)
q= 3 corr within qy<=0.5: 0.989 (17 bins); within 0.5<qy<=1: 0.987 (16 bins)
q= 5 corr within qy<=0.5: 0.991 (10 bins); within 0.5<qy<=1: 0.991 (10 bins)
q= 7 corr within qy<=0.5: 1.000 (7 bins); within 0.5<qy<=1: 0.997 (7 bins)
all    q= 2: per-seed mean Delta +0.00001, SD 0.00026, SE 0.00004 (n=50); corr(Delta dir1, Delta dir2) -0.983
all    q= 3: per-seed mean Delta +0.00010, SD 0.00050, SE 0.00007 (n=50); corr(Delta dir1, Delta dir2) -0.963
all    q= 5: per-seed mean Delta -0.00002, SD 0.00053, SE 0.00008 (n=50); corr(Delta dir1, Delta dir2) -0.784
all    q= 7: per-seed mean Delta -0.00005, SD 0.00049, SE 0.00007 (n=50); corr(Delta dir1, Delta dir2) -0.855
all    q=11: per-seed mean Delta -0.00007, SD 0.00053, SE 0.00007 (n=50); corr(Delta dir1, Delta dir2) -0.849
good_q q= 3: per-seed mean Delta +0.00020, SD 0.00160, SE 0.00023 (n=50); corr(Delta dir1, Delta dir2) -0.902
good_q q= 5: per-seed mean Delta -0.00008, SD 0.00085, SE 0.00012 (n=50); corr(Delta dir1, Delta dir2) -0.891
good_q q= 7: per-seed mean Delta -0.00011, SD 0.00060, SE 0.00008 (n=50); corr(Delta dir1, Delta dir2) -0.861
        0.44 real         0.31 user         0.07 sys
           107200512  maximum resident set size
                   0  average shared memory size
                   0  average unshared data size
                   0  average unshared stack size
               13265  page reclaims
                 102  page faults
                   0  swaps
                   0  block input operations
                   0  block output operations
                   0  messages sent
                   0  messages received
                   0  signals received
                 453  voluntary context switches
                  79  involuntary context switches
          3361813646  instructions retired
          1202271364  cycles elapsed
            64176680  peak memory footprint


==> anc/scripts/s72_residual_noise.py <==
"""s72_residual_noise.py -- supplementary to s71_split_sample.py; Section 4.3(b) of "BSD Invariants and Murmurations of Elliptic
Curves" (arXiv:2603.04604v3). Full sample, variant 'all', POINT EVALUATION (P0 at q*y_ctr, as s20_afe_cov.py), from the paper's
own per-bin outputs (the bin-averaged version of (2) is in s70_dilation_fixedbins.py):
 (1) affine coefficients b, c of Cov(a_p, a_q | y) on P0(qy) fitted separately on q y_ctr <= 0.5 and on 0.5 < q y_ctr <= 1;
 (2) residual of the full-range affine fit against sampling noise: chi2/dof with per-bin variance SE_cov^2 + (c_q SE_P0(qy))^2,
     SE_P0 = cluster SE of the rank-0 profile linearly interpolated at q y (approximation: ignores correlation between the two
     neighbouring bins and between Cov and P0; the shared-sample effect is small by s71_split_sample.py).
Provenance: written 2026-10-08 as the scratch script s71_residual_noise.py; shipped 2026-10-09 as s72_residual_noise.py with the
paths read from the environment (WORK, ANC) and the replicate file renamed; computations unchanged.
Inputs (read only): ANC/cov_aq_dilation.csv (s20_afe_cov.py), WORK/papers_Q_v2/data_pN/results/pnA_profiles_K100.csv
(pn_02_analysis.py), ANC/split_sample_replicates.csv (s71_split_sample.py). ANC defaults to ../csv next to this script.
Run: WORK=<root> /usr/bin/time -l python s72_residual_noise.py > s72_residual_noise.log 2>&1
"""
import os
import numpy as np
import pandas as pd

WORK = os.environ.get('WORK', '/path/to/WORK')
ANC = os.environ.get('ANC', os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'csv'))
p = pd.read_csv(f'{WORK}/papers_Q_v2/data_pN/results/pnA_profiles_K100.csv')
p = p[(p.variant == 'raw') & (p.subset == 'rank0') & (p.window == 'all')].sort_values('bin')
y = (np.arange(100) + .5) / 100
seP = p.se_cluster.values
d = pd.read_csv(f'{ANC}/cov_aq_dilation.csv')
d = d[d.variant == 'all']
for q in (2, 3, 5, 7, 11):
    g = d[(d.q == q) & (d.in_range == 1)]
    for nm, x in (('qy<=0.5', g[g.qy <= 0.5]), ('0.5<qy<=1', g[g.qy > 0.5]), ('qy<=1', g)):
        if len(x) >= 4:
            c, b = np.polyfit(x.P0_qy, x['cov'], 1)
            print(f'q={q:2d} {nm:10s} {len(x):2d} bins: b {b:+.3f} c {c:.3f}')
    rc = np.sqrt((g['cov'] ** 2).mean()); res = g['cov'] - g.fit_P0_qy; cq = g.ls_scale.iloc[0]
    sP = np.interp(q * g.y_ctr.values, y, seP)
    chi2 = (res ** 2 / (g.se_cov ** 2 + (cq * sP) ** 2)).sum() / (len(g) - 2)
    print(f'q={q:2d} RMS resid/RMS cov {np.sqrt((res ** 2).mean()) / rc:.3f}; Cov SE floor {np.sqrt((g.se_cov ** 2).mean()) / rc:.3f}; '
          f'c_q*SE_P0 floor {cq * np.sqrt((sP ** 2).mean()) / rc:.3f}; chi2/dof {chi2:.1f} ({len(g) - 2} dof)')

# (3) correlation of Cov with P0(qy) within each region (full sample)
for q in (2, 3, 5, 7):
    g = d[(d.q == q) & (d.in_range == 1)]
    f, h = g[g.qy <= 0.5], g[g.qy > 0.5]
    print(f'q={q:2d} corr within qy<=0.5: {np.corrcoef(f.P0_qy, f["cov"])[0, 1]:.3f} ({len(f)} bins); '
          f'within 0.5<qy<=1: {np.corrcoef(h.P0_qy, h["cov"])[0, 1]:.3f} ({len(h)} bins)')
# (4) shared-sample Delta averaged over the two directions within a seed (split_sample_replicates.csv of s71_split_sample.py)
RR = pd.read_csv(f'{ANC}/split_sample_replicates.csv')
for (var, q), g in RR.groupby(['variant', 'q']):
    w = g.pivot(index='seed', columns='direction', values='Delta')
    avg = w.mean(1)
    print(f'{var:6s} q={q:2d}: per-seed mean Delta {avg.mean():+.5f}, SD {avg.std():.5f}, SE {avg.std() / np.sqrt(len(avg)):.5f} '
          f'(n={len(avg)}); corr(Delta dir1, Delta dir2) {np.corrcoef(w.PA_CB, w.PB_CA)[0, 1]:+.3f}')


==> anc/scripts/ss_01_local_factors.py <==
"""ss_01_local_factors.py -- local factors of Sawin-Sutherland arXiv:2504.12295v2, eq. (8) (Section 1.5):

    l'_{p,nu} = -p^{-1} (1 + sum_{f eigenform in S_{nu+2}(SL2(Z)), a_1(f)=1} a_p(f)) = -(1 + Tr T_p | S_{nu+2}(1)) / p   (nu even >= 2)

Two separate computations, compared exactly (rational arithmetic):
  (a) PARI/GP 2.17: mfcoef(mftraceform([1,k],1), p) = Tr T_p on S_k(SL2(Z)).
  (b) brute force: SS's heuristic says E mod p is distributed as Prob(E_p) = 1/(p |Aut E_p|) over F_p-isomorphism classes, so
      l'_{p,nu} must equal sum_{E_p} a_{p^nu}(E_p) / (p |Aut E_p|) = sum over nonsingular general Weierstrass equations
      (a1,a2,a3,a4,a6) in F_p^5 of a_{p^nu} / (p^4 (p-1))   [each class occurs (p-1) p^3 / |Aut| times; there are p^5 - p^4
      nonsingular equations].  a_{p^nu} from a_p by a_{p^k} = a_p a_{p^{k-1}} - p a_{p^{k-2}}.
Output: csv/ss_local_factors.csv (p, nu, weight k, Tr T_p (PARI), l' (PARI, exact), l' (brute force, exact or blank), agree).
Also writes scratch/ss_local_factors.json used by ss_02.  Needed range: p^e <= MMAX (= 10^5) with nu = 2e; for k < 12, S_k = 0.
Run: VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 /opt/local/bin/python ss_01_local_factors.py
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1'); os.environ.setdefault('OMP_NUM_THREADS', '1')
import json, subprocess, itertools
from fractions import Fraction
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__)); REV = os.path.dirname(HERE)
MMAX = 100000
GP = '/opt/local/bin/gp'


def primes_upto(n):
    s = np.ones(n + 1, bool); s[:2] = False
    for i in range(2, int(n ** 0.5) + 1):
        if s[i]: s[i * i::i] = False
    return np.nonzero(s)[0]


def pari_traces(pairs):
    """{(p,k): Tr T_p on S_k(1)} via gp."""
    pairs = sorted(set(pairs))
    cmd = ''.join(f'print({p}," ",{k}," ",mfcoef(mftraceform([1,{k}],1),{p}));' for p, k in pairs)
    out = subprocess.run([GP, '-q', '-s', '200000000'], input=cmd + '\nquit\n', capture_output=True, text=True, check=True).stdout
    res = {}
    for line in out.split('\n'):
        if line.strip():
            p, k, t = map(int, line.split()); res[(p, k)] = t
    assert len(res) == len(pairs), (len(res), len(pairs))
    return res


def brute_lprime(p, numax):
    """{nu: sum_eqs a_{p^nu} / (p^4 (p-1))} as exact Fractions, nu = 0..numax, by enumerating F_p^5."""
    xs = np.arange(p); X, Y = np.meshgrid(xs, xs, indexing='ij'); X = X.ravel(); Y = Y.ravel()
    tot = {nu: 0 for nu in range(numax + 1)}; cnt = 0
    for a1, a2, a3, a4, a6 in itertools.product(range(p), repeat=5):
        b2 = a1 * a1 + 4 * a2; b4 = 2 * a4 + a1 * a3; b6 = a3 * a3 + 4 * a6
        b8 = a1 * a1 * a6 + 4 * a2 * a6 - a1 * a3 * a4 + a2 * a3 * a3 - a4 * a4
        disc = (-b2 * b2 * b8 - 8 * b4 ** 3 - 27 * b6 * b6 + 9 * b2 * b4 * b6) % p
        if disc == 0: continue
        cnt += 1
        lhs = (Y * Y + a1 * X * Y + a3 * Y - (X ** 3 + a2 * X * X + a4 * X + a6)) % p
        ap = p + 1 - (1 + int((lhs == 0).sum()))
        a = [1, ap]
        for k in range(2, numax + 1): a.append(ap * a[-1] - p * a[-2])
        for nu in range(numax + 1): tot[nu] += a[nu]
    assert cnt == p ** 5 - p ** 4, (p, cnt)
    return {nu: Fraction(tot[nu], p ** 4 * (p - 1)) for nu in range(numax + 1)}


def main():
    P = [int(p) for p in primes_upto(MMAX)]
    need = []                    # (p, e) with p^e <= MMAX
    for p in P:
        e = 1
        while p ** e <= MMAX:
            need.append((p, e)); e += 1
    pairs = [(p, 2 * e + 2) for p, e in need if 2 * e + 2 >= 12]
    tr = pari_traces(pairs)
    L = {}
    for p, e in need:
        k = 2 * e + 2; t = tr.get((p, k), 0)
        L[(p, e)] = Fraction(-(1 + t), p)
    # brute-force check for small p and every nu needed for it (and a few beyond)
    rows = []
    BF = {2: 16, 3: 10, 5: 7, 7: 5}          # max e with p^e <= 1e5
    for p, emax in BF.items():
        bf = brute_lprime(p, 2 * emax)
        assert bf[0] == 1, ('weights do not sum to 1', p, bf[0])
        for nu in range(1, 2 * emax + 1, 2): assert bf[nu] == 0, ('odd moment nonzero', p, nu, bf[nu])
        for e in range(1, emax + 1):
            k = 2 * e + 2; t = tr.get((p, k), 0) if k >= 12 else 0
            ok = bf[2 * e] == L[(p, e)]
            rows.append((p, 2 * e, k, t, L[(p, e)], bf[2 * e], ok))
            assert ok, ('MISMATCH', p, e, bf[2 * e], L[(p, e)])
    with open(os.path.join(REV, 'csv', 'ss_local_factors.csv'), 'w') as f:
        f.write('# l\'_{p,nu} of Sawin-Sutherland 2504.12295v2 eq. (8); PARI traces vs brute-force average of a_{p^nu} over E/F_p with weight 1/(p|Aut|)\n')
        f.write('p,nu,weight_k,trace_Tp_Sk,lprime_pari,lprime_bruteforce,agree\n')
        for p, nu, k, t, lp, b, ok in rows:
            f.write(f'{p},{nu},{k},{t},{lp},{b},{int(ok)}\n')
    with open(os.path.join(HERE, 'ss_local_factors.json'), 'w') as f:
        json.dump({'MMAX': MMAX, 'lprime': {f'{p},{e}': [L[(p, e)].numerator, L[(p, e)].denominator] for (p, e) in L}}, f)
    print(f'{len(L)} local factors (p^e <= {MMAX}); {len(pairs)} PARI traces with k >= 12; brute-force agreement on {len(rows)} (p, nu) pairs: all exact')
    for r in rows[:6] + rows[16:20]: print(r)


if __name__ == '__main__':
    main()


==> anc/scripts/ss_02_prediction.log <==
[    0.0s maxrss 0.05GB] tables to 10000: c(1..10) = [1.0, -0.5, -0.33333, -0.5, -0.2, 0.16667, -0.14286, -0.5, -0.33333, 0.1]
[    0.2s maxrss 0.05GB] G at 121 edges, Q=300, M=300: G(1) = 0.1461648152
[    2.2s maxrss 0.07GB] G at 121 edges, Q=1000, M=1000: G(1) = 0.1463380865
[   20.4s maxrss 0.08GB] G at 121 edges, Q=3000, M=3000: G(1) = 0.1463645034
[   61.2s maxrss 0.08GB] G at 121 edges, Q=10000, M=3000: G(1) = 0.1463658468
[  133.7s maxrss 0.12GB] G at 121 edges, Q=3000, M=10000: G(1) = 0.1463628548
[  133.7s maxrss 0.12GB] K=40: P (best) first 6 bins [0.5043, 1.1815, 1.2033, 0.9066, 0.5165, 0.2232]; max |P| 1.9684
[  133.7s maxrss 0.12GB] K=100: P (best) first 6 bins [0.1798, 0.6363, 0.9526, 1.1829, 1.263, 1.2308]; max |P| 2.0107
[  133.7s maxrss 0.12GB] convergence (40, 300, 300, 0.0029589283249653597, 0.0008546497769443606, 30)
[  133.7s maxrss 0.12GB] convergence (40, 1000, 1000, 0.0008839715093167388, 0.00018553367373397577, 37)
[  133.7s maxrss 0.12GB] convergence (40, 10000, 3000, 2.1248973069987187e-06, 1.3699230677621799e-06, 25)
[  133.7s maxrss 0.12GB] convergence (40, 3000, 10000, 0.00023683115300654478, 5.825474946718479e-05, 37)
[  133.7s maxrss 0.12GB] convergence (100, 300, 300, 0.008700964048016901, 0.0016916110625529621, 95)
[  133.7s maxrss 0.12GB] convergence (100, 1000, 1000, 0.0017734991855561377, 0.0003962403851339266, 99)
[  133.7s maxrss 0.12GB] convergence (100, 10000, 3000, 2.126224574183766e-06, 1.3700504951305592e-06, 64)
[  133.7s maxrss 0.12GB] convergence (100, 3000, 10000, 0.0007551785686343848, 0.0001658045557606494, 93)
[  166.4s maxrss 0.18GB] landmarks (r=2000): f(0.05)=1.191, f(0.1)=0.821, f(0.18)=0.103, f(0.2)=0.039, f(0.3)=0.605, f(0.45)=1.926, f(0.6)=0.545, f(0.66)=-0.311, f(0.7)=-0.864, f(0.82)=-1.886, f(0.9)=-1.595, f(0.999)=-0.915
[  166.4s maxrss 0.18GB] smoothed (width 0.02) argmax 0.464 max 2.015; argmin 0.845 min -1.951; zero crossings [0.16, 0.185, 0.647]


==> anc/scripts/ss_02_prediction.py <==
"""ss_02_prediction.py -- right-hand side of Sawin-Sutherland arXiv:2504.12295v2, Section 1.5, eq. (7), as bin integrals.

Density (integrand of (7)):  f(u) = 2 pi sqrt(u) sum_{q squarefree} sum_{m>=1} mu(gcd(m,q)) / (q m phi(q/gcd(m,q)))
                                    * J_1(4 pi sqrt(u) m / q) * prod_{p|m} l'_{p, 2 v_p(m)}            (l' from ss_01, eq. (8))
Exact antiderivative (d/dt[t^2 J_2(t)] = t^2 J_1(t)):  int 2 pi sqrt(u) J_1(4 pi x sqrt(u)) du = u J_2(4 pi x sqrt(u)) / x, so

    int_0^C f(u) du = G(C) := C * sum_q sum_m mu(g) c(m) / (m^2 phi(q/g)) * J_2(4 pi sqrt(C) m / q),   g = gcd(m,q),

and the bin integral is G(C2) - G(C1); the "area one" normalisation of SS's figures multiplies by K = 1/(C2 - C1).
Truncation: q <= Q (squarefree), m <= M.  float64 throughout (scipy.special.jv, ~1e-15 relative); truncation error is
estimated by the (Q, M) ladder, varying Q and M separately (written to csv/ss_prediction_convergence.csv).
Outputs: csv/ss_prediction_K40.csv, csv/ss_prediction_K100.csv (bin, y_lo, y_hi, P_{Q}_{M} for each ladder level, P = best),
         csv/ss_prediction_fine.csv (r = 2000 bin averages at Q = M = 1000, for the figure and the landmark check vs SS Fig. 4).
Run: VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 /opt/local/bin/python ss_02_prediction.py
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1'); os.environ.setdefault('OMP_NUM_THREADS', '1')
import json, time, resource, sys
from fractions import Fraction
import numpy as np
from scipy.special import jv, j0, j1

HERE = os.path.dirname(os.path.abspath(__file__)); REV = os.path.dirname(HERE); CSV = os.path.join(REV, 'csv')
T0 = time.time()


def log(*a):
    print(f'[{time.time() - T0:7.1f}s maxrss {resource.getrusage(resource.RUSAGE_SELF).ru_maxrss / 2 ** 30:.2f}GB]', *a); sys.stdout.flush()


def spf_table(n):
    spf = np.zeros(n + 1, np.int64); spf[1] = 1
    for i in range(2, n + 1):
        if spf[i] == 0:
            spf[i::i][spf[i::i] == 0] = i
    return spf


def tables(MM):
    """c(m) = prod_{p^e || m} l'_{p,2e} (float64), mu(m), phi(m), squarefree mask, for m <= MM."""
    J = json.load(open(os.path.join(HERE, 'ss_local_factors.json')))
    assert J['MMAX'] >= MM
    lp = {tuple(map(int, k.split(','))): Fraction(*v) for k, v in J['lprime'].items()}
    spf = spf_table(MM)
    c = np.zeros(MM + 1); mu = np.zeros(MM + 1, np.int64); phi = np.zeros(MM + 1, np.int64)
    c[1] = 1.0; mu[1] = 1; phi[1] = 1
    for m in range(2, MM + 1):
        p = int(spf[m]); e = 0; r = m
        while r % p == 0: r //= p; e += 1
        c[m] = float(lp[(p, e)]) * c[r]
        mu[m] = (-mu[r]) if e == 1 else 0
        phi[m] = (p - 1) * p ** (e - 1) * phi[r]
    return c, mu, phi


def J2(x):
    """J_2 via 2 J_1(x)/x - J_0(x) (cephes j0/j1; |diff vs scipy jv| <= 1.3e-15 on (0,300]); series for x < 1e-2."""
    out = np.empty_like(x); s = x < 1e-2; xs = x[s]; xl = x[~s]
    out[s] = xs * xs / 8 * (1 - xs * xs / 12 + xs ** 4 / 384)
    out[~s] = 2 * j1(xl) / xl - j0(xl)
    return out


def G_at(edges, Q, M, c, mu, phi, block_m=4000):
    """G(C) for C in edges, truncated at squarefree q <= Q, m <= M.  G(0) = 0."""
    edges = np.asarray(edges, float); pos = edges > 0; sq = np.sqrt(edges[pos]); out = np.zeros(pos.sum())
    m_all = np.arange(1, M + 1)
    for q in range(1, Q + 1):
        if mu[q] == 0: continue
        for lo in range(0, M, block_m):
            m = m_all[lo:lo + block_m]
            g = np.gcd(m, q)
            coef = mu[g] * c[m] / (m.astype(float) ** 2 * phi[q // g])
            nz = coef != 0
            if not nz.any(): continue
            x = (4 * np.pi / q) * m[nz].astype(float)
            out += coef[nz] @ J2(np.outer(x, sq))
    res = np.zeros(len(edges)); res[pos] = edges[pos] * out
    return res


def main():
    LADDER = [(300, 300), (1000, 1000), (3000, 3000), (10000, 3000), (3000, 10000)]
    BEST = (3000, 3000)
    MM = max(M for _, M in LADDER)
    c, mu, phi = tables(MM)
    log(f'tables to {MM}: c(1..10) = {np.round(c[1:11], 5).tolist()}')
    e40 = np.arange(41) / 40; e100 = np.arange(101) / 100
    edges = np.unique(np.concatenate([e40, e100]))
    idx40 = np.searchsorted(edges, e40); idx100 = np.searchsorted(edges, e100)
    Gs = {}
    for Q, M in LADDER:
        Gs[(Q, M)] = G_at(edges, Q, M, c, mu, phi); log(f'G at {len(edges)} edges, Q={Q}, M={M}: G(1) = {Gs[(Q, M)][-1]:.10f}')
    conv = []
    for K, idx in ((40, idx40), (100, idx100)):
        e = edges[idx]
        P = {k: K * np.diff(v[idx]) for k, v in Gs.items()}
        with open(os.path.join(CSV, f'ss_prediction_K{K}.csv'), 'w') as f:
            f.write(f'# SS (7) RHS bin averages K*int_{{j/K}}^{{(j+1)/K}} f(u) du (exact J2 antiderivative); truncation q<=Q squarefree, m<=M; column P = Q{BEST[0]}_M{BEST[1]} (ss_04 uses P_Q3000_M10000)\n')
            f.write('bin,y_lo,y_hi,' + ','.join(f'P_Q{Q}_M{M}' for Q, M in LADDER) + ',P\n')
            for j in range(K):
                f.write(f'{j},{e[j]:.6f},{e[j + 1]:.6f},' + ','.join(f'{P[k][j]:.10f}' for k in LADDER) + f',{P[BEST][j]:.10f}\n')
        for k in LADDER:
            if k == BEST: continue
            d = np.abs(P[k] - P[BEST]); conv.append((K, k[0], k[1], d.max(), d.mean(), int(d.argmax())))
        log(f'K={K}: P (best) first 6 bins {np.round(P[BEST][:6], 4).tolist()}; max |P| {np.abs(P[BEST]).max():.4f}')
    with open(os.path.join(CSV, 'ss_prediction_convergence.csv'), 'w') as f:
        f.write(f'# max and mean |P(Q,M) - P(Q{BEST[0]},M{BEST[1]})| over bins\nK,Q,M,max_abs_diff,mean_abs_diff,argmax_bin\n')
        for r in conv: f.write(f'{r[0]},{r[1]},{r[2]},{r[3]:.3e},{r[4]:.3e},{r[5]}\n')
    for r in conv: log('convergence', r)
    # fine grid for the figure / landmark check (r = 2000 bins, Q = M = 1000)
    ef = np.arange(2001) / 2000
    Gf = G_at(ef, 1000, 1000, c, mu, phi)
    Pf = 2000 * np.diff(Gf)
    with open(os.path.join(CSV, 'ss_prediction_fine.csv'), 'w') as f:
        f.write('# SS (7) RHS bin averages for r = 2000 bins of width 1/2000 (as in SS Fig. 4), truncation q, m <= 1000\nbin,y_ctr,P\n')
        for j in range(2000): f.write(f'{j},{(j + 0.5) / 2000:.6f},{Pf[j]:.8f}\n')
    yc = (np.arange(2000) + 0.5) / 2000
    def at(y): return Pf[int(y * 2000)]
    log('landmarks (r=2000): ' + ', '.join(f'f({y})={at(y):.3f}' for y in (0.05, 0.1, 0.18, 0.2, 0.3, 0.45, 0.6, 0.66, 0.7, 0.82, 0.9, 0.999)))
    sm = np.convolve(Pf, np.ones(40) / 40, 'same')
    zc = [float(yc[i]) for i in range(40, 1960) if sm[i - 1] * sm[i] < 0]
    log(f'smoothed (width 0.02) argmax {yc[40 + np.argmax(sm[40:1960])]:.3f} max {sm[40:1960].max():.3f}; argmin {yc[40 + np.argmin(sm[40:1960])]:.3f} min {sm[40:1960].min():.3f}; zero crossings {np.round(zc, 3).tolist()}')


if __name__ == '__main__':
    main()


==> anc/scripts/ss_03_data.py <==
"""ss_03_data.py --grid K -- left-hand side of Sawin-Sutherland arXiv:2504.12295v2 eq. (7) on the Cremona representatives.

SS's statistic (Section 1.5, eq. (7); same normalisation as their LHS(j, P=inf, X) of Section 3.1, times 1/delta = K):
    D_j = K * E_{E in family} [ log(N (j+1/2)/K) / N * sum_{p prime, p/N in (j/K,(j+1)/K]} eps(E) a_p(E) ]
over ALL primes in the bin, bad ones included with a_p in {0, +-1} (SS's a_p convention), i.e. S1 + S1bad of data_pN.
eps = (-1)^rank (Cremona rank, ecdata_allbsd.parquet).  Equal weight per isogeny class (representatives); for prime-conductor
families also weighted by the number of curves in the class (= SS's average over elliptic curves).
Per-curve SE: sqrt(sum_E w_E^2 (T_E - mean)^2) / sum_E w_E (curve-cluster SE of a per-curve mean).
Secondary statistic (SS Section 1.1(ii), "simply average eps a_p over all p in the interval"): pairs-weighted mean
    M_j = sum_E eps (S1+S1bad)_E,j / sum_E (n+nbad)_E,j,  cluster SE sqrt(sum_E (eps(S1+S1bad)_E - (n+nbad)_E M_j)^2) / sum (n+nbad).
Also accumulates sum_E T_E T_E^T (K x K) for unit-weight families -> full covariance (Hotelling test in ss_04).
Check: for prime N, the bad prime p = N lies in bin K-1 with nbad = 1 and stored a_N; eps = a_N (root number of a prime-
conductor curve) is compared with (-1)^rank on every prime-conductor class.
Memory: one grid per process; npz members loaded one at a time (A = S1 + S1bad, then NN = n + nbad); peak ~3 arrays of
437,226 x K float64 (1.05 GB at K = 100).
Outputs: csv/ss_data_K{K}.csv, scratch/ss_cov_K{K}.npz, scratch/ss_03_data_K{K}.log (stdout).
Run: VECLIB_MAXIMUM_THREADS=1 OMP_NUM_THREADS=1 /opt/local/bin/python ss_03_data.py --grid 40   (then --grid 100)
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1'); os.environ.setdefault('OMP_NUM_THREADS', '1')
import sys, time, resource, argparse, gc
import numpy as np, pandas as pd

HERE = os.path.dirname(os.path.abspath(__file__)); REV = os.path.dirname(HERE); CSV = os.path.join(REV, 'csv')
D = '/path/to/WORK/data_pN'
ALLBSD = '/path/to/WORK/cremona_inputs/ecdata_allbsd.parquet'
T0 = time.time()


def log(*a):
    print(f'[{time.time() - T0:7.1f}s maxrss {resource.getrusage(resource.RUSAGE_SELF).ru_maxrss / 2 ** 30:.2f}GB]', *a); sys.stdout.flush()


def is_prime_arr(N):
    M = int(N.max()); s = np.ones(M + 1, bool); s[:2] = False
    for i in range(2, int(M ** 0.5) + 1):
        if s[i]: s[i * i::i] = False
    return s[N]


def load_member(path, key):
    with np.load(path) as z:
        a = z[key]
    return a


def main():
    ap = argparse.ArgumentParser(); ap.add_argument('--grid', type=int, required=True); a = ap.parse_args(); K = a.grid
    npz = os.path.join(D, f'binsums_K{K}.npz')
    reps = pd.read_csv(os.path.join(D, 'reps.csv'), usecols=['rep_idx', 'ap_row', 'N', 'label'])
    assert (reps.rep_idx.values == np.arange(len(reps))).all()
    bsd = pd.read_parquet(ALLBSD, columns=['N', 'cls', 'num', 'rank', 'label'])
    bsd = bsd[bsd.N.values < 100000].reset_index(drop=True); assert len(bsd) == 657396
    m = bsd.iloc[reps.ap_row.values].reset_index(drop=True)
    assert (m.label.values == reps.label.values).all() and (m.N.values == reps.N.values).all() and (m.num.values == 1).all()
    csize = bsd.groupby(['N', 'cls']).size().loc[list(zip(m.N.values, m.cls.values))].values.astype(float)
    del bsd; gc.collect()
    N = reps.N.values.astype(np.int64); Nf = N.astype(float); rank = m['rank'].values
    eps = np.where(rank % 2 == 0, 1.0, -1.0); nc = len(N)
    isp = is_prime_arr(N); win = N >= 10000
    r3 = (N % 2 != 0) & (N % 3 != 0); r7 = np.gcd(N, 210) == 1
    one = np.ones(nc)
    FAM = {   # name: (mask, weights, full covariance?)
        'prime_all': (isp, one, True), 'prime_1e4': (isp & win, one, True),
        'prime_all_curvewt': (isp, csize, False), 'prime_1e4_curvewt': (isp & win, csize, False),
        'prime_1e4_rank01': (isp & win & (rank <= 1), one, False),
        'all': (np.ones(nc, bool), one, True), 'all_1e4': (win, one, True),
        'composite_all': (~isp, one, False), 'composite_1e4': (~isp & win, one, True),
        'rough3_composite_1e4': (~isp & win & r3, one, True), 'rough7_composite_1e4': (~isp & win & r7, one, True),
        # conductor sub-windows (finite-N drift diagnostic)
        'prime_1e4_4e4': (isp & win & (N < 40000), one, False), 'prime_4e4_1e5': (isp & (N >= 40000), one, False),
        'rough7_composite_1e4_4e4': (~isp & win & r7 & (N < 40000), one, False), 'rough7_composite_4e4_1e5': (~isp & r7 & (N >= 40000), one, False),
        'all_1e4_4e4': (win & (N < 40000), one, False), 'all_4e4_1e5': (N >= 40000, one, False),
        # the paper's pre-specified windows (pn_02 --windows 10000:50000,50001:99999)
        'prime_W1': (isp & (N >= 10000) & (N <= 50000), one, False), 'prime_W2': (isp & (N >= 50001), one, False),
        'rough7_composite_W1': (~isp & r7 & (N >= 10000) & (N <= 50000), one, False), 'rough7_composite_W2': (~isp & r7 & (N >= 50001), one, False),
        'all_W1': ((N >= 10000) & (N <= 50000), one, False), 'all_W2': (N >= 50001, one, False),
    }
    for k, (mk, w, _) in FAM.items():
        log(f'family {k}: {mk.sum()} classes, weight sum {w[mk].sum():.0f}, rank counts {np.bincount(rank[mk], minlength=4).tolist()}')
    yc = (np.arange(K) + 0.5) / K; ell = np.log(yc)
    # --- A = S1 + S1bad ---------------------------------------------------------------------------------------------
    A = load_member(npz, 'S1'); assert A.shape == (nc, K) and A.dtype == np.float64
    B = load_member(npz, 'S1bad'); aN = B[isp, K - 1].copy(); A += B; del B; gc.collect()
    B = load_member(npz, 'nbad'); nb_last = B[isp, K - 1].copy(); nb_other = B[isp, :K - 1].sum()
    assert (nb_last == 1).all() and nb_other == 0, 'prime N: exactly one bad prime, in the last bin'
    agree = int((aN == eps[isp]).sum()); log(f'eps check (prime N): a_N == (-1)^rank on {agree} of {isp.sum()} classes')
    assert agree == isp.sum()
    # --- NN = n + nbad; pairs-weighted mean ------------------------------------------------------------------------
    B += load_member(npz, 'n'); NN = B; del B; gc.collect()
    log('loaded A and NN')
    BL = 20000
    acc = {k: dict(swx=np.zeros(K), swn=np.zeros(K), sw2xx=np.zeros(K), sw2xn=np.zeros(K), sw2nn=np.zeros(K)) for k in FAM}
    for lo in range(0, nc, BL):
        sl = slice(lo, min(lo + BL, nc))
        x = A[sl] * eps[sl, None]; nn = NN[sl]
        for k, (mk, w, _) in FAM.items():
            s = mk[sl]
            if not s.any(): continue
            xs = x[s]; ns = nn[s]; ws = w[sl][s][:, None]; d = acc[k]
            d['swx'] += (ws * xs).sum(0); d['swn'] += (ws * ns).sum(0)
            d['sw2xx'] += (ws ** 2 * xs * xs).sum(0); d['sw2xn'] += (ws ** 2 * xs * ns).sum(0); d['sw2nn'] += (ws ** 2 * ns * ns).sum(0)
    del NN, x, nn; gc.collect()
    # --- SS normalisation: T_Ej = K eps / N * log(N y_j) * A_Ej -------------------------------------------------------
    acc2 = {k: dict(sw=0.0, sw2=0.0, swT=np.zeros(K), sw2T=np.zeros(K), sw2TT=np.zeros(K), TT=np.zeros((K, K)), n=0) for k in FAM}
    for lo in range(0, nc, BL):
        sl = slice(lo, min(lo + BL, nc))
        T = A[sl] * (K * eps[sl] / Nf[sl])[:, None] * (np.log(Nf[sl])[:, None] + ell[None, :])
        for k, (mk, w, full) in FAM.items():
            s = mk[sl]
            if not s.any(): continue
            Ts = T[s]; ws = w[sl][s]; d = acc2[k]
            d['sw'] += ws.sum(); d['sw2'] += (ws ** 2).sum(); d['n'] += int(s.sum())
            d['swT'] += ws @ Ts; d['sw2T'] += (ws ** 2) @ Ts; d['sw2TT'] += (ws ** 2) @ (Ts * Ts)
            if full: d['TT'] += Ts.T @ Ts
    del A, T; gc.collect()
    rows = []; cov = {}
    for k, (mk, w, full) in FAM.items():
        d = acc[k]; Mj = d['swx'] / d['swn']
        se_pw = np.sqrt(np.maximum(d['sw2xx'] - 2 * Mj * d['sw2xn'] + Mj ** 2 * d['sw2nn'], 0)) / d['swn']
        e = acc2[k]; Dj = e['swT'] / e['sw']
        se_ss = np.sqrt(np.maximum(e['sw2TT'] - 2 * Dj * e['sw2T'] + Dj ** 2 * e['sw2'], 0)) / e['sw']
        if full:
            n = e['n']; C = (e['TT'] - n * np.outer(Dj, Dj)) / (n - 1); cov[k] = C / n
            assert np.allclose(np.sqrt(np.diag(cov[k])), se_ss * np.sqrt(n / (n - 1)), rtol=1e-6), k
        for j in range(K):
            rows.append(dict(grid=K, family=k, n_classes=int(mk.sum()), weight_sum=float(w[mk].sum()), bin=j, y_lo=j / K, y_hi=(j + 1) / K,
                             y_ctr=yc[j], D_ss=Dj[j], se_ss=se_ss[j], pairs=d['swn'][j] if np.all(w[mk] == 1) else np.nan,
                             M_pw=Mj[j], se_pw=se_pw[j]))
    df = pd.DataFrame(rows)
    with open(os.path.join(CSV, f'ss_data_K{K}.csv'), 'w') as f:
        f.write(f'# SS eq.(7) LHS on Cremona representatives N<1e5 (data_pN/binsums_K{K}.npz, S1+S1bad), eps=(-1)^rank; D_ss = K*mean_E[log(N y_ctr)/N * sum eps a_p] '
                '(SS normalisation, area-one); se_ss = per-curve cluster SE; M_pw = pairs-weighted mean eps a_p (all primes in bin), se_pw = cluster SE. ss_03_data.py\n')
        df.to_csv(f, index=False, float_format='%.8g')
    np.savez(os.path.join(HERE, f'ss_cov_K{K}.npz'), **{k: v for k, v in cov.items()})
    for k in ('prime_all', 'prime_1e4', 'all', 'all_1e4'):
        x = df[df.family == k]; log(f'{k}: D_ss first 6 {np.round(x.D_ss.values[:6], 3).tolist()}  se {np.round(x.se_ss.values[:6], 3).tolist()}  median se {x.se_ss.median():.3f}')
    log('done')


if __name__ == '__main__':
    main()


==> anc/scripts/ss_03_data_K100.log <==
[    2.0s maxrss 0.94GB] family prime_all: 1686 classes, weight sum 1686, rank counts [546, 763, 347, 30]
[    2.0s maxrss 0.94GB] family prime_1e4: 1357 classes, weight sum 1357, rank counts [416, 624, 288, 29]
[    2.0s maxrss 0.94GB] family prime_all_curvewt: 1686 classes, weight sum 1740, rank counts [546, 763, 347, 30]
[    2.0s maxrss 0.94GB] family prime_1e4_curvewt: 1357 classes, weight sum 1383, rank counts [416, 624, 288, 29]
[    2.0s maxrss 0.94GB] family prime_1e4_rank01: 1040 classes, weight sum 1040, rank counts [416, 624, 0, 0]
[    2.0s maxrss 0.94GB] family all: 437226 classes, weight sum 437226, rank counts [168760, 222439, 45496, 531]
[    2.0s maxrss 0.94GB] family all_1e4: 399184 classes, weight sum 399184, rank counts [152310, 202817, 43527, 530]
[    2.0s maxrss 0.94GB] family composite_all: 435540 classes, weight sum 435540, rank counts [168214, 221676, 45149, 501]
[    2.0s maxrss 0.94GB] family composite_1e4: 397827 classes, weight sum 397827, rank counts [151894, 202193, 43239, 501]
[    2.0s maxrss 0.94GB] family rough3_composite_1e4: 26322 classes, weight sum 26322, rank counts [9055, 13081, 4060, 126]
[    2.0s maxrss 0.94GB] family rough7_composite_1e4: 8281 classes, weight sum 8281, rank counts [2870, 4003, 1337, 71]
[    2.0s maxrss 0.94GB] family prime_1e4_4e4: 547 classes, weight sum 547, rank counts [154, 253, 129, 11]
[    2.0s maxrss 0.94GB] family prime_4e4_1e5: 810 classes, weight sum 810, rank counts [262, 371, 159, 18]
[    2.0s maxrss 0.94GB] family rough7_composite_1e4_4e4: 2946 classes, weight sum 2946, rank counts [989, 1488, 456, 13]
[    2.0s maxrss 0.94GB] family rough7_composite_4e4_1e5: 5335 classes, weight sum 5335, rank counts [1881, 2515, 881, 58]
[    2.0s maxrss 0.94GB] family all_1e4_4e4: 131640 classes, weight sum 131640, rank counts [51410, 67966, 12190, 74]
[    2.0s maxrss 0.94GB] family all_4e4_1e5: 267544 classes, weight sum 267544, rank counts [100900, 134851, 31337, 456]
[    2.0s maxrss 0.94GB] family prime_W1: 687 classes, weight sum 687, rank counts [195, 322, 154, 16]
[    2.0s maxrss 0.94GB] family prime_W2: 670 classes, weight sum 670, rank counts [221, 302, 134, 13]
[    2.0s maxrss 0.94GB] family rough7_composite_W1: 3858 classes, weight sum 3858, rank counts [1299, 1948, 593, 18]
[    2.0s maxrss 0.94GB] family rough7_composite_W2: 4423 classes, weight sum 4423, rank counts [1571, 2055, 744, 53]
[    2.1s maxrss 0.94GB] family all_W1: 176159 classes, weight sum 176159, rank counts [68322, 90792, 16917, 128]
[    2.1s maxrss 0.94GB] family all_W2: 223025 classes, weight sum 223025, rank counts [83988, 112025, 26610, 402]
[    2.3s maxrss 1.30GB] eps check (prime N): a_N == (-1)^rank on 1686 of 1686 classes
[    2.4s maxrss 1.62GB] loaded A and NN
[    5.3s maxrss 1.74GB] prime_all: D_ss first 6 [0.059, 0.335, 0.619, 0.813, 1.161, 1.068]  se [0.043, 0.074, 0.095, 0.117, 0.133, 0.148]  median se 0.515
[    5.3s maxrss 1.74GB] prime_1e4: D_ss first 6 [0.077, 0.363, 0.673, 0.811, 1.236, 1.079]  se [0.05, 0.087, 0.11, 0.137, 0.155, 0.173]  median se 0.590
[    5.3s maxrss 1.74GB] all: D_ss first 6 [0.435, 1.026, 1.367, 1.47, 1.411, 1.346]  se [0.002, 0.004, 0.006, 0.007, 0.009, 0.009]  median se 0.034
[    5.3s maxrss 1.74GB] all_1e4: D_ss first 6 [0.44, 1.035, 1.375, 1.477, 1.414, 1.352]  se [0.003, 0.005, 0.006, 0.008, 0.009, 0.01]  median se 0.035
[    5.3s maxrss 1.74GB] done


==> anc/scripts/ss_03_data_K40.log <==
[    2.1s maxrss 0.94GB] family prime_all: 1686 classes, weight sum 1686, rank counts [546, 763, 347, 30]
[    2.1s maxrss 0.94GB] family prime_1e4: 1357 classes, weight sum 1357, rank counts [416, 624, 288, 29]
[    2.1s maxrss 0.94GB] family prime_all_curvewt: 1686 classes, weight sum 1740, rank counts [546, 763, 347, 30]
[    2.1s maxrss 0.94GB] family prime_1e4_curvewt: 1357 classes, weight sum 1383, rank counts [416, 624, 288, 29]
[    2.1s maxrss 0.94GB] family prime_1e4_rank01: 1040 classes, weight sum 1040, rank counts [416, 624, 0, 0]
[    2.1s maxrss 0.94GB] family all: 437226 classes, weight sum 437226, rank counts [168760, 222439, 45496, 531]
[    2.1s maxrss 0.94GB] family all_1e4: 399184 classes, weight sum 399184, rank counts [152310, 202817, 43527, 530]
[    2.1s maxrss 0.94GB] family composite_all: 435540 classes, weight sum 435540, rank counts [168214, 221676, 45149, 501]
[    2.1s maxrss 0.94GB] family composite_1e4: 397827 classes, weight sum 397827, rank counts [151894, 202193, 43239, 501]
[    2.1s maxrss 0.94GB] family rough3_composite_1e4: 26322 classes, weight sum 26322, rank counts [9055, 13081, 4060, 126]
[    2.1s maxrss 0.94GB] family rough7_composite_1e4: 8281 classes, weight sum 8281, rank counts [2870, 4003, 1337, 71]
[    2.1s maxrss 0.94GB] family prime_1e4_4e4: 547 classes, weight sum 547, rank counts [154, 253, 129, 11]
[    2.1s maxrss 0.94GB] family prime_4e4_1e5: 810 classes, weight sum 810, rank counts [262, 371, 159, 18]
[    2.1s maxrss 0.94GB] family rough7_composite_1e4_4e4: 2946 classes, weight sum 2946, rank counts [989, 1488, 456, 13]
[    2.1s maxrss 0.94GB] family rough7_composite_4e4_1e5: 5335 classes, weight sum 5335, rank counts [1881, 2515, 881, 58]
[    2.1s maxrss 0.94GB] family all_1e4_4e4: 131640 classes, weight sum 131640, rank counts [51410, 67966, 12190, 74]
[    2.1s maxrss 0.94GB] family all_4e4_1e5: 267544 classes, weight sum 267544, rank counts [100900, 134851, 31337, 456]
[    2.1s maxrss 0.94GB] family prime_W1: 687 classes, weight sum 687, rank counts [195, 322, 154, 16]
[    2.1s maxrss 0.94GB] family prime_W2: 670 classes, weight sum 670, rank counts [221, 302, 134, 13]
[    2.1s maxrss 0.94GB] family rough7_composite_W1: 3858 classes, weight sum 3858, rank counts [1299, 1948, 593, 18]
[    2.1s maxrss 0.94GB] family rough7_composite_W2: 4423 classes, weight sum 4423, rank counts [1571, 2055, 744, 53]
[    2.1s maxrss 0.94GB] family all_W1: 176159 classes, weight sum 176159, rank counts [68322, 90792, 16917, 128]
[    2.1s maxrss 0.94GB] family all_W2: 223025 classes, weight sum 223025, rank counts [83988, 112025, 26610, 402]
[    2.2s maxrss 0.94GB] eps check (prime N): a_N == (-1)^rank on 1686 of 1686 classes
[    2.3s maxrss 1.04GB] loaded A and NN
[    3.5s maxrss 1.06GB] prime_all: D_ss first 6 [0.26, 0.923, 1.092, 0.748, -0.049, -0.205]  se [0.046, 0.074, 0.102, 0.121, 0.142, 0.157]  median se 0.325
[    3.5s maxrss 1.06GB] prime_1e4: D_ss first 6 [0.295, 0.957, 1.151, 0.743, -0.038, -0.216]  se [0.054, 0.087, 0.119, 0.141, 0.164, 0.182]  median se 0.373
[    3.5s maxrss 1.06GB] all: D_ss first 6 [0.846, 1.438, 1.135, 0.444, -0.323, -1.074]  se [0.002, 0.005, 0.006, 0.008, 0.009, 0.01]  median se 0.021
[    3.5s maxrss 1.06GB] all_1e4: D_ss first 6 [0.853, 1.443, 1.138, 0.435, -0.338, -1.096]  se [0.003, 0.005, 0.007, 0.008, 0.01, 0.011]  median se 0.022
[    3.5s maxrss 1.06GB] done


==> anc/scripts/ss_04_compare.log <==
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:72: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'diff_{a}_minus_{b}'] = d; out[f'se_diff_{a}_minus_{b}'] = s; out[f'z_diff_{a}_minus_{b}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:72: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'diff_{a}_minus_{b}'] = d; out[f'se_diff_{a}_minus_{b}'] = s; out[f'z_diff_{a}_minus_{b}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:72: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'diff_{a}_minus_{b}'] = d; out[f'se_diff_{a}_minus_{b}'] = s; out[f'z_diff_{a}_minus_{b}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:72: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'diff_{a}_minus_{b}'] = d; out[f'se_diff_{a}_minus_{b}'] = s; out[f'z_diff_{a}_minus_{b}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:72: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'diff_{a}_minus_{b}'] = d; out[f'se_diff_{a}_minus_{b}'] = s; out[f'z_diff_{a}_minus_{b}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:72: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'diff_{a}_minus_{b}'] = d; out[f'se_diff_{a}_minus_{b}'] = s; out[f'z_diff_{a}_minus_{b}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:72: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'diff_{a}_minus_{b}'] = d; out[f'se_diff_{a}_minus_{b}'] = s; out[f'z_diff_{a}_minus_{b}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:72: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'diff_{a}_minus_{b}'] = d; out[f'se_diff_{a}_minus_{b}'] = s; out[f'z_diff_{a}_minus_{b}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:72: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'diff_{a}_minus_{b}'] = d; out[f'se_diff_{a}_minus_{b}'] = s; out[f'z_diff_{a}_minus_{b}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:72: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'diff_{a}_minus_{b}'] = d; out[f'se_diff_{a}_minus_{b}'] = s; out[f'z_diff_{a}_minus_{b}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:72: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'diff_{a}_minus_{b}'] = d; out[f'se_diff_{a}_minus_{b}'] = s; out[f'z_diff_{a}_minus_{b}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:72: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'diff_{a}_minus_{b}'] = d; out[f'se_diff_{a}_minus_{b}'] = s; out[f'z_diff_{a}_minus_{b}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:65: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:69: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:72: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'diff_{a}_minus_{b}'] = d; out[f'se_diff_{a}_minus_{b}'] = s; out[f'z_diff_{a}_minus_{b}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:72: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'diff_{a}_minus_{b}'] = d; out[f'se_diff_{a}_minus_{b}'] = s; out[f'z_diff_{a}_minus_{b}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:72: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'diff_{a}_minus_{b}'] = d; out[f'se_diff_{a}_minus_{b}'] = s; out[f'z_diff_{a}_minus_{b}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:72: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'diff_{a}_minus_{b}'] = d; out[f'se_diff_{a}_minus_{b}'] = s; out[f'z_diff_{a}_minus_{b}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:72: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'diff_{a}_minus_{b}'] = d; out[f'se_diff_{a}_minus_{b}'] = s; out[f'z_diff_{a}_minus_{b}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:72: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'diff_{a}_minus_{b}'] = d; out[f'se_diff_{a}_minus_{b}'] = s; out[f'z_diff_{a}_minus_{b}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:72: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'diff_{a}_minus_{b}'] = d; out[f'se_diff_{a}_minus_{b}'] = s; out[f'z_diff_{a}_minus_{b}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:72: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'diff_{a}_minus_{b}'] = d; out[f'se_diff_{a}_minus_{b}'] = s; out[f'z_diff_{a}_minus_{b}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:72: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'diff_{a}_minus_{b}'] = d; out[f'se_diff_{a}_minus_{b}'] = s; out[f'z_diff_{a}_minus_{b}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:72: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'diff_{a}_minus_{b}'] = d; out[f'se_diff_{a}_minus_{b}'] = s; out[f'z_diff_{a}_minus_{b}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:72: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'diff_{a}_minus_{b}'] = d; out[f'se_diff_{a}_minus_{b}'] = s; out[f'z_diff_{a}_minus_{b}'] = z
/path/to/WORK/p2/revision3/scratch/ss_04_compare.py:72: PerformanceWarning: DataFrame is highly fragmented.  This is usually the result of calling `frame.insert` many times, which has poor performance.  Consider joining all columns at once using pd.concat(axis=1) instead. To get a de-fragmented frame, use `newframe = frame.copy()`
  out[f'diff_{a}_minus_{b}'] = d; out[f'se_diff_{a}_minus_{b}'] = s; out[f'z_diff_{a}_minus_{b}'] = z
K=40: max trunc_err 2.39e-04; P range [-1.889, 1.968]
K=100: max trunc_err 7.57e-04; P range [-1.974, 2.011]
    grid                            family            statistic  n_classes  chi2_over_dof  p_chi2  max_abs_z  bin_at_max  n_absz_gt3  chi2_vs_zero   alpha  se_alpha  chi2_after_alpha  chi2full_over_dof_corrected  hotelling_p  alpha_gls  se_alpha_gls
0     40                         prime_1e4          SS_eq7_norm     1357.0         3.6411  0.0000     3.9161           0           4      652.3373  0.8210    0.0356          120.3470                       3.8889          0.0     0.8562        0.0327
1     40                         prime_1e4  pairs_weighted_mean     1357.0         2.4581  0.0000     3.1661           4           3      514.3748  0.8356    0.0402           81.5594                          NaN          NaN        NaN           NaN
2     40                         prime_all          SS_eq7_norm     1686.0         4.8195  0.0000     5.3153           0           5      820.7162  0.7968    0.0307          149.1019                       4.9826          0.0     0.8416        0.0282
3     40                         prime_all  pairs_weighted_mean     1686.0         2.5676  0.0000     3.2642           4           4      535.0302  0.8318    0.0392           84.2632                          NaN          NaN        NaN           NaN
4     40                 prime_all_curvewt          SS_eq7_norm     1686.0         4.4954  0.0000     5.1802           0           5      823.5516  0.8053    0.0308          139.8466                          NaN          NaN        NaN           NaN
5     40                 prime_all_curvewt  pairs_weighted_mean     1686.0         2.4367  0.0000     3.0805           0           2      535.2259  0.8394    0.0394           80.8328                          NaN          NaN        NaN           NaN
6     40                 prime_1e4_curvewt          SS_eq7_norm     1357.0         3.4448  0.0000     3.7168           0           4      648.0248  0.8284    0.0359          114.9155                          NaN          NaN        NaN           NaN
7     40                 prime_1e4_curvewt  pairs_weighted_mean     1357.0         2.3406  0.0000     3.1206          26           2      513.9106  0.8428    0.0404           78.4785                          NaN          NaN        NaN           NaN
8     40                  prime_1e4_rank01          SS_eq7_norm     1040.0         3.9360  0.0000     9.2504           0           3     1103.3144  1.2087    0.0387          128.3777                          NaN          NaN        NaN           NaN
9     40                  prime_1e4_rank01  pairs_weighted_mean     1040.0         3.1108  0.0000     8.1498           0           2      879.2375  1.2220    0.0437           98.6682                          NaN          NaN        NaN           NaN
10    40                               all          SS_eq7_norm   437226.0      5963.1596  0.0000   187.8872           9          38   668373.4205  1.2875    0.0019       215968.7799                    7713.1024          0.0     1.2222        0.0017
11    40                               all  pairs_weighted_mean   437226.0      4534.5258  0.0000   163.2859           9          39   500299.8572  1.2955    0.0022       163880.1718                          NaN          NaN        NaN           NaN
12    40                           all_1e4          SS_eq7_norm   399184.0      5445.1594  0.0000   179.1558           9          38   601014.6027  1.2919    0.0020       197188.3968                    7007.6631          0.0     1.2290        0.0018
13    40                           all_1e4  pairs_weighted_mean   399184.0      4443.7074  0.0000   161.6266           9          39   489341.9918  1.2956    0.0023       160633.1918                          NaN          NaN        NaN           NaN
14    40                     composite_all          SS_eq7_norm   435540.0      5982.2763  0.0000   188.0807           9          38   668669.2115  1.2896    0.0019       216493.8932                          NaN          NaN        NaN           NaN
15    40                     composite_all  pairs_weighted_mean   435540.0      4546.7660  0.0000   163.4516           9          38   500409.2901  1.2970    0.0022       164240.3708                          NaN          NaN        NaN           NaN
16    40                     composite_1e4          SS_eq7_norm   397827.0      5462.1105  0.0000   179.3519           9          38   601334.7859  1.2936    0.0020       197686.8211                    7040.2723          0.0     1.2310        0.0018
17    40                     composite_1e4  pairs_weighted_mean   397827.0      4455.8104  0.0000   161.7949           9          39   489467.3374  1.2972    0.0023       160993.3722                          NaN          NaN        NaN           NaN
18    40              rough3_composite_1e4          SS_eq7_norm    26322.0        41.0343  0.0000    11.3239          29          28    18217.8560  1.0443    0.0081         1611.4636                      54.7453          0.0     1.0718        0.0074
19    40              rough3_composite_1e4  pairs_weighted_mean    26322.0        34.4761  0.0000    10.0883          33          27    14766.8713  1.0490    0.0091         1349.8095                          NaN          NaN        NaN           NaN
20    40              rough7_composite_1e4          SS_eq7_norm     8281.0         8.8041  0.0000     7.7994           0          17     4264.5949  0.9123    0.0145          315.6418                      10.0565          0.0     0.9370        0.0132
21    40              rough7_composite_1e4  pairs_weighted_mean     8281.0         7.0540  0.0000     7.5451           0           9     3419.2805  0.9152    0.0163          255.0182                          NaN          NaN        NaN           NaN
22    40                     prime_1e4_4e4          SS_eq7_norm      547.0         2.9278  0.0000     5.2502           0           1      287.2560  0.7516    0.0544           96.2559                          NaN          NaN        NaN           NaN
23    40                     prime_1e4_4e4  pairs_weighted_mean      547.0         2.7338  0.0000     4.9306           0           1      256.4672  0.7488    0.0582           90.6929                          NaN          NaN        NaN           NaN
24    40                     prime_4e4_1e5          SS_eq7_norm      810.0         1.6332  0.0069     2.7071          11           0      404.4557  0.8727    0.0469           57.9490                          NaN          NaN        NaN           NaN
25    40                     prime_4e4_1e5  pairs_weighted_mean      810.0         1.5040  0.0212     2.8034          26           0      369.2566  0.8621    0.0484           52.0428                          NaN          NaN        NaN           NaN
26    40          rough7_composite_1e4_4e4          SS_eq7_norm     2946.0         4.4838  0.0000     6.5099           0           4     1614.4647  0.8862    0.0232          155.2890                          NaN          NaN        NaN           NaN
27    40          rough7_composite_1e4_4e4  pairs_weighted_mean     2946.0         4.2793  0.0000     6.8856           0           3     1425.7278  0.8802    0.0246          147.4808                          NaN          NaN        NaN           NaN
28    40          rough7_composite_4e4_1e5          SS_eq7_norm     5335.0         5.5771  0.0000     5.0220           0           8     2699.7886  0.9252    0.0185          206.7694                          NaN          NaN        NaN           NaN
29    40          rough7_composite_4e4_1e5  pairs_weighted_mean     5335.0         5.2616  0.0000     5.8493           0           7     2522.7283  0.9227    0.0191          194.1203                          NaN          NaN        NaN           NaN
30    40                       all_1e4_4e4          SS_eq7_norm   131640.0      1853.5252  0.0000   105.9100           9          38   212939.6434  1.2852    0.0034        66950.9573                          NaN          NaN        NaN           NaN
31    40                       all_1e4_4e4  pairs_weighted_mean   131640.0      1654.1702  0.0000    99.9119           9          38   190258.7819  1.2919    0.0036        59492.7027                          NaN          NaN        NaN           NaN
32    40                       all_4e4_1e5          SS_eq7_norm   267544.0      3603.3055  0.0000   144.7759           9          39   390416.2367  1.2954    0.0025       130626.2187                          NaN          NaN        NaN           NaN
33    40                       all_4e4_1e5  pairs_weighted_mean   267544.0      3371.4681  0.0000   140.4746           9          39   368022.0347  1.2965    0.0026       121990.5609                          NaN          NaN        NaN           NaN
34    40                          prime_W1          SS_eq7_norm      687.0         2.8495  0.0000     4.2595           0           1      356.6283  0.7895    0.0488           95.4111                          NaN          NaN        NaN           NaN
35    40                          prime_W1  pairs_weighted_mean      687.0         2.3940  0.0000     3.3238           0           1      315.0372  0.8065    0.0529           82.3593                          NaN          NaN        NaN           NaN
36    40                          prime_W2          SS_eq7_norm      670.0         1.5223  0.0182     2.9882          26           0      326.3150  0.8558    0.0518           53.1385                          NaN          NaN        NaN           NaN
37    40                          prime_W2  pairs_weighted_mean      670.0         1.4316  0.0376     3.0384          26           1      307.1469  0.8488    0.0528           49.0688                          NaN          NaN        NaN           NaN
38    40               rough7_composite_W1          SS_eq7_norm     3858.0         5.7612  0.0000     6.3552           0           7     2108.2984  0.8937    0.0205          203.5263                          NaN          NaN        NaN           NaN
39    40               rough7_composite_W1  pairs_weighted_mean     3858.0         5.4189  0.0000     6.3283           0           5     1840.4801  0.8939    0.0220          193.5336                          NaN          NaN        NaN           NaN
40    40               rough7_composite_W2          SS_eq7_norm     4423.0         4.3579  0.0000     4.8375           0           5     2210.2685  0.9268    0.0205          161.5313                          NaN          NaN        NaN           NaN
41    40               rough7_composite_W2  pairs_weighted_mean     4423.0         4.3454  0.0000     5.5651           0           5     2118.3180  0.9229    0.0209          160.1468                          NaN          NaN        NaN           NaN
42    40                            all_W1          SS_eq7_norm   176159.0      2459.2196  0.0000   121.1916           9          38   280235.8702  1.2880    0.0029        88796.1820                          NaN          NaN        NaN           NaN
43    40                            all_W1  pairs_weighted_mean   176159.0      2141.2883  0.0000   112.8999           9          38   244201.9901  1.2947    0.0032        76986.4890                          NaN          NaN        NaN           NaN
44    40                            all_W2          SS_eq7_norm   223025.0      2996.7059  0.0000   132.2202           9          38   322971.0517  1.2952    0.0028       108740.3093                          NaN          NaN        NaN           NaN
45    40                            all_W2  pairs_weighted_mean   223025.0      2865.1473  0.0000   129.7365           9          38   311601.0123  1.2961    0.0028       103756.5248                          NaN          NaN        NaN           NaN
46    40         prime_1e4 - composite_1e4   difference_SS_norm        NaN        18.7541  0.0000    10.4444           0          21           NaN     NaN       NaN               NaN                          NaN          NaN        NaN           NaN
47    40         prime_all - composite_all   difference_SS_norm        NaN        23.2726  0.0000    12.7663           0          25           NaN     NaN       NaN               NaN                          NaN          NaN        NaN           NaN
48    40  prime_1e4 - rough7_composite_1e4   difference_SS_norm        NaN         1.3800  0.0554     2.5058          13           0           NaN     NaN       NaN               NaN                          NaN          NaN        NaN           NaN
49    40  prime_1e4 - rough3_composite_1e4   difference_SS_norm        NaN         1.9071  0.0005     2.8181           1           0           NaN     NaN       NaN               NaN                          NaN          NaN        NaN           NaN
50   100                         prime_1e4          SS_eq7_norm     1357.0         2.0800  0.0000     3.8039          40           3      703.3330  0.8118    0.0355          179.8831                       2.2359          0.0     0.8390        0.0308
51   100                         prime_1e4  pairs_weighted_mean     1357.0         1.5593  0.0003     2.9892          43           0      567.7720  0.8344    0.0403          139.0396                          NaN          NaN        NaN           NaN
52   100                         prime_all          SS_eq7_norm     1686.0         2.4494  0.0000     4.0536           1           8      862.1620  0.7897    0.0306          197.8471                       2.6115          0.0     0.8276        0.0266
53   100                         prime_all  pairs_weighted_mean     1686.0         1.5899  0.0002     3.0503          43           1      587.3799  0.8310    0.0393          140.5183                          NaN          NaN        NaN           NaN
54   100                 prime_all_curvewt          SS_eq7_norm     1686.0         2.3586  0.0000     3.9010           1           7      867.8220  0.7989    0.0308          193.1084                          NaN          NaN        NaN           NaN
55   100                 prime_all_curvewt  pairs_weighted_mean     1686.0         1.5549  0.0003     2.9208          28           0      587.8405  0.8391    0.0396          138.9846                          NaN          NaN        NaN           NaN
56   100                 prime_1e4_curvewt          SS_eq7_norm     1357.0         2.0164  0.0000     3.5628          40           3      700.5792  0.8203    0.0358          176.4886                          NaN          NaN        NaN           NaN
57   100                 prime_1e4_curvewt  pairs_weighted_mean     1357.0         1.5270  0.0005     2.9038          28           0      567.3112  0.8420    0.0406          137.5687                          NaN          NaN        NaN           NaN
58   100                  prime_1e4_rank01          SS_eq7_norm     1040.0         2.4896  0.0000     9.5047           0           3     1111.2058  1.1829    0.0398          227.8353                          NaN          NaN        NaN           NaN
59   100                  prime_1e4_rank01  pairs_weighted_mean     1040.0         2.1603  0.0000     8.6155           0           4      905.7389  1.2053    0.0452          195.4269                          NaN          NaN        NaN           NaN
60   100                               all          SS_eq7_norm   437226.0      2399.1023  0.0000   119.5408          22          98   660892.4819  1.2941    0.0019       216986.6430                    3236.2110          0.0     1.2198        0.0017
61   100                               all  pairs_weighted_mean   437226.0      1846.7025  0.0000   104.2833          22          98   496046.8894  1.3121    0.0023       166000.1127                          NaN          NaN        NaN           NaN
62   100                           all_1e4          SS_eq7_norm   399184.0      2191.1511  0.0000   114.1712          22          98   594837.4871  1.2985    0.0021       198151.6251                    2939.3153          0.0     1.2265        0.0018
63   100                           all_1e4  pairs_weighted_mean   399184.0      1809.2566  0.0000   103.2486          22          98   485175.2756  1.3121    0.0023       162675.3139                          NaN          NaN        NaN           NaN
64   100                     composite_all          SS_eq7_norm   435540.0      2406.5197  0.0000   119.5776          22          98   661041.1214  1.2961    0.0019       217503.3516                          NaN          NaN        NaN           NaN
65   100                     composite_all  pairs_weighted_mean   435540.0      1851.6436  0.0000   104.2936          22          98   496114.0771  1.3137    0.0023       166366.0560                          NaN          NaN        NaN           NaN
66   100                     composite_1e4          SS_eq7_norm   397827.0      2197.7682  0.0000   114.2030          22          98   595058.5135  1.3002    0.0021       198641.3840                    2953.5365          0.0     1.2287        0.0018
67   100                     composite_1e4  pairs_weighted_mean   397827.0      1814.1430  0.0000   103.2616          22          98   485260.3288  1.3137    0.0023       163040.9094                          NaN          NaN        NaN           NaN
68   100              rough3_composite_1e4          SS_eq7_norm    26322.0        17.9495  0.0000    10.8721           0          55    18421.0025  1.0476    0.0081         1760.6112                      23.0643          0.0     1.0764        0.0073
69   100              rough3_composite_1e4  pairs_weighted_mean    26322.0        14.8442  0.0000     9.8577           0          53    14945.2276  1.0618    0.0091         1438.7227                          NaN          NaN        NaN           NaN
70   100              rough7_composite_1e4          SS_eq7_norm     8281.0         4.0116  0.0000     5.8720           1          11     4335.1097  0.9135    0.0145          365.5430                       4.4465          0.0     0.9376        0.0130
71   100              rough7_composite_1e4  pairs_weighted_mean     8281.0         3.1393  0.0000     4.9977           1           6     3496.8305  0.9253    0.0163          293.0625                          NaN          NaN        NaN           NaN
72   100                     prime_1e4_4e4          SS_eq7_norm      547.0         1.9339  0.0000     3.8156           1           3      360.4983  0.7420    0.0538          170.3968                          NaN          NaN        NaN           NaN
73   100                     prime_1e4_4e4  pairs_weighted_mean      547.0         1.7902  0.0000     3.4840           1           2      328.1887  0.7511    0.0580          160.6269                          NaN          NaN        NaN           NaN
74   100                     prime_4e4_1e5          SS_eq7_norm      810.0         1.3363  0.0139     2.8450          79           0      462.0136  0.8617    0.0469          124.9483                          NaN          NaN        NaN           NaN
75   100                     prime_4e4_1e5  pairs_weighted_mean      810.0         1.2471  0.0477     2.5836          79           0      428.2482  0.8581    0.0486          116.1837                          NaN          NaN        NaN           NaN
76   100          rough7_composite_1e4_4e4          SS_eq7_norm     2946.0         2.2827  0.0000     4.5027           0           5     1657.3016  0.8859    0.0232          204.1880                          NaN          NaN        NaN           NaN
77   100          rough7_composite_1e4_4e4  pairs_weighted_mean     2946.0         2.1284  0.0000     4.4478           0           3     1469.5145  0.8916    0.0250          193.9881                          NaN          NaN        NaN           NaN
78   100          rough7_composite_4e4_1e5          SS_eq7_norm     5335.0         2.7136  0.0000     4.5088           1           4     2773.6667  0.9272    0.0185          255.8463                          NaN          NaN        NaN           NaN
79   100          rough7_composite_4e4_1e5  pairs_weighted_mean     5335.0         2.4993  0.0000     4.2590           1           5     2598.3270  0.9326    0.0192          237.5841                          NaN          NaN        NaN           NaN
80   100                       all_1e4_4e4          SS_eq7_norm   131640.0       746.5111  0.0000    67.1338          22          96   210058.1818  1.2918    0.0034        67370.6727                          NaN          NaN        NaN           NaN
81   100                       all_1e4_4e4  pairs_weighted_mean   131640.0       675.5621  0.0000    63.6339          22          96   187880.2359  1.3100    0.0037        60419.0138                          NaN          NaN        NaN           NaN
82   100                       all_4e4_1e5          SS_eq7_norm   267544.0      1449.8512  0.0000    92.4894          22          97   386957.6847  1.3020    0.0026       131227.4712                          NaN          NaN        NaN           NaN
83   100                       all_4e4_1e5  pairs_weighted_mean   267544.0      1371.3340  0.0000    89.7408          22          97   364969.8298  1.3126    0.0027       123433.6380                          NaN          NaN        NaN           NaN
84   100                          prime_W1          SS_eq7_norm      687.0         1.8070  0.0000     3.5954          40           2      420.2835  0.7815    0.0485          160.3745                          NaN          NaN        NaN           NaN
85   100                          prime_W1  pairs_weighted_mean      687.0         1.4473  0.0023     3.2673          40           1      365.6528  0.8108    0.0530          132.0076                          NaN          NaN        NaN           NaN
86   100                          prime_W2          SS_eq7_norm      670.0         1.2345  0.0559     2.8051          79           0      378.1742  0.8416    0.0518          114.0973                          NaN          NaN        NaN           NaN
87   100                          prime_W2  pairs_weighted_mean      670.0         1.1613  0.1290     2.5534          66           0      360.5525  0.8431    0.0530          107.3646                          NaN          NaN        NaN           NaN
88   100               rough7_composite_W1          SS_eq7_norm     3858.0         2.8254  0.0000     5.1205           0           7     2167.9893  0.8956    0.0205          256.5528                          NaN          NaN        NaN           NaN
89   100               rough7_composite_W1  pairs_weighted_mean     3858.0         2.5448  0.0000     5.0478           0           5     1903.2337  0.9070    0.0222          236.9483                          NaN          NaN        NaN           NaN
90   100               rough7_composite_W2          SS_eq7_norm     4423.0         2.2886  0.0000     4.3833           1           3     2279.3235  0.9277    0.0204          216.3091                          NaN          NaN        NaN           NaN
91   100               rough7_composite_W2  pairs_weighted_mean     4423.0         2.1737  0.0000     4.1250           1           3     2188.8693  0.9321    0.0209          206.8555                          NaN          NaN        NaN           NaN
92   100                            all_W1          SS_eq7_norm   176159.0       990.2620  0.0000    76.9816          22          96   276728.2465  1.2948    0.0030        89311.7931                          NaN          NaN        NaN           NaN
93   100                            all_W1  pairs_weighted_mean   176159.0       873.8255  0.0000    71.9151          22          96   241504.2010  1.3124    0.0032        78126.8349                          NaN          NaN        NaN           NaN
94   100                            all_W2          SS_eq7_norm   223025.0      1205.7795  0.0000    84.4431          22          97   320164.9810  1.3017    0.0028       109250.4144                          NaN          NaN        NaN           NaN
95   100                            all_W2  pairs_weighted_mean   223025.0      1165.1544  0.0000    82.8140          22          97   309033.6229  1.3122    0.0029       104966.3606                          NaN          NaN        NaN           NaN
96   100         prime_1e4 - composite_1e4   difference_SS_norm        NaN         8.3612  0.0000     7.7190           1          24           NaN     NaN       NaN               NaN                          NaN          NaN        NaN           NaN
97   100         prime_all - composite_all   difference_SS_norm        NaN        10.1585  0.0000     9.3077           1          28           NaN     NaN       NaN               NaN                          NaN          NaN        NaN           NaN
98   100  prime_1e4 - rough7_composite_1e4   difference_SS_norm        NaN         1.1091  0.2142     3.0358          40           1           NaN     NaN       NaN               NaN                          NaN          NaN        NaN           NaN
99   100  prime_1e4 - rough3_composite_1e4   difference_SS_norm        NaN         1.4178  0.0038     3.4453          40           2           NaN     NaN       NaN               NaN                          NaN          NaN        NaN           NaN


==> anc/scripts/ss_04_compare.py <==
"""ss_04_compare.py -- data (ss_03) vs Sawin-Sutherland eq. (7) prediction (ss_02), K = 40 and K = 100.

Per bin: z = (D - P) / se.  Per family: chi2_diag = sum z^2 (dof K; bins treated as separate), chi2 against zero,
amplitude fit D = alpha P (weighted LS, se_alpha = 1/sqrt(sum P^2/se^2)) and the residual chi2 (dof K-1); for unit-weight
families also the full-covariance Hotelling test T^2 = (D-P)' S^-1 (D-P) with S = sample covariance of the per-curve
vectors / n, F = (n-K)/(K(n-1)) T^2 ~ F(K, n-K), and GLS alpha.  Same diagonal statistics for the pairs-weighted mean M_pw.
Prime minus composite differences: z = (D_prime - D_comp)/sqrt(se_p^2 + se_c^2) (disjoint samples).
P = truncation (Q, M) = (3000, 10000); trunc_err = |P(3000,3000) - P| + |P(10000,3000) - P(3000,3000)|.
Outputs: csv/ss_compare_K{40,100}.csv (per bin), csv/ss_summary.csv (per family/statistic/grid).
Run: /opt/local/bin/python ss_04_compare.py
"""
import os
os.environ.setdefault('VECLIB_MAXIMUM_THREADS', '1'); os.environ.setdefault('OMP_NUM_THREADS', '1')
import numpy as np, pandas as pd
from scipy import stats

HERE = os.path.dirname(os.path.abspath(__file__)); REV = os.path.dirname(HERE); CSV = os.path.join(REV, 'csv')
MAIN = ['prime_1e4', 'prime_all', 'prime_all_curvewt', 'prime_1e4_curvewt', 'prime_1e4_rank01', 'all', 'all_1e4',
        'composite_all', 'composite_1e4', 'rough3_composite_1e4', 'rough7_composite_1e4',
        'prime_1e4_4e4', 'prime_4e4_1e5', 'rough7_composite_1e4_4e4', 'rough7_composite_4e4_1e5', 'all_1e4_4e4', 'all_4e4_1e5',
        'prime_W1', 'prime_W2', 'rough7_composite_W1', 'rough7_composite_W2', 'all_W1', 'all_W2']


def diag_stats(D, se, P):
    z = (D - P) / se; w = 1 / se ** 2
    alpha = np.sum(w * D * P) / np.sum(w * P * P); se_a = 1 / np.sqrt(np.sum(w * P * P))
    K = len(D); c2 = float(np.sum(z * z)); c2a = float(np.sum(((D - alpha * P) / se) ** 2))
    i = int(np.argmax(np.abs(z)))
    # constant offset D = P + beta, and joint D = a P + b (weighted LS, diagonal)
    beta = np.sum(w * (D - P)) / np.sum(w); se_b = 1 / np.sqrt(np.sum(w)); c2b = float(np.sum(((D - P - beta) / se) ** 2))
    X = np.c_[P, np.ones(K)]; XtW = X.T * w; cov_ab = np.linalg.inv(XtW @ X); ab = cov_ab @ (XtW @ D)
    c2ab = float(np.sum(((D - X @ ab) / se) ** 2))
    extra = dict(beta=beta, se_beta=se_b, chi2_after_beta=c2b, p_after_beta=stats.chi2.sf(c2b, K - 1),
                 a_joint=ab[0], se_a_joint=np.sqrt(cov_ab[0, 0]), b_joint=ab[1], se_b_joint=np.sqrt(cov_ab[1, 1]),
                 chi2_after_ab=c2ab, p_after_ab=stats.chi2.sf(c2ab, K - 2))
    return dict(**extra,chi2_diag=c2, dof=K, chi2_over_dof=c2 / K, p_chi2=stats.chi2.sf(c2, K), chi2_vs_zero=float(np.sum((D / se) ** 2)),
                p_vs_zero=stats.chi2.sf(float(np.sum((D / se) ** 2)), K), max_abs_z=float(np.abs(z[i])), z_at_max=float(z[i]), bin_at_max=i,
                n_absz_gt2=int((np.abs(z) > 2).sum()), n_absz_gt3=int((np.abs(z) > 3).sum()),
                alpha=alpha, se_alpha=se_a, chi2_after_alpha=c2a, p_after_alpha=stats.chi2.sf(c2a, K - 1)), z


def main():
    summ = []
    for K in (40, 100):
        pr = pd.read_csv(os.path.join(CSV, f'ss_prediction_K{K}.csv'), comment='#')
        # P = most converged level (q <= 3000 squarefree, m <= 10000); truncation error = the last step in m plus the step in q
        P = pr['P_Q3000_M10000'].values
        terr = (np.abs(pr['P_Q3000_M3000'] - P) + np.abs(pr['P_Q10000_M3000'] - pr['P_Q3000_M3000'])).values
        da = pd.read_csv(os.path.join(CSV, f'ss_data_K{K}.csv'), comment='#')
        cov = np.load(os.path.join(HERE, f'ss_cov_K{K}.npz'))
        out = pd.DataFrame(dict(bin=pr.bin, y_lo=pr.y_lo, y_hi=pr.y_hi, P=P, trunc_err=terr))
        for fam in MAIN:
            x = da[da.family == fam].sort_values('bin'); assert len(x) == K, fam
            D = x.D_ss.values; se = x.se_ss.values; n = int(x.n_classes.iloc[0])
            st, z = diag_stats(D, se, P)
            row = dict(grid=K, family=fam, statistic='SS_eq7_norm', n_classes=n, weight_sum=float(x.weight_sum.iloc[0]), **st)
            if fam in cov.files:
                S = cov[fam]; r = D - P; T2 = float(r @ np.linalg.solve(S, r)); F = (n - K) / (K * (n - 1)) * T2
                Si_P = np.linalg.solve(S, P); a_g = float(Si_P @ D / (Si_P @ P)); se_g = float(1 / np.sqrt(Si_P @ P))
                T2_0 = float(D @ np.linalg.solve(S, D)); F0 = (n - K) / (K * (n - 1)) * T2_0
                row.update(hotelling_T2=T2, hotelling_F=F, hotelling_p=stats.f.sf(F, K, n - K),
                           chi2full_over_dof_corrected=T2 / K * (n - K - 2) / (n - 1), hotelling_p_vs_zero=stats.f.sf(F0, K, n - K),
                           alpha_gls=a_g, se_alpha_gls=se_g)
            summ.append(row)
            out[f'D_{fam}'] = D; out[f'se_{fam}'] = se; out[f'z_{fam}'] = z
            # pairs-weighted mean (secondary)
            st2, z2 = diag_stats(x.M_pw.values, x.se_pw.values, P)
            summ.append(dict(grid=K, family=fam, statistic='pairs_weighted_mean', n_classes=n, weight_sum=float(x.weight_sum.iloc[0]), **st2))
            out[f'Mpw_{fam}'] = x.M_pw.values; out[f'sepw_{fam}'] = x.se_pw.values; out[f'zpw_{fam}'] = z2
        for a, b in (('prime_1e4', 'composite_1e4'), ('prime_all', 'composite_all'), ('prime_1e4', 'rough7_composite_1e4'), ('prime_1e4', 'rough3_composite_1e4')):
            d = out[f'D_{a}'] - out[f'D_{b}']; s = np.sqrt(out[f'se_{a}'] ** 2 + out[f'se_{b}'] ** 2); z = (d / s).values
            out[f'diff_{a}_minus_{b}'] = d; out[f'se_diff_{a}_minus_{b}'] = s; out[f'z_diff_{a}_minus_{b}'] = z
            c2 = float(np.sum(z * z)); i = int(np.argmax(np.abs(z)))
            summ.append(dict(grid=K, family=f'{a} - {b}', statistic='difference_SS_norm', chi2_diag=c2, dof=K, chi2_over_dof=c2 / K,
                             p_chi2=stats.chi2.sf(c2, K), max_abs_z=float(abs(z[i])), z_at_max=float(z[i]), bin_at_max=i,
                             n_absz_gt2=int((np.abs(z) > 2).sum()), n_absz_gt3=int((np.abs(z) > 3).sum())))
        with open(os.path.join(CSV, f'ss_compare_K{K}.csv'), 'w') as f:
            f.write(f'# SS (2504.12295v2) eq. (7): data D (SS normalisation) vs prediction P (q<=3000 squarefree, m<=10000), K={K}; z=(D-P)/se; ss_04_compare.py\n')
            out.to_csv(f, index=False, float_format='%.6g')
        print(f'K={K}: max trunc_err {terr.max():.2e}; P range [{P.min():.3f}, {P.max():.3f}]')
    sm = pd.DataFrame(summ)
    with open(os.path.join(CSV, 'ss_summary.csv'), 'w') as f:
        f.write('# per family / statistic / grid: chi2 of data vs SS eq.(7) (diagonal, dof K), vs zero, amplitude alpha, Hotelling (unit weights); ss_04_compare.py\n')
        sm.to_csv(f, index=False, float_format='%.6g')
    pd.set_option('display.width', 250); pd.set_option('display.max_columns', 30)
    cols = ['grid', 'family', 'statistic', 'n_classes', 'chi2_over_dof', 'p_chi2', 'max_abs_z', 'bin_at_max', 'n_absz_gt3', 'chi2_vs_zero', 'alpha', 'se_alpha',
            'chi2_after_alpha', 'chi2full_over_dof_corrected', 'hotelling_p', 'alpha_gls', 'se_alpha_gls']
    print(sm[[c for c in cols if c in sm]].round(4).to_string())


if __name__ == '__main__':
    main()


==> anc/scripts/ss_05_figure.py <==
"""ss_05_figure.py -- figure for SS_PRIME_CONDUCTOR.md (run with `sage -python ss_05_figure.py`; needs matplotlib).
(a) prime conductor 1e4 <= N < 1e5 (1,357 classes), K = 40: data D in SS's eq. (7) normalisation (+- 2 SE) vs the SS (7)
    bin averages (step) and the r = 2000 bin averages (thin grey, cf. SS Fig. 4);
(b) residual D - P (K = 40) in the paper's two conductor windows and for composite N coprime to 210, with the fitted constant offsets;
(c) K = 100: composite N (all, 1e4 <= N < 1e5) and prime N vs the prime-conductor prediction.
Output: figures/ss_prime_conductor.{pdf,png}
"""
import os
import csv
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

HERE = os.path.dirname(os.path.abspath(__file__)); REV = os.path.dirname(HERE); CSV = os.path.join(REV, 'csv'); FIG = os.path.join(REV, 'figures')
INK, INK2, GRID, GREY = '#0b0b0b', '#52514e', '#e4e3df', '#a8a7a2'
S1, S2, S3 = '#2a78d6', '#eb6834', '#1baf7a'


class Tab(dict):
    """minimal CSV reader (sage's python has no pandas): columns as numpy arrays (float where possible), attribute access."""
    def __init__(self, path):
        rows = list(csv.reader(l for l in open(path) if not l.startswith('#')))
        for i, k in enumerate(rows[0]):
            col = [r[i] for r in rows[1:]]
            try: self[k] = np.array([float(v) if v != '' else np.nan for v in col])
            except ValueError: self[k] = np.array(col)
    __getattr__ = dict.__getitem__


def main():
    c40 = Tab(os.path.join(CSV, 'ss_compare_K40.csv'))
    c100 = Tab(os.path.join(CSV, 'ss_compare_K100.csv'))
    fine = Tab(os.path.join(CSV, 'ss_prediction_fine.csv'))
    sm = Tab(os.path.join(CSV, 'ss_summary.csv'))
    beta = lambda fam, K: float(sm.beta[(sm.family == fam) & (sm.grid == K) & (sm.statistic == 'SS_eq7_norm')][0])
    plt.rcParams.update({'font.size': 8.5, 'axes.edgecolor': INK2, 'axes.labelcolor': INK, 'xtick.color': INK2, 'ytick.color': INK2,
                         'axes.spines.top': False, 'axes.spines.right': False})
    fig, ax = plt.subplots(3, 1, figsize=(7.2, 8.6), sharex=True, gridspec_kw=dict(height_ratios=[1.2, 0.9, 1.1]))
    for a in ax:
        a.axhline(0, color=INK2, lw=0.6); a.grid(axis='y', color=GRID, lw=0.5); a.set_axisbelow(True)
    y40 = (c40.y_lo + c40.y_hi) / 2; y100 = (c100.y_lo + c100.y_hi) / 2
    st = lambda c: (np.r_[c.y_lo, 1.0], np.r_[c.P, c.P[-1]])
    # (a)
    a = ax[0]
    a.plot(fine.y_ctr, fine.P, color=GREY, lw=0.5, label='SS (7), bins of width 1/2000 (q, m ≤ 1000)')
    a.step(*st(c40), where='post', color=INK, lw=1.1, label='SS (7), K = 40 bin averages')
    a.errorbar(y40, c40.D_prime_1e4, yerr=2 * c40.se_prime_1e4, fmt='o', ms=3.4, color=S1, elinewidth=0.9, capsize=0,
               label='data: prime N, 1e4 ≤ N < 1e5 (1,357 classes), ± 2 SE')
    a.set_ylabel('density (area-one normalisation)')
    a.set_title('(a) prime conductor vs Sawin–Sutherland (7), K = 40', loc='left', fontsize=9)
    a.legend(fontsize=7, frameon=False, loc='lower left')
    # (b)
    a = ax[1]
    for fam, col, mk, lab, dx in (('prime_W1', S1, 'o', 'prime N, 10000 ≤ N ≤ 50000 (687)', -0.004),
                                  ('prime_W2', S2, 's', 'prime N, 50001 ≤ N < 1e5 (670)', 0.0),
                                  ('rough7_composite_1e4', S3, '^', 'composite N, gcd(N,210) = 1 (8,281)', 0.004)):
        a.errorbar(y40 + dx, c40[f'D_{fam}'] - c40['P'], yerr=2 * c40[f'se_{fam}'], fmt=mk, ms=3.0, color=col, elinewidth=0.8, capsize=0,
                   label=f'{lab}: β = {beta(fam, 40):+.2f}')
        a.axhline(beta(fam, 40), color=col, lw=0.9, ls='--')
    a.set_ylabel('D − P (K = 40)')
    a.set_title('(b) residuals D − P and fitted offsets β (D = P + β), paper windows (± 2 SE)', loc='left', fontsize=9)
    a.legend(fontsize=7, frameon=False, loc='lower left', ncol=1)
    # (c)
    a = ax[2]
    a.step(*st(c100), where='post', color=INK, lw=1.1, label='SS (7), K = 100 (prime-conductor prediction)')
    a.errorbar(y100, c100.D_composite_1e4, yerr=2 * c100.se_composite_1e4, fmt='s', ms=2.6, color=S2, elinewidth=0.8, capsize=0,
               label='composite N, 1e4 ≤ N < 1e5 (397,827)')
    a.errorbar(y100, c100.D_prime_1e4, yerr=2 * c100.se_prime_1e4, fmt='o', ms=2.6, color=S1, elinewidth=0.6, capsize=0,
               label='prime N, 1e4 ≤ N < 1e5 (1,357)')
    a.set_ylabel('density (area-one normalisation)'); a.set_xlabel('y = p/N')
    a.set_title('(c) the prime restriction matters: composite conductors, K = 100 (± 2 SE)', loc='left', fontsize=9)
    a.legend(fontsize=7, frameon=False, loc='lower left')
    ax[2].set_xlim(0, 1)
    fig.tight_layout()
    for ext in ('pdf', 'png'):
        fig.savefig(os.path.join(FIG, f'ss_prime_conductor.{ext}'), dpi=200)
    print('written', os.path.join(FIG, 'ss_prime_conductor.{pdf,png}'))


if __name__ == '__main__':
    main()


==> anc/scripts/ss_local_factors.json <==
{"MMAX": 100000, "lprime": {"2,1": [-1, 2], "2,2": [-1, 2], "2,3": [-1, 2], "2,4": [-1, 2], "2,5": [23, 2], "2,6": [-1, 2], "2,7": [-217, 2], "2,8": [527, 2], "2,9": [-457, 2], "2,10": [287, 2], "2,11": [-1081, 2], "2,12": [47, 2], "2,13": [8279, 2], "2,14": [-8641, 2], "2,15": [-39961, 2], "2,16": [121679, 2], "3,1": [-1, 3], "3,2": [-1, 3], "3,3": [-1, 3], "3,4": [-1, 3], "3,5": [-253, 3], "3,6": [-1, 3], "3,7": [3347, 3], "3,8": [4283, 3], "3,9": [-50653, 3], "3,10": [128843, 3], "5,1": [-1, 5], "5,2": [-1, 5], "5,3": [-1, 5], "5,4": [-1, 5], "5,5": [-4831, 5], "5,6": [-1, 5], "5,7": [-52111, 5], "7,1": [-1, 7], "7,2": [-1, 7], "7,3": [-1, 7], "7,4": [-1, 7], "7,5": [16743, 7], "11,1": [-1, 11], "11,2": [-1, 11], "11,3": [-1, 11], "11,4": [-1, 11], "13,1": [-1, 13], "13,2": [-1, 13], "13,3": [-1, 13], "13,4": [-1, 13], "17,1": [-1, 17], "17,2": [-1, 17], "17,3": [-1, 17], "17,4": [-1, 17], "19,1": [-1, 19], "19,2": [-1, 19], "19,3": [-1, 19], "23,1": [-1, 23], "23,2": [-1, 23], "23,3": [-1, 23], "29,1": [-1, 29], "29,2": [-1, 29], "29,3": [-1, 29], "31,1": [-1, 31], "31,2": [-1, 31], "31,3": [-1, 31], "37,1": [-1, 37], "37,2": [-1, 37], "37,3": [-1, 37], "41,1": [-1, 41], "41,2": [-1, 41], "41,3": [-1, 41], "43,1": [-1, 43], "43,2": [-1, 43], "43,3": [-1, 43], "47,1": [-1, 47], "47,2": [-1, 47], "53,1": [-1, 53], "53,2": [-1, 53], "59,1": [-1, 59], "59,2": [-1, 59], "61,1": [-1, 61], "61,2": [-1, 61], "67,1": [-1, 67], "67,2": [-1, 67], "71,1": [-1, 71], "71,2": [-1, 71], "73,1": [-1, 73], "73,2": [-1, 73], "79,1": [-1, 79], "79,2": [-1, 79], "83,1": [-1, 83], "83,2": [-1, 83], "89,1": [-1, 89], "89,2": [-1, 89], "97,1": [-1, 97], "97,2": [-1, 97], "101,1": [-1, 101], "101,2": [-1, 101], "103,1": [-1, 103], "103,2": [-1, 103], "107,1": [-1, 107], "107,2": [-1, 107], "109,1": [-1, 109], "109,2": [-1, 109], "113,1": [-1, 113], "113,2": [-1, 113], "127,1": [-1, 127], "127,2": [-1, 127], "131,1": [-1, 131], "131,2": [-1, 131], "137,1": [-1, 137], "137,2": [-1, 137], "139,1": [-1, 139], "139,2": [-1, 139], "149,1": [-1, 149], "149,2": [-1, 149], "151,1": [-1, 151], "151,2": [-1, 151], "157,1": [-1, 157], "157,2": [-1, 157], "163,1": [-1, 163], "163,2": [-1, 163], "167,1": [-1, 167], "167,2": [-1, 167], "173,1": [-1, 173], "173,2": [-1, 173], "179,1": [-1, 179], "179,2": [-1, 179], "181,1": [-1, 181], "181,2": [-1, 181], "191,1": [-1, 191], "191,2": [-1, 191], "193,1": [-1, 193], "193,2": [-1, 193], "197,1": [-1, 197], "197,2": [-1, 197], "199,1": [-1, 199], "199,2": [-1, 199], "211,1": [-1, 211], "211,2": [-1, 211], "223,1": [-1, 223], "223,2": [-1, 223], "227,1": [-1, 227], "227,2": [-1, 227], "229,1": [-1, 229], "229,2": [-1, 229], "233,1": [-1, 233], "233,2": [-1, 233], "239,1": [-1, 239], "239,2": [-1, 239], "241,1": [-1, 241], "241,2": [-1, 241], "251,1": [-1, 251], "251,2": [-1, 251], "257,1": [-1, 257], "257,2": [-1, 257], "263,1": [-1, 263], "263,2": [-1, 263], "269,1": [-1, 269], "269,2": [-1, 269], "271,1": [-1, 271], "271,2": [-1, 271], "277,1": [-1, 277], "277,2": [-1, 277], "281,1": [-1, 281], "281,2": [-1, 281], "283,1": [-1, 283], "283,2": [-1, 283], "293,1": [-1, 293], "293,2": [-1, 293], "307,1": [-1, 307], "307,2": [-1, 307], "311,1": [-1, 311], "311,2": [-1, 311], "313,1": [-1, 313], "313,2": [-1, 313], "317,1": [-1, 317], "331,1": [-1, 331], "337,1": [-1, 337], "347,1": [-1, 347], "349,1": [-1, 349], "353,1": [-1, 353], "359,1": [-1, 359], "367,1": [-1, 367], "373,1": [-1, 373], "379,1": [-1, 379], "383,1": [-1, 383], "389,1": [-1, 389], "397,1": [-1, 397], "401,1": [-1, 401], "409,1": [-1, 409], "419,1": [-1, 419], "421,1": [-1, 421], "431,1": [-1, 431], "433,1": [-1, 433], "439,1": [-1, 439], "443,1": [-1, 443], "449,1": [-1, 449], "457,1": [-1, 457], "461,1": [-1, 461], "463,1": [-1, 463], "467,1": [-1, 467], "479,1": [-1, 479], "487,1": [-1, 487], "491,1": [-1, 491], "499,1": [-1, 499], "503,1": [-1, 503], "509,1": [-1, 509], "521,1": [-1, 521], "523,1": [-1, 523], "541,1": [-1, 541], "547,1": [-1, 547], "557,1": [-1, 557], "563,1": [-1, 563], "569,1": [-1, 569], "571,1": [-1, 571], "577,1": [-1, 577], "587,1": [-1, 587], "593,1": [-1, 593], "599,1": [-1, 599], "601,1": [-1, 601], "607,1": [-1, 607], "613,1": [-1, 613], "617,1": [-1, 617], "619,1": [-1, 619], "631,1": [-1, 631], "641,1": [-1, 641], "643,1": [-1, 643], "647,1": [-1, 647], "653,1": [-1, 653], "659,1": [-1, 659], "661,1": [-1, 661], "673,1": [-1, 673], "677,1": [-1, 677], "683,1": [-1, 683], "691,1": [-1, 691], "701,1": [-1, 701], "709,1": [-1, 709], "719,1": [-1, 719], "727,1": [-1, 727], "733,1": [-1, 733], "739,1": [-1, 739], "743,1": [-1, 743], "751,1": [-1, 751], "757,1": [-1, 757], "761,1": [-1, 761], "769,1": [-1, 769], "773,1": [-1, 773], "787,1": [-1, 787], "797,1": [-1, 797], "809,1": [-1, 809], "811,1": [-1, 811], "821,1": [-1, 821], "823,1": [-1, 823], "827,1": [-1, 827], "829,1": [-1, 829], "839,1": [-1, 839], "853,1": [-1, 853], "857,1": [-1, 857], "859,1": [-1, 859], "863,1": [-1, 863], "877,1": [-1, 877], "881,1": [-1, 881], "883,1": [-1, 883], "887,1": [-1, 887], "907,1": [-1, 907], "911,1": [-1, 911], "919,1": [-1, 919], "929,1": [-1, 929], "937,1": [-1, 937], "941,1": [-1, 941], "947,1": [-1, 947], "953,1": [-1, 953], "967,1": [-1, 967], "971,1": [-1, 971], "977,1": [-1, 977], "983,1": [-1, 983], "991,1": [-1, 991], "997,1": [-1, 997], "1009,1": [-1, 1009], "1013,1": [-1, 1013], "1019,1": [-1, 1019], "1021,1": [-1, 1021], "1031,1": [-1, 1031], "1033,1": [-1, 1033], "1039,1": [-1, 1039], "1049,1": [-1, 1049], "1051,1": [-1, 1051], "1061,1": [-1, 1061], "1063,1": [-1, 1063], "1069,1": [-1, 1069], "1087,1": [-1, 1087], "1091,1": [-1, 1091], "1093,1": [-1, 1093], "1097,1": [-1, 1097], "1103,1": [-1, 1103], "1109,1": [-1, 1109], "1117,1": [-1, 1117], "1123,1": [-1, 1123], "1129,1": [-1, 1129], "1151,1": [-1, 1151], "1153,1": [-1, 1153], "1163,1": [-1, 1163], "1171,1": [-1, 1171], "1181,1": [-1, 1181], "1187,1": [-1, 1187], "1193,1": [-1, 1193], "1201,1": [-1, 1201], "1213,1": [-1, 1213], "1217,1": [-1, 1217], "1223,1": [-1, 1223], "1229,1": [-1, 1229], "1231,1": [-1, 1231], "1237,1": [-1, 1237], "1249,1": [-1, 1249], "1259,1": [-1, 1259], "1277,1": [-1, 1277], "1279,1": [-1, 1279], "1283,1": [-1, 1283], "1289,1": [-1, 1289], "1291,1": [-1, 1291], "1297,1": [-1, 1297], "1301,1": [-1, 1301], "1303,1": [-1, 1303], "1307,1": [-1, 1307], "1319,1": [-1, 1319], "1321,1": [-1, 1321], "1327,1": [-1, 1327], "1361,1": [-1, 1361], "1367,1": [-1, 1367], "1373,1": [-1, 1373], "1381,1": [-1, 1381], "1399,1": [-1, 1399], "1409,1": [-1, 1409], "1423,1": [-1, 1423], "1427,1": [-1, 1427], "1429,1": [-1, 1429], "1433,1": [-1, 1433], "1439,1": [-1, 1439], "1447,1": [-1, 1447], "1451,1": [-1, 1451], "1453,1": [-1, 1453], "1459,1": [-1, 1459], "1471,1": [-1, 1471], "1481,1": [-1, 1481], "1483,1": [-1, 1483], "1487,1": [-1, 1487], "1489,1": [-1, 1489], "1493,1": [-1, 1493], "1499,1": [-1, 1499], "1511,1": [-1, 1511], "1523,1": [-1, 1523], "1531,1": [-1, 1531], "1543,1": [-1, 1543], "1549,1": [-1, 1549], "1553,1": [-1, 1553], "1559,1": [-1, 1559], "1567,1": [-1, 1567], "1571,1": [-1, 1571], "1579,1": [-1, 1579], "1583,1": [-1, 1583], "1597,1": [-1, 1597], "1601,1": [-1, 1601], "1607,1": [-1, 1607], "1609,1": [-1, 1609], "1613,1": [-1, 1613], "1619,1": [-1, 1619], "1621,1": [-1, 1621], "1627,1": [-1, 1627], "1637,1": [-1, 1637], "1657,1": [-1, 1657], "1663,1": [-1, 1663], "1667,1": [-1, 1667], "1669,1": [-1, 1669], "1693,1": [-1, 1693], "1697,1": [-1, 1697], "1699,1": [-1, 1699], "1709,1": [-1, 1709], "1721,1": [-1, 1721], "1723,1": [-1, 1723], "1733,1": [-1, 1733], "1741,1": [-1, 1741], "1747,1": [-1, 1747], "1753,1": [-1, 1753], "1759,1": [-1, 1759], "1777,1": [-1, 1777], "1783,1": [-1, 1783], "1787,1": [-1, 1787], "1789,1": [-1, 1789], "1801,1": [-1, 1801], "1811,1": [-1, 1811], "1823,1": [-1, 1823], "1831,1": [-1, 1831], "1847,1": [-1, 1847], "1861,1": [-1, 1861], "1867,1": [-1, 1867], "1871,1": [-1, 1871], "1873,1": [-1, 1873], "1877,1": [-1, 1877], "1879,1": [-1, 1879], "1889,1": [-1, 1889], "1901,1": [-1, 1901], "1907,1": [-1, 1907], "1913,1": [-1, 1913], "1931,1": [-1, 1931], "1933,1": [-1, 1933], "1949,1": [-1, 1949], "1951,1": [-1, 1951], "1973,1": [-1, 1973], "1979,1": [-1, 1979], "1987,1": [-1, 1987], "1993,1": [-1, 1993], "1997,1": [-1, 1997], "1999,1": [-1, 1999], "2003,1": [-1, 2003], "2011,1": [-1, 2011], "2017,1": [-1, 2017], "2027,1": [-1, 2027], "2029,1": [-1, 2029], "2039,1": [-1, 2039], "2053,1": [-1, 2053], "2063,1": [-1, 2063], "2069,1": [-1, 2069], "2081,1": [-1, 2081], "2083,1": [-1, 2083], "2087,1": [-1, 2087], "2089,1": [-1, 2089], "2099,1": [-1, 2099], "2111,1": [-1, 2111], "2113,1": [-1, 2113], "2129,1": [-1, 2129], "2131,1": [-1, 2131], "2137,1": [-1, 2137], "2141,1": [-1, 2141], "2143,1": [-1, 2143], "2153,1": [-1, 2153], "2161,1": [-1, 2161], "2179,1": [-1, 2179], "2203,1": [-1, 2203], "2207,1": [-1, 2207], "2213,1": [-1, 2213], "2221,1": [-1, 2221], "2237,1": [-1, 2237], "2239,1": [-1, 2239], "2243,1": [-1, 2243], "2251,1": [-1, 2251], "2267,1": [-1, 2267], "2269,1": [-1, 2269], "2273,1": [-1, 2273], "2281,1": [-1, 2281], "2287,1": [-1, 2287], "2293,1": [-1, 2293], "2297,1": [-1, 2297], "2309,1": [-1, 2309], "2311,1": [-1, 2311], "2333,1": [-1, 2333], "2339,1": [-1, 2339], "2341,1": [-1, 2341], "2347,1": [-1, 2347], "2351,1": [-1, 2351], "2357,1": [-1, 2357], "2371,1": [-1, 2371], "2377,1": [-1, 2377], "2381,1": [-1, 2381], "2383,1": [-1, 2383], "2389,1": [-1, 2389], "2393,1": [-1, 2393], "2399,1": [-1, 2399], "2411,1": [-1, 2411], "2417,1": [-1, 2417], "2423,1": [-1, 2423], "2437,1": [-1, 2437], "2441,1": [-1, 2441], "2447,1": [-1, 2447], "2459,1": [-1, 2459], "2467,1": [-1, 2467], "2473,1": [-1, 2473], "2477,1": [-1, 2477], "2503,1": [-1, 2503], "2521,1": [-1, 2521], "2531,1": [-1, 2531], "2539,1": [-1, 2539], "2543,1": [-1, 2543], "2549,1": [-1, 2549], "2551,1": [-1, 2551], "2557,1": [-1, 2557], "2579,1": [-1, 2579], "2591,1": [-1, 2591], "2593,1": [-1, 2593], "2609,1": [-1, 2609], "2617,1": [-1, 2617], "2621,1": [-1, 2621], "2633,1": [-1, 2633], "2647,1": [-1, 2647], "2657,1": [-1, 2657], "2659,1": [-1, 2659], "2663,1": [-1, 2663], "2671,1": [-1, 2671], "2677,1": [-1, 2677], "2683,1": [-1, 2683], "2687,1": [-1, 2687], "2689,1": [-1, 2689], "2693,1": [-1, 2693], "2699,1": [-1, 2699], "2707,1": [-1, 2707], "2711,1": [-1, 2711], "2713,1": [-1, 2713], "2719,1": [-1, 2719], "2729,1": [-1, 2729], "2731,1": [-1, 2731], "2741,1": [-1, 2741], "2749,1": [-1, 2749], "2753,1": [-1, 2753], "2767,1": [-1, 2767], "2777,1": [-1, 2777], "2789,1": [-1, 2789], "2791,1": [-1, 2791], "2797,1": [-1, 2797], "2801,1": [-1, 2801], "2803,1": [-1, 2803], "2819,1": [-1, 2819], "2833,1": [-1, 2833], "2837,1": [-1, 2837], "2843,1": [-1, 2843], "2851,1": [-1, 2851], "2857,1": [-1, 2857], "2861,1": [-1, 2861], "2879,1": [-1, 2879], "2887,1": [-1, 2887], "2897,1": [-1, 2897], "2903,1": [-1, 2903], "2909,1": [-1, 2909], "2917,1": [-1, 2917], "2927,1": [-1, 2927], "2939,1": [-1, 2939], "2953,1": [-1, 2953], "2957,1": [-1, 2957], "2963,1": [-1, 2963], "2969,1": [-1, 2969], "2971,1": [-1, 2971], "2999,1": [-1, 2999], "3001,1": [-1, 3001], "3011,1": [-1, 3011], "3019,1": [-1, 3019], "3023,1": [-1, 3023], "3037,1": [-1, 3037], "3041,1": [-1, 3041], "3049,1": [-1, 3049], "3061,1": [-1, 3061], "3067,1": [-1, 3067], "3079,1": [-1, 3079], "3083,1": [-1, 3083], "3089,1": [-1, 3089], "3109,1": [-1, 3109], "3119,1": [-1, 3119], "3121,1": [-1, 3121], "3137,1": [-1, 3137], "3163,1": [-1, 3163], "3167,1": [-1, 3167], "3169,1": [-1, 3169], "3181,1": [-1, 3181], "3187,1": [-1, 3187], "3191,1": [-1, 3191], "3203,1": [-1, 3203], "3209,1": [-1, 3209], "3217,1": [-1, 3217], "3221,1": [-1, 3221], "3229,1": [-1, 3229], "3251,1": [-1, 3251], "3253,1": [-1, 3253], "3257,1": [-1, 3257], "3259,1": [-1, 3259], "3271,1": [-1, 3271], "3299,1": [-1, 3299], "3301,1": [-1, 3301], "3307,1": [-1, 3307], "3313,1": [-1, 3313], "3319,1": [-1, 3319], "3323,1": [-1, 3323], "3329,1": [-1, 3329], "3331,1": [-1, 3331], "3343,1": [-1, 3343], "3347,1": [-1, 3347], "3359,1": [-1, 3359], "3361,1": [-1, 3361], "3371,1": [-1, 3371], "3373,1": [-1, 3373], "3389,1": [-1, 3389], "3391,1": [-1, 3391], "3407,1": [-1, 3407], "3413,1": [-1, 3413], "3433,1": [-1, 3433], "3449,1": [-1, 3449], "3457,1": [-1, 3457], "3461,1": [-1, 3461], "3463,1": [-1, 3463], "3467,1": [-1, 3467], "3469,1": [-1, 3469], "3491,1": [-1, 3491], "3499,1": [-1, 3499], "3511,1": [-1, 3511], "3517,1": [-1, 3517], "3527,1": [-1, 3527], "3529,1": [-1, 3529], "3533,1": [-1, 3533], "3539,1": [-1, 3539], "3541,1": [-1, 3541], "3547,1": [-1, 3547], "3557,1": [-1, 3557], "3559,1": [-1, 3559], "3571,1": [-1, 3571], "3581,1": [-1, 3581], "3583,1": [-1, 3583], "3593,1": [-1, 3593], "3607,1": [-1, 3607], "3613,1": [-1, 3613], "3617,1": [-1, 3617], "3623,1": [-1, 3623], "3631,1": [-1, 3631], "3637,1": [-1, 3637], "3643,1": [-1, 3643], "3659,1": [-1, 3659], "3671,1": [-1, 3671], "3673,1": [-1, 3673], "3677,1": [-1, 3677], "3691,1": [-1, 3691], "3697,1": [-1, 3697], "3701,1": [-1, 3701], "3709,1": [-1, 3709], "3719,1": [-1, 3719], "3727,1": [-1, 3727], "3733,1": [-1, 3733], "3739,1": [-1, 3739], "3761,1": [-1, 3761], "3767,1": [-1, 3767], "3769,1": [-1, 3769], "3779,1": [-1, 3779], "3793,1": [-1, 3793], "3797,1": [-1, 3797], "3803,1": [-1, 3803], "3821,1": [-1, 3821], "3823,1": [-1, 3823], "3833,1": [-1, 3833], "3847,1": [-1, 3847], "3851,1": [-1, 3851], "3853,1": [-1, 3853], "3863,1": [-1, 3863], "3877,1": [-1, 3877], "3881,1": [-1, 3881], "3889,1": [-1, 3889], "3907,1": [-1, 3907], "3911,1": [-1, 3911], "3917,1": [-1, 3917], "3919,1": [-1, 3919], "3923,1": [-1, 3923], "3929,1": [-1, 3929], "3931,1": [-1, 3931], "3943,1": [-1, 3943], "3947,1": [-1, 3947], "3967,1": [-1, 3967], "3989,1": [-1, 3989], "4001,1": [-1, 4001], "4003,1": [-1, 4003], "4007,1": [-1, 4007], "4013,1": [-1, 4013], "4019,1": [-1, 4019], "4021,1": [-1, 4021], "4027,1": [-1, 4027], "4049,1": [-1, 4049], "4051,1": [-1, 4051], "4057,1": [-1, 4057], "4073,1": [-1, 4073], "4079,1": [-1, 4079], "4091,1": [-1, 4091], "4093,1": [-1, 4093], "4099,1": [-1, 4099], "4111,1": [-1, 4111], "4127,1": [-1, 4127], "4129,1": [-1, 4129], "4133,1": [-1, 4133], "4139,1": [-1, 4139], "4153,1": [-1, 4153], "4157,1": [-1, 4157], "4159,1": [-1, 4159], "4177,1": [-1, 4177], "4201,1": [-1, 4201], "4211,1": [-1, 4211], "4217,1": [-1, 4217], "4219,1": [-1, 4219], "4229,1": [-1, 4229], "4231,1": [-1, 4231], "4241,1": [-1, 4241], "4243,1": [-1, 4243], "4253,1": [-1, 4253], "4259,1": [-1, 4259], "4261,1": [-1, 4261], "4271,1": [-1, 4271], "4273,1": [-1, 4273], "4283,1": [-1, 4283], "4289,1": [-1, 4289], "4297,1": [-1, 4297], "4327,1": [-1, 4327], "4337,1": [-1, 4337], "4339,1": [-1, 4339], "4349,1": [-1, 4349], "4357,1": [-1, 4357], "4363,1": [-1, 4363], "4373,1": [-1, 4373], "4391,1": [-1, 4391], "4397,1": [-1, 4397], "4409,1": [-1, 4409], "4421,1": [-1, 4421], "4423,1": [-1, 4423], "4441,1": [-1, 4441], "4447,1": [-1, 4447], "4451,1": [-1, 4451], "4457,1": [-1, 4457], "4463,1": [-1, 4463], "4481,1": [-1, 4481], "4483,1": [-1, 4483], "4493,1": [-1, 4493], "4507,1": [-1, 4507], "4513,1": [-1, 4513], "4517,1": [-1, 4517], "4519,1": [-1, 4519], "4523,1": [-1, 4523], "4547,1": [-1, 4547], "4549,1": [-1, 4549], "4561,1": [-1, 4561], "4567,1": [-1, 4567], "4583,1": [-1, 4583], "4591,1": [-1, 4591], "4597,1": [-1, 4597], "4603,1": [-1, 4603], "4621,1": [-1, 4621], "4637,1": [-1, 4637], "4639,1": [-1, 4639], "4643,1": [-1, 4643], "4649,1": [-1, 4649], "4651,1": [-1, 4651], "4657,1": [-1, 4657], "4663,1": [-1, 4663], "4673,1": [-1, 4673], "4679,1": [-1, 4679], "4691,1": [-1, 4691], "4703,1": [-1, 4703], "4721,1": [-1, 4721], "4723,1": [-1, 4723], "4729,1": [-1, 4729], "4733,1": [-1, 4733], "4751,1": [-1, 4751], "4759,1": [-1, 4759], "4783,1": [-1, 4783], "4787,1": [-1, 4787], "4789,1": [-1, 4789], "4793,1": [-1, 4793], "4799,1": [-1, 4799], "4801,1": [-1, 4801], "4813,1": [-1, 4813], "4817,1": [-1, 4817], "4831,1": [-1, 4831], "4861,1": [-1, 4861], "4871,1": [-1, 4871], "4877,1": [-1, 4877], "4889,1": [-1, 4889], "4903,1": [-1, 4903], "4909,1": [-1, 4909], "4919,1": [-1, 4919], "4931,1": [-1, 4931], "4933,1": [-1, 4933], "4937,1": [-1, 4937], "4943,1": [-1, 4943], "4951,1": [-1, 4951], "4957,1": [-1, 4957], "4967,1": [-1, 4967], "4969,1": [-1, 4969], "4973,1": [-1, 4973], "4987,1": [-1, 4987], "4993,1": [-1, 4993], "4999,1": [-1, 4999], "5003,1": [-1, 5003], "5009,1": [-1, 5009], "5011,1": [-1, 5011], "5021,1": [-1, 5021], "5023,1": [-1, 5023], "5039,1": [-1, 5039], "5051,1": [-1, 5051], "5059,1": [-1, 5059], "5077,1": [-1, 5077], "5081,1": [-1, 5081], "5087,1": [-1, 5087], "5099,1": [-1, 5099], "5101,1": [-1, 5101], "5107,1": [-1, 5107], "5113,1": [-1, 5113], "5119,1": [-1, 5119], "5147,1": [-1, 5147], "5153,1": [-1, 5153], "5167,1": [-1, 5167], "5171,1": [-1, 5171], "5179,1": [-1, 5179], "5189,1": [-1, 5189], "5197,1": [-1, 5197], "5209,1": [-1, 5209], "5227,1": [-1, 5227], "5231,1": [-1, 5231], "5233,1": [-1, 5233], "5237,1": [-1, 5237], "5261,1": [-1, 5261], "5273,1": [-1, 5273], "5279,1": [-1, 5279], "5281,1": [-1, 5281], "5297,1": [-1, 5297], "5303,1": [-1, 5303], "5309,1": [-1, 5309], "5323,1": [-1, 5323], "5333,1": [-1, 5333], "5347,1": [-1, 5347], "5351,1": [-1, 5351], "5381,1": [-1, 5381], "5387,1": [-1, 5387], "5393,1": [-1, 5393], "5399,1": [-1, 5399], "5407,1": [-1, 5407], "5413,1": [-1, 5413], "5417,1": [-1, 5417], "5419,1": [-1, 5419], "5431,1": [-1, 5431], "5437,1": [-1, 5437], "5441,1": [-1, 5441], "5443,1": [-1, 5443], "5449,1": [-1, 5449], "5471,1": [-1, 5471], "5477,1": [-1, 5477], "5479,1": [-1, 5479], "5483,1": [-1, 5483], "5501,1": [-1, 5501], "5503,1": [-1, 5503], "5507,1": [-1, 5507], "5519,1": [-1, 5519], "5521,1": [-1, 5521], "5527,1": [-1, 5527], "5531,1": [-1, 5531], "5557,1": [-1, 5557], "5563,1": [-1, 5563], "5569,1": [-1, 5569], "5573,1": [-1, 5573], "5581,1": [-1, 5581], "5591,1": [-1, 5591], "5623,1": [-1, 5623], "5639,1": [-1, 5639], "5641,1": [-1, 5641], "5647,1": [-1, 5647], "5651,1": [-1, 5651], "5653,1": [-1, 5653], "5657,1": [-1, 5657], "5659,1": [-1, 5659], "5669,1": [-1, 5669], "5683,1": [-1, 5683], "5689,1": [-1, 5689], "5693,1": [-1, 5693], "5701,1": [-1, 5701], "5711,1": [-1, 5711], "5717,1": [-1, 5717], "5737,1": [-1, 5737], "5741,1": [-1, 5741], "5743,1": [-1, 5743], "5749,1": [-1, 5749], "5779,1": [-1, 5779], "5783,1": [-1, 5783], "5791,1": [-1, 5791], "5801,1": [-1, 5801], "5807,1": [-1, 5807], "5813,1": [-1, 5813], "5821,1": [-1, 5821], "5827,1": [-1, 5827], "5839,1": [-1, 5839], "5843,1": [-1, 5843], "5849,1": [-1, 5849], "5851,1": [-1, 5851], "5857,1": [-1, 5857], "5861,1": [-1, 5861], "5867,1": [-1, 5867], "5869,1": [-1, 5869], "5879,1": [-1, 5879], "5881,1": [-1, 5881], "5897,1": [-1, 5897], "5903,1": [-1, 5903], "5923,1": [-1, 5923], "5927,1": [-1, 5927], "5939,1": [-1, 5939], "5953,1": [-1, 5953], "5981,1": [-1, 5981], "5987,1": [-1, 5987], "6007,1": [-1, 6007], "6011,1": [-1, 6011], "6029,1": [-1, 6029], "6037,1": [-1, 6037], "6043,1": [-1, 6043], "6047,1": [-1, 6047], "6053,1": [-1, 6053], "6067,1": [-1, 6067], "6073,1": [-1, 6073], "6079,1": [-1, 6079], "6089,1": [-1, 6089], "6091,1": [-1, 6091], "6101,1": [-1, 6101], "6113,1": [-1, 6113], "6121,1": [-1, 6121], "6131,1": [-1, 6131], "6133,1": [-1, 6133], "6143,1": [-1, 6143], "6151,1": [-1, 6151], "6163,1": [-1, 6163], "6173,1": [-1, 6173], "6197,1": [-1, 6197], "6199,1": [-1, 6199], "6203,1": [-1, 6203], "6211,1": [-1, 6211], "6217,1": [-1, 6217], "6221,1": [-1, 6221], "6229,1": [-1, 6229], "6247,1": [-1, 6247], "6257,1": [-1, 6257], "6263,1": [-1, 6263], "6269,1": [-1, 6269], "6271,1": [-1, 6271], "6277,1": [-1, 6277], "6287,1": [-1, 6287], "6299,1": [-1, 6299], "6301,1": [-1, 6301], "6311,1": [-1, 6311], "6317,1": [-1, 6317], "6323,1": [-1, 6323], "6329,1": [-1, 6329], "6337,1": [-1, 6337], "6343,1": [-1, 6343], "6353,1": [-1, 6353], "6359,1": [-1, 6359], "6361,1": [-1, 6361], "6367,1": [-1, 6367], "6373,1": [-1, 6373], "6379,1": [-1, 6379], "6389,1": [-1, 6389], "6397,1": [-1, 6397], "6421,1": [-1, 6421], "6427,1": [-1, 6427], "6449,1": [-1, 6449], "6451,1": [-1, 6451], "6469,1": [-1, 6469], "6473,1": [-1, 6473], "6481,1": [-1, 6481], "6491,1": [-1, 6491], "6521,1": [-1, 6521], "6529,1": [-1, 6529], "6547,1": [-1, 6547], "6551,1": [-1, 6551], "6553,1": [-1, 6553], "6563,1": [-1, 6563], "6569,1": [-1, 6569], "6571,1": [-1, 6571], "6577,1": [-1, 6577], "6581,1": [-1, 6581], "6599,1": [-1, 6599], "6607,1": [-1, 6607], "6619,1": [-1, 6619], "6637,1": [-1, 6637], "6653,1": [-1, 6653], "6659,1": [-1, 6659], "6661,1": [-1, 6661], "6673,1": [-1, 6673], "6679,1": [-1, 6679], "6689,1": [-1, 6689], "6691,1": [-1, 6691], "6701,1": [-1, 6701], "6703,1": [-1, 6703], "6709,1": [-1, 6709], "6719,1": [-1, 6719], "6733,1": [-1, 6733], "6737,1": [-1, 6737], "6761,1": [-1, 6761], "6763,1": [-1, 6763], "6779,1": [-1, 6779], "6781,1": [-1, 6781], "6791,1": [-1, 6791], "6793,1": [-1, 6793], "6803,1": [-1, 6803], "6823,1": [-1, 6823], "6827,1": [-1, 6827], "6829,1": [-1, 6829], "6833,1": [-1, 6833], "6841,1": [-1, 6841], "6857,1": [-1, 6857], "6863,1": [-1, 6863], "6869,1": [-1, 6869], "6871,1": [-1, 6871], "6883,1": [-1, 6883], "6899,1": [-1, 6899], "6907,1": [-1, 6907], "6911,1": [-1, 6911], "6917,1": [-1, 6917], "6947,1": [-1, 6947], "6949,1": [-1, 6949], "6959,1": [-1, 6959], "6961,1": [-1, 6961], "6967,1": [-1, 6967], "6971,1": [-1, 6971], "6977,1": [-1, 6977], "6983,1": [-1, 6983], "6991,1": [-1, 6991], "6997,1": [-1, 6997], "7001,1": [-1, 7001], "7013,1": [-1, 7013], "7019,1": [-1, 7019], "7027,1": [-1, 7027], "7039,1": [-1, 7039], "7043,1": [-1, 7043], "7057,1": [-1, 7057], "7069,1": [-1, 7069], "7079,1": [-1, 7079], "7103,1": [-1, 7103], "7109,1": [-1, 7109], "7121,1": [-1, 7121], "7127,1": [-1, 7127], "7129,1": [-1, 7129], "7151,1": [-1, 7151], "7159,1": [-1, 7159], "7177,1": [-1, 7177], "7187,1": [-1, 7187], "7193,1": [-1, 7193], "7207,1": [-1, 7207], "7211,1": [-1, 7211], "7213,1": [-1, 7213], "7219,1": [-1, 7219], "7229,1": [-1, 7229], "7237,1": [-1, 7237], "7243,1": [-1, 7243], "7247,1": [-1, 7247], "7253,1": [-1, 7253], "7283,1": [-1, 7283], "7297,1": [-1, 7297], "7307,1": [-1, 7307], "7309,1": [-1, 7309], "7321,1": [-1, 7321], "7331,1": [-1, 7331], "7333,1": [-1, 7333], "7349,1": [-1, 7349], "7351,1": [-1, 7351], "7369,1": [-1, 7369], "7393,1": [-1, 7393], "7411,1": [-1, 7411], "7417,1": [-1, 7417], "7433,1": [-1, 7433], "7451,1": [-1, 7451], "7457,1": [-1, 7457], "7459,1": [-1, 7459], "7477,1": [-1, 7477], "7481,1": [-1, 7481], "7487,1": [-1, 7487], "7489,1": [-1, 7489], "7499,1": [-1, 7499], "7507,1": [-1, 7507], "7517,1": [-1, 7517], "7523,1": [-1, 7523], "7529,1": [-1, 7529], "7537,1": [-1, 7537], "7541,1": [-1, 7541], "7547,1": [-1, 7547], "7549,1": [-1, 7549], "7559,1": [-1, 7559], "7561,1": [-1, 7561], "7573,1": [-1, 7573], "7577,1": [-1, 7577], "7583,1": [-1, 7583], "7589,1": [-1, 7589], "7591,1": [-1, 7591], "7603,1": [-1, 7603], "7607,1": [-1, 7607], "7621,1": [-1, 7621], "7639,1": [-1, 7639], "7643,1": [-1, 7643], "7649,1": [-1, 7649], "7669,1": [-1, 7669], "7673,1": [-1, 7673], "7681,1": [-1, 7681], "7687,1": [-1, 7687], "7691,1": [-1, 7691], "7699,1": [-1, 7699], "7703,1": [-1, 7703], "7717,1": [-1, 7717], "7723,1": [-1, 7723], "7727,1": [-1, 7727], "7741,1": [-1, 7741], "7753,1": [-1, 7753], "7757,1": [-1, 7757], "7759,1": [-1, 7759], "7789,1": [-1, 7789], "7793,1": [-1, 7793], "7817,1": [-1, 7817], "7823,1": [-1, 7823], "7829,1": [-1, 7829], "7841,1": [-1, 7841], "7853,1": [-1, 7853], "7867,1": [-1, 7867], "7873,1": [-1, 7873], "7877,1": [-1, 7877], "7879,1": [-1, 7879], "7883,1": [-1, 7883], "7901,1": [-1, 7901], "7907,1": [-1, 7907], "7919,1": [-1, 7919], "7927,1": [-1, 7927], "7933,1": [-1, 7933], "7937,1": [-1, 7937], "7949,1": [-1, 7949], "7951,1": [-1, 7951], "7963,1": [-1, 7963], "7993,1": [-1, 7993], "8009,1": [-1, 8009], "8011,1": [-1, 8011], "8017,1": [-1, 8017], "8039,1": [-1, 8039], "8053,1": [-1, 8053], "8059,1": [-1, 8059], "8069,1": [-1, 8069], "8081,1": [-1, 8081], "8087,1": [-1, 8087], "8089,1": [-1, 8089], "8093,1": [-1, 8093], "8101,1": [-1, 8101], "8111,1": [-1, 8111], "8117,1": [-1, 8117], "8123,1": [-1, 8123], "8147,1": [-1, 8147], "8161,1": [-1, 8161], "8167,1": [-1, 8167], "8171,1": [-1, 8171], "8179,1": [-1, 8179], "8191,1": [-1, 8191], "8209,1": [-1, 8209], "8219,1": [-1, 8219], "8221,1": [-1, 8221], "8231,1": [-1, 8231], "8233,1": [-1, 8233], "8237,1": [-1, 8237], "8243,1": [-1, 8243], "8263,1": [-1, 8263], "8269,1": [-1, 8269], "8273,1": [-1, 8273], "8287,1": [-1, 8287], "8291,1": [-1, 8291], "8293,1": [-1, 8293], "8297,1": [-1, 8297], "8311,1": [-1, 8311], "8317,1": [-1, 8317], "8329,1": [-1, 8329], "8353,1": [-1, 8353], "8363,1": [-1, 8363], "8369,1": [-1, 8369], "8377,1": [-1, 8377], "8387,1": [-1, 8387], "8389,1": [-1, 8389], "8419,1": [-1, 8419], "8423,1": [-1, 8423], "8429,1": [-1, 8429], "8431,1": [-1, 8431], "8443,1": [-1, 8443], "8447,1": [-1, 8447], "8461,1": [-1, 8461], "8467,1": [-1, 8467], "8501,1": [-1, 8501], "8513,1": [-1, 8513], "8521,1": [-1, 8521], "8527,1": [-1, 8527], "8537,1": [-1, 8537], "8539,1": [-1, 8539], "8543,1": [-1, 8543], "8563,1": [-1, 8563], "8573,1": [-1, 8573], "8581,1": [-1, 8581], "8597,1": [-1, 8597], "8599,1": [-1, 8599], "8609,1": [-1, 8609], "8623,1": [-1, 8623], "8627,1": [-1, 8627], "8629,1": [-1, 8629], "8641,1": [-1, 8641], "8647,1": [-1, 8647], "8663,1": [-1, 8663], "8669,1": [-1, 8669], "8677,1": [-1, 8677], "8681,1": [-1, 8681], "8689,1": [-1, 8689], "8693,1": [-1, 8693], "8699,1": [-1, 8699], "8707,1": [-1, 8707], "8713,1": [-1, 8713], "8719,1": [-1, 8719], "8731,1": [-1, 8731], "8737,1": [-1, 8737], "8741,1": [-1, 8741], "8747,1": [-1, 8747], "8753,1": [-1, 8753], "8761,1": [-1, 8761], "8779,1": [-1, 8779], "8783,1": [-1, 8783], "8803,1": [-1, 8803], "8807,1": [-1, 8807], "8819,1": [-1, 8819], "8821,1": [-1, 8821], "8831,1": [-1, 8831], "8837,1": [-1, 8837], "8839,1": [-1, 8839], "8849,1": [-1, 8849], "8861,1": [-1, 8861], "8863,1": [-1, 8863], "8867,1": [-1, 8867], "8887,1": [-1, 8887], "8893,1": [-1, 8893], "8923,1": [-1, 8923], "8929,1": [-1, 8929], "8933,1": [-1, 8933], "8941,1": [-1, 8941], "8951,1": [-1, 8951], "8963,1": [-1, 8963], "8969,1": [-1, 8969], "8971,1": [-1, 8971], "8999,1": [-1, 8999], "9001,1": [-1, 9001], "9007,1": [-1, 9007], "9011,1": [-1, 9011], "9013,1": [-1, 9013], "9029,1": [-1, 9029], "9041,1": [-1, 9041], "9043,1": [-1, 9043], "9049,1": [-1, 9049], "9059,1": [-1, 9059], "9067,1": [-1, 9067], "9091,1": [-1, 9091], "9103,1": [-1, 9103], "9109,1": [-1, 9109], "9127,1": [-1, 9127], "9133,1": [-1, 9133], "9137,1": [-1, 9137], "9151,1": [-1, 9151], "9157,1": [-1, 9157], "9161,1": [-1, 9161], "9173,1": [-1, 9173], "9181,1": [-1, 9181], "9187,1": [-1, 9187], "9199,1": [-1, 9199], "9203,1": [-1, 9203], "9209,1": [-1, 9209], "9221,1": [-1, 9221], "9227,1": [-1, 9227], "9239,1": [-1, 9239], "9241,1": [-1, 9241], "9257,1": [-1, 9257], "9277,1": [-1, 9277], "9281,1": [-1, 9281], "9283,1": [-1, 9283], "9293,1": [-1, 9293], "9311,1": [-1, 9311], "9319,1": [-1, 9319], "9323,1": [-1, 9323], "9337,1": [-1, 9337], "9341,1": [-1, 9341], "9343,1": [-1, 9343], "9349,1": [-1, 9349], "9371,1": [-1, 9371], "9377,1": [-1, 9377], "9391,1": [-1, 9391], "9397,1": [-1, 9397], "9403,1": [-1, 9403], "9413,1": [-1, 9413], "9419,1": [-1, 9419], "9421,1": [-1, 9421], "9431,1": [-1, 9431], "9433,1": [-1, 9433], "9437,1": [-1, 9437], "9439,1": [-1, 9439], "9461,1": [-1, 9461], "9463,1": [-1, 9463], "9467,1": [-1, 9467], "9473,1": [-1, 9473], "9479,1": [-1, 9479], "9491,1": [-1, 9491], "9497,1": [-1, 9497], "9511,1": [-1, 9511], "9521,1": [-1, 9521], "9533,1": [-1, 9533], "9539,1": [-1, 9539], "9547,1": [-1, 9547], "9551,1": [-1, 9551], "9587,1": [-1, 9587], "9601,1": [-1, 9601], "9613,1": [-1, 9613], "9619,1": [-1, 9619], "9623,1": [-1, 9623], "9629,1": [-1, 9629], "9631,1": [-1, 9631], "9643,1": [-1, 9643], "9649,1": [-1, 9649], "9661,1": [-1, 9661], "9677,1": [-1, 9677], "9679,1": [-1, 9679], "9689,1": [-1, 9689], "9697,1": [-1, 9697], "9719,1": [-1, 9719], "9721,1": [-1, 9721], "9733,1": [-1, 9733], "9739,1": [-1, 9739], "9743,1": [-1, 9743], "9749,1": [-1, 9749], "9767,1": [-1, 9767], "9769,1": [-1, 9769], "9781,1": [-1, 9781], "9787,1": [-1, 9787], "9791,1": [-1, 9791], "9803,1": [-1, 9803], "9811,1": [-1, 9811], "9817,1": [-1, 9817], "9829,1": [-1, 9829], "9833,1": [-1, 9833], "9839,1": [-1, 9839], "9851,1": [-1, 9851], "9857,1": [-1, 9857], "9859,1": [-1, 9859], "9871,1": [-1, 9871], "9883,1": [-1, 9883], "9887,1": [-1, 9887], "9901,1": [-1, 9901], "9907,1": [-1, 9907], "9923,1": [-1, 9923], "9929,1": [-1, 9929], "9931,1": [-1, 9931], "9941,1": [-1, 9941], "9949,1": [-1, 9949], "9967,1": [-1, 9967], "9973,1": [-1, 9973], "10007,1": [-1, 10007], "10009,1": [-1, 10009], "10037,1": [-1, 10037], "10039,1": [-1, 10039], "10061,1": [-1, 10061], "10067,1": [-1, 10067], "10069,1": [-1, 10069], "10079,1": [-1, 10079], "10091,1": [-1, 10091], "10093,1": [-1, 10093], "10099,1": [-1, 10099], "10103,1": [-1, 10103], "10111,1": [-1, 10111], "10133,1": [-1, 10133], "10139,1": [-1, 10139], "10141,1": [-1, 10141], "10151,1": [-1, 10151], "10159,1": [-1, 10159], "10163,1": [-1, 10163], "10169,1": [-1, 10169], "10177,1": [-1, 10177], "10181,1": [-1, 10181], "10193,1": [-1, 10193], "10211,1": [-1, 10211], "10223,1": [-1, 10223], "10243,1": [-1, 10243], "10247,1": [-1, 10247], "10253,1": [-1, 10253], "10259,1": [-1, 10259], "10267,1": [-1, 10267], "10271,1": [-1, 10271], "10273,1": [-1, 10273], "10289,1": [-1, 10289], "10301,1": [-1, 10301], "10303,1": [-1, 10303], "10313,1": [-1, 10313], "10321,1": [-1, 10321], "10331,1": [-1, 10331], "10333,1": [-1, 10333], "10337,1": [-1, 10337], "10343,1": [-1, 10343], "10357,1": [-1, 10357], "10369,1": [-1, 10369], "10391,1": [-1, 10391], "10399,1": [-1, 10399], "10427,1": [-1, 10427], "10429,1": [-1, 10429], "10433,1": [-1, 10433], "10453,1": [-1, 10453], "10457,1": [-1, 10457], "10459,1": [-1, 10459], "10463,1": [-1, 10463], "10477,1": [-1, 10477], "10487,1": [-1, 10487], "10499,1": [-1, 10499], "10501,1": [-1, 10501], "10513,1": [-1, 10513], "10529,1": [-1, 10529], "10531,1": [-1, 10531], "10559,1": [-1, 10559], "10567,1": [-1, 10567], "10589,1": [-1, 10589], "10597,1": [-1, 10597], "10601,1": [-1, 10601], "10607,1": [-1, 10607], "10613,1": [-1, 10613], "10627,1": [-1, 10627], "10631,1": [-1, 10631], "10639,1": [-1, 10639], "10651,1": [-1, 10651], "10657,1": [-1, 10657], "10663,1": [-1, 10663], "10667,1": [-1, 10667], "10687,1": [-1, 10687], "10691,1": [-1, 10691], "10709,1": [-1, 10709], "10711,1": [-1, 10711], "10723,1": [-1, 10723], "10729,1": [-1, 10729], "10733,1": [-1, 10733], "10739,1": [-1, 10739], "10753,1": [-1, 10753], "10771,1": [-1, 10771], "10781,1": [-1, 10781], "10789,1": [-1, 10789], "10799,1": [-1, 10799], "10831,1": [-1, 10831], "10837,1": [-1, 10837], "10847,1": [-1, 10847], "10853,1": [-1, 10853], "10859,1": [-1, 10859], "10861,1": [-1, 10861], "10867,1": [-1, 10867], "10883,1": [-1, 10883], "10889,1": [-1, 10889], "10891,1": [-1, 10891], "10903,1": [-1, 10903], "10909,1": [-1, 10909], "10937,1": [-1, 10937], "10939,1": [-1, 10939], "10949,1": [-1, 10949], "10957,1": [-1, 10957], "10973,1": [-1, 10973], "10979,1": [-1, 10979], "10987,1": [-1, 10987], "10993,1": [-1, 10993], "11003,1": [-1, 11003], "11027,1": [-1, 11027], "11047,1": [-1, 11047], "11057,1": [-1, 11057], "11059,1": [-1, 11059], "11069,1": [-1, 11069], "11071,1": [-1, 11071], "11083,1": [-1, 11083], "11087,1": [-1, 11087], "11093,1": [-1, 11093], "11113,1": [-1, 11113], "11117,1": [-1, 11117], "11119,1": [-1, 11119], "11131,1": [-1, 11131], "11149,1": [-1, 11149], "11159,1": [-1, 11159], "11161,1": [-1, 11161], "11171,1": [-1, 11171], "11173,1": [-1, 11173], "11177,1": [-1, 11177], "11197,1": [-1, 11197], "11213,1": [-1, 11213], "11239,1": [-1, 11239], "11243,1": [-1, 11243], "11251,1": [-1, 11251], "11257,1": [-1, 11257], "11261,1": [-1, 11261], "11273,1": [-1, 11273], "11279,1": [-1, 11279], "11287,1": [-1, 11287], "11299,1": [-1, 11299], "11311,1": [-1, 11311], "11317,1": [-1, 11317], "11321,1": [-1, 11321], "11329,1": [-1, 11329], "11351,1": [-1, 11351], "11353,1": [-1, 11353], "11369,1": [-1, 11369], "11383,1": [-1, 11383], "11393,1": [-1, 11393], "11399,1": [-1, 11399], "11411,1": [-1, 11411], "11423,1": [-1, 11423], "11437,1": [-1, 11437], "11443,1": [-1, 11443], "11447,1": [-1, 11447], "11467,1": [-1, 11467], "11471,1": [-1, 11471], "11483,1": [-1, 11483], "11489,1": [-1, 11489], "11491,1": [-1, 11491], "11497,1": [-1, 11497], "11503,1": [-1, 11503], "11519,1": [-1, 11519], "11527,1": [-1, 11527], "11549,1": [-1, 11549], "11551,1": [-1, 11551], "11579,1": [-1, 11579], "11587,1": [-1, 11587], "11593,1": [-1, 11593], "11597,1": [-1, 11597], "11617,1": [-1, 11617], "11621,1": [-1, 11621], "11633,1": [-1, 11633], "11657,1": [-1, 11657], "11677,1": [-1, 11677], "11681,1": [-1, 11681], "11689,1": [-1, 11689], "11699,1": [-1, 11699], "11701,1": [-1, 11701], "11717,1": [-1, 11717], "11719,1": [-1, 11719], "11731,1": [-1, 11731], "11743,1": [-1, 11743], "11777,1": [-1, 11777], "11779,1": [-1, 11779], "11783,1": [-1, 11783], "11789,1": [-1, 11789], "11801,1": [-1, 11801], "11807,1": [-1, 11807], "11813,1": [-1, 11813], "11821,1": [-1, 11821], "11827,1": [-1, 11827], "11831,1": [-1, 11831], "11833,1": [-1, 11833], "11839,1": [-1, 11839], "11863,1": [-1, 11863], "11867,1": [-1, 11867], "11887,1": [-1, 11887], "11897,1": [-1, 11897], "11903,1": [-1, 11903], "11909,1": [-1, 11909], "11923,1": [-1, 11923], "11927,1": [-1, 11927], "11933,1": [-1, 11933], "11939,1": [-1, 11939], "11941,1": [-1, 11941], "11953,1": [-1, 11953], "11959,1": [-1, 11959], "11969,1": [-1, 11969], "11971,1": [-1, 11971], "11981,1": [-1, 11981], "11987,1": [-1, 11987], "12007,1": [-1, 12007], "12011,1": [-1, 12011], "12037,1": [-1, 12037], "12041,1": [-1, 12041], "12043,1": [-1, 12043], "12049,1": [-1, 12049], "12071,1": [-1, 12071], "12073,1": [-1, 12073], "12097,1": [-1, 12097], "12101,1": [-1, 12101], "12107,1": [-1, 12107], "12109,1": [-1, 12109], "12113,1": [-1, 12113], "12119,1": [-1, 12119], "12143,1": [-1, 12143], "12149,1": [-1, 12149], "12157,1": [-1, 12157], "12161,1": [-1, 12161], "12163,1": [-1, 12163], "12197,1": [-1, 12197], "12203,1": [-1, 12203], "12211,1": [-1, 12211], "12227,1": [-1, 12227], "12239,1": [-1, 12239], "12241,1": [-1, 12241], "12251,1": [-1, 12251], "12253,1": [-1, 12253], "12263,1": [-1, 12263], "12269,1": [-1, 12269], "12277,1": [-1, 12277], "12281,1": [-1, 12281], "12289,1": [-1, 12289], "12301,1": [-1, 12301], "12323,1": [-1, 12323], "12329,1": [-1, 12329], "12343,1": [-1, 12343], "12347,1": [-1, 12347], "12373,1": [-1, 12373], "12377,1": [-1, 12377], "12379,1": [-1, 12379], "12391,1": [-1, 12391], "12401,1": [-1, 12401], "12409,1": [-1, 12409], "12413,1": [-1, 12413], "12421,1": [-1, 12421], "12433,1": [-1, 12433], "12437,1": [-1, 12437], "12451,1": [-1, 12451], "12457,1": [-1, 12457], "12473,1": [-1, 12473], "12479,1": [-1, 12479], "12487,1": [-1, 12487], "12491,1": [-1, 12491], "12497,1": [-1, 12497], "12503,1": [-1, 12503], "12511,1": [-1, 12511], "12517,1": [-1, 12517], "12527,1": [-1, 12527], "12539,1": [-1, 12539], "12541,1": [-1, 12541], "12547,1": [-1, 12547], "12553,1": [-1, 12553], "12569,1": [-1, 12569], "12577,1": [-1, 12577], "12583,1": [-1, 12583], "12589,1": [-1, 12589], "12601,1": [-1, 12601], "12611,1": [-1, 12611], "12613,1": [-1, 12613], "12619,1": [-1, 12619], "12637,1": [-1, 12637], "12641,1": [-1, 12641], "12647,1": [-1, 12647], "12653,1": [-1, 12653], "12659,1": [-1, 12659], "12671,1": [-1, 12671], "12689,1": [-1, 12689], "12697,1": [-1, 12697], "12703,1": [-1, 12703], "12713,1": [-1, 12713], "12721,1": [-1, 12721], "12739,1": [-1, 12739], "12743,1": [-1, 12743], "12757,1": [-1, 12757], "12763,1": [-1, 12763], "12781,1": [-1, 12781], "12791,1": [-1, 12791], "12799,1": [-1, 12799], "12809,1": [-1, 12809], "12821,1": [-1, 12821], "12823,1": [-1, 12823], "12829,1": [-1, 12829], "12841,1": [-1, 12841], "12853,1": [-1, 12853], "12889,1": [-1, 12889], "12893,1": [-1, 12893], "12899,1": [-1, 12899], "12907,1": [-1, 12907], "12911,1": [-1, 12911], "12917,1": [-1, 12917], "12919,1": [-1, 12919], "12923,1": [-1, 12923], "12941,1": [-1, 12941], "12953,1": [-1, 12953], "12959,1": [-1, 12959], "12967,1": [-1, 12967], "12973,1": [-1, 12973], "12979,1": [-1, 12979], "12983,1": [-1, 12983], "13001,1": [-1, 13001], "13003,1": [-1, 13003], "13007,1": [-1, 13007], "13009,1": [-1, 13009], "13033,1": [-1, 13033], "13037,1": [-1, 13037], "13043,1": [-1, 13043], "13049,1": [-1, 13049], "13063,1": [-1, 13063], "13093,1": [-1, 13093], "13099,1": [-1, 13099], "13103,1": [-1, 13103], "13109,1": [-1, 13109], "13121,1": [-1, 13121], "13127,1": [-1, 13127], "13147,1": [-1, 13147], "13151,1": [-1, 13151], "13159,1": [-1, 13159], "13163,1": [-1, 13163], "13171,1": [-1, 13171], "13177,1": [-1, 13177], "13183,1": [-1, 13183], "13187,1": [-1, 13187], "13217,1": [-1, 13217], "13219,1": [-1, 13219], "13229,1": [-1, 13229], "13241,1": [-1, 13241], "13249,1": [-1, 13249], "13259,1": [-1, 13259], "13267,1": [-1, 13267], "13291,1": [-1, 13291], "13297,1": [-1, 13297], "13309,1": [-1, 13309], "13313,1": [-1, 13313], "13327,1": [-1, 13327], "13331,1": [-1, 13331], "13337,1": [-1, 13337], "13339,1": [-1, 13339], "13367,1": [-1, 13367], "13381,1": [-1, 13381], "13397,1": [-1, 13397], "13399,1": [-1, 13399], "13411,1": [-1, 13411], "13417,1": [-1, 13417], "13421,1": [-1, 13421], "13441,1": [-1, 13441], "13451,1": [-1, 13451], "13457,1": [-1, 13457], "13463,1": [-1, 13463], "13469,1": [-1, 13469], "13477,1": [-1, 13477], "13487,1": [-1, 13487], "13499,1": [-1, 13499], "13513,1": [-1, 13513], "13523,1": [-1, 13523], "13537,1": [-1, 13537], "13553,1": [-1, 13553], "13567,1": [-1, 13567], "13577,1": [-1, 13577], "13591,1": [-1, 13591], "13597,1": [-1, 13597], "13613,1": [-1, 13613], "13619,1": [-1, 13619], "13627,1": [-1, 13627], "13633,1": [-1, 13633], "13649,1": [-1, 13649], "13669,1": [-1, 13669], "13679,1": [-1, 13679], "13681,1": [-1, 13681], "13687,1": [-1, 13687], "13691,1": [-1, 13691], "13693,1": [-1, 13693], "13697,1": [-1, 13697], "13709,1": [-1, 13709], "13711,1": [-1, 13711], "13721,1": [-1, 13721], "13723,1": [-1, 13723], "13729,1": [-1, 13729], "13751,1": [-1, 13751], "13757,1": [-1, 13757], "13759,1": [-1, 13759], "13763,1": [-1, 13763], "13781,1": [-1, 13781], "13789,1": [-1, 13789], "13799,1": [-1, 13799], "13807,1": [-1, 13807], "13829,1": [-1, 13829], "13831,1": [-1, 13831], "13841,1": [-1, 13841], "13859,1": [-1, 13859], "13873,1": [-1, 13873], "13877,1": [-1, 13877], "13879,1": [-1, 13879], "13883,1": [-1, 13883], "13901,1": [-1, 13901], "13903,1": [-1, 13903], "13907,1": [-1, 13907], "13913,1": [-1, 13913], "13921,1": [-1, 13921], "13931,1": [-1, 13931], "13933,1": [-1, 13933], "13963,1": [-1, 13963], "13967,1": [-1, 13967], "13997,1": [-1, 13997], "13999,1": [-1, 13999], "14009,1": [-1, 14009], "14011,1": [-1, 14011], "14029,1": [-1, 14029], "14033,1": [-1, 14033], "14051,1": [-1, 14051], "14057,1": [-1, 14057], "14071,1": [-1, 14071], "14081,1": [-1, 14081], "14083,1": [-1, 14083], "14087,1": [-1, 14087], "14107,1": [-1, 14107], "14143,1": [-1, 14143], "14149,1": [-1, 14149], "14153,1": [-1, 14153], "14159,1": [-1, 14159], "14173,1": [-1, 14173], "14177,1": [-1, 14177], "14197,1": [-1, 14197], "14207,1": [-1, 14207], "14221,1": [-1, 14221], "14243,1": [-1, 14243], "14249,1": [-1, 14249], "14251,1": [-1, 14251], "14281,1": [-1, 14281], "14293,1": [-1, 14293], "14303,1": [-1, 14303], "14321,1": [-1, 14321], "14323,1": [-1, 14323], "14327,1": [-1, 14327], "14341,1": [-1, 14341], "14347,1": [-1, 14347], "14369,1": [-1, 14369], "14387,1": [-1, 14387], "14389,1": [-1, 14389], "14401,1": [-1, 14401], "14407,1": [-1, 14407], "14411,1": [-1, 14411], "14419,1": [-1, 14419], "14423,1": [-1, 14423], "14431,1": [-1, 14431], "14437,1": [-1, 14437], "14447,1": [-1, 14447], "14449,1": [-1, 14449], "14461,1": [-1, 14461], "14479,1": [-1, 14479], "14489,1": [-1, 14489], "14503,1": [-1, 14503], "14519,1": [-1, 14519], "14533,1": [-1, 14533], "14537,1": [-1, 14537], "14543,1": [-1, 14543], "14549,1": [-1, 14549], "14551,1": [-1, 14551], "14557,1": [-1, 14557], "14561,1": [-1, 14561], "14563,1": [-1, 14563], "14591,1": [-1, 14591], "14593,1": [-1, 14593], "14621,1": [-1, 14621], "14627,1": [-1, 14627], "14629,1": [-1, 14629], "14633,1": [-1, 14633], "14639,1": [-1, 14639], "14653,1": [-1, 14653], "14657,1": [-1, 14657], "14669,1": [-1, 14669], "14683,1": [-1, 14683], "14699,1": [-1, 14699], "14713,1": [-1, 14713], "14717,1": [-1, 14717], "14723,1": [-1, 14723], "14731,1": [-1, 14731], "14737,1": [-1, 14737], "14741,1": [-1, 14741], "14747,1": [-1, 14747], "14753,1": [-1, 14753], "14759,1": [-1, 14759], "14767,1": [-1, 14767], "14771,1": [-1, 14771], "14779,1": [-1, 14779], "14783,1": [-1, 14783], "14797,1": [-1, 14797], "14813,1": [-1, 14813], "14821,1": [-1, 14821], "14827,1": [-1, 14827], "14831,1": [-1, 14831], "14843,1": [-1, 14843], "14851,1": [-1, 14851], "14867,1": [-1, 14867], "14869,1": [-1, 14869], "14879,1": [-1, 14879], "14887,1": [-1, 14887], "14891,1": [-1, 14891], "14897,1": [-1, 14897], "14923,1": [-1, 14923], "14929,1": [-1, 14929], "14939,1": [-1, 14939], "14947,1": [-1, 14947], "14951,1": [-1, 14951], "14957,1": [-1, 14957], "14969,1": [-1, 14969], "14983,1": [-1, 14983], "15013,1": [-1, 15013], "15017,1": [-1, 15017], "15031,1": [-1, 15031], "15053,1": [-1, 15053], "15061,1": [-1, 15061], "15073,1": [-1, 15073], "15077,1": [-1, 15077], "15083,1": [-1, 15083], "15091,1": [-1, 15091], "15101,1": [-1, 15101], "15107,1": [-1, 15107], "15121,1": [-1, 15121], "15131,1": [-1, 15131], "15137,1": [-1, 15137], "15139,1": [-1, 15139], "15149,1": [-1, 15149], "15161,1": [-1, 15161], "15173,1": [-1, 15173], "15187,1": [-1, 15187], "15193,1": [-1, 15193], "15199,1": [-1, 15199], "15217,1": [-1, 15217], "15227,1": [-1, 15227], "15233,1": [-1, 15233], "15241,1": [-1, 15241], "15259,1": [-1, 15259], "15263,1": [-1, 15263], "15269,1": [-1, 15269], "15271,1": [-1, 15271], "15277,1": [-1, 15277], "15287,1": [-1, 15287], "15289,1": [-1, 15289], "15299,1": [-1, 15299], "15307,1": [-1, 15307], "15313,1": [-1, 15313], "15319,1": [-1, 15319], "15329,1": [-1, 15329], "15331,1": [-1, 15331], "15349,1": [-1, 15349], "15359,1": [-1, 15359], "15361,1": [-1, 15361], "15373,1": [-1, 15373], "15377,1": [-1, 15377], "15383,1": [-1, 15383], "15391,1": [-1, 15391], "15401,1": [-1, 15401], "15413,1": [-1, 15413], "15427,1": [-1, 15427], "15439,1": [-1, 15439], "15443,1": [-1, 15443], "15451,1": [-1, 15451], "15461,1": [-1, 15461], "15467,1": [-1, 15467], "15473,1": [-1, 15473], "15493,1": [-1, 15493], "15497,1": [-1, 15497], "15511,1": [-1, 15511], "15527,1": [-1, 15527], "15541,1": [-1, 15541], "15551,1": [-1, 15551], "15559,1": [-1, 15559], "15569,1": [-1, 15569], "15581,1": [-1, 15581], "15583,1": [-1, 15583], "15601,1": [-1, 15601], "15607,1": [-1, 15607], "15619,1": [-1, 15619], "15629,1": [-1, 15629], "15641,1": [-1, 15641], "15643,1": [-1, 15643], "15647,1": [-1, 15647], "15649,1": [-1, 15649], "15661,1": [-1, 15661], "15667,1": [-1, 15667], "15671,1": [-1, 15671], "15679,1": [-1, 15679], "15683,1": [-1, 15683], "15727,1": [-1, 15727], "15731,1": [-1, 15731], "15733,1": [-1, 15733], "15737,1": [-1, 15737], "15739,1": [-1, 15739], "15749,1": [-1, 15749], "15761,1": [-1, 15761], "15767,1": [-1, 15767], "15773,1": [-1, 15773], "15787,1": [-1, 15787], "15791,1": [-1, 15791], "15797,1": [-1, 15797], "15803,1": [-1, 15803], "15809,1": [-1, 15809], "15817,1": [-1, 15817], "15823,1": [-1, 15823], "15859,1": [-1, 15859], "15877,1": [-1, 15877], "15881,1": [-1, 15881], "15887,1": [-1, 15887], "15889,1": [-1, 15889], "15901,1": [-1, 15901], "15907,1": [-1, 15907], "15913,1": [-1, 15913], "15919,1": [-1, 15919], "15923,1": [-1, 15923], "15937,1": [-1, 15937], "15959,1": [-1, 15959], "15971,1": [-1, 15971], "15973,1": [-1, 15973], "15991,1": [-1, 15991], "16001,1": [-1, 16001], "16007,1": [-1, 16007], "16033,1": [-1, 16033], "16057,1": [-1, 16057], "16061,1": [-1, 16061], "16063,1": [-1, 16063], "16067,1": [-1, 16067], "16069,1": [-1, 16069], "16073,1": [-1, 16073], "16087,1": [-1, 16087], "16091,1": [-1, 16091], "16097,1": [-1, 16097], "16103,1": [-1, 16103], "16111,1": [-1, 16111], "16127,1": [-1, 16127], "16139,1": [-1, 16139], "16141,1": [-1, 16141], "16183,1": [-1, 16183], "16187,1": [-1, 16187], "16189,1": [-1, 16189], "16193,1": [-1, 16193], "16217,1": [-1, 16217], "16223,1": [-1, 16223], "16229,1": [-1, 16229], "16231,1": [-1, 16231], "16249,1": [-1, 16249], "16253,1": [-1, 16253], "16267,1": [-1, 16267], "16273,1": [-1, 16273], "16301,1": [-1, 16301], "16319,1": [-1, 16319], "16333,1": [-1, 16333], "16339,1": [-1, 16339], "16349,1": [-1, 16349], "16361,1": [-1, 16361], "16363,1": [-1, 16363], "16369,1": [-1, 16369], "16381,1": [-1, 16381], "16411,1": [-1, 16411], "16417,1": [-1, 16417], "16421,1": [-1, 16421], "16427,1": [-1, 16427], "16433,1": [-1, 16433], "16447,1": [-1, 16447], "16451,1": [-1, 16451], "16453,1": [-1, 16453], "16477,1": [-1, 16477], "16481,1": [-1, 16481], "16487,1": [-1, 16487], "16493,1": [-1, 16493], "16519,1": [-1, 16519], "16529,1": [-1, 16529], "16547,1": [-1, 16547], "16553,1": [-1, 16553], "16561,1": [-1, 16561], "16567,1": [-1, 16567], "16573,1": [-1, 16573], "16603,1": [-1, 16603], "16607,1": [-1, 16607], "16619,1": [-1, 16619], "16631,1": [-1, 16631], "16633,1": [-1, 16633], "16649,1": [-1, 16649], "16651,1": [-1, 16651], "16657,1": [-1, 16657], "16661,1": [-1, 16661], "16673,1": [-1, 16673], "16691,1": [-1, 16691], "16693,1": [-1, 16693], "16699,1": [-1, 16699], "16703,1": [-1, 16703], "16729,1": [-1, 16729], "16741,1": [-1, 16741], "16747,1": [-1, 16747], "16759,1": [-1, 16759], "16763,1": [-1, 16763], "16787,1": [-1, 16787], "16811,1": [-1, 16811], "16823,1": [-1, 16823], "16829,1": [-1, 16829], "16831,1": [-1, 16831], "16843,1": [-1, 16843], "16871,1": [-1, 16871], "16879,1": [-1, 16879], "16883,1": [-1, 16883], "16889,1": [-1, 16889], "16901,1": [-1, 16901], "16903,1": [-1, 16903], "16921,1": [-1, 16921], "16927,1": [-1, 16927], "16931,1": [-1, 16931], "16937,1": [-1, 16937], "16943,1": [-1, 16943], "16963,1": [-1, 16963], "16979,1": [-1, 16979], "16981,1": [-1, 16981], "16987,1": [-1, 16987], "16993,1": [-1, 16993], "17011,1": [-1, 17011], "17021,1": [-1, 17021], "17027,1": [-1, 17027], "17029,1": [-1, 17029], "17033,1": [-1, 17033], "17041,1": [-1, 17041], "17047,1": [-1, 17047], "17053,1": [-1, 17053], "17077,1": [-1, 17077], "17093,1": [-1, 17093], "17099,1": [-1, 17099], "17107,1": [-1, 17107], "17117,1": [-1, 17117], "17123,1": [-1, 17123], "17137,1": [-1, 17137], "17159,1": [-1, 17159], "17167,1": [-1, 17167], "17183,1": [-1, 17183], "17189,1": [-1, 17189], "17191,1": [-1, 17191], "17203,1": [-1, 17203], "17207,1": [-1, 17207], "17209,1": [-1, 17209], "17231,1": [-1, 17231], "17239,1": [-1, 17239], "17257,1": [-1, 17257], "17291,1": [-1, 17291], "17293,1": [-1, 17293], "17299,1": [-1, 17299], "17317,1": [-1, 17317], "17321,1": [-1, 17321], "17327,1": [-1, 17327], "17333,1": [-1, 17333], "17341,1": [-1, 17341], "17351,1": [-1, 17351], "17359,1": [-1, 17359], "17377,1": [-1, 17377], "17383,1": [-1, 17383], "17387,1": [-1, 17387], "17389,1": [-1, 17389], "17393,1": [-1, 17393], "17401,1": [-1, 17401], "17417,1": [-1, 17417], "17419,1": [-1, 17419], "17431,1": [-1, 17431], "17443,1": [-1, 17443], "17449,1": [-1, 17449], "17467,1": [-1, 17467], "17471,1": [-1, 17471], "17477,1": [-1, 17477], "17483,1": [-1, 17483], "17489,1": [-1, 17489], "17491,1": [-1, 17491], "17497,1": [-1, 17497], "17509,1": [-1, 17509], "17519,1": [-1, 17519], "17539,1": [-1, 17539], "17551,1": [-1, 17551], "17569,1": [-1, 17569], "17573,1": [-1, 17573], "17579,1": [-1, 17579], "17581,1": [-1, 17581], "17597,1": [-1, 17597], "17599,1": [-1, 17599], "17609,1": [-1, 17609], "17623,1": [-1, 17623], "17627,1": [-1, 17627], "17657,1": [-1, 17657], "17659,1": [-1, 17659], "17669,1": [-1, 17669], "17681,1": [-1, 17681], "17683,1": [-1, 17683], "17707,1": [-1, 17707], "17713,1": [-1, 17713], "17729,1": [-1, 17729], "17737,1": [-1, 17737], "17747,1": [-1, 17747], "17749,1": [-1, 17749], "17761,1": [-1, 17761], "17783,1": [-1, 17783], "17789,1": [-1, 17789], "17791,1": [-1, 17791], "17807,1": [-1, 17807], "17827,1": [-1, 17827], "17837,1": [-1, 17837], "17839,1": [-1, 17839], "17851,1": [-1, 17851], "17863,1": [-1, 17863], "17881,1": [-1, 17881], "17891,1": [-1, 17891], "17903,1": [-1, 17903], "17909,1": [-1, 17909], "17911,1": [-1, 17911], "17921,1": [-1, 17921], "17923,1": [-1, 17923], "17929,1": [-1, 17929], "17939,1": [-1, 17939], "17957,1": [-1, 17957], "17959,1": [-1, 17959], "17971,1": [-1, 17971], "17977,1": [-1, 17977], "17981,1": [-1, 17981], "17987,1": [-1, 17987], "17989,1": [-1, 17989], "18013,1": [-1, 18013], "18041,1": [-1, 18041], "18043,1": [-1, 18043], "18047,1": [-1, 18047], "18049,1": [-1, 18049], "18059,1": [-1, 18059], "18061,1": [-1, 18061], "18077,1": [-1, 18077], "18089,1": [-1, 18089], "18097,1": [-1, 18097], "18119,1": [-1, 18119], "18121,1": [-1, 18121], "18127,1": [-1, 18127], "18131,1": [-1, 18131], "18133,1": [-1, 18133], "18143,1": [-1, 18143], "18149,1": [-1, 18149], "18169,1": [-1, 18169], "18181,1": [-1, 18181], "18191,1": [-1, 18191], "18199,1": [-1, 18199], "18211,1": [-1, 18211], "18217,1": [-1, 18217], "18223,1": [-1, 18223], "18229,1": [-1, 18229], "18233,1": [-1, 18233], "18251,1": [-1, 18251], "18253,1": [-1, 18253], "18257,1": [-1, 18257], "18269,1": [-1, 18269], "18287,1": [-1, 18287], "18289,1": [-1, 18289], "18301,1": [-1, 18301], "18307,1": [-1, 18307], "18311,1": [-1, 18311], "18313,1": [-1, 18313], "18329,1": [-1, 18329], "18341,1": [-1, 18341], "18353,1": [-1, 18353], "18367,1": [-1, 18367], "18371,1": [-1, 18371], "18379,1": [-1, 18379], "18397,1": [-1, 18397], "18401,1": [-1, 18401], "18413,1": [-1, 18413], "18427,1": [-1, 18427], "18433,1": [-1, 18433], "18439,1": [-1, 18439], "18443,1": [-1, 18443], "18451,1": [-1, 18451], "18457,1": [-1, 18457], "18461,1": [-1, 18461], "18481,1": [-1, 18481], "18493,1": [-1, 18493], "18503,1": [-1, 18503], "18517,1": [-1, 18517], "18521,1": [-1, 18521], "18523,1": [-1, 18523], "18539,1": [-1, 18539], "18541,1": [-1, 18541], "18553,1": [-1, 18553], "18583,1": [-1, 18583], "18587,1": [-1, 18587], "18593,1": [-1, 18593], "18617,1": [-1, 18617], "18637,1": [-1, 18637], "18661,1": [-1, 18661], "18671,1": [-1, 18671], "18679,1": [-1, 18679], "18691,1": [-1, 18691], "18701,1": [-1, 18701], "18713,1": [-1, 18713], "18719,1": [-1, 18719], "18731,1": [-1, 18731], "18743,1": [-1, 18743], "18749,1": [-1, 18749], "18757,1": [-1, 18757], "18773,1": [-1, 18773], "18787,1": [-1, 18787], "18793,1": [-1, 18793], "18797,1": [-1, 18797], "18803,1": [-1, 18803], "18839,1": [-1, 18839], "18859,1": [-1, 18859], "18869,1": [-1, 18869], "18899,1": [-1, 18899], "18911,1": [-1, 18911], "18913,1": [-1, 18913], "18917,1": [-1, 18917], "18919,1": [-1, 18919], "18947,1": [-1, 18947], "18959,1": [-1, 18959], "18973,1": [-1, 18973], "18979,1": [-1, 18979], "19001,1": [-1, 19001], "19009,1": [-1, 19009], "19013,1": [-1, 19013], "19031,1": [-1, 19031], "19037,1": [-1, 19037], "19051,1": [-1, 19051], "19069,1": [-1, 19069], "19073,1": [-1, 19073], "19079,1": [-1, 19079], "19081,1": [-1, 19081], "19087,1": [-1, 19087], "19121,1": [-1, 19121], "19139,1": [-1, 19139], "19141,1": [-1, 19141], "19157,1": [-1, 19157], "19163,1": [-1, 19163], "19181,1": [-1, 19181], "19183,1": [-1, 19183], "19207,1": [-1, 19207], "19211,1": [-1, 19211], "19213,1": [-1, 19213], "19219,1": [-1, 19219], "19231,1": [-1, 19231], "19237,1": [-1, 19237], "19249,1": [-1, 19249], "19259,1": [-1, 19259], "19267,1": [-1, 19267], "19273,1": [-1, 19273], "19289,1": [-1, 19289], "19301,1": [-1, 19301], "19309,1": [-1, 19309], "19319,1": [-1, 19319], "19333,1": [-1, 19333], "19373,1": [-1, 19373], "19379,1": [-1, 19379], "19381,1": [-1, 19381], "19387,1": [-1, 19387], "19391,1": [-1, 19391], "19403,1": [-1, 19403], "19417,1": [-1, 19417], "19421,1": [-1, 19421], "19423,1": [-1, 19423], "19427,1": [-1, 19427], "19429,1": [-1, 19429], "19433,1": [-1, 19433], "19441,1": [-1, 19441], "19447,1": [-1, 19447], "19457,1": [-1, 19457], "19463,1": [-1, 19463], "19469,1": [-1, 19469], "19471,1": [-1, 19471], "19477,1": [-1, 19477], "19483,1": [-1, 19483], "19489,1": [-1, 19489], "19501,1": [-1, 19501], "19507,1": [-1, 19507], "19531,1": [-1, 19531], "19541,1": [-1, 19541], "19543,1": [-1, 19543], "19553,1": [-1, 19553], "19559,1": [-1, 19559], "19571,1": [-1, 19571], "19577,1": [-1, 19577], "19583,1": [-1, 19583], "19597,1": [-1, 19597], "19603,1": [-1, 19603], "19609,1": [-1, 19609], "19661,1": [-1, 19661], "19681,1": [-1, 19681], "19687,1": [-1, 19687], "19697,1": [-1, 19697], "19699,1": [-1, 19699], "19709,1": [-1, 19709], "19717,1": [-1, 19717], "19727,1": [-1, 19727], "19739,1": [-1, 19739], "19751,1": [-1, 19751], "19753,1": [-1, 19753], "19759,1": [-1, 19759], "19763,1": [-1, 19763], "19777,1": [-1, 19777], "19793,1": [-1, 19793], "19801,1": [-1, 19801], "19813,1": [-1, 19813], "19819,1": [-1, 19819], "19841,1": [-1, 19841], "19843,1": [-1, 19843], "19853,1": [-1, 19853], "19861,1": [-1, 19861], "19867,1": [-1, 19867], "19889,1": [-1, 19889], "19891,1": [-1, 19891], "19913,1": [-1, 19913], "19919,1": [-1, 19919], "19927,1": [-1, 19927], "19937,1": [-1, 19937], "19949,1": [-1, 19949], "19961,1": [-1, 19961], "19963,1": [-1, 19963], "19973,1": [-1, 19973], "19979,1": [-1, 19979], "19991,1": [-1, 19991], "19993,1": [-1, 19993], "19997,1": [-1, 19997], "20011,1": [-1, 20011], "20021,1": [-1, 20021], "20023,1": [-1, 20023], "20029,1": [-1, 20029], "20047,1": [-1, 20047], "20051,1": [-1, 20051], "20063,1": [-1, 20063], "20071,1": [-1, 20071], "20089,1": [-1, 20089], "20101,1": [-1, 20101], "20107,1": [-1, 20107], "20113,1": [-1, 20113], "20117,1": [-1, 20117], "20123,1": [-1, 20123], "20129,1": [-1, 20129], "20143,1": [-1, 20143], "20147,1": [-1, 20147], "20149,1": [-1, 20149], "20161,1": [-1, 20161], "20173,1": [-1, 20173], "20177,1": [-1, 20177], "20183,1": [-1, 20183], "20201,1": [-1, 20201], "20219,1": [-1, 20219], "20231,1": [-1, 20231], "20233,1": [-1, 20233], "20249,1": [-1, 20249], "20261,1": [-1, 20261], "20269,1": [-1, 20269], "20287,1": [-1, 20287], "20297,1": [-1, 20297], "20323,1": [-1, 20323], "20327,1": [-1, 20327], "20333,1": [-1, 20333], "20341,1": [-1, 20341], "20347,1": [-1, 20347], "20353,1": [-1, 20353], "20357,1": [-1, 20357], "20359,1": [-1, 20359], "20369,1": [-1, 20369], "20389,1": [-1, 20389], "20393,1": [-1, 20393], "20399,1": [-1, 20399], "20407,1": [-1, 20407], "20411,1": [-1, 20411], "20431,1": [-1, 20431], "20441,1": [-1, 20441], "20443,1": [-1, 20443], "20477,1": [-1, 20477], "20479,1": [-1, 20479], "20483,1": [-1, 20483], "20507,1": [-1, 20507], "20509,1": [-1, 20509], "20521,1": [-1, 20521], "20533,1": [-1, 20533], "20543,1": [-1, 20543], "20549,1": [-1, 20549], "20551,1": [-1, 20551], "20563,1": [-1, 20563], "20593,1": [-1, 20593], "20599,1": [-1, 20599], "20611,1": [-1, 20611], "20627,1": [-1, 20627], "20639,1": [-1, 20639], "20641,1": [-1, 20641], "20663,1": [-1, 20663], "20681,1": [-1, 20681], "20693,1": [-1, 20693], "20707,1": [-1, 20707], "20717,1": [-1, 20717], "20719,1": [-1, 20719], "20731,1": [-1, 20731], "20743,1": [-1, 20743], "20747,1": [-1, 20747], "20749,1": [-1, 20749], "20753,1": [-1, 20753], "20759,1": [-1, 20759], "20771,1": [-1, 20771], "20773,1": [-1, 20773], "20789,1": [-1, 20789], "20807,1": [-1, 20807], "20809,1": [-1, 20809], "20849,1": [-1, 20849], "20857,1": [-1, 20857], "20873,1": [-1, 20873], "20879,1": [-1, 20879], "20887,1": [-1, 20887], "20897,1": [-1, 20897], "20899,1": [-1, 20899], "20903,1": [-1, 20903], "20921,1": [-1, 20921], "20929,1": [-1, 20929], "20939,1": [-1, 20939], "20947,1": [-1, 20947], "20959,1": [-1, 20959], "20963,1": [-1, 20963], "20981,1": [-1, 20981], "20983,1": [-1, 20983], "21001,1": [-1, 21001], "21011,1": [-1, 21011], "21013,1": [-1, 21013], "21017,1": [-1, 21017], "21019,1": [-1, 21019], "21023,1": [-1, 21023], "21031,1": [-1, 21031], "21059,1": [-1, 21059], "21061,1": [-1, 21061], "21067,1": [-1, 21067], "21089,1": [-1, 21089], "21101,1": [-1, 21101], "21107,1": [-1, 21107], "21121,1": [-1, 21121], "21139,1": [-1, 21139], "21143,1": [-1, 21143], "21149,1": [-1, 21149], "21157,1": [-1, 21157], "21163,1": [-1, 21163], "21169,1": [-1, 21169], "21179,1": [-1, 21179], "21187,1": [-1, 21187], "21191,1": [-1, 21191], "21193,1": [-1, 21193], "21211,1": [-1, 21211], "21221,1": [-1, 21221], "21227,1": [-1, 21227], "21247,1": [-1, 21247], "21269,1": [-1, 21269], "21277,1": [-1, 21277], "21283,1": [-1, 21283], "21313,1": [-1, 21313], "21317,1": [-1, 21317], "21319,1": [-1, 21319], "21323,1": [-1, 21323], "21341,1": [-1, 21341], "21347,1": [-1, 21347], "21377,1": [-1, 21377], "21379,1": [-1, 21379], "21383,1": [-1, 21383], "21391,1": [-1, 21391], "21397,1": [-1, 21397], "21401,1": [-1, 21401], "21407,1": [-1, 21407], "21419,1": [-1, 21419], "21433,1": [-1, 21433], "21467,1": [-1, 21467], "21481,1": [-1, 21481], "21487,1": [-1, 21487], "21491,1": [-1, 21491], "21493,1": [-1, 21493], "21499,1": [-1, 21499], "21503,1": [-1, 21503], "21517,1": [-1, 21517], "21521,1": [-1, 21521], "21523,1": [-1, 21523], "21529,1": [-1, 21529], "21557,1": [-1, 21557], "21559,1": [-1, 21559], "21563,1": [-1, 21563], "21569,1": [-1, 21569], "21577,1": [-1, 21577], "21587,1": [-1, 21587], "21589,1": [-1, 21589], "21599,1": [-1, 21599], "21601,1": [-1, 21601], "21611,1": [-1, 21611], "21613,1": [-1, 21613], "21617,1": [-1, 21617], "21647,1": [-1, 21647], "21649,1": [-1, 21649], "21661,1": [-1, 21661], "21673,1": [-1, 21673], "21683,1": [-1, 21683], "21701,1": [-1, 21701], "21713,1": [-1, 21713], "21727,1": [-1, 21727], "21737,1": [-1, 21737], "21739,1": [-1, 21739], "21751,1": [-1, 21751], "21757,1": [-1, 21757], "21767,1": [-1, 21767], "21773,1": [-1, 21773], "21787,1": [-1, 21787], "21799,1": [-1, 21799], "21803,1": [-1, 21803], "21817,1": [-1, 21817], "21821,1": [-1, 21821], "21839,1": [-1, 21839], "21841,1": [-1, 21841], "21851,1": [-1, 21851], "21859,1": [-1, 21859], "21863,1": [-1, 21863], "21871,1": [-1, 21871], "21881,1": [-1, 21881], "21893,1": [-1, 21893], "21911,1": [-1, 21911], "21929,1": [-1, 21929], "21937,1": [-1, 21937], "21943,1": [-1, 21943], "21961,1": [-1, 21961], "21977,1": [-1, 21977], "21991,1": [-1, 21991], "21997,1": [-1, 21997], "22003,1": [-1, 22003], "22013,1": [-1, 22013], "22027,1": [-1, 22027], "22031,1": [-1, 22031], "22037,1": [-1, 22037], "22039,1": [-1, 22039], "22051,1": [-1, 22051], "22063,1": [-1, 22063], "22067,1": [-1, 22067], "22073,1": [-1, 22073], "22079,1": [-1, 22079], "22091,1": [-1, 22091], "22093,1": [-1, 22093], "22109,1": [-1, 22109], "22111,1": [-1, 22111], "22123,1": [-1, 22123], "22129,1": [-1, 22129], "22133,1": [-1, 22133], "22147,1": [-1, 22147], "22153,1": [-1, 22153], "22157,1": [-1, 22157], "22159,1": [-1, 22159], "22171,1": [-1, 22171], "22189,1": [-1, 22189], "22193,1": [-1, 22193], "22229,1": [-1, 22229], "22247,1": [-1, 22247], "22259,1": [-1, 22259], "22271,1": [-1, 22271], "22273,1": [-1, 22273], "22277,1": [-1, 22277], "22279,1": [-1, 22279], "22283,1": [-1, 22283], "22291,1": [-1, 22291], "22303,1": [-1, 22303], "22307,1": [-1, 22307], "22343,1": [-1, 22343], "22349,1": [-1, 22349], "22367,1": [-1, 22367], "22369,1": [-1, 22369], "22381,1": [-1, 22381], "22391,1": [-1, 22391], "22397,1": [-1, 22397], "22409,1": [-1, 22409], "22433,1": [-1, 22433], "22441,1": [-1, 22441], "22447,1": [-1, 22447], "22453,1": [-1, 22453], "22469,1": [-1, 22469], "22481,1": [-1, 22481], "22483,1": [-1, 22483], "22501,1": [-1, 22501], "22511,1": [-1, 22511], "22531,1": [-1, 22531], "22541,1": [-1, 22541], "22543,1": [-1, 22543], "22549,1": [-1, 22549], "22567,1": [-1, 22567], "22571,1": [-1, 22571], "22573,1": [-1, 22573], "22613,1": [-1, 22613], "22619,1": [-1, 22619], "22621,1": [-1, 22621], "22637,1": [-1, 22637], "22639,1": [-1, 22639], "22643,1": [-1, 22643], "22651,1": [-1, 22651], "22669,1": [-1, 22669], "22679,1": [-1, 22679], "22691,1": [-1, 22691], "22697,1": [-1, 22697], "22699,1": [-1, 22699], "22709,1": [-1, 22709], "22717,1": [-1, 22717], "22721,1": [-1, 22721], "22727,1": [-1, 22727], "22739,1": [-1, 22739], "22741,1": [-1, 22741], "22751,1": [-1, 22751], "22769,1": [-1, 22769], "22777,1": [-1, 22777], "22783,1": [-1, 22783], "22787,1": [-1, 22787], "22807,1": [-1, 22807], "22811,1": [-1, 22811], "22817,1": [-1, 22817], "22853,1": [-1, 22853], "22859,1": [-1, 22859], "22861,1": [-1, 22861], "22871,1": [-1, 22871], "22877,1": [-1, 22877], "22901,1": [-1, 22901], "22907,1": [-1, 22907], "22921,1": [-1, 22921], "22937,1": [-1, 22937], "22943,1": [-1, 22943], "22961,1": [-1, 22961], "22963,1": [-1, 22963], "22973,1": [-1, 22973], "22993,1": [-1, 22993], "23003,1": [-1, 23003], "23011,1": [-1, 23011], "23017,1": [-1, 23017], "23021,1": [-1, 23021], "23027,1": [-1, 23027], "23029,1": [-1, 23029], "23039,1": [-1, 23039], "23041,1": [-1, 23041], "23053,1": [-1, 23053], "23057,1": [-1, 23057], "23059,1": [-1, 23059], "23063,1": [-1, 23063], "23071,1": [-1, 23071], "23081,1": [-1, 23081], "23087,1": [-1, 23087], "23099,1": [-1, 23099], "23117,1": [-1, 23117], "23131,1": [-1, 23131], "23143,1": [-1, 23143], "23159,1": [-1, 23159], "23167,1": [-1, 23167], "23173,1": [-1, 23173], "23189,1": [-1, 23189], "23197,1": [-1, 23197], "23201,1": [-1, 23201], "23203,1": [-1, 23203], "23209,1": [-1, 23209], "23227,1": [-1, 23227], "23251,1": [-1, 23251], "23269,1": [-1, 23269], "23279,1": [-1, 23279], "23291,1": [-1, 23291], "23293,1": [-1, 23293], "23297,1": [-1, 23297], "23311,1": [-1, 23311], "23321,1": [-1, 23321], "23327,1": [-1, 23327], "23333,1": [-1, 23333], "23339,1": [-1, 23339], "23357,1": [-1, 23357], "23369,1": [-1, 23369], "23371,1": [-1, 23371], "23399,1": [-1, 23399], "23417,1": [-1, 23417], "23431,1": [-1, 23431], "23447,1": [-1, 23447], "23459,1": [-1, 23459], "23473,1": [-1, 23473], "23497,1": [-1, 23497], "23509,1": [-1, 23509], "23531,1": [-1, 23531], "23537,1": [-1, 23537], "23539,1": [-1, 23539], "23549,1": [-1, 23549], "23557,1": [-1, 23557], "23561,1": [-1, 23561], "23563,1": [-1, 23563], "23567,1": [-1, 23567], "23581,1": [-1, 23581], "23593,1": [-1, 23593], "23599,1": [-1, 23599], "23603,1": [-1, 23603], "23609,1": [-1, 23609], "23623,1": [-1, 23623], "23627,1": [-1, 23627], "23629,1": [-1, 23629], "23633,1": [-1, 23633], "23663,1": [-1, 23663], "23669,1": [-1, 23669], "23671,1": [-1, 23671], "23677,1": [-1, 23677], "23687,1": [-1, 23687], "23689,1": [-1, 23689], "23719,1": [-1, 23719], "23741,1": [-1, 23741], "23743,1": [-1, 23743], "23747,1": [-1, 23747], "23753,1": [-1, 23753], "23761,1": [-1, 23761], "23767,1": [-1, 23767], "23773,1": [-1, 23773], "23789,1": [-1, 23789], "23801,1": [-1, 23801], "23813,1": [-1, 23813], "23819,1": [-1, 23819], "23827,1": [-1, 23827], "23831,1": [-1, 23831], "23833,1": [-1, 23833], "23857,1": [-1, 23857], "23869,1": [-1, 23869], "23873,1": [-1, 23873], "23879,1": [-1, 23879], "23887,1": [-1, 23887], "23893,1": [-1, 23893], "23899,1": [-1, 23899], "23909,1": [-1, 23909], "23911,1": [-1, 23911], "23917,1": [-1, 23917], "23929,1": [-1, 23929], "23957,1": [-1, 23957], "23971,1": [-1, 23971], "23977,1": [-1, 23977], "23981,1": [-1, 23981], "23993,1": [-1, 23993], "24001,1": [-1, 24001], "24007,1": [-1, 24007], "24019,1": [-1, 24019], "24023,1": [-1, 24023], "24029,1": [-1, 24029], "24043,1": [-1, 24043], "24049,1": [-1, 24049], "24061,1": [-1, 24061], "24071,1": [-1, 24071], "24077,1": [-1, 24077], "24083,1": [-1, 24083], "24091,1": [-1, 24091], "24097,1": [-1, 24097], "24103,1": [-1, 24103], "24107,1": [-1, 24107], "24109,1": [-1, 24109], "24113,1": [-1, 24113], "24121,1": [-1, 24121], "24133,1": [-1, 24133], "24137,1": [-1, 24137], "24151,1": [-1, 24151], "24169,1": [-1, 24169], "24179,1": [-1, 24179], "24181,1": [-1, 24181], "24197,1": [-1, 24197], "24203,1": [-1, 24203], "24223,1": [-1, 24223], "24229,1": [-1, 24229], "24239,1": [-1, 24239], "24247,1": [-1, 24247], "24251,1": [-1, 24251], "24281,1": [-1, 24281], "24317,1": [-1, 24317], "24329,1": [-1, 24329], "24337,1": [-1, 24337], "24359,1": [-1, 24359], "24371,1": [-1, 24371], "24373,1": [-1, 24373], "24379,1": [-1, 24379], "24391,1": [-1, 24391], "24407,1": [-1, 24407], "24413,1": [-1, 24413], "24419,1": [-1, 24419], "24421,1": [-1, 24421], "24439,1": [-1, 24439], "24443,1": [-1, 24443], "24469,1": [-1, 24469], "24473,1": [-1, 24473], "24481,1": [-1, 24481], "24499,1": [-1, 24499], "24509,1": [-1, 24509], "24517,1": [-1, 24517], "24527,1": [-1, 24527], "24533,1": [-1, 24533], "24547,1": [-1, 24547], "24551,1": [-1, 24551], "24571,1": [-1, 24571], "24593,1": [-1, 24593], "24611,1": [-1, 24611], "24623,1": [-1, 24623], "24631,1": [-1, 24631], "24659,1": [-1, 24659], "24671,1": [-1, 24671], "24677,1": [-1, 24677], "24683,1": [-1, 24683], "24691,1": [-1, 24691], "24697,1": [-1, 24697], "24709,1": [-1, 24709], "24733,1": [-1, 24733], "24749,1": [-1, 24749], "24763,1": [-1, 24763], "24767,1": [-1, 24767], "24781,1": [-1, 24781], "24793,1": [-1, 24793], "24799,1": [-1, 24799], "24809,1": [-1, 24809], "24821,1": [-1, 24821], "24841,1": [-1, 24841], "24847,1": [-1, 24847], "24851,1": [-1, 24851], "24859,1": [-1, 24859], "24877,1": [-1, 24877], "24889,1": [-1, 24889], "24907,1": [-1, 24907], "24917,1": [-1, 24917], "24919,1": [-1, 24919], "24923,1": [-1, 24923], "24943,1": [-1, 24943], "24953,1": [-1, 24953], "24967,1": [-1, 24967], "24971,1": [-1, 24971], "24977,1": [-1, 24977], "24979,1": [-1, 24979], "24989,1": [-1, 24989], "25013,1": [-1, 25013], "25031,1": [-1, 25031], "25033,1": [-1, 25033], "25037,1": [-1, 25037], "25057,1": [-1, 25057], "25073,1": [-1, 25073], "25087,1": [-1, 25087], "25097,1": [-1, 25097], "25111,1": [-1, 25111], "25117,1": [-1, 25117], "25121,1": [-1, 25121], "25127,1": [-1, 25127], "25147,1": [-1, 25147], "25153,1": [-1, 25153], "25163,1": [-1, 25163], "25169,1": [-1, 25169], "25171,1": [-1, 25171], "25183,1": [-1, 25183], "25189,1": [-1, 25189], "25219,1": [-1, 25219], "25229,1": [-1, 25229], "25237,1": [-1, 25237], "25243,1": [-1, 25243], "25247,1": [-1, 25247], "25253,1": [-1, 25253], "25261,1": [-1, 25261], "25301,1": [-1, 25301], "25303,1": [-1, 25303], "25307,1": [-1, 25307], "25309,1": [-1, 25309], "25321,1": [-1, 25321], "25339,1": [-1, 25339], "25343,1": [-1, 25343], "25349,1": [-1, 25349], "25357,1": [-1, 25357], "25367,1": [-1, 25367], "25373,1": [-1, 25373], "25391,1": [-1, 25391], "25409,1": [-1, 25409], "25411,1": [-1, 25411], "25423,1": [-1, 25423], "25439,1": [-1, 25439], "25447,1": [-1, 25447], "25453,1": [-1, 25453], "25457,1": [-1, 25457], "25463,1": [-1, 25463], "25469,1": [-1, 25469], "25471,1": [-1, 25471], "25523,1": [-1, 25523], "25537,1": [-1, 25537], "25541,1": [-1, 25541], "25561,1": [-1, 25561], "25577,1": [-1, 25577], "25579,1": [-1, 25579], "25583,1": [-1, 25583], "25589,1": [-1, 25589], "25601,1": [-1, 25601], "25603,1": [-1, 25603], "25609,1": [-1, 25609], "25621,1": [-1, 25621], "25633,1": [-1, 25633], "25639,1": [-1, 25639], "25643,1": [-1, 25643], "25657,1": [-1, 25657], "25667,1": [-1, 25667], "25673,1": [-1, 25673], "25679,1": [-1, 25679], "25693,1": [-1, 25693], "25703,1": [-1, 25703], "25717,1": [-1, 25717], "25733,1": [-1, 25733], "25741,1": [-1, 25741], "25747,1": [-1, 25747], "25759,1": [-1, 25759], "25763,1": [-1, 25763], "25771,1": [-1, 25771], "25793,1": [-1, 25793], "25799,1": [-1, 25799], "25801,1": [-1, 25801], "25819,1": [-1, 25819], "25841,1": [-1, 25841], "25847,1": [-1, 25847], "25849,1": [-1, 25849], "25867,1": [-1, 25867], "25873,1": [-1, 25873], "25889,1": [-1, 25889], "25903,1": [-1, 25903], "25913,1": [-1, 25913], "25919,1": [-1, 25919], "25931,1": [-1, 25931], "25933,1": [-1, 25933], "25939,1": [-1, 25939], "25943,1": [-1, 25943], "25951,1": [-1, 25951], "25969,1": [-1, 25969], "25981,1": [-1, 25981], "25997,1": [-1, 25997], "25999,1": [-1, 25999], "26003,1": [-1, 26003], "26017,1": [-1, 26017], "26021,1": [-1, 26021], "26029,1": [-1, 26029], "26041,1": [-1, 26041], "26053,1": [-1, 26053], "26083,1": [-1, 26083], "26099,1": [-1, 26099], "26107,1": [-1, 26107], "26111,1": [-1, 26111], "26113,1": [-1, 26113], "26119,1": [-1, 26119], "26141,1": [-1, 26141], "26153,1": [-1, 26153], "26161,1": [-1, 26161], "26171,1": [-1, 26171], "26177,1": [-1, 26177], "26183,1": [-1, 26183], "26189,1": [-1, 26189], "26203,1": [-1, 26203], "26209,1": [-1, 26209], "26227,1": [-1, 26227], "26237,1": [-1, 26237], "26249,1": [-1, 26249], "26251,1": [-1, 26251], "26261,1": [-1, 26261], "26263,1": [-1, 26263], "26267,1": [-1, 26267], "26293,1": [-1, 26293], "26297,1": [-1, 26297], "26309,1": [-1, 26309], "26317,1": [-1, 26317], "26321,1": [-1, 26321], "26339,1": [-1, 26339], "26347,1": [-1, 26347], "26357,1": [-1, 26357], "26371,1": [-1, 26371], "26387,1": [-1, 26387], "26393,1": [-1, 26393], "26399,1": [-1, 26399], "26407,1": [-1, 26407], "26417,1": [-1, 26417], "26423,1": [-1, 26423], "26431,1": [-1, 26431], "26437,1": [-1, 26437], "26449,1": [-1, 26449], "26459,1": [-1, 26459], "26479,1": [-1, 26479], "26489,1": [-1, 26489], "26497,1": [-1, 26497], "26501,1": [-1, 26501], "26513,1": [-1, 26513], "26539,1": [-1, 26539], "26557,1": [-1, 26557], "26561,1": [-1, 26561], "26573,1": [-1, 26573], "26591,1": [-1, 26591], "26597,1": [-1, 26597], "26627,1": [-1, 26627], "26633,1": [-1, 26633], "26641,1": [-1, 26641], "26647,1": [-1, 26647], "26669,1": [-1, 26669], "26681,1": [-1, 26681], "26683,1": [-1, 26683], "26687,1": [-1, 26687], "26693,1": [-1, 26693], "26699,1": [-1, 26699], "26701,1": [-1, 26701], "26711,1": [-1, 26711], "26713,1": [-1, 26713], "26717,1": [-1, 26717], "26723,1": [-1, 26723], "26729,1": [-1, 26729], "26731,1": [-1, 26731], "26737,1": [-1, 26737], "26759,1": [-1, 26759], "26777,1": [-1, 26777], "26783,1": [-1, 26783], "26801,1": [-1, 26801], "26813,1": [-1, 26813], "26821,1": [-1, 26821], "26833,1": [-1, 26833], "26839,1": [-1, 26839], "26849,1": [-1, 26849], "26861,1": [-1, 26861], "26863,1": [-1, 26863], "26879,1": [-1, 26879], "26881,1": [-1, 26881], "26891,1": [-1, 26891], "26893,1": [-1, 26893], "26903,1": [-1, 26903], "26921,1": [-1, 26921], "26927,1": [-1, 26927], "26947,1": [-1, 26947], "26951,1": [-1, 26951], "26953,1": [-1, 26953], "26959,1": [-1, 26959], "26981,1": [-1, 26981], "26987,1": [-1, 26987], "26993,1": [-1, 26993], "27011,1": [-1, 27011], "27017,1": [-1, 27017], "27031,1": [-1, 27031], "27043,1": [-1, 27043], "27059,1": [-1, 27059], "27061,1": [-1, 27061], "27067,1": [-1, 27067], "27073,1": [-1, 27073], "27077,1": [-1, 27077], "27091,1": [-1, 27091], "27103,1": [-1, 27103], "27107,1": [-1, 27107], "27109,1": [-1, 27109], "27127,1": [-1, 27127], "27143,1": [-1, 27143], "27179,1": [-1, 27179], "27191,1": [-1, 27191], "27197,1": [-1, 27197], "27211,1": [-1, 27211], "27239,1": [-1, 27239], "27241,1": [-1, 27241], "27253,1": [-1, 27253], "27259,1": [-1, 27259], "27271,1": [-1, 27271], "27277,1": [-1, 27277], "27281,1": [-1, 27281], "27283,1": [-1, 27283], "27299,1": [-1, 27299], "27329,1": [-1, 27329], "27337,1": [-1, 27337], "27361,1": [-1, 27361], "27367,1": [-1, 27367], "27397,1": [-1, 27397], "27407,1": [-1, 27407], "27409,1": [-1, 27409], "27427,1": [-1, 27427], "27431,1": [-1, 27431], "27437,1": [-1, 27437], "27449,1": [-1, 27449], "27457,1": [-1, 27457], "27479,1": [-1, 27479], "27481,1": [-1, 27481], "27487,1": [-1, 27487], "27509,1": [-1, 27509], "27527,1": [-1, 27527], "27529,1": [-1, 27529], "27539,1": [-1, 27539], "27541,1": [-1, 27541], "27551,1": [-1, 27551], "27581,1": [-1, 27581], "27583,1": [-1, 27583], "27611,1": [-1, 27611], "27617,1": [-1, 27617], "27631,1": [-1, 27631], "27647,1": [-1, 27647], "27653,1": [-1, 27653], "27673,1": [-1, 27673], "27689,1": [-1, 27689], "27691,1": [-1, 27691], "27697,1": [-1, 27697], "27701,1": [-1, 27701], "27733,1": [-1, 27733], "27737,1": [-1, 27737], "27739,1": [-1, 27739], "27743,1": [-1, 27743], "27749,1": [-1, 27749], "27751,1": [-1, 27751], "27763,1": [-1, 27763], "27767,1": [-1, 27767], "27773,1": [-1, 27773], "27779,1": [-1, 27779], "27791,1": [-1, 27791], "27793,1": [-1, 27793], "27799,1": [-1, 27799], "27803,1": [-1, 27803], "27809,1": [-1, 27809], "27817,1": [-1, 27817], "27823,1": [-1, 27823], "27827,1": [-1, 27827], "27847,1": [-1, 27847], "27851,1": [-1, 27851], "27883,1": [-1, 27883], "27893,1": [-1, 27893], "27901,1": [-1, 27901], "27917,1": [-1, 27917], "27919,1": [-1, 27919], "27941,1": [-1, 27941], "27943,1": [-1, 27943], "27947,1": [-1, 27947], "27953,1": [-1, 27953], "27961,1": [-1, 27961], "27967,1": [-1, 27967], "27983,1": [-1, 27983], "27997,1": [-1, 27997], "28001,1": [-1, 28001], "28019,1": [-1, 28019], "28027,1": [-1, 28027], "28031,1": [-1, 28031], "28051,1": [-1, 28051], "28057,1": [-1, 28057], "28069,1": [-1, 28069], "28081,1": [-1, 28081], "28087,1": [-1, 28087], "28097,1": [-1, 28097], "28099,1": [-1, 28099], "28109,1": [-1, 28109], "28111,1": [-1, 28111], "28123,1": [-1, 28123], "28151,1": [-1, 28151], "28163,1": [-1, 28163], "28181,1": [-1, 28181], "28183,1": [-1, 28183], "28201,1": [-1, 28201], "28211,1": [-1, 28211], "28219,1": [-1, 28219], "28229,1": [-1, 28229], "28277,1": [-1, 28277], "28279,1": [-1, 28279], "28283,1": [-1, 28283], "28289,1": [-1, 28289], "28297,1": [-1, 28297], "28307,1": [-1, 28307], "28309,1": [-1, 28309], "28319,1": [-1, 28319], "28349,1": [-1, 28349], "28351,1": [-1, 28351], "28387,1": [-1, 28387], "28393,1": [-1, 28393], "28403,1": [-1, 28403], "28409,1": [-1, 28409], "28411,1": [-1, 28411], "28429,1": [-1, 28429], "28433,1": [-1, 28433], "28439,1": [-1, 28439], "28447,1": [-1, 28447], "28463,1": [-1, 28463], "28477,1": [-1, 28477], "28493,1": [-1, 28493], "28499,1": [-1, 28499], "28513,1": [-1, 28513], "28517,1": [-1, 28517], "28537,1": [-1, 28537], "28541,1": [-1, 28541], "28547,1": [-1, 28547], "28549,1": [-1, 28549], "28559,1": [-1, 28559], "28571,1": [-1, 28571], "28573,1": [-1, 28573], "28579,1": [-1, 28579], "28591,1": [-1, 28591], "28597,1": [-1, 28597], "28603,1": [-1, 28603], "28607,1": [-1, 28607], "28619,1": [-1, 28619], "28621,1": [-1, 28621], "28627,1": [-1, 28627], "28631,1": [-1, 28631], "28643,1": [-1, 28643], "28649,1": [-1, 28649], "28657,1": [-1, 28657], "28661,1": [-1, 28661], "28663,1": [-1, 28663], "28669,1": [-1, 28669], "28687,1": [-1, 28687], "28697,1": [-1, 28697], "28703,1": [-1, 28703], "28711,1": [-1, 28711], "28723,1": [-1, 28723], "28729,1": [-1, 28729], "28751,1": [-1, 28751], "28753,1": [-1, 28753], "28759,1": [-1, 28759], "28771,1": [-1, 28771], "28789,1": [-1, 28789], "28793,1": [-1, 28793], "28807,1": [-1, 28807], "28813,1": [-1, 28813], "28817,1": [-1, 28817], "28837,1": [-1, 28837], "28843,1": [-1, 28843], "28859,1": [-1, 28859], "28867,1": [-1, 28867], "28871,1": [-1, 28871], "28879,1": [-1, 28879], "28901,1": [-1, 28901], "28909,1": [-1, 28909], "28921,1": [-1, 28921], "28927,1": [-1, 28927], "28933,1": [-1, 28933], "28949,1": [-1, 28949], "28961,1": [-1, 28961], "28979,1": [-1, 28979], "29009,1": [-1, 29009], "29017,1": [-1, 29017], "29021,1": [-1, 29021], "29023,1": [-1, 29023], "29027,1": [-1, 29027], "29033,1": [-1, 29033], "29059,1": [-1, 29059], "29063,1": [-1, 29063], "29077,1": [-1, 29077], "29101,1": [-1, 29101], "29123,1": [-1, 29123], "29129,1": [-1, 29129], "29131,1": [-1, 29131], "29137,1": [-1, 29137], "29147,1": [-1, 29147], "29153,1": [-1, 29153], "29167,1": [-1, 29167], "29173,1": [-1, 29173], "29179,1": [-1, 29179], "29191,1": [-1, 29191], "29201,1": [-1, 29201], "29207,1": [-1, 29207], "29209,1": [-1, 29209], "29221,1": [-1, 29221], "29231,1": [-1, 29231], "29243,1": [-1, 29243], "29251,1": [-1, 29251], "29269,1": [-1, 29269], "29287,1": [-1, 29287], "29297,1": [-1, 29297], "29303,1": [-1, 29303], "29311,1": [-1, 29311], "29327,1": [-1, 29327], "29333,1": [-1, 29333], "29339,1": [-1, 29339], "29347,1": [-1, 29347], "29363,1": [-1, 29363], "29383,1": [-1, 29383], "29387,1": [-1, 29387], "29389,1": [-1, 29389], "29399,1": [-1, 29399], "29401,1": [-1, 29401], "29411,1": [-1, 29411], "29423,1": [-1, 29423], "29429,1": [-1, 29429], "29437,1": [-1, 29437], "29443,1": [-1, 29443], "29453,1": [-1, 29453], "29473,1": [-1, 29473], "29483,1": [-1, 29483], "29501,1": [-1, 29501], "29527,1": [-1, 29527], "29531,1": [-1, 29531], "29537,1": [-1, 29537], "29567,1": [-1, 29567], "29569,1": [-1, 29569], "29573,1": [-1, 29573], "29581,1": [-1, 29581], "29587,1": [-1, 29587], "29599,1": [-1, 29599], "29611,1": [-1, 29611], "29629,1": [-1, 29629], "29633,1": [-1, 29633], "29641,1": [-1, 29641], "29663,1": [-1, 29663], "29669,1": [-1, 29669], "29671,1": [-1, 29671], "29683,1": [-1, 29683], "29717,1": [-1, 29717], "29723,1": [-1, 29723], "29741,1": [-1, 29741], "29753,1": [-1, 29753], "29759,1": [-1, 29759], "29761,1": [-1, 29761], "29789,1": [-1, 29789], "29803,1": [-1, 29803], "29819,1": [-1, 29819], "29833,1": [-1, 29833], "29837,1": [-1, 29837], "29851,1": [-1, 29851], "29863,1": [-1, 29863], "29867,1": [-1, 29867], "29873,1": [-1, 29873], "29879,1": [-1, 29879], "29881,1": [-1, 29881], "29917,1": [-1, 29917], "29921,1": [-1, 29921], "29927,1": [-1, 29927], "29947,1": [-1, 29947], "29959,1": [-1, 29959], "29983,1": [-1, 29983], "29989,1": [-1, 29989], "30011,1": [-1, 30011], "30013,1": [-1, 30013], "30029,1": [-1, 30029], "30047,1": [-1, 30047], "30059,1": [-1, 30059], "30071,1": [-1, 30071], "30089,1": [-1, 30089], "30091,1": [-1, 30091], "30097,1": [-1, 30097], "30103,1": [-1, 30103], "30109,1": [-1, 30109], "30113,1": [-1, 30113], "30119,1": [-1, 30119], "30133,1": [-1, 30133], "30137,1": [-1, 30137], "30139,1": [-1, 30139], "30161,1": [-1, 30161], "30169,1": [-1, 30169], "30181,1": [-1, 30181], "30187,1": [-1, 30187], "30197,1": [-1, 30197], "30203,1": [-1, 30203], "30211,1": [-1, 30211], "30223,1": [-1, 30223], "30241,1": [-1, 30241], "30253,1": [-1, 30253], "30259,1": [-1, 30259], "30269,1": [-1, 30269], "30271,1": [-1, 30271], "30293,1": [-1, 30293], "30307,1": [-1, 30307], "30313,1": [-1, 30313], "30319,1": [-1, 30319], "30323,1": [-1, 30323], "30341,1": [-1, 30341], "30347,1": [-1, 30347], "30367,1": [-1, 30367], "30389,1": [-1, 30389], "30391,1": [-1, 30391], "30403,1": [-1, 30403], "30427,1": [-1, 30427], "30431,1": [-1, 30431], "30449,1": [-1, 30449], "30467,1": [-1, 30467], "30469,1": [-1, 30469], "30491,1": [-1, 30491], "30493,1": [-1, 30493], "30497,1": [-1, 30497], "30509,1": [-1, 30509], "30517,1": [-1, 30517], "30529,1": [-1, 30529], "30539,1": [-1, 30539], "30553,1": [-1, 30553], "30557,1": [-1, 30557], "30559,1": [-1, 30559], "30577,1": [-1, 30577], "30593,1": [-1, 30593], "30631,1": [-1, 30631], "30637,1": [-1, 30637], "30643,1": [-1, 30643], "30649,1": [-1, 30649], "30661,1": [-1, 30661], "30671,1": [-1, 30671], "30677,1": [-1, 30677], "30689,1": [-1, 30689], "30697,1": [-1, 30697], "30703,1": [-1, 30703], "30707,1": [-1, 30707], "30713,1": [-1, 30713], "30727,1": [-1, 30727], "30757,1": [-1, 30757], "30763,1": [-1, 30763], "30773,1": [-1, 30773], "30781,1": [-1, 30781], "30803,1": [-1, 30803], "30809,1": [-1, 30809], "30817,1": [-1, 30817], "30829,1": [-1, 30829], "30839,1": [-1, 30839], "30841,1": [-1, 30841], "30851,1": [-1, 30851], "30853,1": [-1, 30853], "30859,1": [-1, 30859], "30869,1": [-1, 30869], "30871,1": [-1, 30871], "30881,1": [-1, 30881], "30893,1": [-1, 30893], "30911,1": [-1, 30911], "30931,1": [-1, 30931], "30937,1": [-1, 30937], "30941,1": [-1, 30941], "30949,1": [-1, 30949], "30971,1": [-1, 30971], "30977,1": [-1, 30977], "30983,1": [-1, 30983], "31013,1": [-1, 31013], "31019,1": [-1, 31019], "31033,1": [-1, 31033], "31039,1": [-1, 31039], "31051,1": [-1, 31051], "31063,1": [-1, 31063], "31069,1": [-1, 31069], "31079,1": [-1, 31079], "31081,1": [-1, 31081], "31091,1": [-1, 31091], "31121,1": [-1, 31121], "31123,1": [-1, 31123], "31139,1": [-1, 31139], "31147,1": [-1, 31147], "31151,1": [-1, 31151], "31153,1": [-1, 31153], "31159,1": [-1, 31159], "31177,1": [-1, 31177], "31181,1": [-1, 31181], "31183,1": [-1, 31183], "31189,1": [-1, 31189], "31193,1": [-1, 31193], "31219,1": [-1, 31219], "31223,1": [-1, 31223], "31231,1": [-1, 31231], "31237,1": [-1, 31237], "31247,1": [-1, 31247], "31249,1": [-1, 31249], "31253,1": [-1, 31253], "31259,1": [-1, 31259], "31267,1": [-1, 31267], "31271,1": [-1, 31271], "31277,1": [-1, 31277], "31307,1": [-1, 31307], "31319,1": [-1, 31319], "31321,1": [-1, 31321], "31327,1": [-1, 31327], "31333,1": [-1, 31333], "31337,1": [-1, 31337], "31357,1": [-1, 31357], "31379,1": [-1, 31379], "31387,1": [-1, 31387], "31391,1": [-1, 31391], "31393,1": [-1, 31393], "31397,1": [-1, 31397], "31469,1": [-1, 31469], "31477,1": [-1, 31477], "31481,1": [-1, 31481], "31489,1": [-1, 31489], "31511,1": [-1, 31511], "31513,1": [-1, 31513], "31517,1": [-1, 31517], "31531,1": [-1, 31531], "31541,1": [-1, 31541], "31543,1": [-1, 31543], "31547,1": [-1, 31547], "31567,1": [-1, 31567], "31573,1": [-1, 31573], "31583,1": [-1, 31583], "31601,1": [-1, 31601], "31607,1": [-1, 31607], "31627,1": [-1, 31627], "31643,1": [-1, 31643], "31649,1": [-1, 31649], "31657,1": [-1, 31657], "31663,1": [-1, 31663], "31667,1": [-1, 31667], "31687,1": [-1, 31687], "31699,1": [-1, 31699], "31721,1": [-1, 31721], "31723,1": [-1, 31723], "31727,1": [-1, 31727], "31729,1": [-1, 31729], "31741,1": [-1, 31741], "31751,1": [-1, 31751], "31769,1": [-1, 31769], "31771,1": [-1, 31771], "31793,1": [-1, 31793], "31799,1": [-1, 31799], "31817,1": [-1, 31817], "31847,1": [-1, 31847], "31849,1": [-1, 31849], "31859,1": [-1, 31859], "31873,1": [-1, 31873], "31883,1": [-1, 31883], "31891,1": [-1, 31891], "31907,1": [-1, 31907], "31957,1": [-1, 31957], "31963,1": [-1, 31963], "31973,1": [-1, 31973], "31981,1": [-1, 31981], "31991,1": [-1, 31991], "32003,1": [-1, 32003], "32009,1": [-1, 32009], "32027,1": [-1, 32027], "32029,1": [-1, 32029], "32051,1": [-1, 32051], "32057,1": [-1, 32057], "32059,1": [-1, 32059], "32063,1": [-1, 32063], "32069,1": [-1, 32069], "32077,1": [-1, 32077], "32083,1": [-1, 32083], "32089,1": [-1, 32089], "32099,1": [-1, 32099], "32117,1": [-1, 32117], "32119,1": [-1, 32119], "32141,1": [-1, 32141], "32143,1": [-1, 32143], "32159,1": [-1, 32159], "32173,1": [-1, 32173], "32183,1": [-1, 32183], "32189,1": [-1, 32189], "32191,1": [-1, 32191], "32203,1": [-1, 32203], "32213,1": [-1, 32213], "32233,1": [-1, 32233], "32237,1": [-1, 32237], "32251,1": [-1, 32251], "32257,1": [-1, 32257], "32261,1": [-1, 32261], "32297,1": [-1, 32297], "32299,1": [-1, 32299], "32303,1": [-1, 32303], "32309,1": [-1, 32309], "32321,1": [-1, 32321], "32323,1": [-1, 32323], "32327,1": [-1, 32327], "32341,1": [-1, 32341], "32353,1": [-1, 32353], "32359,1": [-1, 32359], "32363,1": [-1, 32363], "32369,1": [-1, 32369], "32371,1": [-1, 32371], "32377,1": [-1, 32377], "32381,1": [-1, 32381], "32401,1": [-1, 32401], "32411,1": [-1, 32411], "32413,1": [-1, 32413], "32423,1": [-1, 32423], "32429,1": [-1, 32429], "32441,1": [-1, 32441], "32443,1": [-1, 32443], "32467,1": [-1, 32467], "32479,1": [-1, 32479], "32491,1": [-1, 32491], "32497,1": [-1, 32497], "32503,1": [-1, 32503], "32507,1": [-1, 32507], "32531,1": [-1, 32531], "32533,1": [-1, 32533], "32537,1": [-1, 32537], "32561,1": [-1, 32561], "32563,1": [-1, 32563], "32569,1": [-1, 32569], "32573,1": [-1, 32573], "32579,1": [-1, 32579], "32587,1": [-1, 32587], "32603,1": [-1, 32603], "32609,1": [-1, 32609], "32611,1": [-1, 32611], "32621,1": [-1, 32621], "32633,1": [-1, 32633], "32647,1": [-1, 32647], "32653,1": [-1, 32653], "32687,1": [-1, 32687], "32693,1": [-1, 32693], "32707,1": [-1, 32707], "32713,1": [-1, 32713], "32717,1": [-1, 32717], "32719,1": [-1, 32719], "32749,1": [-1, 32749], "32771,1": [-1, 32771], "32779,1": [-1, 32779], "32783,1": [-1, 32783], "32789,1": [-1, 32789], "32797,1": [-1, 32797], "32801,1": [-1, 32801], "32803,1": [-1, 32803], "32831,1": [-1, 32831], "32833,1": [-1, 32833], "32839,1": [-1, 32839], "32843,1": [-1, 32843], "32869,1": [-1, 32869], "32887,1": [-1, 32887], "32909,1": [-1, 32909], "32911,1": [-1, 32911], "32917,1": [-1, 32917], "32933,1": [-1, 32933], "32939,1": [-1, 32939], "32941,1": [-1, 32941], "32957,1": [-1, 32957], "32969,1": [-1, 32969], "32971,1": [-1, 32971], "32983,1": [-1, 32983], "32987,1": [-1, 32987], "32993,1": [-1, 32993], "32999,1": [-1, 32999], "33013,1": [-1, 33013], "33023,1": [-1, 33023], "33029,1": [-1, 33029], "33037,1": [-1, 33037], "33049,1": [-1, 33049], "33053,1": [-1, 33053], "33071,1": [-1, 33071], "33073,1": [-1, 33073], "33083,1": [-1, 33083], "33091,1": [-1, 33091], "33107,1": [-1, 33107], "33113,1": [-1, 33113], "33119,1": [-1, 33119], "33149,1": [-1, 33149], "33151,1": [-1, 33151], "33161,1": [-1, 33161], "33179,1": [-1, 33179], "33181,1": [-1, 33181], "33191,1": [-1, 33191], "33199,1": [-1, 33199], "33203,1": [-1, 33203], "33211,1": [-1, 33211], "33223,1": [-1, 33223], "33247,1": [-1, 33247], "33287,1": [-1, 33287], "33289,1": [-1, 33289], "33301,1": [-1, 33301], "33311,1": [-1, 33311], "33317,1": [-1, 33317], "33329,1": [-1, 33329], "33331,1": [-1, 33331], "33343,1": [-1, 33343], "33347,1": [-1, 33347], "33349,1": [-1, 33349], "33353,1": [-1, 33353], "33359,1": [-1, 33359], "33377,1": [-1, 33377], "33391,1": [-1, 33391], "33403,1": [-1, 33403], "33409,1": [-1, 33409], "33413,1": [-1, 33413], "33427,1": [-1, 33427], "33457,1": [-1, 33457], "33461,1": [-1, 33461], "33469,1": [-1, 33469], "33479,1": [-1, 33479], "33487,1": [-1, 33487], "33493,1": [-1, 33493], "33503,1": [-1, 33503], "33521,1": [-1, 33521], "33529,1": [-1, 33529], "33533,1": [-1, 33533], "33547,1": [-1, 33547], "33563,1": [-1, 33563], "33569,1": [-1, 33569], "33577,1": [-1, 33577], "33581,1": [-1, 33581], "33587,1": [-1, 33587], "33589,1": [-1, 33589], "33599,1": [-1, 33599], "33601,1": [-1, 33601], "33613,1": [-1, 33613], "33617,1": [-1, 33617], "33619,1": [-1, 33619], "33623,1": [-1, 33623], "33629,1": [-1, 33629], "33637,1": [-1, 33637], "33641,1": [-1, 33641], "33647,1": [-1, 33647], "33679,1": [-1, 33679], "33703,1": [-1, 33703], "33713,1": [-1, 33713], "33721,1": [-1, 33721], "33739,1": [-1, 33739], "33749,1": [-1, 33749], "33751,1": [-1, 33751], "33757,1": [-1, 33757], "33767,1": [-1, 33767], "33769,1": [-1, 33769], "33773,1": [-1, 33773], "33791,1": [-1, 33791], "33797,1": [-1, 33797], "33809,1": [-1, 33809], "33811,1": [-1, 33811], "33827,1": [-1, 33827], "33829,1": [-1, 33829], "33851,1": [-1, 33851], "33857,1": [-1, 33857], "33863,1": [-1, 33863], "33871,1": [-1, 33871], "33889,1": [-1, 33889], "33893,1": [-1, 33893], "33911,1": [-1, 33911], "33923,1": [-1, 33923], "33931,1": [-1, 33931], "33937,1": [-1, 33937], "33941,1": [-1, 33941], "33961,1": [-1, 33961], "33967,1": [-1, 33967], "33997,1": [-1, 33997], "34019,1": [-1, 34019], "34031,1": [-1, 34031], "34033,1": [-1, 34033], "34039,1": [-1, 34039], "34057,1": [-1, 34057], "34061,1": [-1, 34061], "34123,1": [-1, 34123], "34127,1": [-1, 34127], "34129,1": [-1, 34129], "34141,1": [-1, 34141], "34147,1": [-1, 34147], "34157,1": [-1, 34157], "34159,1": [-1, 34159], "34171,1": [-1, 34171], "34183,1": [-1, 34183], "34211,1": [-1, 34211], "34213,1": [-1, 34213], "34217,1": [-1, 34217], "34231,1": [-1, 34231], "34253,1": [-1, 34253], "34259,1": [-1, 34259], "34261,1": [-1, 34261], "34267,1": [-1, 34267], "34273,1": [-1, 34273], "34283,1": [-1, 34283], "34297,1": [-1, 34297], "34301,1": [-1, 34301], "34303,1": [-1, 34303], "34313,1": [-1, 34313], "34319,1": [-1, 34319], "34327,1": [-1, 34327], "34337,1": [-1, 34337], "34351,1": [-1, 34351], "34361,1": [-1, 34361], "34367,1": [-1, 34367], "34369,1": [-1, 34369], "34381,1": [-1, 34381], "34403,1": [-1, 34403], "34421,1": [-1, 34421], "34429,1": [-1, 34429], "34439,1": [-1, 34439], "34457,1": [-1, 34457], "34469,1": [-1, 34469], "34471,1": [-1, 34471], "34483,1": [-1, 34483], "34487,1": [-1, 34487], "34499,1": [-1, 34499], "34501,1": [-1, 34501], "34511,1": [-1, 34511], "34513,1": [-1, 34513], "34519,1": [-1, 34519], "34537,1": [-1, 34537], "34543,1": [-1, 34543], "34549,1": [-1, 34549], "34583,1": [-1, 34583], "34589,1": [-1, 34589], "34591,1": [-1, 34591], "34603,1": [-1, 34603], "34607,1": [-1, 34607], "34613,1": [-1, 34613], "34631,1": [-1, 34631], "34649,1": [-1, 34649], "34651,1": [-1, 34651], "34667,1": [-1, 34667], "34673,1": [-1, 34673], "34679,1": [-1, 34679], "34687,1": [-1, 34687], "34693,1": [-1, 34693], "34703,1": [-1, 34703], "34721,1": [-1, 34721], "34729,1": [-1, 34729], "34739,1": [-1, 34739], "34747,1": [-1, 34747], "34757,1": [-1, 34757], "34759,1": [-1, 34759], "34763,1": [-1, 34763], "34781,1": [-1, 34781], "34807,1": [-1, 34807], "34819,1": [-1, 34819], "34841,1": [-1, 34841], "34843,1": [-1, 34843], "34847,1": [-1, 34847], "34849,1": [-1, 34849], "34871,1": [-1, 34871], "34877,1": [-1, 34877], "34883,1": [-1, 34883], "34897,1": [-1, 34897], "34913,1": [-1, 34913], "34919,1": [-1, 34919], "34939,1": [-1, 34939], "34949,1": [-1, 34949], "34961,1": [-1, 34961], "34963,1": [-1, 34963], "34981,1": [-1, 34981], "35023,1": [-1, 35023], "35027,1": [-1, 35027], "35051,1": [-1, 35051], "35053,1": [-1, 35053], "35059,1": [-1, 35059], "35069,1": [-1, 35069], "35081,1": [-1, 35081], "35083,1": [-1, 35083], "35089,1": [-1, 35089], "35099,1": [-1, 35099], "35107,1": [-1, 35107], "35111,1": [-1, 35111], "35117,1": [-1, 35117], "35129,1": [-1, 35129], "35141,1": [-1, 35141], "35149,1": [-1, 35149], "35153,1": [-1, 35153], "35159,1": [-1, 35159], "35171,1": [-1, 35171], "35201,1": [-1, 35201], "35221,1": [-1, 35221], "35227,1": [-1, 35227], "35251,1": [-1, 35251], "35257,1": [-1, 35257], "35267,1": [-1, 35267], "35279,1": [-1, 35279], "35281,1": [-1, 35281], "35291,1": [-1, 35291], "35311,1": [-1, 35311], "35317,1": [-1, 35317], "35323,1": [-1, 35323], "35327,1": [-1, 35327], "35339,1": [-1, 35339], "35353,1": [-1, 35353], "35363,1": [-1, 35363], "35381,1": [-1, 35381], "35393,1": [-1, 35393], "35401,1": [-1, 35401], "35407,1": [-1, 35407], "35419,1": [-1, 35419], "35423,1": [-1, 35423], "35437,1": [-1, 35437], "35447,1": [-1, 35447], "35449,1": [-1, 35449], "35461,1": [-1, 35461], "35491,1": [-1, 35491], "35507,1": [-1, 35507], "35509,1": [-1, 35509], "35521,1": [-1, 35521], "35527,1": [-1, 35527], "35531,1": [-1, 35531], "35533,1": [-1, 35533], "35537,1": [-1, 35537], "35543,1": [-1, 35543], "35569,1": [-1, 35569], "35573,1": [-1, 35573], "35591,1": [-1, 35591], "35593,1": [-1, 35593], "35597,1": [-1, 35597], "35603,1": [-1, 35603], "35617,1": [-1, 35617], "35671,1": [-1, 35671], "35677,1": [-1, 35677], "35729,1": [-1, 35729], "35731,1": [-1, 35731], "35747,1": [-1, 35747], "35753,1": [-1, 35753], "35759,1": [-1, 35759], "35771,1": [-1, 35771], "35797,1": [-1, 35797], "35801,1": [-1, 35801], "35803,1": [-1, 35803], "35809,1": [-1, 35809], "35831,1": [-1, 35831], "35837,1": [-1, 35837], "35839,1": [-1, 35839], "35851,1": [-1, 35851], "35863,1": [-1, 35863], "35869,1": [-1, 35869], "35879,1": [-1, 35879], "35897,1": [-1, 35897], "35899,1": [-1, 35899], "35911,1": [-1, 35911], "35923,1": [-1, 35923], "35933,1": [-1, 35933], "35951,1": [-1, 35951], "35963,1": [-1, 35963], "35969,1": [-1, 35969], "35977,1": [-1, 35977], "35983,1": [-1, 35983], "35993,1": [-1, 35993], "35999,1": [-1, 35999], "36007,1": [-1, 36007], "36011,1": [-1, 36011], "36013,1": [-1, 36013], "36017,1": [-1, 36017], "36037,1": [-1, 36037], "36061,1": [-1, 36061], "36067,1": [-1, 36067], "36073,1": [-1, 36073], "36083,1": [-1, 36083], "36097,1": [-1, 36097], "36107,1": [-1, 36107], "36109,1": [-1, 36109], "36131,1": [-1, 36131], "36137,1": [-1, 36137], "36151,1": [-1, 36151], "36161,1": [-1, 36161], "36187,1": [-1, 36187], "36191,1": [-1, 36191], "36209,1": [-1, 36209], "36217,1": [-1, 36217], "36229,1": [-1, 36229], "36241,1": [-1, 36241], "36251,1": [-1, 36251], "36263,1": [-1, 36263], "36269,1": [-1, 36269], "36277,1": [-1, 36277], "36293,1": [-1, 36293], "36299,1": [-1, 36299], "36307,1": [-1, 36307], "36313,1": [-1, 36313], "36319,1": [-1, 36319], "36341,1": [-1, 36341], "36343,1": [-1, 36343], "36353,1": [-1, 36353], "36373,1": [-1, 36373], "36383,1": [-1, 36383], "36389,1": [-1, 36389], "36433,1": [-1, 36433], "36451,1": [-1, 36451], "36457,1": [-1, 36457], "36467,1": [-1, 36467], "36469,1": [-1, 36469], "36473,1": [-1, 36473], "36479,1": [-1, 36479], "36493,1": [-1, 36493], "36497,1": [-1, 36497], "36523,1": [-1, 36523], "36527,1": [-1, 36527], "36529,1": [-1, 36529], "36541,1": [-1, 36541], "36551,1": [-1, 36551], "36559,1": [-1, 36559], "36563,1": [-1, 36563], "36571,1": [-1, 36571], "36583,1": [-1, 36583], "36587,1": [-1, 36587], "36599,1": [-1, 36599], "36607,1": [-1, 36607], "36629,1": [-1, 36629], "36637,1": [-1, 36637], "36643,1": [-1, 36643], "36653,1": [-1, 36653], "36671,1": [-1, 36671], "36677,1": [-1, 36677], "36683,1": [-1, 36683], "36691,1": [-1, 36691], "36697,1": [-1, 36697], "36709,1": [-1, 36709], "36713,1": [-1, 36713], "36721,1": [-1, 36721], "36739,1": [-1, 36739], "36749,1": [-1, 36749], "36761,1": [-1, 36761], "36767,1": [-1, 36767], "36779,1": [-1, 36779], "36781,1": [-1, 36781], "36787,1": [-1, 36787], "36791,1": [-1, 36791], "36793,1": [-1, 36793], "36809,1": [-1, 36809], "36821,1": [-1, 36821], "36833,1": [-1, 36833], "36847,1": [-1, 36847], "36857,1": [-1, 36857], "36871,1": [-1, 36871], "36877,1": [-1, 36877], "36887,1": [-1, 36887], "36899,1": [-1, 36899], "36901,1": [-1, 36901], "36913,1": [-1, 36913], "36919,1": [-1, 36919], "36923,1": [-1, 36923], "36929,1": [-1, 36929], "36931,1": [-1, 36931], "36943,1": [-1, 36943], "36947,1": [-1, 36947], "36973,1": [-1, 36973], "36979,1": [-1, 36979], "36997,1": [-1, 36997], "37003,1": [-1, 37003], "37013,1": [-1, 37013], "37019,1": [-1, 37019], "37021,1": [-1, 37021], "37039,1": [-1, 37039], "37049,1": [-1, 37049], "37057,1": [-1, 37057], "37061,1": [-1, 37061], "37087,1": [-1, 37087], "37097,1": [-1, 37097], "37117,1": [-1, 37117], "37123,1": [-1, 37123], "37139,1": [-1, 37139], "37159,1": [-1, 37159], "37171,1": [-1, 37171], "37181,1": [-1, 37181], "37189,1": [-1, 37189], "37199,1": [-1, 37199], "37201,1": [-1, 37201], "37217,1": [-1, 37217], "37223,1": [-1, 37223], "37243,1": [-1, 37243], "37253,1": [-1, 37253], "37273,1": [-1, 37273], "37277,1": [-1, 37277], "37307,1": [-1, 37307], "37309,1": [-1, 37309], "37313,1": [-1, 37313], "37321,1": [-1, 37321], "37337,1": [-1, 37337], "37339,1": [-1, 37339], "37357,1": [-1, 37357], "37361,1": [-1, 37361], "37363,1": [-1, 37363], "37369,1": [-1, 37369], "37379,1": [-1, 37379], "37397,1": [-1, 37397], "37409,1": [-1, 37409], "37423,1": [-1, 37423], "37441,1": [-1, 37441], "37447,1": [-1, 37447], "37463,1": [-1, 37463], "37483,1": [-1, 37483], "37489,1": [-1, 37489], "37493,1": [-1, 37493], "37501,1": [-1, 37501], "37507,1": [-1, 37507], "37511,1": [-1, 37511], "37517,1": [-1, 37517], "37529,1": [-1, 37529], "37537,1": [-1, 37537], "37547,1": [-1, 37547], "37549,1": [-1, 37549], "37561,1": [-1, 37561], "37567,1": [-1, 37567], "37571,1": [-1, 37571], "37573,1": [-1, 37573], "37579,1": [-1, 37579], "37589,1": [-1, 37589], "37591,1": [-1, 37591], "37607,1": [-1, 37607], "37619,1": [-1, 37619], "37633,1": [-1, 37633], "37643,1": [-1, 37643], "37649,1": [-1, 37649], "37657,1": [-1, 37657], "37663,1": [-1, 37663], "37691,1": [-1, 37691], "37693,1": [-1, 37693], "37699,1": [-1, 37699], "37717,1": [-1, 37717], "37747,1": [-1, 37747], "37781,1": [-1, 37781], "37783,1": [-1, 37783], "37799,1": [-1, 37799], "37811,1": [-1, 37811], "37813,1": [-1, 37813], "37831,1": [-1, 37831], "37847,1": [-1, 37847], "37853,1": [-1, 37853], "37861,1": [-1, 37861], "37871,1": [-1, 37871], "37879,1": [-1, 37879], "37889,1": [-1, 37889], "37897,1": [-1, 37897], "37907,1": [-1, 37907], "37951,1": [-1, 37951], "37957,1": [-1, 37957], "37963,1": [-1, 37963], "37967,1": [-1, 37967], "37987,1": [-1, 37987], "37991,1": [-1, 37991], "37993,1": [-1, 37993], "37997,1": [-1, 37997], "38011,1": [-1, 38011], "38039,1": [-1, 38039], "38047,1": [-1, 38047], "38053,1": [-1, 38053], "38069,1": [-1, 38069], "38083,1": [-1, 38083], "38113,1": [-1, 38113], "38119,1": [-1, 38119], "38149,1": [-1, 38149], "38153,1": [-1, 38153], "38167,1": [-1, 38167], "38177,1": [-1, 38177], "38183,1": [-1, 38183], "38189,1": [-1, 38189], "38197,1": [-1, 38197], "38201,1": [-1, 38201], "38219,1": [-1, 38219], "38231,1": [-1, 38231], "38237,1": [-1, 38237], "38239,1": [-1, 38239], "38261,1": [-1, 38261], "38273,1": [-1, 38273], "38281,1": [-1, 38281], "38287,1": [-1, 38287], "38299,1": [-1, 38299], "38303,1": [-1, 38303], "38317,1": [-1, 38317], "38321,1": [-1, 38321], "38327,1": [-1, 38327], "38329,1": [-1, 38329], "38333,1": [-1, 38333], "38351,1": [-1, 38351], "38371,1": [-1, 38371], "38377,1": [-1, 38377], "38393,1": [-1, 38393], "38431,1": [-1, 38431], "38447,1": [-1, 38447], "38449,1": [-1, 38449], "38453,1": [-1, 38453], "38459,1": [-1, 38459], "38461,1": [-1, 38461], "38501,1": [-1, 38501], "38543,1": [-1, 38543], "38557,1": [-1, 38557], "38561,1": [-1, 38561], "38567,1": [-1, 38567], "38569,1": [-1, 38569], "38593,1": [-1, 38593], "38603,1": [-1, 38603], "38609,1": [-1, 38609], "38611,1": [-1, 38611], "38629,1": [-1, 38629], "38639,1": [-1, 38639], "38651,1": [-1, 38651], "38653,1": [-1, 38653], "38669,1": [-1, 38669], "38671,1": [-1, 38671], "38677,1": [-1, 38677], "38693,1": [-1, 38693], "38699,1": [-1, 38699], "38707,1": [-1, 38707], "38711,1": [-1, 38711], "38713,1": [-1, 38713], "38723,1": [-1, 38723], "38729,1": [-1, 38729], "38737,1": [-1, 38737], "38747,1": [-1, 38747], "38749,1": [-1, 38749], "38767,1": [-1, 38767], "38783,1": [-1, 38783], "38791,1": [-1, 38791], "38803,1": [-1, 38803], "38821,1": [-1, 38821], "38833,1": [-1, 38833], "38839,1": [-1, 38839], "38851,1": [-1, 38851], "38861,1": [-1, 38861], "38867,1": [-1, 38867], "38873,1": [-1, 38873], "38891,1": [-1, 38891], "38903,1": [-1, 38903], "38917,1": [-1, 38917], "38921,1": [-1, 38921], "38923,1": [-1, 38923], "38933,1": [-1, 38933], "38953,1": [-1, 38953], "38959,1": [-1, 38959], "38971,1": [-1, 38971], "38977,1": [-1, 38977], "38993,1": [-1, 38993], "39019,1": [-1, 39019], "39023,1": [-1, 39023], "39041,1": [-1, 39041], "39043,1": [-1, 39043], "39047,1": [-1, 39047], "39079,1": [-1, 39079], "39089,1": [-1, 39089], "39097,1": [-1, 39097], "39103,1": [-1, 39103], "39107,1": [-1, 39107], "39113,1": [-1, 39113], "39119,1": [-1, 39119], "39133,1": [-1, 39133], "39139,1": [-1, 39139], "39157,1": [-1, 39157], "39161,1": [-1, 39161], "39163,1": [-1, 39163], "39181,1": [-1, 39181], "39191,1": [-1, 39191], "39199,1": [-1, 39199], "39209,1": [-1, 39209], "39217,1": [-1, 39217], "39227,1": [-1, 39227], "39229,1": [-1, 39229], "39233,1": [-1, 39233], "39239,1": [-1, 39239], "39241,1": [-1, 39241], "39251,1": [-1, 39251], "39293,1": [-1, 39293], "39301,1": [-1, 39301], "39313,1": [-1, 39313], "39317,1": [-1, 39317], "39323,1": [-1, 39323], "39341,1": [-1, 39341], "39343,1": [-1, 39343], "39359,1": [-1, 39359], "39367,1": [-1, 39367], "39371,1": [-1, 39371], "39373,1": [-1, 39373], "39383,1": [-1, 39383], "39397,1": [-1, 39397], "39409,1": [-1, 39409], "39419,1": [-1, 39419], "39439,1": [-1, 39439], "39443,1": [-1, 39443], "39451,1": [-1, 39451], "39461,1": [-1, 39461], "39499,1": [-1, 39499], "39503,1": [-1, 39503], "39509,1": [-1, 39509], "39511,1": [-1, 39511], "39521,1": [-1, 39521], "39541,1": [-1, 39541], "39551,1": [-1, 39551], "39563,1": [-1, 39563], "39569,1": [-1, 39569], "39581,1": [-1, 39581], "39607,1": [-1, 39607], "39619,1": [-1, 39619], "39623,1": [-1, 39623], "39631,1": [-1, 39631], "39659,1": [-1, 39659], "39667,1": [-1, 39667], "39671,1": [-1, 39671], "39679,1": [-1, 39679], "39703,1": [-1, 39703], "39709,1": [-1, 39709], "39719,1": [-1, 39719], "39727,1": [-1, 39727], "39733,1": [-1, 39733], "39749,1": [-1, 39749], "39761,1": [-1, 39761], "39769,1": [-1, 39769], "39779,1": [-1, 39779], "39791,1": [-1, 39791], "39799,1": [-1, 39799], "39821,1": [-1, 39821], "39827,1": [-1, 39827], "39829,1": [-1, 39829], "39839,1": [-1, 39839], "39841,1": [-1, 39841], "39847,1": [-1, 39847], "39857,1": [-1, 39857], "39863,1": [-1, 39863], "39869,1": [-1, 39869], "39877,1": [-1, 39877], "39883,1": [-1, 39883], "39887,1": [-1, 39887], "39901,1": [-1, 39901], "39929,1": [-1, 39929], "39937,1": [-1, 39937], "39953,1": [-1, 39953], "39971,1": [-1, 39971], "39979,1": [-1, 39979], "39983,1": [-1, 39983], "39989,1": [-1, 39989], "40009,1": [-1, 40009], "40013,1": [-1, 40013], "40031,1": [-1, 40031], "40037,1": [-1, 40037], "40039,1": [-1, 40039], "40063,1": [-1, 40063], "40087,1": [-1, 40087], "40093,1": [-1, 40093], "40099,1": [-1, 40099], "40111,1": [-1, 40111], "40123,1": [-1, 40123], "40127,1": [-1, 40127], "40129,1": [-1, 40129], "40151,1": [-1, 40151], "40153,1": [-1, 40153], "40163,1": [-1, 40163], "40169,1": [-1, 40169], "40177,1": [-1, 40177], "40189,1": [-1, 40189], "40193,1": [-1, 40193], "40213,1": [-1, 40213], "40231,1": [-1, 40231], "40237,1": [-1, 40237], "40241,1": [-1, 40241], "40253,1": [-1, 40253], "40277,1": [-1, 40277], "40283,1": [-1, 40283], "40289,1": [-1, 40289], "40343,1": [-1, 40343], "40351,1": [-1, 40351], "40357,1": [-1, 40357], "40361,1": [-1, 40361], "40387,1": [-1, 40387], "40423,1": [-1, 40423], "40427,1": [-1, 40427], "40429,1": [-1, 40429], "40433,1": [-1, 40433], "40459,1": [-1, 40459], "40471,1": [-1, 40471], "40483,1": [-1, 40483], "40487,1": [-1, 40487], "40493,1": [-1, 40493], "40499,1": [-1, 40499], "40507,1": [-1, 40507], "40519,1": [-1, 40519], "40529,1": [-1, 40529], "40531,1": [-1, 40531], "40543,1": [-1, 40543], "40559,1": [-1, 40559], "40577,1": [-1, 40577], "40583,1": [-1, 40583], "40591,1": [-1, 40591], "40597,1": [-1, 40597], "40609,1": [-1, 40609], "40627,1": [-1, 40627], "40637,1": [-1, 40637], "40639,1": [-1, 40639], "40693,1": [-1, 40693], "40697,1": [-1, 40697], "40699,1": [-1, 40699], "40709,1": [-1, 40709], "40739,1": [-1, 40739], "40751,1": [-1, 40751], "40759,1": [-1, 40759], "40763,1": [-1, 40763], "40771,1": [-1, 40771], "40787,1": [-1, 40787], "40801,1": [-1, 40801], "40813,1": [-1, 40813], "40819,1": [-1, 40819], "40823,1": [-1, 40823], "40829,1": [-1, 40829], "40841,1": [-1, 40841], "40847,1": [-1, 40847], "40849,1": [-1, 40849], "40853,1": [-1, 40853], "40867,1": [-1, 40867], "40879,1": [-1, 40879], "40883,1": [-1, 40883], "40897,1": [-1, 40897], "40903,1": [-1, 40903], "40927,1": [-1, 40927], "40933,1": [-1, 40933], "40939,1": [-1, 40939], "40949,1": [-1, 40949], "40961,1": [-1, 40961], "40973,1": [-1, 40973], "40993,1": [-1, 40993], "41011,1": [-1, 41011], "41017,1": [-1, 41017], "41023,1": [-1, 41023], "41039,1": [-1, 41039], "41047,1": [-1, 41047], "41051,1": [-1, 41051], "41057,1": [-1, 41057], "41077,1": [-1, 41077], "41081,1": [-1, 41081], "41113,1": [-1, 41113], "41117,1": [-1, 41117], "41131,1": [-1, 41131], "41141,1": [-1, 41141], "41143,1": [-1, 41143], "41149,1": [-1, 41149], "41161,1": [-1, 41161], "41177,1": [-1, 41177], "41179,1": [-1, 41179], "41183,1": [-1, 41183], "41189,1": [-1, 41189], "41201,1": [-1, 41201], "41203,1": [-1, 41203], "41213,1": [-1, 41213], "41221,1": [-1, 41221], "41227,1": [-1, 41227], "41231,1": [-1, 41231], "41233,1": [-1, 41233], "41243,1": [-1, 41243], "41257,1": [-1, 41257], "41263,1": [-1, 41263], "41269,1": [-1, 41269], "41281,1": [-1, 41281], "41299,1": [-1, 41299], "41333,1": [-1, 41333], "41341,1": [-1, 41341], "41351,1": [-1, 41351], "41357,1": [-1, 41357], "41381,1": [-1, 41381], "41387,1": [-1, 41387], "41389,1": [-1, 41389], "41399,1": [-1, 41399], "41411,1": [-1, 41411], "41413,1": [-1, 41413], "41443,1": [-1, 41443], "41453,1": [-1, 41453], "41467,1": [-1, 41467], "41479,1": [-1, 41479], "41491,1": [-1, 41491], "41507,1": [-1, 41507], "41513,1": [-1, 41513], "41519,1": [-1, 41519], "41521,1": [-1, 41521], "41539,1": [-1, 41539], "41543,1": [-1, 41543], "41549,1": [-1, 41549], "41579,1": [-1, 41579], "41593,1": [-1, 41593], "41597,1": [-1, 41597], "41603,1": [-1, 41603], "41609,1": [-1, 41609], "41611,1": [-1, 41611], "41617,1": [-1, 41617], "41621,1": [-1, 41621], "41627,1": [-1, 41627], "41641,1": [-1, 41641], "41647,1": [-1, 41647], "41651,1": [-1, 41651], "41659,1": [-1, 41659], "41669,1": [-1, 41669], "41681,1": [-1, 41681], "41687,1": [-1, 41687], "41719,1": [-1, 41719], "41729,1": [-1, 41729], "41737,1": [-1, 41737], "41759,1": [-1, 41759], "41761,1": [-1, 41761], "41771,1": [-1, 41771], "41777,1": [-1, 41777], "41801,1": [-1, 41801], "41809,1": [-1, 41809], "41813,1": [-1, 41813], "41843,1": [-1, 41843], "41849,1": [-1, 41849], "41851,1": [-1, 41851], "41863,1": [-1, 41863], "41879,1": [-1, 41879], "41887,1": [-1, 41887], "41893,1": [-1, 41893], "41897,1": [-1, 41897], "41903,1": [-1, 41903], "41911,1": [-1, 41911], "41927,1": [-1, 41927], "41941,1": [-1, 41941], "41947,1": [-1, 41947], "41953,1": [-1, 41953], "41957,1": [-1, 41957], "41959,1": [-1, 41959], "41969,1": [-1, 41969], "41981,1": [-1, 41981], "41983,1": [-1, 41983], "41999,1": [-1, 41999], "42013,1": [-1, 42013], "42017,1": [-1, 42017], "42019,1": [-1, 42019], "42023,1": [-1, 42023], "42043,1": [-1, 42043], "42061,1": [-1, 42061], "42071,1": [-1, 42071], "42073,1": [-1, 42073], "42083,1": [-1, 42083], "42089,1": [-1, 42089], "42101,1": [-1, 42101], "42131,1": [-1, 42131], "42139,1": [-1, 42139], "42157,1": [-1, 42157], "42169,1": [-1, 42169], "42179,1": [-1, 42179], "42181,1": [-1, 42181], "42187,1": [-1, 42187], "42193,1": [-1, 42193], "42197,1": [-1, 42197], "42209,1": [-1, 42209], "42221,1": [-1, 42221], "42223,1": [-1, 42223], "42227,1": [-1, 42227], "42239,1": [-1, 42239], "42257,1": [-1, 42257], "42281,1": [-1, 42281], "42283,1": [-1, 42283], "42293,1": [-1, 42293], "42299,1": [-1, 42299], "42307,1": [-1, 42307], "42323,1": [-1, 42323], "42331,1": [-1, 42331], "42337,1": [-1, 42337], "42349,1": [-1, 42349], "42359,1": [-1, 42359], "42373,1": [-1, 42373], "42379,1": [-1, 42379], "42391,1": [-1, 42391], "42397,1": [-1, 42397], "42403,1": [-1, 42403], "42407,1": [-1, 42407], "42409,1": [-1, 42409], "42433,1": [-1, 42433], "42437,1": [-1, 42437], "42443,1": [-1, 42443], "42451,1": [-1, 42451], "42457,1": [-1, 42457], "42461,1": [-1, 42461], "42463,1": [-1, 42463], "42467,1": [-1, 42467], "42473,1": [-1, 42473], "42487,1": [-1, 42487], "42491,1": [-1, 42491], "42499,1": [-1, 42499], "42509,1": [-1, 42509], "42533,1": [-1, 42533], "42557,1": [-1, 42557], "42569,1": [-1, 42569], "42571,1": [-1, 42571], "42577,1": [-1, 42577], "42589,1": [-1, 42589], "42611,1": [-1, 42611], "42641,1": [-1, 42641], "42643,1": [-1, 42643], "42649,1": [-1, 42649], "42667,1": [-1, 42667], "42677,1": [-1, 42677], "42683,1": [-1, 42683], "42689,1": [-1, 42689], "42697,1": [-1, 42697], "42701,1": [-1, 42701], "42703,1": [-1, 42703], "42709,1": [-1, 42709], "42719,1": [-1, 42719], "42727,1": [-1, 42727], "42737,1": [-1, 42737], "42743,1": [-1, 42743], "42751,1": [-1, 42751], "42767,1": [-1, 42767], "42773,1": [-1, 42773], "42787,1": [-1, 42787], "42793,1": [-1, 42793], "42797,1": [-1, 42797], "42821,1": [-1, 42821], "42829,1": [-1, 42829], "42839,1": [-1, 42839], "42841,1": [-1, 42841], "42853,1": [-1, 42853], "42859,1": [-1, 42859], "42863,1": [-1, 42863], "42899,1": [-1, 42899], "42901,1": [-1, 42901], "42923,1": [-1, 42923], "42929,1": [-1, 42929], "42937,1": [-1, 42937], "42943,1": [-1, 42943], "42953,1": [-1, 42953], "42961,1": [-1, 42961], "42967,1": [-1, 42967], "42979,1": [-1, 42979], "42989,1": [-1, 42989], "43003,1": [-1, 43003], "43013,1": [-1, 43013], "43019,1": [-1, 43019], "43037,1": [-1, 43037], "43049,1": [-1, 43049], "43051,1": [-1, 43051], "43063,1": [-1, 43063], "43067,1": [-1, 43067], "43093,1": [-1, 43093], "43103,1": [-1, 43103], "43117,1": [-1, 43117], "43133,1": [-1, 43133], "43151,1": [-1, 43151], "43159,1": [-1, 43159], "43177,1": [-1, 43177], "43189,1": [-1, 43189], "43201,1": [-1, 43201], "43207,1": [-1, 43207], "43223,1": [-1, 43223], "43237,1": [-1, 43237], "43261,1": [-1, 43261], "43271,1": [-1, 43271], "43283,1": [-1, 43283], "43291,1": [-1, 43291], "43313,1": [-1, 43313], "43319,1": [-1, 43319], "43321,1": [-1, 43321], "43331,1": [-1, 43331], "43391,1": [-1, 43391], "43397,1": [-1, 43397], "43399,1": [-1, 43399], "43403,1": [-1, 43403], "43411,1": [-1, 43411], "43427,1": [-1, 43427], "43441,1": [-1, 43441], "43451,1": [-1, 43451], "43457,1": [-1, 43457], "43481,1": [-1, 43481], "43487,1": [-1, 43487], "43499,1": [-1, 43499], "43517,1": [-1, 43517], "43541,1": [-1, 43541], "43543,1": [-1, 43543], "43573,1": [-1, 43573], "43577,1": [-1, 43577], "43579,1": [-1, 43579], "43591,1": [-1, 43591], "43597,1": [-1, 43597], "43607,1": [-1, 43607], "43609,1": [-1, 43609], "43613,1": [-1, 43613], "43627,1": [-1, 43627], "43633,1": [-1, 43633], "43649,1": [-1, 43649], "43651,1": [-1, 43651], "43661,1": [-1, 43661], "43669,1": [-1, 43669], "43691,1": [-1, 43691], "43711,1": [-1, 43711], "43717,1": [-1, 43717], "43721,1": [-1, 43721], "43753,1": [-1, 43753], "43759,1": [-1, 43759], "43777,1": [-1, 43777], "43781,1": [-1, 43781], "43783,1": [-1, 43783], "43787,1": [-1, 43787], "43789,1": [-1, 43789], "43793,1": [-1, 43793], "43801,1": [-1, 43801], "43853,1": [-1, 43853], "43867,1": [-1, 43867], "43889,1": [-1, 43889], "43891,1": [-1, 43891], "43913,1": [-1, 43913], "43933,1": [-1, 43933], "43943,1": [-1, 43943], "43951,1": [-1, 43951], "43961,1": [-1, 43961], "43963,1": [-1, 43963], "43969,1": [-1, 43969], "43973,1": [-1, 43973], "43987,1": [-1, 43987], "43991,1": [-1, 43991], "43997,1": [-1, 43997], "44017,1": [-1, 44017], "44021,1": [-1, 44021], "44027,1": [-1, 44027], "44029,1": [-1, 44029], "44041,1": [-1, 44041], "44053,1": [-1, 44053], "44059,1": [-1, 44059], "44071,1": [-1, 44071], "44087,1": [-1, 44087], "44089,1": [-1, 44089], "44101,1": [-1, 44101], "44111,1": [-1, 44111], "44119,1": [-1, 44119], "44123,1": [-1, 44123], "44129,1": [-1, 44129], "44131,1": [-1, 44131], "44159,1": [-1, 44159], "44171,1": [-1, 44171], "44179,1": [-1, 44179], "44189,1": [-1, 44189], "44201,1": [-1, 44201], "44203,1": [-1, 44203], "44207,1": [-1, 44207], "44221,1": [-1, 44221], "44249,1": [-1, 44249], "44257,1": [-1, 44257], "44263,1": [-1, 44263], "44267,1": [-1, 44267], "44269,1": [-1, 44269], "44273,1": [-1, 44273], "44279,1": [-1, 44279], "44281,1": [-1, 44281], "44293,1": [-1, 44293], "44351,1": [-1, 44351], "44357,1": [-1, 44357], "44371,1": [-1, 44371], "44381,1": [-1, 44381], "44383,1": [-1, 44383], "44389,1": [-1, 44389], "44417,1": [-1, 44417], "44449,1": [-1, 44449], "44453,1": [-1, 44453], "44483,1": [-1, 44483], "44491,1": [-1, 44491], "44497,1": [-1, 44497], "44501,1": [-1, 44501], "44507,1": [-1, 44507], "44519,1": [-1, 44519], "44531,1": [-1, 44531], "44533,1": [-1, 44533], "44537,1": [-1, 44537], "44543,1": [-1, 44543], "44549,1": [-1, 44549], "44563,1": [-1, 44563], "44579,1": [-1, 44579], "44587,1": [-1, 44587], "44617,1": [-1, 44617], "44621,1": [-1, 44621], "44623,1": [-1, 44623], "44633,1": [-1, 44633], "44641,1": [-1, 44641], "44647,1": [-1, 44647], "44651,1": [-1, 44651], "44657,1": [-1, 44657], "44683,1": [-1, 44683], "44687,1": [-1, 44687], "44699,1": [-1, 44699], "44701,1": [-1, 44701], "44711,1": [-1, 44711], "44729,1": [-1, 44729], "44741,1": [-1, 44741], "44753,1": [-1, 44753], "44771,1": [-1, 44771], "44773,1": [-1, 44773], "44777,1": [-1, 44777], "44789,1": [-1, 44789], "44797,1": [-1, 44797], "44809,1": [-1, 44809], "44819,1": [-1, 44819], "44839,1": [-1, 44839], "44843,1": [-1, 44843], "44851,1": [-1, 44851], "44867,1": [-1, 44867], "44879,1": [-1, 44879], "44887,1": [-1, 44887], "44893,1": [-1, 44893], "44909,1": [-1, 44909], "44917,1": [-1, 44917], "44927,1": [-1, 44927], "44939,1": [-1, 44939], "44953,1": [-1, 44953], "44959,1": [-1, 44959], "44963,1": [-1, 44963], "44971,1": [-1, 44971], "44983,1": [-1, 44983], "44987,1": [-1, 44987], "45007,1": [-1, 45007], "45013,1": [-1, 45013], "45053,1": [-1, 45053], "45061,1": [-1, 45061], "45077,1": [-1, 45077], "45083,1": [-1, 45083], "45119,1": [-1, 45119], "45121,1": [-1, 45121], "45127,1": [-1, 45127], "45131,1": [-1, 45131], "45137,1": [-1, 45137], "45139,1": [-1, 45139], "45161,1": [-1, 45161], "45179,1": [-1, 45179], "45181,1": [-1, 45181], "45191,1": [-1, 45191], "45197,1": [-1, 45197], "45233,1": [-1, 45233], "45247,1": [-1, 45247], "45259,1": [-1, 45259], "45263,1": [-1, 45263], "45281,1": [-1, 45281], "45289,1": [-1, 45289], "45293,1": [-1, 45293], "45307,1": [-1, 45307], "45317,1": [-1, 45317], "45319,1": [-1, 45319], "45329,1": [-1, 45329], "45337,1": [-1, 45337], "45341,1": [-1, 45341], "45343,1": [-1, 45343], "45361,1": [-1, 45361], "45377,1": [-1, 45377], "45389,1": [-1, 45389], "45403,1": [-1, 45403], "45413,1": [-1, 45413], "45427,1": [-1, 45427], "45433,1": [-1, 45433], "45439,1": [-1, 45439], "45481,1": [-1, 45481], "45491,1": [-1, 45491], "45497,1": [-1, 45497], "45503,1": [-1, 45503], "45523,1": [-1, 45523], "45533,1": [-1, 45533], "45541,1": [-1, 45541], "45553,1": [-1, 45553], "45557,1": [-1, 45557], "45569,1": [-1, 45569], "45587,1": [-1, 45587], "45589,1": [-1, 45589], "45599,1": [-1, 45599], "45613,1": [-1, 45613], "45631,1": [-1, 45631], "45641,1": [-1, 45641], "45659,1": [-1, 45659], "45667,1": [-1, 45667], "45673,1": [-1, 45673], "45677,1": [-1, 45677], "45691,1": [-1, 45691], "45697,1": [-1, 45697], "45707,1": [-1, 45707], "45737,1": [-1, 45737], "45751,1": [-1, 45751], "45757,1": [-1, 45757], "45763,1": [-1, 45763], "45767,1": [-1, 45767], "45779,1": [-1, 45779], "45817,1": [-1, 45817], "45821,1": [-1, 45821], "45823,1": [-1, 45823], "45827,1": [-1, 45827], "45833,1": [-1, 45833], "45841,1": [-1, 45841], "45853,1": [-1, 45853], "45863,1": [-1, 45863], "45869,1": [-1, 45869], "45887,1": [-1, 45887], "45893,1": [-1, 45893], "45943,1": [-1, 45943], "45949,1": [-1, 45949], "45953,1": [-1, 45953], "45959,1": [-1, 45959], "45971,1": [-1, 45971], "45979,1": [-1, 45979], "45989,1": [-1, 45989], "46021,1": [-1, 46021], "46027,1": [-1, 46027], "46049,1": [-1, 46049], "46051,1": [-1, 46051], "46061,1": [-1, 46061], "46073,1": [-1, 46073], "46091,1": [-1, 46091], "46093,1": [-1, 46093], "46099,1": [-1, 46099], "46103,1": [-1, 46103], "46133,1": [-1, 46133], "46141,1": [-1, 46141], "46147,1": [-1, 46147], "46153,1": [-1, 46153], "46171,1": [-1, 46171], "46181,1": [-1, 46181], "46183,1": [-1, 46183], "46187,1": [-1, 46187], "46199,1": [-1, 46199], "46219,1": [-1, 46219], "46229,1": [-1, 46229], "46237,1": [-1, 46237], "46261,1": [-1, 46261], "46271,1": [-1, 46271], "46273,1": [-1, 46273], "46279,1": [-1, 46279], "46301,1": [-1, 46301], "46307,1": [-1, 46307], "46309,1": [-1, 46309], "46327,1": [-1, 46327], "46337,1": [-1, 46337], "46349,1": [-1, 46349], "46351,1": [-1, 46351], "46381,1": [-1, 46381], "46399,1": [-1, 46399], "46411,1": [-1, 46411], "46439,1": [-1, 46439], "46441,1": [-1, 46441], "46447,1": [-1, 46447], "46451,1": [-1, 46451], "46457,1": [-1, 46457], "46471,1": [-1, 46471], "46477,1": [-1, 46477], "46489,1": [-1, 46489], "46499,1": [-1, 46499], "46507,1": [-1, 46507], "46511,1": [-1, 46511], "46523,1": [-1, 46523], "46549,1": [-1, 46549], "46559,1": [-1, 46559], "46567,1": [-1, 46567], "46573,1": [-1, 46573], "46589,1": [-1, 46589], "46591,1": [-1, 46591], "46601,1": [-1, 46601], "46619,1": [-1, 46619], "46633,1": [-1, 46633], "46639,1": [-1, 46639], "46643,1": [-1, 46643], "46649,1": [-1, 46649], "46663,1": [-1, 46663], "46679,1": [-1, 46679], "46681,1": [-1, 46681], "46687,1": [-1, 46687], "46691,1": [-1, 46691], "46703,1": [-1, 46703], "46723,1": [-1, 46723], "46727,1": [-1, 46727], "46747,1": [-1, 46747], "46751,1": [-1, 46751], "46757,1": [-1, 46757], "46769,1": [-1, 46769], "46771,1": [-1, 46771], "46807,1": [-1, 46807], "46811,1": [-1, 46811], "46817,1": [-1, 46817], "46819,1": [-1, 46819], "46829,1": [-1, 46829], "46831,1": [-1, 46831], "46853,1": [-1, 46853], "46861,1": [-1, 46861], "46867,1": [-1, 46867], "46877,1": [-1, 46877], "46889,1": [-1, 46889], "46901,1": [-1, 46901], "46919,1": [-1, 46919], "46933,1": [-1, 46933], "46957,1": [-1, 46957], "46993,1": [-1, 46993], "46997,1": [-1, 46997], "47017,1": [-1, 47017], "47041,1": [-1, 47041], "47051,1": [-1, 47051], "47057,1": [-1, 47057], "47059,1": [-1, 47059], "47087,1": [-1, 47087], "47093,1": [-1, 47093], "47111,1": [-1, 47111], "47119,1": [-1, 47119], "47123,1": [-1, 47123], "47129,1": [-1, 47129], "47137,1": [-1, 47137], "47143,1": [-1, 47143], "47147,1": [-1, 47147], "47149,1": [-1, 47149], "47161,1": [-1, 47161], "47189,1": [-1, 47189], "47207,1": [-1, 47207], "47221,1": [-1, 47221], "47237,1": [-1, 47237], "47251,1": [-1, 47251], "47269,1": [-1, 47269], "47279,1": [-1, 47279], "47287,1": [-1, 47287], "47293,1": [-1, 47293], "47297,1": [-1, 47297], "47303,1": [-1, 47303], "47309,1": [-1, 47309], "47317,1": [-1, 47317], "47339,1": [-1, 47339], "47351,1": [-1, 47351], "47353,1": [-1, 47353], "47363,1": [-1, 47363], "47381,1": [-1, 47381], "47387,1": [-1, 47387], "47389,1": [-1, 47389], "47407,1": [-1, 47407], "47417,1": [-1, 47417], "47419,1": [-1, 47419], "47431,1": [-1, 47431], "47441,1": [-1, 47441], "47459,1": [-1, 47459], "47491,1": [-1, 47491], "47497,1": [-1, 47497], "47501,1": [-1, 47501], "47507,1": [-1, 47507], "47513,1": [-1, 47513], "47521,1": [-1, 47521], "47527,1": [-1, 47527], "47533,1": [-1, 47533], "47543,1": [-1, 47543], "47563,1": [-1, 47563], "47569,1": [-1, 47569], "47581,1": [-1, 47581], "47591,1": [-1, 47591], "47599,1": [-1, 47599], "47609,1": [-1, 47609], "47623,1": [-1, 47623], "47629,1": [-1, 47629], "47639,1": [-1, 47639], "47653,1": [-1, 47653], "47657,1": [-1, 47657], "47659,1": [-1, 47659], "47681,1": [-1, 47681], "47699,1": [-1, 47699], "47701,1": [-1, 47701], "47711,1": [-1, 47711], "47713,1": [-1, 47713], "47717,1": [-1, 47717], "47737,1": [-1, 47737], "47741,1": [-1, 47741], "47743,1": [-1, 47743], "47777,1": [-1, 47777], "47779,1": [-1, 47779], "47791,1": [-1, 47791], "47797,1": [-1, 47797], "47807,1": [-1, 47807], "47809,1": [-1, 47809], "47819,1": [-1, 47819], "47837,1": [-1, 47837], "47843,1": [-1, 47843], "47857,1": [-1, 47857], "47869,1": [-1, 47869], "47881,1": [-1, 47881], "47903,1": [-1, 47903], "47911,1": [-1, 47911], "47917,1": [-1, 47917], "47933,1": [-1, 47933], "47939,1": [-1, 47939], "47947,1": [-1, 47947], "47951,1": [-1, 47951], "47963,1": [-1, 47963], "47969,1": [-1, 47969], "47977,1": [-1, 47977], "47981,1": [-1, 47981], "48017,1": [-1, 48017], "48023,1": [-1, 48023], "48029,1": [-1, 48029], "48049,1": [-1, 48049], "48073,1": [-1, 48073], "48079,1": [-1, 48079], "48091,1": [-1, 48091], "48109,1": [-1, 48109], "48119,1": [-1, 48119], "48121,1": [-1, 48121], "48131,1": [-1, 48131], "48157,1": [-1, 48157], "48163,1": [-1, 48163], "48179,1": [-1, 48179], "48187,1": [-1, 48187], "48193,1": [-1, 48193], "48197,1": [-1, 48197], "48221,1": [-1, 48221], "48239,1": [-1, 48239], "48247,1": [-1, 48247], "48259,1": [-1, 48259], "48271,1": [-1, 48271], "48281,1": [-1, 48281], "48299,1": [-1, 48299], "48311,1": [-1, 48311], "48313,1": [-1, 48313], "48337,1": [-1, 48337], "48341,1": [-1, 48341], "48353,1": [-1, 48353], "48371,1": [-1, 48371], "48383,1": [-1, 48383], "48397,1": [-1, 48397], "48407,1": [-1, 48407], "48409,1": [-1, 48409], "48413,1": [-1, 48413], "48437,1": [-1, 48437], "48449,1": [-1, 48449], "48463,1": [-1, 48463], "48473,1": [-1, 48473], "48479,1": [-1, 48479], "48481,1": [-1, 48481], "48487,1": [-1, 48487], "48491,1": [-1, 48491], "48497,1": [-1, 48497], "48523,1": [-1, 48523], "48527,1": [-1, 48527], "48533,1": [-1, 48533], "48539,1": [-1, 48539], "48541,1": [-1, 48541], "48563,1": [-1, 48563], "48571,1": [-1, 48571], "48589,1": [-1, 48589], "48593,1": [-1, 48593], "48611,1": [-1, 48611], "48619,1": [-1, 48619], "48623,1": [-1, 48623], "48647,1": [-1, 48647], "48649,1": [-1, 48649], "48661,1": [-1, 48661], "48673,1": [-1, 48673], "48677,1": [-1, 48677], "48679,1": [-1, 48679], "48731,1": [-1, 48731], "48733,1": [-1, 48733], "48751,1": [-1, 48751], "48757,1": [-1, 48757], "48761,1": [-1, 48761], "48767,1": [-1, 48767], "48779,1": [-1, 48779], "48781,1": [-1, 48781], "48787,1": [-1, 48787], "48799,1": [-1, 48799], "48809,1": [-1, 48809], "48817,1": [-1, 48817], "48821,1": [-1, 48821], "48823,1": [-1, 48823], "48847,1": [-1, 48847], "48857,1": [-1, 48857], "48859,1": [-1, 48859], "48869,1": [-1, 48869], "48871,1": [-1, 48871], "48883,1": [-1, 48883], "48889,1": [-1, 48889], "48907,1": [-1, 48907], "48947,1": [-1, 48947], "48953,1": [-1, 48953], "48973,1": [-1, 48973], "48989,1": [-1, 48989], "48991,1": [-1, 48991], "49003,1": [-1, 49003], "49009,1": [-1, 49009], "49019,1": [-1, 49019], "49031,1": [-1, 49031], "49033,1": [-1, 49033], "49037,1": [-1, 49037], "49043,1": [-1, 49043], "49057,1": [-1, 49057], "49069,1": [-1, 49069], "49081,1": [-1, 49081], "49103,1": [-1, 49103], "49109,1": [-1, 49109], "49117,1": [-1, 49117], "49121,1": [-1, 49121], "49123,1": [-1, 49123], "49139,1": [-1, 49139], "49157,1": [-1, 49157], "49169,1": [-1, 49169], "49171,1": [-1, 49171], "49177,1": [-1, 49177], "49193,1": [-1, 49193], "49199,1": [-1, 49199], "49201,1": [-1, 49201], "49207,1": [-1, 49207], "49211,1": [-1, 49211], "49223,1": [-1, 49223], "49253,1": [-1, 49253], "49261,1": [-1, 49261], "49277,1": [-1, 49277], "49279,1": [-1, 49279], "49297,1": [-1, 49297], "49307,1": [-1, 49307], "49331,1": [-1, 49331], "49333,1": [-1, 49333], "49339,1": [-1, 49339], "49363,1": [-1, 49363], "49367,1": [-1, 49367], "49369,1": [-1, 49369], "49391,1": [-1, 49391], "49393,1": [-1, 49393], "49409,1": [-1, 49409], "49411,1": [-1, 49411], "49417,1": [-1, 49417], "49429,1": [-1, 49429], "49433,1": [-1, 49433], "49451,1": [-1, 49451], "49459,1": [-1, 49459], "49463,1": [-1, 49463], "49477,1": [-1, 49477], "49481,1": [-1, 49481], "49499,1": [-1, 49499], "49523,1": [-1, 49523], "49529,1": [-1, 49529], "49531,1": [-1, 49531], "49537,1": [-1, 49537], "49547,1": [-1, 49547], "49549,1": [-1, 49549], "49559,1": [-1, 49559], "49597,1": [-1, 49597], "49603,1": [-1, 49603], "49613,1": [-1, 49613], "49627,1": [-1, 49627], "49633,1": [-1, 49633], "49639,1": [-1, 49639], "49663,1": [-1, 49663], "49667,1": [-1, 49667], "49669,1": [-1, 49669], "49681,1": [-1, 49681], "49697,1": [-1, 49697], "49711,1": [-1, 49711], "49727,1": [-1, 49727], "49739,1": [-1, 49739], "49741,1": [-1, 49741], "49747,1": [-1, 49747], "49757,1": [-1, 49757], "49783,1": [-1, 49783], "49787,1": [-1, 49787], "49789,1": [-1, 49789], "49801,1": [-1, 49801], "49807,1": [-1, 49807], "49811,1": [-1, 49811], "49823,1": [-1, 49823], "49831,1": [-1, 49831], "49843,1": [-1, 49843], "49853,1": [-1, 49853], "49871,1": [-1, 49871], "49877,1": [-1, 49877], "49891,1": [-1, 49891], "49919,1": [-1, 49919], "49921,1": [-1, 49921], "49927,1": [-1, 49927], "49937,1": [-1, 49937], "49939,1": [-1, 49939], "49943,1": [-1, 49943], "49957,1": [-1, 49957], "49991,1": [-1, 49991], "49993,1": [-1, 49993], "49999,1": [-1, 49999], "50021,1": [-1, 50021], "50023,1": [-1, 50023], "50033,1": [-1, 50033], "50047,1": [-1, 50047], "50051,1": [-1, 50051], "50053,1": [-1, 50053], "50069,1": [-1, 50069], "50077,1": [-1, 50077], "50087,1": [-1, 50087], "50093,1": [-1, 50093], "50101,1": [-1, 50101], "50111,1": [-1, 50111], "50119,1": [-1, 50119], "50123,1": [-1, 50123], "50129,1": [-1, 50129], "50131,1": [-1, 50131], "50147,1": [-1, 50147], "50153,1": [-1, 50153], "50159,1": [-1, 50159], "50177,1": [-1, 50177], "50207,1": [-1, 50207], "50221,1": [-1, 50221], "50227,1": [-1, 50227], "50231,1": [-1, 50231], "50261,1": [-1, 50261], "50263,1": [-1, 50263], "50273,1": [-1, 50273], "50287,1": [-1, 50287], "50291,1": [-1, 50291], "50311,1": [-1, 50311], "50321,1": [-1, 50321], "50329,1": [-1, 50329], "50333,1": [-1, 50333], "50341,1": [-1, 50341], "50359,1": [-1, 50359], "50363,1": [-1, 50363], "50377,1": [-1, 50377], "50383,1": [-1, 50383], "50387,1": [-1, 50387], "50411,1": [-1, 50411], "50417,1": [-1, 50417], "50423,1": [-1, 50423], "50441,1": [-1, 50441], "50459,1": [-1, 50459], "50461,1": [-1, 50461], "50497,1": [-1, 50497], "50503,1": [-1, 50503], "50513,1": [-1, 50513], "50527,1": [-1, 50527], "50539,1": [-1, 50539], "50543,1": [-1, 50543], "50549,1": [-1, 50549], "50551,1": [-1, 50551], "50581,1": [-1, 50581], "50587,1": [-1, 50587], "50591,1": [-1, 50591], "50593,1": [-1, 50593], "50599,1": [-1, 50599], "50627,1": [-1, 50627], "50647,1": [-1, 50647], "50651,1": [-1, 50651], "50671,1": [-1, 50671], "50683,1": [-1, 50683], "50707,1": [-1, 50707], "50723,1": [-1, 50723], "50741,1": [-1, 50741], "50753,1": [-1, 50753], "50767,1": [-1, 50767], "50773,1": [-1, 50773], "50777,1": [-1, 50777], "50789,1": [-1, 50789], "50821,1": [-1, 50821], "50833,1": [-1, 50833], "50839,1": [-1, 50839], "50849,1": [-1, 50849], "50857,1": [-1, 50857], "50867,1": [-1, 50867], "50873,1": [-1, 50873], "50891,1": [-1, 50891], "50893,1": [-1, 50893], "50909,1": [-1, 50909], "50923,1": [-1, 50923], "50929,1": [-1, 50929], "50951,1": [-1, 50951], "50957,1": [-1, 50957], "50969,1": [-1, 50969], "50971,1": [-1, 50971], "50989,1": [-1, 50989], "50993,1": [-1, 50993], "51001,1": [-1, 51001], "51031,1": [-1, 51031], "51043,1": [-1, 51043], "51047,1": [-1, 51047], "51059,1": [-1, 51059], "51061,1": [-1, 51061], "51071,1": [-1, 51071], "51109,1": [-1, 51109], "51131,1": [-1, 51131], "51133,1": [-1, 51133], "51137,1": [-1, 51137], "51151,1": [-1, 51151], "51157,1": [-1, 51157], "51169,1": [-1, 51169], "51193,1": [-1, 51193], "51197,1": [-1, 51197], "51199,1": [-1, 51199], "51203,1": [-1, 51203], "51217,1": [-1, 51217], "51229,1": [-1, 51229], "51239,1": [-1, 51239], "51241,1": [-1, 51241], "51257,1": [-1, 51257], "51263,1": [-1, 51263], "51283,1": [-1, 51283], "51287,1": [-1, 51287], "51307,1": [-1, 51307], "51329,1": [-1, 51329], "51341,1": [-1, 51341], "51343,1": [-1, 51343], "51347,1": [-1, 51347], "51349,1": [-1, 51349], "51361,1": [-1, 51361], "51383,1": [-1, 51383], "51407,1": [-1, 51407], "51413,1": [-1, 51413], "51419,1": [-1, 51419], "51421,1": [-1, 51421], "51427,1": [-1, 51427], "51431,1": [-1, 51431], "51437,1": [-1, 51437], "51439,1": [-1, 51439], "51449,1": [-1, 51449], "51461,1": [-1, 51461], "51473,1": [-1, 51473], "51479,1": [-1, 51479], "51481,1": [-1, 51481], "51487,1": [-1, 51487], "51503,1": [-1, 51503], "51511,1": [-1, 51511], "51517,1": [-1, 51517], "51521,1": [-1, 51521], "51539,1": [-1, 51539], "51551,1": [-1, 51551], "51563,1": [-1, 51563], "51577,1": [-1, 51577], "51581,1": [-1, 51581], "51593,1": [-1, 51593], "51599,1": [-1, 51599], "51607,1": [-1, 51607], "51613,1": [-1, 51613], "51631,1": [-1, 51631], "51637,1": [-1, 51637], "51647,1": [-1, 51647], "51659,1": [-1, 51659], "51673,1": [-1, 51673], "51679,1": [-1, 51679], "51683,1": [-1, 51683], "51691,1": [-1, 51691], "51713,1": [-1, 51713], "51719,1": [-1, 51719], "51721,1": [-1, 51721], "51749,1": [-1, 51749], "51767,1": [-1, 51767], "51769,1": [-1, 51769], "51787,1": [-1, 51787], "51797,1": [-1, 51797], "51803,1": [-1, 51803], "51817,1": [-1, 51817], "51827,1": [-1, 51827], "51829,1": [-1, 51829], "51839,1": [-1, 51839], "51853,1": [-1, 51853], "51859,1": [-1, 51859], "51869,1": [-1, 51869], "51871,1": [-1, 51871], "51893,1": [-1, 51893], "51899,1": [-1, 51899], "51907,1": [-1, 51907], "51913,1": [-1, 51913], "51929,1": [-1, 51929], "51941,1": [-1, 51941], "51949,1": [-1, 51949], "51971,1": [-1, 51971], "51973,1": [-1, 51973], "51977,1": [-1, 51977], "51991,1": [-1, 51991], "52009,1": [-1, 52009], "52021,1": [-1, 52021], "52027,1": [-1, 52027], "52051,1": [-1, 52051], "52057,1": [-1, 52057], "52067,1": [-1, 52067], "52069,1": [-1, 52069], "52081,1": [-1, 52081], "52103,1": [-1, 52103], "52121,1": [-1, 52121], "52127,1": [-1, 52127], "52147,1": [-1, 52147], "52153,1": [-1, 52153], "52163,1": [-1, 52163], "52177,1": [-1, 52177], "52181,1": [-1, 52181], "52183,1": [-1, 52183], "52189,1": [-1, 52189], "52201,1": [-1, 52201], "52223,1": [-1, 52223], "52237,1": [-1, 52237], "52249,1": [-1, 52249], "52253,1": [-1, 52253], "52259,1": [-1, 52259], "52267,1": [-1, 52267], "52289,1": [-1, 52289], "52291,1": [-1, 52291], "52301,1": [-1, 52301], "52313,1": [-1, 52313], "52321,1": [-1, 52321], "52361,1": [-1, 52361], "52363,1": [-1, 52363], "52369,1": [-1, 52369], "52379,1": [-1, 52379], "52387,1": [-1, 52387], "52391,1": [-1, 52391], "52433,1": [-1, 52433], "52453,1": [-1, 52453], "52457,1": [-1, 52457], "52489,1": [-1, 52489], "52501,1": [-1, 52501], "52511,1": [-1, 52511], "52517,1": [-1, 52517], "52529,1": [-1, 52529], "52541,1": [-1, 52541], "52543,1": [-1, 52543], "52553,1": [-1, 52553], "52561,1": [-1, 52561], "52567,1": [-1, 52567], "52571,1": [-1, 52571], "52579,1": [-1, 52579], "52583,1": [-1, 52583], "52609,1": [-1, 52609], "52627,1": [-1, 52627], "52631,1": [-1, 52631], "52639,1": [-1, 52639], "52667,1": [-1, 52667], "52673,1": [-1, 52673], "52691,1": [-1, 52691], "52697,1": [-1, 52697], "52709,1": [-1, 52709], "52711,1": [-1, 52711], "52721,1": [-1, 52721], "52727,1": [-1, 52727], "52733,1": [-1, 52733], "52747,1": [-1, 52747], "52757,1": [-1, 52757], "52769,1": [-1, 52769], "52783,1": [-1, 52783], "52807,1": [-1, 52807], "52813,1": [-1, 52813], "52817,1": [-1, 52817], "52837,1": [-1, 52837], "52859,1": [-1, 52859], "52861,1": [-1, 52861], "52879,1": [-1, 52879], "52883,1": [-1, 52883], "52889,1": [-1, 52889], "52901,1": [-1, 52901], "52903,1": [-1, 52903], "52919,1": [-1, 52919], "52937,1": [-1, 52937], "52951,1": [-1, 52951], "52957,1": [-1, 52957], "52963,1": [-1, 52963], "52967,1": [-1, 52967], "52973,1": [-1, 52973], "52981,1": [-1, 52981], "52999,1": [-1, 52999], "53003,1": [-1, 53003], "53017,1": [-1, 53017], "53047,1": [-1, 53047], "53051,1": [-1, 53051], "53069,1": [-1, 53069], "53077,1": [-1, 53077], "53087,1": [-1, 53087], "53089,1": [-1, 53089], "53093,1": [-1, 53093], "53101,1": [-1, 53101], "53113,1": [-1, 53113], "53117,1": [-1, 53117], "53129,1": [-1, 53129], "53147,1": [-1, 53147], "53149,1": [-1, 53149], "53161,1": [-1, 53161], "53171,1": [-1, 53171], "53173,1": [-1, 53173], "53189,1": [-1, 53189], "53197,1": [-1, 53197], "53201,1": [-1, 53201], "53231,1": [-1, 53231], "53233,1": [-1, 53233], "53239,1": [-1, 53239], "53267,1": [-1, 53267], "53269,1": [-1, 53269], "53279,1": [-1, 53279], "53281,1": [-1, 53281], "53299,1": [-1, 53299], "53309,1": [-1, 53309], "53323,1": [-1, 53323], "53327,1": [-1, 53327], "53353,1": [-1, 53353], "53359,1": [-1, 53359], "53377,1": [-1, 53377], "53381,1": [-1, 53381], "53401,1": [-1, 53401], "53407,1": [-1, 53407], "53411,1": [-1, 53411], "53419,1": [-1, 53419], "53437,1": [-1, 53437], "53441,1": [-1, 53441], "53453,1": [-1, 53453], "53479,1": [-1, 53479], "53503,1": [-1, 53503], "53507,1": [-1, 53507], "53527,1": [-1, 53527], "53549,1": [-1, 53549], "53551,1": [-1, 53551], "53569,1": [-1, 53569], "53591,1": [-1, 53591], "53593,1": [-1, 53593], "53597,1": [-1, 53597], "53609,1": [-1, 53609], "53611,1": [-1, 53611], "53617,1": [-1, 53617], "53623,1": [-1, 53623], "53629,1": [-1, 53629], "53633,1": [-1, 53633], "53639,1": [-1, 53639], "53653,1": [-1, 53653], "53657,1": [-1, 53657], "53681,1": [-1, 53681], "53693,1": [-1, 53693], "53699,1": [-1, 53699], "53717,1": [-1, 53717], "53719,1": [-1, 53719], "53731,1": [-1, 53731], "53759,1": [-1, 53759], "53773,1": [-1, 53773], "53777,1": [-1, 53777], "53783,1": [-1, 53783], "53791,1": [-1, 53791], "53813,1": [-1, 53813], "53819,1": [-1, 53819], "53831,1": [-1, 53831], "53849,1": [-1, 53849], "53857,1": [-1, 53857], "53861,1": [-1, 53861], "53881,1": [-1, 53881], "53887,1": [-1, 53887], "53891,1": [-1, 53891], "53897,1": [-1, 53897], "53899,1": [-1, 53899], "53917,1": [-1, 53917], "53923,1": [-1, 53923], "53927,1": [-1, 53927], "53939,1": [-1, 53939], "53951,1": [-1, 53951], "53959,1": [-1, 53959], "53987,1": [-1, 53987], "53993,1": [-1, 53993], "54001,1": [-1, 54001], "54011,1": [-1, 54011], "54013,1": [-1, 54013], "54037,1": [-1, 54037], "54049,1": [-1, 54049], "54059,1": [-1, 54059], "54083,1": [-1, 54083], "54091,1": [-1, 54091], "54101,1": [-1, 54101], "54121,1": [-1, 54121], "54133,1": [-1, 54133], "54139,1": [-1, 54139], "54151,1": [-1, 54151], "54163,1": [-1, 54163], "54167,1": [-1, 54167], "54181,1": [-1, 54181], "54193,1": [-1, 54193], "54217,1": [-1, 54217], "54251,1": [-1, 54251], "54269,1": [-1, 54269], "54277,1": [-1, 54277], "54287,1": [-1, 54287], "54293,1": [-1, 54293], "54311,1": [-1, 54311], "54319,1": [-1, 54319], "54323,1": [-1, 54323], "54331,1": [-1, 54331], "54347,1": [-1, 54347], "54361,1": [-1, 54361], "54367,1": [-1, 54367], "54371,1": [-1, 54371], "54377,1": [-1, 54377], "54401,1": [-1, 54401], "54403,1": [-1, 54403], "54409,1": [-1, 54409], "54413,1": [-1, 54413], "54419,1": [-1, 54419], "54421,1": [-1, 54421], "54437,1": [-1, 54437], "54443,1": [-1, 54443], "54449,1": [-1, 54449], "54469,1": [-1, 54469], "54493,1": [-1, 54493], "54497,1": [-1, 54497], "54499,1": [-1, 54499], "54503,1": [-1, 54503], "54517,1": [-1, 54517], "54521,1": [-1, 54521], "54539,1": [-1, 54539], "54541,1": [-1, 54541], "54547,1": [-1, 54547], "54559,1": [-1, 54559], "54563,1": [-1, 54563], "54577,1": [-1, 54577], "54581,1": [-1, 54581], "54583,1": [-1, 54583], "54601,1": [-1, 54601], "54617,1": [-1, 54617], "54623,1": [-1, 54623], "54629,1": [-1, 54629], "54631,1": [-1, 54631], "54647,1": [-1, 54647], "54667,1": [-1, 54667], "54673,1": [-1, 54673], "54679,1": [-1, 54679], "54709,1": [-1, 54709], "54713,1": [-1, 54713], "54721,1": [-1, 54721], "54727,1": [-1, 54727], "54751,1": [-1, 54751], "54767,1": [-1, 54767], "54773,1": [-1, 54773], "54779,1": [-1, 54779], "54787,1": [-1, 54787], "54799,1": [-1, 54799], "54829,1": [-1, 54829], "54833,1": [-1, 54833], "54851,1": [-1, 54851], "54869,1": [-1, 54869], "54877,1": [-1, 54877], "54881,1": [-1, 54881], "54907,1": [-1, 54907], "54917,1": [-1, 54917], "54919,1": [-1, 54919], "54941,1": [-1, 54941], "54949,1": [-1, 54949], "54959,1": [-1, 54959], "54973,1": [-1, 54973], "54979,1": [-1, 54979], "54983,1": [-1, 54983], "55001,1": [-1, 55001], "55009,1": [-1, 55009], "55021,1": [-1, 55021], "55049,1": [-1, 55049], "55051,1": [-1, 55051], "55057,1": [-1, 55057], "55061,1": [-1, 55061], "55073,1": [-1, 55073], "55079,1": [-1, 55079], "55103,1": [-1, 55103], "55109,1": [-1, 55109], "55117,1": [-1, 55117], "55127,1": [-1, 55127], "55147,1": [-1, 55147], "55163,1": [-1, 55163], "55171,1": [-1, 55171], "55201,1": [-1, 55201], "55207,1": [-1, 55207], "55213,1": [-1, 55213], "55217,1": [-1, 55217], "55219,1": [-1, 55219], "55229,1": [-1, 55229], "55243,1": [-1, 55243], "55249,1": [-1, 55249], "55259,1": [-1, 55259], "55291,1": [-1, 55291], "55313,1": [-1, 55313], "55331,1": [-1, 55331], "55333,1": [-1, 55333], "55337,1": [-1, 55337], "55339,1": [-1, 55339], "55343,1": [-1, 55343], "55351,1": [-1, 55351], "55373,1": [-1, 55373], "55381,1": [-1, 55381], "55399,1": [-1, 55399], "55411,1": [-1, 55411], "55439,1": [-1, 55439], "55441,1": [-1, 55441], "55457,1": [-1, 55457], "55469,1": [-1, 55469], "55487,1": [-1, 55487], "55501,1": [-1, 55501], "55511,1": [-1, 55511], "55529,1": [-1, 55529], "55541,1": [-1, 55541], "55547,1": [-1, 55547], "55579,1": [-1, 55579], "55589,1": [-1, 55589], "55603,1": [-1, 55603], "55609,1": [-1, 55609], "55619,1": [-1, 55619], "55621,1": [-1, 55621], "55631,1": [-1, 55631], "55633,1": [-1, 55633], "55639,1": [-1, 55639], "55661,1": [-1, 55661], "55663,1": [-1, 55663], "55667,1": [-1, 55667], "55673,1": [-1, 55673], "55681,1": [-1, 55681], "55691,1": [-1, 55691], "55697,1": [-1, 55697], "55711,1": [-1, 55711], "55717,1": [-1, 55717], "55721,1": [-1, 55721], "55733,1": [-1, 55733], "55763,1": [-1, 55763], "55787,1": [-1, 55787], "55793,1": [-1, 55793], "55799,1": [-1, 55799], "55807,1": [-1, 55807], "55813,1": [-1, 55813], "55817,1": [-1, 55817], "55819,1": [-1, 55819], "55823,1": [-1, 55823], "55829,1": [-1, 55829], "55837,1": [-1, 55837], "55843,1": [-1, 55843], "55849,1": [-1, 55849], "55871,1": [-1, 55871], "55889,1": [-1, 55889], "55897,1": [-1, 55897], "55901,1": [-1, 55901], "55903,1": [-1, 55903], "55921,1": [-1, 55921], "55927,1": [-1, 55927], "55931,1": [-1, 55931], "55933,1": [-1, 55933], "55949,1": [-1, 55949], "55967,1": [-1, 55967], "55987,1": [-1, 55987], "55997,1": [-1, 55997], "56003,1": [-1, 56003], "56009,1": [-1, 56009], "56039,1": [-1, 56039], "56041,1": [-1, 56041], "56053,1": [-1, 56053], "56081,1": [-1, 56081], "56087,1": [-1, 56087], "56093,1": [-1, 56093], "56099,1": [-1, 56099], "56101,1": [-1, 56101], "56113,1": [-1, 56113], "56123,1": [-1, 56123], "56131,1": [-1, 56131], "56149,1": [-1, 56149], "56167,1": [-1, 56167], "56171,1": [-1, 56171], "56179,1": [-1, 56179], "56197,1": [-1, 56197], "56207,1": [-1, 56207], "56209,1": [-1, 56209], "56237,1": [-1, 56237], "56239,1": [-1, 56239], "56249,1": [-1, 56249], "56263,1": [-1, 56263], "56267,1": [-1, 56267], "56269,1": [-1, 56269], "56299,1": [-1, 56299], "56311,1": [-1, 56311], "56333,1": [-1, 56333], "56359,1": [-1, 56359], "56369,1": [-1, 56369], "56377,1": [-1, 56377], "56383,1": [-1, 56383], "56393,1": [-1, 56393], "56401,1": [-1, 56401], "56417,1": [-1, 56417], "56431,1": [-1, 56431], "56437,1": [-1, 56437], "56443,1": [-1, 56443], "56453,1": [-1, 56453], "56467,1": [-1, 56467], "56473,1": [-1, 56473], "56477,1": [-1, 56477], "56479,1": [-1, 56479], "56489,1": [-1, 56489], "56501,1": [-1, 56501], "56503,1": [-1, 56503], "56509,1": [-1, 56509], "56519,1": [-1, 56519], "56527,1": [-1, 56527], "56531,1": [-1, 56531], "56533,1": [-1, 56533], "56543,1": [-1, 56543], "56569,1": [-1, 56569], "56591,1": [-1, 56591], "56597,1": [-1, 56597], "56599,1": [-1, 56599], "56611,1": [-1, 56611], "56629,1": [-1, 56629], "56633,1": [-1, 56633], "56659,1": [-1, 56659], "56663,1": [-1, 56663], "56671,1": [-1, 56671], "56681,1": [-1, 56681], "56687,1": [-1, 56687], "56701,1": [-1, 56701], "56711,1": [-1, 56711], "56713,1": [-1, 56713], "56731,1": [-1, 56731], "56737,1": [-1, 56737], "56747,1": [-1, 56747], "56767,1": [-1, 56767], "56773,1": [-1, 56773], "56779,1": [-1, 56779], "56783,1": [-1, 56783], "56807,1": [-1, 56807], "56809,1": [-1, 56809], "56813,1": [-1, 56813], "56821,1": [-1, 56821], "56827,1": [-1, 56827], "56843,1": [-1, 56843], "56857,1": [-1, 56857], "56873,1": [-1, 56873], "56891,1": [-1, 56891], "56893,1": [-1, 56893], "56897,1": [-1, 56897], "56909,1": [-1, 56909], "56911,1": [-1, 56911], "56921,1": [-1, 56921], "56923,1": [-1, 56923], "56929,1": [-1, 56929], "56941,1": [-1, 56941], "56951,1": [-1, 56951], "56957,1": [-1, 56957], "56963,1": [-1, 56963], "56983,1": [-1, 56983], "56989,1": [-1, 56989], "56993,1": [-1, 56993], "56999,1": [-1, 56999], "57037,1": [-1, 57037], "57041,1": [-1, 57041], "57047,1": [-1, 57047], "57059,1": [-1, 57059], "57073,1": [-1, 57073], "57077,1": [-1, 57077], "57089,1": [-1, 57089], "57097,1": [-1, 57097], "57107,1": [-1, 57107], "57119,1": [-1, 57119], "57131,1": [-1, 57131], "57139,1": [-1, 57139], "57143,1": [-1, 57143], "57149,1": [-1, 57149], "57163,1": [-1, 57163], "57173,1": [-1, 57173], "57179,1": [-1, 57179], "57191,1": [-1, 57191], "57193,1": [-1, 57193], "57203,1": [-1, 57203], "57221,1": [-1, 57221], "57223,1": [-1, 57223], "57241,1": [-1, 57241], "57251,1": [-1, 57251], "57259,1": [-1, 57259], "57269,1": [-1, 57269], "57271,1": [-1, 57271], "57283,1": [-1, 57283], "57287,1": [-1, 57287], "57301,1": [-1, 57301], "57329,1": [-1, 57329], "57331,1": [-1, 57331], "57347,1": [-1, 57347], "57349,1": [-1, 57349], "57367,1": [-1, 57367], "57373,1": [-1, 57373], "57383,1": [-1, 57383], "57389,1": [-1, 57389], "57397,1": [-1, 57397], "57413,1": [-1, 57413], "57427,1": [-1, 57427], "57457,1": [-1, 57457], "57467,1": [-1, 57467], "57487,1": [-1, 57487], "57493,1": [-1, 57493], "57503,1": [-1, 57503], "57527,1": [-1, 57527], "57529,1": [-1, 57529], "57557,1": [-1, 57557], "57559,1": [-1, 57559], "57571,1": [-1, 57571], "57587,1": [-1, 57587], "57593,1": [-1, 57593], "57601,1": [-1, 57601], "57637,1": [-1, 57637], "57641,1": [-1, 57641], "57649,1": [-1, 57649], "57653,1": [-1, 57653], "57667,1": [-1, 57667], "57679,1": [-1, 57679], "57689,1": [-1, 57689], "57697,1": [-1, 57697], "57709,1": [-1, 57709], "57713,1": [-1, 57713], "57719,1": [-1, 57719], "57727,1": [-1, 57727], "57731,1": [-1, 57731], "57737,1": [-1, 57737], "57751,1": [-1, 57751], "57773,1": [-1, 57773], "57781,1": [-1, 57781], "57787,1": [-1, 57787], "57791,1": [-1, 57791], "57793,1": [-1, 57793], "57803,1": [-1, 57803], "57809,1": [-1, 57809], "57829,1": [-1, 57829], "57839,1": [-1, 57839], "57847,1": [-1, 57847], "57853,1": [-1, 57853], "57859,1": [-1, 57859], "57881,1": [-1, 57881], "57899,1": [-1, 57899], "57901,1": [-1, 57901], "57917,1": [-1, 57917], "57923,1": [-1, 57923], "57943,1": [-1, 57943], "57947,1": [-1, 57947], "57973,1": [-1, 57973], "57977,1": [-1, 57977], "57991,1": [-1, 57991], "58013,1": [-1, 58013], "58027,1": [-1, 58027], "58031,1": [-1, 58031], "58043,1": [-1, 58043], "58049,1": [-1, 58049], "58057,1": [-1, 58057], "58061,1": [-1, 58061], "58067,1": [-1, 58067], "58073,1": [-1, 58073], "58099,1": [-1, 58099], "58109,1": [-1, 58109], "58111,1": [-1, 58111], "58129,1": [-1, 58129], "58147,1": [-1, 58147], "58151,1": [-1, 58151], "58153,1": [-1, 58153], "58169,1": [-1, 58169], "58171,1": [-1, 58171], "58189,1": [-1, 58189], "58193,1": [-1, 58193], "58199,1": [-1, 58199], "58207,1": [-1, 58207], "58211,1": [-1, 58211], "58217,1": [-1, 58217], "58229,1": [-1, 58229], "58231,1": [-1, 58231], "58237,1": [-1, 58237], "58243,1": [-1, 58243], "58271,1": [-1, 58271], "58309,1": [-1, 58309], "58313,1": [-1, 58313], "58321,1": [-1, 58321], "58337,1": [-1, 58337], "58363,1": [-1, 58363], "58367,1": [-1, 58367], "58369,1": [-1, 58369], "58379,1": [-1, 58379], "58391,1": [-1, 58391], "58393,1": [-1, 58393], "58403,1": [-1, 58403], "58411,1": [-1, 58411], "58417,1": [-1, 58417], "58427,1": [-1, 58427], "58439,1": [-1, 58439], "58441,1": [-1, 58441], "58451,1": [-1, 58451], "58453,1": [-1, 58453], "58477,1": [-1, 58477], "58481,1": [-1, 58481], "58511,1": [-1, 58511], "58537,1": [-1, 58537], "58543,1": [-1, 58543], "58549,1": [-1, 58549], "58567,1": [-1, 58567], "58573,1": [-1, 58573], "58579,1": [-1, 58579], "58601,1": [-1, 58601], "58603,1": [-1, 58603], "58613,1": [-1, 58613], "58631,1": [-1, 58631], "58657,1": [-1, 58657], "58661,1": [-1, 58661], "58679,1": [-1, 58679], "58687,1": [-1, 58687], "58693,1": [-1, 58693], "58699,1": [-1, 58699], "58711,1": [-1, 58711], "58727,1": [-1, 58727], "58733,1": [-1, 58733], "58741,1": [-1, 58741], "58757,1": [-1, 58757], "58763,1": [-1, 58763], "58771,1": [-1, 58771], "58787,1": [-1, 58787], "58789,1": [-1, 58789], "58831,1": [-1, 58831], "58889,1": [-1, 58889], "58897,1": [-1, 58897], "58901,1": [-1, 58901], "58907,1": [-1, 58907], "58909,1": [-1, 58909], "58913,1": [-1, 58913], "58921,1": [-1, 58921], "58937,1": [-1, 58937], "58943,1": [-1, 58943], "58963,1": [-1, 58963], "58967,1": [-1, 58967], "58979,1": [-1, 58979], "58991,1": [-1, 58991], "58997,1": [-1, 58997], "59009,1": [-1, 59009], "59011,1": [-1, 59011], "59021,1": [-1, 59021], "59023,1": [-1, 59023], "59029,1": [-1, 59029], "59051,1": [-1, 59051], "59053,1": [-1, 59053], "59063,1": [-1, 59063], "59069,1": [-1, 59069], "59077,1": [-1, 59077], "59083,1": [-1, 59083], "59093,1": [-1, 59093], "59107,1": [-1, 59107], "59113,1": [-1, 59113], "59119,1": [-1, 59119], "59123,1": [-1, 59123], "59141,1": [-1, 59141], "59149,1": [-1, 59149], "59159,1": [-1, 59159], "59167,1": [-1, 59167], "59183,1": [-1, 59183], "59197,1": [-1, 59197], "59207,1": [-1, 59207], "59209,1": [-1, 59209], "59219,1": [-1, 59219], "59221,1": [-1, 59221], "59233,1": [-1, 59233], "59239,1": [-1, 59239], "59243,1": [-1, 59243], "59263,1": [-1, 59263], "59273,1": [-1, 59273], "59281,1": [-1, 59281], "59333,1": [-1, 59333], "59341,1": [-1, 59341], "59351,1": [-1, 59351], "59357,1": [-1, 59357], "59359,1": [-1, 59359], "59369,1": [-1, 59369], "59377,1": [-1, 59377], "59387,1": [-1, 59387], "59393,1": [-1, 59393], "59399,1": [-1, 59399], "59407,1": [-1, 59407], "59417,1": [-1, 59417], "59419,1": [-1, 59419], "59441,1": [-1, 59441], "59443,1": [-1, 59443], "59447,1": [-1, 59447], "59453,1": [-1, 59453], "59467,1": [-1, 59467], "59471,1": [-1, 59471], "59473,1": [-1, 59473], "59497,1": [-1, 59497], "59509,1": [-1, 59509], "59513,1": [-1, 59513], "59539,1": [-1, 59539], "59557,1": [-1, 59557], "59561,1": [-1, 59561], "59567,1": [-1, 59567], "59581,1": [-1, 59581], "59611,1": [-1, 59611], "59617,1": [-1, 59617], "59621,1": [-1, 59621], "59627,1": [-1, 59627], "59629,1": [-1, 59629], "59651,1": [-1, 59651], "59659,1": [-1, 59659], "59663,1": [-1, 59663], "59669,1": [-1, 59669], "59671,1": [-1, 59671], "59693,1": [-1, 59693], "59699,1": [-1, 59699], "59707,1": [-1, 59707], "59723,1": [-1, 59723], "59729,1": [-1, 59729], "59743,1": [-1, 59743], "59747,1": [-1, 59747], "59753,1": [-1, 59753], "59771,1": [-1, 59771], "59779,1": [-1, 59779], "59791,1": [-1, 59791], "59797,1": [-1, 59797], "59809,1": [-1, 59809], "59833,1": [-1, 59833], "59863,1": [-1, 59863], "59879,1": [-1, 59879], "59887,1": [-1, 59887], "59921,1": [-1, 59921], "59929,1": [-1, 59929], "59951,1": [-1, 59951], "59957,1": [-1, 59957], "59971,1": [-1, 59971], "59981,1": [-1, 59981], "59999,1": [-1, 59999], "60013,1": [-1, 60013], "60017,1": [-1, 60017], "60029,1": [-1, 60029], "60037,1": [-1, 60037], "60041,1": [-1, 60041], "60077,1": [-1, 60077], "60083,1": [-1, 60083], "60089,1": [-1, 60089], "60091,1": [-1, 60091], "60101,1": [-1, 60101], "60103,1": [-1, 60103], "60107,1": [-1, 60107], "60127,1": [-1, 60127], "60133,1": [-1, 60133], "60139,1": [-1, 60139], "60149,1": [-1, 60149], "60161,1": [-1, 60161], "60167,1": [-1, 60167], "60169,1": [-1, 60169], "60209,1": [-1, 60209], "60217,1": [-1, 60217], "60223,1": [-1, 60223], "60251,1": [-1, 60251], "60257,1": [-1, 60257], "60259,1": [-1, 60259], "60271,1": [-1, 60271], "60289,1": [-1, 60289], "60293,1": [-1, 60293], "60317,1": [-1, 60317], "60331,1": [-1, 60331], "60337,1": [-1, 60337], "60343,1": [-1, 60343], "60353,1": [-1, 60353], "60373,1": [-1, 60373], "60383,1": [-1, 60383], "60397,1": [-1, 60397], "60413,1": [-1, 60413], "60427,1": [-1, 60427], "60443,1": [-1, 60443], "60449,1": [-1, 60449], "60457,1": [-1, 60457], "60493,1": [-1, 60493], "60497,1": [-1, 60497], "60509,1": [-1, 60509], "60521,1": [-1, 60521], "60527,1": [-1, 60527], "60539,1": [-1, 60539], "60589,1": [-1, 60589], "60601,1": [-1, 60601], "60607,1": [-1, 60607], "60611,1": [-1, 60611], "60617,1": [-1, 60617], "60623,1": [-1, 60623], "60631,1": [-1, 60631], "60637,1": [-1, 60637], "60647,1": [-1, 60647], "60649,1": [-1, 60649], "60659,1": [-1, 60659], "60661,1": [-1, 60661], "60679,1": [-1, 60679], "60689,1": [-1, 60689], "60703,1": [-1, 60703], "60719,1": [-1, 60719], "60727,1": [-1, 60727], "60733,1": [-1, 60733], "60737,1": [-1, 60737], "60757,1": [-1, 60757], "60761,1": [-1, 60761], "60763,1": [-1, 60763], "60773,1": [-1, 60773], "60779,1": [-1, 60779], "60793,1": [-1, 60793], "60811,1": [-1, 60811], "60821,1": [-1, 60821], "60859,1": [-1, 60859], "60869,1": [-1, 60869], "60887,1": [-1, 60887], "60889,1": [-1, 60889], "60899,1": [-1, 60899], "60901,1": [-1, 60901], "60913,1": [-1, 60913], "60917,1": [-1, 60917], "60919,1": [-1, 60919], "60923,1": [-1, 60923], "60937,1": [-1, 60937], "60943,1": [-1, 60943], "60953,1": [-1, 60953], "60961,1": [-1, 60961], "61001,1": [-1, 61001], "61007,1": [-1, 61007], "61027,1": [-1, 61027], "61031,1": [-1, 61031], "61043,1": [-1, 61043], "61051,1": [-1, 61051], "61057,1": [-1, 61057], "61091,1": [-1, 61091], "61099,1": [-1, 61099], "61121,1": [-1, 61121], "61129,1": [-1, 61129], "61141,1": [-1, 61141], "61151,1": [-1, 61151], "61153,1": [-1, 61153], "61169,1": [-1, 61169], "61211,1": [-1, 61211], "61223,1": [-1, 61223], "61231,1": [-1, 61231], "61253,1": [-1, 61253], "61261,1": [-1, 61261], "61283,1": [-1, 61283], "61291,1": [-1, 61291], "61297,1": [-1, 61297], "61331,1": [-1, 61331], "61333,1": [-1, 61333], "61339,1": [-1, 61339], "61343,1": [-1, 61343], "61357,1": [-1, 61357], "61363,1": [-1, 61363], "61379,1": [-1, 61379], "61381,1": [-1, 61381], "61403,1": [-1, 61403], "61409,1": [-1, 61409], "61417,1": [-1, 61417], "61441,1": [-1, 61441], "61463,1": [-1, 61463], "61469,1": [-1, 61469], "61471,1": [-1, 61471], "61483,1": [-1, 61483], "61487,1": [-1, 61487], "61493,1": [-1, 61493], "61507,1": [-1, 61507], "61511,1": [-1, 61511], "61519,1": [-1, 61519], "61543,1": [-1, 61543], "61547,1": [-1, 61547], "61553,1": [-1, 61553], "61559,1": [-1, 61559], "61561,1": [-1, 61561], "61583,1": [-1, 61583], "61603,1": [-1, 61603], "61609,1": [-1, 61609], "61613,1": [-1, 61613], "61627,1": [-1, 61627], "61631,1": [-1, 61631], "61637,1": [-1, 61637], "61643,1": [-1, 61643], "61651,1": [-1, 61651], "61657,1": [-1, 61657], "61667,1": [-1, 61667], "61673,1": [-1, 61673], "61681,1": [-1, 61681], "61687,1": [-1, 61687], "61703,1": [-1, 61703], "61717,1": [-1, 61717], "61723,1": [-1, 61723], "61729,1": [-1, 61729], "61751,1": [-1, 61751], "61757,1": [-1, 61757], "61781,1": [-1, 61781], "61813,1": [-1, 61813], "61819,1": [-1, 61819], "61837,1": [-1, 61837], "61843,1": [-1, 61843], "61861,1": [-1, 61861], "61871,1": [-1, 61871], "61879,1": [-1, 61879], "61909,1": [-1, 61909], "61927,1": [-1, 61927], "61933,1": [-1, 61933], "61949,1": [-1, 61949], "61961,1": [-1, 61961], "61967,1": [-1, 61967], "61979,1": [-1, 61979], "61981,1": [-1, 61981], "61987,1": [-1, 61987], "61991,1": [-1, 61991], "62003,1": [-1, 62003], "62011,1": [-1, 62011], "62017,1": [-1, 62017], "62039,1": [-1, 62039], "62047,1": [-1, 62047], "62053,1": [-1, 62053], "62057,1": [-1, 62057], "62071,1": [-1, 62071], "62081,1": [-1, 62081], "62099,1": [-1, 62099], "62119,1": [-1, 62119], "62129,1": [-1, 62129], "62131,1": [-1, 62131], "62137,1": [-1, 62137], "62141,1": [-1, 62141], "62143,1": [-1, 62143], "62171,1": [-1, 62171], "62189,1": [-1, 62189], "62191,1": [-1, 62191], "62201,1": [-1, 62201], "62207,1": [-1, 62207], "62213,1": [-1, 62213], "62219,1": [-1, 62219], "62233,1": [-1, 62233], "62273,1": [-1, 62273], "62297,1": [-1, 62297], "62299,1": [-1, 62299], "62303,1": [-1, 62303], "62311,1": [-1, 62311], "62323,1": [-1, 62323], "62327,1": [-1, 62327], "62347,1": [-1, 62347], "62351,1": [-1, 62351], "62383,1": [-1, 62383], "62401,1": [-1, 62401], "62417,1": [-1, 62417], "62423,1": [-1, 62423], "62459,1": [-1, 62459], "62467,1": [-1, 62467], "62473,1": [-1, 62473], "62477,1": [-1, 62477], "62483,1": [-1, 62483], "62497,1": [-1, 62497], "62501,1": [-1, 62501], "62507,1": [-1, 62507], "62533,1": [-1, 62533], "62539,1": [-1, 62539], "62549,1": [-1, 62549], "62563,1": [-1, 62563], "62581,1": [-1, 62581], "62591,1": [-1, 62591], "62597,1": [-1, 62597], "62603,1": [-1, 62603], "62617,1": [-1, 62617], "62627,1": [-1, 62627], "62633,1": [-1, 62633], "62639,1": [-1, 62639], "62653,1": [-1, 62653], "62659,1": [-1, 62659], "62683,1": [-1, 62683], "62687,1": [-1, 62687], "62701,1": [-1, 62701], "62723,1": [-1, 62723], "62731,1": [-1, 62731], "62743,1": [-1, 62743], "62753,1": [-1, 62753], "62761,1": [-1, 62761], "62773,1": [-1, 62773], "62791,1": [-1, 62791], "62801,1": [-1, 62801], "62819,1": [-1, 62819], "62827,1": [-1, 62827], "62851,1": [-1, 62851], "62861,1": [-1, 62861], "62869,1": [-1, 62869], "62873,1": [-1, 62873], "62897,1": [-1, 62897], "62903,1": [-1, 62903], "62921,1": [-1, 62921], "62927,1": [-1, 62927], "62929,1": [-1, 62929], "62939,1": [-1, 62939], "62969,1": [-1, 62969], "62971,1": [-1, 62971], "62981,1": [-1, 62981], "62983,1": [-1, 62983], "62987,1": [-1, 62987], "62989,1": [-1, 62989], "63029,1": [-1, 63029], "63031,1": [-1, 63031], "63059,1": [-1, 63059], "63067,1": [-1, 63067], "63073,1": [-1, 63073], "63079,1": [-1, 63079], "63097,1": [-1, 63097], "63103,1": [-1, 63103], "63113,1": [-1, 63113], "63127,1": [-1, 63127], "63131,1": [-1, 63131], "63149,1": [-1, 63149], "63179,1": [-1, 63179], "63197,1": [-1, 63197], "63199,1": [-1, 63199], "63211,1": [-1, 63211], "63241,1": [-1, 63241], "63247,1": [-1, 63247], "63277,1": [-1, 63277], "63281,1": [-1, 63281], "63299,1": [-1, 63299], "63311,1": [-1, 63311], "63313,1": [-1, 63313], "63317,1": [-1, 63317], "63331,1": [-1, 63331], "63337,1": [-1, 63337], "63347,1": [-1, 63347], "63353,1": [-1, 63353], "63361,1": [-1, 63361], "63367,1": [-1, 63367], "63377,1": [-1, 63377], "63389,1": [-1, 63389], "63391,1": [-1, 63391], "63397,1": [-1, 63397], "63409,1": [-1, 63409], "63419,1": [-1, 63419], "63421,1": [-1, 63421], "63439,1": [-1, 63439], "63443,1": [-1, 63443], "63463,1": [-1, 63463], "63467,1": [-1, 63467], "63473,1": [-1, 63473], "63487,1": [-1, 63487], "63493,1": [-1, 63493], "63499,1": [-1, 63499], "63521,1": [-1, 63521], "63527,1": [-1, 63527], "63533,1": [-1, 63533], "63541,1": [-1, 63541], "63559,1": [-1, 63559], "63577,1": [-1, 63577], "63587,1": [-1, 63587], "63589,1": [-1, 63589], "63599,1": [-1, 63599], "63601,1": [-1, 63601], "63607,1": [-1, 63607], "63611,1": [-1, 63611], "63617,1": [-1, 63617], "63629,1": [-1, 63629], "63647,1": [-1, 63647], "63649,1": [-1, 63649], "63659,1": [-1, 63659], "63667,1": [-1, 63667], "63671,1": [-1, 63671], "63689,1": [-1, 63689], "63691,1": [-1, 63691], "63697,1": [-1, 63697], "63703,1": [-1, 63703], "63709,1": [-1, 63709], "63719,1": [-1, 63719], "63727,1": [-1, 63727], "63737,1": [-1, 63737], "63743,1": [-1, 63743], "63761,1": [-1, 63761], "63773,1": [-1, 63773], "63781,1": [-1, 63781], "63793,1": [-1, 63793], "63799,1": [-1, 63799], "63803,1": [-1, 63803], "63809,1": [-1, 63809], "63823,1": [-1, 63823], "63839,1": [-1, 63839], "63841,1": [-1, 63841], "63853,1": [-1, 63853], "63857,1": [-1, 63857], "63863,1": [-1, 63863], "63901,1": [-1, 63901], "63907,1": [-1, 63907], "63913,1": [-1, 63913], "63929,1": [-1, 63929], "63949,1": [-1, 63949], "63977,1": [-1, 63977], "63997,1": [-1, 63997], "64007,1": [-1, 64007], "64013,1": [-1, 64013], "64019,1": [-1, 64019], "64033,1": [-1, 64033], "64037,1": [-1, 64037], "64063,1": [-1, 64063], "64067,1": [-1, 64067], "64081,1": [-1, 64081], "64091,1": [-1, 64091], "64109,1": [-1, 64109], "64123,1": [-1, 64123], "64151,1": [-1, 64151], "64153,1": [-1, 64153], "64157,1": [-1, 64157], "64171,1": [-1, 64171], "64187,1": [-1, 64187], "64189,1": [-1, 64189], "64217,1": [-1, 64217], "64223,1": [-1, 64223], "64231,1": [-1, 64231], "64237,1": [-1, 64237], "64271,1": [-1, 64271], "64279,1": [-1, 64279], "64283,1": [-1, 64283], "64301,1": [-1, 64301], "64303,1": [-1, 64303], "64319,1": [-1, 64319], "64327,1": [-1, 64327], "64333,1": [-1, 64333], "64373,1": [-1, 64373], "64381,1": [-1, 64381], "64399,1": [-1, 64399], "64403,1": [-1, 64403], "64433,1": [-1, 64433], "64439,1": [-1, 64439], "64451,1": [-1, 64451], "64453,1": [-1, 64453], "64483,1": [-1, 64483], "64489,1": [-1, 64489], "64499,1": [-1, 64499], "64513,1": [-1, 64513], "64553,1": [-1, 64553], "64567,1": [-1, 64567], "64577,1": [-1, 64577], "64579,1": [-1, 64579], "64591,1": [-1, 64591], "64601,1": [-1, 64601], "64609,1": [-1, 64609], "64613,1": [-1, 64613], "64621,1": [-1, 64621], "64627,1": [-1, 64627], "64633,1": [-1, 64633], "64661,1": [-1, 64661], "64663,1": [-1, 64663], "64667,1": [-1, 64667], "64679,1": [-1, 64679], "64693,1": [-1, 64693], "64709,1": [-1, 64709], "64717,1": [-1, 64717], "64747,1": [-1, 64747], "64763,1": [-1, 64763], "64781,1": [-1, 64781], "64783,1": [-1, 64783], "64793,1": [-1, 64793], "64811,1": [-1, 64811], "64817,1": [-1, 64817], "64849,1": [-1, 64849], "64853,1": [-1, 64853], "64871,1": [-1, 64871], "64877,1": [-1, 64877], "64879,1": [-1, 64879], "64891,1": [-1, 64891], "64901,1": [-1, 64901], "64919,1": [-1, 64919], "64921,1": [-1, 64921], "64927,1": [-1, 64927], "64937,1": [-1, 64937], "64951,1": [-1, 64951], "64969,1": [-1, 64969], "64997,1": [-1, 64997], "65003,1": [-1, 65003], "65011,1": [-1, 65011], "65027,1": [-1, 65027], "65029,1": [-1, 65029], "65033,1": [-1, 65033], "65053,1": [-1, 65053], "65063,1": [-1, 65063], "65071,1": [-1, 65071], "65089,1": [-1, 65089], "65099,1": [-1, 65099], "65101,1": [-1, 65101], "65111,1": [-1, 65111], "65119,1": [-1, 65119], "65123,1": [-1, 65123], "65129,1": [-1, 65129], "65141,1": [-1, 65141], "65147,1": [-1, 65147], "65167,1": [-1, 65167], "65171,1": [-1, 65171], "65173,1": [-1, 65173], "65179,1": [-1, 65179], "65183,1": [-1, 65183], "65203,1": [-1, 65203], "65213,1": [-1, 65213], "65239,1": [-1, 65239], "65257,1": [-1, 65257], "65267,1": [-1, 65267], "65269,1": [-1, 65269], "65287,1": [-1, 65287], "65293,1": [-1, 65293], "65309,1": [-1, 65309], "65323,1": [-1, 65323], "65327,1": [-1, 65327], "65353,1": [-1, 65353], "65357,1": [-1, 65357], "65371,1": [-1, 65371], "65381,1": [-1, 65381], "65393,1": [-1, 65393], "65407,1": [-1, 65407], "65413,1": [-1, 65413], "65419,1": [-1, 65419], "65423,1": [-1, 65423], "65437,1": [-1, 65437], "65447,1": [-1, 65447], "65449,1": [-1, 65449], "65479,1": [-1, 65479], "65497,1": [-1, 65497], "65519,1": [-1, 65519], "65521,1": [-1, 65521], "65537,1": [-1, 65537], "65539,1": [-1, 65539], "65543,1": [-1, 65543], "65551,1": [-1, 65551], "65557,1": [-1, 65557], "65563,1": [-1, 65563], "65579,1": [-1, 65579], "65581,1": [-1, 65581], "65587,1": [-1, 65587], "65599,1": [-1, 65599], "65609,1": [-1, 65609], "65617,1": [-1, 65617], "65629,1": [-1, 65629], "65633,1": [-1, 65633], "65647,1": [-1, 65647], "65651,1": [-1, 65651], "65657,1": [-1, 65657], "65677,1": [-1, 65677], "65687,1": [-1, 65687], "65699,1": [-1, 65699], "65701,1": [-1, 65701], "65707,1": [-1, 65707], "65713,1": [-1, 65713], "65717,1": [-1, 65717], "65719,1": [-1, 65719], "65729,1": [-1, 65729], "65731,1": [-1, 65731], "65761,1": [-1, 65761], "65777,1": [-1, 65777], "65789,1": [-1, 65789], "65809,1": [-1, 65809], "65827,1": [-1, 65827], "65831,1": [-1, 65831], "65837,1": [-1, 65837], "65839,1": [-1, 65839], "65843,1": [-1, 65843], "65851,1": [-1, 65851], "65867,1": [-1, 65867], "65881,1": [-1, 65881], "65899,1": [-1, 65899], "65921,1": [-1, 65921], "65927,1": [-1, 65927], "65929,1": [-1, 65929], "65951,1": [-1, 65951], "65957,1": [-1, 65957], "65963,1": [-1, 65963], "65981,1": [-1, 65981], "65983,1": [-1, 65983], "65993,1": [-1, 65993], "66029,1": [-1, 66029], "66037,1": [-1, 66037], "66041,1": [-1, 66041], "66047,1": [-1, 66047], "66067,1": [-1, 66067], "66071,1": [-1, 66071], "66083,1": [-1, 66083], "66089,1": [-1, 66089], "66103,1": [-1, 66103], "66107,1": [-1, 66107], "66109,1": [-1, 66109], "66137,1": [-1, 66137], "66161,1": [-1, 66161], "66169,1": [-1, 66169], "66173,1": [-1, 66173], "66179,1": [-1, 66179], "66191,1": [-1, 66191], "66221,1": [-1, 66221], "66239,1": [-1, 66239], "66271,1": [-1, 66271], "66293,1": [-1, 66293], "66301,1": [-1, 66301], "66337,1": [-1, 66337], "66343,1": [-1, 66343], "66347,1": [-1, 66347], "66359,1": [-1, 66359], "66361,1": [-1, 66361], "66373,1": [-1, 66373], "66377,1": [-1, 66377], "66383,1": [-1, 66383], "66403,1": [-1, 66403], "66413,1": [-1, 66413], "66431,1": [-1, 66431], "66449,1": [-1, 66449], "66457,1": [-1, 66457], "66463,1": [-1, 66463], "66467,1": [-1, 66467], "66491,1": [-1, 66491], "66499,1": [-1, 66499], "66509,1": [-1, 66509], "66523,1": [-1, 66523], "66529,1": [-1, 66529], "66533,1": [-1, 66533], "66541,1": [-1, 66541], "66553,1": [-1, 66553], "66569,1": [-1, 66569], "66571,1": [-1, 66571], "66587,1": [-1, 66587], "66593,1": [-1, 66593], "66601,1": [-1, 66601], "66617,1": [-1, 66617], "66629,1": [-1, 66629], "66643,1": [-1, 66643], "66653,1": [-1, 66653], "66683,1": [-1, 66683], "66697,1": [-1, 66697], "66701,1": [-1, 66701], "66713,1": [-1, 66713], "66721,1": [-1, 66721], "66733,1": [-1, 66733], "66739,1": [-1, 66739], "66749,1": [-1, 66749], "66751,1": [-1, 66751], "66763,1": [-1, 66763], "66791,1": [-1, 66791], "66797,1": [-1, 66797], "66809,1": [-1, 66809], "66821,1": [-1, 66821], "66841,1": [-1, 66841], "66851,1": [-1, 66851], "66853,1": [-1, 66853], "66863,1": [-1, 66863], "66877,1": [-1, 66877], "66883,1": [-1, 66883], "66889,1": [-1, 66889], "66919,1": [-1, 66919], "66923,1": [-1, 66923], "66931,1": [-1, 66931], "66943,1": [-1, 66943], "66947,1": [-1, 66947], "66949,1": [-1, 66949], "66959,1": [-1, 66959], "66973,1": [-1, 66973], "66977,1": [-1, 66977], "67003,1": [-1, 67003], "67021,1": [-1, 67021], "67033,1": [-1, 67033], "67043,1": [-1, 67043], "67049,1": [-1, 67049], "67057,1": [-1, 67057], "67061,1": [-1, 67061], "67073,1": [-1, 67073], "67079,1": [-1, 67079], "67103,1": [-1, 67103], "67121,1": [-1, 67121], "67129,1": [-1, 67129], "67139,1": [-1, 67139], "67141,1": [-1, 67141], "67153,1": [-1, 67153], "67157,1": [-1, 67157], "67169,1": [-1, 67169], "67181,1": [-1, 67181], "67187,1": [-1, 67187], "67189,1": [-1, 67189], "67211,1": [-1, 67211], "67213,1": [-1, 67213], "67217,1": [-1, 67217], "67219,1": [-1, 67219], "67231,1": [-1, 67231], "67247,1": [-1, 67247], "67261,1": [-1, 67261], "67271,1": [-1, 67271], "67273,1": [-1, 67273], "67289,1": [-1, 67289], "67307,1": [-1, 67307], "67339,1": [-1, 67339], "67343,1": [-1, 67343], "67349,1": [-1, 67349], "67369,1": [-1, 67369], "67391,1": [-1, 67391], "67399,1": [-1, 67399], "67409,1": [-1, 67409], "67411,1": [-1, 67411], "67421,1": [-1, 67421], "67427,1": [-1, 67427], "67429,1": [-1, 67429], "67433,1": [-1, 67433], "67447,1": [-1, 67447], "67453,1": [-1, 67453], "67477,1": [-1, 67477], "67481,1": [-1, 67481], "67489,1": [-1, 67489], "67493,1": [-1, 67493], "67499,1": [-1, 67499], "67511,1": [-1, 67511], "67523,1": [-1, 67523], "67531,1": [-1, 67531], "67537,1": [-1, 67537], "67547,1": [-1, 67547], "67559,1": [-1, 67559], "67567,1": [-1, 67567], "67577,1": [-1, 67577], "67579,1": [-1, 67579], "67589,1": [-1, 67589], "67601,1": [-1, 67601], "67607,1": [-1, 67607], "67619,1": [-1, 67619], "67631,1": [-1, 67631], "67651,1": [-1, 67651], "67679,1": [-1, 67679], "67699,1": [-1, 67699], "67709,1": [-1, 67709], "67723,1": [-1, 67723], "67733,1": [-1, 67733], "67741,1": [-1, 67741], "67751,1": [-1, 67751], "67757,1": [-1, 67757], "67759,1": [-1, 67759], "67763,1": [-1, 67763], "67777,1": [-1, 67777], "67783,1": [-1, 67783], "67789,1": [-1, 67789], "67801,1": [-1, 67801], "67807,1": [-1, 67807], "67819,1": [-1, 67819], "67829,1": [-1, 67829], "67843,1": [-1, 67843], "67853,1": [-1, 67853], "67867,1": [-1, 67867], "67883,1": [-1, 67883], "67891,1": [-1, 67891], "67901,1": [-1, 67901], "67927,1": [-1, 67927], "67931,1": [-1, 67931], "67933,1": [-1, 67933], "67939,1": [-1, 67939], "67943,1": [-1, 67943], "67957,1": [-1, 67957], "67961,1": [-1, 67961], "67967,1": [-1, 67967], "67979,1": [-1, 67979], "67987,1": [-1, 67987], "67993,1": [-1, 67993], "68023,1": [-1, 68023], "68041,1": [-1, 68041], "68053,1": [-1, 68053], "68059,1": [-1, 68059], "68071,1": [-1, 68071], "68087,1": [-1, 68087], "68099,1": [-1, 68099], "68111,1": [-1, 68111], "68113,1": [-1, 68113], "68141,1": [-1, 68141], "68147,1": [-1, 68147], "68161,1": [-1, 68161], "68171,1": [-1, 68171], "68207,1": [-1, 68207], "68209,1": [-1, 68209], "68213,1": [-1, 68213], "68219,1": [-1, 68219], "68227,1": [-1, 68227], "68239,1": [-1, 68239], "68261,1": [-1, 68261], "68279,1": [-1, 68279], "68281,1": [-1, 68281], "68311,1": [-1, 68311], "68329,1": [-1, 68329], "68351,1": [-1, 68351], "68371,1": [-1, 68371], "68389,1": [-1, 68389], "68399,1": [-1, 68399], "68437,1": [-1, 68437], "68443,1": [-1, 68443], "68447,1": [-1, 68447], "68449,1": [-1, 68449], "68473,1": [-1, 68473], "68477,1": [-1, 68477], "68483,1": [-1, 68483], "68489,1": [-1, 68489], "68491,1": [-1, 68491], "68501,1": [-1, 68501], "68507,1": [-1, 68507], "68521,1": [-1, 68521], "68531,1": [-1, 68531], "68539,1": [-1, 68539], "68543,1": [-1, 68543], "68567,1": [-1, 68567], "68581,1": [-1, 68581], "68597,1": [-1, 68597], "68611,1": [-1, 68611], "68633,1": [-1, 68633], "68639,1": [-1, 68639], "68659,1": [-1, 68659], "68669,1": [-1, 68669], "68683,1": [-1, 68683], "68687,1": [-1, 68687], "68699,1": [-1, 68699], "68711,1": [-1, 68711], "68713,1": [-1, 68713], "68729,1": [-1, 68729], "68737,1": [-1, 68737], "68743,1": [-1, 68743], "68749,1": [-1, 68749], "68767,1": [-1, 68767], "68771,1": [-1, 68771], "68777,1": [-1, 68777], "68791,1": [-1, 68791], "68813,1": [-1, 68813], "68819,1": [-1, 68819], "68821,1": [-1, 68821], "68863,1": [-1, 68863], "68879,1": [-1, 68879], "68881,1": [-1, 68881], "68891,1": [-1, 68891], "68897,1": [-1, 68897], "68899,1": [-1, 68899], "68903,1": [-1, 68903], "68909,1": [-1, 68909], "68917,1": [-1, 68917], "68927,1": [-1, 68927], "68947,1": [-1, 68947], "68963,1": [-1, 68963], "68993,1": [-1, 68993], "69001,1": [-1, 69001], "69011,1": [-1, 69011], "69019,1": [-1, 69019], "69029,1": [-1, 69029], "69031,1": [-1, 69031], "69061,1": [-1, 69061], "69067,1": [-1, 69067], "69073,1": [-1, 69073], "69109,1": [-1, 69109], "69119,1": [-1, 69119], "69127,1": [-1, 69127], "69143,1": [-1, 69143], "69149,1": [-1, 69149], "69151,1": [-1, 69151], "69163,1": [-1, 69163], "69191,1": [-1, 69191], "69193,1": [-1, 69193], "69197,1": [-1, 69197], "69203,1": [-1, 69203], "69221,1": [-1, 69221], "69233,1": [-1, 69233], "69239,1": [-1, 69239], "69247,1": [-1, 69247], "69257,1": [-1, 69257], "69259,1": [-1, 69259], "69263,1": [-1, 69263], "69313,1": [-1, 69313], "69317,1": [-1, 69317], "69337,1": [-1, 69337], "69341,1": [-1, 69341], "69371,1": [-1, 69371], "69379,1": [-1, 69379], "69383,1": [-1, 69383], "69389,1": [-1, 69389], "69401,1": [-1, 69401], "69403,1": [-1, 69403], "69427,1": [-1, 69427], "69431,1": [-1, 69431], "69439,1": [-1, 69439], "69457,1": [-1, 69457], "69463,1": [-1, 69463], "69467,1": [-1, 69467], "69473,1": [-1, 69473], "69481,1": [-1, 69481], "69491,1": [-1, 69491], "69493,1": [-1, 69493], "69497,1": [-1, 69497], "69499,1": [-1, 69499], "69539,1": [-1, 69539], "69557,1": [-1, 69557], "69593,1": [-1, 69593], "69623,1": [-1, 69623], "69653,1": [-1, 69653], "69661,1": [-1, 69661], "69677,1": [-1, 69677], "69691,1": [-1, 69691], "69697,1": [-1, 69697], "69709,1": [-1, 69709], "69737,1": [-1, 69737], "69739,1": [-1, 69739], "69761,1": [-1, 69761], "69763,1": [-1, 69763], "69767,1": [-1, 69767], "69779,1": [-1, 69779], "69809,1": [-1, 69809], "69821,1": [-1, 69821], "69827,1": [-1, 69827], "69829,1": [-1, 69829], "69833,1": [-1, 69833], "69847,1": [-1, 69847], "69857,1": [-1, 69857], "69859,1": [-1, 69859], "69877,1": [-1, 69877], "69899,1": [-1, 69899], "69911,1": [-1, 69911], "69929,1": [-1, 69929], "69931,1": [-1, 69931], "69941,1": [-1, 69941], "69959,1": [-1, 69959], "69991,1": [-1, 69991], "69997,1": [-1, 69997], "70001,1": [-1, 70001], "70003,1": [-1, 70003], "70009,1": [-1, 70009], "70019,1": [-1, 70019], "70039,1": [-1, 70039], "70051,1": [-1, 70051], "70061,1": [-1, 70061], "70067,1": [-1, 70067], "70079,1": [-1, 70079], "70099,1": [-1, 70099], "70111,1": [-1, 70111], "70117,1": [-1, 70117], "70121,1": [-1, 70121], "70123,1": [-1, 70123], "70139,1": [-1, 70139], "70141,1": [-1, 70141], "70157,1": [-1, 70157], "70163,1": [-1, 70163], "70177,1": [-1, 70177], "70181,1": [-1, 70181], "70183,1": [-1, 70183], "70199,1": [-1, 70199], "70201,1": [-1, 70201], "70207,1": [-1, 70207], "70223,1": [-1, 70223], "70229,1": [-1, 70229], "70237,1": [-1, 70237], "70241,1": [-1, 70241], "70249,1": [-1, 70249], "70271,1": [-1, 70271], "70289,1": [-1, 70289], "70297,1": [-1, 70297], "70309,1": [-1, 70309], "70313,1": [-1, 70313], "70321,1": [-1, 70321], "70327,1": [-1, 70327], "70351,1": [-1, 70351], "70373,1": [-1, 70373], "70379,1": [-1, 70379], "70381,1": [-1, 70381], "70393,1": [-1, 70393], "70423,1": [-1, 70423], "70429,1": [-1, 70429], "70439,1": [-1, 70439], "70451,1": [-1, 70451], "70457,1": [-1, 70457], "70459,1": [-1, 70459], "70481,1": [-1, 70481], "70487,1": [-1, 70487], "70489,1": [-1, 70489], "70501,1": [-1, 70501], "70507,1": [-1, 70507], "70529,1": [-1, 70529], "70537,1": [-1, 70537], "70549,1": [-1, 70549], "70571,1": [-1, 70571], "70573,1": [-1, 70573], "70583,1": [-1, 70583], "70589,1": [-1, 70589], "70607,1": [-1, 70607], "70619,1": [-1, 70619], "70621,1": [-1, 70621], "70627,1": [-1, 70627], "70639,1": [-1, 70639], "70657,1": [-1, 70657], "70663,1": [-1, 70663], "70667,1": [-1, 70667], "70687,1": [-1, 70687], "70709,1": [-1, 70709], "70717,1": [-1, 70717], "70729,1": [-1, 70729], "70753,1": [-1, 70753], "70769,1": [-1, 70769], "70783,1": [-1, 70783], "70793,1": [-1, 70793], "70823,1": [-1, 70823], "70841,1": [-1, 70841], "70843,1": [-1, 70843], "70849,1": [-1, 70849], "70853,1": [-1, 70853], "70867,1": [-1, 70867], "70877,1": [-1, 70877], "70879,1": [-1, 70879], "70891,1": [-1, 70891], "70901,1": [-1, 70901], "70913,1": [-1, 70913], "70919,1": [-1, 70919], "70921,1": [-1, 70921], "70937,1": [-1, 70937], "70949,1": [-1, 70949], "70951,1": [-1, 70951], "70957,1": [-1, 70957], "70969,1": [-1, 70969], "70979,1": [-1, 70979], "70981,1": [-1, 70981], "70991,1": [-1, 70991], "70997,1": [-1, 70997], "70999,1": [-1, 70999], "71011,1": [-1, 71011], "71023,1": [-1, 71023], "71039,1": [-1, 71039], "71059,1": [-1, 71059], "71069,1": [-1, 71069], "71081,1": [-1, 71081], "71089,1": [-1, 71089], "71119,1": [-1, 71119], "71129,1": [-1, 71129], "71143,1": [-1, 71143], "71147,1": [-1, 71147], "71153,1": [-1, 71153], "71161,1": [-1, 71161], "71167,1": [-1, 71167], "71171,1": [-1, 71171], "71191,1": [-1, 71191], "71209,1": [-1, 71209], "71233,1": [-1, 71233], "71237,1": [-1, 71237], "71249,1": [-1, 71249], "71257,1": [-1, 71257], "71261,1": [-1, 71261], "71263,1": [-1, 71263], "71287,1": [-1, 71287], "71293,1": [-1, 71293], "71317,1": [-1, 71317], "71327,1": [-1, 71327], "71329,1": [-1, 71329], "71333,1": [-1, 71333], "71339,1": [-1, 71339], "71341,1": [-1, 71341], "71347,1": [-1, 71347], "71353,1": [-1, 71353], "71359,1": [-1, 71359], "71363,1": [-1, 71363], "71387,1": [-1, 71387], "71389,1": [-1, 71389], "71399,1": [-1, 71399], "71411,1": [-1, 71411], "71413,1": [-1, 71413], "71419,1": [-1, 71419], "71429,1": [-1, 71429], "71437,1": [-1, 71437], "71443,1": [-1, 71443], "71453,1": [-1, 71453], "71471,1": [-1, 71471], "71473,1": [-1, 71473], "71479,1": [-1, 71479], "71483,1": [-1, 71483], "71503,1": [-1, 71503], "71527,1": [-1, 71527], "71537,1": [-1, 71537], "71549,1": [-1, 71549], "71551,1": [-1, 71551], "71563,1": [-1, 71563], "71569,1": [-1, 71569], "71593,1": [-1, 71593], "71597,1": [-1, 71597], "71633,1": [-1, 71633], "71647,1": [-1, 71647], "71663,1": [-1, 71663], "71671,1": [-1, 71671], "71693,1": [-1, 71693], "71699,1": [-1, 71699], "71707,1": [-1, 71707], "71711,1": [-1, 71711], "71713,1": [-1, 71713], "71719,1": [-1, 71719], "71741,1": [-1, 71741], "71761,1": [-1, 71761], "71777,1": [-1, 71777], "71789,1": [-1, 71789], "71807,1": [-1, 71807], "71809,1": [-1, 71809], "71821,1": [-1, 71821], "71837,1": [-1, 71837], "71843,1": [-1, 71843], "71849,1": [-1, 71849], "71861,1": [-1, 71861], "71867,1": [-1, 71867], "71879,1": [-1, 71879], "71881,1": [-1, 71881], "71887,1": [-1, 71887], "71899,1": [-1, 71899], "71909,1": [-1, 71909], "71917,1": [-1, 71917], "71933,1": [-1, 71933], "71941,1": [-1, 71941], "71947,1": [-1, 71947], "71963,1": [-1, 71963], "71971,1": [-1, 71971], "71983,1": [-1, 71983], "71987,1": [-1, 71987], "71993,1": [-1, 71993], "71999,1": [-1, 71999], "72019,1": [-1, 72019], "72031,1": [-1, 72031], "72043,1": [-1, 72043], "72047,1": [-1, 72047], "72053,1": [-1, 72053], "72073,1": [-1, 72073], "72077,1": [-1, 72077], "72089,1": [-1, 72089], "72091,1": [-1, 72091], "72101,1": [-1, 72101], "72103,1": [-1, 72103], "72109,1": [-1, 72109], "72139,1": [-1, 72139], "72161,1": [-1, 72161], "72167,1": [-1, 72167], "72169,1": [-1, 72169], "72173,1": [-1, 72173], "72211,1": [-1, 72211], "72221,1": [-1, 72221], "72223,1": [-1, 72223], "72227,1": [-1, 72227], "72229,1": [-1, 72229], "72251,1": [-1, 72251], "72253,1": [-1, 72253], "72269,1": [-1, 72269], "72271,1": [-1, 72271], "72277,1": [-1, 72277], "72287,1": [-1, 72287], "72307,1": [-1, 72307], "72313,1": [-1, 72313], "72337,1": [-1, 72337], "72341,1": [-1, 72341], "72353,1": [-1, 72353], "72367,1": [-1, 72367], "72379,1": [-1, 72379], "72383,1": [-1, 72383], "72421,1": [-1, 72421], "72431,1": [-1, 72431], "72461,1": [-1, 72461], "72467,1": [-1, 72467], "72469,1": [-1, 72469], "72481,1": [-1, 72481], "72493,1": [-1, 72493], "72497,1": [-1, 72497], "72503,1": [-1, 72503], "72533,1": [-1, 72533], "72547,1": [-1, 72547], "72551,1": [-1, 72551], "72559,1": [-1, 72559], "72577,1": [-1, 72577], "72613,1": [-1, 72613], "72617,1": [-1, 72617], "72623,1": [-1, 72623], "72643,1": [-1, 72643], "72647,1": [-1, 72647], "72649,1": [-1, 72649], "72661,1": [-1, 72661], "72671,1": [-1, 72671], "72673,1": [-1, 72673], "72679,1": [-1, 72679], "72689,1": [-1, 72689], "72701,1": [-1, 72701], "72707,1": [-1, 72707], "72719,1": [-1, 72719], "72727,1": [-1, 72727], "72733,1": [-1, 72733], "72739,1": [-1, 72739], "72763,1": [-1, 72763], "72767,1": [-1, 72767], "72797,1": [-1, 72797], "72817,1": [-1, 72817], "72823,1": [-1, 72823], "72859,1": [-1, 72859], "72869,1": [-1, 72869], "72871,1": [-1, 72871], "72883,1": [-1, 72883], "72889,1": [-1, 72889], "72893,1": [-1, 72893], "72901,1": [-1, 72901], "72907,1": [-1, 72907], "72911,1": [-1, 72911], "72923,1": [-1, 72923], "72931,1": [-1, 72931], "72937,1": [-1, 72937], "72949,1": [-1, 72949], "72953,1": [-1, 72953], "72959,1": [-1, 72959], "72973,1": [-1, 72973], "72977,1": [-1, 72977], "72997,1": [-1, 72997], "73009,1": [-1, 73009], "73013,1": [-1, 73013], "73019,1": [-1, 73019], "73037,1": [-1, 73037], "73039,1": [-1, 73039], "73043,1": [-1, 73043], "73061,1": [-1, 73061], "73063,1": [-1, 73063], "73079,1": [-1, 73079], "73091,1": [-1, 73091], "73121,1": [-1, 73121], "73127,1": [-1, 73127], "73133,1": [-1, 73133], "73141,1": [-1, 73141], "73181,1": [-1, 73181], "73189,1": [-1, 73189], "73237,1": [-1, 73237], "73243,1": [-1, 73243], "73259,1": [-1, 73259], "73277,1": [-1, 73277], "73291,1": [-1, 73291], "73303,1": [-1, 73303], "73309,1": [-1, 73309], "73327,1": [-1, 73327], "73331,1": [-1, 73331], "73351,1": [-1, 73351], "73361,1": [-1, 73361], "73363,1": [-1, 73363], "73369,1": [-1, 73369], "73379,1": [-1, 73379], "73387,1": [-1, 73387], "73417,1": [-1, 73417], "73421,1": [-1, 73421], "73433,1": [-1, 73433], "73453,1": [-1, 73453], "73459,1": [-1, 73459], "73471,1": [-1, 73471], "73477,1": [-1, 73477], "73483,1": [-1, 73483], "73517,1": [-1, 73517], "73523,1": [-1, 73523], "73529,1": [-1, 73529], "73547,1": [-1, 73547], "73553,1": [-1, 73553], "73561,1": [-1, 73561], "73571,1": [-1, 73571], "73583,1": [-1, 73583], "73589,1": [-1, 73589], "73597,1": [-1, 73597], "73607,1": [-1, 73607], "73609,1": [-1, 73609], "73613,1": [-1, 73613], "73637,1": [-1, 73637], "73643,1": [-1, 73643], "73651,1": [-1, 73651], "73673,1": [-1, 73673], "73679,1": [-1, 73679], "73681,1": [-1, 73681], "73693,1": [-1, 73693], "73699,1": [-1, 73699], "73709,1": [-1, 73709], "73721,1": [-1, 73721], "73727,1": [-1, 73727], "73751,1": [-1, 73751], "73757,1": [-1, 73757], "73771,1": [-1, 73771], "73783,1": [-1, 73783], "73819,1": [-1, 73819], "73823,1": [-1, 73823], "73847,1": [-1, 73847], "73849,1": [-1, 73849], "73859,1": [-1, 73859], "73867,1": [-1, 73867], "73877,1": [-1, 73877], "73883,1": [-1, 73883], "73897,1": [-1, 73897], "73907,1": [-1, 73907], "73939,1": [-1, 73939], "73943,1": [-1, 73943], "73951,1": [-1, 73951], "73961,1": [-1, 73961], "73973,1": [-1, 73973], "73999,1": [-1, 73999], "74017,1": [-1, 74017], "74021,1": [-1, 74021], "74027,1": [-1, 74027], "74047,1": [-1, 74047], "74051,1": [-1, 74051], "74071,1": [-1, 74071], "74077,1": [-1, 74077], "74093,1": [-1, 74093], "74099,1": [-1, 74099], "74101,1": [-1, 74101], "74131,1": [-1, 74131], "74143,1": [-1, 74143], "74149,1": [-1, 74149], "74159,1": [-1, 74159], "74161,1": [-1, 74161], "74167,1": [-1, 74167], "74177,1": [-1, 74177], "74189,1": [-1, 74189], "74197,1": [-1, 74197], "74201,1": [-1, 74201], "74203,1": [-1, 74203], "74209,1": [-1, 74209], "74219,1": [-1, 74219], "74231,1": [-1, 74231], "74257,1": [-1, 74257], "74279,1": [-1, 74279], "74287,1": [-1, 74287], "74293,1": [-1, 74293], "74297,1": [-1, 74297], "74311,1": [-1, 74311], "74317,1": [-1, 74317], "74323,1": [-1, 74323], "74353,1": [-1, 74353], "74357,1": [-1, 74357], "74363,1": [-1, 74363], "74377,1": [-1, 74377], "74381,1": [-1, 74381], "74383,1": [-1, 74383], "74411,1": [-1, 74411], "74413,1": [-1, 74413], "74419,1": [-1, 74419], "74441,1": [-1, 74441], "74449,1": [-1, 74449], "74453,1": [-1, 74453], "74471,1": [-1, 74471], "74489,1": [-1, 74489], "74507,1": [-1, 74507], "74509,1": [-1, 74509], "74521,1": [-1, 74521], "74527,1": [-1, 74527], "74531,1": [-1, 74531], "74551,1": [-1, 74551], "74561,1": [-1, 74561], "74567,1": [-1, 74567], "74573,1": [-1, 74573], "74587,1": [-1, 74587], "74597,1": [-1, 74597], "74609,1": [-1, 74609], "74611,1": [-1, 74611], "74623,1": [-1, 74623], "74653,1": [-1, 74653], "74687,1": [-1, 74687], "74699,1": [-1, 74699], "74707,1": [-1, 74707], "74713,1": [-1, 74713], "74717,1": [-1, 74717], "74719,1": [-1, 74719], "74729,1": [-1, 74729], "74731,1": [-1, 74731], "74747,1": [-1, 74747], "74759,1": [-1, 74759], "74761,1": [-1, 74761], "74771,1": [-1, 74771], "74779,1": [-1, 74779], "74797,1": [-1, 74797], "74821,1": [-1, 74821], "74827,1": [-1, 74827], "74831,1": [-1, 74831], "74843,1": [-1, 74843], "74857,1": [-1, 74857], "74861,1": [-1, 74861], "74869,1": [-1, 74869], "74873,1": [-1, 74873], "74887,1": [-1, 74887], "74891,1": [-1, 74891], "74897,1": [-1, 74897], "74903,1": [-1, 74903], "74923,1": [-1, 74923], "74929,1": [-1, 74929], "74933,1": [-1, 74933], "74941,1": [-1, 74941], "74959,1": [-1, 74959], "75011,1": [-1, 75011], "75013,1": [-1, 75013], "75017,1": [-1, 75017], "75029,1": [-1, 75029], "75037,1": [-1, 75037], "75041,1": [-1, 75041], "75079,1": [-1, 75079], "75083,1": [-1, 75083], "75109,1": [-1, 75109], "75133,1": [-1, 75133], "75149,1": [-1, 75149], "75161,1": [-1, 75161], "75167,1": [-1, 75167], "75169,1": [-1, 75169], "75181,1": [-1, 75181], "75193,1": [-1, 75193], "75209,1": [-1, 75209], "75211,1": [-1, 75211], "75217,1": [-1, 75217], "75223,1": [-1, 75223], "75227,1": [-1, 75227], "75239,1": [-1, 75239], "75253,1": [-1, 75253], "75269,1": [-1, 75269], "75277,1": [-1, 75277], "75289,1": [-1, 75289], "75307,1": [-1, 75307], "75323,1": [-1, 75323], "75329,1": [-1, 75329], "75337,1": [-1, 75337], "75347,1": [-1, 75347], "75353,1": [-1, 75353], "75367,1": [-1, 75367], "75377,1": [-1, 75377], "75389,1": [-1, 75389], "75391,1": [-1, 75391], "75401,1": [-1, 75401], "75403,1": [-1, 75403], "75407,1": [-1, 75407], "75431,1": [-1, 75431], "75437,1": [-1, 75437], "75479,1": [-1, 75479], "75503,1": [-1, 75503], "75511,1": [-1, 75511], "75521,1": [-1, 75521], "75527,1": [-1, 75527], "75533,1": [-1, 75533], "75539,1": [-1, 75539], "75541,1": [-1, 75541], "75553,1": [-1, 75553], "75557,1": [-1, 75557], "75571,1": [-1, 75571], "75577,1": [-1, 75577], "75583,1": [-1, 75583], "75611,1": [-1, 75611], "75617,1": [-1, 75617], "75619,1": [-1, 75619], "75629,1": [-1, 75629], "75641,1": [-1, 75641], "75653,1": [-1, 75653], "75659,1": [-1, 75659], "75679,1": [-1, 75679], "75683,1": [-1, 75683], "75689,1": [-1, 75689], "75703,1": [-1, 75703], "75707,1": [-1, 75707], "75709,1": [-1, 75709], "75721,1": [-1, 75721], "75731,1": [-1, 75731], "75743,1": [-1, 75743], "75767,1": [-1, 75767], "75773,1": [-1, 75773], "75781,1": [-1, 75781], "75787,1": [-1, 75787], "75793,1": [-1, 75793], "75797,1": [-1, 75797], "75821,1": [-1, 75821], "75833,1": [-1, 75833], "75853,1": [-1, 75853], "75869,1": [-1, 75869], "75883,1": [-1, 75883], "75913,1": [-1, 75913], "75931,1": [-1, 75931], "75937,1": [-1, 75937], "75941,1": [-1, 75941], "75967,1": [-1, 75967], "75979,1": [-1, 75979], "75983,1": [-1, 75983], "75989,1": [-1, 75989], "75991,1": [-1, 75991], "75997,1": [-1, 75997], "76001,1": [-1, 76001], "76003,1": [-1, 76003], "76031,1": [-1, 76031], "76039,1": [-1, 76039], "76079,1": [-1, 76079], "76081,1": [-1, 76081], "76091,1": [-1, 76091], "76099,1": [-1, 76099], "76103,1": [-1, 76103], "76123,1": [-1, 76123], "76129,1": [-1, 76129], "76147,1": [-1, 76147], "76157,1": [-1, 76157], "76159,1": [-1, 76159], "76163,1": [-1, 76163], "76207,1": [-1, 76207], "76213,1": [-1, 76213], "76231,1": [-1, 76231], "76243,1": [-1, 76243], "76249,1": [-1, 76249], "76253,1": [-1, 76253], "76259,1": [-1, 76259], "76261,1": [-1, 76261], "76283,1": [-1, 76283], "76289,1": [-1, 76289], "76303,1": [-1, 76303], "76333,1": [-1, 76333], "76343,1": [-1, 76343], "76367,1": [-1, 76367], "76369,1": [-1, 76369], "76379,1": [-1, 76379], "76387,1": [-1, 76387], "76403,1": [-1, 76403], "76421,1": [-1, 76421], "76423,1": [-1, 76423], "76441,1": [-1, 76441], "76463,1": [-1, 76463], "76471,1": [-1, 76471], "76481,1": [-1, 76481], "76487,1": [-1, 76487], "76493,1": [-1, 76493], "76507,1": [-1, 76507], "76511,1": [-1, 76511], "76519,1": [-1, 76519], "76537,1": [-1, 76537], "76541,1": [-1, 76541], "76543,1": [-1, 76543], "76561,1": [-1, 76561], "76579,1": [-1, 76579], "76597,1": [-1, 76597], "76603,1": [-1, 76603], "76607,1": [-1, 76607], "76631,1": [-1, 76631], "76649,1": [-1, 76649], "76651,1": [-1, 76651], "76667,1": [-1, 76667], "76673,1": [-1, 76673], "76679,1": [-1, 76679], "76697,1": [-1, 76697], "76717,1": [-1, 76717], "76733,1": [-1, 76733], "76753,1": [-1, 76753], "76757,1": [-1, 76757], "76771,1": [-1, 76771], "76777,1": [-1, 76777], "76781,1": [-1, 76781], "76801,1": [-1, 76801], "76819,1": [-1, 76819], "76829,1": [-1, 76829], "76831,1": [-1, 76831], "76837,1": [-1, 76837], "76847,1": [-1, 76847], "76871,1": [-1, 76871], "76873,1": [-1, 76873], "76883,1": [-1, 76883], "76907,1": [-1, 76907], "76913,1": [-1, 76913], "76919,1": [-1, 76919], "76943,1": [-1, 76943], "76949,1": [-1, 76949], "76961,1": [-1, 76961], "76963,1": [-1, 76963], "76991,1": [-1, 76991], "77003,1": [-1, 77003], "77017,1": [-1, 77017], "77023,1": [-1, 77023], "77029,1": [-1, 77029], "77041,1": [-1, 77041], "77047,1": [-1, 77047], "77069,1": [-1, 77069], "77081,1": [-1, 77081], "77093,1": [-1, 77093], "77101,1": [-1, 77101], "77137,1": [-1, 77137], "77141,1": [-1, 77141], "77153,1": [-1, 77153], "77167,1": [-1, 77167], "77171,1": [-1, 77171], "77191,1": [-1, 77191], "77201,1": [-1, 77201], "77213,1": [-1, 77213], "77237,1": [-1, 77237], "77239,1": [-1, 77239], "77243,1": [-1, 77243], "77249,1": [-1, 77249], "77261,1": [-1, 77261], "77263,1": [-1, 77263], "77267,1": [-1, 77267], "77269,1": [-1, 77269], "77279,1": [-1, 77279], "77291,1": [-1, 77291], "77317,1": [-1, 77317], "77323,1": [-1, 77323], "77339,1": [-1, 77339], "77347,1": [-1, 77347], "77351,1": [-1, 77351], "77359,1": [-1, 77359], "77369,1": [-1, 77369], "77377,1": [-1, 77377], "77383,1": [-1, 77383], "77417,1": [-1, 77417], "77419,1": [-1, 77419], "77431,1": [-1, 77431], "77447,1": [-1, 77447], "77471,1": [-1, 77471], "77477,1": [-1, 77477], "77479,1": [-1, 77479], "77489,1": [-1, 77489], "77491,1": [-1, 77491], "77509,1": [-1, 77509], "77513,1": [-1, 77513], "77521,1": [-1, 77521], "77527,1": [-1, 77527], "77543,1": [-1, 77543], "77549,1": [-1, 77549], "77551,1": [-1, 77551], "77557,1": [-1, 77557], "77563,1": [-1, 77563], "77569,1": [-1, 77569], "77573,1": [-1, 77573], "77587,1": [-1, 77587], "77591,1": [-1, 77591], "77611,1": [-1, 77611], "77617,1": [-1, 77617], "77621,1": [-1, 77621], "77641,1": [-1, 77641], "77647,1": [-1, 77647], "77659,1": [-1, 77659], "77681,1": [-1, 77681], "77687,1": [-1, 77687], "77689,1": [-1, 77689], "77699,1": [-1, 77699], "77711,1": [-1, 77711], "77713,1": [-1, 77713], "77719,1": [-1, 77719], "77723,1": [-1, 77723], "77731,1": [-1, 77731], "77743,1": [-1, 77743], "77747,1": [-1, 77747], "77761,1": [-1, 77761], "77773,1": [-1, 77773], "77783,1": [-1, 77783], "77797,1": [-1, 77797], "77801,1": [-1, 77801], "77813,1": [-1, 77813], "77839,1": [-1, 77839], "77849,1": [-1, 77849], "77863,1": [-1, 77863], "77867,1": [-1, 77867], "77893,1": [-1, 77893], "77899,1": [-1, 77899], "77929,1": [-1, 77929], "77933,1": [-1, 77933], "77951,1": [-1, 77951], "77969,1": [-1, 77969], "77977,1": [-1, 77977], "77983,1": [-1, 77983], "77999,1": [-1, 77999], "78007,1": [-1, 78007], "78017,1": [-1, 78017], "78031,1": [-1, 78031], "78041,1": [-1, 78041], "78049,1": [-1, 78049], "78059,1": [-1, 78059], "78079,1": [-1, 78079], "78101,1": [-1, 78101], "78121,1": [-1, 78121], "78137,1": [-1, 78137], "78139,1": [-1, 78139], "78157,1": [-1, 78157], "78163,1": [-1, 78163], "78167,1": [-1, 78167], "78173,1": [-1, 78173], "78179,1": [-1, 78179], "78191,1": [-1, 78191], "78193,1": [-1, 78193], "78203,1": [-1, 78203], "78229,1": [-1, 78229], "78233,1": [-1, 78233], "78241,1": [-1, 78241], "78259,1": [-1, 78259], "78277,1": [-1, 78277], "78283,1": [-1, 78283], "78301,1": [-1, 78301], "78307,1": [-1, 78307], "78311,1": [-1, 78311], "78317,1": [-1, 78317], "78341,1": [-1, 78341], "78347,1": [-1, 78347], "78367,1": [-1, 78367], "78401,1": [-1, 78401], "78427,1": [-1, 78427], "78437,1": [-1, 78437], "78439,1": [-1, 78439], "78467,1": [-1, 78467], "78479,1": [-1, 78479], "78487,1": [-1, 78487], "78497,1": [-1, 78497], "78509,1": [-1, 78509], "78511,1": [-1, 78511], "78517,1": [-1, 78517], "78539,1": [-1, 78539], "78541,1": [-1, 78541], "78553,1": [-1, 78553], "78569,1": [-1, 78569], "78571,1": [-1, 78571], "78577,1": [-1, 78577], "78583,1": [-1, 78583], "78593,1": [-1, 78593], "78607,1": [-1, 78607], "78623,1": [-1, 78623], "78643,1": [-1, 78643], "78649,1": [-1, 78649], "78653,1": [-1, 78653], "78691,1": [-1, 78691], "78697,1": [-1, 78697], "78707,1": [-1, 78707], "78713,1": [-1, 78713], "78721,1": [-1, 78721], "78737,1": [-1, 78737], "78779,1": [-1, 78779], "78781,1": [-1, 78781], "78787,1": [-1, 78787], "78791,1": [-1, 78791], "78797,1": [-1, 78797], "78803,1": [-1, 78803], "78809,1": [-1, 78809], "78823,1": [-1, 78823], "78839,1": [-1, 78839], "78853,1": [-1, 78853], "78857,1": [-1, 78857], "78877,1": [-1, 78877], "78887,1": [-1, 78887], "78889,1": [-1, 78889], "78893,1": [-1, 78893], "78901,1": [-1, 78901], "78919,1": [-1, 78919], "78929,1": [-1, 78929], "78941,1": [-1, 78941], "78977,1": [-1, 78977], "78979,1": [-1, 78979], "78989,1": [-1, 78989], "79031,1": [-1, 79031], "79039,1": [-1, 79039], "79043,1": [-1, 79043], "79063,1": [-1, 79063], "79087,1": [-1, 79087], "79103,1": [-1, 79103], "79111,1": [-1, 79111], "79133,1": [-1, 79133], "79139,1": [-1, 79139], "79147,1": [-1, 79147], "79151,1": [-1, 79151], "79153,1": [-1, 79153], "79159,1": [-1, 79159], "79181,1": [-1, 79181], "79187,1": [-1, 79187], "79193,1": [-1, 79193], "79201,1": [-1, 79201], "79229,1": [-1, 79229], "79231,1": [-1, 79231], "79241,1": [-1, 79241], "79259,1": [-1, 79259], "79273,1": [-1, 79273], "79279,1": [-1, 79279], "79283,1": [-1, 79283], "79301,1": [-1, 79301], "79309,1": [-1, 79309], "79319,1": [-1, 79319], "79333,1": [-1, 79333], "79337,1": [-1, 79337], "79349,1": [-1, 79349], "79357,1": [-1, 79357], "79367,1": [-1, 79367], "79379,1": [-1, 79379], "79393,1": [-1, 79393], "79397,1": [-1, 79397], "79399,1": [-1, 79399], "79411,1": [-1, 79411], "79423,1": [-1, 79423], "79427,1": [-1, 79427], "79433,1": [-1, 79433], "79451,1": [-1, 79451], "79481,1": [-1, 79481], "79493,1": [-1, 79493], "79531,1": [-1, 79531], "79537,1": [-1, 79537], "79549,1": [-1, 79549], "79559,1": [-1, 79559], "79561,1": [-1, 79561], "79579,1": [-1, 79579], "79589,1": [-1, 79589], "79601,1": [-1, 79601], "79609,1": [-1, 79609], "79613,1": [-1, 79613], "79621,1": [-1, 79621], "79627,1": [-1, 79627], "79631,1": [-1, 79631], "79633,1": [-1, 79633], "79657,1": [-1, 79657], "79669,1": [-1, 79669], "79687,1": [-1, 79687], "79691,1": [-1, 79691], "79693,1": [-1, 79693], "79697,1": [-1, 79697], "79699,1": [-1, 79699], "79757,1": [-1, 79757], "79769,1": [-1, 79769], "79777,1": [-1, 79777], "79801,1": [-1, 79801], "79811,1": [-1, 79811], "79813,1": [-1, 79813], "79817,1": [-1, 79817], "79823,1": [-1, 79823], "79829,1": [-1, 79829], "79841,1": [-1, 79841], "79843,1": [-1, 79843], "79847,1": [-1, 79847], "79861,1": [-1, 79861], "79867,1": [-1, 79867], "79873,1": [-1, 79873], "79889,1": [-1, 79889], "79901,1": [-1, 79901], "79903,1": [-1, 79903], "79907,1": [-1, 79907], "79939,1": [-1, 79939], "79943,1": [-1, 79943], "79967,1": [-1, 79967], "79973,1": [-1, 79973], "79979,1": [-1, 79979], "79987,1": [-1, 79987], "79997,1": [-1, 79997], "79999,1": [-1, 79999], "80021,1": [-1, 80021], "80039,1": [-1, 80039], "80051,1": [-1, 80051], "80071,1": [-1, 80071], "80077,1": [-1, 80077], "80107,1": [-1, 80107], "80111,1": [-1, 80111], "80141,1": [-1, 80141], "80147,1": [-1, 80147], "80149,1": [-1, 80149], "80153,1": [-1, 80153], "80167,1": [-1, 80167], "80173,1": [-1, 80173], "80177,1": [-1, 80177], "80191,1": [-1, 80191], "80207,1": [-1, 80207], "80209,1": [-1, 80209], "80221,1": [-1, 80221], "80231,1": [-1, 80231], "80233,1": [-1, 80233], "80239,1": [-1, 80239], "80251,1": [-1, 80251], "80263,1": [-1, 80263], "80273,1": [-1, 80273], "80279,1": [-1, 80279], "80287,1": [-1, 80287], "80309,1": [-1, 80309], "80317,1": [-1, 80317], "80329,1": [-1, 80329], "80341,1": [-1, 80341], "80347,1": [-1, 80347], "80363,1": [-1, 80363], "80369,1": [-1, 80369], "80387,1": [-1, 80387], "80407,1": [-1, 80407], "80429,1": [-1, 80429], "80447,1": [-1, 80447], "80449,1": [-1, 80449], "80471,1": [-1, 80471], "80473,1": [-1, 80473], "80489,1": [-1, 80489], "80491,1": [-1, 80491], "80513,1": [-1, 80513], "80527,1": [-1, 80527], "80537,1": [-1, 80537], "80557,1": [-1, 80557], "80567,1": [-1, 80567], "80599,1": [-1, 80599], "80603,1": [-1, 80603], "80611,1": [-1, 80611], "80621,1": [-1, 80621], "80627,1": [-1, 80627], "80629,1": [-1, 80629], "80651,1": [-1, 80651], "80657,1": [-1, 80657], "80669,1": [-1, 80669], "80671,1": [-1, 80671], "80677,1": [-1, 80677], "80681,1": [-1, 80681], "80683,1": [-1, 80683], "80687,1": [-1, 80687], "80701,1": [-1, 80701], "80713,1": [-1, 80713], "80737,1": [-1, 80737], "80747,1": [-1, 80747], "80749,1": [-1, 80749], "80761,1": [-1, 80761], "80777,1": [-1, 80777], "80779,1": [-1, 80779], "80783,1": [-1, 80783], "80789,1": [-1, 80789], "80803,1": [-1, 80803], "80809,1": [-1, 80809], "80819,1": [-1, 80819], "80831,1": [-1, 80831], "80833,1": [-1, 80833], "80849,1": [-1, 80849], "80863,1": [-1, 80863], "80897,1": [-1, 80897], "80909,1": [-1, 80909], "80911,1": [-1, 80911], "80917,1": [-1, 80917], "80923,1": [-1, 80923], "80929,1": [-1, 80929], "80933,1": [-1, 80933], "80953,1": [-1, 80953], "80963,1": [-1, 80963], "80989,1": [-1, 80989], "81001,1": [-1, 81001], "81013,1": [-1, 81013], "81017,1": [-1, 81017], "81019,1": [-1, 81019], "81023,1": [-1, 81023], "81031,1": [-1, 81031], "81041,1": [-1, 81041], "81043,1": [-1, 81043], "81047,1": [-1, 81047], "81049,1": [-1, 81049], "81071,1": [-1, 81071], "81077,1": [-1, 81077], "81083,1": [-1, 81083], "81097,1": [-1, 81097], "81101,1": [-1, 81101], "81119,1": [-1, 81119], "81131,1": [-1, 81131], "81157,1": [-1, 81157], "81163,1": [-1, 81163], "81173,1": [-1, 81173], "81181,1": [-1, 81181], "81197,1": [-1, 81197], "81199,1": [-1, 81199], "81203,1": [-1, 81203], "81223,1": [-1, 81223], "81233,1": [-1, 81233], "81239,1": [-1, 81239], "81281,1": [-1, 81281], "81283,1": [-1, 81283], "81293,1": [-1, 81293], "81299,1": [-1, 81299], "81307,1": [-1, 81307], "81331,1": [-1, 81331], "81343,1": [-1, 81343], "81349,1": [-1, 81349], "81353,1": [-1, 81353], "81359,1": [-1, 81359], "81371,1": [-1, 81371], "81373,1": [-1, 81373], "81401,1": [-1, 81401], "81409,1": [-1, 81409], "81421,1": [-1, 81421], "81439,1": [-1, 81439], "81457,1": [-1, 81457], "81463,1": [-1, 81463], "81509,1": [-1, 81509], "81517,1": [-1, 81517], "81527,1": [-1, 81527], "81533,1": [-1, 81533], "81547,1": [-1, 81547], "81551,1": [-1, 81551], "81553,1": [-1, 81553], "81559,1": [-1, 81559], "81563,1": [-1, 81563], "81569,1": [-1, 81569], "81611,1": [-1, 81611], "81619,1": [-1, 81619], "81629,1": [-1, 81629], "81637,1": [-1, 81637], "81647,1": [-1, 81647], "81649,1": [-1, 81649], "81667,1": [-1, 81667], "81671,1": [-1, 81671], "81677,1": [-1, 81677], "81689,1": [-1, 81689], "81701,1": [-1, 81701], "81703,1": [-1, 81703], "81707,1": [-1, 81707], "81727,1": [-1, 81727], "81737,1": [-1, 81737], "81749,1": [-1, 81749], "81761,1": [-1, 81761], "81769,1": [-1, 81769], "81773,1": [-1, 81773], "81799,1": [-1, 81799], "81817,1": [-1, 81817], "81839,1": [-1, 81839], "81847,1": [-1, 81847], "81853,1": [-1, 81853], "81869,1": [-1, 81869], "81883,1": [-1, 81883], "81899,1": [-1, 81899], "81901,1": [-1, 81901], "81919,1": [-1, 81919], "81929,1": [-1, 81929], "81931,1": [-1, 81931], "81937,1": [-1, 81937], "81943,1": [-1, 81943], "81953,1": [-1, 81953], "81967,1": [-1, 81967], "81971,1": [-1, 81971], "81973,1": [-1, 81973], "82003,1": [-1, 82003], "82007,1": [-1, 82007], "82009,1": [-1, 82009], "82013,1": [-1, 82013], "82021,1": [-1, 82021], "82031,1": [-1, 82031], "82037,1": [-1, 82037], "82039,1": [-1, 82039], "82051,1": [-1, 82051], "82067,1": [-1, 82067], "82073,1": [-1, 82073], "82129,1": [-1, 82129], "82139,1": [-1, 82139], "82141,1": [-1, 82141], "82153,1": [-1, 82153], "82163,1": [-1, 82163], "82171,1": [-1, 82171], "82183,1": [-1, 82183], "82189,1": [-1, 82189], "82193,1": [-1, 82193], "82207,1": [-1, 82207], "82217,1": [-1, 82217], "82219,1": [-1, 82219], "82223,1": [-1, 82223], "82231,1": [-1, 82231], "82237,1": [-1, 82237], "82241,1": [-1, 82241], "82261,1": [-1, 82261], "82267,1": [-1, 82267], "82279,1": [-1, 82279], "82301,1": [-1, 82301], "82307,1": [-1, 82307], "82339,1": [-1, 82339], "82349,1": [-1, 82349], "82351,1": [-1, 82351], "82361,1": [-1, 82361], "82373,1": [-1, 82373], "82387,1": [-1, 82387], "82393,1": [-1, 82393], "82421,1": [-1, 82421], "82457,1": [-1, 82457], "82463,1": [-1, 82463], "82469,1": [-1, 82469], "82471,1": [-1, 82471], "82483,1": [-1, 82483], "82487,1": [-1, 82487], "82493,1": [-1, 82493], "82499,1": [-1, 82499], "82507,1": [-1, 82507], "82529,1": [-1, 82529], "82531,1": [-1, 82531], "82549,1": [-1, 82549], "82559,1": [-1, 82559], "82561,1": [-1, 82561], "82567,1": [-1, 82567], "82571,1": [-1, 82571], "82591,1": [-1, 82591], "82601,1": [-1, 82601], "82609,1": [-1, 82609], "82613,1": [-1, 82613], "82619,1": [-1, 82619], "82633,1": [-1, 82633], "82651,1": [-1, 82651], "82657,1": [-1, 82657], "82699,1": [-1, 82699], "82721,1": [-1, 82721], "82723,1": [-1, 82723], "82727,1": [-1, 82727], "82729,1": [-1, 82729], "82757,1": [-1, 82757], "82759,1": [-1, 82759], "82763,1": [-1, 82763], "82781,1": [-1, 82781], "82787,1": [-1, 82787], "82793,1": [-1, 82793], "82799,1": [-1, 82799], "82811,1": [-1, 82811], "82813,1": [-1, 82813], "82837,1": [-1, 82837], "82847,1": [-1, 82847], "82883,1": [-1, 82883], "82889,1": [-1, 82889], "82891,1": [-1, 82891], "82903,1": [-1, 82903], "82913,1": [-1, 82913], "82939,1": [-1, 82939], "82963,1": [-1, 82963], "82981,1": [-1, 82981], "82997,1": [-1, 82997], "83003,1": [-1, 83003], "83009,1": [-1, 83009], "83023,1": [-1, 83023], "83047,1": [-1, 83047], "83059,1": [-1, 83059], "83063,1": [-1, 83063], "83071,1": [-1, 83071], "83077,1": [-1, 83077], "83089,1": [-1, 83089], "83093,1": [-1, 83093], "83101,1": [-1, 83101], "83117,1": [-1, 83117], "83137,1": [-1, 83137], "83177,1": [-1, 83177], "83203,1": [-1, 83203], "83207,1": [-1, 83207], "83219,1": [-1, 83219], "83221,1": [-1, 83221], "83227,1": [-1, 83227], "83231,1": [-1, 83231], "83233,1": [-1, 83233], "83243,1": [-1, 83243], "83257,1": [-1, 83257], "83267,1": [-1, 83267], "83269,1": [-1, 83269], "83273,1": [-1, 83273], "83299,1": [-1, 83299], "83311,1": [-1, 83311], "83339,1": [-1, 83339], "83341,1": [-1, 83341], "83357,1": [-1, 83357], "83383,1": [-1, 83383], "83389,1": [-1, 83389], "83399,1": [-1, 83399], "83401,1": [-1, 83401], "83407,1": [-1, 83407], "83417,1": [-1, 83417], "83423,1": [-1, 83423], "83431,1": [-1, 83431], "83437,1": [-1, 83437], "83443,1": [-1, 83443], "83449,1": [-1, 83449], "83459,1": [-1, 83459], "83471,1": [-1, 83471], "83477,1": [-1, 83477], "83497,1": [-1, 83497], "83537,1": [-1, 83537], "83557,1": [-1, 83557], "83561,1": [-1, 83561], "83563,1": [-1, 83563], "83579,1": [-1, 83579], "83591,1": [-1, 83591], "83597,1": [-1, 83597], "83609,1": [-1, 83609], "83617,1": [-1, 83617], "83621,1": [-1, 83621], "83639,1": [-1, 83639], "83641,1": [-1, 83641], "83653,1": [-1, 83653], "83663,1": [-1, 83663], "83689,1": [-1, 83689], "83701,1": [-1, 83701], "83717,1": [-1, 83717], "83719,1": [-1, 83719], "83737,1": [-1, 83737], "83761,1": [-1, 83761], "83773,1": [-1, 83773], "83777,1": [-1, 83777], "83791,1": [-1, 83791], "83813,1": [-1, 83813], "83833,1": [-1, 83833], "83843,1": [-1, 83843], "83857,1": [-1, 83857], "83869,1": [-1, 83869], "83873,1": [-1, 83873], "83891,1": [-1, 83891], "83903,1": [-1, 83903], "83911,1": [-1, 83911], "83921,1": [-1, 83921], "83933,1": [-1, 83933], "83939,1": [-1, 83939], "83969,1": [-1, 83969], "83983,1": [-1, 83983], "83987,1": [-1, 83987], "84011,1": [-1, 84011], "84017,1": [-1, 84017], "84047,1": [-1, 84047], "84053,1": [-1, 84053], "84059,1": [-1, 84059], "84061,1": [-1, 84061], "84067,1": [-1, 84067], "84089,1": [-1, 84089], "84121,1": [-1, 84121], "84127,1": [-1, 84127], "84131,1": [-1, 84131], "84137,1": [-1, 84137], "84143,1": [-1, 84143], "84163,1": [-1, 84163], "84179,1": [-1, 84179], "84181,1": [-1, 84181], "84191,1": [-1, 84191], "84199,1": [-1, 84199], "84211,1": [-1, 84211], "84221,1": [-1, 84221], "84223,1": [-1, 84223], "84229,1": [-1, 84229], "84239,1": [-1, 84239], "84247,1": [-1, 84247], "84263,1": [-1, 84263], "84299,1": [-1, 84299], "84307,1": [-1, 84307], "84313,1": [-1, 84313], "84317,1": [-1, 84317], "84319,1": [-1, 84319], "84347,1": [-1, 84347], "84349,1": [-1, 84349], "84377,1": [-1, 84377], "84389,1": [-1, 84389], "84391,1": [-1, 84391], "84401,1": [-1, 84401], "84407,1": [-1, 84407], "84421,1": [-1, 84421], "84431,1": [-1, 84431], "84437,1": [-1, 84437], "84443,1": [-1, 84443], "84449,1": [-1, 84449], "84457,1": [-1, 84457], "84463,1": [-1, 84463], "84467,1": [-1, 84467], "84481,1": [-1, 84481], "84499,1": [-1, 84499], "84503,1": [-1, 84503], "84509,1": [-1, 84509], "84521,1": [-1, 84521], "84523,1": [-1, 84523], "84533,1": [-1, 84533], "84551,1": [-1, 84551], "84559,1": [-1, 84559], "84589,1": [-1, 84589], "84629,1": [-1, 84629], "84631,1": [-1, 84631], "84649,1": [-1, 84649], "84653,1": [-1, 84653], "84659,1": [-1, 84659], "84673,1": [-1, 84673], "84691,1": [-1, 84691], "84697,1": [-1, 84697], "84701,1": [-1, 84701], "84713,1": [-1, 84713], "84719,1": [-1, 84719], "84731,1": [-1, 84731], "84737,1": [-1, 84737], "84751,1": [-1, 84751], "84761,1": [-1, 84761], "84787,1": [-1, 84787], "84793,1": [-1, 84793], "84809,1": [-1, 84809], "84811,1": [-1, 84811], "84827,1": [-1, 84827], "84857,1": [-1, 84857], "84859,1": [-1, 84859], "84869,1": [-1, 84869], "84871,1": [-1, 84871], "84913,1": [-1, 84913], "84919,1": [-1, 84919], "84947,1": [-1, 84947], "84961,1": [-1, 84961], "84967,1": [-1, 84967], "84977,1": [-1, 84977], "84979,1": [-1, 84979], "84991,1": [-1, 84991], "85009,1": [-1, 85009], "85021,1": [-1, 85021], "85027,1": [-1, 85027], "85037,1": [-1, 85037], "85049,1": [-1, 85049], "85061,1": [-1, 85061], "85081,1": [-1, 85081], "85087,1": [-1, 85087], "85091,1": [-1, 85091], "85093,1": [-1, 85093], "85103,1": [-1, 85103], "85109,1": [-1, 85109], "85121,1": [-1, 85121], "85133,1": [-1, 85133], "85147,1": [-1, 85147], "85159,1": [-1, 85159], "85193,1": [-1, 85193], "85199,1": [-1, 85199], "85201,1": [-1, 85201], "85213,1": [-1, 85213], "85223,1": [-1, 85223], "85229,1": [-1, 85229], "85237,1": [-1, 85237], "85243,1": [-1, 85243], "85247,1": [-1, 85247], "85259,1": [-1, 85259], "85297,1": [-1, 85297], "85303,1": [-1, 85303], "85313,1": [-1, 85313], "85331,1": [-1, 85331], "85333,1": [-1, 85333], "85361,1": [-1, 85361], "85363,1": [-1, 85363], "85369,1": [-1, 85369], "85381,1": [-1, 85381], "85411,1": [-1, 85411], "85427,1": [-1, 85427], "85429,1": [-1, 85429], "85439,1": [-1, 85439], "85447,1": [-1, 85447], "85451,1": [-1, 85451], "85453,1": [-1, 85453], "85469,1": [-1, 85469], "85487,1": [-1, 85487], "85513,1": [-1, 85513], "85517,1": [-1, 85517], "85523,1": [-1, 85523], "85531,1": [-1, 85531], "85549,1": [-1, 85549], "85571,1": [-1, 85571], "85577,1": [-1, 85577], "85597,1": [-1, 85597], "85601,1": [-1, 85601], "85607,1": [-1, 85607], "85619,1": [-1, 85619], "85621,1": [-1, 85621], "85627,1": [-1, 85627], "85639,1": [-1, 85639], "85643,1": [-1, 85643], "85661,1": [-1, 85661], "85667,1": [-1, 85667], "85669,1": [-1, 85669], "85691,1": [-1, 85691], "85703,1": [-1, 85703], "85711,1": [-1, 85711], "85717,1": [-1, 85717], "85733,1": [-1, 85733], "85751,1": [-1, 85751], "85781,1": [-1, 85781], "85793,1": [-1, 85793], "85817,1": [-1, 85817], "85819,1": [-1, 85819], "85829,1": [-1, 85829], "85831,1": [-1, 85831], "85837,1": [-1, 85837], "85843,1": [-1, 85843], "85847,1": [-1, 85847], "85853,1": [-1, 85853], "85889,1": [-1, 85889], "85903,1": [-1, 85903], "85909,1": [-1, 85909], "85931,1": [-1, 85931], "85933,1": [-1, 85933], "85991,1": [-1, 85991], "85999,1": [-1, 85999], "86011,1": [-1, 86011], "86017,1": [-1, 86017], "86027,1": [-1, 86027], "86029,1": [-1, 86029], "86069,1": [-1, 86069], "86077,1": [-1, 86077], "86083,1": [-1, 86083], "86111,1": [-1, 86111], "86113,1": [-1, 86113], "86117,1": [-1, 86117], "86131,1": [-1, 86131], "86137,1": [-1, 86137], "86143,1": [-1, 86143], "86161,1": [-1, 86161], "86171,1": [-1, 86171], "86179,1": [-1, 86179], "86183,1": [-1, 86183], "86197,1": [-1, 86197], "86201,1": [-1, 86201], "86209,1": [-1, 86209], "86239,1": [-1, 86239], "86243,1": [-1, 86243], "86249,1": [-1, 86249], "86257,1": [-1, 86257], "86263,1": [-1, 86263], "86269,1": [-1, 86269], "86287,1": [-1, 86287], "86291,1": [-1, 86291], "86293,1": [-1, 86293], "86297,1": [-1, 86297], "86311,1": [-1, 86311], "86323,1": [-1, 86323], "86341,1": [-1, 86341], "86351,1": [-1, 86351], "86353,1": [-1, 86353], "86357,1": [-1, 86357], "86369,1": [-1, 86369], "86371,1": [-1, 86371], "86381,1": [-1, 86381], "86389,1": [-1, 86389], "86399,1": [-1, 86399], "86413,1": [-1, 86413], "86423,1": [-1, 86423], "86441,1": [-1, 86441], "86453,1": [-1, 86453], "86461,1": [-1, 86461], "86467,1": [-1, 86467], "86477,1": [-1, 86477], "86491,1": [-1, 86491], "86501,1": [-1, 86501], "86509,1": [-1, 86509], "86531,1": [-1, 86531], "86533,1": [-1, 86533], "86539,1": [-1, 86539], "86561,1": [-1, 86561], "86573,1": [-1, 86573], "86579,1": [-1, 86579], "86587,1": [-1, 86587], "86599,1": [-1, 86599], "86627,1": [-1, 86627], "86629,1": [-1, 86629], "86677,1": [-1, 86677], "86689,1": [-1, 86689], "86693,1": [-1, 86693], "86711,1": [-1, 86711], "86719,1": [-1, 86719], "86729,1": [-1, 86729], "86743,1": [-1, 86743], "86753,1": [-1, 86753], "86767,1": [-1, 86767], "86771,1": [-1, 86771], "86783,1": [-1, 86783], "86813,1": [-1, 86813], "86837,1": [-1, 86837], "86843,1": [-1, 86843], "86851,1": [-1, 86851], "86857,1": [-1, 86857], "86861,1": [-1, 86861], "86869,1": [-1, 86869], "86923,1": [-1, 86923], "86927,1": [-1, 86927], "86929,1": [-1, 86929], "86939,1": [-1, 86939], "86951,1": [-1, 86951], "86959,1": [-1, 86959], "86969,1": [-1, 86969], "86981,1": [-1, 86981], "86993,1": [-1, 86993], "87011,1": [-1, 87011], "87013,1": [-1, 87013], "87037,1": [-1, 87037], "87041,1": [-1, 87041], "87049,1": [-1, 87049], "87071,1": [-1, 87071], "87083,1": [-1, 87083], "87103,1": [-1, 87103], "87107,1": [-1, 87107], "87119,1": [-1, 87119], "87121,1": [-1, 87121], "87133,1": [-1, 87133], "87149,1": [-1, 87149], "87151,1": [-1, 87151], "87179,1": [-1, 87179], "87181,1": [-1, 87181], "87187,1": [-1, 87187], "87211,1": [-1, 87211], "87221,1": [-1, 87221], "87223,1": [-1, 87223], "87251,1": [-1, 87251], "87253,1": [-1, 87253], "87257,1": [-1, 87257], "87277,1": [-1, 87277], "87281,1": [-1, 87281], "87293,1": [-1, 87293], "87299,1": [-1, 87299], "87313,1": [-1, 87313], "87317,1": [-1, 87317], "87323,1": [-1, 87323], "87337,1": [-1, 87337], "87359,1": [-1, 87359], "87383,1": [-1, 87383], "87403,1": [-1, 87403], "87407,1": [-1, 87407], "87421,1": [-1, 87421], "87427,1": [-1, 87427], "87433,1": [-1, 87433], "87443,1": [-1, 87443], "87473,1": [-1, 87473], "87481,1": [-1, 87481], "87491,1": [-1, 87491], "87509,1": [-1, 87509], "87511,1": [-1, 87511], "87517,1": [-1, 87517], "87523,1": [-1, 87523], "87539,1": [-1, 87539], "87541,1": [-1, 87541], "87547,1": [-1, 87547], "87553,1": [-1, 87553], "87557,1": [-1, 87557], "87559,1": [-1, 87559], "87583,1": [-1, 87583], "87587,1": [-1, 87587], "87589,1": [-1, 87589], "87613,1": [-1, 87613], "87623,1": [-1, 87623], "87629,1": [-1, 87629], "87631,1": [-1, 87631], "87641,1": [-1, 87641], "87643,1": [-1, 87643], "87649,1": [-1, 87649], "87671,1": [-1, 87671], "87679,1": [-1, 87679], "87683,1": [-1, 87683], "87691,1": [-1, 87691], "87697,1": [-1, 87697], "87701,1": [-1, 87701], "87719,1": [-1, 87719], "87721,1": [-1, 87721], "87739,1": [-1, 87739], "87743,1": [-1, 87743], "87751,1": [-1, 87751], "87767,1": [-1, 87767], "87793,1": [-1, 87793], "87797,1": [-1, 87797], "87803,1": [-1, 87803], "87811,1": [-1, 87811], "87833,1": [-1, 87833], "87853,1": [-1, 87853], "87869,1": [-1, 87869], "87877,1": [-1, 87877], "87881,1": [-1, 87881], "87887,1": [-1, 87887], "87911,1": [-1, 87911], "87917,1": [-1, 87917], "87931,1": [-1, 87931], "87943,1": [-1, 87943], "87959,1": [-1, 87959], "87961,1": [-1, 87961], "87973,1": [-1, 87973], "87977,1": [-1, 87977], "87991,1": [-1, 87991], "88001,1": [-1, 88001], "88003,1": [-1, 88003], "88007,1": [-1, 88007], "88019,1": [-1, 88019], "88037,1": [-1, 88037], "88069,1": [-1, 88069], "88079,1": [-1, 88079], "88093,1": [-1, 88093], "88117,1": [-1, 88117], "88129,1": [-1, 88129], "88169,1": [-1, 88169], "88177,1": [-1, 88177], "88211,1": [-1, 88211], "88223,1": [-1, 88223], "88237,1": [-1, 88237], "88241,1": [-1, 88241], "88259,1": [-1, 88259], "88261,1": [-1, 88261], "88289,1": [-1, 88289], "88301,1": [-1, 88301], "88321,1": [-1, 88321], "88327,1": [-1, 88327], "88337,1": [-1, 88337], "88339,1": [-1, 88339], "88379,1": [-1, 88379], "88397,1": [-1, 88397], "88411,1": [-1, 88411], "88423,1": [-1, 88423], "88427,1": [-1, 88427], "88463,1": [-1, 88463], "88469,1": [-1, 88469], "88471,1": [-1, 88471], "88493,1": [-1, 88493], "88499,1": [-1, 88499], "88513,1": [-1, 88513], "88523,1": [-1, 88523], "88547,1": [-1, 88547], "88589,1": [-1, 88589], "88591,1": [-1, 88591], "88607,1": [-1, 88607], "88609,1": [-1, 88609], "88643,1": [-1, 88643], "88651,1": [-1, 88651], "88657,1": [-1, 88657], "88661,1": [-1, 88661], "88663,1": [-1, 88663], "88667,1": [-1, 88667], "88681,1": [-1, 88681], "88721,1": [-1, 88721], "88729,1": [-1, 88729], "88741,1": [-1, 88741], "88747,1": [-1, 88747], "88771,1": [-1, 88771], "88789,1": [-1, 88789], "88793,1": [-1, 88793], "88799,1": [-1, 88799], "88801,1": [-1, 88801], "88807,1": [-1, 88807], "88811,1": [-1, 88811], "88813,1": [-1, 88813], "88817,1": [-1, 88817], "88819,1": [-1, 88819], "88843,1": [-1, 88843], "88853,1": [-1, 88853], "88861,1": [-1, 88861], "88867,1": [-1, 88867], "88873,1": [-1, 88873], "88883,1": [-1, 88883], "88897,1": [-1, 88897], "88903,1": [-1, 88903], "88919,1": [-1, 88919], "88937,1": [-1, 88937], "88951,1": [-1, 88951], "88969,1": [-1, 88969], "88993,1": [-1, 88993], "88997,1": [-1, 88997], "89003,1": [-1, 89003], "89009,1": [-1, 89009], "89017,1": [-1, 89017], "89021,1": [-1, 89021], "89041,1": [-1, 89041], "89051,1": [-1, 89051], "89057,1": [-1, 89057], "89069,1": [-1, 89069], "89071,1": [-1, 89071], "89083,1": [-1, 89083], "89087,1": [-1, 89087], "89101,1": [-1, 89101], "89107,1": [-1, 89107], "89113,1": [-1, 89113], "89119,1": [-1, 89119], "89123,1": [-1, 89123], "89137,1": [-1, 89137], "89153,1": [-1, 89153], "89189,1": [-1, 89189], "89203,1": [-1, 89203], "89209,1": [-1, 89209], "89213,1": [-1, 89213], "89227,1": [-1, 89227], "89231,1": [-1, 89231], "89237,1": [-1, 89237], "89261,1": [-1, 89261], "89269,1": [-1, 89269], "89273,1": [-1, 89273], "89293,1": [-1, 89293], "89303,1": [-1, 89303], "89317,1": [-1, 89317], "89329,1": [-1, 89329], "89363,1": [-1, 89363], "89371,1": [-1, 89371], "89381,1": [-1, 89381], "89387,1": [-1, 89387], "89393,1": [-1, 89393], "89399,1": [-1, 89399], "89413,1": [-1, 89413], "89417,1": [-1, 89417], "89431,1": [-1, 89431], "89443,1": [-1, 89443], "89449,1": [-1, 89449], "89459,1": [-1, 89459], "89477,1": [-1, 89477], "89491,1": [-1, 89491], "89501,1": [-1, 89501], "89513,1": [-1, 89513], "89519,1": [-1, 89519], "89521,1": [-1, 89521], "89527,1": [-1, 89527], "89533,1": [-1, 89533], "89561,1": [-1, 89561], "89563,1": [-1, 89563], "89567,1": [-1, 89567], "89591,1": [-1, 89591], "89597,1": [-1, 89597], "89599,1": [-1, 89599], "89603,1": [-1, 89603], "89611,1": [-1, 89611], "89627,1": [-1, 89627], "89633,1": [-1, 89633], "89653,1": [-1, 89653], "89657,1": [-1, 89657], "89659,1": [-1, 89659], "89669,1": [-1, 89669], "89671,1": [-1, 89671], "89681,1": [-1, 89681], "89689,1": [-1, 89689], "89753,1": [-1, 89753], "89759,1": [-1, 89759], "89767,1": [-1, 89767], "89779,1": [-1, 89779], "89783,1": [-1, 89783], "89797,1": [-1, 89797], "89809,1": [-1, 89809], "89819,1": [-1, 89819], "89821,1": [-1, 89821], "89833,1": [-1, 89833], "89839,1": [-1, 89839], "89849,1": [-1, 89849], "89867,1": [-1, 89867], "89891,1": [-1, 89891], "89897,1": [-1, 89897], "89899,1": [-1, 89899], "89909,1": [-1, 89909], "89917,1": [-1, 89917], "89923,1": [-1, 89923], "89939,1": [-1, 89939], "89959,1": [-1, 89959], "89963,1": [-1, 89963], "89977,1": [-1, 89977], "89983,1": [-1, 89983], "89989,1": [-1, 89989], "90001,1": [-1, 90001], "90007,1": [-1, 90007], "90011,1": [-1, 90011], "90017,1": [-1, 90017], "90019,1": [-1, 90019], "90023,1": [-1, 90023], "90031,1": [-1, 90031], "90053,1": [-1, 90053], "90059,1": [-1, 90059], "90067,1": [-1, 90067], "90071,1": [-1, 90071], "90073,1": [-1, 90073], "90089,1": [-1, 90089], "90107,1": [-1, 90107], "90121,1": [-1, 90121], "90127,1": [-1, 90127], "90149,1": [-1, 90149], "90163,1": [-1, 90163], "90173,1": [-1, 90173], "90187,1": [-1, 90187], "90191,1": [-1, 90191], "90197,1": [-1, 90197], "90199,1": [-1, 90199], "90203,1": [-1, 90203], "90217,1": [-1, 90217], "90227,1": [-1, 90227], "90239,1": [-1, 90239], "90247,1": [-1, 90247], "90263,1": [-1, 90263], "90271,1": [-1, 90271], "90281,1": [-1, 90281], "90289,1": [-1, 90289], "90313,1": [-1, 90313], "90353,1": [-1, 90353], "90359,1": [-1, 90359], "90371,1": [-1, 90371], "90373,1": [-1, 90373], "90379,1": [-1, 90379], "90397,1": [-1, 90397], "90401,1": [-1, 90401], "90403,1": [-1, 90403], "90407,1": [-1, 90407], "90437,1": [-1, 90437], "90439,1": [-1, 90439], "90469,1": [-1, 90469], "90473,1": [-1, 90473], "90481,1": [-1, 90481], "90499,1": [-1, 90499], "90511,1": [-1, 90511], "90523,1": [-1, 90523], "90527,1": [-1, 90527], "90529,1": [-1, 90529], "90533,1": [-1, 90533], "90547,1": [-1, 90547], "90583,1": [-1, 90583], "90599,1": [-1, 90599], "90617,1": [-1, 90617], "90619,1": [-1, 90619], "90631,1": [-1, 90631], "90641,1": [-1, 90641], "90647,1": [-1, 90647], "90659,1": [-1, 90659], "90677,1": [-1, 90677], "90679,1": [-1, 90679], "90697,1": [-1, 90697], "90703,1": [-1, 90703], "90709,1": [-1, 90709], "90731,1": [-1, 90731], "90749,1": [-1, 90749], "90787,1": [-1, 90787], "90793,1": [-1, 90793], "90803,1": [-1, 90803], "90821,1": [-1, 90821], "90823,1": [-1, 90823], "90833,1": [-1, 90833], "90841,1": [-1, 90841], "90847,1": [-1, 90847], "90863,1": [-1, 90863], "90887,1": [-1, 90887], "90901,1": [-1, 90901], "90907,1": [-1, 90907], "90911,1": [-1, 90911], "90917,1": [-1, 90917], "90931,1": [-1, 90931], "90947,1": [-1, 90947], "90971,1": [-1, 90971], "90977,1": [-1, 90977], "90989,1": [-1, 90989], "90997,1": [-1, 90997], "91009,1": [-1, 91009], "91019,1": [-1, 91019], "91033,1": [-1, 91033], "91079,1": [-1, 91079], "91081,1": [-1, 91081], "91097,1": [-1, 91097], "91099,1": [-1, 91099], "91121,1": [-1, 91121], "91127,1": [-1, 91127], "91129,1": [-1, 91129], "91139,1": [-1, 91139], "91141,1": [-1, 91141], "91151,1": [-1, 91151], "91153,1": [-1, 91153], "91159,1": [-1, 91159], "91163,1": [-1, 91163], "91183,1": [-1, 91183], "91193,1": [-1, 91193], "91199,1": [-1, 91199], "91229,1": [-1, 91229], "91237,1": [-1, 91237], "91243,1": [-1, 91243], "91249,1": [-1, 91249], "91253,1": [-1, 91253], "91283,1": [-1, 91283], "91291,1": [-1, 91291], "91297,1": [-1, 91297], "91303,1": [-1, 91303], "91309,1": [-1, 91309], "91331,1": [-1, 91331], "91367,1": [-1, 91367], "91369,1": [-1, 91369], "91373,1": [-1, 91373], "91381,1": [-1, 91381], "91387,1": [-1, 91387], "91393,1": [-1, 91393], "91397,1": [-1, 91397], "91411,1": [-1, 91411], "91423,1": [-1, 91423], "91433,1": [-1, 91433], "91453,1": [-1, 91453], "91457,1": [-1, 91457], "91459,1": [-1, 91459], "91463,1": [-1, 91463], "91493,1": [-1, 91493], "91499,1": [-1, 91499], "91513,1": [-1, 91513], "91529,1": [-1, 91529], "91541,1": [-1, 91541], "91571,1": [-1, 91571], "91573,1": [-1, 91573], "91577,1": [-1, 91577], "91583,1": [-1, 91583], "91591,1": [-1, 91591], "91621,1": [-1, 91621], "91631,1": [-1, 91631], "91639,1": [-1, 91639], "91673,1": [-1, 91673], "91691,1": [-1, 91691], "91703,1": [-1, 91703], "91711,1": [-1, 91711], "91733,1": [-1, 91733], "91753,1": [-1, 91753], "91757,1": [-1, 91757], "91771,1": [-1, 91771], "91781,1": [-1, 91781], "91801,1": [-1, 91801], "91807,1": [-1, 91807], "91811,1": [-1, 91811], "91813,1": [-1, 91813], "91823,1": [-1, 91823], "91837,1": [-1, 91837], "91841,1": [-1, 91841], "91867,1": [-1, 91867], "91873,1": [-1, 91873], "91909,1": [-1, 91909], "91921,1": [-1, 91921], "91939,1": [-1, 91939], "91943,1": [-1, 91943], "91951,1": [-1, 91951], "91957,1": [-1, 91957], "91961,1": [-1, 91961], "91967,1": [-1, 91967], "91969,1": [-1, 91969], "91997,1": [-1, 91997], "92003,1": [-1, 92003], "92009,1": [-1, 92009], "92033,1": [-1, 92033], "92041,1": [-1, 92041], "92051,1": [-1, 92051], "92077,1": [-1, 92077], "92083,1": [-1, 92083], "92107,1": [-1, 92107], "92111,1": [-1, 92111], "92119,1": [-1, 92119], "92143,1": [-1, 92143], "92153,1": [-1, 92153], "92173,1": [-1, 92173], "92177,1": [-1, 92177], "92179,1": [-1, 92179], "92189,1": [-1, 92189], "92203,1": [-1, 92203], "92219,1": [-1, 92219], "92221,1": [-1, 92221], "92227,1": [-1, 92227], "92233,1": [-1, 92233], "92237,1": [-1, 92237], "92243,1": [-1, 92243], "92251,1": [-1, 92251], "92269,1": [-1, 92269], "92297,1": [-1, 92297], "92311,1": [-1, 92311], "92317,1": [-1, 92317], "92333,1": [-1, 92333], "92347,1": [-1, 92347], "92353,1": [-1, 92353], "92357,1": [-1, 92357], "92363,1": [-1, 92363], "92369,1": [-1, 92369], "92377,1": [-1, 92377], "92381,1": [-1, 92381], "92383,1": [-1, 92383], "92387,1": [-1, 92387], "92399,1": [-1, 92399], "92401,1": [-1, 92401], "92413,1": [-1, 92413], "92419,1": [-1, 92419], "92431,1": [-1, 92431], "92459,1": [-1, 92459], "92461,1": [-1, 92461], "92467,1": [-1, 92467], "92479,1": [-1, 92479], "92489,1": [-1, 92489], "92503,1": [-1, 92503], "92507,1": [-1, 92507], "92551,1": [-1, 92551], "92557,1": [-1, 92557], "92567,1": [-1, 92567], "92569,1": [-1, 92569], "92581,1": [-1, 92581], "92593,1": [-1, 92593], "92623,1": [-1, 92623], "92627,1": [-1, 92627], "92639,1": [-1, 92639], "92641,1": [-1, 92641], "92647,1": [-1, 92647], "92657,1": [-1, 92657], "92669,1": [-1, 92669], "92671,1": [-1, 92671], "92681,1": [-1, 92681], "92683,1": [-1, 92683], "92693,1": [-1, 92693], "92699,1": [-1, 92699], "92707,1": [-1, 92707], "92717,1": [-1, 92717], "92723,1": [-1, 92723], "92737,1": [-1, 92737], "92753,1": [-1, 92753], "92761,1": [-1, 92761], "92767,1": [-1, 92767], "92779,1": [-1, 92779], "92789,1": [-1, 92789], "92791,1": [-1, 92791], "92801,1": [-1, 92801], "92809,1": [-1, 92809], "92821,1": [-1, 92821], "92831,1": [-1, 92831], "92849,1": [-1, 92849], "92857,1": [-1, 92857], "92861,1": [-1, 92861], "92863,1": [-1, 92863], "92867,1": [-1, 92867], "92893,1": [-1, 92893], "92899,1": [-1, 92899], "92921,1": [-1, 92921], "92927,1": [-1, 92927], "92941,1": [-1, 92941], "92951,1": [-1, 92951], "92957,1": [-1, 92957], "92959,1": [-1, 92959], "92987,1": [-1, 92987], "92993,1": [-1, 92993], "93001,1": [-1, 93001], "93047,1": [-1, 93047], "93053,1": [-1, 93053], "93059,1": [-1, 93059], "93077,1": [-1, 93077], "93083,1": [-1, 93083], "93089,1": [-1, 93089], "93097,1": [-1, 93097], "93103,1": [-1, 93103], "93113,1": [-1, 93113], "93131,1": [-1, 93131], "93133,1": [-1, 93133], "93139,1": [-1, 93139], "93151,1": [-1, 93151], "93169,1": [-1, 93169], "93179,1": [-1, 93179], "93187,1": [-1, 93187], "93199,1": [-1, 93199], "93229,1": [-1, 93229], "93239,1": [-1, 93239], "93241,1": [-1, 93241], "93251,1": [-1, 93251], "93253,1": [-1, 93253], "93257,1": [-1, 93257], "93263,1": [-1, 93263], "93281,1": [-1, 93281], "93283,1": [-1, 93283], "93287,1": [-1, 93287], "93307,1": [-1, 93307], "93319,1": [-1, 93319], "93323,1": [-1, 93323], "93329,1": [-1, 93329], "93337,1": [-1, 93337], "93371,1": [-1, 93371], "93377,1": [-1, 93377], "93383,1": [-1, 93383], "93407,1": [-1, 93407], "93419,1": [-1, 93419], "93427,1": [-1, 93427], "93463,1": [-1, 93463], "93479,1": [-1, 93479], "93481,1": [-1, 93481], "93487,1": [-1, 93487], "93491,1": [-1, 93491], "93493,1": [-1, 93493], "93497,1": [-1, 93497], "93503,1": [-1, 93503], "93523,1": [-1, 93523], "93529,1": [-1, 93529], "93553,1": [-1, 93553], "93557,1": [-1, 93557], "93559,1": [-1, 93559], "93563,1": [-1, 93563], "93581,1": [-1, 93581], "93601,1": [-1, 93601], "93607,1": [-1, 93607], "93629,1": [-1, 93629], "93637,1": [-1, 93637], "93683,1": [-1, 93683], "93701,1": [-1, 93701], "93703,1": [-1, 93703], "93719,1": [-1, 93719], "93739,1": [-1, 93739], "93761,1": [-1, 93761], "93763,1": [-1, 93763], "93787,1": [-1, 93787], "93809,1": [-1, 93809], "93811,1": [-1, 93811], "93827,1": [-1, 93827], "93851,1": [-1, 93851], "93871,1": [-1, 93871], "93887,1": [-1, 93887], "93889,1": [-1, 93889], "93893,1": [-1, 93893], "93901,1": [-1, 93901], "93911,1": [-1, 93911], "93913,1": [-1, 93913], "93923,1": [-1, 93923], "93937,1": [-1, 93937], "93941,1": [-1, 93941], "93949,1": [-1, 93949], "93967,1": [-1, 93967], "93971,1": [-1, 93971], "93979,1": [-1, 93979], "93983,1": [-1, 93983], "93997,1": [-1, 93997], "94007,1": [-1, 94007], "94009,1": [-1, 94009], "94033,1": [-1, 94033], "94049,1": [-1, 94049], "94057,1": [-1, 94057], "94063,1": [-1, 94063], "94079,1": [-1, 94079], "94099,1": [-1, 94099], "94109,1": [-1, 94109], "94111,1": [-1, 94111], "94117,1": [-1, 94117], "94121,1": [-1, 94121], "94151,1": [-1, 94151], "94153,1": [-1, 94153], "94169,1": [-1, 94169], "94201,1": [-1, 94201], "94207,1": [-1, 94207], "94219,1": [-1, 94219], "94229,1": [-1, 94229], "94253,1": [-1, 94253], "94261,1": [-1, 94261], "94273,1": [-1, 94273], "94291,1": [-1, 94291], "94307,1": [-1, 94307], "94309,1": [-1, 94309], "94321,1": [-1, 94321], "94327,1": [-1, 94327], "94331,1": [-1, 94331], "94343,1": [-1, 94343], "94349,1": [-1, 94349], "94351,1": [-1, 94351], "94379,1": [-1, 94379], "94397,1": [-1, 94397], "94399,1": [-1, 94399], "94421,1": [-1, 94421], "94427,1": [-1, 94427], "94433,1": [-1, 94433], "94439,1": [-1, 94439], "94441,1": [-1, 94441], "94447,1": [-1, 94447], "94463,1": [-1, 94463], "94477,1": [-1, 94477], "94483,1": [-1, 94483], "94513,1": [-1, 94513], "94529,1": [-1, 94529], "94531,1": [-1, 94531], "94541,1": [-1, 94541], "94543,1": [-1, 94543], "94547,1": [-1, 94547], "94559,1": [-1, 94559], "94561,1": [-1, 94561], "94573,1": [-1, 94573], "94583,1": [-1, 94583], "94597,1": [-1, 94597], "94603,1": [-1, 94603], "94613,1": [-1, 94613], "94621,1": [-1, 94621], "94649,1": [-1, 94649], "94651,1": [-1, 94651], "94687,1": [-1, 94687], "94693,1": [-1, 94693], "94709,1": [-1, 94709], "94723,1": [-1, 94723], "94727,1": [-1, 94727], "94747,1": [-1, 94747], "94771,1": [-1, 94771], "94777,1": [-1, 94777], "94781,1": [-1, 94781], "94789,1": [-1, 94789], "94793,1": [-1, 94793], "94811,1": [-1, 94811], "94819,1": [-1, 94819], "94823,1": [-1, 94823], "94837,1": [-1, 94837], "94841,1": [-1, 94841], "94847,1": [-1, 94847], "94849,1": [-1, 94849], "94873,1": [-1, 94873], "94889,1": [-1, 94889], "94903,1": [-1, 94903], "94907,1": [-1, 94907], "94933,1": [-1, 94933], "94949,1": [-1, 94949], "94951,1": [-1, 94951], "94961,1": [-1, 94961], "94993,1": [-1, 94993], "94999,1": [-1, 94999], "95003,1": [-1, 95003], "95009,1": [-1, 95009], "95021,1": [-1, 95021], "95027,1": [-1, 95027], "95063,1": [-1, 95063], "95071,1": [-1, 95071], "95083,1": [-1, 95083], "95087,1": [-1, 95087], "95089,1": [-1, 95089], "95093,1": [-1, 95093], "95101,1": [-1, 95101], "95107,1": [-1, 95107], "95111,1": [-1, 95111], "95131,1": [-1, 95131], "95143,1": [-1, 95143], "95153,1": [-1, 95153], "95177,1": [-1, 95177], "95189,1": [-1, 95189], "95191,1": [-1, 95191], "95203,1": [-1, 95203], "95213,1": [-1, 95213], "95219,1": [-1, 95219], "95231,1": [-1, 95231], "95233,1": [-1, 95233], "95239,1": [-1, 95239], "95257,1": [-1, 95257], "95261,1": [-1, 95261], "95267,1": [-1, 95267], "95273,1": [-1, 95273], "95279,1": [-1, 95279], "95287,1": [-1, 95287], "95311,1": [-1, 95311], "95317,1": [-1, 95317], "95327,1": [-1, 95327], "95339,1": [-1, 95339], "95369,1": [-1, 95369], "95383,1": [-1, 95383], "95393,1": [-1, 95393], "95401,1": [-1, 95401], "95413,1": [-1, 95413], "95419,1": [-1, 95419], "95429,1": [-1, 95429], "95441,1": [-1, 95441], "95443,1": [-1, 95443], "95461,1": [-1, 95461], "95467,1": [-1, 95467], "95471,1": [-1, 95471], "95479,1": [-1, 95479], "95483,1": [-1, 95483], "95507,1": [-1, 95507], "95527,1": [-1, 95527], "95531,1": [-1, 95531], "95539,1": [-1, 95539], "95549,1": [-1, 95549], "95561,1": [-1, 95561], "95569,1": [-1, 95569], "95581,1": [-1, 95581], "95597,1": [-1, 95597], "95603,1": [-1, 95603], "95617,1": [-1, 95617], "95621,1": [-1, 95621], "95629,1": [-1, 95629], "95633,1": [-1, 95633], "95651,1": [-1, 95651], "95701,1": [-1, 95701], "95707,1": [-1, 95707], "95713,1": [-1, 95713], "95717,1": [-1, 95717], "95723,1": [-1, 95723], "95731,1": [-1, 95731], "95737,1": [-1, 95737], "95747,1": [-1, 95747], "95773,1": [-1, 95773], "95783,1": [-1, 95783], "95789,1": [-1, 95789], "95791,1": [-1, 95791], "95801,1": [-1, 95801], "95803,1": [-1, 95803], "95813,1": [-1, 95813], "95819,1": [-1, 95819], "95857,1": [-1, 95857], "95869,1": [-1, 95869], "95873,1": [-1, 95873], "95881,1": [-1, 95881], "95891,1": [-1, 95891], "95911,1": [-1, 95911], "95917,1": [-1, 95917], "95923,1": [-1, 95923], "95929,1": [-1, 95929], "95947,1": [-1, 95947], "95957,1": [-1, 95957], "95959,1": [-1, 95959], "95971,1": [-1, 95971], "95987,1": [-1, 95987], "95989,1": [-1, 95989], "96001,1": [-1, 96001], "96013,1": [-1, 96013], "96017,1": [-1, 96017], "96043,1": [-1, 96043], "96053,1": [-1, 96053], "96059,1": [-1, 96059], "96079,1": [-1, 96079], "96097,1": [-1, 96097], "96137,1": [-1, 96137], "96149,1": [-1, 96149], "96157,1": [-1, 96157], "96167,1": [-1, 96167], "96179,1": [-1, 96179], "96181,1": [-1, 96181], "96199,1": [-1, 96199], "96211,1": [-1, 96211], "96221,1": [-1, 96221], "96223,1": [-1, 96223], "96233,1": [-1, 96233], "96259,1": [-1, 96259], "96263,1": [-1, 96263], "96269,1": [-1, 96269], "96281,1": [-1, 96281], "96289,1": [-1, 96289], "96293,1": [-1, 96293], "96323,1": [-1, 96323], "96329,1": [-1, 96329], "96331,1": [-1, 96331], "96337,1": [-1, 96337], "96353,1": [-1, 96353], "96377,1": [-1, 96377], "96401,1": [-1, 96401], "96419,1": [-1, 96419], "96431,1": [-1, 96431], "96443,1": [-1, 96443], "96451,1": [-1, 96451], "96457,1": [-1, 96457], "96461,1": [-1, 96461], "96469,1": [-1, 96469], "96479,1": [-1, 96479], "96487,1": [-1, 96487], "96493,1": [-1, 96493], "96497,1": [-1, 96497], "96517,1": [-1, 96517], "96527,1": [-1, 96527], "96553,1": [-1, 96553], "96557,1": [-1, 96557], "96581,1": [-1, 96581], "96587,1": [-1, 96587], "96589,1": [-1, 96589], "96601,1": [-1, 96601], "96643,1": [-1, 96643], "96661,1": [-1, 96661], "96667,1": [-1, 96667], "96671,1": [-1, 96671], "96697,1": [-1, 96697], "96703,1": [-1, 96703], "96731,1": [-1, 96731], "96737,1": [-1, 96737], "96739,1": [-1, 96739], "96749,1": [-1, 96749], "96757,1": [-1, 96757], "96763,1": [-1, 96763], "96769,1": [-1, 96769], "96779,1": [-1, 96779], "96787,1": [-1, 96787], "96797,1": [-1, 96797], "96799,1": [-1, 96799], "96821,1": [-1, 96821], "96823,1": [-1, 96823], "96827,1": [-1, 96827], "96847,1": [-1, 96847], "96851,1": [-1, 96851], "96857,1": [-1, 96857], "96893,1": [-1, 96893], "96907,1": [-1, 96907], "96911,1": [-1, 96911], "96931,1": [-1, 96931], "96953,1": [-1, 96953], "96959,1": [-1, 96959], "96973,1": [-1, 96973], "96979,1": [-1, 96979], "96989,1": [-1, 96989], "96997,1": [-1, 96997], "97001,1": [-1, 97001], "97003,1": [-1, 97003], "97007,1": [-1, 97007], "97021,1": [-1, 97021], "97039,1": [-1, 97039], "97073,1": [-1, 97073], "97081,1": [-1, 97081], "97103,1": [-1, 97103], "97117,1": [-1, 97117], "97127,1": [-1, 97127], "97151,1": [-1, 97151], "97157,1": [-1, 97157], "97159,1": [-1, 97159], "97169,1": [-1, 97169], "97171,1": [-1, 97171], "97177,1": [-1, 97177], "97187,1": [-1, 97187], "97213,1": [-1, 97213], "97231,1": [-1, 97231], "97241,1": [-1, 97241], "97259,1": [-1, 97259], "97283,1": [-1, 97283], "97301,1": [-1, 97301], "97303,1": [-1, 97303], "97327,1": [-1, 97327], "97367,1": [-1, 97367], "97369,1": [-1, 97369], "97373,1": [-1, 97373], "97379,1": [-1, 97379], "97381,1": [-1, 97381], "97387,1": [-1, 97387], "97397,1": [-1, 97397], "97423,1": [-1, 97423], "97429,1": [-1, 97429], "97441,1": [-1, 97441], "97453,1": [-1, 97453], "97459,1": [-1, 97459], "97463,1": [-1, 97463], "97499,1": [-1, 97499], "97501,1": [-1, 97501], "97511,1": [-1, 97511], "97523,1": [-1, 97523], "97547,1": [-1, 97547], "97549,1": [-1, 97549], "97553,1": [-1, 97553], "97561,1": [-1, 97561], "97571,1": [-1, 97571], "97577,1": [-1, 97577], "97579,1": [-1, 97579], "97583,1": [-1, 97583], "97607,1": [-1, 97607], "97609,1": [-1, 97609], "97613,1": [-1, 97613], "97649,1": [-1, 97649], "97651,1": [-1, 97651], "97673,1": [-1, 97673], "97687,1": [-1, 97687], "97711,1": [-1, 97711], "97729,1": [-1, 97729], "97771,1": [-1, 97771], "97777,1": [-1, 97777], "97787,1": [-1, 97787], "97789,1": [-1, 97789], "97813,1": [-1, 97813], "97829,1": [-1, 97829], "97841,1": [-1, 97841], "97843,1": [-1, 97843], "97847,1": [-1, 97847], "97849,1": [-1, 97849], "97859,1": [-1, 97859], "97861,1": [-1, 97861], "97871,1": [-1, 97871], "97879,1": [-1, 97879], "97883,1": [-1, 97883], "97919,1": [-1, 97919], "97927,1": [-1, 97927], "97931,1": [-1, 97931], "97943,1": [-1, 97943], "97961,1": [-1, 97961], "97967,1": [-1, 97967], "97973,1": [-1, 97973], "97987,1": [-1, 97987], "98009,1": [-1, 98009], "98011,1": [-1, 98011], "98017,1": [-1, 98017], "98041,1": [-1, 98041], "98047,1": [-1, 98047], "98057,1": [-1, 98057], "98081,1": [-1, 98081], "98101,1": [-1, 98101], "98123,1": [-1, 98123], "98129,1": [-1, 98129], "98143,1": [-1, 98143], "98179,1": [-1, 98179], "98207,1": [-1, 98207], "98213,1": [-1, 98213], "98221,1": [-1, 98221], "98227,1": [-1, 98227], "98251,1": [-1, 98251], "98257,1": [-1, 98257], "98269,1": [-1, 98269], "98297,1": [-1, 98297], "98299,1": [-1, 98299], "98317,1": [-1, 98317], "98321,1": [-1, 98321], "98323,1": [-1, 98323], "98327,1": [-1, 98327], "98347,1": [-1, 98347], "98369,1": [-1, 98369], "98377,1": [-1, 98377], "98387,1": [-1, 98387], "98389,1": [-1, 98389], "98407,1": [-1, 98407], "98411,1": [-1, 98411], "98419,1": [-1, 98419], "98429,1": [-1, 98429], "98443,1": [-1, 98443], "98453,1": [-1, 98453], "98459,1": [-1, 98459], "98467,1": [-1, 98467], "98473,1": [-1, 98473], "98479,1": [-1, 98479], "98491,1": [-1, 98491], "98507,1": [-1, 98507], "98519,1": [-1, 98519], "98533,1": [-1, 98533], "98543,1": [-1, 98543], "98561,1": [-1, 98561], "98563,1": [-1, 98563], "98573,1": [-1, 98573], "98597,1": [-1, 98597], "98621,1": [-1, 98621], "98627,1": [-1, 98627], "98639,1": [-1, 98639], "98641,1": [-1, 98641], "98663,1": [-1, 98663], "98669,1": [-1, 98669], "98689,1": [-1, 98689], "98711,1": [-1, 98711], "98713,1": [-1, 98713], "98717,1": [-1, 98717], "98729,1": [-1, 98729], "98731,1": [-1, 98731], "98737,1": [-1, 98737], "98773,1": [-1, 98773], "98779,1": [-1, 98779], "98801,1": [-1, 98801], "98807,1": [-1, 98807], "98809,1": [-1, 98809], "98837,1": [-1, 98837], "98849,1": [-1, 98849], "98867,1": [-1, 98867], "98869,1": [-1, 98869], "98873,1": [-1, 98873], "98887,1": [-1, 98887], "98893,1": [-1, 98893], "98897,1": [-1, 98897], "98899,1": [-1, 98899], "98909,1": [-1, 98909], "98911,1": [-1, 98911], "98927,1": [-1, 98927], "98929,1": [-1, 98929], "98939,1": [-1, 98939], "98947,1": [-1, 98947], "98953,1": [-1, 98953], "98963,1": [-1, 98963], "98981,1": [-1, 98981], "98993,1": [-1, 98993], "98999,1": [-1, 98999], "99013,1": [-1, 99013], "99017,1": [-1, 99017], "99023,1": [-1, 99023], "99041,1": [-1, 99041], "99053,1": [-1, 99053], "99079,1": [-1, 99079], "99083,1": [-1, 99083], "99089,1": [-1, 99089], "99103,1": [-1, 99103], "99109,1": [-1, 99109], "99119,1": [-1, 99119], "99131,1": [-1, 99131], "99133,1": [-1, 99133], "99137,1": [-1, 99137], "99139,1": [-1, 99139], "99149,1": [-1, 99149], "99173,1": [-1, 99173], "99181,1": [-1, 99181], "99191,1": [-1, 99191], "99223,1": [-1, 99223], "99233,1": [-1, 99233], "99241,1": [-1, 99241], "99251,1": [-1, 99251], "99257,1": [-1, 99257], "99259,1": [-1, 99259], "99277,1": [-1, 99277], "99289,1": [-1, 99289], "99317,1": [-1, 99317], "99347,1": [-1, 99347], "99349,1": [-1, 99349], "99367,1": [-1, 99367], "99371,1": [-1, 99371], "99377,1": [-1, 99377], "99391,1": [-1, 99391], "99397,1": [-1, 99397], "99401,1": [-1, 99401], "99409,1": [-1, 99409], "99431,1": [-1, 99431], "99439,1": [-1, 99439], "99469,1": [-1, 99469], "99487,1": [-1, 99487], "99497,1": [-1, 99497], "99523,1": [-1, 99523], "99527,1": [-1, 99527], "99529,1": [-1, 99529], "99551,1": [-1, 99551], "99559,1": [-1, 99559], "99563,1": [-1, 99563], "99571,1": [-1, 99571], "99577,1": [-1, 99577], "99581,1": [-1, 99581], "99607,1": [-1, 99607], "99611,1": [-1, 99611], "99623,1": [-1, 99623], "99643,1": [-1, 99643], "99661,1": [-1, 99661], "99667,1": [-1, 99667], "99679,1": [-1, 99679], "99689,1": [-1, 99689], "99707,1": [-1, 99707], "99709,1": [-1, 99709], "99713,1": [-1, 99713], "99719,1": [-1, 99719], "99721,1": [-1, 99721], "99733,1": [-1, 99733], "99761,1": [-1, 99761], "99767,1": [-1, 99767], "99787,1": [-1, 99787], "99793,1": [-1, 99793], "99809,1": [-1, 99809], "99817,1": [-1, 99817], "99823,1": [-1, 99823], "99829,1": [-1, 99829], "99833,1": [-1, 99833], "99839,1": [-1, 99839], "99859,1": [-1, 99859], "99871,1": [-1, 99871], "99877,1": [-1, 99877], "99881,1": [-1, 99881], "99901,1": [-1, 99901], "99907,1": [-1, 99907], "99923,1": [-1, 99923], "99929,1": [-1, 99929], "99961,1": [-1, 99961], "99971,1": [-1, 99971], "99989,1": [-1, 99989], "99991,1": [-1, 99991]}}

==> anc/scripts/t01_tables.log <==
written ['tab_dil.tex', 'tab_gap40.tex', 'tab_r2.tex', 'tab_std_a.tex', 'tab_std_b.tex', 'tab_weights.tex']
        0.44 real         0.67 user         4.75 sys
           102301696  maximum resident set size
                   0  average shared memory size
                   0  average unshared data size
                   0  average unshared stack size
               12787  page reclaims
                  76  page faults
                   0  swaps
                   0  block input operations
                   0  block output operations
                   0  messages sent
                   0  messages received
                   0  signals received
                  11  voluntary context switches
                1061  involuntary context switches
          5841294051  instructions retired
         15690960625  cycles elapsed
            63046352  peak memory footprint


==> anc/scripts/t01_tables.py <==
"""t01_tables.py -- Tables 1, 2 and 4 (Table 4 was Table 3 before 2026-10-09) of "BSD Invariants and Murmurations of Elliptic Curves" (arXiv:2603.04604v3); no cell is typed
by hand.

Provenance: written 2026-10-01; revised 2026-10-01 (v5): paths from the environment, |z| >= 10 printed as integers, and the type-fixed
column of Table 3 read from s48_typefixed_boot.py (bootstrap B = 1000; the earlier column used B = 300); revised 2026-10-09: in
Table 3 the z-values are printed in a second row below the values, so that the table is set at \small without scaling (same
numbers). Python 3.11, pandas 2.3.
Read-only inputs (WORK = root of the data tree; ANC = ../csv next to this script):
  ANC/contract_numbers.json                     "A" (R^2 at p <= 23, window W) and "B" (K = 40 Q4 - Q1 within conductor bins),
                                                produced by contract_numbers.py
  WORK/papers_Q_v2/data_pN/results/pnB_weighted_K40.csv   weighted D(y) (class representatives, class bootstrap B = 1000)
  ANC/typefixed_boot.csv                        type-fixed Tamagawa change and its SE (s48_typefixed_boot.py, B = 1000)
Outputs: src/tables/tab_r2.tex, tab_gap40.tex, tab_weights.tex (line 1 = provenance comment).
"""
import json, os, datetime
import pandas as pd

HERE = os.path.dirname(os.path.abspath(__file__))
WORK = os.environ.get('WORK', '/path/to/WORK')
PN = f'{WORK}/papers_Q_v2/data_pN/results'
ANC = os.environ.get('ANC', os.path.join(HERE, '..', 'csv'))
TD = os.environ.get('TD', os.path.join(HERE, '..', '..', 'tables'))
os.makedirs(TD, exist_ok=True)
TODAY = str(datetime.date.today())


def prov(inputs):
    return f'% generated by anc/scripts/t01_tables.py on {TODAY} from {inputs}; do not edit by hand\n'


def sgn(x, nd):
    s = f'{x:+.{nd}f}'
    return '$' + s.replace('-', '-') + '$'


def zf(z):
    """z with one decimal, or as an integer when |z| >= 10 (after rounding to one decimal)"""
    return f'{z:+.0f}' if abs(round(z, 1)) >= 10 else f'{z:+.1f}'


cn = json.load(open(f'{ANC}/contract_numbers.json'))

# ---------------- Table: R^2 at small primes (C4)
L = [prov('csv/contract_numbers.json ("A")')]
L.append('\\begin{tabular}{r ccc ccc}\n\\toprule\n')
L.append(' & \\multicolumn{3}{c}{class representatives ($68{,}322$)} & \\multicolumn{3}{c}{all curves ($108{,}962$)}\\\\\n')
L.append('\\cmidrule(lr){2-4}\\cmidrule(lr){5-7}\n')
L.append('$p$ & $R^2_{L}$ & $R^2_{\\mathrm{full}}$ & $\\Delta R^2$ & $R^2_{L}$ & $R^2_{\\mathrm{full}}$ & $\\Delta R^2$\\\\\n\\midrule\n')
for (p, a1, a2, a3), (q, b1, b2, b3) in zip(cn['A']['reps'], cn['A']['all']):
    assert p == q
    L.append(f'{p} & {a1:.4f} & {a2:.4f} & {a3:.4f} & {b1:.4f} & {b2:.4f} & {b3:.4f}\\\\\n')
L.append('\\bottomrule\n\\end{tabular}\n')
open(f'{TD}/tab_r2.tex', 'w').write(''.join(L))

# ---------------- Table: the 40 bins of Q4 - Q1 (C7)
B = cn['B']
rows = []
for j in range(40):
    g, z = B['gap'][j], B['z'][j]
    star = '$^{*}$' if abs(z) >= 3.23 else ''
    rows.append((j, f'$({j}/40,{j + 1}/40]$'.replace('(0/40', '(0'), f'{(j + .5) / 40:.4f}', f'${g:+.3f}$', f'${zf(z)}${star}'))
L = [prov('csv/contract_numbers.json ("B")')]
L.append('\\begin{tabular}{rcrr@{\\hspace{2.2em}}rcrr}\n\\toprule\n')
L.append('bin & $y$ (centre) & $Q_4-Q_1$ & $z$ & bin & $y$ (centre) & $Q_4-Q_1$ & $z$\\\\\n\\midrule\n')
for j in range(20):
    a, b = rows[j], rows[j + 20]
    L.append(f'{a[0]} & {a[2]} & {a[3]} & {a[4]} & {b[0]} & {b[2]} & {b[3]} & {b[4]}\\\\\n')
L.append('\\bottomrule\n\\end{tabular}\n')
open(f'{TD}/tab_gap40.tex', 'w').write(''.join(L))

# ---------------- Table: weights at small y (C11), bins 0-5
w = pd.read_csv(f'{PN}/pnB_weighted_K40.csv')
tf = pd.read_csv(f'{ANC}/typefixed_boot.csv').sort_values('bin')


def col(sub, wt, field):
    t = w[(w.subset == sub) & (w.weight == wt)].sort_values('bin')
    return t[field].values


Du = col('all_eps', 'unit', 'D_unit'); R0u = col('rank0', 'unit', 'D_unit')
dcp, zcp = col('all_eps', 'cp', 'diff'), col('all_eps', 'cp', 'z')
dom, zom = col('all_eps', 'om', 'diff'), col('all_eps', 'om', 'z')
adj, zadj = tf['change_adjusted'].values, tf['z_B1000'].values
dL, zL = col('rank0', 'L1', 'diff'), col('rank0', 'L1', 'z')
dc0, zc0 = col('rank0', 'cp', 'diff'), col('rank0', 'cp', 'z')
L = [prov('data_pN/results/pnB_weighted_K40.csv, csv/typefixed_boot.csv (s48_typefixed_boot.py)')]
L.append('\\begin{tabular}{l r rr r @{\\hspace{1.6em}} r rr}\n\\toprule\n')
L.append(' & \\multicolumn{4}{c}{all ranks, $\\varepsilon=(-1)^{\\mathrm{rank}}$} & \\multicolumn{3}{c}{rank $0$}\\\\\n')
L.append('\\cmidrule(lr){2-5}\\cmidrule(lr){6-8}\n')
L.append('$y$ & $D(y)$ & $\\Delta_{\\prod c_p}$ & $\\Delta_{\\prod c_p}$ & $\\Delta_{\\Omega}$ & mean $a_p$ & $\\Delta_{L(E,1)}$ & $\\Delta_{\\prod c_p}$\\\\\n')
L.append(' & & & type-fixed & & & & \\\\\n\\midrule\n')
for j in range(6):
    yl = f'$({j}/40,{j + 1}/40]$'.replace('(0/40', '(0')
    L.append(f'{yl} & ${Du[j]:+.3f}$ & ${dcp[j]:+.3f}$ & ${adj[j]:+.3f}$ & ${dom[j]:+.3f}$'
             f' & ${R0u[j]:+.3f}$ & ${dL[j]:+.3f}$ & ${dc0[j]:+.3f}$\\\\\n')
    L.append(f' & & $({zf(zcp[j])})$ & $({zf(zadj[j])})$ & $({zf(zom[j])})$ & & $({zf(zL[j])})$ & $({zf(zc0[j])})$\\\\'
             + ('[1pt]\n' if j < 5 else '\n'))
L.append('\\bottomrule\n\\end{tabular}\n')
open(f'{TD}/tab_weights.tex', 'w').write(''.join(L))
print('written', sorted(os.listdir(TD)))


==> anc/scripts/t03_std_table.py <==
"""t03_std_table.py -- Table 5 of "BSD Invariants and Murmurations of Elliptic Curves" (v3): rank-0 weighted changes of the mean of
a_p at K = 40, bins 0-5, before and after direct standardisation, with bootstrap standard errors (Section 5).

Provenance: written 2026-10-01 for arXiv:2603.04604v3; Python 3.11, pandas 2.3.  Read-only input:
  csv/weights_leftover.csv  (written by s21_weights_leftover.py; rows weight in {cp, Om, T2} with strata Ldec10, weight L with strata
                             cpclass6; columns total, se_total, leftover, se_leftover)
Output: src/tables/tab_std.tex (line 1 = provenance comment); no cell is typed by hand.
"""
import os, datetime
import pandas as pd

WORK = os.environ.get('WORK', '/path/to/WORK')
V = f'{WORK}/papers_Q_v2/p2/v3_short'
TD = os.environ.get('TD', f'{V}/src/tables')
d = pd.read_csv(f'{V}/csv/weights_leftover.csv')
COLS = [('cp', 'Ldec10'), ('Om', 'Ldec10'), ('L', 'cpclass6'), ('T2', 'Ldec10')]


def cell(v, s):
    return f'${v:+.3f}$ $({s:.3f})$'.replace('+0.000', '0.000')


L = [f'% generated by p2/v3_short/scratch/t03_std_table.py on {datetime.date.today()} from csv/weights_leftover.csv '
     '(s21_weights_leftover.py); do not edit by hand\n']
L.append('\\begin{tabular}{c rr rr rr rr}\n\\toprule\n')
L.append(' & \\multicolumn{2}{c}{$w=\\prod c_p$} & \\multicolumn{2}{c}{$w=\\Omega_E$} & \\multicolumn{2}{c}{$w=L(E,1)$}'
         ' & \\multicolumn{2}{c}{$w=|E(\\mathbb Q)_{\\mathrm{tors}}|^2$}\\\\\n')
L.append('\\cmidrule(lr){2-3}\\cmidrule(lr){4-5}\\cmidrule(lr){6-7}\\cmidrule(lr){8-9}\n')
L.append('$y$ & $\\Delta_w$ & std.\\ $L$-deciles & $\\Delta_w$ & std.\\ $L$-deciles & $\\Delta_w$ & std.\\ Tamagawa classes'
         ' & $\\Delta_w$ & std.\\ $L$-deciles\\\\\n\\midrule\n')
for j in range(6):
    cells = []
    for w, s in COLS:
        r = d[(d.weight == w) & (d.strata == s) & (d.bin == j)].iloc[0]
        cells += [cell(r.total, r.se_total), cell(r.leftover, r.se_leftover)]
    L.append(f'$({j}/40,{j + 1}/40]$ & ' + ' & '.join(cells) + '\\\\\n')
L.append('\\bottomrule\n\\end{tabular}\n')
open(f'{TD}/tab_std.tex', 'w').write(''.join(L))
print(''.join(L))


==> anc/scripts/t04_std_table.py <==
"""t04_std_table.py -- Table 4 of "BSD Invariants and Murmurations of Elliptic Curves" (v4): rank-0 weighted changes of the mean of
a_p at K = 40, bins 0-5, before and after direct standardisation, with bootstrap standard errors (Section 5); panel (b) the standardised
prod c_p and Omega changes with 20 and 50 quantile strata of log L(E,1).

Provenance: written 2026-10-01 for arXiv:2603.04604v3 (replaces t03_std_table.py); Python 3.11, pandas 2.3.  Read-only input:
  csv/weights_v4.csv  (written by s31_weights_v4.py; columns weight, strata, bin, total, se_total, leftover, se_leftover)
Output: src/tables/tab_std.tex (line 1 = provenance comment); no cell is typed by hand.
"""
import os, datetime
import pandas as pd

WORK = os.environ.get('WORK', '/path/to/WORK')
V = f'{WORK}/papers_Q_v2/p2/v3_short'
CSV = os.environ.get('CSV', f'{V}/csv')
TD = os.environ.get('TD', f'{V}/src/tables')
d = pd.read_csv(f'{CSV}/weights_v4.csv')


def row(w, s, j):
    return d[(d.weight == w) & (d.strata == s) & (d.bin == j)].iloc[0]


def cell(v, s):
    return f'${v:+.3f}$ $({s:.3f})$'.replace('+0.000', '0.000')


L = [f'% generated by anc/scripts/t04_std_table.py on {datetime.date.today()} from csv/weights_v4.csv '
     '(s31_weights_v4.py); do not edit by hand\n']
L.append('\\textup{(a)}\\quad\\begin{tabular}{c rr rr rr rr}\n\\toprule\n')
L.append(' & \\multicolumn{2}{c}{$w=\\prod c_p$} & \\multicolumn{2}{c}{$w=\\Omega_E$} & \\multicolumn{2}{c}{$w=L(E,1)$}'
         ' & \\multicolumn{2}{c}{$w=|E(\\mathbb Q)_{\\mathrm{tors}}|^2$}\\\\\n')
L.append('\\cmidrule(lr){2-3}\\cmidrule(lr){4-5}\\cmidrule(lr){6-7}\\cmidrule(lr){8-9}\n')
L.append('$y$ & $\\Delta_w$ & std.\\ $L$-deciles & $\\Delta_w$ & std.\\ $L$-deciles & $\\Delta_w$ & std.\\ Tamagawa classes'
         ' & $\\Delta_w$ & std.\\ $L$-deciles\\\\\n\\midrule\n')
for j in range(6):
    cells = []
    for w, s in [('cp', 'Ldec10'), ('Om', 'Ldec10'), ('L', 'cpclass6'), ('T2', 'Ldec10')]:
        r = row(w, s, j)
        cells += [cell(r.total, r.se_total), cell(r.leftover, r.se_leftover)]
    L.append(f'$({j}/40,{j + 1}/40]$ & ' + ' & '.join(cells) + '\\\\\n')
L.append('\\bottomrule\n\\end{tabular}\n\n\\medskip\n')
L.append('\\textup{(b)}\\quad\\begin{tabular}{c rrr rrr}\n\\toprule\n')
L.append(' & \\multicolumn{3}{c}{$w=\\prod c_p$, std.\\ to quantile strata of $\\log L(E,1)$} & '
         '\\multicolumn{3}{c}{$w=\\Omega_E$, std.\\ to quantile strata of $\\log L(E,1)$}\\\\\n')
L.append('\\cmidrule(lr){2-4}\\cmidrule(lr){5-7}\n')
L.append('$y$ & $10$ & $20$ & $50$ & $10$ & $20$ & $50$\\\\\n\\midrule\n')
for j in range(6):
    cells = []
    for w in ('cp', 'Om'):
        for s in ('Ldec10', 'Ldec20', 'Ldec50'):
            r = row(w, s, j)
            cells.append(cell(r.leftover, r.se_leftover))
    L.append(f'$({j}/40,{j + 1}/40]$ & ' + ' & '.join(cells) + '\\\\\n')
L.append('\\bottomrule\n\\end{tabular}\n')
open(f'{TD}/tab_std.tex', 'w').write(''.join(L))
print(''.join(L))


==> anc/scripts/t05_std_table.log <==
% generated by anc/scripts/t05_std_table.py on 2026-10-09 from csv/weights_v4.csv (s31_weights_v4.py) and csv/strata_stress.csv, strata_stress.json (s43_strata_stress.py); do not edit by hand
\begin{tabular}{l rr rr rr rr}
\toprule
 & \multicolumn{2}{c}{$w=\prod c_p$} & \multicolumn{2}{c}{$w=\Omega_E$} & \multicolumn{2}{c}{$w=L(E,1)$} & \multicolumn{2}{c}{$w=|E(\mathbb Q)_{\mathrm{tors}}|^2$}\\
\cmidrule(lr){2-3}\cmidrule(lr){4-5}\cmidrule(lr){6-7}\cmidrule(lr){8-9}
$y$ & $\Delta_w$ & std.\ ($L$) & $\Delta_w$ & std.\ ($L$) & $\Delta_w$ & std.\ (Tam.) & $\Delta_w$ & std.\ ($L$)\\
\midrule
$(0/40,1/40]$ & $-0.106$ & $+0.125$ & $+0.037$ & $+0.007$ & $-0.222$ & $-0.185$ & $+0.030$ & $+0.029$\\
 & $(0.024)$ & $(0.013)$ & $(0.004)$ & $(0.003)$ & $(0.003)$ & $(0.003)$ & $(0.005)$ & $(0.005)$\\[1pt]
$(1/40,2/40]$ & $-0.750$ & $+0.082$ & $-0.183$ & $-0.028$ & $-0.812$ & $-0.736$ & $+0.069$ & $+0.050$\\
 & $(0.053)$ & $(0.035)$ & $(0.008)$ & $(0.007)$ & $(0.007)$ & $(0.007)$ & $(0.012)$ & $(0.011)$\\[1pt]
$(2/40,3/40]$ & $-1.214$ & $-0.109$ & $-0.259$ & $-0.005$ & $-0.958$ & $-0.849$ & $+0.032$ & $+0.003$\\
 & $(0.095)$ & $(0.052)$ & $(0.010)$ & $(0.009)$ & $(0.009)$ & $(0.009)$ & $(0.016)$ & $(0.014)$\\[1pt]
$(3/40,4/40]$ & $-1.244$ & $-0.187$ & $-0.238$ & $+0.029$ & $-0.952$ & $-0.825$ & $-0.015$ & $-0.044$\\
 & $(0.096)$ & $(0.070)$ & $(0.013)$ & $(0.012)$ & $(0.012)$ & $(0.011)$ & $(0.018)$ & $(0.017)$\\[1pt]
$(4/40,5/40]$ & $-1.283$ & $-0.380$ & $-0.203$ & $+0.058$ & $-0.745$ & $-0.629$ & $-0.113$ & $-0.138$\\
 & $(0.099)$ & $(0.065)$ & $(0.015)$ & $(0.014)$ & $(0.013)$ & $(0.012)$ & $(0.021)$ & $(0.020)$\\[1pt]
$(5/40,6/40]$ & $-0.820$ & $-0.047$ & $-0.216$ & $+0.055$ & $-0.543$ & $-0.470$ & $-0.112$ & $-0.134$\\
 & $(0.119)$ & $(0.069)$ & $(0.017)$ & $(0.016)$ & $(0.014)$ & $(0.014)$ & $(0.022)$ & $(0.022)$\\[1pt]
\bottomrule
\end{tabular}

% generated by anc/scripts/t05_std_table.py on 2026-10-09 from csv/weights_v4.csv (s31_weights_v4.py) and csv/strata_stress.csv, strata_stress.json (s43_strata_stress.py); do not edit by hand
\begin{tabular}{l r rrrrrr rr}
\toprule
 & & \multicolumn{6}{c}{std.\ change in the bin $(j/40,(j+1)/40]$} & \multicolumn{2}{c}{bins $1$--$4$: ratio (\%)}\\
\cmidrule(lr){3-8}\cmidrule(lr){9-10}
$w$ & strata & $j=0$ & $j=1$ & $j=2$ & $j=3$ & $j=4$ & $j=5$ & signed & absolute\\
\midrule
$\prod c_p$ & $10$ & $+0.125$ & $+0.082$ & $-0.109$ & $-0.187$ & $-0.380$ & $-0.047$ & $+13.2$ & $16.9$\\
 &  & $(0.013)$ & $(0.035)$ & $(0.052)$ & $(0.070)$ & $(0.065)$ & $(0.069)$ & $(1.4)$ & $(2.2)$\\[1pt]
 & $20$ & $+0.131$ & $+0.082$ & $-0.110$ & $-0.186$ & $-0.383$ & $-0.061$ & $+13.3$ & $16.9$\\
 &  & $(0.013)$ & $(0.032)$ & $(0.048)$ & $(0.065)$ & $(0.063)$ & $(0.066)$ & $(1.3)$ & $(2.1)$\\[1pt]
 & $50$ & $+0.128$ & $+0.081$ & $-0.110$ & $-0.177$ & $-0.373$ & $-0.067$ & $+12.9$ & $16.5$\\
 &  & $(0.012)$ & $(0.029)$ & $(0.043)$ & $(0.056)$ & $(0.058)$ & $(0.061)$ & $(1.2)$ & $(1.8)$\\[1pt]
 & $100$ & $+0.127$ & $+0.080$ & $-0.105$ & $-0.173$ & $-0.354$ & $-0.068$ & $+12.3$ & $15.9$\\
 &  & $(0.011)$ & $(0.026)$ & $(0.038)$ & $(0.050)$ & $(0.052)$ & $(0.056)$ & $(1.1)$ & $(1.7)$\\[1pt]
 & $200$ & $+0.127$ & $+0.079$ & $-0.103$ & $-0.181$ & $-0.335$ & $-0.080$ & $+12.0$ & $15.5$\\
 &  & $(0.010)$ & $(0.023)$ & $(0.033)$ & $(0.044)$ & $(0.047)$ & $(0.051)$ & $(1.1)$ & $(1.5)$\\[1pt]
 & $500$ & $+0.123$ & $+0.078$ & $-0.098$ & $-0.183$ & $-0.314$ & $-0.092$ & $+11.5$ & $15.0$\\
 &  & $(0.008)$ & $(0.019)$ & $(0.028)$ & $(0.036)$ & $(0.040)$ & $(0.043)$ & $(1.0)$ & $(1.3)$\\[1pt]
\midrule
$\Omega_E$ & $10$ & $+0.007$ & $-0.028$ & $-0.005$ & $+0.029$ & $+0.058$ & $+0.055$ & $-6.1$ & $13.7$\\
 &  & $(0.003)$ & $(0.007)$ & $(0.009)$ & $(0.012)$ & $(0.014)$ & $(0.016)$ & $(2.1)$ & $(2.4)$\\[1pt]
 & $20$ & $-0.006$ & $-0.041$ & $-0.014$ & $+0.020$ & $+0.052$ & $+0.046$ & $-2.0$ & $14.4$\\
 &  & $(0.003)$ & $(0.007)$ & $(0.009)$ & $(0.012)$ & $(0.014)$ & $(0.016)$ & $(2.0)$ & $(2.5)$\\[1pt]
 & $50$ & $-0.012$ & $-0.048$ & $-0.024$ & $+0.015$ & $+0.043$ & $+0.036$ & $+1.5$ & $14.7$\\
 &  & $(0.003)$ & $(0.007)$ & $(0.009)$ & $(0.012)$ & $(0.014)$ & $(0.016)$ & $(1.9)$ & $(2.5)$\\[1pt]
 & $100$ & $-0.014$ & $-0.051$ & $-0.026$ & $+0.011$ & $+0.040$ & $+0.033$ & $+2.8$ & $14.6$\\
 &  & $(0.003)$ & $(0.007)$ & $(0.009)$ & $(0.012)$ & $(0.014)$ & $(0.016)$ & $(1.9)$ & $(2.4)$\\[1pt]
 & $200$ & $-0.014$ & $-0.053$ & $-0.028$ & $+0.010$ & $+0.039$ & $+0.031$ & $+3.6$ & $14.7$\\
 &  & $(0.003)$ & $(0.007)$ & $(0.009)$ & $(0.011)$ & $(0.014)$ & $(0.016)$ & $(1.9)$ & $(2.4)$\\[1pt]
 & $500$ & $-0.015$ & $-0.052$ & $-0.029$ & $+0.008$ & $+0.039$ & $+0.031$ & $+3.7$ & $14.6$\\
 &  & $(0.003)$ & $(0.007)$ & $(0.009)$ & $(0.011)$ & $(0.014)$ & $(0.015)$ & $(1.9)$ & $(2.4)$\\[1pt]
\bottomrule
\end{tabular}

        0.46 real         0.79 user         4.64 sys
           101793792  maximum resident set size
                   0  average shared memory size
                   0  average unshared data size
                   0  average unshared stack size
               12763  page reclaims
                  72  page faults
                   0  swaps
                   0  block input operations
                   0  block output operations
                   0  messages sent
                   0  messages received
                   0  signals received
                   7  voluntary context switches
                1106  involuntary context switches
          6946050509  instructions retired
         15691767980  cycles elapsed
            62636752  peak memory footprint


==> anc/scripts/t05_std_table.py <==
"""t05_std_table.py -- Tables 5 and 6 (before 2026-10-09: Table 4 (a) and (b)) of "BSD Invariants and Murmurations of Elliptic Curves" (arXiv:2603.04604v3): (a) rank-0 weighted
changes of the mean of a_p at K = 40, bins 0-5, before and after direct standardisation, with bootstrap standard errors (Section 5);
(b) the standardised prod c_p and Omega changes with 10, 20, 50, 100, 200 and 500 quantile strata of log L(E,1), with the retained
shares on bins 1-4.

Provenance: written 2026-10-01 for arXiv:2603.04604v3 (replaces t04_std_table.py: panel (a) unchanged, panel (b) transposed and
extended to 500 strata); Python 3.11, pandas 2.3.  Read-only inputs (ANC = ../csv next to this script):
  ANC/weights_v4.csv       (s31_weights_v4.py; columns weight, strata, bin, total, se_total, leftover, se_leftover)  -> panel (a)
  ANC/strata_stress.csv    (s43_strata_stress.py; columns weight, strata, n_strata, bin, leftover, se_leftover)       -> panel (b)
  ANC/strata_stress.json   (s43_strata_stress.py; retained shares on bins 1-4 with SEs)                              -> panel (b)
Outputs: src/tables/tab_std_a.tex (Table 5; panel (a) before) and tab_std_b.tex (Table 6; panel (b) before) (line 1 = provenance
comment); no cell is typed by hand. Revised 2026-10-09: the two panels are written as two tables, with each standard error in a row
below its value, so that they are set at \small without scaling (same numbers); the header of the last two columns of Table 6 says
"ratio" (standardised over unstandardised change) instead of "retained".
"""
import json, os, datetime
import pandas as pd

HERE = os.path.dirname(os.path.abspath(__file__))
ANC = os.environ.get('ANC', os.path.join(HERE, '..', 'csv'))
TD = os.environ.get('TD', os.path.join(HERE, '..', '..', 'tables'))
d = pd.read_csv(f'{ANC}/weights_v4.csv')
s = pd.read_csv(f'{ANC}/strata_stress.csv')
sj = json.load(open(f'{ANC}/strata_stress.json'))
KS = (10, 20, 50, 100, 200, 500)


def row(df, w, st, j):
    return df[(df.weight == w) & (df.strata == st) & (df.bin == j)].iloc[0]


def cell(v, e):
    return f'${v:+.3f}$ $({e:.3f})$'.replace('+0.000', '0.000')


def pct(v, e, sign=True):
    return (f'${100 * v:+.1f}$' if sign else f'${100 * v:.1f}$') + f' $({100 * e:.1f})$'


PROV = (f'% generated by anc/scripts/t05_std_table.py on {datetime.date.today()} from csv/weights_v4.csv (s31_weights_v4.py) and '
        'csv/strata_stress.csv, strata_stress.json (s43_strata_stress.py); do not edit by hand\n')


def two_rows(label, vals):
    """one table row of values and, below it, one row of standard errors in parentheses."""
    top = label + ' & ' + ' & '.join(v for v, _ in vals) + '\\\\\n'
    bot = ' & '.join([''] * label.count('&') + ['']) + ' & ' + ' & '.join(e for _, e in vals) + '\\\\[1pt]\n'
    return top + bot


def c2(v, e):
    return (f'${v:+.3f}$'.replace('+0.000', '0.000'), f'$({e:.3f})$')


def p2(v, e, sign=True):
    return ((f'${100 * v:+.1f}$' if sign else f'${100 * v:.1f}$'), f'$({100 * e:.1f})$')


# ---------------- Table 5: panel (a) before 2026-10-09
L = [PROV]
L.append('\\begin{tabular}{l rr rr rr rr}\n\\toprule\n')
L.append(' & \\multicolumn{2}{c}{$w=\\prod c_p$} & \\multicolumn{2}{c}{$w=\\Omega_E$} & \\multicolumn{2}{c}{$w=L(E,1)$}'
         ' & \\multicolumn{2}{c}{$w=|E(\\mathbb Q)_{\\mathrm{tors}}|^2$}\\\\\n')
L.append('\\cmidrule(lr){2-3}\\cmidrule(lr){4-5}\\cmidrule(lr){6-7}\\cmidrule(lr){8-9}\n')
L.append('$y$ & $\\Delta_w$ & std.\\ ($L$) & $\\Delta_w$ & std.\\ ($L$) & $\\Delta_w$ & std.\\ (Tam.) & $\\Delta_w$ & std.\\ ($L$)\\\\\n\\midrule\n')
for j in range(6):
    vals = []
    for w, st in [('cp', 'Ldec10'), ('Om', 'Ldec10'), ('L', 'cpclass6'), ('T2', 'Ldec10')]:
        r = row(d, w, st, j)
        vals += [c2(r.total, r.se_total), c2(r.leftover, r.se_leftover)]
    L.append(two_rows(f'$({j}/40,{j + 1}/40]$', vals))
L.append('\\bottomrule\n\\end{tabular}\n')
open(f'{TD}/tab_std_a.tex', 'w').write(''.join(L))
print(''.join(L))

# ---------------- Table 6: panel (b) before 2026-10-09
L = [PROV]
L.append('\\begin{tabular}{l r rrrrrr rr}\n\\toprule\n')
L.append(' & & \\multicolumn{6}{c}{std.\\ change in the bin $(j/40,(j+1)/40]$} & \\multicolumn{2}{c}{bins $1$--$4$: ratio (\\%)}\\\\\n')
L.append('\\cmidrule(lr){3-8}\\cmidrule(lr){9-10}\n')
L.append('$w$ & strata & $j=0$ & $j=1$ & $j=2$ & $j=3$ & $j=4$ & $j=5$ & signed & absolute\\\\\n\\midrule\n')
for w, wl in (('cp', '$\\prod c_p$'), ('Om', '$\\Omega_E$')):
    for i, k in enumerate(KS):
        vals = [c2(row(s, w, f'Ldec{k}', j).leftover, row(s, w, f'Ldec{k}', j).se_leftover) for j in range(6)]
        x = sj[f'{w}|Ldec{k}']
        vals += [p2(x['retained_signed_bins1to4'], x['retained_signed_bins1to4_se']),
                 p2(x['retained_abs_bins1to4'], x['retained_abs_bins1to4_se'], False)]
        L.append(two_rows(f'{wl if i == 0 else ""} & ${k}$', vals))
    if w == 'cp':
        L.append('\\midrule\n')
L.append('\\bottomrule\n\\end{tabular}\n')
open(f'{TD}/tab_std_b.tex', 'w').write(''.join(L))
print(''.join(L))


==> anc/scripts/t06_dilation_table.log <==
% generated by anc/scripts/t06_dilation_table.py on 2026-10-09 from csv/dilation_fixedbins.json (s70_dilation_fixedbins.py); do not edit by hand
\textup{(a)}\quad\begin{tabular}{r r ccc cc cc}
\toprule
 & & \multicolumn{3}{c}{correlation} & \multicolumn{2}{c}{$c_q$} & \multicolumn{2}{c}{$\chi^2/\mathrm{dof}$}\\
\cmidrule(lr){3-5}\cmidrule(lr){6-7}\cmidrule(lr){8-9}
$q$ & bins & bin-av. & point & good $q$ & bin-av. & point & bin-av. & point\\
\midrule
$2$ & $50$ & $0.749$ & $0.749$ & $0.508$ & $0.269$ & $0.269$ & $936.2$ & $937.5$\\
$3$ & $33$ & $0.950$ & $0.941$ & $0.942$ & $0.333$ & $0.322$ & $80.7$ & $88.6$\\
$5$ & $20$ & $0.988$ & $0.988$ & $0.982$ & $0.598$ & $0.586$ & $99.9$ & $46.6$\\
$7$ & $14$ & $0.993$ & $0.994$ & $0.991$ & $0.769$ & $0.718$ & $48.2$ & $17.4$\\
$11$ & $9$ & $0.999$ & $0.996$ & $0.998$ & $0.876$ & $0.861$ & $4.8$ & $13.7$\\
\bottomrule
\end{tabular}

\medskip
\textup{(b)}\quad\begin{tabular}{r r c cc c c c c}
\toprule
 & & \multicolumn{5}{c}{all rank-$0$ classes, bin-averaged} & good $q$ & $W_1$, $W_2$\\
\cmidrule(lr){3-7}
$q$ & bins & $s_{\max}$ (point) & $\rho_{\max}$ & $\rho(q)$ (point) & $\rho\ge\rho_{\max}-0.01$ & $\rho\ge0.97$ & $s_{\max}$ & $s_{\max}$\\
\midrule
$2$ & $41$ & $1.75$ (1.80) & $0.866$ & $0.743$ (0.742) & $[1.75,1.85]$ & --- & $1.60$$^{\dagger}$ & $1.80$, $1.75$\\
$3$ & $27$ & $2.90$ (2.95) & $0.982$ & $0.964$ (0.955) & $[2.85,2.95]$ & $[2.85,2.95]$ & $2.90$ & $2.90$, $2.90$\\
$5$ & $16$ & $5.10$ (5.05) & $0.985$ & $0.978$ (0.978) & $[5.00,5.25]$ & $[5.00,5.25]$ & $5.15$ & $5.10$, $5.10$\\
$7$ & $11$ & $7.10$ (7.00) & $0.993$ & $0.991$ (0.993) & $[6.95,7.25]$ & $[6.80,7.35]$ & $7.15$ & $7.05$, $7.10$\\
$11$ & $7$ & $11.05$ (11.05) & $0.998$ & $0.998$ (0.991) & $[10.80,11.30]$ & $[10.55,11.55]$ & $11.10$ & $11.10$, $11.05$\\
\bottomrule
\end{tabular}

        0.03 real         0.02 user         0.01 sys
            16678912  maximum resident set size
                   0  average shared memory size
                   0  average unshared data size
                   0  average unshared stack size
                1818  page reclaims
                  71  page faults
                   0  swaps
                   0  block input operations
                   0  block output operations
                   0  messages sent
                   0  messages received
                   0  signals received
                   2  voluntary context switches
                  20  involuntary context switches
           261988990  instructions retired
           102090764  cycles elapsed
             9617864  peak memory footprint


==> anc/scripts/t06_dilation_table.py <==
"""t06_dilation_table.py -- Table 3 of "BSD Invariants and Murmurations of Elliptic Curves" (arXiv:2603.04604v3, revision of
2026-10-09): Cov(a_p, a_q | y) against the rank-0 profile dilated by s, (a) at s = q, bin-averaged and point evaluation, (b) the scan
of s over [0.8q, 1.2q] on fixed bins. No cell is typed by hand.

Provenance: written 2026-10-09; Python 3.11. Read-only input (ANC = ../csv next to this script):
  ANC/dilation_fixedbins.json   (s70_dilation_fixedbins.py): "A_s_eq_q", "B_fixed_scan", "C_out_of_window"
Output: src/tables/tab_dil.tex (line 1 = provenance comment).
"""
import json, os, datetime

HERE = os.path.dirname(os.path.abspath(__file__))
ANC = os.environ.get('ANC', os.path.join(HERE, '..', 'csv'))
TD = os.environ.get('TD', os.path.join(HERE, '..', '..', 'tables'))
J = json.load(open(f'{ANC}/dilation_fixedbins.json'))
QS = ('2', '3', '5', '7', '11')


def iv(runs):
    return '---' if not runs else '$\\cup$'.join(f'$[{a:.2f},{b:.2f}]$' for a, b in runs)


def sv(x, end=False):
    return f'${x:.2f}$' + ('$^{\\dagger}$' if end else '')


L = [f'% generated by anc/scripts/t06_dilation_table.py on {datetime.date.today()} from csv/dilation_fixedbins.json '
     '(s70_dilation_fixedbins.py); do not edit by hand\n']
L.append('\\textup{(a)}\\quad\\begin{tabular}{r r ccc cc cc}\n\\toprule\n')
L.append(' & & \\multicolumn{3}{c}{correlation} & \\multicolumn{2}{c}{$c_q$} & \\multicolumn{2}{c}{$\\chi^2/\\mathrm{dof}$}\\\\\n')
L.append('\\cmidrule(lr){3-5}\\cmidrule(lr){6-7}\\cmidrule(lr){8-9}\n')
L.append('$q$ & bins & bin-av. & point & good $q$ & bin-av. & point & bin-av. & point\\\\\n\\midrule\n')
for q in QS:
    A = J['A_s_eq_q'][q]
    a, p, g = A['all']['binavg'], A['all']['point'], A['good_q']['binavg']
    L.append(f'${q}$ & ${a["n_bins"]}$ & ${a["corr"]:.3f}$ & ${p["corr"]:.3f}$ & ${g["corr"]:.3f}$ & ${a["c_q"]:.3f}$ & ${p["c_q"]:.3f}$'
             f' & ${a["chi2_dof"]:.1f}$ & ${p["chi2_dof"]:.1f}$\\\\\n')
L.append('\\bottomrule\n\\end{tabular}\n\n\\medskip\n')
L.append('\\textup{(b)}\\quad\\begin{tabular}{r r c cc c c c c}\n\\toprule\n')
L.append(' & & \\multicolumn{5}{c}{all rank-$0$ classes, bin-averaged} & good $q$ & $W_1$, $W_2$\\\\\n')
L.append('\\cmidrule(lr){3-7}\n')
L.append('$q$ & bins & $s_{\\max}$ (point) & $\\rho_{\\max}$ & $\\rho(q)$ (point) & $\\rho\\ge\\rho_{\\max}-0.01$ & $\\rho\\ge0.97$ & $s_{\\max}$'
         ' & $s_{\\max}$\\\\\n\\midrule\n')
for q in QS:
    B = J['B_fixed_scan'][q]
    b, p, g = B['all']['binavg_fixed'], B['all']['point_fixed'], B['good_q']['binavg_fixed']
    C = J['C_out_of_window'][q]['all_binavg']
    L.append(f'${q}$ & ${b["n_bins"]}$ & {sv(b["argmax"], b["at_window_end"])} ({p["argmax"]:.2f}) & ${b["corr_max"]:.3f}$'
             f' & ${b["corr_at_q"]:.3f}$ ({p["corr_at_q"]:.3f}) & {iv(b["near_max"])} & {iv(b["ge097"])} & {sv(g["argmax"], g["at_window_end"])}'
             f' & ${C["W1_argmax"]:.2f}$, ${C["W2_argmax"]:.2f}$\\\\\n')
L.append('\\bottomrule\n\\end{tabular}\n')
open(f'{TD}/tab_dil.tex', 'w').write(''.join(L))
print(''.join(L))


==> anc/scripts/tam_vs_L.log <==
bin  y      D1     cp-change  cp|Ldec-std   L-change  L|cpclass-std   Om-change  Om|Ldec-std
 0 0.0125 +1.310   -0.106     +0.125       -0.222     -0.185        +0.037     +0.007
 1 0.0375 +1.798   -0.750     +0.082       -0.812     -0.736        -0.183     -0.028
 2 0.0625 +1.434   -1.214     -0.109       -0.958     -0.849        -0.259     -0.005
 3 0.0875 +0.637   -1.244     -0.187       -0.952     -0.825        -0.238     +0.029
 4 0.1125 -0.035   -1.283     -0.380       -0.745     -0.629        -0.203     +0.058
 5 0.1375 -0.979   -0.820     -0.047       -0.543     -0.470        -0.216     +0.055
retained share bins 1-4: cp after L-decile std = 0.13 ; L after cp-class std = 0.88 ; Om after L-decile std = -0.06
corr(log cp, log L) on rank-0 reps = 0.328 ; sd(log Om | T=1) = 1.08


==> anc/scripts/tam_vs_L.py <==
"""tam_vs_L.py -- Section 5 of "BSD Invariants and Murmurations of Elliptic Curves" (v3), 2026-10-01.  On rank-0 class representatives
(K=40, good primes): is the prod c_p weighting change removed by direct standardisation to deciles of log L(E,1), and does the L(E,1)
weighting change survive standardisation to Tamagawa classes?  Also the Omega weight.  Single process; set WORK to the root of the data
tree; prints the table (shipped as tam_vs_L.log)."""
import numpy as np, pandas as pd, os
WORK=os.environ.get('WORK','/path/to/WORK')
D=f'{WORK}/papers_Q_v2/data_pN'
reps=pd.read_csv(f'{D}/reps.csv'); b=pd.read_parquet(f'{WORK}/audit/q_data/ecdata_allbsd.parquet',columns=['N','rank','L1','cp','om','tors'])
b=b[b.N<100000].reset_index(drop=True); r=b.loc[reps.ap_row.values].reset_index(drop=True)
idx=np.nonzero(r['rank'].values==0)[0]
Z=np.load(f'{D}/binsums_K40.npz'); S1=Z['S1'][idx]; n=Z['n'][idx]; del Z
cp=r.cp.values[idx].astype(float); L=r.L1.values[idx]; om=r.om.values[idx]
lnL=np.log(L)
Ldec=np.digitize(lnL,np.quantile(lnL,np.linspace(0,1,11)[1:-1]))
cpc=np.select([cp==1,cp==2,cp<=4,cp<=8,cp<=16],[0,1,2,3,4],5)
def Dw(w,mask=None):
    m=np.ones(len(w),bool) if mask is None else mask
    return (w[m,None]*S1[m]).sum(0)/(w[m,None]*n[m]).sum(0)
def standardised(w,strata,ns):
    # weighted mean within each stratum, recombined with the UNWEIGHTED pair shares of the strata
    num=np.zeros(S1.shape[1]); den=np.zeros(S1.shape[1])
    for s in range(ns):
        m=strata==s
        if m.sum()==0: continue
        share=n[m].sum(0); num+=share*Dw(w,m); den+=share
    return num/den
one=np.ones(len(idx)); D1=Dw(one)
print('bin  y      D1     cp-change  cp|Ldec-std   L-change  L|cpclass-std   Om-change  Om|Ldec-std')
for bb in range(6):
    pass
cp_tot=Dw(cp)-D1; cp_std=standardised(cp,Ldec,10)-standardised(one,Ldec,10)
L_tot=Dw(L)-D1; L_std=standardised(L,cpc,6)-standardised(one,cpc,6)
om_tot=Dw(om)-D1; om_std=standardised(om,Ldec,10)-standardised(one,Ldec,10)
y=(np.arange(40)+.5)/40
for bb in range(6):
    print(f'{bb:2d} {y[bb]:.4f} {D1[bb]:+.3f}   {cp_tot[bb]:+.3f}     {cp_std[bb]:+.3f}       {L_tot[bb]:+.3f}     {L_std[bb]:+.3f}        {om_tot[bb]:+.3f}     {om_std[bb]:+.3f}')
sl=slice(1,5)
print('retained share bins 1-4: cp after L-decile std = %.2f ; L after cp-class std = %.2f ; Om after L-decile std = %.2f' % (
   cp_std[sl].sum()/cp_tot[sl].sum(), L_std[sl].sum()/L_tot[sl].sum(), om_std[sl].sum()/om_tot[sl].sum()))
print('corr(log cp, log L) on rank-0 reps = %.3f ; sd(log Om | T=1) = %.2f' % (np.corrcoef(np.log(cp),lnL)[0,1], np.log(om[(r.tors.values[idx]==1)]).std()))


==> anc/scripts/xcheck_profile.py <==
"""murmuration profile at scale from data_pN chunks.
K = 40 bins of y = p/N on (0,1]; good primes only (p does not divide N); pairs-weighted means.
Outputs: rank-0 and rank-1 mean a_p per bin, root-number-weighted all-rank D(y), and rank-0 means by quartile of log L(E,1).
"""
import os, time, json
import numpy as np, pandas as pd
D = '/path/to/WORK/data_pN'
P = np.load(f'{D}/primes.npy').astype(np.int64)
reps = pd.read_csv(f'{D}/reps.csv')
bsd = pd.read_parquet('/path/to/WORK/cremona_inputs/ecdata_allbsd.parquet')
print(list(bsd.columns)[:20], len(bsd))
# take the N<1e5 block in ecdata order and index by ap_row
Ncol = [c for c in bsd.columns if c.lower() in ('n', 'conductor')][0]
sub = bsd[bsd[Ncol] < 100000].reset_index(drop=True)
assert len(sub) == 657396, len(sub)
row = reps.ap_row.values
rk = sub.loc[row, [c for c in sub.columns if c.lower() == 'rank'][0]].values.astype(int)
Lcol = [c for c in sub.columns if c.lower().startswith('l')][0]
L = sub.loc[row, Lcol].values.astype(float)
N = reps.N.values.astype(np.int64)
assert np.array_equal(N, sub.loc[row, Ncol].values.astype(np.int64))
print('columns used:', Ncol, Lcol, '| rank counts', np.bincount(rk))
K = 40
bounds = [tuple(map(int, l.split())) for l in open(f'{D}/chunks/bounds.txt')]
S1 = np.zeros((len(reps), K)); n = np.zeros((len(reps), K))
t0 = time.time()
for k, lo, hi in bounds:
    M = np.load(f'{D}/chunks/ap_chunk_{k:02d}.npy', mmap_mode='r')
    for s in range(0, hi - lo, 1000):
        blk = np.asarray(M[s:s+1000], dtype=np.int64)
        rows = np.arange(lo + s, lo + s + len(blk))
        Nb = N[rows]
        edges = (Nb[:, None] * np.arange(K + 1)[None, :]) / K          # y edges in p
        idx = np.searchsorted(P, edges, side='right').reshape(len(blk), K + 1)  # primes <= edge
        # zero out bad primes (p | N): their stored a_p is 0,+-1; exclude from sums and counts
        bad = (Nb[:, None] % P[None, :] == 0)
        good = ~bad
        A = np.where(good, blk, 0)
        C = np.concatenate([np.zeros((len(blk), 1)), np.cumsum(A, axis=1)], axis=1)
        G = np.concatenate([np.zeros((len(blk), 1)), np.cumsum(good, axis=1)], axis=1)
        S1[rows] = np.take_along_axis(C, idx[:, 1:], 1) - np.take_along_axis(C, idx[:, :-1], 1)
        n[rows] = np.take_along_axis(G, idx[:, 1:], 1) - np.take_along_axis(G, idx[:, :-1], 1)
    print(f'chunk {k} done {time.time()-t0:.0f}s', flush=True)
np.savez('/path/to/WORK/cache/xcheck_binsums.npz', S1=S1, n=n, rk=rk, L=L, N=N)
eps = np.where(rk % 2 == 0, 1.0, -1.0)
y = (np.arange(K) + 0.5) / K
out = {'y': y.tolist()}
for name, m in [('rank0', rk == 0), ('rank1', rk == 1)]:
    out[name] = (S1[m].sum(0) / n[m].sum(0)).tolist()
out['D_all_eps'] = ((eps[:, None] * S1).sum(0) / n.sum(0)).tolist()
out['pairs_rank0'] = n[rk == 0].sum(0).tolist()
m0 = rk == 0
q = np.quantile(np.log(L[m0]), [0.25, 0.5, 0.75])
qi = np.digitize(np.log(L[m0]), q)
for j in range(4):
    mm = np.zeros(len(reps), bool); mm[np.nonzero(m0)[0][qi == j]] = True
    out[f'rank0_Lq{j+1}'] = (S1[mm].sum(0) / n[mm].sum(0)).tolist()
json.dump(out, open('/path/to/WORK/cache/xcheck_profile.json', 'w'), indent=1)
print('bin   y     pairs(r0)   rank0    rank1    D_eps   | rank0 by L quartile: Q1 Q2 Q3 Q4')
for b in range(K):
    print(f'{b:2d} {y[b]:.4f} {out["pairs_rank0"][b]:11.0f} {out["rank0"][b]:+8.3f} {out["rank1"][b]:+8.3f} {out["D_all_eps"][b]:+8.3f} | '
          + ' '.join(f'{out[f"rank0_Lq{j+1}"][b]:+7.3f}' for j in range(4)))


==> anc/zeros_test/zeros_joint_test.log <==
groups (|Sha| >= 4, |Sha| < 4): 1000 1000
raw Hotelling T2 = 47.75, F = 9.53, p = 5.36e-09
joint test of the indicator given the covariates: T2 = 5.85, F = 1.17, p = 0.323 (df 5, 1988)
Wilks lambda = 0.9971, F = 1.17
R^2 of the indicator on the covariates: 0.822


==> anc/zeros_test/zeros_joint_test.py <==
"""Zero-shift test of Section 7.3: is the |Sha|_an >= 4 indicator significant for the first five zeros, given the other invariants?

Inputs: zeros_sha1.csv.gz, zeros_sha4.csv.gz (this directory; 1,000 + 1,000 rank-0 curves with 10^4 <= N <= 5*10^4 and their
first five zeros, the sample of arXiv:2603.04604v1) and Cremona's allbsd files (ecdata) for the invariants.
Usage: python zeros_joint_test.py /path/to/allbsd_directory
Covariates: N/10^4, log L(E,1), log Omega, log prod c_p, log |T|, 1(Delta_min > 0); indicator 1(|Sha|_an >= 4), |Sha|_an rounded.
Prints the raw Hotelling T^2 between the two groups and the joint test of the indicator in the multivariate regression of the
five zeros on [1, covariates, indicator] (Wald T^2 with Hotelling's F transform; Wilks' lambda as a cross-check).
Expected output: zeros_joint_test.log. Single process, < 1 GB."""
import glob, gzip, os, sys
for v in ('VECLIB_MAXIMUM_THREADS', 'OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS'):
    os.environ.setdefault(v, '1')
import numpy as np, pandas as pd
from scipy import stats

HERE = os.path.dirname(os.path.abspath(__file__))
Z = pd.concat([pd.read_csv(os.path.join(HERE, f'zeros_{g}.csv.gz')) for g in ('sha1', 'sha4')], ignore_index=True)
want = set(Z.label)

def disc(a1, a2, a3, a4, a6):
    b2 = a1 * a1 + 4 * a2; b4 = 2 * a4 + a1 * a3; b6 = a3 * a3 + 4 * a6
    b8 = a1 * a1 * a6 + 4 * a2 * a6 - a1 * a3 * a4 + a2 * a3 * a3 - a4 * a4
    return -b2 * b2 * b8 - 8 * b4 ** 3 - 27 * b6 * b6 + 9 * b2 * b4 * b6

rows = {}
for f in sorted(glob.glob(os.path.join(sys.argv[1], 'allbsd.*'))):
    lo = int(f.rsplit('.', 1)[1].split('-')[0])
    if lo > 50000:
        continue
    with (gzip.open(f, 'rt') if f.endswith('.gz') else open(f)) as fh:
        for line in fh:
            t = line.split()
            lab = t[0] + t[1] + t[2]
            if lab in want:
                a = [int(x) for x in t[3].strip('[]').split(',')]
                rows[lab] = dict(N=int(t[0]), rank=int(t[4]), tors=int(t[5]), cp=int(t[6]), om=float(t[7]), L1=float(t[8]),
                                 sha_an=float(t[10]), dsign=np.sign(disc(*a)))
M = Z.merge(pd.DataFrame.from_dict(rows, orient='index').rename_axis('label').reset_index(), on='label', how='left')
assert len(M) == 2000 and M.N.notna().all(), 'labels missing from allbsd'
assert ((M['rank'] == 0) & (M.N >= 10**4) & (M.N <= 5 * 10**4)).all()
G = M[['zero_1', 'zero_2', 'zero_3', 'zero_4', 'zero_5']].values.astype(float)
ind = np.rint(M.sha_an.values) >= 4
print('groups (|Sha| >= 4, |Sha| < 4):', int(ind.sum()), int((~ind).sum()))

def hotelling(a, b):
    n1, n2, k = len(a), len(b), a.shape[1]; d = a.mean(0) - b.mean(0)
    S = ((n1 - 1) * np.cov(a.T) + (n2 - 1) * np.cov(b.T)) / (n1 + n2 - 2); T2 = n1 * n2 / (n1 + n2) * d @ np.linalg.solve(S, d)
    F = T2 * (n1 + n2 - k - 1) / (k * (n1 + n2 - 2)); return T2, F, stats.f.sf(F, k, n1 + n2 - k - 1)

print('raw Hotelling T2 = %.2f, F = %.2f, p = %.3g' % hotelling(G[ind], G[~ind]))
cov = np.column_stack([M.N.values / 1e4, np.log(M.L1.values), np.log(M.om.values), np.log(M.cp.values.astype(float)),
                       np.log(M.tors.values.astype(float)), (M.dsign.values > 0) * 1.])
one = np.ones(len(M)); XB = np.column_stack([one, cov]); XC = np.column_stack([one, cov, ind * 1.])
n, q = XC.shape; k = 5
Bc = np.linalg.lstsq(XC, G, rcond=None)[0]; E = G - XC @ Bc; Sig = E.T @ E / (n - q)
bC = Bc[-1]; v = np.linalg.inv(XC.T @ XC)[-1, -1]
T2 = bC @ np.linalg.solve(Sig, bC) / v; F = T2 * (n - q - k + 1) / (k * (n - q)); pF = stats.f.sf(F, k, n - q - k + 1)
print('joint test of the indicator given the covariates: T2 = %.2f, F = %.2f, p = %.3f (df %d, %d)' % (T2, F, pF, k, n - q - k + 1))
E0 = G - XB @ np.linalg.lstsq(XB, G, rcond=None)[0]; lam = np.linalg.det(E.T @ E) / np.linalg.det(E0.T @ E0)
print('Wilks lambda = %.4f, F = %.2f' % (lam, (1 - lam) / lam * (n - q - k + 1) / k))
r2 = 1 - ((ind - XB @ np.linalg.lstsq(XB, ind * 1., rcond=None)[0]) ** 2).sum() / ((ind - ind.mean()) ** 2).sum()
print('R^2 of the indicator on the covariates: %.3f' % r2)


==> anc/zeros_test/zeros_sha1.csv <==
label,conductor,sha,zero_1,zero_2,zero_3,zero_4,zero_5
28830bk2,28830,,0.4637214679969474,1.8476442322134972,2.416357960551977,3.033646654337645,3.8323149560019374
34710r1,34710,,0.612528219120577,1.5800419398583472,2.1217490853741765,2.63026406429708,3.61446176096797
30030s2,30030,,0.50555928517133,1.5475139748305082,2.3261311324313283,2.632985050790012,3.7304801857098937
17541a1,17541,,0.4812174646649509,1.8199571780860424,2.8276637559756637,3.529203288257122,3.974650036543608
12992g1,12992,,0.6586500750854611,1.409588391892612,2.65709615778178,3.2635375978425145,4.103658052161336
45630dm1,45630,,0.4365604310296476,1.5754951047711074,2.5473311906680465,2.674369095824659,3.5187425054609776
45624f1,45624,,0.4616585456533357,1.578121101949364,1.8616811209358275,2.897809302434325,3.5269737150520086
28512k1,28512,,0.5835842837113887,1.2615507580339909,2.393123366869986,3.1779709989205003,3.7985424092039466
25256b1,25256,,0.5493631383869797,1.617728555109352,2.3083624178543687,3.1902776090428233,3.657632720656693
25032b1,25032,,0.5320537572260946,1.8039050581865013,2.345749859698117,2.860079967416823,3.651613996364176
44205m2,44205,,0.6895988523028791,1.336526783183217,1.839147618971765,3.0008369851857424,3.519715671427548
33951a1,33951,,0.7230395232327282,1.2150341011583805,1.9918813300319016,2.729790848679841,3.675133684650063
46200bd1,46200,,0.5705485430080444,1.485609841067344,2.1337374169379473,2.9685961613431573,3.5334518533200026
17640bu2,17640,,0.5821720582898706,1.6696279011666777,2.4126148549839854,3.0375978127121925,4.094699548557401
16170z4,16170,,0.7005392860155553,1.6242075618356466,2.3012655125930905,3.1384833520278335,3.658162223175168
34608y1,34608,,0.4776498012943193,1.754943556152284,2.0873964400961995,2.9431685088202357,3.629059351980686
10530b2,10530,,0.736695752479136,1.532219025772065,2.3442389806732535,3.4498233841732144,4.129746101796627
35448h2,35448,,0.5333729612175375,1.2825807658955457,2.34265841729939,2.7393956910818815,3.7352693481370807
47208v1,47208,,0.4329177703475579,1.5312771159224212,2.2728674644604325,2.713428396731615,3.593673341907561
31902b2,31902,,0.6940273891668767,1.3455070708878338,2.18924293294549,2.957192290574312,3.48231293912977
41890d1,41890,,0.4074764016550034,1.8469781000167131,2.347447552718222,3.1531083658337593,3.4144795928150415
29285a1,29285,,0.5088045278098434,1.4650703058578074,2.32803626358509,3.1103781927376986,3.626678107306361
43560br2,43560,,0.5593691694084555,1.2674170648679135,2.326004331931472,2.748564474284649,3.7482776986435056
11040c1,11040,,0.8168550550471991,1.4071776089258492,2.6234997510910034,3.4081207243725657,4.202422954142094
21736a1,21736,,0.6730639874003828,1.6043638922274113,2.422851836308837,2.8249897565692663,3.902925162576139
28656h1,28656,,0.6201481693424284,1.1720631928183138,2.3676535366103053,3.304054711945355,3.7523999931290746
41664ed1,41664,,0.6589199074078351,1.279971269890666,2.234664050862193,3.063377410173416,3.647582850418985
20592n6,20592,,0.6628623374272138,1.6643184078857305,2.2727172933518887,3.02250237390399,3.925152754411102
11788a2,11788,,0.6644340017810464,1.78144329180941,2.445252990350127,3.4435127461329103,3.847536870278418
24024r4,24024,,0.6492727536242455,1.4960130718536675,2.3656640956178308,3.3318037502467632,3.539589392952621
29151a1,29151,,0.5532886076252908,1.4860735009424388,2.410495810210705,3.2353334221988916,3.802010509185493
15456p3,15456,,0.6761853641364723,1.371324670035392,2.353376802057028,3.706662317737937,3.8681821627542377
20520q1,20520,,0.613191292155534,1.622820916119963,2.22485625371337,3.317938973195851,3.775399877689779
23232k1,23232,,0.6743982757907361,1.2878348529338837,2.382772147655487,3.1838565031066537,3.6193494154140353
15680di3,15680,,0.6226994877215475,1.5875856741331518,2.65806145966053,2.999125150963664,3.907759322784841
43932a1,43932,,0.6382346171885729,1.2809077999554574,1.9961336618289351,2.978777031414211,3.604550899937749
31570h1,31570,,0.515976388938725,1.7664301968179643,2.391071420162916,3.118835068307817,3.683124479837715
39872bk1,39872,,0.7010758819524199,0.9077826053835452,2.376694307662546,2.8473827429115772,3.8056157566607
35739f1,35739,,0.7144410309847444,1.0765978870913386,2.1570081980898976,3.216960718855262,3.769386447966099
48416j1,48416,,0.4535499012563377,1.5400490378960967,1.983257053885609,2.884078573435545,3.4991568718105555
23712f1,23712,,0.6904667192138731,1.3903681212104857,2.3932920172810555,2.8779132021591067,3.942403866909444
23730i2,23730,,0.6764832539483905,1.3358219237998128,2.107210988178849,2.861688006669283,4.016371743753552
26928j1,26928,,0.5146982537116855,1.5766206150874496,2.139889135956764,3.063836888410151,3.994617955759168
45120cp1,45120,,0.5901783944573253,1.337831350043416,2.287755763158202,2.9281308446079493,3.5756850698962808
11568h1,11568,,0.724676332436502,1.664424400776625,2.4060239046812057,3.2497668489813805,4.46224021166563
25284f1,25284,,0.702756182057783,1.014291986823082,2.500565629452467,3.1170660024508834,3.836319487541914
16240c2,16240,,0.6660054738167673,1.818812110926956,2.5584976663812995,3.0697578778490424,3.9611909966915846
32490x2,32490,,0.6707310597412288,1.503916225861758,1.9449167428538203,2.75925887003541,3.782433530315757
47085a1,47085,,0.447003707755357,1.5555372182279823,2.30882881116122,3.116044731810689,3.690544741228223
23520x4,23520,,0.6150186269078404,1.7079302622005343,2.313215554691851,3.1419039526954293,3.504948968999088
29378c1,29378,,0.6677692919038236,1.3451618761755526,2.307387704961002,3.1324087707325816,3.612363683059811
13578d1,13578,,0.6369661984499544,1.4697660100646317,2.619860352948308,3.27443531434983,3.595134487375617
36938f2,36938,,0.4272149207536131,1.6529476940631866,2.2569454982876778,3.056905078701675,3.842830653302371
37310b1,37310,,0.5232643422205001,1.6681284122169018,2.2019503619521856,2.8453689329326153,3.532348801381886
29700w1,29700,,0.5188856520690024,1.42743227398023,2.3034345787018538,3.183925137855113,3.488850179128349
45325d1,45325,,0.6607283328194171,0.9715451325755566,2.103702220134437,3.022555436939001,3.606269267387688
12403e1,12403,,0.6174468819517642,1.6901751779951155,2.7950295247137547,3.7325027054175735,4.215315641835332
13062c1,13062,,0.6830412233248353,1.5343916229903698,2.147842616774142,3.4130399161949754,3.8086872277781367
15694c2,15694,,0.7188647349830717,1.2720597558654845,2.716841872781515,3.41164190415293,4.239742865785956
27032a1,27032,,0.6532119770999998,1.1469000689685345,2.076286974363029,3.322725552134216,3.83366621658206
49728cx2,49728,,0.6157437434885651,1.15387900499627,1.920640752185136,3.169903639703989,3.6166635174304247
22110c1,22110,,0.6408168552443385,1.5687695411033928,2.116810201667249,3.1185858910903335,3.697010894306004
21385m1,21385,,0.5986645184457302,1.6092734378762543,2.289349294267595,2.931484212167561,3.743586141616106
16065c1,16065,,0.5383899069856852,1.626338397152722,2.6453887978568673,3.4895975133404136,3.95125256665051
44802d1,44802,,0.60495860199444,1.434302296023816,1.985901994165033,2.768540322780609,3.24188354332
16215b1,16215,,0.5173024830874056,1.653820340987295,2.5133470399305224,3.288893438875675,4.293114202097058
40320df1,40320,,0.6704151900485158,1.2143714181147516,2.325488132424653,2.863425260409713,3.5480587892234325
15300v1,15300,,0.67203783034347,1.6816909718327224,2.3633939949795604,3.148904991336167,4.231216205283999
41600bg1,41600,,0.4895008051535114,1.7835801029577851,2.0122796026989818,3.231832781806588,3.4043135987594724
11154r1,11154,,0.7861150235403329,1.3735683471895754,2.664899168536067,3.258212932385504,4.029924066737294
31850cd1,31850,,0.5729287257418036,1.3071462740190327,2.4810254592448473,2.916241849772632,3.82511998526752
17712d1,17712,,0.6264790243003517,1.6258514910005033,2.36964195035398,3.0551147367805243,4.240613525733352
47454d1,47454,,0.4710281626321375,1.442306858021766,2.1658127158880234,3.0819358099251986,3.70570845529437
49290g2,49290,,0.6812609764747322,1.2780285449698567,2.100413584150374,2.665914487093687,3.4829192515462637
18720x1,18720,,0.7005767729133368,1.6013697539456189,2.2248146878555417,3.1967065846547484,4.262334551662207
19200bc1,19200,,0.5615795536432415,1.5471622990444305,2.32999927457422,2.973493378609419,4.203833058476448
36176i3,36176,,0.6168934002052993,1.163554983213544,2.4417720157653093,2.980546571314335,3.4953633155673742
15680g1,15680,,0.6645532583352178,1.6053460650146008,2.6139355720952153,3.232861607335508,3.88552011642605
23373j2,23373,,0.6757082645781338,1.2966888081282375,2.006689937785268,3.236187105998397,3.8329812856391072
48204h1,48204,,0.4465004303492605,1.5294779469259083,1.8978287181816995,3.004978533834219,3.5546115962788463
38181h3,38181,,0.690397638361901,1.2799634640105069,2.176383910700679,2.6992795560508966,3.585462781600654
28560cx1,28560,,0.5081721360329539,1.428016718942672,2.333642238751054,2.8237245101481676,3.737542388029397
33600gt5,33600,,0.5912468060851097,1.6811046982184052,2.1264709793031216,2.880078366957605,3.8258401826024055
25578bf1,25578,,0.5421262704767287,1.747190827038139,2.43907265458256,3.0577459121122956,3.7245031893253326
47520bt1,47520,,0.5174217824824154,1.3187972959131002,2.2458717925474048,2.73114494420588,3.6416535871103406
34848g1,34848,,0.5103521889541298,1.316432496998459,2.2679388597607613,3.1559356786310673,3.485135859809816
20083c3,20083,,0.6781540501397103,1.6202311841771009,2.379139750264585,3.1193285500630736,3.7456308137625456
28536d2,28536,,0.4964606818975881,1.4307040041312575,2.3178224423900247,3.3726437157019973,3.662387183867395
42826c1,42826,,0.6977950453292578,1.3066167808137834,2.210017040371895,2.6879281159490347,3.469683511182666
14016r1,14016,,0.6658347402699292,1.6692491262219846,2.6675387881696224,3.240271981805563,3.8107029795646663
35904cs2,35904,,0.5791981688234955,1.5481818630360067,2.150404529646039,3.15097220428288,3.594313488341868
17600r1,17600,,0.7402801383286715,1.256139726843685,2.395515499636531,3.0529799573123455,4.343150591477752
22775f1,22775,,0.7075036705937237,1.154010932892561,2.0489116264507174,3.4729496017098427,3.92328242957592
36306b1,36306,,0.6821960706729442,1.2038288661278784,2.058715656399727,2.9435310438275337,3.4453077390789986
20862n1,20862,,0.847810436738655,1.3648569490760565,2.361020665615797,2.8160423850640655,3.623115330003202
14402b1,14402,,0.7437985378783196,1.541115331929177,2.4646658897399902,2.9204141600057483,3.797750218771398
19780e1,19780,,0.7196419197134674,1.3992901789024472,2.61852581333369,3.096972096711397,3.563613574951887
31080g2,31080,,0.6565657812170684,1.3361400221474469,2.208664186298847,2.927014397457242,3.752834777347743
36150b1,36150,,0.6770206233486533,1.3327918648719788,1.804756606929004,2.8812766885384917,3.7872840547934175
47080c2,47080,,0.4824330190895125,1.6382678048685193,2.1729172924533486,2.914382982067764,3.5074246069416404
36096g1,36096,,0.5649905717000365,1.3723938870243728,2.3288200693205,3.041658878326416,3.6867353171110153
13234f2,13234,,0.7211908476892859,1.6556048868224025,2.492233425378799,3.3783694254234433,4.247297590598464
15960j4,15960,,0.6156666409224272,1.803453085012734,2.496276618912816,3.0689689349383116,3.8949043173342943
28560ba2,28560,,0.7835893030278385,1.2055896781384945,2.3346956158056855,2.933750136755407,3.669929944910109
15690j1,15690,,0.6850211711134762,1.645423486828804,2.4521819511428475,3.5932366475462914,3.8924715043976903
18249i2,18249,,0.6165093281306326,1.5453366758301854,2.217898734845221,3.190404468216002,3.6646208986639977
43890be1,43890,,0.5291517092846334,1.567579966969788,1.812695566099137,2.9717684127390385,3.4908762462437153
27126c1,27126,,0.7770157381892204,1.3340473198331892,2.0387364123016596,3.138982892967761,3.481776788830757
21392c1,21392,,0.6657157803419977,1.2182273548096418,2.2341048372909427,3.3059536200016737,3.9868787629529834
46215h1,46215,,0.4776375977089628,1.2689319238997996,2.567132079973817,2.988975048996508,3.4076379099860787
30492z1,30492,,0.4909151345491409,1.753985723014921,2.1195810744538903,2.813831441104412,3.68703970964998
38358g3,38358,,0.4408510575303808,1.432020127773285,2.46093294210732,3.126645823009312,3.6099153151735663
26274e1,26274,,0.488243579515256,1.8035899051465096,2.5185591969639063,3.0358492843806744,3.778296967037022
13756a1,13756,,0.6446655837353319,1.9827348161488771,2.4490032363682985,3.222435145638883,3.8808418372645974
43554e1,43554,,0.6096638410817832,1.4232550668530166,1.8271775292232633,2.6456859661266208,3.595481688156724
29766u1,29766,,0.7171438655350357,1.5019500949420037,2.04451746866107,2.896784628741443,3.795673096552491
20160ey1,20160,,0.5917715695686638,1.6795429238118231,2.199878350831568,3.3389470279216766,3.649833150207997
26481d1,26481,,0.7063303738832474,1.2070675510913134,2.437965704128146,3.241600996814668,3.731062506325543
26070g1,26070,,0.8588532998692244,1.2979226051829755,1.9310703622177243,2.927285147830844,3.7627940652891994
39574c1,39574,,0.7249829533975571,0.979901276761666,2.5836035031825304,2.953683246858418,3.557721639983356
24528a1,24528,,0.6448298059403896,1.1023454829119146,2.491384034976363,3.218785038217902,3.606890258379281
17759b1,17759,,0.8188633946701884,1.1676926389336586,2.3908122526481748,3.0287593556568027,4.304574873298407
19759a1,19759,,0.9095933781936764,1.259985521901399,2.225479062646627,3.0995304649695754,3.971459549851715
33345v1,33345,,0.6627592099830508,1.3936466448940337,2.0788997877389193,3.0030584326013923,3.7542325668036938
48090w1,48090,,0.5121269191149622,1.2971609211526811,2.4081280948594213,2.8610241329297423,3.5980135137215257
14016be2,14016,,0.7945894007571042,1.4702822039835155,2.285242314450443,3.532550581730902,4.10343218035996
24816t1,24816,,0.6549517454113811,1.3744213287718594,2.4351479709148407,3.3298466708511114,3.5542757157236338
26136bf1,26136,,0.6770531083457172,1.1189670241437852,2.5472301486879587,3.1608038106933236,3.6467208489775658
12600l3,12600,,0.6516829815227538,1.6173457838594911,2.55154494009912,3.44951341021806,3.873247769661248
38495a1,38495,,0.5885284228716046,1.318791985977441,2.2527061020955443,2.563334822654724,3.758872485719621
38574b1,38574,,0.6966600317973644,1.4189116810448468,2.025435675866902,2.7704852670431137,3.3856701236218214
38208g1,38208,,0.4445977929281071,1.4789293590001762,2.274615539237857,3.005629521794617,3.5518521163612604
30192u1,30192,,0.7001187659334391,1.347927935887128,2.210086764767766,3.0910545038059354,3.4473332818597555
15888w1,15888,,0.630344309611246,1.6767884148284793,2.668605839833617,3.0303100729361176,3.881739462725818
41031b1,41031,,0.4297435715561732,1.4084477191790938,2.4425502037629485,2.9573070453479886,3.6750584337860346
38295g2,38295,,0.6285551716573536,1.1597884981893003,2.012064002454281,2.8333503399044275,3.652095193043351
47040u2,47040,,0.6413468825630844,1.172829293180257,2.0271680150181055,2.9763575913384557,3.5633570002391934
42450m1,42450,,0.5663797578308731,1.5957124391570687,1.8920369329862297,2.7901096707209945,3.508318917825818
28260m1,28260,,0.5618217953015119,1.310835068114102,2.427878553979099,3.079019360244274,3.7788655441254377
46740b2,46740,,0.5558492103591561,1.5470949048176408,2.091479765251279,2.8189618065953255,3.614918818697334
31559c1,31559,,0.5011217040009797,1.5362072992138565,2.6975919753313065,3.264256880618632,3.6095663756132126
13896b2,13896,,0.6111126944888383,1.7699319631792605,2.1925748623907566,3.646447006613016,3.952538813464343
41370j1,41370,,0.6888418502639979,1.35161459678784,2.107780968770385,2.8211662797257304,3.4979941667988896
19728y1,19728,,0.5658653625287116,1.5202173739671707,2.5841993372887373,3.0191161762923,3.7109424201771617
40029a1,40029,,0.5019460690673441,1.5201751221902668,1.9651284851133823,2.629664830863476,3.78752335999161
24930p2,24930,,0.667206910206005,1.537748078815639,2.1809808891266584,2.6139292446896434,4.006648892536759
20230r3,20230,,0.5133476471528411,1.987579565029591,2.411259539425373,2.991815011948347,3.8934261864051223
48222a1,48222,,0.5248629276175052,1.4101669508963823,1.8918762491084635,2.799961411394179,3.48087917920202
25221d2,25221,,0.7574231163598597,1.317386349197477,2.278530382551253,2.9026588890701532,3.590096715837717
43320w1,43320,,0.4879468035651371,1.2912664720788598,2.177916402928531,2.8484667045995593,3.5838634446263313
43320f1,43320,,0.4579720343463123,1.4996409062296152,2.054808286949992,2.696561826393008,3.622398580424488
19320y2,19320,,0.6947852096054703,1.625737545080483,2.3785466672852635,3.151168156415224,4.018309649080038
13248bk1,13248,,0.7676100658718497,1.5181290218606591,2.561785881407559,3.325518117286265,4.052503978833556
29760ca1,29760,,0.6145050243940204,1.3961569569073615,2.196381287649274,2.920617263764143,3.834652765654027
47040do2,47040,,0.4925078415544703,1.5847630430944264,2.1905412459746003,2.8509108358994126,3.3117765402421355
47040fb1,47040,,0.4805029390845448,1.2960038450546565,2.264333438128233,2.633052146062255,3.5535020688548684
35490z1,35490,,0.6605181549675763,1.2926156921312213,2.136347613297403,3.101669017225504,3.341602527536452
44912a1,44912,,0.5090145925059915,1.7258674670010803,2.351584411226213,2.7229787036776543,3.3047173926606774
35140b1,35140,,0.5091252913698554,1.6652555321343243,2.3986510653048754,2.8456476535648108,3.473344494588673
21760b1,21760,,0.7110832917969674,1.281309723854065,2.36615230422467,3.1185664869844913,3.8500635800883174
15870p1,15870,,0.6407061447389424,1.830767564009875,2.081714265048504,3.2148137828335166,3.70553389005363
16578e1,16578,,0.7019319150131196,1.7304442189633846,2.0141665935516357,3.181231011636555,3.700532997027039
42406m1,42406,,0.5044231601059437,1.38021622877568,2.2163309399038553,2.8687536157667637,3.8763221204280858
25872ch1,25872,,0.6019232831895351,1.6048799748532474,2.3980421628803015,2.947887201793492,3.70751288998872
10224a4,10224,,0.6250967415980995,2.0043067382648587,2.346618738025427,3.273398246616125,4.409739779308438
21042d1,21042,,0.5663700993172824,1.6193331368267536,2.112055478617549,2.9635612843558192,3.758181879296899
12600cb1,12600,,0.798032877035439,1.5634322850964963,2.476442911662162,3.4261482441797853,4.069986382499337
15030c2,15030,,0.7058188514783978,1.5961065841838715,2.180493660271168,3.1581742325797677,3.8621733356267214
28390d1,28390,,0.4497115246485919,2.0438462141901255,2.4613893404603004,2.9489798080176115,3.683154851198197
31746u1,31746,,0.4650636326987296,1.531449609901756,2.337569247931242,3.080526345409453,3.756603596732021
41328bp1,41328,,0.6375317389611155,1.098537613172084,2.419692031107843,2.8881922820582986,3.5523482467979193
34307h2,34307,,0.6379040682222694,1.0939044072292743,2.2793457489460707,2.6824903078377247,3.988003438338638
28050bz2,28050,,0.5781507189385593,1.5331593248993158,2.3010806627571583,3.346491797827184,3.671109857968986
14238l1,14238,,0.5194286745972931,1.8141191210597751,2.6871800599619746,3.3655862594023347,4.013271503150463
14560p1,14560,,0.6597009541001171,1.8212306150235236,2.419502392411232,3.3087633550167084,3.814915357157588
20016c1,20016,,0.5708356623072177,1.661532905884087,2.3904493991285563,3.010575790889561,4.010388623923063
29070e2,29070,,0.5969125179108232,1.444058497902006,2.1758169382810593,2.753072937950492,3.5783355263993144
11770e1,11770,,0.6575513044372201,1.7117573940195143,2.254255274310708,3.1658054888248444,4.161988213658333
42064b1,42064,,0.4205635010730475,1.5817172331735492,2.393492802977562,2.84460327681154,3.553167005069554
44800k1,44800,,0.496460270602256,1.3629031851887703,2.2387913716956973,2.8889669561758637,3.40307339373976
12816k1,12816,,0.7652794171590358,1.4939288310706615,2.5830703917890787,3.5162105010822415,3.840543002821505
11760cd2,11760,,0.7591250888071954,1.6253494517877698,2.7646298706531525,3.2892044838517904,3.9112816276028752
35880n1,35880,,0.679774469928816,1.283402128145099,2.089644472114742,2.914696947671473,3.821406718343496
11232d1,11232,,0.6601064640562981,1.9543719859793784,2.249016048386693,3.452652961947024,4.081438034772873
10527h1,10527,,0.878007153281942,1.613565776962787,2.295582658611238,3.2528112987056375,4.351896032691002
26100y1,26100,,0.6726692141965032,1.5743090249598026,2.1323060849681497,3.028008951805532,3.983082643710077
24552e1,24552,,0.5317702929023653,1.5561684598214924,2.568241734988987,2.764386880211532,3.8042192505672574
37026z1,37026,,0.4893094631843269,1.6038163090124726,2.399979116395116,2.962890545837581,3.662557942792773
15574a1,15574,,0.4853912980761379,1.733373736962676,2.826814596541226,3.311248332262039,3.7368938019499183
14274r2,14274,,0.6195786804892123,1.8042653878219423,2.68384160194546,3.326624390669167,4.114419225603342
49830k4,49830,,0.4835254339268431,1.7519204057753086,2.084207803942263,2.5750425811856985,3.7685297708958383
27720d1,27720,,0.5871450998820364,1.3677710629999638,2.310867592692375,3.2671512411907315,3.5708777718245983
39200cp1,39200,,0.6576860109344125,1.281329378951341,2.2689700732007623,2.8980612959712744,3.7296433355659246
13395e2,13395,,0.654511354630813,1.5279131080023944,2.69831436406821,3.4110552752390504,3.903599585406482
15240c3,15240,,0.5196187100373209,1.8035186477936804,2.487484785728157,3.16588328871876,4.039550578221679
25960b2,25960,,0.691179022192955,1.3038707938976586,2.44345947727561,3.1167059103026986,3.5428053196519613
17270g2,17270,,0.5851621318142861,1.4516345779411497,2.66583847720176,3.402037045918405,3.6999260233715177
23800j1,23800,,0.6242164606228471,1.1654918622225523,2.425105646252632,2.9243717547506094,3.996211353689432
13419n2,13419,,0.7866879648063332,1.5681827021762729,2.3639026787132025,3.3854834688827395,4.120444500818849
15344h2,15344,,0.7204816527664661,1.2246443410404029,2.412941137328744,3.472001167945564,3.970114465802908
14664a1,14664,,0.7885098655242473,1.4577194699086249,2.385316925123334,3.354406002908945,3.9347282722592354
32841d1,32841,,0.3598172158235684,2.0050614839419723,2.4141307743266225,3.0645596804097295,3.652734026312828
31954a1,31954,,0.715961328940466,1.0867002038285136,2.071419733576477,2.6504222759976983,3.9237188594415784
35294b1,35294,,0.4059279699577018,2.0095946630463004,2.2386933472007513,2.90431054122746,3.5585875352844596
32816k1,32816,,0.5831843998748809,1.5116116828285158,2.1298445258289576,3.0567454639822245,3.696191349066794
23730p1,23730,,0.5864683745894581,1.478856367059052,2.37970813177526,2.751956046558917,3.943644088692963
20448d1,20448,,0.5185384335927665,1.821469581220299,2.270818317309022,2.875991995446384,3.989483062177897
19074f1,19074,,0.6851176416967064,1.7083095870912075,2.1733643524348736,2.9892705092206597,3.684683502651751
22995h1,22995,,0.605749785201624,1.5906787170097232,2.472020332701504,3.1878103213384748,3.9535112222656608
32048f1,32048,,0.5661975194234401,1.4737614640034735,2.1906198170036077,2.82166909519583,3.664517075754702
38016d1,38016,,0.5570636261254549,1.3878352399915457,2.058928230777383,3.1845657555386424,3.619267187081278
32880j1,32880,,0.5670048755127937,1.2781677478924394,2.136744567193091,3.10669606924057,3.796651812270284
43130a1,43130,,0.6457445009145886,1.4675660762004554,2.0866067884489894,2.8957732431590557,3.3256990583613515
28560y1,28560,,0.6648411659989506,1.310286263935268,2.4054983938112855,2.739396767690778,3.895705152302981
18240i2,18240,,0.7032357652205974,1.38872897811234,2.352318000048399,3.13394083827734,4.238351022824645
36807a1,36807,,0.4207655780483037,1.6281323391012847,2.1042213942855597,2.9864621376618743,3.852620081976056
49648e2,49648,,0.5577322831377387,1.1287525440566242,2.188554340042174,2.8233838975429535,3.6716852486133575
37935b1,37935,,0.3298702122410759,1.8507974478416145,2.398756952956319,3.1187566686421633,3.563137230463326
16368x1,16368,,0.6426729790400714,1.9208958051167428,2.262665609829128,3.328354981727898,3.619507365860045
38064be1,38064,,0.7004207863938063,1.1575745670124888,2.358737476170063,3.1669866191223264,3.514089945703745
39468c2,39468,,0.5854803142137825,1.473223263863474,1.9603620981797576,3.035235246643424,3.4081658758223057
17738l3,17738,,0.5261528773698956,1.750004825182259,2.545953441411257,3.4860980110242963,3.73836974427104
36504w1,36504,,0.6127972456160933,1.3764397208578885,2.107312544248998,3.0585927525535226,3.715402878820896
29260a2,29260,,0.588828451000154,1.6074946341104803,2.431792486459017,3.0692094704136252,3.5399256460368633
18075j1,18075,,0.5992967912461609,1.72868286492303,1.9745679930783808,3.107362818904221,4.146995529532433
26550e2,26550,,0.6927953835111111,1.3695775181986392,2.1842868588864803,2.8214529482647777,3.657918655313551
14112l1,14112,,0.5975658046081662,1.5603506448678672,2.6084169931709766,3.2231416944414377,4.114161059260368
35904cy2,35904,,0.5448157771024853,1.3685057661496105,2.262067299336195,3.1720138946548104,3.583725679665804
24720o1,24720,,0.6929018134251237,1.3213577968999743,2.3504054667428136,2.958152152597904,3.857049698010087
24642e1,24642,,0.5705116176977754,1.4781646970659494,2.2501167692244053,2.8025494068861008,3.6008584490045905
19620j1,19620,,0.7365473955869675,1.452664467971772,2.4096847837790847,3.082011110149324,3.996438980102539
47190b1,47190,,0.6051552512217313,1.133602660149336,1.9225134490989149,2.8684411281719804,3.321953235194087
44784f2,44784,,0.5317210324574262,1.0853128507733345,2.4162801476195455,2.9087271746248007,3.6999591812491417
13530i3,13530,,0.7471540439873934,1.854088834952563,2.158007533289492,3.006126786582172,4.1211421974003315
28224j2,28224,,0.5456534191034734,1.5753684109076858,2.1201703241094947,3.1480830051004887,3.789821084588766
39770i2,39770,,0.4663698910735547,1.922648482955992,2.156955484300852,2.901493813842535,3.733918013051152
25327a1,25327,,0.5552292708307505,1.4804689241573217,2.2081887554377317,3.2034853417426348,4.096234856173396
22440k3,22440,,0.4946980137610808,1.659989686217159,2.556599627248943,2.9751626662909985,3.6341437492519617
32382b1,32382,,0.8057052639778703,1.2720177751034498,2.246663253754378,2.6492063272744417,3.616967323236167
37779i1,37779,,0.3538579143350944,1.9223584569990635,2.452838280238211,3.111953874118626,3.6578648323193192
13065h1,13065,,0.7521993075497448,1.5413455818779769,2.614700274541974,3.5271048955619335,4.126073898747563
14175y1,14175,,0.7588411082979292,1.2916757389903069,2.257484808564186,3.5481712771579623,3.7744157146662474
23850bw2,23850,,0.500986187485978,1.693163143005222,2.5415659649297595,3.152908369898796,3.7725543566048145
29435a2,29435,,0.5322085821535438,1.6874503120779991,2.5359003487974405,3.185103243216872,3.7572485636919737
47880bd1,47880,,0.6685652607120574,1.224589603021741,2.077550404705107,3.0861280811950564,3.5152164408937097
23805r1,23805,,0.6584820123389363,1.2387919770553708,2.4387179976329207,3.2024234998971224,3.747729399241507
28224fu2,28224,,0.5651063355617225,1.6497341468930244,2.2520371759310365,2.7781405337154865,3.858316200785339
11408f1,11408,,0.7063493619207293,1.4394450089894235,2.6527375420555472,3.10550401173532,4.380728758871555
18816da2,18816,,0.5759632082190365,1.421275578904897,2.672357958741486,3.4284644294530153,3.531369744800031
32544p1,32544,,0.5017012334428728,1.5698635750450194,2.3275475772097707,2.822831797413528,3.5209884233772755
30450bh1,30450,,0.7440282285679132,1.3435001079924405,2.286474570631981,2.7434967886656523,3.6540881153196096
37632by1,37632,,0.6169521030969918,1.275995418895036,2.5109243411570787,2.9442280922085047,3.4033509977161884
41184s1,41184,,0.5014153863303363,1.2448528772220016,2.397445891983807,2.9159198086708784,3.5540266381576657
46560a1,46560,,0.5760445131454617,1.1282721781171858,2.157281581312418,2.9700095821172,3.4552934216335416
47440d1,47440,,0.5347123413812369,1.3356044758111238,2.299521030858159,3.082121865823865,3.2527176244184375
10840f1,10840,,0.6128362594172359,1.84523745207116,2.5683689173310995,3.458412639796734,4.039143070578575
25776bd2,25776,,0.6969612997490913,1.056240940000862,2.581283050589263,3.1690342416986823,3.83220208901912
17856cc1,17856,,0.6845350444782525,1.666072300169617,2.128907971084118,3.509911642409861,3.827355027198791
18963j1,18963,,0.6897888041567057,1.2814323147758842,2.47071015369147,3.305849416181445,3.923719814047218
10320bc2,10320,,0.5544176318217069,1.8418099507689476,2.6992274150252342,3.433404985815286,3.904028777964413
13230cb1,13230,,0.840211539529264,1.4482715670019388,2.2619609562680125,3.409262320958078,3.769368856213987
31878bf1,31878,,0.5758790778927505,1.5169079350307584,2.464845050126314,3.0629854509606957,3.7279396327212457
15680dk4,15680,,0.5218814758118242,1.83389798598364,2.249327600002289,3.2995275435969234,3.8946051821112633
17730a2,17730,,0.7622418999671936,1.3641141769476235,2.264934729784727,3.061286819167435,3.9094059681519866
25300n1,25300,,0.660657339496538,1.5169247868470848,2.2788347778841853,2.969668935984373,3.8281755466014142
32704e2,32704,,0.570801502559334,1.2226015850901604,2.2296469677239656,3.397229819558561,3.606524776667357
17346q2,17346,,0.7946069529280066,1.576749829109758,2.3071904154494405,2.9878343753516674,3.7560590198263526
19242q1,19242,,0.5800460476893932,1.8489345791749656,2.3362111123278737,3.387827684171498,3.902372855693102
38575a1,38575,,0.4022043750155717,1.5880028568208218,2.250590741634369,3.0457893535494804,3.615049285814166
35760bp1,35760,,0.5731876827776432,1.3013528771698477,2.523022544570267,3.0489159617573023,3.387884729541838
45080x1,45080,,0.4760816866764799,1.4074617479927838,2.326091157272458,2.910679961554706,3.4627581164240837
12516c2,12516,,0.7538872768636793,1.6037761201150715,2.617609780281782,3.488467791117728,3.9089829120785
44649d2,44649,,0.5092796748504043,1.3177074459381402,2.445225751958787,3.023298369720578,3.470077460631728
23520bn2,23520,,0.7301555811427534,1.432069240137935,2.09740979783237,3.27598789986223,3.768506412394345
27776g1,27776,,0.5401998502202332,1.5664830161258578,2.3894938938319683,2.89303214661777,3.489528441801667
15030f1,15030,,0.8018544926308095,1.3838680312037468,2.3720404468476772,3.1191273918375373,3.840619451366365
13185b2,13185,,0.7135471713263541,1.623225306160748,2.0146688790991902,3.3807919835671782,4.155967112630606
15015v2,15015,,0.6183401884045452,1.836827116087079,2.760699462145567,3.134951891377568,4.238817881792784
35190u1,35190,,0.6746371374465525,1.5130927138961852,1.7879611449316144,3.0034358939155936,3.5631068209186196
26640bv2,26640,,0.6722345461603254,1.342768780887127,2.4427096089348197,3.008537221699953,3.844640078954398
24240bh2,24240,,0.6425746872555465,1.526654441840947,2.3830540776252747,3.246549782343209,3.5456308349967003
20160dm2,20160,,0.6319021014496684,1.6750914501026273,2.239921604283154,3.09539604280144,3.9206164302304383
10336b1,10336,,0.6790694873780012,1.7063764198683202,2.8204289358109236,3.0999500826001167,4.123249808326364
42300u1,42300,,0.5908797839656472,1.3547898288816214,2.2746013822034,2.7204155223444104,3.7163027739152312
20676b1,20676,,0.6702026289422065,1.6073047118261456,2.4879656434059143,3.013972789049149,3.8213738594204183
15391a1,15391,,0.5361747029237449,1.747300329152495,3.0565152522176504,3.4218642376363277,3.6036665001884103
21114l1,21114,,0.823825714411214,1.3582586040720344,2.3482873933389783,2.8000445049256086,3.715581168420613
29994d1,29994,,0.6027002735063434,1.542973408009857,1.88880303921178,3.1504285922273993,3.714247900992632
38328b1,38328,,0.516946031479165,1.286897037178278,2.1890060221776366,2.9328070543706417,3.584952836856246
34839a1,34839,,0.5253615588881075,1.425271443091333,2.3756468798965216,3.233945405110717,3.650139395147562
39809a1,39809,,0.5757630355656147,1.3837045929394662,2.52969045098871,2.607253304682672,3.949696692638099
46144e2,46144,,0.5407610370311886,1.4850752209313214,2.2268255101516843,2.6279822876676917,3.7212703432887793
14504a2,14504,,0.652554296888411,1.559948611073196,2.587198111228645,3.180084068328142,4.107119372114539
24174f1,24174,,0.5583480687346309,1.4921198729425669,2.264744069427252,2.865845873951912,3.495147411711514
27954b2,27954,,0.7126196266617626,1.0558910882100463,2.259623723104596,3.1489651594311,3.599691136740148
37744a1,37744,,0.5459617159795016,1.639325809199363,2.2185083404183388,2.842403625138104,3.206594319082797
32110f1,32110,,0.4877917652484029,1.543544678017497,2.183863633312285,3.044693073257804,3.598513684235513
12425g1,12425,,0.6326985131017864,1.5283785331994295,2.83049039542675,3.3140312749892473,3.9143995260819793
15066c1,15066,,0.8254951720591635,1.5625689029693604,2.1453829538077116,3.1647591339424253,3.840996944345534
49035d1,49035,,0.4960278758080676,1.3275321740657091,2.2378154918551445,2.854596029035747,3.8388008503243327
40422a1,40422,,0.4981838108506053,1.435197265818715,2.099322646856308,2.8703056760132313,3.4066383447498083
33165k1,33165,,0.4265408588107675,1.527654116973281,2.4274902986362576,2.9446836980059743,3.917088042013347
28965h1,28965,,0.5708134635351598,1.5128974178805947,2.192292626015842,3.2491543171927333,3.5933587476611137
20319b1,20319,,0.6750860537867993,1.4508326961658895,2.0344020118936896,3.2947496622800827,3.9382505770772696
25480i1,25480,,0.827668857993558,1.0940112038515508,2.2399115497246385,3.019484009593725,4.055043049156666
38850bo2,38850,,0.6303984834812582,1.5667086872272191,1.920791130978614,2.7536314707249403,3.72579306922853
21200k1,21200,,0.5230188413988799,1.8340778639540076,2.4520447794348,3.119218830950558,3.642674071714282
33936d2,33936,,0.5767338802106678,1.2294940729625523,2.1532364850863814,3.070554400794208,3.825607632286846
36270bf1,36270,,0.4936106146778911,1.4886898240074515,2.458626906387508,3.112398851662874,3.593932985328138
24126d1,24126,,0.5808954834938049,1.5695108068175614,2.220204240642488,2.9055367773398757,3.6922006523236632
29888f1,29888,,0.514083226909861,1.378586309030652,2.502281891182065,2.7762886825948954,3.482462489977479
18480cf2,18480,,0.6645441779401153,1.4642105028033257,2.2625978346914053,3.4118403773754835,3.7426159596070647
15576d1,15576,,0.6469895038753748,1.4462453168816864,2.935335193760693,3.1882212636992335,3.690490198321641
18910c1,18910,,0.5752470048610121,1.628235491923988,2.3004342475906014,3.057080751284957,3.6492257034406066
14025o1,14025,,0.6687488707248122,1.3807180970907211,2.369721632450819,3.474137920886278,4.224129159003496
17395m1,17395,,0.5356871874537319,1.9396149790845811,2.569686299189925,3.443461114540696,3.8134772442281246
33859c1,33859,,0.4364558204542845,1.7294699768535793,2.5909240497276187,3.139956394210458,3.624728511087597
13872x1,13872,,0.7503600080963224,1.5934595218859613,2.5079100960865617,2.943338718265295,4.347507925704122
27768l1,27768,,0.5600680427160114,1.7161865341477096,2.1745578376576304,2.9946911791339517,3.787044622004032
34410h1,34410,,0.6027520836796612,1.5745911509729922,1.9761557588353753,2.927644764073193,3.562521451152861
17850be2,17850,,0.5494461366906762,1.6504921889863908,2.626565221697092,3.1369900619611144,4.034242982044816
24453g1,24453,,0.4181748047703877,1.8386282590217888,2.7364195063710213,3.222166105173528,3.7381499465554953
39984dg2,39984,,0.5062842376064509,1.4343607812188566,2.238427991978824,3.0644520157948136,3.4997042072936893
15921b1,15921,,0.5939677658025175,1.498559671919793,2.7942561050876975,3.342350975610316,4.192012328654528
18928l1,18928,,0.5450870778877288,1.6949003487825394,2.537122368812561,2.9049202846363187,3.700020330958069
34768g1,34768,,0.7026360523886979,1.0376183479093015,2.320908042602241,3.098041341640055,3.625846830196678
36280a1,36280,,0.5818193908780813,1.3633275451138616,2.2172599732875824,2.9798300182446837,3.7037948444485664
15878h1,15878,,0.5795871959999204,1.8684572451747952,2.4065509103238583,3.557453939691186,3.962444539181888
32448u1,32448,,0.6280561157036573,1.4542731367982924,2.2105418667197227,2.847111868672073,3.56729619204998
33408bc2,33408,,0.5919393592048436,1.4367633759975431,2.1089798770844936,3.0992971742525697,3.6708264676854014
19632c1,19632,,0.674306615954265,1.619641425088048,2.658250516280532,2.9098398573696613,3.757862343452871
44688cn2,44688,,0.608334299409762,1.47167644277215,2.1351614193990827,2.5976796615868807,3.5227001970633864
40842a1,40842,,0.6828030284959823,1.4608715218491852,1.9611939708702264,2.637338912114501,3.5171049255877733
18150o1,18150,,0.6913646718021482,1.5558513491414487,1.916867016814649,3.1121496753767133,4.04883055947721
31209a1,31209,,0.4954711279133335,1.6071664658375084,2.5873717749491334,3.131979890167713,3.848857019096613
33930bd2,33930,,0.5274138951208442,1.7674907809123397,2.3095131060108542,2.895875790156424,3.66812816914171
32760g1,32760,,0.6489921922329813,1.222826256882399,2.4569395193830132,2.8962818887084723,3.7814836716279383
20240h1,20240,,0.5746938888914883,1.61580322496593,2.2817374616861343,3.1178002897650003,4.078864276409149
17446a1,17446,,0.5536094079725444,1.9350450788624585,2.3087292993441224,3.413963930681348,3.920454905368388
39481a1,39481,,0.4807074897689745,1.6069935988634825,2.512815125286579,3.1259398628026247,3.618804857134819
41013bc1,41013,,0.5705780065618455,1.3017233670689166,2.3239352330565453,2.7662436543032527,3.479368582367897
14854a1,14854,,0.8059193273074925,1.4777882108464837,2.5509201595559716,3.137661999091506,3.908743263222277
45738bu2,45738,,0.5788379060104489,1.5803277888335288,1.8447389202192424,2.8272906355559826,3.1251997519284487
49980g1,49980,,0.4899623055243864,1.329936402849853,1.9025814509950576,2.9981969920918345,3.5977720031514764
18126p1,18126,,0.6011193785816431,1.6408440810628235,2.6715722354128957,3.2011165879666805,4.104272665455937
18600p2,18600,,0.6865068227052689,1.3835007580928504,2.3406145479530096,3.232728480361402,4.042939135804772
48840e1,48840,,0.5836661930661649,1.4664006060920656,1.9776290669105947,2.657167347148061,3.5401075845584273
23303b1,23303,,0.7360976852942258,1.403282897081226,1.9418911300599575,3.145131667144597,3.831465067341924
47068a1,47068,,0.5520219944883138,1.2218773919157684,2.230506989173591,2.7269779769703746,3.2502900855615735
25938e1,25938,,0.7366439024917781,1.5318203321658077,1.998209916986525,2.880687402561307,3.6742845503613353
21376d1,21376,,0.4900590066099539,1.89167647017166,2.329046616330743,3.143259134143591,3.731789470650256
12432z1,12432,,0.7149020622018725,1.5298962001688778,2.555444802157581,3.203137608245015,4.21082317084074
27434e2,27434,,0.4772983472794294,1.844288766849786,2.255698547698558,3.122625410556793,3.829700104892254
46400bc1,46400,,0.671782614197582,1.0960251558572054,2.4174514058977365,2.875218608416617,3.392875655554235
34144d1,34144,,0.6315639866515994,1.4147485671564937,2.1760053616017103,3.1977426186203957,3.3273393400013447
40656bq1,40656,,0.4962384151294827,1.3434665580280123,2.133762441575527,2.8272093385457993,3.705301837064326
38220j1,38220,,0.5211540327873081,1.3782252459786832,2.1514103962108493,2.8274751221761107,3.705128966830671
35002a1,35002,,0.5936830861028284,1.4142684401012957,2.061798172071576,2.8979824744164944,3.3734407061710954
18666e1,18666,,0.6496167175937444,1.390085588209331,2.1769353952258825,3.2388556469231844,3.89133155439049
46720bl1,46720,,0.5401581237092614,1.3304551891051233,2.04814686998725,2.936505012214184,3.3961339872330427
31168m1,31168,,0.6603515702299774,1.2793750250712037,2.1745093120262027,3.0178449796512723,3.7345512341707945
19557f1,19557,,0.5995682224165648,1.4410687508061528,2.3754912158474326,3.3576605934649706,3.704581467434764
34890d1,34890,,0.507385074859485,1.4353185407817364,2.3221881361678243,3.160939073190093,3.70178297534585
19152bu1,19152,,0.6040869818534702,1.4401443428359926,2.45024293102324,3.2532224943861365,3.9243715768679976
37128n1,37128,,0.599603746784851,1.5625724671408534,2.013482161797583,3.1833149874582887,3.699338751845062
43200fc1,43200,,0.5967976849060506,1.3251465391367674,2.2652771892026067,2.767268986441195,3.613883522339165
17214d1,17214,,0.9331819987855852,1.2811268870718775,2.382140832953155,2.687332648783922,4.071532592177391
19920e1,19920,,0.6054133898578584,1.623884187079966,2.4876797115430236,3.046559425070882,3.929095442406833
27990m2,27990,,0.4575759988510981,1.7075134650804102,2.3807515762746334,3.1775946943089366,3.6832770463079214
23310n1,23310,,0.6779722678475082,1.2624096339568496,2.2765413159504533,3.02687562815845,3.652440727688372
43482a2,43482,,0.6049998758826405,0.9513649130240084,2.67297734785825,3.0991718443110585,3.4585348553955555
10560i2,10560,,0.6546543864533305,1.706575760152191,2.415112051181495,3.3753703385591507,4.469940181821585
12480ce2,12480,,0.6374650658108294,1.5758581100963056,2.5074750781059265,3.2254340248182416,4.415138561278582
30800cn2,30800,,0.5886038995813578,1.1882803170010448,2.47980673238635,2.8326833602041006,3.7080272790044546
17100ba2,17100,,0.5648869031574577,1.836041480768472,2.1836316902190447,3.1351752430200577,4.053890289738774
28287a1,28287,,0.7227321732789278,1.1303882161155343,2.2806352553889155,2.8135560136288404,3.6995170079171658
20475ba3,20475,,0.5723775851074606,1.5438944338820877,2.615628067404032,3.369463468901813,3.691987082362175
12152h1,12152,,0.5306382388807833,2.099180374294519,2.3912853682413697,3.366875534877181,4.157776130363345
21210s2,21210,,0.6637609461322427,1.5082347868010402,2.422455825842917,3.4066379237920046,3.951507136225701
31192d1,31192,,0.7176778183784336,1.3106997879222035,1.992774365004152,2.7867835657671094,3.9374219588935375
48510e1,48510,,0.6670238627120852,1.1701530101709068,1.915094898082316,2.9993386194109917,3.42350444663316
45232b1,45232,,0.6024365953635424,1.085057307034731,2.0968728261068463,2.6988549940288067,3.6059299800544977
24882q2,24882,,0.5544975521042943,1.5615087752230463,2.2092285938560963,2.959601848386228,3.5586552815511823
17026c2,17026,,0.6949048191308975,1.1682968931272626,2.8024327317252755,3.3766846926882863,4.098119542002678
13680g2,13680,,0.6369630640838295,1.5252475677989423,2.6790451826527715,3.1968751968815923,4.050628507509828
34782t1,34782,,0.4884704347932711,1.493939720094204,2.133811069652438,3.254945071414113,3.875606543384493
27300g1,27300,,0.5787242632359266,1.3536644489504397,2.2468864489346743,3.1130559891462326,3.626301668584347
18165i2,18165,,0.7553396623115987,1.374522996135056,2.346820564940572,2.9871688429266214,4.065408745780587
39900s2,39900,,0.4154318992514163,1.6096217348240316,2.341563460417092,2.717887827195227,3.509354314766824
16380i1,16380,,0.7270659310743213,1.5831555211916566,2.4518028423190117,3.082872693426907,4.090205390006304
38720dn3,38720,,0.7413270922843367,1.133462340105325,2.060882857069373,2.8906825156882405,3.677469084970653
44200e2,44200,,0.5978693647775799,1.3861681469716132,2.2217858228832483,2.6656568171456456,3.8404226675629616
27200bd1,27200,,0.6161002577282488,1.4293984691612422,2.5176236294209957,3.2113956566900015,3.4187734071165323
26400cd1,26400,,0.6376172695308924,1.5185045530088246,2.399015076458454,3.059083068743348,3.752810499630869
43560bq3,43560,,0.4665451225591823,1.3820144450291991,2.164308070205152,2.9083184925839305,3.5946719851344824
25200ff1,25200,,0.5537583087570965,1.5767048262059689,2.166257598437369,3.2014289433136582,3.898742030374706
37953c1,37953,,0.6009133562911302,1.4398978729732337,2.007014023140073,2.9518566597253084,3.6947387531399727
28390a1,28390,,0.5657409173436463,1.8104572179727256,2.19438941963017,2.6627333825454116,3.6317988205701113
43095p1,43095,,0.5288571177516133,1.4007910848595202,2.117606014944613,3.094664419069886,3.5697415536269546
25175a1,25175,,0.5211686773691326,1.8395372559316456,2.4552491027861834,3.340981644578278,3.714155590161681
12960v1,12960,,0.7705200666096061,1.558813959825784,2.560427339747548,3.176541960798204,4.253594005480409
44608j1,44608,,0.7343906585592777,1.1301943571306765,2.2073636362329125,2.7334642047062516,3.635406559333205
37506k1,37506,,0.5238905218429863,1.857739246916026,1.9650092739611864,2.556151577271521,3.387072862125933
26390u1,26390,,0.6768905010540038,1.2611967730335891,2.478748019784689,3.109404820948839,3.882871739566326
48982a1,48982,,0.8479687611106783,1.0826400872319937,1.881556369829923,2.481671799905598,3.58625356387347
34935e1,34935,,0.8883968992158771,1.0698886709287765,2.146455463953316,2.7684729686006904,3.811351712793112
27512a1,27512,,0.4966821130365133,1.7186352987773716,2.2514923373237252,2.9643728397786617,3.841981316916645
10080bw2,10080,,0.8507237900048494,1.565137742087245,2.688379779458046,3.3656213358044624,4.171287007629871
12201h1,12201,,0.6725495452992618,1.616434853989631,2.5429285736754537,3.6683782087638974,3.8797405138611794
43280b1,43280,,0.5289785140193999,1.5402643899433317,2.0946083879098296,2.9822995392605662,3.611215448006987
25650k1,25650,,0.6487656498793513,1.4114608871750534,2.1488010650500655,2.857162732630968,3.7953294180333614
26460x1,26460,,0.5320009239949286,1.5001855720765889,2.2237489270046353,3.177281614392996,3.7627536356449127
38976bk1,38976,,0.6552367832046002,1.2736969641409814,2.099796563386917,2.873037696816027,3.798364737071097
16077c1,16077,,0.8733448253478855,1.3458266081288457,2.44148737937212,3.063702297396958,3.781715967692435
37968n1,37968,,0.4654560167109594,1.471963093150407,2.1899071149528027,2.815767764113843,3.456920487806201
11611a1,11611,,0.5498711226973683,2.065993256866932,2.565363449975848,3.483949556015432,3.727718163281679
39915c1,39915,,0.6502243846189231,0.9312365031801164,2.3300054697319865,3.2195254527032375,3.5199153050780296
28900a1,28900,,0.5704983090981841,1.5073138191364706,2.2230853447690606,3.1033827336505055,3.5458108577877283
13200bz1,13200,,0.7238299616146833,1.4072494190186262,2.6437500258907676,3.122537295334041,4.3689554668962955
13130e1,13130,,0.6107339945156127,1.8113307491876185,2.424638219177723,3.308696853928268,3.644008214585483
20040d1,20040,,0.5866703453939408,1.5654887109994888,2.547483957372606,3.114742145873606,3.942112364806235
31245a1,31245,,0.5007200664840639,1.23876402201131,2.5423663910478354,3.072371294721961,3.924143996089697
38412b1,38412,,0.5753151753451675,1.2562419502064586,2.2263878928497434,3.170333394780755,3.428696434944868
11136c1,11136,,0.6947971840854734,1.42957235686481,2.5589511543512344,3.634873036295176,4.097043873742223
19811b1,19811,,0.7481338705401868,1.2556106098927555,2.2657442539930344,3.3089128183200955,3.912012263201177
28215l2,28215,,0.5583460920024663,1.3107890989631414,2.33609829377383,3.0533870114013553,3.839836892671883
40800h2,40800,,0.6967513391282409,1.3116546319797635,1.9538314370438457,3.008673194795847,3.675296244211495
20536b1,20536,,0.7324240915477276,1.4558128397911787,2.3459140211343765,3.35386720020324,3.558029407635331
43683a1,43683,,0.4651996524771675,1.4510725969448686,2.043668502010405,3.0995133612304926,3.63030924461782
32208h1,32208,,0.59696936304681,1.4177362280897796,2.1864906642585993,2.896278128027916,3.639370745047927
11925l1,11925,,0.733274603728205,1.5310208508744836,2.394075570628047,3.740505740977824,4.142106659710407
31110bc2,31110,,0.5095432633534074,1.7999467048794031,2.600024875253439,2.852753074839711,3.5979290269315243
28730bf1,28730,,0.589082965394482,1.2730229059234262,2.640356213785708,2.9371325904503465,3.751071863807738
17864i1,17864,,0.7372871194966137,1.656895908061415,2.2033690940588713,3.0385011341422796,4.032350709661841
18720bn1,18720,,0.5793156363070011,1.526321284007281,2.517298020422458,3.130066307261586,3.873012514784932
45120w1,45120,,0.6305605368688703,1.283912992104888,2.3029343178495765,3.0419950503855944,3.4217746229842305
11592f3,11592,,0.7561651594005525,1.460073369089514,2.667157933115959,3.5606180112808943,3.932438733056187
18720x2,18720,,0.7005767729133368,1.6013697539456189,2.2248146878555417,3.1967065846547484,4.262334551662207
38190h1,38190,,0.5411453179549426,1.363045070786029,2.096497959457338,3.029642282053828,3.382896892726422
20160l2,20160,,0.7758999185170978,1.3365374109707773,2.493418000638485,3.072366285137832,4.072314133867621
42872b1,42872,,0.4783431071555242,1.6887251939624548,2.1209738217294216,3.0065541937947273,3.453041900880635
19320l2,19320,,0.6505998522043228,1.8107794118113816,2.3136337492614985,3.0348283806815743,3.869972812943161
33600v2,33600,,0.5877678839024156,1.2748030400834978,2.338793072849512,2.7432611072435975,3.869415101595223
20400ct1,20400,,0.5503632097970694,1.610282084904611,2.150101551786065,3.1222931314259768,4.031153503805399
44710d1,44710,,0.4452769067138433,1.7692618239670992,2.2736162673681974,3.1139573277905583,3.3693880066275597
11200v1,11200,,0.7960822428576648,1.3864985299296675,2.6931487657129765,3.273223533295095,4.3744819443672895
39088g1,39088,,0.4325931487837806,1.6740412679500878,2.3014834010973573,2.8701989399269223,3.569720117375254
45150cn1,45150,,0.4197801174595952,1.4941528271883726,2.35937209893018,2.711686786264181,3.7843825547024608
24016c1,24016,,0.6016256269067526,1.406170287169516,2.1854042168706656,3.169051497243345,3.884009363129735
18249i4,18249,,0.6165093281306326,1.5453366758301854,2.217898734845221,3.190404468216002,3.6646208986639977
21840bl4,21840,,0.7143525541760027,1.311389757785946,2.364384493790567,3.144728840328753,3.783844226039946
43056r1,43056,,0.4966064725304022,1.361518733203411,2.269251435995102,2.8648272398859262,3.4605091074481606
42504d1,42504,,0.5488316093105823,1.1666272799484432,2.064826331101358,3.113544311374426,3.7367012947797775
32930c1,32930,,0.4383284321520477,1.8494746210053563,2.4980518333613873,3.264402667991817,3.384656395763159
19206f1,19206,,0.7397353881970048,1.2747625359334052,2.345903178676963,2.9430993599817157,4.116380048915744
22080o2,22080,,0.5513079857919365,1.5206478801555932,2.1710501089692116,3.337027464993298,3.643658827058971
26049c1,26049,,0.7665234722662717,1.4156782939098775,2.244595385156572,2.676305964589119,3.809952116571367
32966d1,32966,,0.6073543813545257,1.43539361609146,1.775737482123077,2.7770569436252117,3.755838794633746
31770a1,31770,,0.6698369157966226,1.3125746068544686,2.1085931323468685,2.916572761721909,3.5908900247886777
43232a1,43232,,0.5864952374249697,1.236428531818092,2.109630094841122,3.207084153778851,3.6085194759070873
21600cm1,21600,,0.5446390507277101,1.70440988894552,2.1124186674132943,3.2912966208532453,3.858505977317691
16128v2,16128,,0.6576179102994502,1.4047763547860086,2.5418894542381167,3.5513059282675385,3.6954274233430624
37050bt1,37050,,0.5652308177668601,1.4026144370436668,2.3869499880820513,3.011926693841815,3.6362070571631193
15558a1,15558,,0.6019575300160795,1.7783964578993618,2.564301391132176,3.1269485568627715,4.161872461438179
49938f1,49938,,0.6342251414898783,1.1550549888052046,1.92774207983166,2.6990758506581187,3.4753020452335477
31680j2,31680,,0.765776744345203,1.0700868060812354,2.6520794462412596,2.8597707571461797,3.5176048539578915
16650i4,16650,,0.7785704771522433,1.2810713569633665,2.462183628231287,3.012902235612273,3.847004354931414
11495d2,11495,,0.6442375525366515,1.7525209658779204,2.439425270073116,3.184170678257942,4.161925861611962
13392o1,13392,,0.6534190699458122,1.616791341919452,2.4867504881694913,3.4596789376810193,3.8677068958058953
15840bc2,15840,,0.6124249862041324,1.6693406021222472,2.4534135181456804,3.1180350035429,3.975148473866284
45270m3,45270,,0.691665078047663,1.3835536087863147,2.0164907472208142,2.528360958211124,3.5532760806381702
13210a2,13210,,0.7395965044852346,1.570868885144591,2.240961683914066,3.285813996568322,3.841459959745407
17575b1,17575,,0.3882011203095317,2.081847943365574,2.70745228882879,3.272125633433461,3.860222873277962
41041c1,41041,,0.72144241980277,1.1298335418105123,2.219299977645278,2.67273539211601,3.333317852579057
42406e1,42406,,0.5766289273742586,1.3123968481086197,2.240906116552651,2.6153295738622546,3.331732600927353
20102r1,20102,,0.5835274213459343,1.5995071358047426,2.52115720231086,3.1395873511210084,4.0984625071287155
33120s4,33120,,0.4555580456508323,1.737859174143523,1.9790726429782808,3.0283794663846493,3.5375096453353763
20400bx1,20400,,0.7471850684378296,1.3514777990058064,2.3383160699158907,3.054423757828772,4.0623993538320065
19935a1,19935,,0.4831145962234586,1.4910007822327316,2.718769838102162,3.41544431168586,3.788109884597361
21274b2,21274,,0.5837250929325819,1.7002984769642353,2.414536762982607,2.9477730048820376,3.4676726423203945
30096be1,30096,,0.4871242506196722,1.6672295918688178,2.1581419222056866,2.9982166280969977,3.5106909135356545
25542h1,25542,,0.6115241316147149,1.2969098710455,2.34303988981992,2.981629690155387,3.4045377941802144
26448g1,26448,,0.4984271043213084,1.523340803105384,2.4618679815903306,3.110140941105783,3.63840404804796
14377a1,14377,,0.7283806677442044,1.5615163948386908,2.065780878998339,3.2658855812624097,3.545973055064678
38610bo1,38610,,0.4339757601264864,1.783935145009309,2.2066040923818946,2.9836104521527886,3.5410807728767395
45528b1,45528,,0.5506895324215293,1.2841987651772797,2.084217700175941,2.871295642107725,3.534879612736404
18150j2,18150,,0.6771500648465008,1.3635910390876234,2.136547274887562,3.103734763339162,3.995393698103726
15030h2,15030,,0.6739813920576125,1.3863256429322064,2.4475881587713957,3.2064667409285903,3.750991801731288
49122c1,49122,,0.4943329800153151,1.337332118768245,2.4495535446330905,3.035318191163242,3.4691821206361055
14616g1,14616,,0.69856475898996,1.2914309748448431,2.787506939843297,3.2347917994484305,4.132064210250974
42405a1,42405,,0.5851530898362398,1.1512672388926148,2.1882583424448967,2.7948290184140205,3.4748871847987175
31280w1,31280,,0.4524851774331182,1.6964784460142257,2.3569404976442456,2.8282209066674113,3.5556581867858768
17952r1,17952,,0.6302197850309312,1.8274784381501377,2.365393935702741,3.151630038395524,3.6765819331631064
33189d2,33189,,0.5537642694544047,1.3702314188703897,2.3768193749710917,2.948058526031673,4.033781157806516
27950j1,27950,,0.6819877424277365,1.1720770769752562,2.2357582626864314,2.7864568503573537,3.6075664600357418
13629c4,13629,,0.6728684729896486,1.595390051137656,2.304705522954464,3.1857228288426995,4.130748717114329
22592b1,22592,,0.5100366186816245,1.874074526131153,2.1019585002213717,2.8966041980311275,4.072063688188791
28584g1,28584,,0.4873082720441744,1.499152089934796,2.443535678088665,2.810246555134654,3.7963529089465737
31836e2,31836,,0.5037906030192971,1.730954543221742,2.384625476785004,2.671390374191106,3.688521360978484
18582b1,18582,,0.8196075079031289,1.4012093879282477,2.058363866060972,2.965502755716443,4.043500071391463
37434d1,37434,,0.4729343120707199,1.5941660101525486,2.436036786995828,3.1668723998591304,3.761351715773344
16614g1,16614,,0.8092998426873237,1.415379926096648,2.411515480838716,2.8894781237468123,3.792550035752356
10836c2,10836,,0.6289413867052644,1.806854133028537,2.673934009857476,3.046582341194153,4.30128538608551
47475e1,47475,,0.6751652886159718,1.1953444587998092,2.175621778704226,2.692904251627624,3.7825448475778103
24843l1,24843,,0.551081819459796,1.5715902880765498,2.1745398407801986,3.302319667302072,3.893761618062854
10920p4,10920,,0.6617750879377127,1.740896147210151,2.735728151164949,3.30408525839448,4.041433038190007
29274t1,29274,,0.701633968623355,1.3066738778725266,2.0995529713109136,3.2250890070572495,3.687707665376365
21510c2,21510,,0.7167722131125629,1.2975595239549875,2.1829955894500017,3.16601041611284,3.7829286120831966
33558j2,33558,,0.5456179671455175,1.639370298013091,2.1926077948883176,2.610643856227398,3.469041974283755
10570e1,10570,,0.9400728673208504,1.489885135088116,2.5441739475354552,3.2552695190533996,3.8905605617910624
24366b1,24366,,0.8234622289892286,1.3225364219397306,2.186305175535381,3.034406871534884,3.758778278715909
32920a1,32920,,0.4800156278070062,1.5735851991921663,2.226355640217662,3.120430294424295,3.6908142510801554
33930bg1,33930,,0.4659994145622477,1.7097239689901471,2.3200399857014418,3.060096913017333,3.711590705439448
34314r1,34314,,0.5329887727275491,1.2736551319248974,2.411353780888021,3.2552524404600263,3.643050459213555
20307e1,20307,,0.6754141806159168,1.6212752750143409,2.025836977176368,3.1128737973049283,3.7792595513165
47296k1,47296,,0.3914785386295989,1.807707057800144,2.0381636666134,3.02945610973984,3.339423074387014
40698l2,40698,,0.5940628291573375,1.3256002250127494,2.2583371913060546,2.619042608886957,3.2625136747956276
41664eb3,41664,,0.5929837611038238,1.4151333668269217,2.1966165397316217,2.9827124252915382,3.5598428500816226
25440e2,25440,,0.5298236564267427,1.6447746939957142,1.962936108931899,3.224215866066515,3.739357179030776
31698a1,31698,,0.5757832718081772,1.307747095823288,2.077111417427659,3.0100895380601287,3.6026786910369992
23534s2,23534,,0.6366714045871049,1.3441176041960716,2.8007362820208073,3.3737293537706137,3.575946917757392
45961a1,45961,,0.477386518730782,1.5486797038465738,2.2548096226528287,2.52782052475959,3.1012442391365767
22382b1,22382,,0.5827920970041305,1.4889230811968446,2.4605777338147163,2.8547536078840494,3.770847909152508
12558m2,12558,,0.7219649730250239,1.5161764449439945,2.8367194533348083,3.44123510364443,4.269239297136664
13328h1,13328,,0.5361478629056364,1.7414813060313463,2.5664059687405825,3.393801523372531,4.066579103469849
30825c1,30825,,0.4742437714012339,1.5685488060116768,2.3313911827281117,3.196288081817329,3.727694129571318
33859b1,33859,,0.5591360139660537,1.6074975561350584,1.906292443163693,3.0357806542888284,3.705965602770448
19872q1,19872,,0.5655046752654016,1.3194755520671606,2.632030937820673,3.2941101491451263,3.6706636361777782
13865b1,13865,,0.546781990909949,1.7503156550228596,2.5870232367888093,3.5010799998417497,4.294673282653093
32110t1,32110,,0.3976702211657539,1.763050999958068,2.5013616252690554,3.108047285117209,3.4765208456665277
18720bl2,18720,,0.6490772827528417,1.6824693349190056,2.276690745726228,3.117414022795856,3.8845485020428896
23104bl1,23104,,0.8756967368535697,1.3905863189138472,1.7340160100720825,3.302367394790054,3.965077350847423
13725e1,13725,,0.5551147691439837,2.279190140776336,2.492459445260465,3.47465696092695,4.013699265196919
33360n4,33360,,0.7164221873972565,1.2279236922040582,2.227321225218475,2.9810356311500072,3.5806602919474244
41354e1,41354,,0.4077117758570239,1.8751891390420496,2.1635042428970337,2.9864280950278044,3.3017781851813197
34476d1,34476,,0.674078258452937,1.2959947898052633,2.255646798759699,2.844114019535482,3.733217862434685
21570c2,21570,,0.8254097157623619,1.262348128017038,2.413394614122808,2.9649742487818003,3.73602157831192
33586a1,33586,,0.5616763678845018,1.4692809539847076,2.4898502361029387,2.648335535079241,3.656952272169292
15888n2,15888,,0.708928348030895,1.528214218094945,2.304468747228384,3.2432371051982045,4.081901742145419
23716j1,23716,,0.5318469228222966,1.588343656156212,2.5945456558838487,3.0999584244564176,3.676970347762108
37440fj4,37440,,0.5867551581468433,1.2641198080964386,2.451165162026882,2.9153244215995073,3.4112946959212422
38415f2,38415,,0.4993116940604523,1.366790613159537,2.57657989859581,3.1837069522589445,3.691118262708187
46312a1,46312,,0.4307590434327721,1.3191496348008511,2.5525751346722245,2.9696119064465165,3.3040681686252356
38220l1,38220,,0.5521961331833154,1.3845442100428045,2.115854791365564,2.829636928625405,3.759309529326856
49476b2,49476,,0.5267580135259777,1.4040484172292054,2.1233676206320524,2.589807261712849,3.646889970637858
24016k1,24016,,0.4706002575112507,1.8601693050004544,2.379745858721435,2.8654526155442,3.62949675694108
35784f1,35784,,0.6548159734811634,1.421838903799653,2.184329546056688,2.8934238869696856,3.8547220835462217
27390o2,27390,,0.6242005811072886,1.3071091040037572,2.636069595813751,3.1125961672514677,3.919085787609219
41536i2,41536,,0.6854375002440065,1.1571586639620364,1.9897379442118108,3.178254078142345,3.5390223329886794
35145m1,35145,,0.542122567538172,1.4302525371313095,2.4761100029572845,3.085173362866044,3.510167947039008
17640bf2,17640,,0.5652702869847417,1.686698746867478,2.3721441254019737,3.1327225137501955,3.890668173320591
38571d2,38571,,0.4839805512456223,1.5176956951618197,2.505264055915177,3.0966883720830083,3.4148681862279773
27105g1,27105,,0.6439614680130035,1.24026840319857,2.6311111506074667,3.0931204752996564,3.8064476177096367
13680b2,13680,,0.7988787000067532,1.4681018330156803,2.518974111415446,3.4214645866304636,3.930348053574562
26299f1,26299,,0.7844158068764955,1.2470649238675833,2.108459952287376,2.5991795798763633,3.629908453673124
40600e2,40600,,0.4162523427512496,1.765453231986612,2.308952490799129,2.7965810038149357,3.3400527900084853
49200y1,49200,,0.4702562157763168,1.3447481389157474,2.427700093947351,2.8330893088132143,3.359361859038472
24048j1,24048,,0.637401961022988,1.1843324210494757,2.50723725464195,3.363665482029319,3.6587229892611504
49100b1,49100,,0.6415285649709404,1.198193403892219,2.2041927697137,2.6461710948497057,3.5776350693777204
26520g1,26520,,0.664968382101506,1.3819229281507432,2.550221808254719,3.0844171913340688,3.5606018900871277
26070m4,26070,,0.6978342127986252,1.4442075779661536,2.150423618964851,2.9836800089105964,3.740374878048897
16320l2,16320,,0.6638190508820117,1.5575672038830817,2.237745974212885,3.3772968919947743,3.957170548848808
21510d1,21510,,0.8731650470290333,1.1936075338162482,2.315791786648333,2.8513030353933573,3.9729326060041785
30800cb2,30800,,0.5916390218771994,1.1821022140793502,2.185699108988046,3.041781300678849,3.679223123937845
25920ce2,25920,,0.5561786170583218,1.4389440659433603,2.237392242066562,3.440447885543108,3.625589553266764
29520bs1,29520,,0.5849346835166216,1.2140949871391058,2.513850395567715,3.2231868766248226,3.3809192776679993
21352b1,21352,,0.6841050991788507,1.6444756197743118,2.315495466813445,3.185101776383817,3.4444999620318413
34170d1,34170,,0.546567905228585,1.3119500908069313,2.465830858796835,2.644268810749054,3.4917331812903285
11200bf1,11200,,0.6651842284481972,1.4324988168664277,2.8067382629960775,3.218340410850942,4.162735275924206
25920bj2,25920,,0.6079637422226369,1.4131030859425664,2.4123647743836045,3.024451850913465,3.90708780195564
32736g1,32736,,0.5555299820844084,1.4628212582319975,2.1692770328372717,2.8347604433074594,3.727798336185515
23680n1,23680,,0.553250145399943,1.9455917081795633,2.3124332847073674,3.022969037294388,3.4759149262681603
14352be2,14352,,0.7112384322099388,1.5404932107776403,2.692651986144483,3.3079180289059877,3.864164830185473
34080p2,34080,,0.584102118620649,1.432195127941668,2.3077928284183145,3.1031304113566875,3.6325311362743378
34656m2,34656,,0.4221373974578455,1.7152446140535176,2.2260761484503746,2.781905242241919,3.8005879102274776
14700bn3,14700,,0.6597522487863898,1.698596466798335,2.65879631601274,3.087862016633153,3.8733352227136497
38194d1,38194,,0.7357702550943941,1.170803700108081,2.0582507206127048,2.5472376653924584,3.552424934692681
34010h2,34010,,0.53395787300542,1.460684206802398,2.4722934113815427,2.628804652020335,4.022417077794671
43674b2,43674,,0.5523525481112301,1.5871246522292497,2.088746750727296,2.4550856109708548,3.616641546599567
19176f1,19176,,0.6198545088991523,1.688636200968176,2.4703283021226525,3.027108697220683,3.915941138751805
19740f1,19740,,0.7806984561029822,1.2221123538911345,2.363957713358104,3.373774684034288,3.7498056329786777
32550d1,32550,,0.7483436942566186,1.0294757657684386,2.126607848331332,2.903637995943427,3.6751888738945127
36800bh1,36800,,0.5050587828736752,1.3890223451890051,2.268740041181445,2.9544858587905765,3.628167493268847
42446a1,42446,,0.5382503899745643,1.6849075867794454,1.9834029930643735,2.435856225900352,3.529817837290466
32370v1,32370,,0.5310885976068676,1.4720937511883676,2.2768510626628995,3.262228947132826,3.741547577083111
12397r1,12397,,0.4910518984543159,1.8601161520928144,3.032893874682486,3.3646260425448418,4.224567508324981
49878b1,49878,,0.7040539879817516,1.290016550105065,2.0842337664216757,2.5787020418792963,3.295809797011316
28224fu3,28224,,0.5651063355617225,1.6497341468930244,2.2520371759310365,2.7781405337154865,3.858316200785339
11550u2,11550,,0.8000528519041836,1.4901135237887502,2.5995265943929553,3.212050066329539,3.869846045039594
31395k1,31395,,0.7023519019130617,1.2503324900753796,2.042442941106856,3.054507320746779,3.805589445866645
20622j1,20622,,0.5439582667313516,1.7516987221315503,2.7479177713394165,3.109555429778993,3.725176147185266
40590u1,40590,,0.5473409290425479,1.2773627331480384,2.1430962244048715,2.8310502218082547,3.3399934293702245
12831d1,12831,,0.7269226505886763,1.5671819048002362,2.5373704880476,3.511074027977884,4.058606518432498
48933b1,48933,,0.715888223843649,1.0514328088611364,1.7807503840886056,2.96759289316833,3.568739425390959
13520j1,13520,,0.6134963848162442,1.7469914141111076,2.749983794055879,3.097839940339327,3.823234425857663
44982q1,44982,,0.5751969814300537,1.526479370892048,2.015875226818025,2.4936215057969093,3.5324034737423062
20730j1,20730,,0.501169198891148,1.6218386627733707,2.566932908259332,3.3270867308601737,3.5714501002803445
31692a1,31692,,0.457413935684599,1.6355310608632865,2.434022920206189,2.813367105089128,3.680506725795567
21190c2,21190,,0.8482065300922841,1.1150758950971067,2.139173154719174,2.844347223639488,4.051375970244408
10350d1,10350,,0.7875594215001911,1.5661310479044914,2.374875963665545,3.2349598426371813,4.291349107399583
37128b1,37128,,0.5086241662502289,1.5738370311446488,2.1306728152558208,2.6487132189795375,3.681976803578437
48420d2,48420,,0.4533040977548808,1.3426449438557029,2.2737501095980406,2.655358628369868,3.746786313131451
22320bm2,22320,,0.6673402991145849,1.3387428941205144,2.548788009211421,3.0388299841433764,3.7792309699580073
17373c1,17373,,0.6534663578495383,1.4827674720436337,2.265366322360933,3.147093702107668,3.910440576262772
37920s2,37920,,0.5525972947943956,1.4325146679766476,2.5010879058390856,2.8091871989890933,3.472572887316346
20160dz4,20160,,0.6613900987431407,1.41009909985587,2.536207632161677,3.0331917768344283,3.93676180485636
28182c1,28182,,0.7044733420480043,1.3058546311222017,2.249203432351351,2.683094440959394,3.5001818230375648
18624k2,18624,,0.7420332015026361,1.1686087138950825,2.4313849434256554,3.3815682819113135,3.9476691456511617
13120z2,13120,,0.7546786072198302,1.2017990578897295,2.5730368215590715,3.318465342745185,4.260054079815745
17640be6,17640,,0.632177104940638,1.6251002792268991,2.45192479621619,2.9972290629521012,4.115620572119951
40680j3,40680,,0.5171286794357002,1.435617330018431,2.2349627036601305,2.927277935668826,3.3445579409599304
18800bq1,18800,,0.5596406406257302,1.4544176789931953,2.358538736589253,3.2610503463074565,3.807331118732691
39710n1,39710,,0.66971056885086,1.222414658870548,2.300946144387126,2.8987742187455297,3.2988363662734628
41220h1,41220,,0.5060314179863781,1.3708903677761557,2.2714602211490273,2.8545405473560095,3.6663408996537328
25868b2,25868,,0.6103240631055087,1.4585266038775444,2.382079725153744,3.0517658246681094,3.830262160860002
32820b1,32820,,0.551685281097889,1.314028387889266,2.3350043492391706,2.765118923038244,4.016568699851632
45120v1,45120,,0.571906522847712,1.398200320079923,2.329351633787155,2.790682539343834,3.491538326255977
14112bu2,14112,,0.786421399563551,1.484066665172577,2.5130809051916003,3.4724296033382416,3.763876950368285
17730s2,17730,,0.5943003601860255,1.686984249856323,2.685755985789001,3.2589406482875347,3.873580517247319
41920j1,41920,,0.54553217953071,1.2204518881626427,2.527110382914543,2.9984687715768814,3.541052235290408
23838d1,23838,,0.6876600440591574,1.288056714925915,2.461318803951144,2.9462913619354367,3.6158118089661
47184b2,47184,,0.5517974214162678,1.3830983331426978,1.872025384102017,3.038425355218351,3.560843196697533
43120br2,43120,,0.545981562929228,1.4186700647696853,2.2304175440222025,3.116010199300945,3.3233369449153543
28611i1,28611,,0.8245246578007936,1.5266651809215546,1.8638055459596217,2.451854166574776,3.6140545988455415
49296bc1,49296,,0.5035419049672782,1.4817749308422208,2.1411717431619763,2.9624230535700917,3.4890118008479476
49280e1,49280,,0.4399325003614649,1.6531687011010945,2.2088347021490335,2.82718486059457,3.43319090269506
28960c1,28960,,0.6577757867053151,1.401295862160623,2.2903778962790966,2.7379754949361086,3.92651345487684
49852a1,49852,,0.4825549537781626,1.2924854969605803,2.070268038660288,2.8119885129854083,3.486586998216808
45840h1,45840,,0.5652441761922091,1.4440870471298697,2.255229470320046,2.8201179625466466,3.463306151330471
32487c1,32487,,0.4627658944809809,1.5885883048176763,2.455301974900067,3.2473179241642356,4.0186842661350965
12445a1,12445,,0.4809419377706945,2.0000196183100343,2.891933756880462,3.5187904397025704,3.752697209827602
22736m2,22736,,0.7065742381382734,1.212275218218565,2.435374630615115,2.873689850792289,3.9261026633903384
37440ex1,37440,,0.4653235152363777,1.482533060014248,2.3201739946380258,2.790611687116325,3.4808806031942368
27600bi1,27600,,0.5818428772035986,1.3710849131457508,2.1236066622659564,3.338112333789468,3.621905880048871
21756g1,21756,,0.5717734922654927,1.44921303819865,2.232813940383494,3.214793094433844,3.975805025547743
47402a1,47402,,0.7347923454362899,1.197904098778963,2.0026001017540693,2.832335150800646,3.620716005563736
25224a1,25224,,0.5149164774920791,1.623726415913552,2.0657385047525167,3.0945513285696507,3.819101561792195
21186m1,21186,,0.5827496345154941,1.483295624144375,2.7834138441830873,3.186103534884751,3.8063948545604944
48720cb1,48720,,0.440565567696467,1.458788251969963,2.2003684788942337,2.9264356549829245,3.462336697615683
18816ck2,18816,,0.5090012822765857,1.8620872357860208,2.295871593989432,3.1397183146327734,3.8258162243291736
11600g3,11600,,0.7113670478574932,1.5491594369523227,2.7660273388028145,3.2652797708287835,3.9461120907217264
30576bx2,30576,,0.5775557954329997,1.3329397272318602,2.220371237024665,2.945135139860213,3.9675886407494545
19632c2,19632,,0.674306615954265,1.619641425088048,2.658250516280532,2.9098398573696613,3.757862343452871
40560cq4,40560,,0.5678554191254079,1.6170955640263855,2.1887959651649,2.790011397562921,3.58987301774323
24450k2,24450,,0.5923657345119864,1.4980973480269313,2.3135814806446433,2.8557124631479383,3.713452145457268
37960g1,37960,,0.607765682740137,1.1945358798839152,2.216553316451609,3.105056987144053,3.412778281606734
25325b1,25325,,0.5166437777224928,1.7145774951204658,2.210438118316233,3.07295052241534,3.480451879091561
47376bl1,47376,,0.4867860794765875,1.5115407900884748,2.3181323911994696,2.5190911162644625,3.480538005940616
16770k1,16770,,0.6593973371200264,1.653663867153227,2.2372425347566605,3.13905687071383,3.8174866680055857
49920i2,49920,,0.4554139033425599,1.4424524419009686,2.0148853408172727,2.7380517097190022,3.4722363110631704
49197r2,49197,,0.4608667364809662,1.5887194429524245,2.362925134599209,2.860153171233833,3.6029605036601424
37146d1,37146,,0.6426304162014276,1.4651640350930393,2.2181008448824286,2.7191864028573036,3.400826567783952
23775d1,23775,,0.5982276543509215,1.5373172089457512,2.2572231460362673,3.292224667966366,4.033889347687364
34200l1,34200,,0.5007633597124368,1.4769381792284548,2.3580519687384367,2.7362566739320755,3.656151159666478
48272p1,48272,,0.5991902214009315,1.1745484177954495,1.9479035050608215,2.655687834136188,3.766438848339021
32742i1,32742,,0.5494487544056028,1.5689808041788638,1.959539148025215,2.71218591183424,3.7156444881111383
26736b1,26736,,0.5644871091935784,1.449144319165498,2.1437152195721865,3.067017300054431,3.8654569080099463
26320b1,26320,,0.5773794210981578,1.3620361061766744,2.5495729940012097,2.8530320711433887,3.890669628046453
39200f3,39200,,0.4916532144416123,1.470975453034043,2.083018643781543,3.1798129845410585,3.407383288256824
13104m1,13104,,0.7455682675354183,1.6100026280619204,2.47254182305187,3.42382107488811,3.8897361010313034
46200ba1,46200,,0.5122983020264655,1.4510683161206543,2.355937226675451,2.7220866419374943,3.503767227753997
34645d1,34645,,0.3434769691666588,1.8205364751629531,2.746659414842725,3.128598858602345,3.614562826231122
38703a1,38703,,0.5350476431194693,1.203527401201427,2.439043464139104,3.0265245381742716,3.7515913043171167
31200bd2,31200,,0.6647780179046094,1.1850155661813917,2.3176661785691977,3.0755959656089544,3.4967778585851192
44784u1,44784,,0.4888392663560807,1.312402981799096,2.1074040476232767,3.1748472191393375,3.61661867890507
38220b1,38220,,0.5576052565593272,1.2355510820634663,2.188254744745791,2.86827686522156,3.84208451397717
32112p1,32112,,0.5518180793151259,1.2974072871729732,2.418317331932485,3.061575649306178,3.5549075081944466
10304i1,10304,,0.7422484275884926,1.8611085708253088,2.487853568047285,3.6443837666884065,3.818632685579359
22990o1,22990,,0.6266981367953122,1.333889284171164,2.1539925280958414,2.978532137349248,3.635667805559933
46400ba1,46400,,0.5553626765031368,1.2980373990722,2.212010038085282,2.9850893393158913,3.363537533208728
46149a1,46149,,0.4490473745390773,1.6236152010969818,2.259694490581751,2.9813180388882756,3.545030069537461
37200bg1,37200,,0.6887421768624336,1.3006840739399197,1.9900795398280025,3.0666898917406797,3.8418477112427354
34384a1,34384,,0.452107218443416,1.589721295051277,2.407550930045545,3.0379644548520446,3.467094917781651
32450l2,32450,,0.5461295072454959,1.455885182134807,2.735415699891746,3.005054078064859,3.458640230819583
33390e2,33390,,0.6078623456414789,1.459545494057238,1.9409871571697297,2.9120191745460033,3.721602907404304
23506k2,23506,,0.5846286688465625,1.5891737989149988,2.5337794544175267,3.3688024561852217,3.5947966538369656
13104ba2,13104,,0.6926408011931926,1.4653922677971425,2.6420886628329754,3.4351550731807947,3.8904617466032505
44925c1,44925,,0.6574489290360361,0.9920453648082912,2.450637949630618,3.1211497550830245,3.540195225737989
16486c1,16486,,0.5646868823096156,2.005278985016048,2.523367893882096,3.426199338398874,3.749378969892859
24255bh4,24255,,0.5853640132118016,1.4015298262238505,2.640629641711712,3.2032114136964083,3.9888184890151024
22806l1,22806,,0.5852709342725575,1.556048396974802,2.6484934547916055,3.1764424117282033,3.8221545042470098
27600y2,27600,,0.5913602651562542,1.4545337748713791,2.4861848317086697,3.1616580905392766,3.46979202888906
26630e1,26630,,0.4982806545449421,1.9390623359940944,2.452977964654565,3.098164292052388,3.4571726536378264
44506v1,44506,,0.4437422935152426,1.646657752804458,2.237404003739357,3.20982832275331,3.532349427230656
29610u1,29610,,0.5170599210541695,1.5853190310299397,2.5404106434434652,3.020646938122809,3.68967190477997
45408i1,45408,,0.4340299625182524,1.4862355208024385,2.353830883279443,2.7467753142118454,3.4820322412997484
28644j1,28644,,0.6092047332786024,1.2095308201387525,2.14774358086288,3.4514048863202333,3.682545156218111
29645p1,29645,,0.555029992479831,1.466382548213005,2.3306853603571653,3.2788466112688184,3.980614067055285
15204g1,15204,,0.5142507324926555,1.726614142768085,2.471496402285993,3.450139162130654,3.860001773573458
38704c2,38704,,0.4908440371509641,1.595198375172913,1.7758586439304054,2.8531530974432826,3.7456514686346054
19350l2,19350,,0.6019394625909626,1.5103317741304636,2.150669129565358,3.165781294927001,3.6697730077430606
45486s1,45486,,0.6569989088457078,1.2421340341679752,1.9621548391878605,2.7408763328567147,3.692230180837214
28710bd4,28710,,0.4811446515377611,1.8333539799787104,2.2484044451266527,3.001583695411682,3.947719623334706
23460c1,23460,,0.6880556964315474,1.2900030012242496,2.233427538536489,3.3822483979165554,3.631523267365992
45378b1,45378,,0.6635128504130989,1.184349310118705,1.8483327548019588,3.0710878344252706,3.485541325062514
47565i1,47565,,0.5024958089925349,1.2311517498455942,2.449059228412807,3.0021106507629156,3.635561416856945
47880bp2,47880,,0.5488761577289551,1.4396947408095002,2.1685941368341446,2.7129215439781547,3.534332492388785
15232g2,15232,,0.667639103718102,1.7488905768841505,2.6514518512412906,3.142892276868224,3.9750540908426046
45360p1,45360,,0.626929469872266,1.374606586061418,2.125803977251053,2.884069124236703,3.5333608062937856
10736e1,10736,,0.6526339603587985,2.004203526303172,2.4048226410523057,3.325631615705788,4.244568534195423
32835g2,32835,,0.6574417394585907,1.3615238638594749,2.1452206782996655,2.4892731197178364,3.4745858991518617
44820q1,44820,,0.4862425227183848,1.361565601080656,2.362257763743401,2.7891000593081117,3.296017319895327
21888bd2,21888,,0.5942419981583953,1.482523499056697,2.286157552152872,3.289093632251024,3.808862291276455
36855o2,36855,,0.7038810367230326,1.2694915509782732,2.1007452802732587,2.9810835598036647,3.8687822772189975
46200ba2,46200,,0.5122983020264655,1.4510683161206543,2.355937226675451,2.7220866419374943,3.503767227753997
10230o2,10230,,0.6828003327827901,1.5628135101869702,2.733020966872573,3.1366733834147453,4.022627893835306
13110p2,13110,,0.8674950825516135,1.5431461040861905,2.292440289631486,3.2183250449597836,4.12920512072742
27840cj1,27840,,0.697733520064503,1.3524074298329651,2.116353985853493,3.034851072356105,3.964172056876123
29775h1,29775,,0.5415429687127471,1.4153771437704563,2.357448283582926,2.9973554722964764,3.8571756966412063
28560cv1,28560,,0.6971153418999165,1.2954128962010143,2.207080263644457,3.1329297088086605,3.6073832297697663
12866b1,12866,,0.5017716470174491,2.034207751043141,2.6001807898283005,3.2506543220952153,4.088452588766813
23400f1,23400,,0.605369355995208,1.526827328838408,2.2622319972142577,3.2539122384041548,3.626136156730354
31200e1,31200,,0.5577869995031506,1.3697562688030305,2.13733571395278,3.187086354009807,3.4767808988690376
11106b1,11106,,0.6919591566547751,1.759789139032364,2.1402976866811514,3.2924677366390824,4.264781024307013
19107e1,19107,,0.5070551615208387,1.894404826220125,2.827017618343234,3.347182471305132,3.641405361704528
24912n1,24912,,0.600878243567422,1.5637455340474844,2.237935923039913,2.9485881365835667,4.148484969511628
36540j2,36540,,0.5366602272260934,1.4900846681557596,2.171771523542702,2.970461552962661,3.50241335388273
44954n2,44954,,0.3754501034272834,1.8302831249311569,2.2718308437615633,2.909561933018267,3.510945583693683
17446a2,17446,,0.5536094079725444,1.9350450788624585,2.3087292993441224,3.413963930681348,3.920454905368388
28560bg1,28560,,0.6546684957575053,1.3897175937891006,2.4929633447900414,3.1149840597063303,3.4477237006649375
17640ca1,17640,,0.6669889236800373,1.4510921398177743,2.485109468922019,3.263052761554718,3.8918842431157823
29367c2,29367,,0.6672578619327396,1.1014196439646184,2.164526711218059,3.044896044768393,3.587438936345279
32976k1,32976,,0.6019405582919717,1.3075799061916769,2.405261210165918,2.9253428876399994,3.621443929150701
20172d1,20172,,0.868917235173285,1.179261733777821,2.293336857110262,3.2673479421064258,4.068757839500904
47920b2,47920,,0.5515262701082975,1.3793327729217708,2.072430090047419,3.100166393443942,3.382241058163345
48048bn1,48048,,0.6832009141799062,0.9756241175346076,2.127860028296709,3.1215418614447117,3.397751818411052
45339c1,45339,,0.5227612035814673,1.32257822714746,2.4825347773730755,3.101462204940617,3.5854857936501503
42945b1,42945,,0.4331021986436099,1.5029386468231678,2.504166988655925,3.024986829608679,3.805325311608613
16425e1,16425,,0.8227630178444088,1.339027214795351,2.354620247147978,3.479037508368492,3.9263716591522098
39984dh1,39984,,0.554999640211463,1.431973414029926,2.221531242132187,2.969335679896176,3.671074889600277
12920m1,12920,,0.5639436570927501,2.042225972749293,2.570717526599765,3.240942331030965,3.691384845413267
14400v4,14400,,0.8312114875297993,1.3951162481680512,2.662437481805682,3.208235244266689,3.922003199346363
39746b1,39746,,0.6415102740284055,1.4488904462195933,1.9093878390267491,2.977508507668972,3.2218965645879507
34914o4,34914,,0.60563796130009,1.3131699170917273,2.2607308328151703,3.0089639388024807,3.2537545319646597
25185f1,25185,,0.7408010861836374,1.5258460170589387,1.992533768992871,2.878125375136733,4.065550299361348
36639b1,36639,,0.3548412905074656,1.7684390391223133,2.4665603172034025,3.300484864972532,3.551967667415738
18270k1,18270,,0.5961485058069229,1.5719206859357655,2.231845362111926,2.934796084649861,3.925666148774326
13680bn2,13680,,0.5906277850735933,1.6522382120601833,2.625031647272408,3.130993690341711,4.033004676923156
31200l1,31200,,0.7037483477033675,1.2844105982221663,2.3031968846917152,2.742579096928239,3.908384793438018
44880h1,44880,,0.6587313273921609,1.3555639260448515,1.9018578878603876,3.034145169891417,3.524756376631558
39780bb1,39780,,0.4656275878660381,1.3789562238380313,2.292438019067049,2.9607297759503126,3.465568064711988
38742d2,38742,,0.6531434203498065,1.5653963549993932,2.11473676096648,2.7693069418892264,3.2069051200523973
18900r1,18900,,0.5834065992385149,1.5824243552051485,2.40485817193985,3.154366158880294,3.8319069696590304
48090q2,48090,,0.6989819558802992,1.2082429928705096,2.111005241982639,2.850923389196396,3.3241661824285984
48132e1,48132,,0.4448452545329928,1.5709778019227087,2.193839982151985,2.6815365310758352,3.3323708306998014
36630bh2,36630,,0.4593831086531281,1.5476403748616576,2.415136850439012,3.250808554701507,3.3165912497788668
46935l2,46935,,0.7063797004520893,1.0629820921458304,2.015802533365786,2.7208992736414075,3.6487421430647378
21900d1,21900,,0.7919250829145312,1.2702813199721277,2.2848238414153457,3.167658895254135,4.025856703519821
14150h1,14150,,0.7728093140758574,1.4001148818060756,2.677582485601306,3.404504201374948,4.144179319962859
33813f1,33813,,0.4421116190496832,1.6641637729480865,2.296298430301249,2.974453288130462,3.852731175720692
27720t3,27720,,0.5873752974439412,1.6003973791375756,2.162394495680928,3.081636104732752,3.58219959679991
47652f2,47652,,0.5508987710345536,1.3913434348069131,1.9473054842092097,3.0712542086839676,3.296769443899393
22365h1,22365,,0.6645870346110314,1.2654341338202355,2.0312441866844893,3.323206476867199,3.8476076759397984
14045b1,14045,,0.5864297894295305,1.922686732839793,2.4939626827836037,3.609497326426208,4.001157276332378
18480r4,18480,,0.5700002606026828,1.665411894209683,2.4247159399092197,3.344533926807344,3.7139965360984206
35343c1,35343,,0.3945142407901585,1.9363497961312532,2.303430694155395,3.172911638393998,3.664872008375823
37338b1,37338,,0.5794850883539766,1.3115250188857317,2.082767236046493,2.620495048351586,3.6275560948997736
33536g1,33536,,0.6992780093569309,1.3388455151580274,2.0842218128964305,2.8033758057281375,3.799917884171009
20592p1,20592,,0.5630057721864432,1.4730538628064096,2.4103504149243236,3.175970041193068,3.891867296770215
30058k2,30058,,0.5417921836487949,1.5343029000796378,2.1160714831203222,3.212752014398575,3.891319633461535
46890w1,46890,,0.5310096060857177,1.3334330092184246,2.5147642409428954,3.056556100025773,3.359722171910107
16128bf2,16128,,0.6367277503013611,1.6462870328687131,2.334157144650817,3.361852901056409,3.848831334151328
16214g1,16214,,0.6076809244696051,1.795279203914106,2.29644828196615,3.2592897191643715,4.188454482704401
43299e1,43299,,0.6038040129933506,1.18621707521379,2.552898674272001,2.9877174627035856,3.716428017243743
24588b1,24588,,0.5308118381071836,1.695187957957387,2.1052543902769685,3.1364349611103535,3.761702661402523
23600m1,23600,,0.5882617007009685,1.6384696941822767,2.682674052193761,3.041280928067863,3.423460409976542
42200d1,42200,,0.4620409434428438,1.4390999339520931,2.271514942869544,2.7216002931818366,3.678305390290916
44950s2,44950,,0.496884501655586,1.570829605218023,2.253918433561921,3.006687837652862,3.666459114290774
47850bl1,47850,,0.5886570438742638,1.362922735977918,2.098561524413526,2.731404645368457,3.355721683241427
45888u1,45888,,0.6360192080028355,1.271608142182231,1.9687822628766296,2.882327984087169,3.839486970566213
32757b1,32757,,0.5293080767150968,1.1291681099683046,2.427307295612991,3.3212570678442717,3.788651536218822
28650n1,28650,,0.663983091013506,1.434748772997409,1.8968294560909271,2.8038063310086727,3.904802248813212
22288k1,22288,,0.6231690575368702,1.51518127694726,2.6269666040316224,3.2171749817207456,3.696092470549047
43560bz1,43560,,0.5604547439143062,1.5325655122287571,1.9361563688144088,2.984116652980447,3.4987697694450617
29104b1,29104,,0.712405780563131,1.3205348048359156,2.3147452510893345,2.988931665197015,3.538273438811302
28896d1,28896,,0.5904393875971437,1.3883561547845602,2.3456995766609907,2.8056507976725698,3.789848655462265
14760j2,14760,,0.569613859988749,1.5955371991731226,2.5957600381225348,3.3502405788749456,3.662823588587344
20712e1,20712,,0.7009695919696242,1.6570890820585191,2.0354240741580725,3.2301093051210046,3.764628956094384
27960g3,27960,,0.4675464909523725,1.5730618508532643,2.4396442510187626,3.02251045871526,3.494976229965687
44572a1,44572,,0.530530960066244,1.3395223817788064,1.999272142071277,2.7737320214509964,3.5402123304083943
23680k1,23680,,0.5332569838501513,1.7306572529487312,2.4873939966782928,3.120089472271502,3.5016209883615375
32940d1,32940,,0.5418181363493204,1.606934015173465,2.0646837260574102,2.9935053950175643,3.706276685930789
46851d1,46851,,0.4118275992805138,1.642124752048403,2.331100797280669,2.9737527379766107,3.7120652636513114
37296bx1,37296,,0.4919823599047959,1.392841880209744,2.2779912929981947,2.9489204986020923,3.5574399270117283
42204d1,42204,,0.553040140774101,1.4112865151837468,2.262872322462499,2.9453207049518824,3.477385161444545
34995b1,34995,,0.5981488851830363,1.4129638727754354,1.8657799381762743,3.1291938479989767,3.6760506201535463
21186w2,21186,,0.6285367640666664,1.6033838489092886,2.4428991619497538,3.405955540947616,3.9686368480324745
11988f1,11988,,0.7480469844304025,1.8214147607795896,2.3403896018862724,3.4181567821651697,3.870799496769905
13275d1,13275,,0.8948466514702886,1.233141606207937,2.6342073529958725,3.3853964917361736,4.121282236650586
19266g2,19266,,0.7504615820944309,1.6629705699160695,2.081507288850844,3.036530300974846,3.829063026234507
20848a1,20848,,0.7651351958047599,1.1769775548018515,2.0108066415414214,3.3600057028234005,4.1502925883978605
19494f1,19494,,0.7328286622650921,1.5086427750065925,2.0121598038822412,3.299478539265692,3.65634704194963
13680bf2,13680,,0.6329061486758292,1.635346222203225,2.5661645932123065,3.10020606033504,4.253775168210268
14994ci1,14994,,0.6040214616805315,1.8056960529647768,2.645920353010297,3.3148392448201776,3.9122296450659633
17514l2,17514,,0.7348169873002917,1.467590305954218,2.13015481736511,3.224534323439002,3.870289140380919
16704y1,16704,,0.7112295837141573,1.5584601750597358,2.5732613652944565,3.0979884304106236,3.7211506059393287
45650c2,45650,,0.550993024604395,1.4520172961056232,2.2456081295385957,2.8322061197832227,3.146392248570919
23436i1,23436,,0.5173142114654183,1.491017449181527,2.277156449854374,3.2585887601599097,3.852365978062153
19680d3,19680,,0.7126913082320243,1.3783520618453622,2.2924731615930796,3.136695938184858,4.190368928015232
41258a1,41258,,0.4991710799513384,1.4030268071219325,2.2849959889426827,2.796947213821113,3.4399331538006663
48195g1,48195,,0.3177943506743759,1.73654479207471,2.4767279932275414,2.8419852163642645,3.751993341371417
20307e2,20307,,0.6754141806159168,1.6212752750143409,2.025836977176368,3.1128737973049283,3.7792595513165
10998n1,10998,,0.6311760572716594,2.0170909613370895,2.470012101344764,3.650283064693213,4.25305861979723
40602f1,40602,,0.4222446804633364,1.5373340318910778,2.37029349245131,2.6595968194305897,3.9790126206353302
33964b1,33964,,0.4509524388704449,1.6295511731877923,2.354714878834784,2.782163754105568,3.696754783391953
44100a1,44100,,0.6494455677457154,1.249093959107995,2.278614681214094,2.868774527683854,3.4324369793757796
46795q1,46795,,0.4651748508913442,1.7038288922049103,2.2209424413740635,2.3866616506129503,3.769711083732546
16800k4,16800,,0.7405416825786233,1.3343013459816575,2.46591888461262,3.22734113689512,3.94202021881938
27770a2,27770,,0.443758760811761,1.6070645139552653,2.322643962688744,2.9008563086390495,3.9604918491095304
30726c1,30726,,0.7369016064330935,1.2473723231814802,1.9907767809927464,3.159291815944016,3.6221295753493905
23498a1,23498,,0.6714898496866226,1.7497429437935352,2.1642457228153944,2.9119330886751413,3.658648296259344
27072e1,27072,,0.6718213290441781,1.442177716176957,2.4407138423994184,2.8105662083253264,3.7526657953858376
39550j1,39550,,0.6174478554166853,1.481299783103168,2.3138585900887847,2.6292218323796988,3.5601605596020818
25317b1,25317,,0.7500343886204064,1.4960117670707405,1.8262573909014463,3.1067622508853674,3.7096056677401066
29760m2,29760,,0.5168695538304746,1.4549213889986277,2.090640186332166,3.0432615391910076,3.768097860738635
12768bb1,12768,,0.7090096815954894,1.795433069113642,2.4994158083572984,3.2658937759697437,4.045395171269774
12234a4,12234,,0.7079413433093578,1.55304172122851,2.8034385228529572,3.5739972796291113,3.940914754755795
24056a2,24056,,0.5016919067129493,1.851352004799992,2.2302058273926377,2.7232976723462343,3.900694661773741
43080e1,43080,,0.5631504030898213,1.4978570020757616,2.150605194270611,3.155920152552426,3.3813885608687997
30400i1,30400,,0.4964548519346863,1.45321093685925,2.3637015148997307,2.907999984920025,3.734614218585193
32130s1,32130,,0.8330977261066437,1.2372328848578036,2.065330319106579,2.951570433564484,3.4233918813988566
33600cd4,33600,,0.5282401016447693,1.6640107887797058,2.110657815821469,3.0796717600896955,3.753503538668156
20800dz2,20800,,0.4847451293608174,1.8682265998795629,2.0690793450921774,3.105616956017911,3.908584225922823
27965c2,27965,,0.6554194120690227,1.3751245010644195,2.411971041932702,3.0945690162479877,3.5730877965688705
10224r1,10224,,0.7625309249851853,1.4925454282201829,2.711887588724494,3.5833238437771797,4.157284758985043
37056k1,37056,,0.6110279161948711,1.3492851732298732,1.913555712904781,3.230528566055,3.5936016319319606
31950o2,31950,,0.5889094662852585,1.426465027034283,2.048668671399355,2.836448771879077,3.591578269377351
25370l1,25370,,0.5689693852327764,1.6200307537801564,2.0617852667346597,3.34902121219784,3.9350277427583937
49800be1,49800,,0.5182846393436193,1.518309140112251,2.194681062363088,2.773370603099466,3.446977067738771
20502a2,20502,,0.6972283124923706,1.336226605810225,2.39512160141021,2.8452386148273945,3.792928775772453
28800cb2,28800,,0.5491604348644614,1.3903121408075094,2.616531979292631,2.715832087211311,3.686788390390575
18824a1,18824,,0.5775528666563332,1.960167219862342,2.203274787403643,3.207541573792696,4.006189459934831
20640h1,20640,,0.5615146073978394,1.493693680036813,2.6679989863187075,3.128301235847175,3.7233389476314183
13930e3,13930,,0.8069234597496688,1.5846238560043275,2.328972116112709,3.2368458481505513,3.754428460262716
20880h4,20880,,0.631886500865221,1.415980548132211,2.436436823569238,3.305632726289332,3.624433597549796
43056bs2,43056,,0.5286087247077376,1.5940118981525302,2.2454687701538205,2.6091276723891497,3.4852170506492257
30210h2,30210,,0.7453728970140219,1.169201937969774,2.0877015301957726,2.8518727822229266,3.72695448808372
31311g1,31311,,0.4908701020758599,1.4571084580384197,2.4950129268690944,3.08277097530663,3.797892500646413
28574c3,28574,,0.4349392992444336,1.9200974199920893,2.39219287969172,2.8251317171379924,3.702248821035027
23590c1,23590,,0.6624540775083005,1.6335795070044696,2.297899886034429,2.9858666118234396,3.51849053055048
26565p2,26565,,0.6245851595886052,1.5084926411509514,1.9946803688071668,3.0842945938929915,3.6433708621189
34626j2,34626,,0.498641449958086,1.6869466681964695,2.4536523688584566,3.00181049387902,3.7336693312972784
20280l1,20280,,0.6528868414461613,1.7443016711622477,2.1888704132288694,3.3254855759441853,3.7872289875522256
22494c3,22494,,0.5987177488859743,1.778612099122256,2.3454818092286587,2.9789003105834126,3.998148866929114
26260d2,26260,,0.4524184721522033,1.8920461130328476,2.397248487919569,2.9198793303221464,3.5197062343358994
49623a1,49623,,0.5646678621415049,1.13158042402938,2.1737537356093526,3.2149897450581193,3.615664982236922
43472e1,43472,,0.4230747062247246,1.789619862101972,2.2385368468239903,2.813519248738885,3.4506992027163506
28800dz2,28800,,0.7866519130766392,1.1236435337923467,2.538494656793773,3.0202627247199416,3.6994376368820663
19110q1,19110,,0.7506963608320802,1.3232501549646258,2.108398341573775,3.1134825460612774,3.917355046607554
13680bo3,13680,,0.7103533823974431,1.5933621600270271,2.51135996542871,3.3315106285735965,3.9516736268997192
34275e1,34275,,0.4941047017928213,1.4856337062083185,2.528928534127772,3.2460814360529184,3.5789250368252397
30968f1,30968,,0.5532671450637281,1.4161032508127391,2.1316216802224517,3.071859084069729,3.6467284560203552
10538a1,10538,,0.6863351324573159,1.6452943859621882,2.3374125650152564,3.2827242640778422,4.129740124568343
32070f2,32070,,0.5809933189302683,1.5013128048740327,2.3796372869983315,3.068611958064139,3.600702212192118
20938d1,20938,,0.6966648504603654,1.366384331136942,2.347831131890416,2.7004392789676785,3.7737218076363206
41700a1,41700,,0.6820437959395349,1.3681426499970255,1.912205258850008,2.9830934489145875,3.5825110748410225
35178o1,35178,,0.4527684038039297,1.4569802028127017,2.288666443899274,3.1789029985666275,3.700265072286129
19065k2,19065,,0.5998640810139477,1.6547719580121338,2.8108377838507295,3.224148434586823,3.7399145616218448
36816i2,36816,,0.5955326349940151,1.5050015291199088,2.1234984062612057,3.1322324303910136,3.609782226383686
20900a2,20900,,0.5910636836197227,1.5682983160950243,2.322458022274077,3.2936028484255075,3.5649714516475797
27570a1,27570,,0.717155453749001,1.5714666959829628,2.1049774177372456,2.790020924061537,3.741091868840158
44370u1,44370,,0.7400514148175716,1.31562675582245,2.0578551087528467,2.5471486262977123,3.520057812333107
46632c2,46632,,0.521522460039705,1.213068543933332,2.205577471293509,2.796611334197223,3.5383004304021597
11575b1,11575,,0.5803068755194545,1.6736876550130546,2.8196226665750146,3.1164543824270368,4.175299188122153
49878j2,49878,,0.6223645000718534,1.2574895001016555,2.1673444053158164,2.587070159614086,3.334745367988944
22566b1,22566,,0.6040564610157162,1.554027094040066,2.086282016709447,2.6999476300552487,3.984716337174177
30048h2,30048,,0.7519801317248493,1.2998058078810573,2.0893610334023833,3.1100174635648727,3.7432570718228817
13950br1,13950,,0.5462180580943823,2.106450936757028,2.3990294570103288,3.224393676035106,4.24532057903707
44422a2,44422,,0.64156802627258,1.267214336898178,2.4390043010935187,2.5540462359786034,3.022655226290226
44202i1,44202,,0.5662971353158355,1.1698098978959024,2.174795540049672,2.89579273480922,3.46869130525738
43890bc4,43890,,0.567640217486769,1.328013634774834,2.1281552305445075,2.9226309498772025,3.207294945605099
40670q1,40670,,0.5014612569939345,1.6133105219341817,2.5494469087570906,3.000489616766572,3.310566841624677
42032h1,42032,,0.6179299468640238,1.215895194094628,1.9941756022162735,2.754634532146156,3.619722194969654
22131c1,22131,,0.6075259943027049,1.464546748902649,2.2221680879592896,3.3588177859783173,3.691772458143532
40810e1,40810,,0.6350663604680449,1.1799569688737392,2.046116393059492,3.019499639980495,3.356117240153253
19152bc2,19152,,0.6148198554292321,1.509824405889958,2.446959945373237,3.151819755323231,3.975089444778859
44238a1,44238,,0.6737605077214539,1.2798514058813453,1.895000406075269,2.6429128190502524,3.6625006971880794
43032b1,43032,,0.4821654158877209,1.4256557798944414,2.004577126353979,2.9645811589434743,3.450798236764967
47850m2,47850,,0.7057291101664305,1.1159614510834217,1.9894610489718616,2.5968431886285543,3.618101046420634
48585c1,48585,,0.5600955924019217,0.8941511609591544,2.6417486146092415,2.969445143826306,3.5699458830058575
43120cl2,43120,,0.5137997097335756,1.6160466778092086,2.1221625516191125,3.004384758882225,3.3531428864225745
24420h2,24420,,0.6227654723916203,1.333631617948413,2.347048738971353,3.0662756264209747,3.8058950351551175
43200kj1,43200,,0.4932796460343525,1.3412731210701168,2.1851369477808475,2.953073365613818,3.8214149428531528
28900c2,28900,,0.4998662878060713,1.5711895087733865,2.456992874853313,2.909375697374344,3.6552475336939096
28224p2,28224,,0.5054108069743961,1.436636787839234,2.209479154087603,3.2905954802408814,3.681146147660911
39360bp2,39360,,0.545387787045911,1.2661080220714211,2.010553422383964,3.241564406082034,3.6441907733678818
30100a1,30100,,0.5722629118245095,1.1982611818239093,2.5049835136160254,2.840175482444465,3.6702268356457353
15792f1,15792,,0.5709586343728006,1.9593824911862612,2.5028765657916665,2.819708659313619,4.19894883222878
27234o1,27234,,0.4552063293522224,1.7865304169245064,2.430806682445109,2.984822523780167,3.7312045572325583
19734k1,19734,,0.6857866011559963,1.3867954118177297,2.305508074350655,3.156720803119242,3.79716781899333
45586a1,45586,,0.6215960078407079,1.6506752958521247,1.8167004729621112,2.775578908622265,3.521972763352096
32130p1,32130,,0.7171493219211698,1.3322543161921203,2.1073668003082275,2.768974108621478,3.76760711427778
26049c2,26049,,0.7665234722662717,1.4156782939098775,2.244595385156572,2.676305964589119,3.809952116571367
24736b1,24736,,0.9178665010258557,1.1794555890373886,1.8945917361415925,3.199045973829925,3.9289534064009786
25740f1,25740,,0.5478723938576877,1.54704718478024,2.451073329895735,2.769490122795105,3.9001706819981337
14450w4,14450,,0.5336502629797906,1.637497777119279,2.629917359910906,3.1694732513278723,4.361506812274456
22960b1,22960,,0.6588866494130343,1.3575026490725577,2.506590192206204,3.0168736344203353,3.8520947322249417
15540a2,15540,,0.6277992352843285,1.3465862069278955,2.559264063835144,3.257843604311347,4.127927554771304
14400x6,14400,,0.7336646006442606,1.5227303667925298,2.5515569653362036,3.204322550445795,4.198213512077928
22561a1,22561,,0.480976048274897,1.6372467898763716,2.5349720679223537,2.9069207161664963,3.6625541895627975
36582k1,36582,,0.5101916131097823,1.559036591090262,2.1786766508594155,3.011846042238176,3.901302012614906
33390bg1,33390,,0.4900517698843032,1.596041270066053,2.3926324555650353,3.1408960679546,3.584161230362952
36924d1,36924,,0.7162796163465828,1.244151535909623,2.294468711130321,2.7373104048892856,3.6162260370329022
17670k1,17670,,0.5158297317102551,1.8102381681092083,2.3547734627500176,3.235157372429967,4.308605123311281
43050y1,43050,,0.67279087100178,1.4841610281728208,1.885157223790884,2.918954665772617,3.36460175178945
32400bm2,32400,,0.5570597941987216,1.509820458944887,2.099388876929879,3.125173419713974,3.713518581353128
44659a1,44659,,0.4168471239972859,1.66483144601807,2.4089811593294144,3.1822662837803364,3.689759681932628
24600j2,24600,,0.8035021543037146,1.1626107920892537,2.274053743109107,3.335563289001584,3.6560008758679032
44880cc1,44880,,0.588051907485351,1.511508943978697,2.081618955358863,3.1249088626354933,3.249493518844247
14110c1,14110,,0.690278080990538,1.7484490661881864,2.400317534804344,2.8365208376199007,4.094034509733319
39060e1,39060,,0.6205306090414524,1.4639993221499026,2.2294701794162393,2.6724502304568887,3.8461775528267026
19920a1,19920,,0.5808971410151571,1.4182805521413684,2.243065186776221,3.4448990197852254,3.843819495290518
15210x1,15210,,0.7854370656423271,1.4339902410283685,2.289040260016918,3.1634889151901007,3.8638422759249806
41580r1,41580,,0.4687481716973707,1.5814636410214007,1.9849406140856445,3.1388879911974072,3.344649680890143
32400cf2,32400,,0.5856060585938394,1.6744489381089809,2.065975598059594,2.749388311058283,4.044958211481571
19320j2,19320,,0.6135725667700171,1.6987524582073092,2.324688108637929,3.313400856219232,3.706401943229139
28080bf1,28080,,0.6494724901858717,1.5422709281556308,2.132159488275647,3.197148219682276,3.5651114732027054
27616a1,27616,,0.4793824333464727,1.8019799049943688,2.1504661003127694,3.3130008820444345,3.5788569217547774
16425e2,16425,,0.8227630178444088,1.339027214795351,2.354620247147978,3.479037508368492,3.9263716591522098
41328bo3,41328,,0.6300565931014717,1.1475261989980936,2.275244027376175,3.0698693552985787,3.5620492193847895
43120g1,43120,,0.6069987076334655,1.359864050988108,2.2512465128675103,3.0731500908732414,3.4775677286088467
27778d1,27778,,0.5350053526926786,1.6612882250919938,2.370081052184105,2.763024960644543,3.62959713768214
10506e2,10506,,0.8647752010729164,1.2696472210809588,2.818712313659489,3.206100171431899,4.176250606775284
29700bp2,29700,,0.4619011430768296,1.8272790051996708,2.000235576182604,2.8092108704149723,3.985538312233985
19665y1,19665,,0.5639040472451597,1.522716678213328,2.715629591606558,3.317372632212937,3.840496325865388
25890d1,25890,,0.5974402276333421,1.623676051851362,2.214142114855349,3.276562387123704,3.9220929639413953
46872b1,46872,,0.4575291719520464,1.4321063300594687,2.04638253711164,3.1365063469856977,3.3669208297505975
42180f1,42180,,0.4552263654768467,1.6797664947807789,2.015537330880761,3.0030452916398644,3.4686704063788056
18928m2,18928,,0.7345343048218638,1.3900264399126172,2.5681131230667233,2.905947661958635,3.847718800418079
43197n2,43197,,0.5094402553513646,1.449585795868188,2.1052094977349043,2.5814591078087687,3.5267491303384304
25200eq2,25200,,0.5040556460153311,1.521017786115408,2.464949669316411,2.8538621803745627,3.77305259462446
26818k1,26818,,0.5696520393248647,1.4462987100705504,2.5547673823311925,3.3479925338178873,3.657973377034068
39270bl2,39270,,0.551398886134848,1.4918641280382872,2.0865612383931875,2.8513323152437806,3.3336597932502627
11214f2,11214,,0.771135204937309,1.4262792691588402,2.5206578513607383,3.2369683431461453,3.975338368676603
24016d1,24016,,0.4874876538524404,1.6612472850829365,2.564090883359313,2.9986986815929413,3.919616979546845
45650b1,45650,,0.6690338449552655,1.3085017739795148,2.035763256251812,2.912788549438119,3.4923865012824535
23232dw1,23232,,0.5435939349699765,1.952187709044665,2.2268587267026305,2.9335466818884015,3.6576712857931857
46222c1,46222,,0.725065492792055,1.2537896391004324,1.993307750206441,2.960590807721019,3.2327659223228693
25290m1,25290,,0.6819653369020671,1.2130235298536718,2.371436847373843,2.9538842253386974,3.5509561812505126
14016cf2,14016,,0.5825643388088793,1.59960306994617,2.6195433773100376,3.451369781047106,3.890937104821205
28480bv1,28480,,0.6707282816059887,1.180546433199197,1.9936186941340568,3.093195497058332,3.9411223540082574
43616b1,43616,,0.6092491506133229,1.2492216839455068,2.261562435887754,2.6414487110450864,3.3295089062303305
16016b1,16016,,0.5901177527848631,1.878819962963462,2.4563454799354076,3.3697655694559216,3.6525147883221503
34680j1,34680,,0.5336091457866132,1.447108443826437,2.1973372530192137,2.705889974720776,3.92604199424386
45738bu1,45738,,0.5788379060104489,1.5803277888335288,1.8447389202192424,2.8272906355559826,3.1251997519284487
19350p1,19350,,0.6956421108916402,1.4503345377743244,2.2359180627390742,2.9251134004443884,3.967322984710336
42744j1,42744,,0.5168835644144565,1.4488820871338248,2.1153482012450695,3.161449199542403,3.4262959100306034
39984ce1,39984,,0.7099813281092793,1.1602968671359122,2.0248133186250925,3.2754652993753552,3.446409445255995
20821a1,20821,,0.7292426771018654,1.33509386703372,2.1881138561293483,2.8820425579324365,3.5473891254514456
28208m1,28208,,0.5339259614702314,1.8207605020143092,2.1686299107968807,3.2195109631866217,3.5870941700413823
34038j3,34038,,0.4099654660094529,1.7048577391542494,2.20475060865283,3.1829877719283104,3.787668858654797
43490a1,43490,,0.6442379374057055,1.3615361959673464,2.3308371733874083,2.7377615440636873,3.433929174207151
17793a1,17793,,0.7286227066069841,1.4822324612177908,1.9812877210788429,3.389170413836837,3.773794730193913
42065b1,42065,,0.452720615779981,1.379222434014082,2.5083997873589396,3.2359824972227216,3.5249846698716283
13530i4,13530,,0.7471540439873934,1.854088834952563,2.158007533289492,3.006126786582172,4.1211421974003315
26985g1,26985,,0.6487113705370575,1.2051189178600907,2.6105482522398233,3.0776311410591006,3.6373474709689617
45582c1,45582,,0.6630552574060857,1.317225509788841,1.8736526952125132,3.109599254094064,3.47138789575547
49950bw1,49950,,0.4152636643266305,1.672171777114272,2.130239528603852,2.9329361096024513,3.6816968442872167
38976bc2,38976,,0.5174773442558944,1.3777998141013086,2.1760537000373006,2.8913637418299913,3.444529239088297
39942m2,39942,,0.5568918043281883,1.421025597024709,2.417815111577511,3.050742235034704,3.669692061841488
32912z1,32912,,0.6357792189810425,1.4844896448776126,2.136148110963404,2.8773732502013445,3.505465024150908
10878bg1,10878,,0.7285363366827369,1.7365840962156651,2.679549858905375,3.481280063278973,4.2811664044857025
34713k1,34713,,0.4888675827533006,1.3132147239521146,2.540896321646869,3.0667136618867517,3.927438149228692
44784d1,44784,,0.5661199211608618,1.4089984451420603,2.2623346727341413,2.7916888492181897,3.353640110231936
40896bi1,40896,,0.5789438805077225,1.4637057119980454,2.4908954557031393,2.6275496762245893,3.2320159301161766
22550q2,22550,,0.5657890946604311,1.4324150779284537,2.363998744636774,3.087139518931508,3.685041092336178
47610g2,47610,,0.5182964052073658,1.409851267002523,1.9082208299078047,2.7055774368345737,3.444978225044906
16872d1,16872,,0.6113781142048538,1.6296214209869504,2.488514805212617,3.2401669658720493,3.9023145651444793
48650r1,48650,,0.6508011969272047,1.1418032278306782,2.285418369807303,2.9389133006334305,3.5466970847919583
40563a1,40563,,0.3914146126480773,1.6730957319959998,2.5756894182413816,2.9378422563895583,3.8694478077813983
41675b1,41675,,0.5220398283563554,1.3350246190093458,2.2632781686261296,3.036916771903634,3.4189321203157306
38720m1,38720,,0.7006661391351372,1.0507941171526909,2.305900836363435,2.8997623920440674,3.5861631240695715
49140f2,49140,,0.5653868438676,1.2606510161422193,2.192548076622188,2.955834226682782,3.334901737049222
25344d1,25344,,0.6008580329362303,1.2462197612039745,2.515049700625241,3.208508310839534,3.646124394610524
16176u2,16176,,0.5755188222974539,1.6343777091242373,2.563974958844483,3.284722982905805,3.8269742308184505
22950l1,22950,,0.8394549319054931,1.3641617367975414,2.0590117583051324,3.0388268809765577,3.7008255822584033
18018x2,18018,,0.6308299195952713,1.6897260867990551,2.552973059937358,3.3709274539723992,3.868673662655055
27690k2,27690,,0.6324804436881095,1.2380564799532294,2.1024559009820223,2.977549863047898,3.636239153333008
17232o2,17232,,0.630450677825138,1.817905557807535,2.4793511535972357,2.9693773863837123,3.890396161004901
25201a1,25201,,0.5275317381601781,1.888246440794319,2.46563464589417,3.240241389721632,3.6869802242144942
44688g2,44688,,0.5987585131078959,1.195953124202788,1.9726122431457045,3.1178881730884314,3.654733709059656
32850g3,32850,,0.6620660820044577,1.2960368930362165,2.1179497251287103,2.828244773671031,3.6789412535727024
35739h1,35739,,0.4534245420945808,1.3460004781372843,2.4836178021505475,3.2780550541356206,3.7252391828224063
14178e1,14178,,0.6425816752016544,1.5906607317738235,2.7597645493224263,3.4189402516931295,3.908166743814945
30800bq1,30800,,0.6697574029676616,1.390523375943303,2.2071063043549657,3.2484836280345917,3.4377513928338885
29760bn1,29760,,0.7393899660091847,1.1418099938891828,2.238942202180624,3.1408212250098586,3.725227293558419
35175t1,35175,,0.6960541785228997,1.2800430301576853,1.946829513181001,3.1575612919405103,3.599730788730085
40348b1,40348,,0.6073538030032068,1.1138656879775226,2.387908658012748,3.0044489009305835,3.555871982127428
11406a1,11406,,0.737741919234395,1.863027669955045,2.2080220226198435,3.2699953923001885,3.9071347061544657
46350be2,46350,,0.5798841863870621,1.2524988991208377,1.9791946350596843,2.965901918709278,3.2826692182570696
47474g2,47474,,0.5061078942380846,1.4473678078502417,1.9917302099056544,3.048608426935971,3.674700720235706
47328v2,47328,,0.4641090569784865,1.5315655781887472,2.074077056720853,2.9789972407743335,3.4600478699430823
49600ba2,49600,,0.5192496322561055,1.2531803958117962,1.9755579489283264,2.76547540910542,3.5437565222382545
10731b2,10731,,0.7340201532933861,1.4834659760817883,2.48809043969959,3.5158546157181263,4.250046627596021
27096e2,27096,,0.4382338273571804,1.9044310469180343,2.324079129844904,2.700022899545729,3.669765561819077
49725r1,49725,,0.6355014897417277,1.253423229791224,1.788560844026506,2.7799819819629192,3.6053811879828577
24552b2,24552,,0.565898772329092,1.6932478519156575,2.265862244181335,3.0427919225767255,3.519539493136108
22188c1,22188,,0.5954745493363589,1.7185931471176443,2.5376459611579776,2.813643343746662,3.7400003923103218
16558d1,16558,,0.759492653189227,1.5303014041855931,2.699093730188906,2.8717175778001547,3.780400019139051
48480f1,48480,,0.5829761358909309,1.374859632924199,1.9314208310097456,2.7725852178409696,3.7238963786512618


==> anc/zeros_test/zeros_sha4.csv <==
label,conductor,sha,zero_1,zero_2,zero_3,zero_4,zero_5
29238c2,29238,,0.7280964115634561,1.4573233160190284,1.917052724864334,2.9152597039937973,3.425734143704176
41580f2,41580,,0.624782676808536,1.3678844119422138,2.3078781869262457,2.7387333335354924,3.47684723418206
22826b1,22826,,0.5793790933676064,1.769619139842689,2.183071019127965,2.9828065326437354,4.095232054591179
22990s2,22990,,0.5569935198873281,1.833062259014696,2.267697786912322,3.3302343543618917,3.749137748964131
48528bc1,48528,,0.5973150692880154,1.3589447061531246,2.215175443328917,2.8215568913146853,3.3615971775725484
38962p2,38962,,0.6738059262279421,1.318201215006411,2.166801148094237,2.624578989110887,3.569454737007618
40560bi3,40560,,0.6070440576877445,1.2409548861905932,2.094117244705558,2.96977371070534,3.5911822514608502
41454bf1,41454,,0.7266994488891214,1.1184629681520164,1.968577029183507,2.9503090139478445,3.682871554978192
31977j1,31977,,0.4497008400503546,2.045969760045409,2.3025918379426003,3.2044218331575394,3.518008602783084
12274d4,12274,,0.6075611584819853,1.7623343882150948,2.5285398522391915,3.2544643487781286,3.767322815023362
34224bh4,34224,,0.429455729550682,1.6548941591754556,2.239655865356326,2.813974923454225,3.731784696690738
47600bl2,47600,,0.4614813957596198,1.6373281870037315,2.2516120448708534,2.9225663747638464,3.273533777333796
42462i3,42462,,0.6603981223888695,1.225521973799914,2.095455337315798,2.710912416689098,3.597715575248003
35211v2,35211,,0.3915766037534922,1.62188925081864,2.3820567773655057,3.258736045099795,3.587080284021795
38280o1,38280,,0.591696506831795,1.3213617438450456,2.199472315609455,2.7547328090295196,3.828546212054789
11340m2,11340,,0.6809726112987846,1.626116915140301,2.554032658226788,3.472813698463142,4.13672873005271
25155e2,25155,,0.5717949776444584,1.591495652217418,2.4838108588010073,3.0790431210771203,3.850653975270689
47341a2,47341,,0.5229753889143467,0.95974624552764,2.64460395462811,3.2109646163880825,3.4436487248167396
44781a1,44781,,0.600102961063385,1.2804318508133292,1.9710438139736652,2.499409468844533,3.6200929200276737
38862d3,38862,,0.6361853282433003,1.2779215890914202,2.1903200931847095,2.579847536981106,3.816057314164937
41145m1,41145,,0.6685076884459704,1.2422431227751076,2.2010863991454244,3.0214410917833447,3.684605276212096
12710b2,12710,,0.6939699586946517,1.40797803318128,2.590356346219778,3.169467213563621,3.74886735342443
15680n2,15680,,0.5605304427444935,1.6460006767883897,2.6906087594106793,3.316446484066546,3.5247942293062806
27510d4,27510,,0.6664069534745067,1.1631603580899537,2.293524721637368,2.7331587383523583,3.775886047631502
17745n3,17745,,0.6852977580856532,1.2550969091244042,2.4007215248420835,3.3768578078597784,3.613693985156715
37026y3,37026,,0.4777138635981828,1.7044735047966242,2.2144059659913182,3.0562895368784666,3.76781664788723
22220c2,22220,,0.6533807390369475,1.4971978128887713,2.3114053402096033,3.1191263580694795,3.8399246502667665
46731a1,46731,,0.543118572793901,1.4385351799428463,2.271164149977267,2.8150617964565754,3.5164282973855734
43560bq4,43560,,0.4665451225591823,1.3820144450291991,2.164308070205152,2.9083184925839305,3.5946719851344824
22456c2,22456,,0.7230034756939858,1.2493402711115775,2.4159732665866613,2.800941562280059,4.214336080476642
21675k2,21675,,0.5606875694356859,1.5039085461758075,2.4114573039114475,3.2902508433908224,3.98933098744601
27840l2,27840,,0.7850997638888657,1.1594466511160135,2.2270688945427537,3.216325039975345,3.613978197798133
23050j1,23050,,0.6432543597184122,1.6751864310353994,2.222267900593579,3.062405346892774,3.494305673055351
36024f3,36024,,0.6129636459518224,1.4620665898546576,2.2948890328407288,2.884588680230081,3.645842855796218
16560z3,16560,,0.6996162328869104,1.5436484781093895,2.4550724430009723,3.091711105778814,4.220311073586345
27030d2,27030,,0.6151342215016484,1.3400220600888133,2.359843925572932,2.8621375197544694,3.819546201266349
33984r1,33984,,0.605815666494891,1.68865203903988,2.170050535351038,2.742660865187645,3.5104043297469616
41354e3,41354,,0.4077117758570239,1.8751891390420496,2.1635042428970337,2.9864280950278044,3.3017781851813197
46800ew2,46800,,0.5725929047912359,1.3943988038226962,2.2319811480119824,2.650478385388851,3.605357777327299
44100cn3,44100,,0.5875548482872546,1.5361391361802816,1.8848794871009888,3.019807825796306,3.674165012314916
29304k2,29304,,0.558754705125466,1.3740591760724783,2.306022236123681,3.1092517971992493,3.618030699901283
20083c1,20083,,0.6781540501397103,1.6202311841771009,2.379139750264585,3.1193285500630736,3.7456308137625456
46170bn2,46170,,0.4710928493877873,1.430427135899663,2.352691723033786,3.1673004683107138,3.5109617402777076
38627e1,38627,,0.6160991813521832,1.3940611057914791,2.116944476030767,3.058998291380703,3.799807415343821
14430u4,14430,,0.6990378976333886,1.3930354118347168,2.5516035351902246,3.3768642842769623,3.630870905704796
45177a1,45177,,0.6559073000680655,1.3229733179323375,1.789081057999283,2.551976880058646,3.776147357188165
29200k2,29200,,0.5751000340096653,1.5471098441630602,2.4662417070940137,2.952880594879389,3.4235250260680914
21525d2,21525,,0.6201799525879323,1.3447314919903874,2.5333498548716307,3.401501608081162,4.012533796951175
41202j1,41202,,0.5086180535145104,1.4505772041156888,2.3572097504511476,3.1461866721510887,3.636740238405764
32984g2,32984,,0.5488095006439835,1.2808457091450691,2.2727809492498636,2.734222852624953,3.7473160522058606
20640h2,20640,,0.5615146073978394,1.493693680036813,2.6679989863187075,3.128301235847175,3.7233389476314183
38845b1,38845,,0.47248303249944,1.4418961578048766,2.2738182600587606,3.154685018584132,3.836454414762557
14415g3,14415,,0.8327825402375311,1.3836306231096387,2.3336610747501254,3.241097611375153,4.122305665165186
12096s2,12096,,0.922716703498736,1.2159545728936791,2.813492980785668,3.405062962323427,4.068203095346689
26466a2,26466,,0.7588148217182606,1.4279798730276525,1.9686641688458624,2.7703467048704624,3.807748481631279
20650d1,20650,,0.6083546259906143,1.4655814957804978,2.431935734115541,2.9519812241196632,3.6837593130767345
16176j2,16176,,0.7239306336268783,1.595947057940066,2.1229785764589906,3.4025017665699124,4.052825631573796
33600ee1,33600,,0.6789975438732654,1.2217436311766503,2.136463481001556,3.216043825261295,3.52635230589658
27315a1,27315,,0.4813215445028618,1.495242633856833,2.6656364519149065,2.87121769413352,4.06555987149477
41216k1,41216,,0.5387206715531647,1.4227228560484946,2.1381439063698053,2.9474545987322927,3.5797461392357945
49665b3,49665,,0.6324048584792763,1.1234985091723502,2.1718039494007826,3.2162579679861665,3.6639605639502406
31280l1,31280,,0.6611633482389152,1.2233068901114166,2.253894823603332,2.966724912635982,3.7651402642950416
31098i1,31098,,0.612227821489796,1.4216865999624133,2.2551897009834647,3.4050397081300616,3.673396732658148
26238d1,26238,,0.4472979146521538,1.6640148288570344,2.324315045028925,3.1666193436831236,3.796568160876632
42560m3,42560,,0.5032837460748851,1.363446625880897,2.16426832228899,2.9924743166193366,3.504909221082926
11424k2,11424,,0.588186064036563,1.745622965041548,2.8451726771891117,3.0731559861451387,4.323535703122616
33840bi2,33840,,0.6211725668981671,1.56490840902552,2.1054787766188383,2.888422168791294,3.703811254352331
20889a1,20889,,0.6015658143442124,1.496916466858238,2.200878410600126,3.2818939574062824,3.97534644138068
12825m1,12825,,0.5091108239721507,2.1439530979841948,2.826270269230008,3.343083956278861,4.064367920160294
39465e3,39465,,0.596766202012077,1.2513614878989756,2.142882806248963,3.043213721364737,3.633057582192123
39270bf4,39270,,0.746467046905309,1.2210072157904506,2.1785735739395022,2.8257186887785792,3.4970367178320885
29406m1,29406,,0.5593089805915952,1.5759643949568272,2.2001092433929443,2.8577845068648458,3.422164070419967
45177a3,45177,,0.6559073000680655,1.3229733179323375,1.789081057999283,2.551976880058646,3.776147357188165
47795a2,47795,,0.3980465664062649,1.5386737477965653,2.375815506093204,2.708881630562246,3.6072503430768847
47310l5,47310,,0.5222085523419082,1.4848685269244015,2.2603458175435662,2.871243491768837,3.474240810610354
19110bg3,19110,,0.5366987446323037,1.71927486686036,2.245832064189017,2.9852337641641498,3.645055754110217
15878h2,15878,,0.5795871959999204,1.8684572451747952,2.4065509103238583,3.557453939691186,3.962444539181888
17085b3,17085,,0.8119401531293988,1.173149349167943,2.069157556630671,3.38345349393785,3.97921571135521
26421c1,26421,,0.771743324585259,1.2181486319750547,2.053996286354959,3.148407212458551,3.853529691696167
19215n2,19215,,0.7881459430791438,1.0930163417942822,2.2518566800281405,3.281286888755858,3.8187489602714777
27447a1,27447,,0.4383339697960764,1.7384499399922788,2.025843108072877,3.43958739656955,3.82837429177016
25830i4,25830,,0.7098060040734708,1.242630548775196,2.116674091666937,3.181990023702383,3.739196475595236
47040ey8,47040,,0.5242706823628396,1.36711217276752,2.037439525127411,2.7905628187581897,3.6644218377768993
32934a1,32934,,0.6663253004662693,1.2672004820778966,2.069619217887521,2.714239563792944,3.6764081958681345
28515c1,28515,,0.5009911840315908,1.5443862997926772,2.6563132526353,3.0805891761556268,3.6990953190252185
35904q1,35904,,0.6521504099946469,1.231999039184302,2.2277780417352915,2.991532108746469,3.605720268562436
47908a2,47908,,0.5513322316110134,1.4462964329868555,2.242407711222768,2.963137462735176,3.240010928362608
15426e1,15426,,0.911681680707261,1.2563370307907462,2.216548105701804,3.378181873820722,3.895488679409027
29040cs2,29040,,0.7184781127143651,1.4227766310796142,2.2013044096529484,2.7556718606501818,3.9831103468313818
48672s4,48672,,0.4923326219432056,1.173400207888335,2.403290699236095,2.7432988360524178,3.5215558279305696
34552b2,34552,,0.4883857349632308,1.626834729220718,2.328486514277756,3.042657853104174,3.5405339067801833
37905b3,37905,,0.7605621658731252,0.9909884789958596,2.3912831619381905,3.2760586133226752,3.740907579660416
34288b1,34288,,0.7764527488034219,1.144302608910948,2.1604879833757877,3.146054210141301,3.527059187181294
46478b1,46478,,0.5495721315965056,1.5965433670207858,2.167624194175005,2.7324047395959496,3.27502357121557
44814d4,44814,,0.6814312792848796,1.3254773952066898,1.8170401491224768,2.8257867861539125,3.308394336141646
23940b4,23940,,0.7423881362192333,1.3106460869312286,2.4204353764653206,3.080461263656616,3.8650957625359297
14352be3,14352,,0.7112384322099388,1.5404932107776403,2.692651986144483,3.3079180289059877,3.864164830185473
22170c3,22170,,0.7539881127886474,1.305523136164993,2.014451357536018,3.2385877138003707,3.5743725625798106
45864t4,45864,,0.5850750731769949,1.451770090032369,2.140924639068544,2.8782406114041805,3.3332630721852183
38640c1,38640,,0.6004329738207161,1.142499532084912,2.223209824413061,2.9683858016505837,3.705217302776873
16606f1,16606,,0.6061626023147255,1.9615922551602123,2.363963088952005,3.0113847320899367,3.6739501478150487
35280eq2,35280,,0.6085103377699852,1.364714290946722,2.1646512458100915,3.1046501947566867,3.5785064417868853
46629m1,46629,,0.6065164136234671,1.288015398196876,2.134089675731957,2.92050829064101,3.413029314018786
17850o5,17850,,0.728364079259336,1.4771260498091578,2.3437772393226624,3.081787592731416,3.881646564230323
40194d1,40194,,0.6588703759480268,1.4188554929569364,1.9964528819546103,2.7029976351186633,3.523992576636374
43056bf2,43056,,0.59675427316688,1.42644953308627,2.172271776944399,2.8571725506335497,3.5173153346404433
35391a1,35391,,0.750325370579958,1.2822654522024095,1.6879535168409348,2.981716657988727,3.772417051717639
33200y1,33200,,0.5812273740302771,1.1618327260948718,2.315434285439551,3.18549498077482,3.4247011793777347
20895f2,20895,,0.7699655895121396,1.2939750137738883,2.229678007774055,2.7913718968629837,3.646879984997213
33200bl1,33200,,0.5907267415896058,1.6397615890018642,1.9440152640454471,3.122259288094938,3.606495289131999
24003d2,24003,,0.7457879988942295,1.1847787010483444,2.3953657960519195,3.182968070730567,3.832579739391804
48100e1,48100,,0.5203019827604294,1.5923329489305615,2.2471328051760793,3.0774112697690725,3.1614467054605484
47376t4,47376,,0.4952259270939976,1.5566680571064353,2.158947384916246,2.6589406905695796,3.4255697578191757
28690g3,28690,,0.6266749089118093,1.460584876127541,1.97808731906116,3.181696331128478,3.383530678227544
10890ba4,10890,,0.864437441341579,1.5381297538988292,2.3487900402396917,3.184297287836671,4.182674130424857
40260g2,40260,,0.5030945700127631,1.4808106869459152,2.2591404477134347,2.9923578342422843,3.4417940312996507
48510be2,48510,,0.5835659168660641,1.19703034684062,2.0222970219329,2.7720980420708656,3.5004804879426956
27756g1,27756,,0.5532129395287484,1.4376450800336895,2.1460484908893704,3.3093960620462894,3.779837721027434
44100bt1,44100,,0.5913308770395815,1.338012273889035,2.169987018220126,2.9253299944102764,3.514983898960054
33600eo2,33600,,0.564274612814188,1.2284668339416385,2.432043788023293,2.7181489979848266,3.8301980374380946
27870e1,27870,,0.7920689235907048,1.204413583036512,2.249066178686917,2.571429613046348,3.9028940917924047
44400i1,44400,,0.6683015245944262,1.2170770107768476,1.9912692080251873,3.1050989013165236,3.514163486659527
43706r2,43706,,0.5023192754015326,1.6047094780951738,2.1328276256099343,2.6833839025348425,3.69845930673182
29358a1,29358,,0.6688158332835883,1.3221205389127135,2.3837492279708385,2.6037129051983356,3.645230023190379
48069d4,48069,,0.7017773010302335,1.1016833251342175,2.075848588719964,2.612159902229905,3.648431619629264
16185b1,16185,,0.7148535782471299,1.4863301678560674,2.1040256582200527,3.526487068273127,4.2080122120678425
17328q2,17328,,0.6200402663089335,1.401308021042496,2.6584572549909353,2.9575556069612503,3.950322574004531
39510i1,39510,,0.5356554484460503,1.5349442828446629,2.4094309136271477,2.8841195749118924,3.739058011211455
43870b2,43870,,0.4907565416069701,1.526346656959504,2.0161891393363476,3.1081250365823507,3.304666616022587
32368g2,32368,,0.5360054064076394,1.360663149971515,2.3705284409224987,3.0432435497641563,3.49925298243761
26600s1,26600,,0.5807281290180981,1.4132877080701292,2.3910426860675216,3.0326350601390004,3.7960020611062646
17862f1,17862,,0.5903199629392475,1.4510791641660037,2.5044598588719964,3.1649614423513412,3.5522475242614746
37575d1,37575,,0.5769343555439264,1.3289164188317957,1.9674236821010709,2.681005912832916,3.8975299913436174
24882s3,24882,,0.5790662881918252,1.3644682657904923,2.4525488456711173,2.8945641918107867,3.7833798015490174
28560cv5,28560,,0.6971153418999165,1.2954128962010143,2.207080263644457,3.1329297088086605,3.6073832297697663
32079c1,32079,,0.620607755612582,1.331532753072679,1.9570801588706672,3.204390017315746,3.722958986647427
31160e3,31160,,0.61833381280303,1.6771130049601195,2.043625229038298,2.884941656142473,3.742209174670279
19152bg1,19152,,0.5846477339509875,1.6923795551992953,2.139830240048468,3.5274944603443146,3.75294179469347
13542f4,13542,,0.8197565076407045,1.5566454390063882,2.335291560739279,3.245854284614325,3.834287605248392
28845c2,28845,,0.6178663307800889,1.31908014183864,2.6423773877322674,3.0532040633261204,3.9223812632262702
13965s1,13965,,0.7892085001803935,1.286241922993213,2.434832383878529,3.3329720608890057,4.09560414031148
41786d1,41786,,0.4646618798142299,1.3662973027676344,2.3008453771471977,2.8312627309933305,3.8008300568908457
25432i2,25432,,0.6975910931359977,1.451240701135248,2.236521159298718,3.243326423689723,3.580212287604809
28026c1,28026,,0.6387841820251197,1.321575113106519,2.111285485327244,3.0972674982622266,3.5137747833505273
12152a2,12152,,0.6905099092982709,1.8390447860583663,2.3152358569204807,3.425741803832352,3.9665346005931497
22321a1,22321,,0.5205423675943166,1.940832382068038,2.5843846276402473,3.126033858396113,3.7691610120236874
45288c1,45288,,0.4720092156203463,1.5747638558968902,1.8977136351168156,2.872723950073123,3.783520196564496
32398b2,32398,,0.4570994388777762,1.8943646820262072,2.1683888472616673,2.949548023752868,3.795245363377034
21792k1,21792,,0.6395984604023397,1.4197221491485834,2.3819762049242854,2.974136403761804,3.985177976079285
46620a2,46620,,0.635540931019932,1.2392834802158177,2.101131328381598,3.0788585729897022,3.6596020068973303
30576cn1,30576,,0.483464099583216,1.7335362839512527,2.3020309722051024,2.8050803560763597,3.69041131157428
45298c2,45298,,0.6864059246145189,1.2023590500466526,2.1539524868130684,2.926611240953207,3.433814731426537
45012e2,45012,,0.5559947970323265,1.3804374458268285,1.9998497548513112,3.0099904760718346,3.3612102326005697
46550bo1,46550,,0.5804776572622359,1.620030872989446,1.914177618920803,2.982779297977686,3.2500799586996436
48960fc4,48960,,0.5054560890421271,1.4569954820908606,2.169549417681992,2.667779754847288,3.618644580245018
33376b2,33376,,0.4286592978751287,1.817683082073927,2.2440812699496746,2.9845677437260747,3.521824326366186
26520p2,26520,,0.7598668527789414,1.352556207217276,2.0492401579394937,3.1808978682383895,3.9392178896814585
38148h1,38148,,0.6609430701937526,1.087328065186739,2.191037066280842,3.1634720116853714,3.5022899778559804
26379c1,26379,,0.5349194873124361,1.537244481034577,2.363037358038127,2.7296480191871524,4.118629369884729
33600v1,33600,,0.5877678839024156,1.2748030400834978,2.338793072849512,2.7432611072435975,3.869415101595223
25080p4,25080,,0.676188305253163,1.1987131079658866,2.509074792265892,2.94351527094841,3.942838178016246
46629m2,46629,,0.6065164136234671,1.288015398196876,2.134089675731957,2.92050829064101,3.413029314018786
39762a1,39762,,0.589418544434011,1.537219364196062,1.8496099528856575,2.926058730110526,3.3840976180508733
22050er6,22050,,0.5601283777505159,1.769331836141646,2.5851438622921705,2.918812251649797,4.1040794011205435
47208o2,47208,,0.456050636828877,1.4391738157719374,2.0878619411960244,2.670899104326963,3.6864815168082714
27098d2,27098,,0.4793684178730473,1.7960438448935747,2.3342108465731144,3.145646563731134,3.665615231730044
49350be1,49350,,0.5929846502840519,1.4145676959306002,2.048224238678813,2.64396836142987,3.502562291920185
36960bm3,36960,,0.5258610644377768,1.3706515519879758,2.255697149783373,2.717352864332497,3.6993062626570463
21150j2,21150,,0.6351132441777736,1.5863695577718318,2.065532334148884,2.903067832812667,4.0343036241829395
47171a2,47171,,0.4460693270666525,1.4931501802057028,2.187147816643119,2.92483752220869,3.319673657417298
19170c1,19170,,0.8098585493862629,1.39071460114792,2.2577420817688107,2.8881122302263975,4.1334513537585735
21528h4,21528,,0.5374548337422311,1.4276095158420503,2.4178254352882504,3.31386080943048,3.6793412398546934
39858h1,39858,,0.6185602631885558,1.3386957021430137,2.022808657027781,3.0006052209064364,3.4497894747182727
25956c2,25956,,0.7027149479836226,1.4206642690114677,2.3029755912721157,3.033737830817699,3.7997981030493975
28644a2,28644,,0.5393202905543149,1.4596098461188376,2.214827047660947,3.0131879672408104,3.5786642748862505
46272l1,46272,,0.5725063278805465,1.4566859528422356,2.083107514306903,2.55513340421021,3.6827981527894735
21846h1,21846,,0.6780822081491351,1.4037178931757808,2.4609688064083457,2.8499551471322775,3.752589463256299
34680bc4,34680,,0.7435401550028473,1.1421149098314345,2.1415417287498713,3.035306639969349,3.946032183244824
22950f1,22950,,0.816480808891356,1.2972504068166018,2.118983971886337,3.0654885107651353,3.845160315744579
43200dx2,43200,,0.4486852687550708,1.6773167639039457,1.9702359437942505,2.750722129829228,3.645274738781154
19065c2,19065,,0.6558060029055923,1.5568644059821963,2.325990591198206,3.544780026189983,3.9901631958782673
23541c2,23541,,0.6572682110127062,1.3190233088098466,2.0859157843515277,2.877619263716042,3.857776970602572
44770n1,44770,,0.5830625416710973,1.2450933810323477,2.2088556373491883,2.9687793320044875,3.7528048688545823
38862d2,38862,,0.6361853282433003,1.2779215890914202,2.1903200931847095,2.579847536981106,3.816057314164937
27720t4,27720,,0.5873752974439412,1.6003973791375756,2.162394495680928,3.081636104732752,3.58219959679991
14224b2,14224,,0.7371548151131719,1.6254829987883568,2.4497937420383096,3.404654325917363,3.714996146969497
12710m3,12710,,0.6602321921382099,1.820377301890403,2.851727172732353,3.285699525848031,3.830492575652898
23529d2,23529,,0.6426598133984953,1.445088354870677,2.448878278024494,3.176060372032225,3.994963765144348
12678b1,12678,,0.7134350615087897,1.544604956172407,2.3946551019325852,3.3817751267924905,3.847640029154718
48240y3,48240,,0.5736485675442964,1.224068689160049,2.3010681737214327,2.923050908371806,3.4153932351619005
13128a2,13128,,0.6697461041621864,1.61876477021724,2.406261347234249,3.244644249789417,4.169096732512116
15930b1,15930,,0.7328603505156934,1.321101412177086,2.348429032601416,3.2542385337874293,3.807846611365676
16856h1,16856,,0.5886354930698872,1.864057084079832,2.1597542045637965,3.291098913177848,3.769563280045986
14850h1,14850,,0.7204744906630367,1.4629947310313582,2.263859085738659,3.301974019035697,3.7705933107063174
47190bb1,47190,,0.6287427414208651,1.2532621808350086,2.120557213202119,2.803410808555782,3.473813426680863
35904cs3,35904,,0.5791981688234955,1.5481818630360067,2.150404529646039,3.15097220428288,3.594313488341868
16005h2,16005,,0.7600499188993126,1.441268099937588,2.1767571913078427,3.314438267610967,4.009954346343875
20475z4,20475,,0.5035522098187357,1.6489160349592566,2.4907458191737533,3.3193565914407372,3.930646190419793
24682a2,24682,,0.6363446176983416,1.777048331219703,2.197630968876183,2.8610816914588213,3.5535265654325485
34320bg2,34320,,0.520837833872065,1.532266420777887,1.9155677831731737,2.983483662828803,3.880475233308971
17979c1,17979,,0.7302476882468909,1.4137878459878266,1.8937365747988224,3.319209919311106,3.9306321842595935
31842bb3,31842,,0.4684682396473363,1.7346632750704885,2.4292152961716056,3.0974485808983445,3.365802108310163
42048ck3,42048,,0.6039428180083632,1.4107738840393722,2.007906524464488,2.997013500891626,3.667531145736575
44676i1,44676,,0.4429661004105583,1.5250084260478616,2.139609530568123,2.8031591763719916,3.5845465576276183
18816m2,18816,,0.5396603518165648,1.5624140459112823,2.4381282376125455,2.9235167810693383,4.002179507166147
27234k2,27234,,0.7284912373870611,1.4261035569943488,1.966221914160997,3.006867129355669,3.6847396586090326
25536bc3,25536,,0.6768836304545403,1.3347821049392223,2.5922864889726043,3.1038083489984274,3.616751616820693
41236b1,41236,,0.6122332592494786,1.4875959982164204,2.189581412822008,2.538680939003825,3.604612939991057
23205o6,23205,,0.7437241247389466,1.4421377452090385,2.0504386508837342,3.088107829913497,3.845850826241076
35406f4,35406,,0.7760062762536108,1.2301781438291073,2.219936950132251,2.64064696803689,3.664467584341765
24336f2,24336,,0.5862741721794009,1.678675378207117,2.2485973853617907,2.8878657035529613,3.981204016134143
25992bc6,25992,,0.5850176229141653,1.6249429159797728,2.2438996098935604,3.0060586277395487,3.603154263459146
32704a1,32704,,0.5725296814925969,1.458639114163816,2.438635432161391,2.7203533789142966,3.6893429588526487
16830cd8,16830,,0.5021688062697649,1.7272198698483407,2.73877483792603,3.3404876105487347,3.7320759491994977
36690c1,36690,,0.6068559067789465,1.4414697107858956,2.0636595990508795,2.855385490693152,3.499244392849505
22920g2,22920,,0.7572655314579606,1.0564558329060674,2.473524697124958,3.4325962644070387,3.5005564596503973
10010m4,10010,,0.5700689400546253,1.9846875621005893,2.7711111288517714,3.4573135441169143,4.074824012815952
17170i1,17170,,0.7517504834104329,1.6133292107842865,2.413986776024103,3.180686249397695,3.5332643631845713
13858b1,13858,,0.8551219718065113,1.5932286828756332,2.409953912720084,2.7717278013005853,4.0405199136585
47754n2,47754,,0.5508021952118725,1.6320210271514952,1.912156195845455,2.455418072640896,3.4987728437408805
36621f1,36621,,0.5170935769565403,1.416394970845431,2.229840279556811,2.806095691397786,3.761693923734129
42048ck4,42048,,0.6039428180083632,1.4107738840393722,2.007906524464488,2.997013500891626,3.667531145736575
31200bc4,31200,,0.5848115591797978,1.368777725845575,2.106551761738956,3.120620485395193,3.648618571460247
14976d1,14976,,0.592661667149514,1.510967448819429,2.6708633229136467,3.2047156263142824,3.9802958481013775
24102b1,24102,,0.7434622666332871,1.243351850192994,2.3651773519814014,2.9075828660279512,3.6208612648770218
49368f3,49368,,0.4908130567055195,1.7134909247979522,1.851660506799817,2.518895151093602,3.7429743204265833
46569j2,46569,,0.6020048223435879,1.5977672031149268,1.6946505699306726,2.694448582828045,3.724500453099608
28842f2,28842,,0.55469472380355,1.5902691781520844,2.1420761924237013,2.8257662896066904,3.560322511009872
49020a2,49020,,0.5210526662413031,1.2509375549852848,2.301196973770857,2.476567244157195,3.790972804650664
29232bp3,29232,,0.5135156109463423,1.3778448468074205,2.3951556589454412,2.912745964713394,3.902861055918038
49147b1,49147,,0.4188492884859442,1.8736017039045691,2.3307611467316747,2.9680863302201033,3.3557971520349383
32760n5,32760,,0.5551533848047256,1.5358589622192085,2.01812925003469,3.217200946994126,3.6189102018252015
15705c1,15705,,0.5404442136641592,1.96571729099378,2.804971616715193,3.3492776714265347,4.027040800079703
34224bb1,34224,,0.6377967270091176,1.1348166121169925,2.2002658443525434,3.118143090978265,3.682278113439679
18210d3,18210,,0.7917879757005721,1.496310449205339,2.3214480876922607,3.0090437000617385,3.8184514669701457
44702a1,44702,,0.6550050533842295,1.3443405288271606,2.3091215705499053,2.5303020384162664,3.1046682642772794
12768z1,12768,,0.6944519954267889,2.0243928004056215,2.297092185355723,3.2194798048585653,4.039819719269872
30998e2,30998,,0.4780187193537131,1.5156702059321103,2.699090071953833,2.8697897447273135,3.728172952309251
38640bf3,38640,,0.7185259608086199,1.1203783648088574,2.078895582817495,3.208391939289868,3.5692579317837954
36366g1,36366,,0.5141559957992285,1.5581327979452908,1.90360266296193,2.963303506374359,3.613597345538438
27675h2,27675,,0.6997076969128102,1.279615833889693,2.2755973264575005,3.010374492034316,3.953753963112831
11130y4,11130,,0.663449008250609,1.8776386291719973,2.5445878645405173,3.4773273514583707,4.225551264360547
49062b3,49062,,0.6023829726036638,1.3370439689606428,1.8401321731507776,2.6986092841252685,3.422626757994294
23265c1,23265,,0.6568599825259298,1.296904589049518,2.774867727421224,3.2925490150228143,3.712001221254468
26331b1,26331,,0.5483935009688139,1.710746077820659,2.079711533151567,3.206664763391018,4.122159320861101
45936bm1,45936,,0.5551466287579387,1.2626313180662692,2.1828892761841416,3.013849636539817,3.46015452966094
47600n3,47600,,0.5795075835194439,1.2432197430171072,2.265810842625797,2.877988491207361,3.475579905323684
19610e1,19610,,0.717308534309268,1.7784681869670749,2.1522146118804812,3.1031314320862293,3.610377211123705
39123g1,39123,,0.7915745947975665,1.153539310209453,2.0258713411167264,2.455027869902551,3.617419275455177
14238b2,14238,,0.637542529264465,1.6854028007946908,2.172594246454537,3.2105288337916136,3.823957974091172
25782b2,25782,,0.8503250391222537,1.1387612749822438,1.930927381850779,3.1612352449446917,3.761702994816005
40470i2,40470,,0.6300410719122738,1.1524614640511572,2.0763401752337813,2.6248432360589504,3.702762507833541
10920g1,10920,,0.7369147299323231,1.508884108159691,2.6900996193289757,3.1618876699358225,4.411657037213445
43350q1,43350,,0.6631292554084212,1.2585258898325264,1.9470558580942452,2.579020394012332,3.791836995631456
17787bd1,17787,,0.6721097487024963,1.484149827156216,2.215559055097401,2.809844993054867,3.717607231810689
48240bi1,48240,,0.5084493272006512,1.3893762528896332,2.2708873320370913,2.627643301151693,3.7498158011585474
31140e2,31140,,0.5068270014598966,1.5332127278670669,2.286109988577664,2.8706585969775915,3.678407707251608
34650bx2,34650,,0.5624547402840108,1.369050081819296,2.0857666097581387,2.7897839015349746,3.743984315544367
23067e1,23067,,0.559459877666086,1.3016692609526217,2.447733719833195,3.1642596730962396,3.800305855460465
16240c1,16240,,0.6660054738167673,1.818812110926956,2.5584976663812995,3.0697578778490424,3.9611909966915846
28590b2,28590,,0.7059997112955898,1.4823354380205274,1.81570637691766,2.895441237837076,3.7107000378891826
38286c1,38286,,0.5549426455982029,1.574661604128778,2.031984680332243,2.569511375389993,3.541696802712977
13048a2,13048,,0.5761942439712584,1.9071326372213664,2.353657618165016,3.16394688654691,4.066688323393464
33400f1,33400,,0.5050489739514887,1.5494595509953797,2.365609370172024,2.589036517776549,3.9475222751498222
39570h2,39570,,0.6638756026513875,1.2413419601507485,2.2744962526485324,2.855267191305757,3.4341008327901363
47658r4,47658,,0.4505389340920374,1.361572323832661,2.262581923045218,2.969979213550687,3.6624511079862714
44850ba1,44850,,0.6347584670875221,1.2382485521957278,2.3699684841558337,2.5954768443480134,3.371207649819553
34545t1,34545,,0.806095790117979,1.2408493608236313,1.9906110242009163,3.0220809457823634,3.6600861363112926
24960v2,24960,,0.5948202377185225,1.2767831599339845,2.3596756560727954,3.0393698727712035,3.985840476118028
38970d2,38970,,0.8595563601702452,1.0916886790655551,2.066136907786131,2.892758719623089,3.480817404575646
42354f1,42354,,0.6227971976622939,1.3139817249029877,2.197751220315695,2.7439939426258206,3.1499992851167917
40512g4,40512,,0.7455092070158571,1.1687911339104176,2.0001451894640923,3.058274693787098,3.6698130378499623
17640bi2,17640,,0.5996962687931955,1.5907503361813724,2.6284242002293468,2.875548883341253,3.9879505587741737
17160t5,17160,,0.6606628843583167,1.459130255971104,2.391618836671114,3.1944674057886004,3.95884255412966
25419b2,25419,,0.6735515836626291,1.3049904708750546,2.3928460152819753,3.416903088800609,3.900596638210118
43290r4,43290,,0.7920357829425484,1.0443317759782076,2.0470795268192887,2.8945739967748523,3.4888465041294694
22610i1,22610,,0.8365270148497075,1.1859682071954012,2.305960322730243,3.050285146571696,3.59770876634866
30225f3,30225,,0.6476518153212965,1.177889484912157,2.107806130312383,3.1739550195634365,3.8892244650051
30195h8,30195,,0.4992101513780653,1.375059425830841,2.677541364915669,2.964883445762098,3.854281513020396
26334r1,26334,,0.7997446542140096,1.3167876391671598,2.129001290537417,2.9909058744087815,3.587377369403839
44206k2,44206,,0.6017938919831067,1.313815009780228,2.2906021801754832,2.961320095695555,3.453373567201197
43398c1,43398,,0.6478448782581836,1.5517222480848432,1.969090038910508,2.662777782417834,3.190214010886848
17490q4,17490,,0.607826042920351,1.6044093021191657,2.5463598612695932,3.301708744838834,4.118903348222375
35964f2,35964,,0.5788664338178933,1.1728620091453197,2.335521756671369,3.0696009676903486,3.672142973169685
35694i2,35694,,0.5680295526981354,1.3864774471148849,2.4384122723713517,3.2314220862463117,3.7702730242162943
35880q4,35880,,0.5957740668673068,1.4421701678074896,1.9867536718957128,3.0235457653179765,3.634448640048504
33600x3,33600,,0.6785428740549833,1.2626681718975306,2.1819686330854893,2.915326534770429,3.829318947158754
41998b1,41998,,0.4840063363080844,1.6159078697673976,2.069844927638769,2.5323511101305485,3.630014168098569
45864t2,45864,,0.5850750731769949,1.451770090032369,2.140924639068544,2.8782406114041805,3.3332630721852183
39798j3,39798,,0.3962039924226701,1.729210794903338,2.2505903793498874,2.931353903375566,3.6512934817001224
37050n2,37050,,0.8169777214061469,1.117089917883277,1.950113497208804,2.785968331620097,3.7207474196329713
19470i2,19470,,0.6995418437290937,1.494251617230475,2.009181469678879,2.9903554301708937,3.940672983415425
28560y4,28560,,0.6648411659989506,1.310286263935268,2.4054983938112855,2.739396767690778,3.895705152302981
43680bp3,43680,,0.5371495974250138,1.3648603009060023,2.047730435617268,2.982073610648513,3.366155263967812
39130a4,39130,,0.6109600909985602,1.1298258458264172,2.145697413943708,2.9266382213681936,3.5975002758204937
40077a2,40077,,0.4915824305498972,1.2818789398297668,2.2452016128227115,3.500001738779247,3.724584815092385
35532m2,35532,,0.5180278653278947,1.5552217247895896,2.090987576171756,2.914627956226468,3.8035408295691018
37525c3,37525,,0.5449585868045688,1.364606523886323,2.3942285301163793,3.2586870780214667,3.497282039374113
38640ca4,38640,,0.5290633200202137,1.4991213059984148,1.9255626630038023,3.131012273952365,3.386314225383103
19824f4,19824,,0.5106921426486224,1.63396811299026,2.4204648239538074,3.26322687137872,3.8543185479938984
23716i2,23716,,0.4598692083964124,1.7010982339270413,2.406751529313624,3.262349084019661,3.679881165735424
42021c1,42021,,0.5596221820451319,1.11982104415074,2.490171005018055,3.17467700317502,3.730408066883683
22440e3,22440,,0.7406380230095237,1.3284849640913308,2.2954202331602573,3.1446094689890742,3.8084652526304126
18624bd1,18624,,0.7032412104308605,1.473605644889176,2.186186471953988,3.406119119375944,3.8142038686200976
19680d1,19680,,0.7126913082320243,1.3783520618453622,2.2924731615930796,3.136695938184858,4.190368928015232
24344a1,24344,,0.4862731371540576,2.0146607346832752,2.1813868023455143,3.0312581909820437,3.690160483121872
40910b1,40910,,0.7109342874027789,1.4356200387701392,1.8475383492186663,2.9204294895753264,3.273698341101408
48400cy4,48400,,0.5400649721268564,1.3442240678705275,1.9454651968553665,3.0053103929385543,3.429481045342982
35280ef1,35280,,0.649137775413692,1.251173205208033,2.34808193333447,2.9334892872720957,3.636216851882637
18688a1,18688,,0.66067467443645,1.7258637668564916,2.288733401335776,3.0197423296049237,3.909912306815386
37914b1,37914,,0.62538684415631,1.4873513202182949,1.770347983110696,2.88906008657068,3.3938461877405643
13995b1,13995,,0.616193895926699,1.559974764008075,2.8140114042907953,3.575111030600965,3.915360814891755
13200h2,13200,,0.7990863199811429,1.3385280137881637,2.559158805757761,3.3900376614183187,3.992801457643509
39744cu1,39744,,0.4807013276731595,1.8023909530602396,1.9896845729090271,2.6690898640081286,3.587540007196367
33072r2,33072,,0.6109030954539776,1.4761284380219877,2.196906531229615,2.673139405436814,3.947155085392296
23310w2,23310,,0.7013341463170946,1.3609779328107834,2.274215775541961,2.8957462459802628,3.622266420163214
44490a3,44490,,0.650515602203086,1.2041353387758136,1.8976482818834484,2.7140350630506873,3.6077464586123824
48178a1,48178,,0.5774488621391356,1.333129411097616,2.2195274708792567,2.4872858030721545,3.31884154304862
33850d1,33850,,0.947314147138968,1.0310621270909903,2.1666207863017917,2.814837056212127,3.5551361618563533
31680dr4,31680,,0.4826192598557099,1.3821356990374625,2.5538993403315544,2.7941906014457345,3.6434606881812215
34692n2,34692,,0.4872182433027774,1.47339447401464,2.214050466194749,3.131107567809522,3.7223892398178577
27735d1,27735,,0.4907056278316304,1.436010317876935,2.4640592858195305,3.070094261318445,3.8640374271199103
47214a1,47214,,0.6081294997129589,1.4509184840135276,2.1087300097569823,2.407116618938744,3.585126427002251
34800p1,34800,,0.690651270095259,1.4913496319204569,1.866370277944952,3.002713879570365,3.8157502859830856
19890t3,19890,,0.5443975385278463,1.6528946021571755,2.636627733707428,3.348051629960537,3.711204464547336
21189c4,21189,,0.6234951403457671,1.3767947158776224,2.0910709658637643,3.515157097019255,3.6564371660351753
20430k2,20430,,0.8206570507027209,1.5481580249033868,1.968108186032623,3.0507430182769895,3.7912622578442097
26282c2,26282,,0.5525235540699214,1.6883521461859343,2.3576017059385777,2.885713175870478,3.3360328068956733
45780j2,45780,,0.4511528762523085,1.533685996197164,2.105272543616593,3.0060171550139785,3.492583291605115
36090g2,36090,,0.7902139783836901,1.2728309868834913,1.8846583850681784,3.028055560775101,3.505339822731912
38862d4,38862,,0.6361853282433003,1.2779215890914202,2.1903200931847095,2.579847536981106,3.816057314164937
43866a1,43866,,0.6571366728749126,1.5036274711601436,2.0408570179715753,2.4643098413944244,3.470904459245503
38955k2,38955,,0.5905989180319011,1.1272347341291606,2.268860118463635,2.7602921053767204,3.643187278881669
10560e5,10560,,0.6894269941840321,1.4424632540903986,2.6707785045728087,3.4737203950062394,4.203687664121389
34490a2,34490,,0.6339119798503816,1.184065332170576,2.2213161047548056,2.837573650293052,3.5300665199756622
49368f2,49368,,0.4908130567055195,1.7134909247979522,1.851660506799817,2.518895151093602,3.7429743204265833
40366a2,40366,,0.6438323480542749,1.305196528788656,2.112295082770288,2.6403621826320887,3.555335909128189
35178o5,35178,,0.4527684038039297,1.4569802028127017,2.288666443899274,3.1789029985666275,3.700265072286129
48720cc4,48720,,0.5573336773086339,1.4094521780498326,2.1700767343863845,2.939640883356333,3.5127991875633597
22491h1,22491,,0.5076348052825779,1.9417069568298757,2.4840877735987306,3.4965285509824753,3.682751034386456
22110j2,22110,,0.6114886067807674,1.4637380819767714,2.408148837275803,2.910769668407738,3.789731685072184
45540j2,45540,,0.6019894287455827,1.2814961709082129,2.246417723596096,2.783000372350216,3.5890440763905644
27060i2,27060,,0.568911291193217,1.512242040131241,2.398623035289347,3.187079937197268,3.489699052646756
15330g1,15330,,0.7454207465052605,1.347881541121751,2.278195538558066,3.038799248635769,4.202560177072883
16758n4,16758,,0.6813502714503556,1.5541946841403842,2.3021804969757795,2.8920171950012445,4.032116437330842
43560bb2,43560,,0.5801967834122479,1.4958371929824352,2.156956935301423,2.6774208350107074,3.692825931124389
29520g4,29520,,0.6094607340637594,1.4715273110195994,2.09749795962125,3.260784761980176,3.745914936065674
14945d2,14945,,0.7266563482116908,1.4332056529819963,2.467924847267568,3.332134765572846,3.8111952617764473
19470j2,19470,,0.8223297744989395,1.328728327061981,2.4022667948156595,3.0242963628843427,3.707234933041036
48749a1,48749,,0.4534810320474207,1.3527468210086226,2.561465822160244,3.262160886079073,3.4588886769488454
24682f1,24682,,0.6539896742906421,1.5007106540724635,2.19132172036916,2.975107843056321,3.773964368738234
43200cl1,43200,,0.561404190491885,1.224125947803259,2.324054827913642,2.966226764023304,3.434477145783603
36652m1,36652,,0.5260064913891256,1.445754670072347,2.153184311464429,3.0316257467493415,3.700884761288762
39270s4,39270,,0.6134961924981326,1.2096418598666787,1.9853195319883523,2.869107865728438,3.453311880119145
33086a1,33086,,0.6674431541468948,1.1311358641833067,2.064180730842054,2.860099719837308,3.3857394605875015
21804a1,21804,,0.6695230582263321,1.4976024758070707,2.1264729481190443,3.220584207214415,4.010734053328633
29232bp2,29232,,0.5135156109463423,1.3778448468074205,2.3951556589454412,2.912745964713394,3.902861055918038
38025bg1,38025,,0.4512315950123593,1.6128278221003711,2.1354276137426496,3.2929162196815014,3.481756585650146
15300s1,15300,,0.7113122588489205,1.517871145159006,2.508680443279445,3.3098314255476,3.8300146088004112
35529a1,35529,,0.6799111713189632,1.344196590129286,1.8465103008784352,2.6788222938776016,3.83261454384774
25955d2,25955,,0.4975245447130874,1.54544987808913,2.485463310033083,3.1010739598423243,4.033705178648233
16650o1,16650,,0.7019990140106529,1.528253544121981,2.206554331816733,3.032228651456535,3.9693844206631184
38318u2,38318,,0.5804937169887125,1.1527067641727626,2.378959854133427,3.039460522122681,3.750541994348168
15180m2,15180,,0.6796209930907935,1.6984222191385925,2.5390985272824764,3.0977649856358767,4.159087270498276
38190ba4,38190,,0.5056934403255582,1.5804257709532976,2.253762250766158,2.963009662926197,3.5670959409326315
22892a1,22892,,0.5527258620131761,1.8016207329928875,2.470967536792159,3.2664408860728145,3.609826548025012
10608c1,10608,,0.6575041781179607,1.8274327800609171,2.1706975754350424,3.6592102823778982,4.260508427396417
46032h3,46032,,0.5726625979878008,1.2683328557759523,1.91412642179057,3.036024742759764,3.780314764939249
35805g4,35805,,0.7208591890521348,1.0702232150360942,1.8811595039442184,2.979627303779125,3.744392354972661
10890ba7,10890,,0.864437441341579,1.5381297538988292,2.3487900402396917,3.184297287836671,4.182674130424857
36387a1,36387,,0.7506871751975268,1.2715560840442777,1.92374355904758,2.8438669461756945,3.5915204640477896
30290k3,30290,,0.494952323497273,1.357487889006734,2.448453649878502,3.107973367907107,3.678393601439893
12090t3,12090,,0.7052090542856604,1.7568537169136107,2.7213199958205223,3.197186772711575,4.329677557572722
32046x2,32046,,0.6900482957717031,1.493649593088776,2.251665822230279,2.646092180162668,3.5585093647241592
13965s2,13965,,0.7892085001803935,1.286241922993213,2.434832383878529,3.3329720608890057,4.09560414031148
21904e2,21904,,0.6120220283046365,1.4356566942296922,2.554081198759377,3.1043594740331173,3.5392413130030036
21696g2,21696,,0.6577386457938701,1.424428406171501,2.161936443299055,3.4028280377388,3.7614598032087088
47772e1,47772,,0.5621706123929471,1.4366135131567717,2.1455460311844945,2.8680565636605024,3.4489631792530417
44205p1,44205,,0.7850173464976251,1.3447910929098723,1.743576600216329,2.648364352062345,3.5689334673807025
12936r1,12936,,0.9498666052240878,1.268376010004431,2.5465985564514995,3.3520743744447827,4.068209856748581
23712q4,23712,,0.567742430139333,1.5330500160343945,2.4030739553272724,3.2105714976787567,3.7106446884572506
25970c1,25970,,0.5573724661953747,1.602493504062295,2.3104013074189425,2.851771770976484,3.7503811102360487
37230n2,37230,,0.5829998867120594,1.3809004588983953,2.1443626899272203,3.0103987706825137,3.202587922103703
18216j3,18216,,0.641819478245452,1.7311015520244837,2.282175368629396,3.0611323174089193,4.031362760812044
21186j1,21186,,0.6377342082560062,1.3353762570768597,2.1853582756593823,3.2105915574356914,3.688465137965977
25728i1,25728,,0.7623509406112134,1.3810386080294847,1.9875918282195928,3.435929352417588,3.674614825285971
48528y2,48528,,0.4854010427370667,1.3214090168476105,2.265426380559802,2.8659439757466316,3.3164737662300467
36432cb5,36432,,0.5811896189115942,1.5805801898241043,2.105785678140819,2.9025414530187845,3.511885203421116
30098d2,30098,,0.8324712400790304,1.3327887509949503,1.857942603994161,2.6642196010798216,3.7877344582229857
31920be5,31920,,0.6645423353184015,1.280085532926023,2.2432401487603784,2.904563977383077,3.8405360598117113
11544h2,11544,,0.6920785258989781,1.6949247778393328,2.747150500304997,3.294476894661784,4.05168186314404
47961c2,47961,,0.5594666707329452,1.239224184770137,2.436370149254799,2.9769530557096004,3.604844678193331
14430m3,14430,,0.5990533898584545,1.591850019991398,2.4030583361163735,3.266964669339359,3.6908077551051974
47306h2,47306,,0.5856641381978989,1.100376969203353,2.3089629421010613,3.0334798768162727,3.5187968146055937
33838b2,33838,,0.4429395240731537,1.585440285038203,2.3137149028480053,3.338929624296725,3.5898635927587748
33600en4,33600,,0.6015773816034198,1.4286230211146176,1.913951754104346,3.34175315964967,3.657280173152685
19635t5,19635,,0.6505301902070642,1.3649928579106927,2.405098209157586,2.9698641961440444,3.8686854811385274
11760cd8,11760,,0.7591250888071954,1.6253494517877698,2.7646298706531525,3.2892044838517904,3.9112816276028752
35301h1,35301,,0.8241339309606701,1.1166686620563269,2.3092930978164077,2.7008199356496334,3.566013604402542
29450j1,29450,,0.5185740781016648,1.816854923032224,2.0840441156178713,2.7860961696133018,3.609257383272052
12705m5,12705,,0.6489490189123899,1.911021293140948,2.663721987977624,3.420678592287004,4.107425909489393
10431b1,10431,,0.7623609113506973,1.5227530947886407,2.2436234652996063,3.575966278091073,4.086734874173999
37570a2,37570,,0.4874770763562992,1.4175721150822935,2.385092480108142,2.8205782109871507,3.3546142540872097
16560br2,16560,,0.7064065819140524,1.6164924739859998,2.341549703851342,3.2629256518557668,3.968853316269815
49284g2,49284,,0.5905556350480765,1.1764555810950696,2.1551513858139515,3.153456998988986,3.321944142691791
17190g1,17190,,0.8192311506718397,1.4172971011139452,2.1724687414243817,3.166361221112311,3.9448131415992975
36624be2,36624,,0.6304126037284732,1.419901303946972,2.240793665871024,2.9824690222740173,3.71518512442708
11445l4,11445,,0.570487551856786,2.1375540159642696,2.4882428562268615,3.5399516941979527,4.103496424853802
31680q4,31680,,0.6343739158473909,1.389168330002576,2.440962230786681,2.6590604670345783,3.900608423165977
24414m2,24414,,0.5834037221502513,1.33570601278916,2.6140172155573964,3.311690157279372,3.857044382020831
47432ba2,47432,,0.4966677831253037,1.4815462599508464,1.8930685832165184,2.8051580796018243,3.352072318084538
19824v3,19824,,0.5867750504985452,1.5658138790167868,2.4376910189166665,3.3763043768703938,3.715547313913703
33670i1,33670,,0.6036766509059817,1.575679687783122,2.2354155210778117,2.8256411077454686,3.500494428910315
13013i3,13013,,0.6118194896262139,1.808491792995483,2.7372906366363168,3.2106165206059813,4.173443468287587
30345v1,30345,,0.6503096274100244,1.1118049281649292,2.3210286367684603,2.967972963117063,3.6310605965554714
14016w2,14016,,0.7862604889087379,1.3410639818757772,2.9383150711655617,3.2544534727931023,3.8669692734256382
35342c2,35342,,0.73965012608096,1.2819303371943531,2.444125909358263,2.678658219985664,3.403374820947647
27621b1,27621,,0.6983823126647621,1.4902366450987756,2.1236912542954087,3.000618491321802,3.881905651651323
44400ca2,44400,,0.6108182247262448,1.2566598001867533,2.1617708606645465,2.7060678601264954,3.8289729496464138
14700x1,14700,,0.8899663973134011,1.2490825080312788,2.4752928828820586,3.3729495592415333,4.0854037664830685
33462ct1,33462,,0.5179965815041214,1.8333474742248657,2.1403244975954294,3.0870582396164536,3.735481856390834
32883a2,32883,,0.6631454864982516,1.240934926085174,1.8421890530735257,3.0381908621639013,3.5453340969979763
32448bh6,32448,,0.4653663516510278,1.6484694690443575,2.083537733182311,3.1773172169923782,3.745695459656418
38418a2,38418,,0.5698304024990648,1.50762045616284,1.8347242148593068,3.1043483382090926,3.5899931006133556
27090bb2,27090,,0.4546209464315325,1.8138101221993568,2.2311369674280286,3.2695888923481107,3.736286624334753
35520u4,35520,,0.6084541534073651,1.3877793988212943,2.4658775674179196,2.866536875255406,3.520655207335949
22242c1,22242,,0.86117919604294,1.4312174138613043,2.0583776449784636,2.713491058908403,3.953104217536747
45120ck1,45120,,0.6488936748355627,1.4169911541976037,2.082662324421108,2.553354968316853,3.780060486868024
35520bq5,35520,,0.7575677600689232,1.1286625410430131,2.0974737014621496,3.2500023245811462,3.5061340499669313
46640a1,46640,,0.6096430441830307,1.1845855261199176,2.399758237414062,2.752840442582965,3.4314391762018204
31506q2,31506,,0.4826116025215015,1.7283066068775952,2.4561732383444905,2.977479483000934,3.8383013224229217
16416f1,16416,,0.6656627936754376,1.4833530317991972,2.5645717084407806,3.061868539080024,4.236437091603875
17415h1,17415,,0.542609010823071,1.6496173329651356,2.6683343732729554,3.3406552197411656,3.790496206842363
44880bd1,44880,,0.6724896298255771,1.1653470927849412,2.1459234710782766,2.776054219342768,3.707846980541945
18480cd5,18480,,0.5556143592111766,1.4980412512086332,2.3909411067143083,3.0989562021568418,4.023295406252146
26962j3,26962,,0.5131028753239661,1.4041829630732536,2.453702451661229,3.0266493493691087,4.0677710343152285
16720h1,16720,,0.6531749540008605,1.7138181938789785,2.635006940923631,3.2197081642225385,3.80970343016088
30360d1,30360,,0.6774153097067028,1.2010206948034463,2.302930975332856,2.924254197627306,3.852339396253228
12784f2,12784,,0.783918148605153,1.581699018832296,2.263993858359754,3.2061779340729117,4.367189792916179
15045d3,15045,,0.5629699125420302,1.5619814707897604,2.6775290332734585,3.3439679546281695,4.094652878120542
29358a2,29358,,0.6688158332835883,1.3221205389127135,2.3837492279708385,2.6037129051983356,3.645230023190379
17127c1,17127,,0.5018514422699809,1.6537578478455544,2.7863003630191088,3.1454809000715613,3.981563268229366
22704e1,22704,,0.6051607010886073,1.253511356189847,2.425630665384233,3.1251820120960474,3.930634030140936
25705d1,25705,,0.782894013216719,1.2727580070495603,1.992489829193801,3.534637786448002,3.9023761320859194
38955k1,38955,,0.5905989180319011,1.1272347341291606,2.268860118463635,2.7602921053767204,3.643187278881669
14882f1,14882,,0.6491774569731206,1.7564582647755742,2.371338453143835,3.0209880731999874,3.630988623946905
35391a3,35391,,0.750325370579958,1.2822654522024095,1.6879535168409348,2.981716657988727,3.772417051717639
22848o3,22848,,0.5491579645313323,1.6300469702109694,2.2990006087347865,2.795551928691566,3.900053289718926
24939a3,24939,,0.6524798686150461,1.4119697827845812,2.3094156198203564,3.0613607866689563,3.753736416809261
37410q2,37410,,0.6222065479960293,1.6328900679945946,1.8724921429529784,2.953455662354827,3.3219851860776544
45408b1,45408,,0.491623759153299,1.3009104738011956,2.226132961921394,2.656494648195803,3.6021072771400213
45570t1,45570,,0.7661386486142874,1.044791811145842,2.1086132265627384,2.5411471957340837,3.662092518992722
49698c1,49698,,0.6269737633410841,1.4522507940419018,1.8955690748989584,2.7114614760503173,3.2266003051772714
35280cd1,35280,,0.6181189541239291,1.443877468816936,2.230087594129145,2.8680437551811337,3.669011286459863
22275d2,22275,,0.6725923272315413,1.4217107058502734,2.1863434333354235,3.332345101982355,3.8145612590014935
44010c1,44010,,0.6289315929170698,1.0831711371429265,2.082910397090018,2.9946759222075343,3.4177849842235446
12200a1,12200,,0.5956390413921326,1.8134754807688296,2.609766717068851,3.386710721999407,3.7480471478775144
13650f1,13650,,0.742731993785128,1.2612353297881782,2.3664799770340323,3.2346093710511923,4.09414242580533
45486p6,45486,,0.5287880047690123,1.303250438068062,2.160660012625158,2.529868976213038,3.6566466074436903
49197c2,49197,,0.6099196709692478,1.188376004807651,2.1559411929920316,3.2695203479379416,3.48645758908242
46214e1,46214,,0.4974301741458475,1.3039578078314662,2.3308901861310005,2.8467031130567193,3.540034379810095
46134a1,46134,,0.7530260824132711,1.199177925940603,2.2968457182869315,2.471358587034046,3.2837710175663233
32050d2,32050,,0.6596939919982105,1.4877546168863771,2.414383962750435,2.6223789379000664,3.7377487290650606
29008h2,29008,,0.6597152876202017,1.2134408177807927,2.0537482211366296,3.2583475448191166,3.7469092523679137
34974h1,34974,,0.6729470733553171,1.5028569451533258,2.0266536762937903,2.5675009042024612,3.7825180049985647
30600bh2,30600,,0.6569988469127566,1.5845756959170103,2.002050700597465,3.104231177829206,3.7074720403179526
43120bq3,43120,,0.6372106121852994,1.193836314138025,2.286358176730573,2.8992401203140616,3.6737820180132985
37150a1,37150,,0.754942902829498,1.3369859009981155,1.8927676160819829,2.9316048370674253,3.5044891703873873
48672h1,48672,,0.5361703366506845,1.2417264529503882,2.1229218244552612,3.1320754382759333,3.3681223057210445
48600j1,48600,,0.4820125718833878,1.4465089868754148,2.0992980608716607,2.76249866373837,3.701612834818661
30942d1,30942,,0.7343584729824215,1.3862116490490737,2.198082683607936,2.804696450009942,3.2744926465675235
15456o2,15456,,0.7381516839377582,1.2779910089448094,2.462395397014916,3.439429878257215,4.094097100198269
31332a2,31332,,0.6823822169099003,1.3657405590638518,2.1441703755408525,2.9811140848323703,3.7541561676189303
16800k2,16800,,0.7405416825786233,1.3343013459816575,2.46591888461262,3.22734113689512,3.94202021881938
35910v3,35910,,0.593633288750425,1.302068424876779,2.0469817891716957,2.8809831561520696,3.564559020102024
47034d1,47034,,0.584809253923595,1.1595474500209093,2.070905176922679,2.8788432963192463,3.41544396430254
11520j2,11520,,0.8941919959615916,1.3993750368244946,2.7137485602870584,3.341928125359118,4.049772541970015
20938a1,20938,,0.6887513343244791,1.540383670013398,2.070128013379872,3.130131119862199,3.6239733761176463
28560cv3,28560,,0.6971153418999165,1.2954128962010143,2.207080263644457,3.1329297088086605,3.6073832297697663
24528a3,24528,,0.6448298059403896,1.1023454829119146,2.491384034976363,3.218785038217902,3.606890258379281
22385a1,22385,,0.5591508813668042,1.605330022983253,2.675370275042951,3.2055115131661296,3.869456800632179
37858a1,37858,,0.5088444279972464,1.5027714162133634,2.19184232596308,2.8449201742187142,3.3668595189228654
48840d2,48840,,0.6633519895840436,1.210900355130434,2.2326286286115646,2.6172901410609484,3.5171658359467983
31680cb1,31680,,0.6357270572334528,1.609573793131858,1.9235123270191252,3.1968126045539975,3.648088308051229
40512g2,40512,,0.7455092070158571,1.1687911339104176,2.0001451894640923,3.058274693787098,3.6698130378499623
28050ch4,28050,,0.5550085925497115,1.7143752831034362,2.0946856383234262,3.372656051069498,3.690490636974573
33600eo4,33600,,0.564274612814188,1.2284668339416385,2.432043788023293,2.7181489979848266,3.8301980374380946
16218b1,16218,,0.7827032904606313,1.6501676309853792,2.199766797013581,2.90885157417506,3.824685639701784
38760t1,38760,,0.5198332383297384,1.286146474070847,2.3672336218878627,2.6855528987944126,3.592397805303335
40392t1,40392,,0.520217485493049,1.406307463068515,2.206620305776596,2.8089917404577136,3.7361273281276226
38640bf4,38640,,0.7185259608086199,1.1203783648088574,2.078895582817495,3.208391939289868,3.5692579317837954
34102h2,34102,,0.5355924880132079,1.380525051150471,2.2339564422145486,3.0499512683600187,3.5244136871770024
23478r1,23478,,0.6489268988370895,1.8232793370261788,1.9840381871908903,2.86219971999526,3.7023830618709326
22176b4,22176,,0.4776419892441481,1.8123577288351953,2.168615886941552,3.0421250266954303,3.765074390918016
42416d1,42416,,0.5903599022421986,1.1160246510989964,2.5042112097144127,2.63986805267632,3.514573562890291
33600s2,33600,,0.6932871195022017,1.17668052110821,2.3719348227605224,2.7531807078048587,3.899396592751146
17190j4,17190,,0.7783540103118867,1.643496020231396,1.9369943118654191,3.269808775745332,3.8030992848798633
35280ef2,35280,,0.649137775413692,1.251173205208033,2.34808193333447,2.9334892872720957,3.636216851882637
10650h4,10650,,0.8661843466106802,1.6856182292103767,2.281186865642667,3.352814736776054,4.0199009552598
13050g4,13050,,0.6752231593709439,1.4791240789927542,2.4061414264142513,3.187699862755835,4.032840982079506
26418j1,26418,,0.6523340207058936,1.3056278740987182,2.323984951712191,2.997283606790006,3.597511552274227
29376bi1,29376,,0.8356646671891212,1.005336998961866,2.5231153862550855,3.0579316187649965,3.726018028333783
14896bd3,14896,,0.5998812622856349,1.854944445192814,2.3656487753614783,3.3062356878072023,3.895725659094751
28231a1,28231,,0.579165518283844,1.1728753708302977,2.477780083194375,3.0421124612912536,3.8226984282955527
15805d2,15805,,0.6414080099202693,1.6176427090540528,2.715368633158505,3.3458379320800304,3.9186337096616626
43512y1,43512,,0.6093155923299491,1.3009877111762762,1.9692636840045452,3.058265769854188,3.56562633626163
10790i4,10790,,0.5070723176468164,2.0716239642351866,2.8180381106212735,3.1615048740059137,4.1124694887548685
40626b1,40626,,0.5318906435277313,1.2872421168722212,2.251663176342845,2.670553872361779,3.453182148747146
49187a1,49187,,0.5089257340878248,1.157904181163758,2.1743354545906186,3.0309228356927633,3.534008231945336
41664ds4,41664,,0.566335394512862,1.2953490070067346,2.3568822927773,3.0884322179481387,3.407061048783362
10560q5,10560,,0.6312371913809329,1.7990771518088875,2.766377584077418,3.1921085165813565,4.141564039513469
33088v1,33088,,0.5536643776576966,1.6944913128390908,2.085084796883166,2.9054310377687216,3.4658136907964945
47214b1,47214,,0.5159561026375741,1.370939045213163,2.003015319816768,2.6188620068132877,3.480968593619764
20808j1,20808,,0.6017910696100444,1.4788761800155044,2.472423375584185,3.1272669369354844,3.858068653382361
49350t2,49350,,0.64509525639005,1.3034856580197811,1.9974943972192705,3.0980417169630527,3.1722717648372054
10560r3,10560,,0.7375769326463342,1.935007397085428,2.3686437886208296,3.430722619406879,4.26912459358573
41340c2,41340,,0.5103556523099542,1.5196224660612645,1.9077382478863,2.8863135743886232,3.70921141654253
13965r3,13965,,0.6026412271894515,1.784891399089247,2.7116184988990426,3.4906932171434164,4.047790823504329
37080b1,37080,,0.5857498643454164,1.6759440111927688,2.06885087210685,2.678271864540875,3.69945777580142
27930bj1,27930,,0.6837273864075541,1.352954219095409,2.2607832346111536,2.8787268130108714,3.744058037176728
26070r4,26070,,0.7259019329212606,1.4185938988812268,2.2987934593111277,2.9097575899213552,3.4560235887765884
45864t3,45864,,0.5850750731769949,1.451770090032369,2.140924639068544,2.8782406114041805,3.3332630721852183
45470b2,45470,,0.9039409670513124,1.1123332101851702,1.545741769950837,2.9239697167649865,3.479535425081849
40404f2,40404,,0.5223755615297705,1.718556452076882,1.9764449428766968,2.5799731854349375,3.67257827706635
18975g2,18975,,0.6872684212867171,1.4632589519023895,2.4302754728123546,3.418011653237045,4.0974822249263525
33558h4,33558,,0.5194923705421388,1.661758664995432,1.9469205369241536,2.8588706189766526,3.6366015942767262
13416j1,13416,,0.6015346623025835,1.7543862429447472,2.4522799840196967,3.5061406390741467,4.019755739718676
13552z3,13552,,0.8392058636527508,1.4902648939751089,2.4601333932951093,3.1828409312292933,4.0706458035856485
12411a2,12411,,0.7441123889293522,1.5806899759918451,2.506969105452299,3.2459821738302708,4.296040339395404
24966m4,24966,,0.4126653530402109,1.8141986029222608,2.2820047214627266,3.2348297871649265,3.9745019264519215
12753d2,12753,,0.8061153064481914,1.5689779701642692,2.4007432125508785,3.360068390145898,4.158094888553023
37224m4,37224,,0.5736424012575299,1.3916861917823553,2.2734081586822867,2.9877180345356464,3.5257714446634054
45474f2,45474,,0.5493407140020281,1.4603988560847938,2.193802133202553,2.6370229925960302,3.4174401238560677
15960j3,15960,,0.6156666409224272,1.803453085012734,2.496276618912816,3.0689689349383116,3.8949043173342943
38950o1,38950,,0.673884134972468,1.4997443067841232,2.02450449205935,2.7358276741579175,3.4809549506753683
35910t1,35910,,0.639241592027247,1.3025053357705474,1.9482730119489131,3.1286296509206295,3.399482022970915
12519b1,12519,,0.5794500277843326,1.5524535859003663,3.1285767313092947,3.3202643282711506,3.950562136247754
33600cd8,33600,,0.5282401016447693,1.6640107887797058,2.110657815821469,3.0796717600896955,3.753503538668156
35280eb1,35280,,0.5160653048660606,1.3408357240259647,2.3516034530475736,2.919175612740218,3.5818850276991725
36600r1,36600,,0.5938269628677517,1.2071373909711838,2.3508918825536966,2.8062438499182463,3.5700417049229145
21528n2,21528,,0.6165699358098209,1.2508769538253546,2.4813574608415365,3.388515698723495,3.8405811386182904
16329b1,16329,,0.8952991617843509,1.3283217027783394,2.0817416962236166,2.621093231253326,4.224186830222607
29177a4,29177,,0.5737994473893195,1.2625503139570355,2.7102830978110433,3.0745419561862946,3.947735360823572
15456c4,15456,,0.5290848226286471,1.647140963934362,2.641663786023855,3.215515218675137,4.021230198442936
29400n5,29400,,0.677131921518594,1.2863574931398034,2.1615452440455556,3.1952919578179717,3.5981979947537184
35406f2,35406,,0.7760062762536108,1.2301781438291073,2.219936950132251,2.64064696803689,3.664467584341765
26195d1,26195,,0.5640800392720848,1.3862128709442914,2.3975492157042027,3.1461594281718135,3.91610477026552
15960m6,15960,,0.8500625032465905,1.4049193090759218,2.2788413744419813,3.357418928295374,4.165087688714266
43995f4,43995,,0.3799259627703577,1.6339773437939584,2.4081480279564857,2.845189723186195,3.645642097108066
20850m4,20850,,0.5431147369090468,1.7820911351591349,2.223323394544422,3.43008366972208,3.789071480743587
17670j2,17670,,0.4918692886130884,1.818371959030628,2.2735786456614733,3.544894728809595,3.929712848737836
33120bg4,33120,,0.5972600332461298,1.4345734799280765,2.37115625385195,2.77170617133379,3.653560387901962
49610e1,49610,,0.612463349243626,1.3932330128736794,1.865452127996832,2.776999565772712,3.472381055355072
31080g4,31080,,0.6565657812170684,1.3361400221474469,2.208664186298847,2.927014397457242,3.752834777347743
42630bl3,42630,,0.6538520702160895,1.3381232470273972,1.9795147879049184,3.03462977707386,3.436998567543924
43200go1,43200,,0.6375835242215544,1.1547331479378045,2.340267490595579,3.0447719786316156,3.3317248839884996
15805d4,15805,,0.6414080099202693,1.6176427090540528,2.715368633158505,3.3458379320800304,3.9186337096616626
35008k1,35008,,0.6773304890375584,1.223677711095661,2.697636489756406,2.9423402063548565,3.624146124348045
43350ba4,43350,,0.6540674036368728,1.4486449398100376,1.9176366818137467,2.9045996433123946,3.5146214170381427
39050l1,39050,,0.6636771950870752,1.3607855918817222,2.3039458356797695,2.8612629743292928,3.376862555742264
49896z1,49896,,0.5932839699089527,1.4366261139512062,2.053718315437436,2.8446717653423548,3.4647877160459757
45387d1,45387,,0.4572889932896942,1.5092477560974658,2.0434380201622844,2.861654474399984,3.469354685395956
24300w2,24300,,0.6578896276187152,1.3989741462282836,2.403559277765453,3.063731393776834,3.834088302217424
17550bc1,17550,,0.6675628311932087,1.4102237420156598,2.3443685015663505,3.022726654075086,3.848881583660841
12480cv4,12480,,0.6988149110693485,1.856957959011197,2.501640135422349,3.231468473561108,3.9436665968969464
43035m5,43035,,0.7114604299422354,1.4188537951558828,1.763881185092032,2.9492492489516735,3.5836326191201806
48852a1,48852,,0.5532613957766443,1.4665823159739375,2.0049257641658187,2.851809160783887,3.6747086653485894
40077b2,40077,,0.6620011799968779,1.5122135081328452,1.809788268059492,2.75083891954273,3.3978509483858943
23632a1,23632,,0.7449339758604765,1.2508857562206686,2.2948985062539577,2.972810790874064,3.8440328715369105
24150bn4,24150,,0.6178791290149093,1.4901488269679248,2.5591868655756116,3.070296215824783,3.8675492266193032
29520j3,29520,,0.5247744878288358,1.6391035411506891,2.06569323502481,2.9984693564474583,3.804253692738712
42912c1,42912,,0.5050052183214575,1.405874352902174,2.202793700620532,2.904238143004477,3.553267520852387
40810d1,40810,,0.7392652255948633,1.0291658188216388,2.2163811568170786,2.7895320700481534,3.456424606963992
36138c1,36138,,0.6095333648845553,1.319449108093977,1.8609040901064873,2.9059701338410378,3.629784604534507
35400k1,35400,,0.7098558240104467,1.370250360108912,1.9666876709088683,3.0184758538380265,3.7720754789188504
46325b2,46325,,0.5268039002548903,1.1898109279572964,2.101752902381122,3.150348753668368,3.6068946067243814
12207d2,12207,,0.6433079519774765,1.8085708268918097,2.84299844969064,3.4402511389926076,4.0554641000926495
17160r1,17160,,0.6644645628985018,1.3374422760680318,2.4097464103251696,3.4884711196646094,3.7411870071664457
23963b1,23963,,0.5979573002550751,1.307881900109351,2.50962473731488,3.349830888211727,3.772207487374544
39690n2,39690,,0.6875200760550797,1.222792630083859,1.9620629479177296,2.955824720673263,3.551953984424472
29744i1,29744,,0.566285265609622,1.8014680668711665,2.2866616072133183,2.9975693551823497,3.4972258638590574
23330a1,23330,,0.7638040683232248,1.307705475948751,2.3817204041406512,2.953633670695126,3.640120567753911
39600dv3,39600,,0.507736399769783,1.566039056982845,2.045595830306411,2.8781054811552167,3.649911472573877
14570c2,14570,,0.7716165671590716,1.5822773361578584,2.159158043563366,3.199600604362786,3.852782191708684
36894q2,36894,,0.5383786025922745,1.5454853507690132,2.1575593193992972,2.753251147456467,3.5734317852184176
22848m1,22848,,0.5857420701067895,1.3182990970090032,2.2552350563928485,3.3609696496278048,3.750309438444674
39618d4,39618,,0.5808117790147662,1.5591603089123964,1.8535400438122451,2.79297389741987,3.5134543096646667
14910n3,14910,,0.6453076926991343,1.5662606209516523,2.3185974126681685,3.418225864879787,3.6771469861269
33726g4,33726,,0.6258515161462128,1.4837793437764049,2.31612834893167,2.5883393501862884,3.5834314776584506
25281c1,25281,,0.4965473243501037,1.5952732269652188,2.4513617968186736,3.1429694276303053,3.9840561244636774
19320r1,19320,,0.8162428888026625,1.3019182761199772,2.3233381789177656,3.234776360914111,4.033758450299501
38646d1,38646,,0.5546230697073042,1.5311221252195537,2.151481551118195,2.58829343598336,3.290326751768589
39420p1,39420,,0.5977090497035533,1.6550274561159313,1.9994162027724087,2.743193498812616,3.698751679621637
25410bg4,25410,,0.7777072978205979,1.3466068259440362,2.1624458990991116,3.167949017137289,3.568955672904849
21376g1,21376,,0.7910540378652513,1.3680236539803443,1.9580474090762436,3.4339021695777774,3.879788346588611
22678d1,22678,,0.7211561133153737,1.3561095059849322,2.201913459226489,3.2882353020831943,3.644112716428935
13650bq7,13650,,0.6774834936950356,1.6546790921129286,2.689607320353389,3.3119337800890207,4.137978553771973
33915m3,33915,,0.608956397511065,1.3354093651287258,2.209294025786221,3.176060141995549,3.780473184771836
34083b2,34083,,0.8249356613960117,1.3563325009308755,1.72029052907601,3.1585593735799193,3.414652726612985
16150c2,16150,,0.5394441310781986,1.7420800072140992,2.50244283862412,2.997223734855652,3.697968709282577
29120g3,29120,,0.7166131490375847,1.124120962806046,2.3517193449661136,3.0286639891564846,3.7351924991235137
35165a1,35165,,0.7627116837538779,1.130149477161467,2.1735437056049705,2.620701277628541,3.8949607433751225
34656bf4,34656,,0.6112385978922248,1.4551590261980891,2.3679668232798576,2.835591284558177,3.626353532075882
42098c2,42098,,0.4422624708386138,1.4587220740504565,2.334538035094738,2.7091041151434183,3.7595638297498226
45470b1,45470,,0.9039409670513124,1.1123332101851702,1.545741769950837,2.9239697167649865,3.479535425081849
25512b1,25512,,0.6499409349635243,1.6409713421016932,2.0019041169434786,2.913370324298739,4.141201488673687
43512y2,43512,,0.6093155923299491,1.3009877111762762,1.9692636840045452,3.058265769854188,3.56562633626163
33930bd3,33930,,0.5274138951208442,1.7674907809123397,2.3095131060108542,2.895875790156424,3.66812816914171
12600ce3,12600,,0.6882027143146843,1.598845343105495,2.641749667935074,3.1864644093438983,4.093479011207819
11152k1,11152,,0.6407069962006062,1.656312067061663,2.6438163109123707,3.3926685377955437,3.964392613619566
33516f1,33516,,0.5674676047638059,1.5910290209576488,1.9722412438131869,3.147222025319934,3.741937907412648
37030p3,37030,,0.4675918258726597,1.698446149006486,2.3341256715357304,3.0404127594083548,3.431041187606752
46240v2,46240,,0.5522667337208986,1.505401163827628,2.182014566846192,3.150830932892859,3.4939327957108617
46193b1,46193,,0.5783403096720576,1.0832714168354869,2.597704873420298,2.993307773023844,3.577845211140811
11544b1,11544,,0.7582255818415433,1.6604817821644249,2.3520414251834154,3.339446375146508,4.300614120438695
46830c2,46830,,0.7543857200071216,0.9896546967793256,2.0048342337831855,2.659186997450888,3.758725978434086
20055e3,20055,,0.7549212097655982,1.4570882711559534,2.0876737516373396,3.264242715202272,3.6876013381406665
11661m1,11661,,0.6906464681960642,1.6880402411334217,2.1471608811989427,3.5196174010634422,4.232487080618739
36012a1,36012,,0.6906722630374134,1.3634953279979527,2.0446218168362975,2.852210552431643,3.952578593045473
20280f2,20280,,0.654524908401072,1.232035567983985,2.467620342038572,3.228552839718759,3.880972092039883
21240j4,21240,,0.5737244938500226,1.5402275929227471,2.2711743842810392,3.2916153026744723,3.845479647628963
28079a1,28079,,0.7269336921162903,1.497224120888859,2.0589149333536625,2.622086189687252,3.75722645688802
35090c1,35090,,0.6224168972112238,1.2847207197919488,2.2760830773040652,2.87974064424634,3.4512726571410894
47166m1,47166,,0.5625870700459927,1.2907088240608573,2.122632852755487,3.307007965631783,3.629150575958192
31824c1,31824,,0.4895037475507706,1.3788295430131257,2.4148254292085767,3.009251873008907,3.456496953032911
24150x4,24150,,0.8078192148823291,1.2998866247944534,2.287713173776865,3.062432512640953,3.6577675761654977
22050cp2,22050,,0.6238007582724094,1.2957166470587254,2.473698235116899,2.8328153351321816,3.658621858805418
47610x2,47610,,0.543511520139873,1.4633583901450038,1.878386691212654,2.6767092319205403,3.6066164039075375
32800g2,32800,,0.7871477685403079,1.1709394338540733,2.029894694685936,2.938416607677937,3.9396918639540672
21386c1,21386,,0.5649852443020791,1.8870245930738747,2.253738888539374,2.8008335111662745,3.635587221011519
24378c2,24378,,0.5814222791232169,1.6146919829770925,2.266117060557008,3.232820985838771,4.066709132865071
29760bn4,29760,,0.7393899660091847,1.1418099938891828,2.238942202180624,3.1408212250098586,3.725227293558419
47432y2,47432,,0.4814570354064926,1.5719186631031334,2.1578333880752325,3.0813692547380924,3.374772370792926
19812a2,19812,,0.7341795624233782,1.356057066936046,2.252035203389823,3.3625863268971443,3.876903662458062
41175f1,41175,,0.745728770038113,1.181080596987158,2.0021249959245324,3.1903967494145036,3.625353221781552
40777b1,40777,,0.742508070776239,1.2857831451110542,1.955870680976659,2.4961199583485723,3.6015213076025248
22848h2,22848,,0.5449310299009085,1.5314418012276292,2.2599913394078612,3.033281666226685,3.8016315335407858
16166a1,16166,,0.8095896220766008,1.2896299390122294,2.6111027831211686,3.3243128350004554,3.7206090204417706
42570k5,42570,,0.5712077931966633,1.2533071120269597,2.010611904785037,2.845573297701776,3.5896553993225098
40900c2,40900,,0.590872066328302,1.3381417351774871,2.20993435010314,2.934959073550999,3.5673970617353916
17784q3,17784,,0.651924982201308,1.4222021801397204,2.4441278111189604,3.412216196767986,3.903554454445839
18210d2,18210,,0.7917879757005721,1.496310449205339,2.3214480876922607,3.0090437000617385,3.8184514669701457
30576g1,30576,,0.5802559899166226,1.5347326998598874,2.1293130898848176,2.9059446463361382,3.619842612184584
35805g1,35805,,0.7208591890521348,1.0702232150360942,1.8811595039442184,2.979627303779125,3.744392354972661
31328b2,31328,,0.4991206227568909,1.8960666009224951,2.4006941206753254,2.6582369776442647,3.6745955357328057
47730i1,47730,,0.5267073858994991,1.536729077808559,1.7803070731461048,3.0490839406847954,3.376221353188157
18963m1,18963,,0.6219440805725753,1.401896086987108,2.743345782160759,3.414248929359019,3.92543063312769
28050cn4,28050,,0.5770649476908147,1.3891719710081816,2.6422225004062057,3.016823012381792,3.7221817411482334
14300b1,14300,,0.688772787572816,1.7739711911417544,2.4587289383634925,3.2992818988859653,3.804467969574034
19215n1,19215,,0.7881459430791438,1.0930163417942822,2.2518566800281405,3.281286888755858,3.8187489602714777
22050j2,22050,,0.6515999021939933,1.4216703111305833,2.1499838875606656,3.013555221259594,3.9756914917379618
33558x2,33558,,0.5023547546006739,1.6440588422119615,2.2068117167800665,2.960250161588192,3.9348474191501737
24360t1,24360,,0.7604173645377159,1.2601501950994134,2.3113935543224216,3.1083354195579886,3.7592075131833553
11286q1,11286,,0.7372413140255958,1.3363041058182716,2.5114946654066443,3.3863283367827535,4.065343277528882
15792x4,15792,,0.7997008950915188,1.183970766142011,2.5728593599051237,3.2493688501417637,4.269155776128173
22050er5,22050,,0.5601283777505159,1.769331836141646,2.5851438622921705,2.918812251649797,4.1040794011205435
23142e3,23142,,0.705284247873351,1.303919374011457,2.144780366681516,2.93893114104867,3.7519962964579463
33600o4,33600,,0.541744118090719,1.3805068181827664,2.1360732819885015,2.930540214292705,3.824932007119059
46640o1,46640,,0.6011231534648687,1.1720372699201107,2.175941457040608,2.7736371606588364,3.6214071167632937
19152bp4,19152,,0.4996304513188079,1.7737022479996083,2.30568263027817,3.07040094025433,3.7891288492828608
31554b1,31554,,0.6593710319139063,1.2130870642140508,2.03819590061903,3.03232276532799,3.760767332278192
38955q3,38955,,0.4442268329439685,1.6818022481165826,2.325198855251074,3.0061256922781467,3.654379368759692
13542f3,13542,,0.8197565076407045,1.5566454390063882,2.335291560739279,3.245854284614325,3.834287605248392
27720k5,27720,,0.5077309065964073,1.5319200791418552,2.1824483620002866,3.170450335368514,3.6863269237801433
37590d3,37590,,0.8438392048701644,1.133756780065596,1.829116924200207,3.1763744866475463,3.307981189340353
23050h1,23050,,0.7315636852290481,1.2814512979239223,2.3785284478217363,2.781014417298138,3.821195707656443
39606a1,39606,,0.5501695780549198,1.4395351721905172,1.7806940227746964,2.9782756436616182,3.364158489741385
35805g2,35805,,0.7208591890521348,1.0702232150360942,1.8811595039442184,2.979627303779125,3.744392354972661
12768o1,12768,,0.7577580655924976,1.4179405570030212,2.5034087728708982,3.468076224438846,3.956786723807454
28749d4,28749,,0.484715306549333,1.5864424468018117,2.23463848605752,3.142768494784832,3.89000784419477
16810d3,16810,,0.6367002408951521,1.7565854201093316,2.390729752369225,2.994456089101732,3.7847021631896496
27456m3,27456,,0.4988906187936663,1.6375080621801317,1.9257311588153243,3.185181912966073,3.757978741079569
25419b1,25419,,0.6735515836626291,1.3049904708750546,2.3928460152819753,3.416903088800609,3.900596638210118
43450c2,43450,,0.6388872750103474,1.0707402909174562,2.311432464979589,2.808964479714632,3.1653513917699456
45720g4,45720,,0.6263002038467675,1.3197833988815546,2.29094557184726,2.744452016428113,3.4345224238932133
25536br4,25536,,0.7200088587123901,1.3417713539674878,2.27873739413917,3.0361082991585135,3.723776021040976
39618d2,39618,,0.5808117790147662,1.5591603089123964,1.8535400438122451,2.79297389741987,3.5134543096646667
24633c1,24633,,0.4816858950071037,1.7573442398570478,2.2955341888591647,3.229020580649376,3.86856013443321
30294d1,30294,,0.5417895019054413,1.7062788670882585,1.9558981279842556,2.6845223121345043,3.611684574745595
36300a1,36300,,0.6748016425408423,1.375866746995598,1.94296241318807,3.1353386538103223,3.58298153989017
38950f1,38950,,0.566792099038139,1.4400383168831468,2.0613801358267665,2.985937816090882,3.3399565955623984
29040bu1,29040,,0.6482356099877506,1.152373807039112,2.2894076462835073,3.2983822459354997,3.539234871044755
40460d2,40460,,0.5124530189204961,1.5083228521980343,2.5148472925648093,2.820159559138119,3.485905452631414
13930l3,13930,,0.6108461546245962,2.0781816439703107,2.4715213449671865,3.1247129952535033,4.197739718481898
28560ce4,28560,,0.6343355234712362,1.1355173969641328,2.4881025878712535,2.898117171600461,3.808792412281037
42540i2,42540,,0.5550447839777917,1.488939770963043,2.1440899185836315,3.0173538653180003,3.5282536260783672
21673a2,21673,,0.5508580191526562,1.6489885011687877,2.545207694172859,3.1858028089627624,3.787779498845339
10806b2,10806,,0.6918135734740645,1.741978591773659,2.090148776769638,3.239308941178024,4.2596375700086355
11760cd3,11760,,0.7591250888071954,1.6253494517877698,2.7646298706531525,3.2892044838517904,3.9112816276028752
47171a1,47171,,0.4460693270666525,1.4931501802057028,2.187147816643119,2.92483752220869,3.319673657417298
38103a1,38103,,0.4664627071470022,1.487963710911572,2.036743190139532,3.2430030601099133,3.544125182554126
44608bq1,44608,,0.7305446043610573,1.2296729017980397,1.9693175409920511,2.734955416060984,3.812473900616169
16176u4,16176,,0.5755188222974539,1.6343777091242373,2.563974958844483,3.284722982905805,3.8269742308184505
43050f4,43050,,0.5947565867099911,1.394585506990552,1.7089199889451263,2.8398169558495283,3.648198840208352
47040do5,47040,,0.4925078415544703,1.5847630430944264,2.1905412459746003,2.8509108358994126,3.3117765402421355
13200bm3,13200,,0.7946702186018229,1.483468539081514,2.366949521936476,3.380527732893825,4.169487282633781
44846a1,44846,,0.5217394989449531,1.5867164330556989,2.116037232801318,2.926513623446226,3.3995462330058217
11550bl7,11550,,0.5311669479124248,1.9169750181026757,2.5378500130027533,3.4356862641870975,4.428892709314823
28590b1,28590,,0.7059997112955898,1.4823354380205274,1.81570637691766,2.895441237837076,3.7107000378891826
21930n3,21930,,0.6997350659221411,1.5530646122060716,2.162698747590184,2.9426841186359525,3.856719319708646
27888q1,27888,,0.6547081416938454,1.567815857939422,1.941458402201533,3.1766934245824814,3.7620149422436953
23205o3,23205,,0.7437241247389466,1.4421377452090385,2.0504386508837342,3.088107829913497,3.845850826241076
47424ce1,47424,,0.5896080960519612,1.4487371109426022,2.016332847997546,2.6848689820617437,3.691389810293913
14706l2,14706,,0.7902712407521904,1.630982633214444,2.2613972537219524,2.953116450458765,3.879757447168231
43176a3,43176,,0.5933937183581293,1.1210666201077402,2.061863257549703,3.261413123458624,3.4787542931735516
10608n2,10608,,0.6706076110713184,1.5419907341711223,2.462529383599758,3.645308871753514,4.245875706896186
26130j1,26130,,0.6871143707539886,1.411872130818665,2.341811834834516,2.7652986077591777,3.651957348920405
38379a1,38379,,0.5915144060272723,1.250559960026294,2.3714587474241853,2.978429633192718,3.803511111065746
13818r2,13818,,0.6036724231671542,1.808098307810724,2.4660765565931797,3.474246308207512,4.037989279255271
44180h1,44180,,0.6816146050114185,1.2842416851781309,1.8093225178308785,3.155232329852879,3.353089907206595
43434i3,43434,,0.6495772232301533,1.480315191205591,1.8708803351037204,2.843174579553306,3.3248427901417017
26962e1,26962,,0.6025433174800128,1.662871966138482,2.3669478008523583,2.7490604734048247,3.566169767640531
28721c2,28721,,0.5157873909920454,1.3771037789992988,2.689112783409655,3.161190502345562,3.586306357756257
44398a1,44398,,0.7398035808000714,1.1078942432068288,1.717226976994425,2.934424050152302,3.412226635031402
33825k1,33825,,0.5814157172571868,1.3241484719328582,2.3272862657904625,3.080832915380597,3.9492641696706414
12920f2,12920,,0.741321375593543,1.740725079085678,2.3642172254621983,3.2927993461489677,4.043820034712553
13200h1,13200,,0.7990863199811429,1.3385280137881637,2.559158805757761,3.3900376614183187,3.992801457643509
13671p2,13671,,0.6500517278909683,1.4714846778661013,2.980120516382158,3.5801770417019725,3.7512451726943254
36600a2,36600,,0.5582396427635103,1.423545335885137,1.9470892981626091,3.148904881440103,3.602966749109328
15990b2,15990,,0.8150475842412561,1.2673308178782463,2.1649986859411,3.2004295689985156,4.058634366840124
20097f1,20097,,0.4793228743365034,1.787762152031064,2.419587687589228,3.2454069638624787,3.978735353797674
18240m3,18240,,0.6984220573212951,1.4777146629057825,2.2458084765821695,3.2908172998577356,3.953500874340534
16800t1,16800,,0.7058652662672102,1.6553310570307076,2.468242268078029,3.199569098651409,3.928935457020998
23698g2,23698,,0.5426954138092697,1.7632595729082825,2.4623349234461784,2.870703442953527,3.9272461077198386
35472d1,35472,,0.6785152177326381,1.442553697153926,1.946534588932991,3.012866387143731,3.691665804944933
25955d1,25955,,0.4975245447130874,1.54544987808913,2.485463310033083,3.1010739598423243,4.033705178648233
29175h3,29175,,0.8799709992017597,1.1356618287973106,1.7743847649544475,3.058638535439968,3.8516472820192575
27342o3,27342,,0.5867456067353487,1.479371067136526,2.282160025089979,2.604151736944914,3.8747567906975746
18330ba4,18330,,0.5426247676368803,1.8741425429470835,2.65434867143631,3.1922256415709853,3.991744723170996
18297c2,18297,,0.9294247964862734,1.3519040741957724,1.9557030368596315,3.2739828024059534,3.969143964350223
35408c1,35408,,0.6510860053822398,1.2682690820656717,2.226125843822956,2.965822740457952,3.5187933053821325
21420d4,21420,,0.7366615543141961,1.4351919437758625,2.257117903791368,3.3109220499172807,3.968962449580431
33282be4,33282,,0.5409269102383405,1.3655329649336636,2.6266076546162367,3.237010246142745,3.5405985759571195
44100ce2,44100,,0.4563623871654272,1.3770084432326255,2.35365317389369,2.667162937112153,3.6501501705497503
39710x2,39710,,0.4652732006506994,1.8170398129150271,2.375797936692834,3.1901105418801308,3.4624609239399433
18624h4,18624,,0.5894675196614116,1.5364133310504258,2.395220199599862,3.021634579636157,3.9216639967635274
16810b2,16810,,0.8707385780289769,1.3688005381263793,2.279079847969115,3.066021122969687,3.763672126457095
41998e1,41998,,0.4490608681226149,2.0037388959899545,2.219290792942047,2.774396801367402,3.531764317303896
24843l2,24843,,0.551081819459796,1.5715902880765498,2.1745398407801986,3.302319667302072,3.893761618062854
31302c2,31302,,0.6268240874633193,1.3861713060177865,1.9918754980899391,3.011894827708602,3.614581245929003
38760t3,38760,,0.5198332383297384,1.286146474070847,2.3672336218878627,2.6855528987944126,3.592397805303335
27510k2,27510,,0.8360762442462146,1.2096396451815965,2.36070738080889,2.808517064899206,3.761828943155706
35850j2,35850,,0.7694886291865259,1.1134938239119947,2.025420310907066,2.78751581069082,3.636174076236785
24960g1,24960,,0.7108955399598926,1.4387943418696525,2.254749521613121,2.820169273763895,4.142684739083052
30954l3,30954,,0.5710263447836041,1.4746244777925313,2.2532253926619887,2.7601643800735474,3.5726726949214935
30030bc3,30030,,0.5481909099034965,1.4819003520533442,2.322165940888226,3.2788734547793865,3.6791296722367406
24414m3,24414,,0.5834037221502513,1.33570601278916,2.6140172155573964,3.311690157279372,3.857044382020831
28730u2,28730,,0.5528665357269347,1.2293032137677071,2.6988611118867993,2.858253396116197,4.034341977909207
37026x2,37026,,0.5213712654076517,1.6549251629039643,2.4539260221645236,2.8459130562841892,3.5803246311843395
39270n2,39270,,0.6721532077062875,1.069492703769356,2.287904226221144,2.51575449667871,3.709997156634927
42570v4,42570,,0.4737699002726003,1.6201917990110817,2.262612705118954,2.8817099779844284,3.877067171037197
47002a1,47002,,0.5933613730594516,1.228092865087092,2.2590521378442645,2.633872321806848,3.252712802030146
28749f2,28749,,0.8208593206945807,1.1941817570477724,2.28115511033684,2.8365818252786994,3.645873505622149
34010h4,34010,,0.53395787300542,1.460684206802398,2.4722934113815427,2.628804652020335,4.022417077794671
25350bf2,25350,,0.6971587212756276,1.2987661100924015,2.4090528786182404,2.959640455432236,3.5657985312864184
20631h2,20631,,0.6186234836932272,1.5588264372199774,1.9336608098819852,3.3681775219738483,3.8252427699044342
27930ch4,27930,,0.497823478304781,1.5298538887873292,2.4060035943984985,3.1080101262778044,3.890970950946212
23541a1,23541,,0.6507795930374414,1.2933502080850303,2.499064829200506,3.460050346329808,3.772443722002208
34560i1,34560,,0.4965940597467124,1.6567085720598698,2.267089364118874,2.573919848538935,3.7613706812262535
28480o2,28480,,0.4859818493714556,1.8122361358255148,2.3962616473436356,3.0183743750676513,3.3604730889201164
37350f3,37350,,0.6288210190832615,1.3693965380080044,1.891802242025733,3.1480929972603917,3.3411568300798535
35030k4,35030,,0.4584344541653991,1.7647024989128113,2.3409467451274395,2.926166378892958,3.5215437207370996
35828g1,35828,,0.5518151447176933,1.6204451280646026,2.2090779077261686,3.1014122450724244,3.7505187802016735
41664j2,41664,,0.5564095692243427,1.3439921489916742,2.1991434525698423,2.7289440212771297,3.6694400161504745
14144g2,14144,,0.5956604024395347,1.9363601501099763,2.4593414487317204,3.3061423022300005,3.8570205997675657
22406f2,22406,,0.555457107257098,1.692861057817936,2.454463846050203,2.809314900077879,4.164450919255614
17794k1,17794,,0.6159380448516458,1.8375600022263825,2.3469853987917304,2.93819089140743,4.281297529116273
35700a2,35700,,0.5653520501218736,1.255430581048131,2.231691342778504,2.9097404088824987,3.7404586020857096
31056a1,31056,,0.611831380520016,1.4246917529962957,2.1736850310117006,2.9441283540800214,3.619116237387061
38415f3,38415,,0.4993116940604523,1.366790613159537,2.57657989859581,3.1837069522589445,3.691118262708187
26443a1,26443,,0.9230744002852588,1.1810204489156604,2.1805605236440897,2.492216887883842,4.1947475634515285
20938a2,20938,,0.6887513343244791,1.540383670013398,2.070128013379872,3.130131119862199,3.6239733761176463
40656i1,40656,,0.507791101699695,1.3835003920830786,2.264485077932477,2.6172108640894294,3.7732681734487414
21825c1,21825,,0.4566718088462949,1.7249112841673195,2.36147703230381,3.3406448112800717,3.8832601262256503
41664db3,41664,,0.5696979591157287,1.185594047885388,2.085382270626724,3.0377236334607005,3.689963797107339
20706h1,20706,,0.6862378984224051,1.639404356945306,2.231158396229148,2.8730050092563033,3.827519229613245
41080h3,41080,,0.4480544360121712,1.6707087699323893,2.069583394564688,2.7203831300139427,3.604085187427699
43050m4,43050,,0.5689636995084584,1.2689102101139724,2.286283941939473,2.882630988024175,3.1514780400320888
34848ca3,34848,,0.4803037033416331,1.6653489437885582,2.126118157990277,2.842146567068994,3.5743041234090924
18516a1,18516,,0.7574202592950314,1.2672975938767197,2.4830996487289667,3.1370304180309176,3.9759416384622455
42126j1,42126,,0.5322405898477882,1.353153008967638,2.071678666397929,2.874432382173836,3.5237115221098065
29406f6,29406,,0.664142730878666,1.424855229910463,1.881063011009246,2.9966641599312425,3.5270779905840755
46150a1,46150,,0.5541673214174807,1.3874694858677683,2.0889258570969105,2.7501988001167774,3.5024595595896244
35490cf2,35490,,0.5241313744336367,1.554169232957065,2.1093881130218506,3.2760404655709863,3.7273667976260185
10621c1,10621,,0.7494477042928338,1.6872939839959145,2.730409906245768,3.272629953920841,4.033910868689418
17160r4,17160,,0.6644645628985018,1.3374422760680318,2.4097464103251696,3.4884711196646094,3.7411870071664457
40800bf4,40800,,0.5197083842940629,1.3211567848920822,2.089509105309844,2.9790395563468337,3.5011422242969275
10065l8,10065,,0.6988019873388112,1.5669143251143396,2.52570834197104,3.2783471634611487,4.208150923252106
27755e1,27755,,0.6147640242706984,1.415852026082575,2.3556233486160636,2.9044827949255705,3.5348938470706344
27234k1,27234,,0.7284912373870611,1.4261035569943488,1.966221914160997,3.006867129355669,3.6847396586090326
10675b3,10675,,0.6760844758246094,1.734296735841781,2.8537229020148516,3.277729987166822,4.182772159576416
17085b4,17085,,0.8119401531293988,1.173149349167943,2.069157556630671,3.38345349393785,3.97921571135521
34286h4,34286,,0.4463166164932772,1.600008836016059,2.357886867597699,3.104413921944797,3.731259811669588
21189c3,21189,,0.6234951403457671,1.3767947158776224,2.0910709658637643,3.515157097019255,3.6564371660351753
29304a2,29304,,0.5559682878665626,1.541700515896082,2.132490770891309,3.1415762789547443,3.7505518719553943
30987h3,30987,,0.4724112533731386,1.3451193058863282,2.522563761100173,3.341083073988557,3.63683389686048
40910b2,40910,,0.7109342874027789,1.4356200387701392,1.8475383492186663,2.9204294895753264,3.273698341101408
10664a1,10664,,0.7929311934858561,1.4099504142068326,2.436394593678415,3.530473637394607,4.328041715547442
43950k2,43950,,0.6761724685784429,1.3030090569518509,2.027758109383285,2.99385754391551,3.3888684697449207
17040q4,17040,,0.7841180416289717,1.5483810547739267,2.163238081149757,3.241907038725913,4.128905346617103
38720g1,38720,,0.6825008778832853,1.040623421780765,2.4353043269366026,3.1728876065462828,3.4132904913276434
14550o3,14550,,0.6344591737724841,1.7776055322028697,2.418265768326819,3.5627981843426824,3.940725694410503
15936r1,15936,,0.5470456366892904,1.862308019772172,2.2309405086562037,2.95395492669195,4.132776618003845
46028a1,46028,,0.4083686870289966,1.6731226057745516,2.2673986703157425,2.530735082924366,3.6940275439992543
20102b3,20102,,0.6900367992930114,1.6014519659802318,2.1121453251689672,3.1828697193413973,3.712067799642682
44012a2,44012,,0.6277855914086103,1.2248787889257071,2.5247480496764183,2.894809290766716,3.453459808602929
36408b2,36408,,0.6489789164625108,1.0426997859030962,2.2302185874432325,3.046769281849265,3.684768522158265
33236d2,33236,,0.5171620855107903,1.6886042300611734,2.1434260504320264,2.9963337192311883,3.6186227332800622
29196a1,29196,,0.6320265457034111,1.4972326857969165,2.342817146331072,2.8866223003715277,3.687360055744648
40194bc2,40194,,0.5203106661792845,1.5566028710454702,2.2431681100279093,3.130780328065157,3.5726749235764146
12615c2,12615,,0.8059612151701003,1.4271492320112884,1.99173463601619,3.5035175308585167,4.362270832061768
11034b1,11034,,0.9386508464813232,1.4183889739215374,2.655594203621149,2.8823941769078374,4.158120999112725
11712s2,11712,,0.8369581026490778,1.4688661391846836,2.5394413536414504,3.290574892424047,4.199938423931599
14504f2,14504,,0.706058083800599,1.4838181408122182,2.1956567503511906,3.6342291785404086,3.8119431249797344
20650m1,20650,,0.6296686977148056,1.7712936298921704,2.478135309182107,2.901398168876767,3.5047292532399297
27690c4,27690,,0.606557252118364,1.5583801460452378,1.6966483118012547,3.0659225936979055,3.7314459746703506
39216i3,39216,,0.5795478099025786,1.428778518922627,2.050159423612058,2.7456900868564844,3.857540317811072
45177a2,45177,,0.6559073000680655,1.3229733179323375,1.789081057999283,2.551976880058646,3.776147357188165
45210d1,45210,,0.6180954070296139,1.1959087890572846,2.0484695360064507,2.651705406606198,3.3876122860237956
17676a1,17676,,0.7378490502014756,1.5164533508941531,2.4880993803963065,3.1747125312685966,3.699407676234842
26650a1,26650,,0.6191447267774493,1.3206809079274535,2.263780570589006,2.9148572022095323,3.5171883944422007
30912bh4,30912,,0.5151383595075458,1.634026878979057,1.9370611528865993,3.055869063362479,3.6992552261799574
15675q1,15675,,0.5644329315982759,1.573177020996809,2.5295836748555303,3.4768486442044377,4.163371130824089
18490a1,18490,,0.616311066551134,1.870610028039664,2.2133761439472437,2.8473188476637006,3.9775347989052534
12006n2,12006,,0.5709335759747773,1.8433863669633863,2.8458362659439445,3.2399505702778697,4.240190850570798
33856r1,33856,,0.6163657542783767,1.1369685530662537,2.348600164987147,2.852169243618846,3.5388703383505344
26450a1,26450,,0.6571895943488926,1.194092722143978,2.450797135941684,2.7714491225779057,3.667908991687
39402d2,39402,,0.7251877135131508,1.4837454538792372,1.847393361851573,2.801761935465038,3.4808891294524074
18330v4,18330,,0.6231184010393918,1.6319954320788383,2.486901354044676,3.4383693831041455,3.782655270770192
11492c1,11492,,0.6452955831773579,1.5679803141392767,2.3231344232335687,3.561690934002399,4.08707582578063
27720l6,27720,,0.6081177841406316,1.4662447338923812,2.180142488330602,3.19339192379266,3.705329181626439
40656be1,40656,,0.6178699329029769,1.1058340962044897,2.10165957827121,3.1786570427939296,3.7394233401864767
45540y2,45540,,0.5576573961880058,1.5645407428964972,2.0401704367250204,2.708656600676477,3.656904929317534
42318c1,42318,,0.5834258564282209,1.3694746987894175,2.1997772846370935,2.503432502038777,3.4169885432347655
46352b1,46352,,0.4106063656508922,1.6200491259805858,2.08171749394387,2.8638600427657366,3.465560478158295
15694c3,15694,,0.7188647349830717,1.2720597558654845,2.716841872781515,3.41164190415293,4.239742865785956
14706l1,14706,,0.7902712407521904,1.630982633214444,2.2613972537219524,2.953116450458765,3.879757447168231
15426e2,15426,,0.911681680707261,1.2563370307907462,2.216548105701804,3.378181873820722,3.895488679409027
19206f2,19206,,0.7397353881970048,1.2747625359334052,2.345903178676963,2.9430993599817157,4.116380048915744
16010d2,16010,,0.586421035695821,1.8156474018469453,2.6650717994198203,3.29339945781976,3.783857854083181
49268b1,49268,,0.7382332861889154,1.1177146541886032,1.9977031680755315,2.677004617638886,3.814359341748059
28830g1,28830,,0.671824284363538,1.2621827889233828,2.035249102860689,2.803828260861337,3.969885564409197
31536p1,31536,,0.6092315730638802,1.6654106858186424,2.1034504687413573,2.7716211723163724,3.932727349922061
13120k2,13120,,0.6899527357891202,1.6211503031663597,2.4650582866743207,3.374045136384666,4.016037687659264
15470g1,15470,,0.6544975154101849,1.4361956911161542,2.4457526756450534,3.0546714551746845,3.816164997406304
20010n1,20010,,0.6564378996845335,1.6011245460249484,2.2418781146407127,3.043455450795591,3.6182842571288343
36414u2,36414,,0.6808857535943389,1.3963044509291649,2.0875358814373612,2.740158219821751,3.4409734653308988
40077a1,40077,,0.4915824305498972,1.2818789398297668,2.2452016128227115,3.500001738779247,3.724584815092385
20184l1,20184,,0.638673443114385,1.398768010083586,2.35718597471714,3.094269871711731,4.011392036452889
49168a1,49168,,0.459929626667872,1.6440840079449115,2.2145217936486006,2.901953629218042,3.378010338172317
22678i2,22678,,0.6083071634639055,1.3803556351922452,2.5135416528210044,3.3676618495956063,3.924773659557104
24024u3,24024,,0.6228846665471792,1.4316988438367844,2.359175816178322,2.8693656185641885,4.009335525333881
40293d1,40293,,0.6476834227796644,1.2353794081136584,1.7637525708414614,3.1037512170150876,3.507425647228956
46464h1,46464,,0.6340494623873383,1.2835176610387862,2.1558972988277674,2.606321341358125,3.766790942288935
44244g1,44244,,0.5058681874070317,1.5508351470343769,1.837881120853126,3.044782762415707,3.638814271427691
33694a2,33694,,0.5018981727771461,1.6266062292270362,2.1874775663018227,2.569303324446082,3.639454417861998
42315c1,42315,,0.6190139430109411,1.338389781769365,1.6246530772186816,2.9258188530802727,3.574079103767872
41262m4,41262,,0.6441353736445308,1.5969078498892486,1.8910212428309023,2.750367916189134,3.452352611348033
43290d1,43290,,0.7237875075079501,1.1093396651558578,2.0714772352948785,2.9678157130256295,3.4252157425507903
10074i2,10074,,0.9249630386475474,1.4306908920407295,2.245821843855083,3.4213173473253846,4.122492611408234
42186b1,42186,,0.8175529977306724,1.2812649398110807,1.8378042611293497,2.6852785935625434,3.543322510086
44206k1,44206,,0.6017938919831067,1.313815009780228,2.2906021801754832,2.961320095695555,3.453373567201197
25280h2,25280,,0.5571865935344249,1.698447423055768,2.3960816245526075,3.121191651560366,3.851261409930885
36398a1,36398,,0.752480894792825,1.1897082207724452,1.744288993999362,2.826016342267394,3.4713256284594536
13806f1,13806,,0.8338109052274376,1.3531565768644214,2.248743161559105,3.440783973783254,3.907966809347272
15015h3,15015,,0.6518023360986263,1.5420961971394718,2.56803095061332,3.6144742453470826,3.8586229840293527
46272s2,46272,,0.4994343551807105,1.749700265005231,2.084969524294138,2.702895182184875,3.4838305544108152
38577b2,38577,,0.5025064202491194,1.1257154787890613,2.403635188937187,3.2188207302242517,3.7471656687557697
31395b3,31395,,0.5769583482760936,1.172305318992585,2.492492185905576,3.3149469820782542,3.6534033361822367
35280cq1,35280,,0.5803230791352689,1.4093231740407646,2.390997463837266,2.7514967750757933,3.5974629186093807
37539d1,37539,,0.5817108058836311,1.2513550659641623,2.0025527980178595,2.8286172477528453,3.687716348096728
17430g1,17430,,0.7488908285740763,1.204587266780436,2.3538347873836756,3.0841192295774817,3.761763815768063
14238b5,14238,,0.637542529264465,1.6854028007946908,2.172594246454537,3.2105288337916136,3.823957974091172
10025a4,10025,,0.6514267406892031,1.7110048639588058,3.0195209300145507,3.426384653896094,4.141174368560314
31610i1,31610,,0.5324085005559027,1.4565214179456234,2.2883460968732834,2.5634363926947117,3.556205461733043
38841b1,38841,,0.5988784488290548,1.2119591911323369,2.0724115120247006,3.0738052474334836,3.602372195571661
18480cd3,18480,,0.5556143592111766,1.4980412512086332,2.3909411067143083,3.0989562021568418,4.023295406252146
21243b2,21243,,0.6229638315271586,1.4894984047859907,2.8050444927066565,3.3094321712851524,3.707562731578946
34020i1,34020,,0.5984843510668725,1.4336334830150008,2.349020824767649,2.8152228947728872,3.536575864069164
35040m1,35040,,0.694313196465373,1.468574793078005,1.8422993598505857,3.2701052967458963,3.5483870301395655
18468b2,18468,,0.5551477107219398,1.6297365170903504,2.4716992685571313,2.951869104988873,4.078663237392902
32214u3,32214,,0.4724168971879408,1.3719898192211986,2.5370305478572845,3.006442693993449,3.8824233850464225
40768r1,40768,,0.4594618376577273,1.504991423804313,2.114756712689996,3.307659598067403,3.370645457878709
37518f2,37518,,0.5180566583294421,1.508322725072503,2.071345907635987,2.930409559980035,3.2897352194413543
41616bj2,41616,,0.4948246342828497,1.475764477159828,2.043509771116078,3.0654050521552563,3.5478417007252574
19510a1,19510,,0.6215671587269753,1.4459144119173288,2.465747549198568,3.269917346537113,4.097851382568479
33810v3,33810,,0.8385358965024352,1.0648201648145914,2.0507567767053843,2.8708921875804663,3.546838137321174
12300b4,12300,,0.8892361898906529,1.4645072198472917,2.3039942672476172,3.5958076575770974,4.101697184145451
18814a2,18814,,0.7205816339701414,1.503085414879024,2.35470437631011,2.780971103347838,3.756938560865819
41280dk4,41280,,0.5585974240675569,1.4705609241500497,2.2422893391922116,3.0729278419166803,3.433301671408117
43120ck1,43120,,0.6306597385555506,1.320377143099904,2.222541941329837,2.967947338707745,3.387281737290323
34896d1,34896,,0.8017672530841082,1.1573343398049474,1.9620118588209152,3.2522790357470512,3.776414888910949
36960e1,36960,,0.5990630944725126,1.1226110560819509,2.3255549808964133,2.8821857050061226,3.7261064928025007
13120o1,13120,,0.7062642767559737,1.80640299199149,2.314230821095407,3.230452198535204,4.153562778607011
30800cq2,30800,,0.5481418033596128,1.4318931731395423,2.343718252144754,2.928561769425869,3.6940172724425793
29400m2,29400,,0.592776081059128,1.451488914899528,1.994713624008,3.335238312371075,3.590167461894453
49643b1,49643,,0.3500505345873534,1.7958842478692532,2.4761327393352985,2.9498873883858323,3.609913050197065
38570b1,38570,,0.665306733455509,1.0150980139151216,2.3513692198321223,2.7526877634227276,3.531494661234319
19110n1,19110,,0.7240710149053484,1.2308089728467166,2.361048967577517,2.8740559304133058,3.947538523003459
43450b2,43450,,0.5943840416148305,1.3531745560467243,2.3415370043367147,2.783026361837983,3.4396823961287737
27840bh4,27840,,0.4657611687434837,1.6395104117691517,2.2929163882508874,3.0917650191113353,3.643777954392135
46380c1,46380,,0.5828644374851137,1.2933191522024572,2.368357270024717,2.9091067081317306,3.440185520797968
10770c2,10770,,0.8584644261281937,1.4038497819565237,2.6892863577231765,3.261295505799353,3.844287158921361
15345h2,15345,,0.6835378163959831,1.4785248711705208,2.8019546549767256,3.5423481287434697,3.845627836883068
43110d1,43110,,0.7149369365070015,1.2430888041853905,1.9058458120562136,2.885406038723886,3.586008065380156
36432cb4,36432,,0.5811896189115942,1.5805801898241043,2.105785678140819,2.9025414530187845,3.511885203421116
40376a2,40376,,0.5403989090118557,1.662984617985785,2.307768914848566,2.8197199404239655,3.4977507535368204
23296o2,23296,,0.6664868602529168,1.2458683717995882,2.4940833747386932,3.362161898985505,3.5641905907541513
35490x7,35490,,0.7456128129269928,1.148434885777533,2.312692018225789,2.883751549758017,3.4708541985601187
31860d1,31860,,0.6664268900640309,1.257773308083415,2.332304345443845,3.0476169949397445,3.789850627072155
38726b2,38726,,0.5507595804519951,1.4051510700955987,2.043158342130482,3.1982769425958395,3.738572428934276
38460f1,38460,,0.4671530531486496,1.4363039219751954,2.415745321661234,2.9493076791986823,3.377734732814133
19674b1,19674,,0.5899913106113672,1.6060462328605354,2.1432457668706775,2.957469893619418,3.7947679487988353
39200d2,39200,,0.7117436577100307,1.1471423502080142,2.574515829794109,2.700218145735562,3.4966928027570248
14144c1,14144,,0.6386111034080386,1.6271373671479523,2.8178599793463945,3.3258164236322045,3.8076582215726376
29716b2,29716,,0.5014583193697035,1.748652258887887,2.165571494027972,3.050178861245513,3.521552726626396
37632ba1,37632,,0.5461907719727606,1.3972123190760612,2.0456173261627555,3.083963805809617,3.4583380790427327
34984a1,34984,,0.6600974008906633,1.4275995520874858,2.009859846904874,2.729889838024974,3.818455167114734
24522l5,24522,,0.4794452332425862,1.8712833039462569,2.428735357709229,3.1971505247056484,3.7061442071571946
17040p1,17040,,0.6829596222378314,1.4345592982135713,2.360341802239418,3.268278932198882,4.139446383342147
32448bg4,32448,,0.43024644756224,1.6524307881481946,2.419932520017028,2.866838876157999,3.4372031316161156
43080e2,43080,,0.5631504030898213,1.4978570020757616,2.150605194270611,3.155920152552426,3.3813885608687997
45030e2,45030,,0.636275527998805,1.161366709973663,2.035673551261425,2.5509073734283447,3.6820518523454666
19360v2,19360,,0.6572443759068847,1.5159447859041393,2.465278761461377,3.157735957764089,3.676758134737611
27898h3,27898,,0.5910709700547159,1.294402414932847,2.581580354832113,2.958055617287755,3.832728511653841
34224bb3,34224,,0.6377967270091176,1.1348166121169925,2.2002658443525434,3.118143090978265,3.682278113439679
33282be3,33282,,0.5409269102383405,1.3655329649336636,2.6266076546162367,3.237010246142745,3.5405985759571195
15126d1,15126,,0.754325311165303,1.6272208830341697,2.445097954943776,2.890420784242451,3.84820104110986
10527d1,10527,,0.6464083124883473,1.7931176479905844,3.1944486843422055,3.5166650358587503,4.038294827565551
31755a1,31755,,0.5683483083266765,1.5103834220208228,2.200166662223637,3.077276472002268,3.902591804973781
21696g1,21696,,0.6577386457938701,1.424428406171501,2.161936443299055,3.4028280377388,3.7614598032087088
14280bj6,14280,,0.6538008209317923,1.5319636957719922,2.3793400740250945,3.419641832821071,3.932429919950664
45312o2,45312,,0.6705602370202541,1.2736237938515842,1.8743720380589368,3.074086846783757,3.584251832216978
40560o4,40560,,0.4382728397613391,1.4877719189971683,2.3905641306191683,2.76093106623739,3.5958381658419967
16498a1,16498,,0.7219800550956279,1.6365749267861247,2.1664451332762837,3.29974611941725,3.668366395868361
26169b1,26169,,0.5802292106673121,1.2920882068574429,2.5827354416251183,3.1415694961324334,3.863776952959597
27111d1,27111,,0.8701008786447346,1.167794806882739,2.153519297018647,3.065732524730265,3.711208644323051
47628e1,47628,,0.4925995480734855,1.536907629109919,2.123260616324842,2.726716469042003,3.4999893736094236
21420d3,21420,,0.7366615543141961,1.4351919437758625,2.257117903791368,3.3109220499172807,3.968962449580431
46830c1,46830,,0.7543857200071216,0.9896546967793256,2.0048342337831855,2.659186997450888,3.758725978434086
26752b1,26752,,0.5783120368141681,1.5951967961154878,2.2616040743887424,3.0062665222212672,3.6033754469826818
31526a2,31526,,0.7421098903287202,1.198371029924601,2.3736507687717676,3.0138455107808113,3.51621856354177
16400i1,16400,,0.6378441674169153,1.728290614206344,2.2175815096125007,3.3896643202751875,3.828166919760406
41664j3,41664,,0.5564095692243427,1.3439921489916742,2.1991434525698423,2.7289440212771297,3.6694400161504745
33600ce4,33600,,0.4802288591163233,1.5770740979351103,2.3600862631574273,2.8833551574498415,3.5680898437276483
21175h1,21175,,0.6942490621004254,1.0840134299360216,2.772099798545242,3.1019561737775803,4.172256384044886
20130e1,20130,,0.557824834715575,1.5922055379487574,2.169312578625977,3.3691098680719733,3.465502304956317
19734j2,19734,,0.6406940512824804,1.6996502159163356,2.313635056838393,2.7378865592181683,3.904485159553587
38955j1,38955,,0.6284733996726573,1.3267970960587263,1.8537348909303544,3.1508118575438857,3.5890208017081022
14016n4,14016,,0.7352499461267143,1.4200161839835346,2.3378405813127756,3.6615012595430017,3.906580599024892
32742a3,32742,,0.75573626649566,1.2690312541089952,1.9633747711777687,2.9166011828929186,3.815041298046708
19380g1,19380,,0.544256012653932,1.5961867747828364,2.17641846742481,3.3338494999334216,3.755348081700504
39360ca2,39360,,0.6615557160694152,1.256908466108143,2.2911727353930473,2.673023912124336,3.623405650258064
15990b3,15990,,0.8150475842412561,1.2673308178782463,2.1649986859411,3.2004295689985156,4.058634366840124
28420g4,28420,,0.4945072288392111,1.9298151647672055,2.2857415480539203,2.8997922083362937,3.4799991147592664
26208h1,26208,,0.6184509575832635,1.449288222938776,2.4172574980184436,2.9590241434052587,3.6613047625869513
35478d1,35478,,0.6968636915553361,1.4067701739259064,2.0023991875350475,2.9314564149826765,3.334262201562524
28880bf2,28880,,0.5991471451707184,1.6734512238763273,2.283646982163191,2.927295313216746,3.6126329144462943
26565p1,26565,,0.6245851595886052,1.5084926411509514,1.9946803688071668,3.0842945938929915,3.6433708621189
38157f1,38157,,0.6094808217603713,1.4218237069435418,2.103039394132793,2.432162624783814,3.425802369602025
19680d2,19680,,0.7126913082320243,1.3783520618453622,2.2924731615930796,3.136695938184858,4.190368928015232
24630l4,24630,,0.4396325685083866,1.646051302086562,2.4478927003219724,3.13304178789258,3.793157639913261
43650k1,43650,,0.6128837063442916,1.4265006477944553,1.9703341987915337,2.5450757211074233,3.805536914616823
31108a1,31108,,0.5752645432949066,1.7015163907781243,2.251007697544992,2.8816969245672226,3.686462146230042
26922f2,26922,,0.4686911101453006,1.4928274839185178,2.401785604655742,3.25968252774328,3.9212611708790064
38088q2,38088,,0.5530745896976441,1.6395429312251508,1.9045676128007472,3.0078898053616285,3.7163862884044647
15792bh2,15792,,0.6457009713631123,1.594077697955072,2.6016616811975837,3.2626037038862705,3.820866812951863
13192b2,13192,,0.5449570408090949,1.8943107398226855,2.5763368643820286,3.369512567296624,3.969699308276177
30966g2,30966,,0.659965454833582,1.5750292660668492,2.0818988075479865,2.934767925180495,3.330658320337534
48150g1,48150,,0.8276780522428453,1.0459215389564631,1.9118138598278165,3.051403055898845,3.510722395963967
48074a1,48074,,0.5168728181160986,1.7571728262118995,2.204581339843571,2.544413103722036,3.332644513808191
27027p3,27027,,0.6466142849531025,1.2537932600826025,2.2960817590355873,3.1958231823518872,3.795043827965856
35535a2,35535,,0.7612490474712104,1.14918649289757,1.7231975309550762,2.9967771908268332,3.902284113690257
47118a1,47118,,0.6700662008952349,1.3954186039045453,1.9944001329131424,2.8065869957208633,3.31205343734473
32214u6,32214,,0.4724168971879408,1.3719898192211986,2.5370305478572845,3.006442693993449,3.8824233850464225
43560br3,43560,,0.5593691694084555,1.2674170648679135,2.326004331931472,2.748564474284649,3.7482776986435056
16562p1,16562,,0.7289822276216,1.8668593228794632,2.333508807234466,2.9414634350687265,3.5246914755553007
11370c3,11370,,0.6636988881509751,1.5872475979849696,2.996295955963433,3.3543208315968513,4.134405819699168
42135e4,42135,,0.709985104156658,1.280825575813651,1.5821238309144974,3.0379813043400645,3.5442043524235487
19602f1,19602,,0.7243768069893122,1.3710850598290565,2.337710672058165,3.0354758268222213,3.592963739298284
14751i1,14751,,0.8940849301870912,1.3917541718110442,2.0847743060439825,3.367810876108706,3.8993827663362026
22407a2,22407,,0.7129221356008202,1.395551802124828,2.227747419849038,3.0121357357129455,3.7124410336837177
34110d2,34110,,0.6606812777463347,1.4733049049973488,1.9480935391038656,2.803844839334488,3.6014532847329974
16562p2,16562,,0.7289822276216,1.8668593228794632,2.333508807234466,2.9414634350687265,3.5246914755553007
11346b3,11346,,0.7462153187952936,1.4387360108084977,2.4045082246884704,3.131273426115513,4.21814826503396
18150bo2,18150,,0.8037585380952805,1.3387109017930925,2.493776340968907,3.0462059397250414,3.656455211341381
28182h1,28182,,0.6681138544809073,1.644471792969853,2.0106963869184256,2.934230698272586,3.5879811169579625
42432f1,42432,,0.5017680474556983,1.4334068722091615,2.024725517258048,2.924519309774041,3.4996873335912824
30634g2,30634,,0.6427138312719762,1.1544404667802155,2.616041581146419,3.0180778112262487,3.696006949059665
26610g3,26610,,0.6383959245868027,1.317715958226472,2.640094351954758,3.093205659650266,3.871440556831658
41280j3,41280,,0.5634998960886151,1.1827850667759776,2.1576667968183756,3.009480276145041,3.557330695912242
27846g3,27846,,0.6848908548709005,1.322630723938346,2.3008470768108964,2.792953869327903,3.508262296207249
44688da1,44688,,0.4745910050114617,1.270346654113382,2.3423264287412167,2.9293987173587084,3.6797777200117703
45936v2,45936,,0.5227856172714382,1.549772793892771,2.109764781780541,2.5913792718201876,3.8627181528136134
44352x3,44352,,0.4388074250891804,1.6161935981363058,2.026551212184131,2.946871126070618,3.3235665941610932
36300a2,36300,,0.6748016425408423,1.375866746995598,1.94296241318807,3.1353386538103223,3.58298153989017
43560bq6,43560,,0.4665451225591823,1.3820144450291991,2.164308070205152,2.9083184925839305,3.5946719851344824
38577b1,38577,,0.5025064202491194,1.1257154787890613,2.403635188937187,3.2188207302242517,3.7471656687557697
26650c4,26650,,0.5113202584907413,1.8390690837986767,1.97258822619915,3.188185529783368,3.4289306299760938
24558b2,24558,,0.7936678156256676,1.4220432480797172,1.9821554687805472,2.788806731812656,3.875089683569968

